Spectroscopic determination of C, N, and O abundances of solar-analog stars based on the lines of hydride molecules

Photospheric C, N, and O abundances of 118 solar-analog stars were determined by applying the synthetic-fitting analysis to their spectra in the blue or near-UV region comprising lines of CH, NH, and OH molecules, with an aim of clarifying the behaviors of these abundances in comparison with [Fe/H]. It turned out that, in the range of -0.6<[Fe/H]<+0.3, [C/Fe] shows a marginally increasing tendency with decreasing [Fe/H] with a slight upturn around [Fe/H]~0, [N/Fe] tends to somewhat decrease towards lower [Fe/H], and [O/Fe] systematically increases (and thus [C/O] decreases) with a decrease in [Fe/H]. While these results are qualitatively consistent with previous determinations mostly based on atomic lines, the distribution centers of these [C/Fe], [N/Fe], and [O/Fe] at the near-solar metallicity are slightly negative by several hundredths dex, which is interpreted as due to unusual solar abundances possibly related to the planetary formation of our solar system. However, clear anomalies are not observed in the [C,N,O/Fe] ratios of planet-host stars. Three out of four very Be-deficient stars were found to show anomalous [C/Fe] or [N/Fe] which may be due to mass transfer from the evolved companion, though its relation to Be depletion mechanism is still unclear.

==> anc/ReadMe.txt <==

# THE CONTENTS OF THIS README FILE ARE ESSENTIALLY THE SAME AS
# DESCRIBED IN APPENDIX A OF THE PAPER.
 
Supplementary electronic materials (data tables and figure files) 
accompanied with the article ("Spectroscopic determination of 
C, N, and O abundances of solar-analog stars based on the lines of 
hydride molecules" by Y. Takeda) are separately contained in four 
directories as described below.   

1. Atomic and molecular line data

The directory ``linedat'' contains 34 files named as ``lines_??????.dat'' 
(``??????'' is the 6-character region code; e.g., CH4273), which include
the data of atomic and molecular lines (typically several hundred lines) 
used for the fitting analysis at each region. 
The data are basically arranged in the ascending order of wavelength, 
though atomic and molecular lines are separately grouped in each file, 
The byte-by-byte format and the contents of these files are as follows.

--------------------------------------------------------------------------
 Bytes Format  Units    Item     Brief Explanations 
--------------------------------------------------------------------------
 1-- 9   F9.3   A       lambda   (air) wavelength 
11--16   F6.2   ---     s-code   species code^(a) 
18--20    A3    ---     species  notation of species^(b) 
21--32   E12.4  ---      eta     line-strength indicator^(c)
33--43   F11.5  ---      eta     line-strength indicator^(c) 
44--51   F8.3   eV      chilow   lower excitation potential
52--59   F8.3   dex     loggf$   log of stat. weight (lower level) times osc. strength
60--67   F8.3   dex     Gammar   radiation damping parameter^(d) 
68--75   F8.3   dex     Gammas   Stark effect damping parameter^(d)
76--83   F8.3   dex     Gammaw   van der Waals effect damping parameter^(d)
--------------------------------------------------------------------------
^(a)Constructed from the atomic number and ionization stage. For example:
     O I  line --> 8.00 
     Fe I line --> 26.00 
     Y II line --> 39.01
     CH line   --> 106.00
     NH line   --> 107.00
     OH line   --> 108.00
^(b)For example, Fe1 -->  Fe I, Y2 --> Y II
^(c)Line-center-to-continuum opacity ratio calculated for the solar model atmosphere 
       (with the solar abundances) at tau_5000 = 0.2
^(d)Gammar: logarithm of radiation damping width (1/s) [log(gamma_rad)]. 
    Gammas: logarithm of Stark damping width (1/s) per electron density (1/cm^3) 
       at 10000 K [log(gamma_e/N_e)]
    Gammaw: logarithm of van der Waals damping width (1/s) per hydrogen density 
       (1/cm^3) at 10000 K [log(gamma_w/N_H)


2. Data of observed and theoretical spectra}

In the directory ``specdat'' are contained 34 files named as ``fit_??????.dat'' 
(``??????'' is the 6-character region code; e.g., CH4273), which include
the observed and fitted theoretical spectra at each region.
Each file consists of 119 sections corresponding to 118 program stars
and the Sun/Vesta (its number is tentatively designated as 999999). 
In each section, the first header line includes the information of
6-character HIP number (HIP), number of points (np), first wavelength (w1) 
and last wavelength (w2), which can be read with the format (2X,A6,I4,2F10.4). 
Then, lambda (wavelength in A), f_lambda^obs
(observed spectra) F_lambda^the (fitted theoretical spectra) are given 
with the format (F8.3,2F10.4) in each of the following np lines. 
Note that these spectra are the residual flux reduced to the theoretical 
continuum level (F_cont^the).  


3. Figures of spectrum fitting

The directory ``fitfigs'' contains 34 PDF files named as ``??????.pdf'' 
(``??????'' is the 6-character region code; e.g., CH4273), which include
the figures showing the accomplished fit between the observed (red open symbols)
and theoretical (blue lines) spectra for each of the 118(+1) stars,
which were constructed based on the ``fit_??????.dat'' files.
Each spectrum (indicated by the corresponding HIP number) is vertically shifted 
by 0.5 relative to the adjacent ones. Note that these figures are arranged
in almost the same manner as adopted in our previous papers (e.g., fig.~8 in
Takeda et al. 2007 or fig.~4 in Takeda et al. 2011).


4. Abundance results derived for each region

Three data files ``relabs_ch.dat'', ``relabs_nh.dat'', and ``relabs_oh.dat''
are found in the directory ``abunds'', which present the detailed results of 
relative abundances ([C/H] or [N/H] or [O/H] derived from each of the 11-12 
spectral regions) and their means (along with the associated standard deviations 
and mean errors). Stellar parameters are also included for convenience. 
After the first header line, the results for each of the 118 stars are given 
in the 2nd through 119th lines. And the last 120th line is for the Sun/Vesta, 
where the absolute abundances [A(C) or A(N) or A(O)] resulting from 
each region (used as the reference abundances) are presented.  
The byte-by-byte format and the contents of these files are described below.

----------------------------------------------------------------------------------
 Bytes Format  Units   Item   Brief Explanations 
----------------------------------------------------------------------------------
 1-- 6   I6    ---    HIP    Hipparcos catalogue number (999999 is for Sun/Vesta)
 7--13  F7.0    K     T_eff  Effective temperature^(a)
14--19  F6.2   dex    logg   Logarithm of surface gravity (in c.g.s.)^(a)
20--25  F6.2   km/s    v_t   Microturbulent velocity dispersion^(a)
26--32  F7.2   dex   [Fe/H]  Differential logarithmic Fe abundance relative to the Sun^(a) 
33--36   I4    ---     n_t   Total number of spectral regions 
37--39   I3    ---     n_s   Number of regions adopted for calculation of mean <[X/H]>
40--46  F7.3   dex   <[X/H]> Mean of [X/H]^(b) averaged over different spectral regions  
47--52  F6.3   dex    sigma  Standard deviation of <[X/H]>
53--58  F6.3   dex  epsilon  mean error of <[X/H]> (= sigma/sqrt(n_s))
60--66  F7.3   dex  [X/H]_1  [X/H] value derived in region 1
67--67   A1    ---   flag_1  Adopt-or-reject flag^(c) for [X/H]_1  
Si--Ei  F7.3   dex  [X/H]_i  [X/H] value derived in region i^(d)
Fi--Fi   A1    ---   flag_i  Adopt-or-reject flag^(c) for [X/H]_{i}^(d) 
----------------------------------------------------------------------------------
^(a) These are the ``standard solutions'' derived in Takeda et al. (2007) (cf. sect.3.1.1 therein).
^(b) [X/H] is the differential abundance of X (X is C or N or O) relative to the solar abundance; 
     i.e., [X/H] =A_star(X) - A_sun(X)
^(c) If the flag is 'x', this [X/H]_i was judged to be anomalous (according to Chauvenet's 
     criterion) and excluded from the averaging process. Otherwise, this flag is blank.
^(d) Si = 52 + 8i, Ei = 58 + 8i, and Fi = 59 + 8i, where i is the region No. (ranging from 1 to n_t).  


==> anc/abunds/relabs_ch.dat <==
# HIP   Teff  log g   vt   Fe/H   nt ns  <X/H>  sig   eps    CH4273  CH4277  CH4280  CH4284  CH4286  CH4295  CH4297  CH4309  CH4312  CH4313  CH4323  CH4328 
001499  5724.  4.45  0.95   0.20  12 11  0.201 0.020 0.006    0.196   0.230   0.196   0.233   0.183   0.221   0.167   0.137x  0.202   0.197   0.187   0.197 
001598  5693.  4.33  0.96  -0.27  12 12 -0.376 0.025 0.007   -0.367  -0.416  -0.375  -0.406  -0.376  -0.414  -0.333  -0.346  -0.373  -0.376  -0.364  -0.366 
001803  5817.  4.41  1.17   0.24  12 12  0.110 0.071 0.020   -0.026   0.164   0.115   0.160   0.158   0.139  -0.019   0.064   0.130   0.122   0.105   0.203 
004290  5719.  4.40  1.10  -0.12  12 12 -0.207 0.024 0.007   -0.191  -0.211  -0.195  -0.232  -0.231  -0.219  -0.162  -0.241  -0.210  -0.206  -0.215  -0.171 
005176  5855.  4.39  1.03   0.19  12 11  0.181 0.018 0.005    0.153   0.182   0.169   0.234x  0.190   0.196   0.156   0.166   0.185   0.205   0.187   0.204 
006405  5728.  4.38  0.96  -0.14  12 12 -0.236 0.015 0.004   -0.236  -0.231  -0.243  -0.266  -0.215  -0.256  -0.217  -0.226  -0.251  -0.235  -0.225  -0.232 
006455  5716.  4.57  0.99  -0.09  12 11 -0.153 0.019 0.006   -0.135  -0.147  -0.165  -0.206x -0.155  -0.194  -0.147  -0.121  -0.164  -0.159  -0.155  -0.145 
007244  5755.  4.52  1.12  -0.04  12 12 -0.121 0.017 0.005   -0.114  -0.120  -0.127  -0.150  -0.119  -0.149  -0.103  -0.124  -0.116  -0.116  -0.121  -0.087 
007585  5784.  4.50  1.04   0.07  12 12  0.005 0.013 0.004    0.000   0.026  -0.003  -0.016   0.011  -0.011  -0.006   0.008   0.017   0.014   0.010   0.015 
007902  5613.  4.39  0.91  -0.01  12 12 -0.047 0.014 0.004   -0.033  -0.020  -0.041  -0.050  -0.047  -0.051  -0.072  -0.069  -0.042  -0.045  -0.040  -0.052 
007918  5841.  4.30  1.12   0.01  12 12 -0.029 0.017 0.005   -0.059  -0.009  -0.061  -0.031  -0.012  -0.016  -0.025  -0.044  -0.027  -0.017  -0.016  -0.032 
008486  5805.  4.45  1.13  -0.06  12 11 -0.221 0.013 0.004   -0.216  -0.212  -0.232  -0.255  -0.219  -0.268x -0.210  -0.227  -0.217  -0.217  -0.216  -0.209 
009172  5763.  4.55  1.12   0.06  12 12 -0.078 0.040 0.012   -0.155  -0.045  -0.058  -0.067  -0.051  -0.099  -0.133  -0.118  -0.052  -0.058  -0.079  -0.020 
009349  5788.  4.35  1.07   0.01  12 11 -0.028 0.011 0.003   -0.039  -0.035  -0.039  -0.026  -0.029  -0.014  -0.039  -0.096x -0.028  -0.022  -0.031  -0.006 
009519  5853.  4.45  1.22   0.14  12 11 -0.040 0.066 0.020   -0.198  -0.050  -0.028  -0.045   0.070  -0.060  -0.252x -0.006  -0.074  -0.027  -0.034   0.014 
009829  5579.  4.25  0.94  -0.31  12 11 -0.364 0.014 0.004   -0.354  -0.375  -0.373  -0.392  -0.367  -0.355  -0.345  -0.361  -0.402x -0.372  -0.357  -0.350 
010321  5707.  4.60  1.04   0.00  12 12 -0.099 0.026 0.008   -0.112  -0.055  -0.090  -0.131  -0.087  -0.126  -0.117  -0.132  -0.098  -0.083  -0.099  -0.057 
011728  5708.  4.40  1.02   0.02  12 12 -0.045 0.011 0.003   -0.056  -0.052  -0.058  -0.038  -0.043  -0.050  -0.057  -0.050  -0.042  -0.030  -0.038  -0.024 
012067  5709.  4.41  0.96   0.20  12 12  0.155 0.029 0.008    0.140   0.191   0.141   0.202   0.143   0.172   0.111   0.113   0.183   0.155   0.149   0.163 
014614  5726.  4.26  1.00  -0.12  12 12 -0.183 0.011 0.003   -0.181  -0.170  -0.183  -0.204  -0.175  -0.199  -0.186  -0.185  -0.191  -0.180  -0.174  -0.172 
014623  5742.  4.52  1.09   0.12  12 12  0.031 0.024 0.007   -0.013   0.059   0.029   0.042   0.046   0.039  -0.010   0.013   0.038   0.041   0.024   0.063 
015062  5735.  4.49  0.94  -0.29  12 11 -0.382 0.021 0.006   -0.363  -0.388  -0.387  -0.445x -0.368  -0.429  -0.352  -0.371  -0.404  -0.382  -0.375  -0.378 
015442  5682.  4.50  0.87  -0.19  12 11 -0.253 0.013 0.004   -0.239  -0.254  -0.260  -0.290x -0.255  -0.274  -0.230  -0.243  -0.273  -0.250  -0.253  -0.252 
016405  5738.  4.32  1.03   0.26  12 12  0.266 0.038 0.011    0.240   0.312   0.255   0.338   0.254   0.283   0.206   0.215   0.295   0.272   0.268   0.260 
017336  5671.  4.55  0.94  -0.13  12 12 -0.207 0.016 0.005   -0.212  -0.182  -0.211  -0.181  -0.207  -0.193  -0.229  -0.218  -0.228  -0.201  -0.211  -0.214 
018261  5873.  4.43  0.97   0.02  12 11 -0.059 0.017 0.005   -0.084  -0.062  -0.070  -0.057  -0.035  -0.086  -0.067  -0.011x -0.058  -0.040  -0.048  -0.043 
019793  5828.  4.51  1.26   0.19  12 12  0.081 0.060 0.017   -0.016   0.109   0.095   0.137   0.119   0.092   0.003  -0.021   0.107   0.102   0.087   0.163 
019911  5672.  4.34  1.10  -0.13  12 11 -0.334 0.045 0.014   -0.437  -0.289  -0.331  -0.354  -0.294  -0.357  -0.335  -0.489x -0.341  -0.333  -0.336  -0.262 
019925  5767.  4.53  0.99   0.07  12 11  0.007 0.011 0.003    0.013   0.024   0.006  -0.027x  0.004  -0.008  -0.017   0.014   0.015   0.009   0.006   0.015 
020441  5771.  4.42  1.10   0.13  12 12  0.097 0.025 0.007    0.066   0.100   0.091   0.142   0.082   0.120   0.074   0.059   0.119   0.103   0.088   0.118 
020719  5831.  4.36  1.24   0.13  12 12  0.022 0.068 0.019   -0.088   0.054   0.028   0.087   0.056   0.049  -0.044  -0.109   0.042   0.039   0.029   0.115 
020741  5797.  4.37  1.20   0.16  12 11  0.092 0.026 0.008    0.044   0.110   0.078   0.129   0.083   0.102   0.055   0.017x  0.105   0.100   0.084   0.122 
020752  5923.  4.46  1.13   0.16  12 12  0.025 0.048 0.014   -0.069   0.023   0.031   0.025   0.042   0.001  -0.054   0.091   0.052   0.033   0.036   0.086 
021165  5760.  4.28  0.99  -0.16  12 12 -0.260 0.014 0.004   -0.261  -0.278  -0.268  -0.282  -0.252  -0.266  -0.258  -0.245  -0.274  -0.249  -0.242  -0.243 
021172  5625.  4.27  0.90  -0.10  12 12 -0.157 0.010 0.003   -0.143  -0.147  -0.159  -0.177  -0.156  -0.164  -0.161  -0.159  -0.165  -0.143  -0.150  -0.163 
022203  5740.  4.33  1.07   0.13  12 12  0.046 0.054 0.015   -0.022   0.069   0.043   0.114   0.053   0.077  -0.014  -0.062   0.069   0.060   0.043   0.116 
023530  5601.  4.36  0.91  -0.24  12 12 -0.181 0.011 0.003   -0.188  -0.185  -0.172  -0.199  -0.186  -0.160  -0.179  -0.176  -0.178  -0.192  -0.191  -0.169 
025002  5729.  4.47  1.07  -0.08  12 11 -0.235 0.019 0.006   -0.252  -0.209  -0.219  -0.246  -0.214  -0.261  -0.234  -0.266  -0.241  -0.227  -0.220  -0.171x
025414  5635.  4.49  0.89   0.10  12 11  0.092 0.013 0.004    0.099   0.120   0.092   0.087   0.080   0.110   0.046x  0.088   0.089   0.086   0.087   0.076 
025670  5759.  4.55  0.88   0.10  12 11  0.042 0.012 0.004    0.045   0.093x  0.028   0.032   0.054   0.034   0.028   0.058   0.046   0.059   0.049   0.029 
026381  5518.  4.47  0.87  -0.45  12 12 -0.470 0.032 0.009   -0.426  -0.452  -0.466  -0.519  -0.482  -0.483  -0.422  -0.463  -0.517  -0.501  -0.475  -0.440 
027435  5697.  4.45  0.93  -0.22  12 12 -0.268 0.019 0.005   -0.247  -0.267  -0.263  -0.306  -0.260  -0.295  -0.251  -0.247  -0.287  -0.266  -0.259  -0.269 
029432  5712.  4.32  1.00  -0.12  12 12 -0.142 0.009 0.002   -0.131  -0.131  -0.148  -0.159  -0.146  -0.145  -0.139  -0.154  -0.139  -0.141  -0.134  -0.140 
031965  5770.  4.31  0.99   0.05  12 11  0.024 0.010 0.003    0.018   0.025   0.011   0.058x  0.027   0.020   0.008   0.031   0.044   0.023   0.030   0.027 
032673  5724.  4.57  0.95   0.06  12 12  0.058 0.020 0.006    0.065   0.061   0.052   0.095   0.054   0.085   0.018   0.034   0.061   0.062   0.055   0.056 
033932  5891.  4.38  1.10  -0.12  12 11 -0.197 0.017 0.005   -0.218  -0.201  -0.199  -0.234  -0.187  -0.247x -0.190  -0.181  -0.202  -0.188  -0.186  -0.176 
035185  5793.  4.19  1.35   0.00  12 12 -0.144 0.058 0.017   -0.258  -0.112  -0.130  -0.117  -0.117  -0.154  -0.174  -0.249  -0.104  -0.126  -0.134  -0.058 
035265  5804.  4.37  1.04  -0.02  12 12 -0.054 0.008 0.002   -0.057  -0.042  -0.064  -0.058  -0.058  -0.061  -0.055  -0.067  -0.044  -0.048  -0.053  -0.044 
036512  5718.  4.49  0.89  -0.09  12 11 -0.126 0.008 0.002   -0.110  -0.126  -0.128  -0.159x -0.122  -0.145  -0.125  -0.130  -0.125  -0.125  -0.121  -0.128 
038647  5714.  4.43  0.95   0.01  12 11 -0.137 0.012 0.004   -0.143  -0.124  -0.139  -0.153  -0.126  -0.178x -0.163  -0.131  -0.134  -0.126  -0.142  -0.131 
038747  5804.  4.42  1.05   0.06  12 12 -0.080 0.060 0.017   -0.190  -0.028  -0.054  -0.090  -0.019  -0.105  -0.168  -0.123  -0.057  -0.059  -0.079   0.013 
038853  5899.  4.27  1.03  -0.05  12 11 -0.119 0.009 0.003   -0.130  -0.118  -0.131  -0.126  -0.116  -0.128  -0.114  -0.084x -0.112  -0.118  -0.102  -0.115 
039506  5600.  4.24  0.83  -0.62  12 12 -0.689 0.035 0.010   -0.647  -0.712  -0.686  -0.717  -0.706  -0.709  -0.627  -0.657  -0.745  -0.718  -0.675  -0.668 
039822  5758.  4.35  0.90  -0.22  12 11 -0.261 0.010 0.003   -0.246  -0.278  -0.265  -0.289x -0.256  -0.266  -0.248  -0.267  -0.270  -0.260  -0.254  -0.257 
040118  5541.  4.45  0.84  -0.42  12 12 -0.433 0.029 0.008   -0.394  -0.411  -0.434  -0.470  -0.452  -0.440  -0.389  -0.416  -0.480  -0.461  -0.437  -0.418 
040133  5698.  4.33  0.97   0.12  12 12  0.051 0.017 0.005    0.037   0.066   0.033   0.074   0.045   0.062   0.026   0.028   0.071   0.053   0.057   0.059 
041184  5705.  4.43  1.51   0.11  12 12 -0.087 0.133 0.038   -0.308  -0.037  -0.064  -0.070   0.107   0.086  -0.336  -0.122  -0.120  -0.098  -0.093   0.011 
041484  5864.  4.33  0.92   0.05  12 11  0.016 0.010 0.003    0.006   0.015   0.002   0.007   0.012   0.006  -0.017x  0.017   0.027   0.026   0.024   0.030 
041526  5801.  4.27  0.98  -0.02  12 12 -0.098 0.018 0.005   -0.104  -0.077  -0.121  -0.101  -0.088  -0.132  -0.121  -0.081  -0.079  -0.090  -0.086  -0.101 
042333  5816.  4.44  1.08   0.14  12 12  0.050 0.026 0.007    0.012   0.090   0.045   0.058   0.058   0.031   0.032   0.008   0.064   0.070   0.051   0.084 
042575  5675.  4.40  0.96   0.06  12 12  0.003 0.010 0.003   -0.001   0.019  -0.010  -0.002   0.007   0.001  -0.017   0.008   0.010   0.011   0.000   0.006 
043297  5691.  4.46  1.05   0.08  12 12  0.008 0.022 0.006   -0.014   0.045   0.011  -0.016   0.013  -0.008  -0.022   0.048   0.021   0.012   0.002   0.004 
043557  5805.  4.42  1.05  -0.06  12 11 -0.059 0.011 0.003   -0.083  -0.053  -0.059  -0.069  -0.053  -0.065  -0.056  -0.098x -0.058  -0.050  -0.064  -0.039 
043726  5769.  4.47  1.01   0.11  12 12  0.090 0.019 0.005    0.078   0.124   0.078   0.114   0.078   0.112   0.066   0.067   0.101   0.093   0.081   0.092 
044324  5888.  4.45  1.09  -0.01  12 11 -0.082 0.013 0.004   -0.092  -0.067  -0.091  -0.111  -0.076  -0.152x -0.081  -0.071  -0.072  -0.077  -0.077  -0.092 
044997  5696.  4.54  0.75   0.04  12 11 -0.030 0.007 0.002   -0.006x -0.029  -0.029  -0.037  -0.041  -0.014  -0.035  -0.030  -0.023  -0.035  -0.030  -0.029 
045325  5935.  4.47  0.97   0.18  12 12  0.165 0.024 0.007    0.132   0.195   0.141   0.198   0.175   0.135   0.144   0.180   0.180   0.186   0.161   0.152 
046903  5746.  4.40  1.11  -0.03  12 12 -0.099 0.015 0.004   -0.106  -0.084  -0.104  -0.114  -0.102  -0.126  -0.091  -0.113  -0.077  -0.101  -0.092  -0.080 
049580  5782.  4.41  0.87   0.02  12 12 -0.049 0.014 0.004   -0.049  -0.024  -0.067  -0.051  -0.041  -0.063  -0.061  -0.061  -0.054  -0.026  -0.048  -0.045 
049586  5786.  4.42  1.06   0.20  12 12  0.154 0.019 0.006    0.134   0.146   0.133   0.184   0.146   0.161   0.117   0.176   0.161   0.170   0.156   0.158 
049728  5744.  4.40  0.98  -0.07  12 11 -0.090 0.008 0.002   -0.087  -0.089  -0.100  -0.127x -0.099  -0.078  -0.086  -0.080  -0.103  -0.093  -0.091  -0.086 
049756  5720.  4.28  0.99   0.02  12 11 -0.022 0.009 0.003   -0.021   0.004x -0.035  -0.009  -0.012  -0.012  -0.038  -0.028  -0.023  -0.017  -0.020  -0.026 
050505  5590.  4.44  0.84  -0.17  12 12 -0.233 0.014 0.004   -0.213  -0.207  -0.233  -0.253  -0.235  -0.241  -0.217  -0.232  -0.247  -0.239  -0.236  -0.245 
051178  5801.  4.47  0.87  -0.17  12 12 -0.203 0.027 0.008   -0.171  -0.210  -0.189  -0.249  -0.195  -0.257  -0.176  -0.187  -0.219  -0.186  -0.193  -0.199 
053721  5819.  4.19  1.15  -0.02  12 12 -0.047 0.009 0.002   -0.052  -0.045  -0.059  -0.039  -0.049  -0.044  -0.049  -0.064  -0.053  -0.041  -0.037  -0.037 
054375  5803.  4.37  0.96   0.14  12 11  0.026 0.017 0.005   -0.038x  0.033   0.027   0.036   0.023   0.025  -0.006   0.013   0.044   0.019   0.018   0.057 
055459  5812.  4.36  1.03   0.07  12 12  0.030 0.019 0.006    0.008   0.059   0.005   0.063   0.035   0.017   0.005   0.034   0.035   0.042   0.035   0.027 
055868  5757.  4.49  0.95  -0.15  12 11 -0.246 0.016 0.005   -0.244  -0.253  -0.235  -0.302x -0.253  -0.283  -0.231  -0.221  -0.251  -0.249  -0.244  -0.241 
059589  5654.  4.51  0.70  -0.01  12 11 -0.043 0.008 0.003    0.002x -0.029  -0.038  -0.056  -0.050  -0.057  -0.044  -0.041  -0.041  -0.037  -0.037  -0.041 
059610  5829.  4.34  1.04  -0.06  12 12 -0.085 0.010 0.003   -0.077  -0.100  -0.095  -0.086  -0.093  -0.077  -0.074  -0.068  -0.097  -0.084  -0.080  -0.089 
062175  5683.  4.19  0.90   0.13  12 12  0.020 0.019 0.006    0.006   0.026   0.004   0.052   0.025   0.011  -0.006  -0.009   0.048   0.018   0.030   0.032 
062816  5804.  4.43  0.97   0.06  12 12 -0.037 0.021 0.006   -0.070  -0.025  -0.043  -0.044  -0.025  -0.069  -0.032  -0.057  -0.010  -0.032  -0.029  -0.005 
063048  5655.  4.32  0.91  -0.02  12 12 -0.015 0.010 0.003   -0.016  -0.028  -0.028   0.001  -0.015  -0.009  -0.008   0.000  -0.013  -0.028  -0.016  -0.016 
063636  5799.  4.52  1.10  -0.01  12 12 -0.045 0.016 0.005   -0.064  -0.028  -0.037  -0.060  -0.038  -0.068  -0.052  -0.057  -0.042  -0.030  -0.048  -0.017 
064150  5726.  4.42  0.99   0.05  12 12  0.055 0.017 0.005    0.077   0.084   0.062   0.037   0.060   0.034   0.044   0.029   0.057   0.065   0.060   0.056 
064747  5710.  4.42  0.93  -0.18  12 11 -0.199 0.015 0.005   -0.172  -0.201  -0.220  -0.248x -0.207  -0.210  -0.181  -0.188  -0.220  -0.196  -0.191  -0.206 
070319  5678.  4.42  0.96  -0.33  12 11 -0.355 0.016 0.005   -0.339  -0.350  -0.365  -0.406x -0.353  -0.373  -0.325  -0.347  -0.386  -0.357  -0.350  -0.356 
072604  5655.  4.24  0.84  -0.14  12 12 -0.187 0.007 0.002   -0.181  -0.174  -0.192  -0.195  -0.190  -0.192  -0.182  -0.189  -0.193  -0.191  -0.179  -0.183 
075676  5772.  4.44  0.88  -0.08  12 11  0.093 0.060 0.018    0.173   0.127   0.141  -0.058   0.113  -0.165x  0.102   0.078   0.104   0.069   0.056   0.113 
076114  5709.  4.42  1.02  -0.02  12 12 -0.051 0.011 0.003   -0.041  -0.032  -0.065  -0.068  -0.053  -0.053  -0.043  -0.060  -0.052  -0.044  -0.045  -0.062 
077749  5836.  4.61  1.14   0.22  12 12  0.076 0.046 0.013   -0.006   0.128   0.080   0.089   0.103   0.050  -0.009   0.061   0.103   0.095   0.076   0.139 
078217  5749.  4.43  1.10  -0.22  12 12 -0.325 0.026 0.008   -0.304  -0.327  -0.333  -0.376  -0.317  -0.367  -0.285  -0.300  -0.336  -0.320  -0.310  -0.330 
079672  5768.  4.40  0.96   0.04  12 12 -0.029 0.010 0.003   -0.034  -0.036  -0.036  -0.029  -0.023  -0.040  -0.048  -0.026  -0.032  -0.017  -0.018  -0.015 
085042  5676.  4.48  0.99   0.03  12 11 -0.029 0.010 0.003   -0.025  -0.007  -0.037  -0.060x -0.028  -0.037  -0.038  -0.031  -0.026  -0.024  -0.025  -0.044 
085810  5856.  4.46  1.08   0.15  12 12  0.107 0.016 0.005    0.084   0.131   0.096   0.120   0.108   0.098   0.083   0.096   0.115   0.124   0.115   0.117 
088194  5693.  4.33  0.98  -0.08  12 11 -0.149 0.010 0.003   -0.131  -0.113x -0.154  -0.165  -0.150  -0.143  -0.143  -0.156  -0.158  -0.146  -0.138  -0.158 
088945  5800.  4.38  1.44  -0.01  12 11 -0.192 0.060 0.018   -0.325  -0.173  -0.164  -0.175  -0.123  -0.230  -0.249  -0.393x -0.199  -0.185  -0.191  -0.103 
089282  5833.  4.22  1.00   0.00  12 12 -0.112 0.021 0.006   -0.152  -0.096  -0.118  -0.105  -0.108  -0.137  -0.140  -0.111  -0.096  -0.100  -0.104  -0.081 
089474  5755.  4.20  1.04   0.01  12 12 -0.015 0.009 0.002   -0.016  -0.003  -0.032  -0.010  -0.022  -0.010  -0.027  -0.020  -0.017  -0.009  -0.007  -0.012 
089912  5846.  4.38  1.24   0.04  12 12 -0.113 0.059 0.017   -0.231  -0.093  -0.086  -0.093  -0.053  -0.142  -0.153  -0.201  -0.082  -0.101  -0.096  -0.029 
090004  5607.  4.42  0.85  -0.01  12 11 -0.044 0.009 0.003   -0.033  -0.011x -0.042  -0.057  -0.044  -0.041  -0.059  -0.034  -0.053  -0.042  -0.035  -0.046 
091287  5648.  4.46  0.88  -0.01  12 12 -0.056 0.008 0.002   -0.049  -0.047  -0.057  -0.065  -0.064  -0.053  -0.055  -0.067  -0.044  -0.052  -0.057  -0.064 
096184  5863.  4.45  1.00   0.13  12 12  0.119 0.010 0.003    0.126   0.126   0.118   0.100   0.118   0.129   0.108   0.110   0.136   0.118   0.124   0.111 
096395  5816.  4.48  1.00  -0.10  12 12 -0.150 0.021 0.006   -0.130  -0.145  -0.147  -0.192  -0.140  -0.189  -0.126  -0.144  -0.152  -0.156  -0.144  -0.137 
096402  5661.  4.20  1.00  -0.03  12 11  0.022 0.011 0.003    0.026   0.038   0.019   0.034   0.003   0.031   0.015  -0.013x  0.020   0.011   0.016   0.029 
096901  5742.  4.32  1.01   0.08  12 11  0.067 0.010 0.003    0.065   0.080   0.061   0.079   0.053   0.064   0.051   0.035x  0.077   0.065   0.065   0.072 
096948  5725.  4.36  1.07   0.07  12 12  0.035 0.010 0.003    0.050   0.042   0.023   0.043   0.029   0.039   0.039   0.017   0.040   0.035   0.034   0.023 
097420  5780.  4.42  1.04   0.05  12 12 -0.073 0.016 0.005   -0.086  -0.058  -0.070  -0.090  -0.076  -0.103  -0.069  -0.084  -0.049  -0.071  -0.069  -0.054 
098921  5810.  4.50  1.19   0.17  12 11  0.070 0.020 0.006    0.007x  0.091   0.064   0.065   0.060   0.059   0.046   0.057   0.088   0.064   0.058   0.114 
100963  5779.  4.46  0.98   0.00  12 12 -0.039 0.009 0.002   -0.042  -0.032  -0.054  -0.048  -0.039  -0.043  -0.042  -0.040  -0.037  -0.026  -0.041  -0.023 
104075  5881.  4.37  1.08   0.05  12 12 -0.092 0.048 0.014   -0.175  -0.014  -0.086  -0.053  -0.072  -0.132  -0.109  -0.172  -0.081  -0.076  -0.079  -0.054 
109110  5835.  4.51  1.11   0.07  12 12 -0.054 0.029 0.008   -0.107  -0.045  -0.048  -0.011  -0.039  -0.076  -0.077  -0.092  -0.044  -0.041  -0.048  -0.016 
110205  5708.  4.28  1.08  -0.23  12 11 -0.241 0.012 0.004   -0.228  -0.219  -0.246  -0.277x -0.249  -0.251  -0.226  -0.243  -0.256  -0.243  -0.236  -0.250 
112504  5741.  4.34  1.00   0.01  12 12 -0.091 0.013 0.004   -0.089  -0.078  -0.102  -0.097  -0.101  -0.117  -0.095  -0.070  -0.078  -0.096  -0.094  -0.081 
113579  5759.  4.21  1.44   0.05  12 12 -0.094 0.124 0.036   -0.337  -0.062  -0.066  -0.034   0.100  -0.066  -0.332  -0.087  -0.099  -0.059  -0.094   0.002 
113989  5506.  4.38  0.74  -0.46  12 12 -0.542 0.031 0.009   -0.498  -0.526  -0.538  -0.582  -0.550  -0.570  -0.484  -0.542  -0.584  -0.565  -0.538  -0.523 
115715  5684.  4.14  1.05  -0.19  12 11 -0.303 0.018 0.006   -0.307  -0.275  -0.309  -0.329  -0.303  -0.292  -0.290  -0.356x -0.339  -0.310  -0.296  -0.288 
116613  5869.  4.49  1.11   0.16  12 12  0.046 0.025 0.007    0.005   0.095   0.033   0.052   0.053   0.052   0.015   0.024   0.047   0.061   0.050   0.070 
999999  5761.  4.43  1.00  -0.01   0  0  0.000 0.000 0.000    8.296   8.407   8.393   8.425   8.385   8.405   8.328   8.398   8.461   8.372   8.356   8.316 


==> anc/abunds/relabs_nh.dat <==
# HIP   Teff  log g   vt   Fe/H   nt ns  <X/H>  sig   eps    NH3340  NH3357  NH3358  NH3362  NH3363  NH3364  NH3365  NH3370  NH3382  NH3387  NH3388         
001499  5724.  4.45  0.95   0.20  11 10  0.234 0.017 0.005    0.248   0.234   0.210   0.246   0.211   0.232   0.243   0.220   0.261   0.230   0.182x        
001598  5693.  4.33  0.96  -0.27  11 10 -0.383 0.032 0.010   -0.424  -0.549x -0.414  -0.422  -0.364  -0.360  -0.408  -0.380  -0.337  -0.370  -0.346         
001803  5817.  4.41  1.17   0.24  11 11  0.197 0.105 0.032    0.243   0.287   0.167   0.142   0.000   0.124   0.231   0.331   0.351   0.178   0.108         
004290  5719.  4.40  1.10  -0.12  11 11 -0.204 0.037 0.011   -0.231  -0.201  -0.264  -0.246  -0.218  -0.219  -0.172  -0.214  -0.157  -0.181  -0.145         
005176  5855.  4.39  1.03   0.19  11 11  0.224 0.027 0.008    0.256   0.179   0.263   0.255   0.215   0.228   0.225   0.225   0.188   0.209   0.216         
006405  5728.  4.38  0.96  -0.14  11 11 -0.275 0.018 0.006   -0.267  -0.305  -0.269  -0.303  -0.281  -0.293  -0.275  -0.269  -0.255  -0.259  -0.251         
006455  5716.  4.57  0.99  -0.09  11 10 -0.184 0.025 0.008   -0.213  -0.262x -0.187  -0.225  -0.196  -0.180  -0.169  -0.170  -0.140  -0.194  -0.166         
007244  5755.  4.52  1.12  -0.04  11 11 -0.122 0.027 0.008   -0.135  -0.160  -0.104  -0.139  -0.155  -0.143  -0.112  -0.111  -0.072  -0.106  -0.103         
007585  5784.  4.50  1.04   0.07  11 10 -0.017 0.014 0.004   -0.014  -0.016  -0.020  -0.023  -0.045  -0.031   0.002   0.022x -0.003  -0.019  -0.005         
007902  5613.  4.39  0.91  -0.01  11 11 -0.170 0.038 0.011   -0.190  -0.112  -0.185  -0.208  -0.204  -0.213  -0.106  -0.163  -0.144  -0.195  -0.146         
007918  5841.  4.30  1.12   0.01  11 10  0.001 0.015 0.005    0.007  -0.024   0.000   0.003  -0.009   0.006  -0.017   0.010   0.031   0.001   0.054x        
008486  5805.  4.45  1.13  -0.06  11 11 -0.235 0.050 0.015   -0.250  -0.317  -0.222  -0.243  -0.309  -0.242  -0.220  -0.197  -0.144  -0.249  -0.192         
009172  5763.  4.55  1.12   0.06  11 11 -0.053 0.061 0.018   -0.025   0.057  -0.084  -0.068  -0.160  -0.093  -0.023   0.019  -0.038  -0.056  -0.110         
009349  5788.  4.35  1.07   0.01  11 11  0.012 0.021 0.006    0.041   0.039   0.006  -0.014  -0.014   0.025  -0.004   0.000   0.043   0.009   0.004         
009519  5853.  4.45  1.22   0.14  11 11 -0.037 0.146 0.044    0.018  -0.001  -0.033  -0.200  -0.203  -0.144   0.050   0.170   0.185  -0.005  -0.241         
009829  5579.  4.25  0.94  -0.31  11 11 -0.442 0.029 0.009   -0.458  -0.424  -0.467  -0.486  -0.409  -0.397  -0.420  -0.453  -0.475  -0.449  -0.420         
010321  5707.  4.60  1.04   0.00  11 10 -0.108 0.033 0.010   -0.092  -0.201x -0.105  -0.129  -0.158  -0.127  -0.057  -0.078  -0.139  -0.070  -0.125         
011728  5708.  4.40  1.02   0.02  11 10 -0.030 0.020 0.006   -0.089x -0.007   0.011  -0.054  -0.049  -0.044  -0.030  -0.031  -0.033  -0.044  -0.020         
012067  5709.  4.41  0.96   0.20  11 11  0.182 0.032 0.010    0.201   0.221   0.175   0.197   0.133   0.156   0.208   0.178   0.220   0.181   0.128         
014614  5726.  4.26  1.00  -0.12  11 10 -0.190 0.014 0.005   -0.218  -0.278x -0.182  -0.211  -0.190  -0.185  -0.189  -0.180  -0.169  -0.191  -0.185         
014623  5742.  4.52  1.09   0.12  11 11  0.079 0.040 0.012    0.102   0.132   0.085   0.069   0.013   0.081   0.093   0.090   0.037   0.139   0.033         
015062  5735.  4.49  0.94  -0.29  11 11 -0.401 0.039 0.012   -0.400  -0.460  -0.412  -0.467  -0.391  -0.402  -0.422  -0.396  -0.356  -0.354  -0.354         
015442  5682.  4.50  0.87  -0.19  11 11 -0.286 0.031 0.009   -0.335  -0.314  -0.282  -0.333  -0.281  -0.282  -0.270  -0.286  -0.233  -0.279  -0.256         
016405  5738.  4.32  1.03   0.26  11 11  0.249 0.044 0.013    0.309   0.311   0.279   0.260   0.213   0.224   0.277   0.260   0.197   0.174   0.240         
017336  5671.  4.55  0.94  -0.13  11 11 -0.009 0.037 0.011   -0.013   0.015  -0.051  -0.032   0.034   0.051  -0.034  -0.029  -0.055   0.034  -0.017         
018261  5873.  4.43  0.97   0.02  11 11 -0.031 0.019 0.006   -0.022   0.001  -0.017  -0.054  -0.059  -0.057  -0.022  -0.023  -0.024  -0.034  -0.032         
019793  5828.  4.51  1.26   0.19  11 10  0.153 0.067 0.021    0.177   0.187   0.152   0.144   0.035   0.120   0.148   0.268   0.349x  0.220   0.075         
019911  5672.  4.34  1.10  -0.13  11 10 -0.366 0.055 0.017   -0.348  -0.403  -0.381  -0.424  -0.419  -0.373  -0.370  -0.284  -0.399  -0.259  -0.567x        
019925  5767.  4.53  0.99   0.07  11 11  0.033 0.021 0.006    0.037   0.034   0.027  -0.006   0.027   0.019   0.047   0.039   0.073   0.014   0.050         
020441  5771.  4.42  1.10   0.13  11 10  0.173 0.016 0.005    0.293x  0.143   0.167   0.185   0.162   0.200   0.178   0.166   0.180   0.186   0.158         
020719  5831.  4.36  1.24   0.13  11 11  0.129 0.076 0.023    0.148   0.229   0.107   0.096  -0.017   0.134   0.126   0.222   0.208   0.140   0.029         
020741  5797.  4.37  1.20   0.16  11 11  0.171 0.045 0.014    0.197   0.215   0.161   0.201   0.117   0.157   0.135   0.176   0.110   0.261   0.146         
020752  5923.  4.46  1.13   0.16  11 10  0.051 0.072 0.023    0.124   0.038   0.041  -0.006  -0.159x -0.015   0.087   0.161   0.133  -0.051   0.001         
021165  5760.  4.28  0.99  -0.16  11 10 -0.308 0.021 0.007   -0.289  -0.342  -0.299  -0.337  -0.327  -0.318  -0.295  -0.293  -0.279  -0.305  -0.244x        
021172  5625.  4.27  0.90  -0.10  11 11 -0.272 0.035 0.011   -0.275  -0.315  -0.221  -0.279  -0.298  -0.299  -0.246  -0.276  -0.236  -0.322  -0.227         
022203  5740.  4.33  1.07   0.13  11 11  0.120 0.045 0.014    0.209   0.110   0.131   0.156   0.076   0.122   0.083   0.155   0.064   0.143   0.068         
023530  5601.  4.36  0.91  -0.24  11 11 -0.177 0.036 0.011   -0.191  -0.149  -0.185  -0.208  -0.113  -0.150  -0.199  -0.197  -0.223  -0.205  -0.129         
025002  5729.  4.47  1.07  -0.08  11 11 -0.261 0.041 0.012   -0.259  -0.286  -0.273  -0.251  -0.335  -0.312  -0.238  -0.203  -0.249  -0.199  -0.268         
025414  5635.  4.49  0.89   0.10  11 10  0.064 0.016 0.005    0.081  -0.050x  0.070   0.052   0.078   0.057   0.090   0.036   0.060   0.068   0.053         
025670  5759.  4.55  0.88   0.10  11 11  0.058 0.017 0.005    0.085   0.070   0.064   0.060   0.059   0.030   0.059   0.051   0.034   0.078   0.047         
026381  5518.  4.47  0.87  -0.45  11 11 -0.654 0.054 0.016   -0.737  -0.722  -0.644  -0.697  -0.643  -0.608  -0.600  -0.666  -0.677  -0.642  -0.558         
027435  5697.  4.45  0.93  -0.22  11 11 -0.282 0.022 0.007   -0.310  -0.285  -0.295  -0.322  -0.254  -0.266  -0.292  -0.284  -0.269  -0.269  -0.255         
029432  5712.  4.32  1.00  -0.12  11 11 -0.156 0.029 0.009   -0.184  -0.152  -0.136  -0.214  -0.163  -0.136  -0.170  -0.147  -0.108  -0.173  -0.132         
031965  5770.  4.31  0.99   0.05  11 11  0.005 0.041 0.012    0.002  -0.060   0.027   0.000  -0.019   0.009   0.017   0.009   0.056  -0.056   0.074         
032673  5724.  4.57  0.95   0.06  11 11  0.230 0.033 0.010    0.246   0.243   0.190   0.230   0.258   0.285   0.196   0.215   0.226   0.258   0.178         
033932  5891.  4.38  1.10  -0.12  11 11 -0.225 0.036 0.011   -0.223  -0.289  -0.214  -0.254  -0.280  -0.230  -0.229  -0.184  -0.192  -0.194  -0.189         
035185  5793.  4.19  1.35   0.00  10  9 -0.083 0.098 0.033   -0.043   0.087  -0.158  -0.204  -0.365x -0.133  -0.090   0.040  -0.074  -9.999* -0.176         
035265  5804.  4.37  1.04  -0.02  11 10 -0.039 0.018 0.006   -0.024  -0.037  -0.040  -0.056  -0.051  -0.021  -0.043  -0.033   0.013x -0.072  -0.013         
036512  5718.  4.49  0.89  -0.09  11 10 -0.169 0.023 0.007   -0.162  -0.242x -0.189  -0.190  -0.178  -0.165  -0.180  -0.176  -0.137  -0.190  -0.123         
038647  5714.  4.43  0.95   0.01  11 11 -0.147 0.035 0.010   -0.117  -0.101  -0.163  -0.160  -0.188  -0.205  -0.111  -0.139  -0.108  -0.172  -0.153         
038747  5804.  4.42  1.05   0.06  11 11 -0.078 0.105 0.032   -0.051   0.026  -0.148  -0.133  -0.249  -0.129  -0.043   0.052   0.083  -0.065  -0.201         
038853  5899.  4.27  1.03  -0.05  11 10 -0.138 0.041 0.013   -0.179  -0.155  -0.067  -0.183  -0.164  -0.111  -0.176  -0.087   0.021x -0.121  -0.139         
039506  5600.  4.24  0.83  -0.62   9  8 -0.921 0.056 0.020   -1.086x -9.999* -0.936  -1.011  -0.980  -0.942  -0.865  -0.901  -0.886  -9.999* -0.851         
039822  5758.  4.35  0.90  -0.22  11 10 -0.324 0.023 0.007   -0.358  -0.338  -0.349  -0.328  -0.314  -0.303  -0.329  -0.315  -0.232x -0.332  -0.277         
040118  5541.  4.45  0.84  -0.42  11 11 -0.632 0.049 0.015   -0.724  -0.582  -0.634  -0.673  -0.608  -0.627  -0.567  -0.668  -0.660  -0.647  -0.564         
040133  5698.  4.33  0.97   0.12  11 11  0.053 0.024 0.007    0.086   0.073   0.053   0.064   0.039   0.022   0.061   0.052   0.089   0.019   0.029         
041184  5705.  4.43  1.51   0.11  11 10  0.056 0.128 0.041    0.017  -0.008  -0.048   0.131   0.125  -0.214   0.126   0.079   0.446x  0.261   0.088         
041484  5864.  4.33  0.92   0.05  11 11  0.022 0.029 0.009    0.035   0.041   0.039   0.015  -0.002   0.003   0.008   0.019   0.080  -0.030   0.039         
041526  5801.  4.27  0.98  -0.02  11 11 -0.143 0.044 0.013   -0.134  -0.195  -0.118  -0.170  -0.162  -0.156  -0.127  -0.117  -0.055  -0.219  -0.117         
042333  5816.  4.44  1.08   0.14  11 10  0.105 0.024 0.008    0.107   0.128   0.096   0.112   0.011x  0.042   0.103   0.122   0.107   0.125   0.108         
042575  5675.  4.40  0.96   0.06  11 10 -0.002 0.017 0.005   -0.121x  0.038   0.001  -0.013  -0.013  -0.011   0.001   0.002  -0.024   0.005  -0.009         
043297  5691.  4.46  1.05   0.08  11 11  0.019 0.026 0.008    0.033   0.021   0.022   0.029  -0.010  -0.012   0.059   0.011  -0.025   0.052   0.030         
043557  5805.  4.42  1.05  -0.06  11 11 -0.066 0.029 0.009   -0.045  -0.049  -0.109  -0.118  -0.065  -0.051  -0.054  -0.041  -0.095  -0.031  -0.064         
043726  5769.  4.47  1.01   0.11  11 10  0.160 0.017 0.005    0.172   0.182   0.157   0.162   0.145   0.178   0.166   0.130   0.217x  0.168   0.140         
044324  5888.  4.45  1.09  -0.01  11 11 -0.107 0.042 0.013   -0.086  -0.173  -0.113  -0.116  -0.148  -0.138  -0.106  -0.064  -0.042  -0.137  -0.054         
044997  5696.  4.54  0.75   0.04  11 10  0.006 0.016 0.005    0.028   0.005  -0.006  -0.027   0.015   0.015   0.022   0.010   0.104x  0.006  -0.008         
045325  5935.  4.47  0.97   0.18  11 11  0.215 0.027 0.008    0.236   0.211   0.237   0.228   0.163   0.196   0.199   0.218   0.267   0.206   0.199         
046903  5746.  4.40  1.11  -0.03  11 11 -0.104 0.019 0.006   -0.097  -0.081  -0.122  -0.111  -0.133  -0.120  -0.109  -0.080  -0.078  -0.118  -0.093         
049580  5782.  4.41  0.87   0.02  11 10 -0.053 0.014 0.005   -0.044  -0.043  -0.043  -0.071  -0.068  -0.067  -0.039  -0.057  -0.009x -0.065  -0.032         
049586  5786.  4.42  1.06   0.20  11 10  0.183 0.026 0.008    0.209   0.269x  0.202   0.203   0.136   0.161   0.194   0.204   0.198   0.151   0.170         
049728  5744.  4.40  0.98  -0.07  11 11 -0.121 0.022 0.007   -0.138  -0.129  -0.139  -0.140  -0.119  -0.124  -0.115  -0.106  -0.088  -0.149  -0.082         
049756  5720.  4.28  0.99   0.02  11 10 -0.007 0.009 0.003    0.012  -0.011  -0.009  -0.004  -0.010  -0.018  -0.018  -0.005  -0.001  -0.032x -0.004         
050505  5590.  4.44  0.84  -0.17  11 11 -0.290 0.031 0.009   -0.329  -0.344  -0.282  -0.311  -0.280  -0.284  -0.269  -0.302  -0.266  -0.294  -0.234         
051178  5801.  4.47  0.87  -0.17  11 10 -0.235 0.028 0.009   -0.250  -0.318x -0.254  -0.282  -0.218  -0.219  -0.265  -0.237  -0.200  -0.196  -0.228         
053721  5819.  4.19  1.15  -0.02  11 11 -0.014 0.020 0.006    0.010  -0.014   0.000   0.004  -0.033  -0.027  -0.038  -0.017  -0.044  -0.011   0.017         
054375  5803.  4.37  0.96   0.14  11 10  0.056 0.045 0.014    0.118   0.039   0.069   0.078  -0.028   0.040   0.093   0.086   0.200x  0.070  -0.004         
055459  5812.  4.36  1.03   0.07  11 11  0.020 0.032 0.010    0.031   0.036   0.006   0.025   0.009   0.001  -0.013   0.043   0.054  -0.044   0.071         
055868  5757.  4.49  0.95  -0.15  11 11 -0.271 0.034 0.010   -0.291  -0.313  -0.264  -0.311  -0.296  -0.290  -0.243  -0.268  -0.228  -0.269  -0.205         
059589  5654.  4.51  0.70  -0.01  11 11 -0.164 0.034 0.010   -0.221  -0.147  -0.133  -0.198  -0.180  -0.191  -0.123  -0.179  -0.111  -0.176  -0.147         
059610  5829.  4.34  1.04  -0.06  11 11 -0.088 0.031 0.009   -0.110  -0.058  -0.095  -0.090  -0.101  -0.085  -0.140  -0.065  -0.027  -0.122  -0.077         
062175  5683.  4.19  0.90   0.13  11 11 -0.003 0.034 0.010    0.011   0.026   0.029  -0.017  -0.023  -0.050   0.053   0.004   0.017  -0.052  -0.032         
062816  5804.  4.43  0.97   0.06  11 10  0.002 0.044 0.014    0.017  -0.128x -0.038  -0.039  -0.055  -0.010   0.059   0.010   0.080   0.020  -0.020         
063048  5655.  4.32  0.91  -0.02  11 10 -0.112 0.017 0.005   -0.113  -0.127  -0.099  -0.125  -0.119  -0.123  -0.084  -0.115  -0.038x -0.128  -0.084         
063636  5799.  4.52  1.10  -0.01  11 11 -0.084 0.023 0.007   -0.086  -0.104  -0.069  -0.093  -0.115  -0.085  -0.076  -0.047  -0.114  -0.050  -0.085         
064150  5726.  4.42  0.99   0.05  11 10  0.031 0.012 0.004    0.026   0.049   0.037   0.035   0.047   0.034   0.013   0.015  -0.007x  0.031   0.024         
064747  5710.  4.42  0.93  -0.18  11 11 -0.258 0.026 0.008   -0.291  -0.255  -0.267  -0.297  -0.271  -0.256  -0.249  -0.247  -0.227  -0.272  -0.208         
070319  5678.  4.42  0.96  -0.33  11 11 -0.500 0.036 0.011   -0.545  -0.523  -0.509  -0.554  -0.486  -0.466  -0.469  -0.491  -0.524  -0.493  -0.436         
072604  5655.  4.24  0.84  -0.14  11 11 -0.300 0.032 0.010   -0.338  -0.274  -0.311  -0.311  -0.314  -0.293  -0.261  -0.303  -0.271  -0.360  -0.263         
075676  5772.  4.44  0.88  -0.08  10 10 -0.047 0.041 0.013   -0.028  -9.999* -0.088  -0.070   0.011  -0.019  -0.117  -0.076  -0.005  -0.021  -0.053         
076114  5709.  4.42  1.02  -0.02  11 11 -0.053 0.010 0.003   -0.054  -0.056  -0.066  -0.053  -0.053  -0.049  -0.072  -0.059  -0.039  -0.050  -0.037         
077749  5836.  4.61  1.14   0.22  10 10  0.139 0.118 0.037    0.129   0.300   0.116   0.030  -9.999* -0.027   0.187   0.230   0.293   0.152  -0.018         
078217  5749.  4.43  1.10  -0.22  11 11 -0.326 0.038 0.011   -0.363  -0.376  -0.358  -0.342  -0.297  -0.296  -0.358  -0.307  -0.341  -0.275  -0.270         
079672  5768.  4.40  0.96   0.04  11 11 -0.021 0.022 0.007   -0.029   0.020   0.007  -0.025  -0.041  -0.042  -0.021  -0.016  -0.028  -0.054   0.001         
085042  5676.  4.48  0.99   0.03  11 10 -0.057 0.019 0.006   -0.076  -0.035  -0.041  -0.085  -0.065  -0.124x -0.038  -0.046  -0.082  -0.063  -0.041         
085810  5856.  4.46  1.08   0.15  11 11  0.156 0.020 0.006    0.190   0.155   0.183   0.158   0.126   0.143   0.155   0.167   0.131   0.145   0.160         
088194  5693.  4.33  0.98  -0.08  11 10 -0.179 0.014 0.004   -0.178  -0.176  -0.176  -0.210  -0.163  -0.172  -0.178  -0.167  -0.172  -0.193  -0.136x        
088945  5800.  4.38  1.44  -0.01  11 10 -0.050 0.072 0.023   -0.030   0.100  -0.105  -0.084  -0.124  -0.089  -0.090   0.046   0.264x -0.033  -0.087         
089282  5833.  4.22  1.00   0.00  11 11 -0.145 0.046 0.014   -0.133  -0.109  -0.133  -0.185  -0.220  -0.214  -0.120  -0.081  -0.098  -0.162  -0.141         
089474  5755.  4.20  1.04   0.01  11 11 -0.011 0.014 0.004    0.016   0.010  -0.013  -0.017  -0.007  -0.019  -0.021  -0.012  -0.021  -0.032  -0.004         
089912  5846.  4.38  1.24   0.04  11 11 -0.077 0.100 0.030   -0.029  -0.106  -0.097  -0.102  -0.251  -0.106  -0.062   0.084   0.091  -0.176  -0.089         
090004  5607.  4.42  0.85  -0.01  11 11 -0.165 0.032 0.010   -0.170  -0.123  -0.151  -0.183  -0.168  -0.199  -0.106  -0.185  -0.217  -0.172  -0.146         
091287  5648.  4.46  0.88  -0.01  11 11 -0.107 0.026 0.008   -0.138  -0.085  -0.107  -0.134  -0.113  -0.124  -0.079  -0.112  -0.062  -0.134  -0.085         
096184  5863.  4.45  1.00   0.13  11 11  0.134 0.034 0.010    0.148   0.111   0.192   0.149   0.114   0.111   0.091   0.122   0.183   0.097   0.158         
096395  5816.  4.48  1.00  -0.10  11 10 -0.213 0.027 0.009   -0.223  -0.293x -0.200  -0.252  -0.235  -0.229  -0.228  -0.187  -0.167  -0.231  -0.183         
096402  5661.  4.20  1.00  -0.03  11 11 -0.083 0.016 0.005   -0.090  -0.054  -0.088  -0.086  -0.087  -0.088  -0.076  -0.096  -0.060  -0.112  -0.075         
096901  5742.  4.32  1.01   0.08  11 11  0.043 0.022 0.007    0.053   0.005   0.068   0.058   0.035   0.051   0.034   0.047   0.070   0.005   0.042         
096948  5725.  4.36  1.07   0.07  11 10  0.035 0.012 0.004    0.043   0.030   0.021   0.029   0.023   0.037   0.022   0.042   0.060   0.041   0.082x        
097420  5780.  4.42  1.04   0.05  11 10 -0.057 0.035 0.011   -0.071  -0.163x -0.059  -0.041  -0.112  -0.084  -0.032  -0.027   0.009  -0.084  -0.065         
098921  5810.  4.50  1.19   0.17  11 11  0.099 0.057 0.017    0.127  -0.012   0.110   0.119   0.014   0.070   0.124   0.160   0.120   0.174   0.078         
100963  5779.  4.46  0.98   0.00  11 10 -0.045 0.018 0.006   -0.058  -0.113x -0.050  -0.075  -0.048  -0.047  -0.033  -0.031  -0.054  -0.043  -0.010         
104075  5881.  4.37  1.08   0.05  10 10 -0.067 0.057 0.018   -0.037  -0.076  -0.103  -0.146  -9.999* -0.124  -0.039   0.023   0.015  -0.074  -0.111         
109110  5835.  4.51  1.11   0.07  11 11 -0.029 0.065 0.020   -0.033  -0.111   0.021  -0.022  -0.129  -0.100   0.019   0.068   0.016   0.019  -0.072         
110205  5708.  4.28  1.08  -0.23  11 11 -0.253 0.033 0.010   -0.252  -0.300  -0.289  -0.282  -0.237  -0.229  -0.291  -0.244  -0.221  -0.243  -0.197         
112504  5741.  4.34  1.00   0.01  11 10 -0.103 0.028 0.009   -0.118  -0.055  -0.120  -0.130  -0.129  -0.130  -0.089  -0.112  -0.064  -0.186x -0.087         
113579  5759.  4.21  1.44   0.05  10  9  0.095 0.082 0.027    0.032  -9.999*  0.012   0.077   0.030   0.056   0.072   0.119   0.246   0.209  -0.249x        
113989  5506.  4.38  0.74  -0.46  11 11 -0.726 0.053 0.016   -0.782  -0.805  -0.755  -0.789  -0.701  -0.693  -0.688  -0.736  -0.662  -0.732  -0.643         
115715  5684.  4.14  1.05  -0.19  11 10 -0.345 0.012 0.004   -0.334  -0.361  -0.345  -0.367  -0.338  -0.333  -0.358  -0.337  -0.337  -0.339  -0.304x        
116613  5869.  4.49  1.11   0.16  11 10  0.119 0.026 0.008    0.148   0.097   0.131   0.115   0.042x  0.063   0.130   0.128   0.116   0.153   0.109         
999999  5761.  4.43  1.00  -0.01   0  0  0.000 0.000 0.000    7.681   7.410   7.805   7.589   7.428   7.458   7.647   7.516   7.482   7.347   7.664         


==> anc/abunds/relabs_oh.dat <==
# HIP   Teff  log g   vt   Fe/H   nt ns  <X/H>  sig   eps    OH3103  OH3105  OH3117  OH3124  OH3126  OH3141  OH3147  OH3149  OH3168  OH3189  OH3191         
001499  5724.  4.45  0.95   0.20  11 11  0.085 0.048 0.015    0.057   0.038   0.153   0.022   0.127   0.152   0.090   0.016   0.079   0.106   0.093         
001598  5693.  4.33  0.96  -0.27  11 11 -0.236 0.025 0.008   -0.263  -0.210  -0.220  -0.194  -0.214  -0.251  -0.218  -0.263  -0.256  -0.264  -0.243         
001803  5817.  4.41  1.17   0.24  11 11  0.101 0.076 0.023    0.010   0.028   0.170  -0.003   0.094   0.104   0.074   0.101   0.243   0.110   0.185         
004290  5719.  4.40  1.10  -0.12  11 11 -0.163 0.042 0.013   -0.224  -0.214  -0.119  -0.222  -0.117  -0.144  -0.123  -0.194  -0.155  -0.132  -0.151         
005176  5855.  4.39  1.03   0.19  11 11  0.143 0.056 0.017    0.136   0.077   0.237   0.082   0.207   0.216   0.170   0.093   0.121   0.131   0.106         
006405  5728.  4.38  0.96  -0.14  11 11 -0.142 0.024 0.007   -0.168  -0.108  -0.118  -0.162  -0.127  -0.130  -0.125  -0.166  -0.123  -0.170  -0.163         
006455  5716.  4.57  0.99  -0.09  11 10 -0.091 0.024 0.008   -0.134  -0.094  -0.068  -0.113  -0.052  -0.089  -0.063  -0.168x -0.092  -0.102  -0.101         
007244  5755.  4.52  1.12  -0.04  11 11 -0.087 0.033 0.010   -0.101  -0.128  -0.085  -0.107  -0.080  -0.047  -0.045  -0.144  -0.062  -0.055  -0.102         
007585  5784.  4.50  1.04   0.07  11 11  0.010 0.036 0.011   -0.016  -0.033   0.026  -0.042   0.058   0.065   0.046  -0.014   0.014   0.015  -0.014         
007902  5613.  4.39  0.91  -0.01  11 11 -0.018 0.034 0.010   -0.039   0.034  -0.037  -0.052  -0.032   0.025   0.015  -0.060  -0.056  -0.001   0.000         
007918  5841.  4.30  1.12   0.01  11 11 -0.008 0.039 0.012   -0.024  -0.019   0.040  -0.041   0.051   0.041   0.024  -0.032  -0.025  -0.036  -0.063         
008486  5805.  4.45  1.13  -0.06  11 11 -0.131 0.029 0.009   -0.150  -0.189  -0.134  -0.170  -0.116  -0.097  -0.127  -0.136  -0.119  -0.111  -0.097         
009172  5763.  4.55  1.12   0.06  11 10 -0.018 0.032 0.010   -0.041  -0.124x  0.025  -0.059  -0.025  -0.024  -0.034  -0.048   0.034  -0.025   0.014         
009349  5788.  4.35  1.07   0.01  11 11  0.000 0.036 0.011   -0.042  -0.056   0.070  -0.004   0.034   0.021  -0.010   0.007   0.004   0.009  -0.033         
009519  5853.  4.45  1.22   0.14  11 11  0.017 0.071 0.021   -0.026  -0.115   0.094  -0.024  -0.008   0.020  -0.024   0.057   0.119  -0.019   0.108         
009829  5579.  4.25  0.94  -0.31  11 11 -0.308 0.019 0.006   -0.321  -0.340  -0.307  -0.278  -0.284  -0.330  -0.295  -0.327  -0.303  -0.307  -0.301         
010321  5707.  4.60  1.04   0.00  11 11 -0.091 0.035 0.011   -0.109  -0.156  -0.060  -0.099  -0.080  -0.067  -0.061  -0.153  -0.064  -0.081  -0.067         
011728  5708.  4.40  1.02   0.02  11 10 -0.049 0.027 0.009   -0.056  -0.142x -0.013  -0.076  -0.023  -0.031  -0.030  -0.104  -0.059  -0.050  -0.047         
012067  5709.  4.41  0.96   0.20  11 11  0.094 0.051 0.015    0.054   0.019   0.139   0.038   0.092   0.130   0.122   0.050   0.092   0.116   0.187         
014614  5726.  4.26  1.00  -0.12  11 10 -0.108 0.020 0.006   -0.134  -0.107  -0.106  -0.118  -0.084  -0.086  -0.035x -0.082  -0.107  -0.122  -0.138         
014623  5742.  4.52  1.09   0.12  11 10  0.013 0.041 0.013   -0.023  -0.141x  0.027  -0.062   0.001   0.017   0.034  -0.017   0.091   0.025   0.036         
015062  5735.  4.49  0.94  -0.29  11 11 -0.235 0.030 0.009   -0.247  -0.242  -0.220  -0.222  -0.209  -0.248  -0.180  -0.290  -0.245  -0.268  -0.213         
015442  5682.  4.50  0.87  -0.19  11 11 -0.155 0.023 0.007   -0.168  -0.157  -0.112  -0.133  -0.137  -0.185  -0.155  -0.139  -0.179  -0.172  -0.170         
016405  5738.  4.32  1.03   0.26  11 11  0.169 0.047 0.014    0.141   0.097   0.161   0.153   0.188   0.238   0.237   0.103   0.208   0.158   0.171         
017336  5671.  4.55  0.94  -0.13  11 10 -0.111 0.029 0.009   -0.150  -0.196x -0.125  -0.127  -0.096  -0.108  -0.083  -0.142  -0.121  -0.106  -0.050         
018261  5873.  4.43  0.97   0.02  11 11  0.037 0.036 0.011    0.029  -0.007   0.103   0.052   0.048   0.033   0.003   0.095   0.007   0.041   0.005         
019793  5828.  4.51  1.26   0.19  11 11  0.048 0.062 0.019   -0.020  -0.031   0.104  -0.023   0.065   0.047  -0.002   0.098   0.166   0.064   0.057         
019911  5672.  4.34  1.10  -0.13  11 11 -0.318 0.041 0.012   -0.355  -0.384  -0.278  -0.369  -0.280  -0.293  -0.326  -0.257  -0.303  -0.345  -0.312         
019925  5767.  4.53  0.99   0.07  11 10  0.020 0.021 0.007    0.003  -0.020   0.020   0.007   0.052   0.084x  0.046   0.023   0.012   0.038   0.018         
020441  5771.  4.42  1.10   0.13  11 11  0.047 0.039 0.012    0.012  -0.007   0.059  -0.018   0.078   0.090   0.056   0.017   0.091   0.076   0.064         
020719  5831.  4.36  1.24   0.13  11 10 -0.018 0.055 0.017   -0.073  -0.070   0.022  -0.117   0.038   0.030  -0.046   0.003   0.192x -0.008   0.042         
020741  5797.  4.37  1.20   0.16  11 11  0.053 0.060 0.018    0.002  -0.038   0.088  -0.038   0.038   0.101   0.100   0.019   0.133   0.077   0.105         
020752  5923.  4.46  1.13   0.16  11 11  0.059 0.062 0.019   -0.006  -0.024   0.135  -0.007   0.057   0.077  -0.002   0.126   0.140   0.043   0.107         
021165  5760.  4.28  0.99  -0.16  11 11 -0.148 0.036 0.011   -0.159  -0.216  -0.087  -0.096  -0.173  -0.138  -0.149  -0.147  -0.177  -0.154  -0.127         
021172  5625.  4.27  0.90  -0.10  11 11 -0.084 0.030 0.009   -0.089  -0.117  -0.079  -0.053  -0.074  -0.105  -0.030  -0.138  -0.082  -0.099  -0.062         
022203  5740.  4.33  1.07   0.13  11 11 -0.002 0.052 0.016   -0.043  -0.098   0.030  -0.067   0.004   0.029   0.006  -0.032   0.040   0.062   0.051         
023530  5601.  4.36  0.91  -0.24  11 10 -0.114 0.034 0.011   -0.123  -0.084  -0.147  -0.056  -0.128  -0.158   0.013x -0.134  -0.127  -0.119  -0.066         
025002  5729.  4.47  1.07  -0.08  11 11 -0.212 0.043 0.013   -0.237  -0.281  -0.159  -0.228  -0.175  -0.181  -0.211  -0.197  -0.290  -0.195  -0.182         
025414  5635.  4.49  0.89   0.10  11 10  0.008 0.041 0.013    0.022  -0.072   0.020  -0.051   0.006   0.040   0.490x  0.008   0.010   0.029   0.065         
025670  5759.  4.55  0.88   0.10  11 10  0.079 0.023 0.007    0.048   0.092   0.112   0.046   0.081   0.107   0.093   0.007x  0.072   0.057   0.086         
026381  5518.  4.47  0.87  -0.45  11 11 -0.309 0.046 0.014   -0.362  -0.262  -0.365  -0.306  -0.250  -0.328  -0.294  -0.227  -0.334  -0.329  -0.342         
027435  5697.  4.45  0.93  -0.22  11 11 -0.183 0.020 0.006   -0.201  -0.162  -0.199  -0.170  -0.154  -0.195  -0.178  -0.192  -0.205  -0.205  -0.157         
029432  5712.  4.32  1.00  -0.12  11 10 -0.113 0.015 0.005   -0.137  -0.090  -0.103  -0.124  -0.063x -0.110  -0.108  -0.132  -0.102  -0.124  -0.104         
031965  5770.  4.31  0.99   0.05  11 11  0.032 0.030 0.009    0.001   0.000   0.081   0.043   0.071   0.049   0.045   0.031   0.021   0.028  -0.015         
032673  5724.  4.57  0.95   0.06  11 11  0.008 0.047 0.014   -0.018  -0.052   0.042  -0.050   0.069   0.031   0.089  -0.010  -0.036   0.022   0.001         
033932  5891.  4.38  1.10  -0.12  11 10 -0.069 0.025 0.008   -0.094  -0.111  -0.056  -0.072  -0.068  -0.069  -0.062   0.017x -0.014  -0.078  -0.069         
035185  5793.  4.19  1.35   0.00  11 11 -0.067 0.046 0.014   -0.131  -0.109  -0.054  -0.102  -0.083  -0.074  -0.021   0.004   0.009  -0.085  -0.090         
035265  5804.  4.37  1.04  -0.02  11 10 -0.037 0.029 0.009   -0.083  -0.121x -0.010  -0.041   0.014  -0.027  -0.029  -0.043  -0.028  -0.042  -0.077         
036512  5718.  4.49  0.89  -0.09  11 10 -0.083 0.025 0.008   -0.111  -0.091   0.198x -0.060  -0.051  -0.060  -0.056  -0.077  -0.110  -0.106  -0.107         
038647  5714.  4.43  0.95   0.01  11 11 -0.064 0.032 0.010   -0.101  -0.111   0.000  -0.075  -0.046  -0.047  -0.069  -0.101  -0.043  -0.063  -0.047         
038747  5804.  4.42  1.05   0.06  11 11  0.001 0.060 0.018   -0.034  -0.079   0.064  -0.062   0.004  -0.046  -0.017   0.074   0.064  -0.041   0.081         
038853  5899.  4.27  1.03  -0.05  11 11 -0.047 0.040 0.012   -0.085  -0.078   0.014  -0.024   0.023  -0.028  -0.072  -0.044  -0.054  -0.077  -0.094         
039506  5600.  4.24  0.83  -0.62  11 11 -0.401 0.038 0.012   -0.417  -0.329  -0.396  -0.327  -0.402  -0.449  -0.423  -0.415  -0.421  -0.419  -0.410         
039822  5758.  4.35  0.90  -0.22  11 10 -0.124 0.021 0.007   -0.115  -0.107  -0.062x -0.098  -0.123  -0.157  -0.106  -0.120  -0.148  -0.155  -0.113         
040118  5541.  4.45  0.84  -0.42  11 11 -0.291 0.050 0.015   -0.306  -0.210  -0.349  -0.246  -0.283  -0.305  -0.247  -0.381  -0.252  -0.316  -0.305         
040133  5698.  4.33  0.97   0.12  11 11  0.027 0.035 0.010   -0.013   0.017   0.050  -0.004   0.049   0.075   0.061  -0.022   0.062   0.028  -0.009         
041184  5705.  4.43  1.51   0.11  11 11 -0.105 0.136 0.041   -0.148  -0.355   0.067  -0.204  -0.128  -0.199  -0.154  -0.010   0.134  -0.103  -0.053         
041484  5864.  4.33  0.92   0.05  11 10  0.074 0.026 0.008    0.057   0.048   0.151x  0.081   0.119   0.087   0.113   0.058   0.059   0.046   0.076         
041526  5801.  4.27  0.98  -0.02  11 11 -0.021 0.030 0.009   -0.051  -0.058   0.018  -0.003  -0.008   0.001   0.026  -0.031  -0.045  -0.051  -0.034         
042333  5816.  4.44  1.08   0.14  11 11  0.059 0.048 0.015    0.054  -0.013   0.095   0.019   0.057   0.095   0.051  -0.019   0.139   0.071   0.095         
042575  5675.  4.40  0.96   0.06  11 11  0.004 0.025 0.008   -0.012  -0.042   0.008  -0.014   0.015   0.026   0.039  -0.022  -0.001   0.021   0.030         
043297  5691.  4.46  1.05   0.08  11 11  0.019 0.029 0.009   -0.008  -0.022   0.047  -0.032   0.022   0.037   0.031   0.015   0.063   0.033   0.023         
043557  5805.  4.42  1.05  -0.06  11 10 -0.049 0.033 0.010   -0.071  -0.145x -0.014  -0.099   0.008  -0.040  -0.028  -0.051  -0.041  -0.065  -0.087         
043726  5769.  4.47  1.01   0.11  11 11  0.028 0.050 0.015   -0.020  -0.027   0.066  -0.032   0.085   0.065   0.078  -0.036   0.077   0.051   0.002         
044324  5888.  4.45  1.09  -0.01  11 11 -0.017 0.031 0.009   -0.035  -0.049   0.012  -0.028   0.016   0.007   0.027   0.009  -0.050  -0.040  -0.055         
044997  5696.  4.54  0.75   0.04  11 11  0.019 0.021 0.006    0.026   0.022   0.033   0.003   0.036   0.042   0.012  -0.012  -0.007   0.003   0.052         
045325  5935.  4.47  0.97   0.18  11 11  0.222 0.030 0.009    0.189   0.200   0.281   0.183   0.246   0.233   0.233   0.216   0.223   0.191   0.247         
046903  5746.  4.40  1.11  -0.03  11 11 -0.058 0.025 0.007   -0.098  -0.073  -0.067  -0.066  -0.024  -0.041  -0.014  -0.041  -0.079  -0.064  -0.066         
049580  5782.  4.41  0.87   0.02  11 11  0.027 0.027 0.008    0.005   0.054   0.073   0.036   0.068   0.022  -0.009   0.001   0.019   0.010   0.023         
049586  5786.  4.42  1.06   0.20  11 11  0.119 0.045 0.013    0.093   0.056   0.137   0.088   0.138   0.188   0.149   0.101   0.172   0.135   0.052         
049728  5744.  4.40  0.98  -0.07  11 10 -0.062 0.024 0.008   -0.089  -0.069  -0.053  -0.031  -0.030  -0.039   0.032x -0.076  -0.098  -0.054  -0.079         
049756  5720.  4.28  0.99   0.02  11 11 -0.023 0.026 0.008   -0.063  -0.017  -0.005  -0.043   0.016   0.004   0.010  -0.055  -0.034  -0.030  -0.031         
050505  5590.  4.44  0.84  -0.17  11 10 -0.190 0.022 0.007   -0.231  -0.207  -0.203  -0.172  -0.159  -0.179  -0.200  -0.257x -0.186  -0.168  -0.196         
051178  5801.  4.47  0.87  -0.17  11 11 -0.124 0.027 0.008   -0.128  -0.122  -0.070  -0.112  -0.080  -0.131  -0.131  -0.154  -0.152  -0.146  -0.136         
053721  5819.  4.19  1.15  -0.02  11 11 -0.027 0.037 0.011   -0.051  -0.042   0.027  -0.061   0.042   0.004  -0.014  -0.032  -0.056  -0.055  -0.061         
054375  5803.  4.37  0.96   0.14  11 11  0.046 0.055 0.017    0.018  -0.055   0.133   0.007   0.045   0.068   0.007   0.032   0.083   0.039   0.128         
055459  5812.  4.36  1.03   0.07  11 11  0.054 0.024 0.007    0.030   0.020   0.064   0.061   0.087   0.088   0.043   0.035   0.082   0.040   0.045         
055868  5757.  4.49  0.95  -0.15  11 10 -0.123 0.010 0.003   -0.122  -0.119  -0.105  -0.094x -0.118  -0.135  -0.127  -0.121  -0.128  -0.138  -0.116         
059589  5654.  4.51  0.70  -0.01  11 10  0.044 0.028 0.009    0.047   0.066   0.065   0.030   0.030   0.034   0.050  -0.037x  0.016   0.001   0.098         
059610  5829.  4.34  1.04  -0.06  11 10 -0.045 0.021 0.007   -0.050  -0.034  -0.017  -0.032   0.022x -0.025  -0.032  -0.054  -0.077  -0.078  -0.056         
062175  5683.  4.19  0.90   0.13  11 11  0.006 0.032 0.010   -0.022  -0.031   0.045  -0.014   0.018   0.046   0.019  -0.031  -0.011  -0.004   0.054         
062816  5804.  4.43  0.97   0.06  11 11  0.002 0.033 0.010   -0.026  -0.041   0.015  -0.038   0.028  -0.009   0.035  -0.017   0.024  -0.013   0.064         
063048  5655.  4.32  0.91  -0.02  11 11  0.005 0.024 0.007   -0.001   0.010  -0.024   0.043   0.013   0.008   0.041  -0.039   0.008   0.008  -0.008         
063636  5799.  4.52  1.10  -0.01  11 10 -0.044 0.016 0.005   -0.038  -0.064  -0.016  -0.022  -0.042  -0.048  -0.045   0.034x -0.067  -0.044  -0.054         
064150  5726.  4.42  0.99   0.05  11 10  0.003 0.025 0.008    0.001  -0.029   0.024   0.028  -0.079x  0.033   0.006  -0.037   0.012   0.018  -0.023         
064747  5710.  4.42  0.93  -0.18  11 11 -0.105 0.026 0.008   -0.103  -0.108  -0.119  -0.058  -0.077  -0.113  -0.088  -0.086  -0.145  -0.136  -0.117         
070319  5678.  4.42  0.96  -0.33  11 11 -0.240 0.048 0.014   -0.257  -0.170  -0.293  -0.165  -0.249  -0.306  -0.207  -0.246  -0.268  -0.275  -0.200         
072604  5655.  4.24  0.84  -0.14  11 11 -0.074 0.042 0.013   -0.083   0.009  -0.076  -0.015  -0.076  -0.116  -0.107  -0.129  -0.039  -0.083  -0.094         
075676  5772.  4.44  0.88  -0.08  11 11 -0.074 0.067 0.020   -0.072  -0.053  -0.060  -0.017   0.046  -0.121  -0.001  -0.115  -0.132  -0.091  -0.194         
076114  5709.  4.42  1.02  -0.02  11 10 -0.053 0.034 0.011   -0.088  -0.082  -0.038  -0.050   0.001  -0.019   0.056x -0.115  -0.047  -0.046  -0.048         
077749  5836.  4.61  1.14   0.22  11 11  0.092 0.049 0.015    0.052   0.028   0.153   0.018   0.106   0.088   0.074   0.131   0.173   0.080   0.108         
078217  5749.  4.43  1.10  -0.22  11 11 -0.165 0.028 0.008   -0.178  -0.124  -0.174  -0.115  -0.181  -0.181  -0.129  -0.182  -0.193  -0.174  -0.186         
079672  5768.  4.40  0.96   0.04  11 11  0.002 0.019 0.006   -0.001  -0.022   0.026  -0.020   0.024   0.012   0.024  -0.028   0.004  -0.008   0.010         
085042  5676.  4.48  0.99   0.03  11 11 -0.034 0.034 0.010   -0.055  -0.069  -0.038  -0.049   0.007  -0.004  -0.011  -0.100   0.005  -0.045  -0.016         
085810  5856.  4.46  1.08   0.15  11 11  0.102 0.044 0.013    0.072   0.016   0.146   0.063   0.151   0.153   0.108   0.067   0.128   0.120   0.098         
088194  5693.  4.33  0.98  -0.08  11 10 -0.087 0.020 0.006   -0.118  -0.109  -0.070  -0.092  -0.071  -0.087  -0.056  -0.155x -0.106  -0.093  -0.071         
088945  5800.  4.38  1.44  -0.01  11 10 -0.168 0.025 0.008   -0.178  -0.199  -0.131  -0.188  -0.134  -0.178  -0.194  -0.177  -0.057x -0.164  -0.140         
089282  5833.  4.22  1.00   0.00  11 11 -0.053 0.037 0.011   -0.080  -0.043   0.014  -0.094  -0.009  -0.059  -0.034  -0.112  -0.038  -0.073  -0.050         
089474  5755.  4.20  1.04   0.01  11 10  0.008 0.027 0.008    0.000  -0.004   0.089x  0.034   0.052   0.015   0.035  -0.033  -0.025  -0.002   0.004         
089912  5846.  4.38  1.24   0.04  11 11 -0.063 0.056 0.017   -0.095  -0.067  -0.034  -0.138  -0.041  -0.101  -0.129   0.027   0.031  -0.083  -0.066         
090004  5607.  4.42  0.85  -0.01  11  9  0.025 0.011 0.004    0.021   0.117x  0.027   0.037   0.017   0.024   0.033  -0.057x  0.043   0.013   0.011         
091287  5648.  4.46  0.88  -0.01  11 11 -0.064 0.024 0.007   -0.072  -0.081  -0.045  -0.073  -0.029  -0.068  -0.046  -0.112  -0.077  -0.073  -0.033         
096184  5863.  4.45  1.00   0.13  11 11  0.116 0.049 0.015    0.076   0.028   0.162   0.112   0.185   0.177   0.152   0.079   0.105   0.106   0.089         
096395  5816.  4.48  1.00  -0.10  11 10 -0.087 0.018 0.006   -0.085  -0.102  -0.064  -0.061  -0.030x -0.087  -0.066  -0.097  -0.105  -0.099  -0.109         
096402  5661.  4.20  1.00  -0.03  11 11  0.026 0.035 0.010    0.005   0.045   0.020   0.039   0.062   0.021   0.091  -0.039   0.026   0.024  -0.008         
096901  5742.  4.32  1.01   0.08  11 11  0.047 0.030 0.009    0.030   0.013   0.053   0.037   0.086   0.091   0.079   0.000   0.031   0.064   0.034         
096948  5725.  4.36  1.07   0.07  11 10 -0.009 0.031 0.010   -0.034  -0.060  -0.003  -0.032   0.021   0.042   0.084x -0.016   0.024  -0.029  -0.004         
097420  5780.  4.42  1.04   0.05  11 10  0.007 0.027 0.008   -0.046  -0.080x  0.014  -0.022   0.016   0.042   0.022  -0.002   0.014  -0.002   0.037         
098921  5810.  4.50  1.19   0.17  11 10  0.046 0.043 0.014   -0.032  -0.102x  0.069  -0.019   0.076   0.088   0.036   0.037   0.097   0.065   0.046         
100963  5779.  4.46  0.98   0.00  11 11 -0.031 0.033 0.010   -0.030  -0.020   0.015  -0.083   0.006  -0.016  -0.020  -0.091  -0.017  -0.040  -0.046         
104075  5881.  4.37  1.08   0.05  11 11 -0.027 0.052 0.016   -0.066  -0.095   0.063  -0.103   0.001  -0.048   0.016  -0.020   0.002  -0.061   0.015         
109110  5835.  4.51  1.11   0.07  11 11 -0.005 0.058 0.017   -0.069  -0.100   0.038  -0.067   0.055   0.014   0.001   0.059   0.067  -0.018  -0.036         
110205  5708.  4.28  1.08  -0.23  11 11 -0.180 0.029 0.009   -0.190  -0.219  -0.210  -0.156  -0.139  -0.181  -0.129  -0.192  -0.163  -0.200  -0.198         
112504  5741.  4.34  1.00   0.01  11 11 -0.069 0.027 0.008   -0.109  -0.079  -0.073  -0.098  -0.030  -0.030  -0.077  -0.093  -0.078  -0.046  -0.049         
113579  5759.  4.21  1.44   0.05  11 11 -0.053 0.124 0.038   -0.084  -0.172   0.134  -0.181  -0.083  -0.217   0.016  -0.037   0.172  -0.113  -0.018         
113989  5506.  4.38  0.74  -0.46  11 11 -0.385 0.035 0.011   -0.426  -0.340  -0.413  -0.332  -0.380  -0.396  -0.394  -0.429  -0.386  -0.400  -0.334         
115715  5684.  4.14  1.05  -0.19  11 11 -0.220 0.030 0.009   -0.250  -0.240  -0.216  -0.227  -0.163  -0.201  -0.178  -0.250  -0.214  -0.246  -0.240         
116613  5869.  4.49  1.11   0.16  11 11  0.085 0.051 0.015    0.050  -0.016   0.134   0.027   0.132   0.131   0.076   0.071   0.149   0.079   0.097         
999999  5761.  4.43  1.00  -0.01   0  0  0.000 0.000 0.000    8.695   8.464   8.512   8.441   8.695   8.679   8.669   8.544   8.620   8.456   8.389         


==> anc/linedat/lines_CH4273.dat <==
 4272.006  25.01 Mn2  3.2219E-08    0.00000   7.760  -5.927   8.560  -6.480  -7.870
 4272.010  62.01 Sm2  2.1644E-02    0.02164   0.188  -1.970   8.086  -5.916  -7.762
 4272.044  83.01 Bi2  1.7667E-08    0.00000  10.173  -0.400   8.086  -5.057  -7.487
 4272.049  42.00 Mo1  3.4586E-04    0.00035   3.247  -0.890   8.086  -5.111  -7.263
 4272.055  58.02 Ce3  4.4717E-14    0.00000  12.346  -0.820   8.086  -4.517  -7.455
 4272.081  69.01 Tm2  7.7698E-07    0.00000   3.860  -2.630   8.086  -5.470  -7.619
 4272.113  58.01 Ce2  5.0667E-05    0.00005   1.914  -3.060   8.086  -5.613  -7.665
 4272.118  22.00 Ti1  1.2462E-03    0.00125   2.396  -3.037   8.020  -4.830  -7.510
 4272.119   8.03 O 4  1.3602-127    0.00000  75.221  -3.227  10.030  -5.790  -7.850
 4272.119   8.03 O 4  2.5562-128    0.00000  75.221  -3.953  10.030  -5.810  -7.840
 4272.119  28.02 Ni3  2.0515E-29    0.00000  24.795  -3.749   9.550  -5.820  -7.710
 4272.120  29.01 Cu2  3.1419E-14    0.00000  15.527  -4.495   8.210  -4.690  -7.330
 4272.143  39.00 Y 1  4.6178E-03    0.00462   2.122  -0.224   8.140  -5.100  -7.440
 4272.156  22.00 Ti1  2.4004E-03    0.00240   3.154  -2.057   8.200  -4.300  -7.300
 4272.169  18.00 Ar1  9.6407E-06    0.00001  11.624  -1.940   8.086  -4.600  -7.354
 4272.194  25.02 Mn3  6.7556E-26    0.00000  21.393  -4.985   9.350  -6.090  -7.690
 4272.200  24.01 Cr2  7.1396E-09    0.00000  11.459  -3.448   8.760  -4.710  -7.310
 4272.206  24.00 Cr1  7.2494E-03    0.00725   4.207  -2.072   8.360  -5.690  -7.700
 4272.209  28.00 Ni1  5.4259E-02    0.05426   4.419  -2.213   8.340  -5.230  -7.520
 4272.221  23.01 V 2  1.8994E-09    0.00000   7.942  -4.841   8.900  -5.690  -7.700
 4272.230  27.01 Co2  2.1270E-02    0.02127   3.486  -2.968   8.740  -6.560  -7.880
 4272.242  23.01 V 2  1.5783E-12    0.00000   1.071 -14.224  -0.150  -6.440  -7.940
 4272.242  23.01 V 2  1.3496E-12    0.00000   1.071 -14.292  -0.150  -6.440  -7.940
 4272.251  40.01 Zr2  2.3552E-01    0.23552   1.827  -0.950   8.086  -5.972  -7.780
 4272.259  26.01 Fe2  2.7494E-06    0.00000  11.291  -2.287   8.680  -5.180  -7.440
 4272.263  58.01 Ce2  2.6858E-03    0.00269   1.495  -1.720   8.086  -5.686  -7.688
 4272.273  59.01 Pr2  2.9856E-01    0.29856   0.372  -0.221   8.086  -5.816  -7.730
 4272.288   9.01 F 2  2.7632E-37    0.00000  32.888  -3.300   8.086  -4.505  -7.310
 4272.304  24.01 Cr2  5.2043E-09    0.00000  10.754  -4.232   8.840  -5.170  -7.420
 4272.326  22.00 Ti1  1.0456E-01    0.10456   2.345  -1.160   8.110  -5.170  -7.550
 4272.330  58.01 Ce2  9.5857E-02    0.09586   0.740  -0.860   8.086  -5.806  -7.726
 4272.359  26.01 Fe2  1.0868E-09    0.00000  10.758  -6.179   8.890  -5.550  -7.480
 4272.362  24.01 Cr2  1.0952E-09    0.00000  10.683  -4.974   8.780  -5.300  -7.420
 4272.363  22.01 Ti2  3.5801E-04    0.00036   6.583  -1.709   8.840  -5.760  -7.680
 4272.375  28.03 Ni4  9.9547E-50    0.00000  19.013  -5.344   8.930  -6.850  -8.030
 4272.391  27.01 Co2  1.5049E-06    0.00000   2.274  -8.230   1.420  -6.520  -7.900
 4272.391  27.01 Co2  2.3148E-12    0.00000   2.274 -14.043   1.420  -6.520  -7.900
 4272.423  22.00 Ti1  1.1554E+00    1.15537   0.826  -1.510   8.230  -6.010  -7.690
 4272.454  22.01 Ti2  7.3792E-09    0.00000   7.370  -5.673   8.520  -5.070  -7.450
 4272.471  26.01 Fe2  6.8327E-12    0.00000  12.262  -7.001   8.850  -5.250  -7.480
 4272.475  23.01 V 2  3.1201E-10    0.00000   7.912  -5.653   8.980  -5.690  -7.700
 4272.515  26.00 Fe1  2.3748E-07    0.00000   4.186  -8.861   6.780  -3.710  -7.260
 4272.525  29.01 Cu2  1.5152E-12    0.00000  15.252  -3.064   8.290  -4.590  -7.330
 4272.530  26.00 Fe1  3.8409E-02    0.03841   4.220  -3.621   8.270  -4.050  -7.290
 4272.544  20.00 Ca1  1.4202E-03    0.00142   4.744  -2.899   7.930  -2.490  -6.750
 4272.547  29.00 Cu1  2.5340E-10    0.00000   7.396  -6.905   6.730  -3.280  -6.890
 4272.556  25.01 Mn2  2.6055E-06    0.00000   7.382  -4.366   8.620  -6.530  -7.870
 4272.587  26.02 Fe3  1.1068E-23    0.00000  24.700  -0.769   8.950  -6.390  -7.620
 4272.598  26.03 Fe4  1.4572E-46    0.00000  24.943  -3.547   9.310  -6.780  -8.000
 4272.704  28.02 Ni3  7.4597E-29    0.00000  22.856  -4.967   9.320  -6.410  -7.870
 4272.726  20.00 Ca1  1.2629E-05    0.00001   4.744  -4.950   7.900  -2.210  -6.710
 4272.726  20.00 Ca1  2.3516E-05    0.00002   4.744  -4.680   7.900  -2.290  -6.720
 4272.744  20.00 Ca1  1.8636E-06    0.00000   4.744  -5.781   7.900  -2.100  -6.710
 4272.747  24.00 Cr1  2.2781E-04    0.00023   3.013  -4.670   6.820  -2.820  -7.240
 4272.753  27.00 Co1  2.5192E-04    0.00025   3.952  -3.451   8.280  -4.860  -7.540
 4272.771  26.01 Fe2  4.4405E-11    0.00000  11.208  -7.155   8.220  -4.350  -7.420
 4272.780  60.01 Nd2  4.0116E-01    0.40116   0.000  -1.140   8.086  -5.894  -7.755
 4272.780  26.01 Fe2  5.3187E-04    0.00053   7.695  -3.299   8.970  -5.800  -7.540
 4272.781   9.01 F 2  1.2038E-35    0.00000  32.889  -1.660   8.086  -4.505  -7.310
 4272.802  28.02 Ni3  2.2274E-26    0.00000  25.214  -0.329   9.070  -6.300  -7.630
 4272.813  27.02 Co3  1.5799E-14    0.00000   0.104 -10.788   0.180  -7.230  -8.150
 4272.820  26.01 Fe2  1.6889E-10    0.00000  11.742  -6.085   9.260  -4.540  -7.540
 4272.826  28.02 Ni3  1.1886E-29    0.00000  24.576  -4.187   9.610  -5.830  -7.710
 4272.833  58.01 Ce2  8.5321E-04    0.00085   1.482  -2.230   8.086  -5.688  -7.689
 4272.835  25.02 Mn3  2.5700E-26    0.00000  18.978  -7.620   9.480  -6.290  -7.830
 4272.860  72.01 Hf2  3.1647E-02    0.03165   1.672  -1.040   8.086  -6.196  -7.851
 4272.862  26.00 Fe1  1.2152E-01    0.12152   3.642  -3.651   8.080  -6.050  -7.790
 4272.874  90.00 Th1  3.0014E-05    0.00003   1.091  -0.690   8.085  -5.923  -7.523
 4272.892  23.00 V 1  1.1806E-10    0.00000   3.371  -8.197   8.730  -4.520  -7.370
 4272.893  26.01 Fe2  3.7970E-07    0.00000  11.764  -2.713   9.260  -4.330  -7.520
 4272.902  26.00 Fe1  3.0597E-05    0.00003   4.295  -6.651   7.750  -4.460  -7.320
 4272.903  24.00 Cr1  1.4166E+00    1.41659   2.900  -0.980   8.180  -5.220  -7.270
 4272.907  26.01 Fe2  5.4404E-08    0.00000  11.307  -3.976   8.470  -5.020  -7.360
 4272.917  70.01 Yb2  8.9712E-08    0.00000   6.586  -3.110   8.085  -4.733  -7.383
 4272.950  16.00 S 1  5.7987E-05    0.00006   9.208  -3.014   6.930  -1.680  -6.470
 4272.950  16.00 S 1  7.6972E-06    0.00001   9.208  -3.891   6.930  -2.920  -6.460
 4272.950  16.00 S 1  8.8783E-07    0.00000   9.208  -4.829   6.940  -2.570  -6.470
 4272.952  27.01 Co2  8.4234E-15    0.00000  12.185  -7.391   8.520  -4.990  -7.420
 4272.968  41.00 Nb1  3.2695E-04    0.00033   1.354  -1.270   8.085  -6.214  -7.616
 4272.970  26.02 Fe3  4.1645E-24    0.00000  22.844  -2.896   8.960  -4.890  -7.560
 4272.980  66.00 Dy1  4.9438E-05    0.00005   1.142  -1.210   8.085  -5.856  -7.501
 4272.985  26.00 Fe1  2.5906E-01    0.25906   4.473  -2.560   8.110  -3.800  -7.140
 4272.993  58.01 Ce2  1.1546E-03    0.00115   3.650  -0.110   8.085  -5.245  -7.547
 4272.996  25.01 Mn2  3.4109E-06    0.00000  10.125  -1.733   8.790  -5.910  -7.750
 4273.007  26.02 Fe3  1.5331E-23    0.00000  22.844  -2.330   8.960  -4.880  -7.560
 4273.058  42.00 Mo1  1.0497E-03    0.00105   2.063  -1.494   8.085  -5.990  -7.544
 4273.066   3.00 Li1  5.2503E-06    0.00001   1.848  -2.108   7.660  -3.830  -7.127
 4273.066  29.01 Cu2  5.1364E-16    0.00000  16.281  -5.590   8.010  -3.250  -7.130
 4273.070   8.01 O 2  4.8919E-24    0.00000  28.857  -1.380   8.085  -4.976  -7.461
 4273.089  26.02 Fe3  5.6585E-27    0.00000  20.706  -7.724   9.370  -6.400  -7.620
 4273.099   3.00 Li1  4.3071E-07    0.00000   1.848  -3.194   7.660  -3.830  -7.127
 4273.111  26.00 Fe1  7.0351E-02    0.07035   4.580  -3.028   7.420  -4.130  -7.070
 4273.116  24.01 Cr2  5.9217E-05    0.00006   6.487  -4.090   8.560  -6.520  -7.780
 4273.127   3.00 Li1  1.0476E-05    0.00001   1.848  -1.808   7.660  -3.830  -7.127
 4273.129  26.01 Fe2  1.6150E-08    0.00000  12.909  -3.034   9.070  -5.420  -7.580
 4273.136  28.02 Ni3  1.2459E-26    0.00000  22.889  -2.714   9.320  -6.000  -7.770
 4273.142  16.00 S 1  1.8045E-05    0.00002   9.208  -3.521   6.930  -2.920  -6.460
 4273.142  16.00 S 1  1.1624E-05    0.00001   9.208  -3.712   6.940  -2.570  -6.470
 4273.145   9.01 F 2  3.9612E-35    0.00000  32.892  -1.140   8.085  -4.505  -7.310
 4273.155  22.00 Ti1  2.7659E-04    0.00028   1.443  -4.565   7.810  -6.070  -7.710
 4273.157  28.01 Ni2  2.1694E-11    0.00000  12.209  -5.690   8.900  -5.900  -7.790
 4273.161   3.00 Li1  8.5940E-07    0.00000   1.848  -2.894   7.660  -3.830  -7.127
 4273.161  42.00 Mo1  8.5424E-05    0.00009   2.988  -1.735   8.085  -5.373  -7.347
 4273.162  21.00 Sc1  2.6836E-07    0.00000   5.001  -2.529   7.630  -4.130  -7.440
 4273.162  21.00 Sc1  1.8738E-08    0.00000   5.001  -3.685   7.640  -4.130  -7.450
 4273.169  69.01 Tm2  4.2894E-07    0.00000   2.964  -3.710   8.085  -5.640  -7.673
 4273.175  23.02 V 3  2.4735E-21    0.00000  19.964  -0.489   9.490  -5.250  -7.710
 4273.180  24.01 Cr2  3.2093E-05    0.00003   8.215  -2.771   8.950  -5.700  -7.520
 4273.217  26.00 Fe1  3.0775E-03    0.00308   4.446  -4.510   8.240  -3.390  -7.140
 4273.246  23.00 V 1  5.6604E-08    0.00000   3.283  -5.597   8.080  -4.900  -7.200
 4273.252  22.02 Ti3  1.6711E-18    0.00000  18.471  -0.916   8.910  -5.450  -7.560
 4273.260  26.01 Fe2  4.0337E-08    0.00000  12.492  -3.019   8.880  -4.430  -7.510
 4273.278  27.00 Co1  7.2846E-08    0.00000   0.629 -10.038   1.140  -5.960  -7.730
 4273.278  27.00 Co1  7.4714E-09    0.00000   0.629 -11.027   1.140  -5.960  -7.730
 4273.279  24.00 Cr1  4.3766E-05    0.00004   3.551  -4.893   6.940  -5.490  -7.780
 4273.280   7.00 N 1  1.7521E-05    0.00002  12.127  -1.866   8.085  -4.505  -7.069
 4273.284  24.01 Cr2  2.2866E-09    0.00000  11.488  -3.916   8.760  -4.170  -7.310
 4273.291  64.00 Gd1  3.3328E-04    0.00033   0.897  -0.552   8.085  -6.090  -7.577
 4273.292  22.00 Ti1  4.7661E-01    0.47661   2.305  -0.538   8.000  -4.220  -7.550
 4273.305  26.01 Fe2  2.4636E-08    0.00000  10.520  -5.042   9.030  -5.820  -7.740
 4273.308  27.01 Co2  1.0912E-09    0.00000  10.848  -3.505   9.130  -5.280  -7.670
 4273.310  29.01 Cu2  6.0910E-17    0.00000  16.281  -6.516   8.010  -3.450  -7.130
 4273.314  27.00 Co1  2.9617E-05    0.00003   3.713  -4.600   7.890  -4.870  -7.420
 4273.317  60.01 Nd2  2.2148E-01    0.22148   0.205  -1.210   8.085  -5.865  -7.745
 4273.320  26.01 Fe2  1.9951E+01   19.95086   2.704  -3.303   8.560  -6.540  -7.870
 4273.322  20.00 Ca1  5.3516E-03    0.00535   4.769  -2.300   8.330  -2.810  -6.650
 4273.325  28.03 Ni4  7.0147E-51    0.00000  23.061  -2.783   9.270  -6.840  -8.020
 4273.330  29.01 Cu2  5.4135E-14    0.00000  15.529  -4.257   8.085  -4.336  -7.975
 4273.339  70.01 Yb2  1.4905E-04    0.00015   4.089  -2.180   8.085  -5.447  -7.612
 4273.342  26.01 Fe2  2.6999E-07    0.00000  11.291  -3.295   8.560  -5.040  -7.410
 4273.346  24.00 Cr1  8.7751E-04    0.00088   4.616  -2.614   7.880  -4.530  -7.400
 4273.348  41.00 Nb1  2.8223E-04    0.00028   1.500  -1.200   8.085  -6.152  -7.596
 4273.358  90.01 Th2  1.0846E-02    0.01085   1.039  -0.902   8.085  -5.858  -7.743
 4273.364  26.00 Fe1  9.3386E-01    0.93386   2.404  -3.901   7.790  -6.160  -7.820
 4273.372  26.02 Fe3  5.7491E-21    0.00000  22.844   0.244   8.960  -4.980  -7.560
 4273.383  24.01 Cr2  2.5793E-11    0.00000   1.483 -15.041  -0.680  -6.460  -7.940
 4273.383  24.01 Cr2  1.7968E-11    0.00000   1.483 -15.198  -0.680  -6.460  -7.940
 4273.409  26.02 Fe3  1.0107E-20    0.00000  22.844   0.489   8.960  -4.970  -7.560
 4273.418  23.00 V 1  1.6508E-06    0.00000   2.616  -4.744   8.230  -6.090  -7.670
 4273.418  45.00 Rh1  1.3972E-03    0.00140   1.733  -0.990   8.085  -6.294  -7.642
 4273.442  58.01 Ce2  4.2546E-02    0.04255   1.092  -0.890   8.085  -5.752  -7.709
 4273.474  25.02 Mn3  2.2504E-23    0.00000  24.191   0.104   9.080  -5.570  -7.610
 4273.488  24.00 Cr1  3.9687E-04    0.00040   3.013  -4.429   6.820  -2.820  -7.240
 4273.513  40.01 Zr2  6.6483E-01    0.66483   0.758  -1.480   8.085  -6.102  -7.821
 4273.517  16.00 S 1  1.4076E-05    0.00001   9.209  -3.628   6.940  -2.570  -6.470
 4273.537  20.00 Ca1  5.4415E-05    0.00005   5.932  -3.226   7.670  -3.120  -6.670
 4273.549  24.01 Cr2  1.5717E-05    0.00002   7.380  -3.847   8.510  -6.470  -7.860
 4273.555  26.01 Fe2  1.3426E-07    0.00000  12.954  -2.073   9.200  -5.720  -7.580
 4273.555  20.00 Ca1  2.0607E-03    0.00206   4.763  -2.720   8.330  -3.350  -6.730
 4273.562  26.02 Fe3  4.7661E-26    0.00000  24.700  -3.135   8.950  -6.380  -7.620
 4273.627  11.00 Na1  2.6755E-01    0.26755   2.102  -2.368   8.085  -3.000  -6.588
 4273.635  27.00 Co1  4.6820E-03    0.00468   3.530  -2.569   7.630  -4.480  -7.460
 4273.637  22.00 Ti1  4.3102E-05    0.00004   3.179  -3.780   8.530  -4.350  -7.400
 4273.637  69.01 Tm2  1.4483E-07    0.00000   3.936  -3.290   8.085  -5.454  -7.614
 4273.653  26.01 Fe2  3.9848E-08    0.00000  11.255  -4.159   8.400  -5.770  -7.360
 4273.667  26.01 Fe2  1.3398E-10    0.00000  12.689  -5.317   8.280  -5.660  -7.500
 4273.668  26.02 Fe3  1.1147E-26    0.00000  24.700  -3.766   8.950  -6.370  -7.620
 4273.686  74.00 W 1  2.9576E-03    0.00296   2.787  -0.270   8.085  -6.067  -7.569
 4273.756  24.01 Cr2  2.0486E-04    0.00020   8.348  -1.844   8.970  -5.660  -7.500
 4273.766  20.00 Ca1  3.4557E-05    0.00003   4.624  -4.623   7.560  -3.010  -6.880
 4273.774  22.00 Ti1  1.3222E-02    0.01322   2.427  -1.983   7.620  -5.810  -7.680
 4273.776  26.00 Fe1  3.6267E-02    0.03627   3.047  -4.722   8.600  -5.560  -7.640
 4273.786  29.01 Cu2  3.8945E-17    0.00000  15.915  -7.046   8.390  -4.240  -7.190
 4273.805  24.01 Cr2  3.7065E-08    0.00000   7.943  -5.958   8.920  -5.820  -7.720
 4273.811  22.00 Ti1  1.5193E-03    0.00152   3.108  -2.298   7.590  -4.500  -7.260
 4273.838  12.00 Mg1  9.1823E-01    0.91823   4.346  -3.020   8.085  -4.169  -6.962
 4273.868  26.00 Fe1  7.4048E+01   74.04776   3.071  -1.390   8.370  -5.750  -7.700
 4273.874  20.02 Ca3  6.1526E-34    0.00000  40.253  -0.654   9.640  -6.210  -7.800
 4273.900  26.02 Fe3  9.4794E-27    0.00000  20.706  -7.500   9.370  -6.390  -7.620
 4273.904  26.00 Fe1  3.4591E-03    0.00346   4.261  -4.629   7.500  -5.200  -7.320
 4273.910  29.01 Cu2  4.7945E-15    0.00000  16.281  -4.620   8.010  -2.980  -7.130
 4273.916  29.01 Cu2  1.5695E-16    0.00000  16.281  -6.105   8.010  -3.200  -7.130
 4273.933  24.01 Cr2  6.6220E-07    0.00000  10.131  -2.699   8.640  -5.120  -7.460
 4273.966  24.00 Cr1  1.8358E-01    0.18358   3.087  -1.696   7.250  -6.160  -7.800
 4273.970  92.01 U 2  2.3197E-03    0.00232   0.113  -1.990   8.085  -6.045  -7.803
 4274.006  26.01 Fe2  1.8979E-09    0.00000  12.909  -3.964   8.860  -5.690  -7.530
 4274.011  24.00 Cr1  2.7749E-02    0.02775   3.092  -2.512   7.340  -5.790  -7.790
 4274.017  28.02 Ni3  1.4416E-31    0.00000  25.213  -5.519   9.400  -6.190  -7.720
 4274.025  90.01 Th2  4.9071E-03    0.00491   1.903  -0.454   8.085  -5.726  -7.701
 4274.035  62.00 Sm1  2.3270E-05    0.00002   0.282  -1.790   8.085  -6.138  -7.592
 4274.039  42.00 Mo1  1.4352E-04    0.00014   3.438  -1.097   8.085  -4.869  -7.186
 4274.094  58.01 Ce2  6.1141E-05    0.00006   3.853  -1.200   8.085  -5.192  -7.530
 4274.107  26.00 Fe1  2.0301E-05    0.00002   5.319  -5.890   7.910  -5.220  -7.540
 4274.116  22.01 Ti2  1.3595E-03    0.00136   5.233  -2.368   8.840  -5.850  -7.720
 4274.123  27.01 Co2  1.0559E-11    0.00000  12.185  -4.293   8.520  -4.990  -7.420
 4274.129  27.01 Co2  6.0898E-11    0.00000  12.185  -3.532   8.520  -5.000  -7.420
 4274.138  24.01 Cr2  5.5828E-09    0.00000   7.772  -6.937   8.560  -6.450  -7.870
 4274.138  26.02 Fe3  2.1608E-25    0.00000  25.563  -1.687   9.140  -6.520  -7.560
 4274.146  29.01 Cu2  3.2436E-12    0.00000  14.338  -3.572   9.150  -4.980  -7.480
 4274.168  64.00 Gd1  1.1849E-03    0.00118   0.000  -0.824   8.085  -6.443  -7.689
 4274.175  26.00 Fe1  3.5303E-03    0.00353   4.549  -4.356   8.210  -3.650  -7.110
 4274.185  26.00 Fe1  5.5948E-05    0.00006   4.186  -6.489   7.310  -4.720  -7.320
 4274.188  39.00 Y 1  3.4630E-04    0.00035   1.890  -1.562   8.180  -3.820  -7.510
 4274.190  58.01 Ce2  4.0644E-05    0.00004   1.528  -3.510   8.085  -5.680  -7.686
 4274.207  21.00 Sc1  7.4656E-04    0.00075   2.139  -1.710   7.390  -5.940  -7.470
 4274.209  21.00 Sc1  7.1389E-07    0.00000   2.303  -4.579   7.570  -5.140  -7.480
 4274.225  25.02 Mn3  4.1919E-24    0.00000  24.216  -0.603   9.090  -5.530  -7.600
 4274.231   8.01 O 2  3.3781E-23    0.00000  28.858  -0.540   8.085  -4.976  -7.461
 4274.241  26.01 Fe2  2.9482E-09    0.00000  11.232  -5.311   8.080  -4.340  -7.420
 4274.259  26.01 Fe2  1.7448E-08    0.00000  10.122  -5.557   8.830  -6.490  -7.890
 4274.261  26.01 Fe2  8.1712E-11    0.00000  12.377  -5.818   9.140  -5.330  -7.410
 4274.278  28.02 Ni3  2.9396E-28    0.00000  24.795  -2.593   9.530  -5.810  -7.710
 4274.286  26.01 Fe2  1.6725E-05    0.00002   7.567  -4.919   8.980  -5.860  -7.560
 4274.294  22.00 Ti1  2.2243E-01    0.22243   2.292  -0.881   7.980  -5.320  -7.550
 4274.304  25.01 Mn2  1.1067E-05    0.00001   5.520  -5.446   8.440  -6.490  -7.870
 4274.313  26.01 Fe2  2.1464E-08    0.00000  10.448  -5.168   8.920  -5.260  -7.470
 4274.318  26.00 Fe1  3.0116E-04    0.00030   4.186  -5.758   7.300  -4.180  -7.320
 4274.329  23.01 V 2  4.0287E-03    0.00403   3.123  -2.935   8.450  -6.510  -7.850
 4274.385  22.00 Ti1  4.1706E-01    0.41706   2.292  -0.608   8.190  -4.310  -7.550
 4274.417  23.02 V 3  1.5527E-21    0.00000  21.495   0.713   9.030  -5.720  -7.560
 4274.430   9.01 F 2  1.4149E-34    0.00000  32.889  -0.590   8.085  -4.505  -7.310
 4274.442  26.01 Fe2  1.6984E-07    0.00000  12.954  -1.971   9.090  -5.410  -7.590
 4274.447  25.01 Mn2  6.4149E-09    0.00000   7.758  -6.630   8.010  -6.210  -7.620
 4274.467  27.01 Co2  2.9675E-08    0.00000  10.381  -2.499   8.920  -5.750  -7.690
 4274.489  23.00 V 1  1.1619E-06    0.00000   2.379  -5.114   7.470  -4.650  -7.440
 4274.536  70.01 Yb2  3.2735E-07    0.00000   5.341  -3.690   8.085  -5.147  -7.515
 4274.537  58.01 Ce2  7.2814E-03    0.00728   2.473  -0.390   8.085  -5.508  -7.631
 4274.548  20.00 Ca1  1.0392E-04    0.00010   2.933  -5.696   8.460  -3.090  -6.860
 4274.553  74.00 W 1  1.1099E-02    0.01110   2.488   0.030   8.085  -6.200  -7.612
 4274.554  24.01 Cr2  9.0036E-07    0.00000  11.586  -1.231   8.050  -5.080  -7.320
 4274.573  26.01 Fe2  4.4871E-08    0.00000  11.309  -4.058   8.390  -5.020  -7.360
 4274.583  22.00 Ti1  5.2125E+00    5.21254   1.879   0.110   8.300  -5.400  -7.630
 4274.585  26.01 Fe2  2.0339E-07    0.00000  12.909  -1.934   8.940  -5.280  -7.590
 4274.588  29.01 Cu2  1.6761E-15    0.00000  16.166  -5.182   8.100  -4.260  -7.200
 4274.593  29.00 Cu1  6.6230E-07    0.00000   7.179  -3.687   7.850  -3.260  -7.130
 4274.598  22.00 Ti1  1.1920E+00    1.19200   0.818  -1.504   8.180  -6.090  -7.710
 4274.600  24.01 Cr2  1.0909E-09    0.00000  10.164  -5.452   8.950  -4.960  -7.710
 4274.608  27.00 Co1  7.2733E-06    0.00001   4.572  -4.422   8.470  -4.740  -7.510
 4274.610  27.01 Co2  1.2640E-11    0.00000  12.186  -4.214   8.270  -4.990  -7.420
 4274.610  27.01 Co2  8.5062E-12    0.00000  12.186  -4.386   8.270  -4.990  -7.420
 4274.614  26.01 Fe2  4.8458E-08    0.00000   3.904 -10.817   1.970  -6.500  -7.930
 4274.614  26.01 Fe2  1.2687E-08    0.00000   3.904 -11.399   1.970  -6.500  -7.930
 4274.640  24.01 Cr2  1.5078E-10    0.00000  12.117  -4.520   8.620  -4.130  -7.250
 4274.657  26.00 Fe1  5.3559E-06    0.00001   4.186  -7.508   7.260  -4.150  -7.320
 4274.657  26.01 Fe2  6.6577E-11    0.00000  12.377  -5.907   9.050  -4.140  -7.210
 4274.684  26.00 Fe1  1.9991E-06    0.00000   4.186  -7.936   7.270  -4.430  -7.320
 4274.688  41.00 Nb1  7.1309E-04    0.00071   1.094  -1.170   8.085  -6.317  -7.649
 4274.704  29.00 Cu1  2.4270E-10    0.00000   7.590  -6.746   7.260  -1.570  -6.630
 4274.704  29.00 Cu1  6.2671E-11    0.00000   7.590  -7.334   7.110  -1.570  -6.630
 4274.708  69.01 Tm2  1.5089E-04    0.00015   3.884  -0.320   8.085  -5.465  -7.617
 4274.715  24.01 Cr2  1.4979E-03    0.00150   5.011  -4.041   8.370  -6.560  -7.880
 4274.746   9.01 F 2  1.8228E-35    0.00000  32.889  -1.480   8.085  -4.505  -7.310
 4274.753  24.01 Cr2  1.1597E-08    0.00000   9.663  -4.885   8.890  -5.660  -7.660
 4274.777  26.02 Fe3  3.0252E-23    0.00000  22.542  -2.312   9.210  -5.960  -7.710
 4274.785  40.00 Zr1  1.2313E-02    0.01231   0.519  -1.480   8.085  -6.502  -7.708
 4274.788  23.02 V 3  2.2087E-22    0.00000  21.495  -0.134   9.030  -4.980  -7.560
 4274.807  26.01 Fe2  1.6527E-07    0.00000  10.562  -4.177   9.090  -5.800  -7.600
 4274.812  24.00 Cr1  3.7284E+03 3728.42426   0.000  -0.220   7.540  -6.120  -7.680
 4274.838  25.01 Mn2  1.6354E-07    0.00000   1.175 -11.262  -0.270  -6.460  -7.930
 4274.838  25.01 Mn2  8.5631E-08    0.00000   1.175 -11.543  -0.270  -6.460  -7.930
 4274.854  26.00 Fe1  4.6185E-01    0.46185   4.218  -2.543   8.380  -4.340  -7.310
 4274.890  24.00 Cr1  1.1036E-01    0.11036   3.001  -1.996   6.620  -6.030  -7.790
 4274.891  26.01 Fe2  4.5835E-08    0.00000  10.562  -4.734   8.085  -4.747  -7.947
 4274.935  21.00 Sc1  8.7641E-04    0.00088   2.569  -1.246   8.090  -4.510  -7.410
 4274.954  20.00 Ca1  3.4538E-07    0.00000   4.535  -6.705   7.370  -3.110  -7.010
 4274.991  20.00 Ca1  2.5310E-08    0.00000   4.535  -7.840   7.370  -3.120  -7.010
 4274.995  69.02 Tm3  1.3957E-11    0.00000   5.517  -3.030   8.085  -5.740  -7.846
 4272.032 106.00 CH1  2.4382E-03    0.00244   2.105  -2.986   8.086  -5.000  -7.477
 4272.075 106.00 CH1  6.5556E-01    0.65556   2.051  -0.606   8.086  -5.000  -7.477
 4272.146 106.00 CH1  2.3838E-02    0.02384   1.394  -2.648   8.086  -5.000  -7.477
 4272.170 106.00 CH1  5.0476E-06    0.00001   2.105  -5.670   8.086  -5.000  -7.477
 4272.254 106.00 CH1  3.3058E-05    0.00003   1.394  -5.506   8.086  -5.000  -7.477
 4272.317 106.00 CH1  3.6165E-05    0.00004   1.394  -5.467   8.086  -5.000  -7.477
 4272.322 106.00 CH1  2.0890E+00    2.08904   1.402  -0.698   8.086  -5.000  -7.477
 4272.326 106.00 CH1  6.9604E-04    0.00070   2.051  -3.580   8.086  -5.000  -7.477
 4272.393 106.00 CH1  7.5838E-06    0.00001   3.444  -4.265   8.086  -5.000  -7.477
 4272.406 106.00 CH1  2.8970E-03    0.00290   1.402  -3.556   8.086  -5.000  -7.477
 4272.425 106.00 CH1  1.0376E-07    0.00000   3.071  -6.471   8.086  -5.000  -7.477
 4272.425 106.00 CH1  2.3030E-02    0.02303   1.394  -2.663   8.086  -5.000  -7.477
 4272.446 106.00 CH1  3.1693E-03    0.00317   1.402  -3.517   8.086  -5.000  -7.477
 4272.530 106.00 CH1  2.0182E+00    2.01821   1.402  -0.713   8.086  -5.000  -7.477
 4272.537 106.00 CH1  7.7607E-06    0.00001   3.444  -4.255   8.086  -5.000  -7.477
 4272.675 106.00 CH1  3.2078E-06    0.00000   0.486  -7.352   8.086  -5.000  -7.477
 4273.153 106.00 CH1  8.4348E-06    0.00001   1.052  -6.413   8.085  -5.000  -7.477
 4273.206 106.00 CH1  6.2795E-03    0.00628   2.138  -2.545   8.085  -5.000  -7.477
 4273.209 106.00 CH1  7.4701E-04    0.00075   1.055  -4.463   8.085  -5.000  -7.477
 4273.222 106.00 CH1  6.7367E-05    0.00007   1.141  -5.429   8.085  -5.000  -7.477
 4273.250 106.00 CH1  3.6597E-02    0.03660   1.141  -2.694   8.085  -5.000  -7.477
 4273.313 106.00 CH1  3.5193E-02    0.03519   1.141  -2.711   8.085  -5.000  -7.477
 4273.317 106.00 CH1  3.2207E+00    3.22070   1.147  -0.744   8.085  -5.000  -7.477
 4273.334 106.00 CH1  5.9161E-03    0.00592   1.148  -3.479   8.085  -5.000  -7.477
 4273.342 106.00 CH1  6.0877E-05    0.00006   1.141  -5.473   8.085  -5.000  -7.477
 4273.355 106.00 CH1  8.4247E-05    0.00008   0.840  -5.608   8.085  -5.000  -7.477
 4273.356 106.00 CH1  5.9695E-06    0.00001   2.138  -5.567   8.085  -5.000  -7.477
 4273.420 106.00 CH1  5.3575E-03    0.00536   1.147  -3.523   8.085  -5.000  -7.477
 4273.436 106.00 CH1  3.0906E+00    3.09062   1.148  -0.761   8.085  -5.000  -7.477
 4273.468 106.00 CH1  6.4113E-06    0.00001   2.138  -5.536   8.085  -5.000  -7.477
 4273.474 106.00 CH1  5.4580E+00    5.45800   0.072  -1.501   8.085  -5.000  -7.477
 4273.484 106.00 CH1  6.1369E-02    0.06137   0.071  -3.451   8.085  -5.000  -7.477
 4273.527 106.00 CH1  2.0652E-01    0.20652   2.114  -1.050   8.085  -5.000  -7.477
 4273.534 106.00 CH1  8.4355E-06    0.00001   1.052  -6.413   8.085  -5.000  -7.477
 4273.564 106.00 CH1  2.7566E-02    0.02757   1.309  -2.663   8.085  -5.000  -7.477
 4273.595 106.00 CH1  7.4708E-04    0.00075   1.055  -4.463   8.085  -5.000  -7.477
 4273.617 106.00 CH1  6.1230E-03    0.00612   2.138  -2.556   8.085  -5.000  -7.477
 4273.623 106.00 CH1  5.4686E-01    0.54686   2.149  -0.595   8.085  -5.000  -7.477
 4273.629 106.00 CH1  2.1329E-01    0.21329   2.114  -1.036   8.085  -5.000  -7.477
 4273.667 106.00 CH1  4.0494E-05    0.00004   1.309  -5.496   8.085  -5.000  -7.477
 4273.675 106.00 CH1  2.4208E+00    2.42085   1.316  -0.713   8.085  -5.000  -7.477
 4273.724 106.00 CH1  4.4503E-05    0.00004   1.309  -5.455   8.085  -5.000  -7.477
 4273.769 106.00 CH1  4.4156E-04    0.00044   2.114  -3.720   8.085  -5.000  -7.477
 4273.774 106.00 CH1  5.1986E-04    0.00052   2.149  -3.617   8.085  -5.000  -7.477
 4273.776 106.00 CH1  6.1373E-02    0.06137   0.071  -3.451   8.085  -5.000  -7.477
 4273.781 106.00 CH1  5.4584E+00    5.45838   0.072  -1.501   8.085  -5.000  -7.477
 4273.785 106.00 CH1  3.5561E-03    0.00356   1.316  -3.546   8.085  -5.000  -7.477
 4273.826 106.00 CH1  2.6632E-02    0.02663   1.309  -2.678   8.085  -5.000  -7.477
 4273.834 106.00 CH1  3.9083E-03    0.00391   1.316  -3.505   8.085  -5.000  -7.477
 4273.855 106.00 CH1  2.2594E-03    0.00226   0.071  -4.885   8.085  -5.000  -7.477
 4273.858 106.00 CH1  2.0094E-01    0.20094   0.072  -2.935   8.085  -5.000  -7.477
 4273.886 106.00 CH1  5.5834E-04    0.00056   2.149  -3.586   8.085  -5.000  -7.477
 4273.918 106.00 CH1  6.2385E+00    6.23847   0.072  -1.443   8.085  -5.000  -7.477
 4273.923 106.00 CH1  7.0145E-02    0.07014   0.071  -3.393   8.085  -5.000  -7.477
 4273.944 106.00 CH1  2.3388E+00    2.33881   1.316  -0.728   8.085  -5.000  -7.477
 4274.037 106.00 CH1  5.3323E-01    0.53323   2.149  -0.606   8.085  -5.000  -7.477
 4274.086 106.00 CH1  8.3745E-08    0.00000   2.500  -7.088   8.085  -5.000  -7.477
 4274.094 106.00 CH1  2.8478E-04    0.00028   0.488  -5.402   8.085  -5.000  -7.477
 4274.120 106.00 CH1  2.2547E-03    0.00225   0.072  -4.885   8.085  -5.000  -7.477
 4274.127 106.00 CH1  2.0095E-01    0.20095   0.072  -2.935   8.085  -5.000  -7.477
 4274.187 106.00 CH1  6.2389E+00    6.23885   0.072  -1.443   8.085  -5.000  -7.477
 4274.188 106.00 CH1  7.0001E-02    0.07000   0.072  -3.393   8.085  -5.000  -7.477
 4274.662 106.00 CH1  8.0727E-08    0.00000   2.500  -7.104   8.085  -5.000  -7.477
 4274.882 106.00 CH1  1.1397E-07    0.00000   2.509  -6.946   8.085  -5.000  -7.477
 4274.956 106.00 CH1  2.3932E+00    2.39320   0.408  -1.551   8.085  -5.000  -7.477


==> anc/linedat/lines_CH4277.dat <==
 4276.001  69.01 Tm2  4.1277E-05    0.00004   2.557  -2.100   8.085  -5.709  -7.695
 4276.008  24.01 Cr2  2.5760E-10    0.00000  10.736  -5.554   8.870  -4.430  -7.440
 4276.039  26.01 Fe2  4.6488E-09    0.00000  11.255  -5.092   8.850  -5.570  -7.620
 4276.048  29.01 Cu2  1.7868E-10    0.00000  15.319  -0.931   8.500  -4.770  -7.330
 4276.053  25.02 Mn3  6.8971E-26    0.00000  18.503  -7.627   9.500  -6.370  -7.850
 4276.111  27.00 Co1  2.4861E-01    0.24861   3.568  -0.809   8.040  -4.730  -7.510
 4276.119  69.01 Tm2  2.4373E-06    0.00000   3.744  -2.240   8.085  -5.494  -7.626
 4276.125  24.01 Cr2  8.4719E-10    0.00000  11.655  -4.194   8.620  -4.610  -7.320
 4276.125  26.00 Fe1  3.3511E-05    0.00003   4.446  -6.473   8.170  -3.450  -7.110
 4276.182  59.01 Pr2  5.1384E-02    0.05138   1.142  -0.279   8.085  -5.695  -7.691
 4276.187  29.01 Cu2  4.7945E-12    0.00000  14.650  -3.116   9.000  -5.260  -7.440
 4276.247  29.00 Cu1  9.7032E-10    0.00000   7.590  -6.144   7.110  -1.570  -6.630
 4276.270   8.01 O 2  1.3788E-23    0.00000  28.857  -0.930   8.085  -4.977  -7.461
 4276.284  25.00 Mn1  1.3107E-04    0.00013   5.087  -3.360   8.040  -5.740  -7.740
 4276.304  23.00 V 1  8.1148E-05    0.00008   2.575  -3.090   8.100  -5.980  -7.690
 4276.307  58.01 Ce2  9.8845E-04    0.00099   0.900  -2.700   8.085  -5.782  -7.719
 4276.319  22.02 Ti3  1.9303E-19    0.00000  19.675  -0.749   9.280  -4.960  -7.560
 4276.335  23.00 V 1  3.0790E-08    0.00000   2.359  -6.709   7.410  -4.020  -7.440
 4276.338  58.01 Ce2  1.0073E-02    0.01007   1.676  -0.980   8.085  -5.655  -7.678
 4276.344  20.00 Ca1  3.8470E-09    0.00000   4.535  -8.658   7.370  -3.040  -7.010
 4276.353  29.01 Cu2  2.5375E-16    0.00000  15.915  -6.232   8.390  -4.210  -7.190
 4276.355  69.01 Tm2  1.2549E-06    0.00000   3.764  -2.510   8.085  -5.490  -7.625
 4276.366  26.01 Fe2  2.4050E-07    0.00000  12.908  -1.862   9.160  -5.480  -7.590
 4276.369  22.00 Ti1  6.9887E-03    0.00699   3.166  -1.582   8.380  -4.320  -7.400
 4276.377  27.02 Co3  2.8814E-20    0.00000   2.859 -14.000   0.040  -6.710  -7.990
 4276.392  28.01 Ni2  2.1694E-12    0.00000  13.091  -5.881   8.210  -5.090  -7.640
 4276.417  20.00 Ca1  7.7985E-04    0.00078   4.739  -3.164   7.910  -2.390  -6.750
 4276.417  20.00 Ca1  7.5164E-06    0.00001   4.739  -5.180   7.900  -2.140  -6.720
 4276.417  20.00 Ca1  1.6144E-05    0.00002   4.739  -4.848   7.900  -2.070  -6.710
 4276.421  28.01 Ni2  1.4911E-07    0.00000  11.969  -2.073   8.300  -5.120  -7.500
 4276.427  22.00 Ti1  1.6216E+00    1.62157   1.734  -0.530   8.230  -5.900  -7.710
 4276.428  26.01 Fe2  9.2924E-07    0.00000  12.908  -1.275   9.190  -5.590  -7.590
 4276.458  26.01 Fe2  7.2103E-08    0.00000  10.452  -4.638   8.950  -5.820  -7.740
 4276.462  24.00 Cr1  5.0061E-03    0.00501   2.709  -3.607   7.220  -6.140  -7.800
 4276.463  92.01 U 2  2.5233E-03    0.00252   0.652  -1.459   8.085  -5.978  -7.782
 4276.463  24.01 Cr2  4.5493E-10    0.00000   7.774  -8.024   8.560  -6.450  -7.870
 4276.480  17.01 Cl2  2.9332E-15    0.00000  18.251   0.160   8.085  -4.724  -7.380
 4276.480  68.01 Er2  9.8606E-02    0.09861   1.589  -0.267   8.085  -5.841  -7.737
 4276.509  26.00 Fe1  9.6863E-05    0.00010   4.143  -6.290   7.280  -4.430  -7.320
 4276.516   8.01 O 2  1.4567E-22    0.00000  28.831   0.070   9.630  -4.986  -7.464
 4276.535  23.02 V 3  7.6249E-23    0.00000  19.878  -2.079   8.950  -5.370  -7.550
 4276.538  27.00 Co1  7.8600E-03    0.00786   3.530  -2.344   7.800  -4.520  -7.480
 4276.571  58.01 Ce2  1.5262E-03    0.00153   0.956  -2.460   8.085  -5.773  -7.716
 4276.571  22.02 Ti3  1.3697E-22    0.00000  19.675  -3.898   9.280  -5.040  -7.560
 4276.590  21.01 Sc2  1.2930E-09    0.00000   8.253  -4.091   8.320  -4.460  -7.270
 4276.630  24.01 Cr2  1.9518E-07    0.00000  11.672  -1.816   8.550  -4.710  -7.320
 4276.631  22.00 Ti1  6.6150E-01    0.66150   2.297  -0.403   8.190  -4.070  -7.550
 4276.657  23.00 V 1  5.0528E-06    0.00001   3.315  -3.617   8.150  -4.060  -7.180
 4276.674  26.00 Fe1  2.0211E+01   20.21077   3.882  -1.210   7.670  -4.970  -7.120
 4276.677  58.01 Ce2  4.2117E-06    0.00000   3.855  -2.360   8.085  -5.192  -7.530
 4276.690  66.00 Dy1  6.1654E-04    0.00062   0.874  -0.360   8.085  -6.001  -7.548
 4276.698  26.00 Fe1  1.0561E+00    1.05611   3.267  -3.056   8.000  -6.090  -7.790
 4276.698  26.01 Fe2  2.2938E-06    0.00000  10.737  -2.874   8.980  -5.690  -7.710
 4276.699   8.01 O 2  2.3088E-23    0.00000  28.831  -0.730   9.630  -4.986  -7.464
 4276.710   9.01 F 2  4.4451E-34    0.00000  32.892  -0.090   8.085  -4.505  -7.310
 4276.716  22.00 Ti1  4.0881E-02    0.04088   2.333  -1.579   7.930  -5.160  -7.510
 4276.736  28.01 Ni2  4.7355E-11    0.00000  13.091  -4.542   8.210  -5.060  -7.640
 4276.738  28.01 Ni2  4.5328E-12    0.00000  13.091  -5.561   8.210  -5.050  -7.640
 4276.738  74.00 W 1  8.2367E-03    0.00824   2.422  -0.160   8.085  -6.228  -7.621
 4276.747  65.01 Tb2  2.3303E-02    0.02330   0.373  -0.870   8.085  -5.952  -7.773
 4276.749  40.00 Zr1  1.6956E-02    0.01696   0.520  -1.340   8.085  -6.502  -7.708
 4276.758  23.01 V 2  1.3211E-05    0.00001   6.542  -2.283   8.900  -5.660  -7.690
 4276.763   8.01 O 2  4.6832E-22    0.00000  28.857   0.601   9.050  -4.977  -7.461
 4276.770  11.00 Na1  5.2916E-02    0.05292   2.104  -3.070   8.085  -3.001  -6.588
 4276.771  11.00 Na1  4.8038E-01    0.48038   2.104  -2.112   8.085  -3.001  -6.588
 4276.771  26.00 Fe1  1.6656E-03    0.00167   4.607  -4.629   8.930  -4.930  -7.640
 4276.773  69.01 Tm2  1.5146E-07    0.00000   4.340  -2.900   8.085  -5.367  -7.586
 4276.774  22.00 Ti1  7.1830E-03    0.00718   3.104  -1.627   7.300  -4.300  -7.320
 4276.775  39.00 Y 1  4.7846E-04    0.00048   1.992  -1.328   7.830  -4.860  -7.530
 4276.777  26.01 Fe2  1.3705E-06    0.00000  11.309  -2.573   8.360  -5.080  -7.350
 4276.778  26.01 Fe2  3.5291E-11    0.00000  11.125  -7.331   8.560  -4.360  -7.420
 4276.789  70.01 Yb2  5.9854E-07    0.00000   6.189  -2.650   8.085  -4.884  -7.431
 4276.793  27.01 Co2  8.8440E-13    0.00000  12.186  -5.369   8.270  -4.990  -7.420
 4276.794  24.00 Cr1  2.8457E-04    0.00028   3.551  -4.080   6.900  -5.620  -7.780
 4276.807  90.01 Th2  3.8666E-03    0.00387   1.039  -1.350   8.085  -5.858  -7.743
 4276.837  26.01 Fe2  1.4663E-01    0.14663   0.301  -7.641   0.170  -6.530  -7.940
 4276.837  26.01 Fe2  3.4215E-08    0.00000   0.301 -14.273   0.170  -6.530  -7.940
 4276.850  26.00 Fe1  4.7397E-05    0.00005   4.186  -6.561   6.800  -4.030  -7.260
 4276.871  26.06 Fe7  0.0000E+00    0.00000  68.386  -3.933  11.050  -7.100  -8.000
 4276.884  58.01 Ce2  3.1820E-05    0.00003   3.628  -1.690   8.085  -5.251  -7.549
 4276.906  42.00 Mo1  2.2684E-02    0.02268   2.070  -0.153   8.085  -5.988  -7.544
 4276.924   9.01 F 2  3.0054E-36    0.00000  32.892  -2.260   8.085  -4.505  -7.310
 4276.924   9.01 F 2  1.4177E-36    0.00000  32.888  -2.590   8.085  -4.505  -7.310
 4276.951  23.00 V 1  9.5855E-01    0.95855   1.853   0.320   8.120  -6.030  -7.630
 4276.966  90.01 Th2  2.5079E-03    0.00251   2.054  -0.607   8.085  -5.702  -7.693
 4276.991  26.01 Fe2  3.1988E-08    0.00000  12.954  -2.696   9.110  -5.530  -7.590
 4277.004  39.01 Y 2  4.0031E-08    0.00000   7.854  -2.403   8.840  -4.010  -7.240
 4277.023  28.01 Ni2  2.5837E-12    0.00000  14.032  -4.942   8.910  -3.910  -7.270
 4277.043  58.02 Ce3  3.4330E-15    0.00000  12.624  -1.680   8.085  -4.455  -7.435
 4277.070  22.00 Ti1  1.3610E-05    0.00001   2.506  -4.898   7.750  -5.280  -7.440
 4277.138  28.01 Ni2  1.6644E-12    0.00000  14.032  -5.133   8.900  -3.910  -7.270
 4277.155  76.00 Os1  4.8864E-03    0.00489   2.362  -1.090   8.085  -6.508  -7.710
 4277.162  26.00 Fe1  9.2616E-04    0.00093   4.209  -5.249   7.710  -4.320  -7.290
 4277.181  42.00 Mo1  3.5774E-04    0.00036   3.168  -0.948   8.085  -5.201  -7.292
 4277.198  26.01 Fe2  1.9711E-10    0.00000  12.346  -5.464   9.260  -4.850  -7.460
 4277.204  23.00 V 1  3.5862E-03    0.00359   1.043  -2.850   6.560  -6.130  -7.810
 4277.239  42.00 Mo1  4.1035E-02    0.04103   1.531  -0.390   8.085  -6.233  -7.622
 4277.245  25.01 Mn2  9.1061E-11    0.00000   7.760  -8.476   8.010  -6.210  -7.620
 4277.256  44.00 Ru1  1.5005E-03    0.00150   1.838  -1.300   8.085  -6.218  -7.617
 4277.265  39.00 Y 1  1.3131E-05    0.00001   1.900  -2.974   7.450  -4.340  -7.450
 4277.266  24.01 Cr2  4.4354E-09    0.00000  11.641  -3.488   8.730  -4.780  -7.310
 4277.268  25.00 Mn1  8.8922E-08    0.00000   4.258  -7.289   6.930  -2.940  -7.080
 4277.280  60.01 Nd2  1.2205E-01    0.12205   0.182  -1.490   8.085  -5.869  -7.747
 4277.314  90.01 Th2  3.8853E-02    0.03885   0.000  -1.301   8.085  -5.998  -7.788
 4277.314  24.01 Cr2  2.0595E-04    0.00021   8.351  -1.839   8.970  -5.660  -7.500
 4277.332  24.00 Cr1  4.9925E-03    0.00499   0.941  -5.230   7.100  -6.000  -7.800
 4277.349  58.01 Ce2  2.2401E-05    0.00002   1.930  -3.400   8.085  -5.611  -7.664
 4277.362  23.02 V 3  3.9325E-21    0.00000  19.991  -0.263   8.910  -5.620  -7.580
 4277.373  40.01 Zr2  7.2851E-01    0.72851   0.802  -1.400   8.085  -6.098  -7.820
 4277.389  26.00 Fe1  4.6159E+00    4.61593   2.608  -3.020   7.660  -6.030  -7.710
 4277.393  24.01 Cr2  3.9326E-07    0.00000  11.529  -1.643   8.050  -5.040  -7.320
 4277.398  62.00 Sm1  1.0043E-05    0.00001   0.101  -2.321   8.085  -6.217  -7.617
 4277.399  24.00 Cr1  1.3465E-04    0.00013   3.889  -4.095   8.240  -6.060  -7.730
 4277.405  42.00 Mo1  2.1840E-03    0.00218   2.499  -0.776   8.085  -5.744  -7.466
 4277.411  24.01 Cr2  3.7269E-09    0.00000   8.503  -6.442   8.930  -5.220  -7.630
 4277.431   8.01 O 2  3.6198E-24    0.00000  28.858  -1.510   8.085  -4.977  -7.461
 4277.457  28.01 Ni2  3.1489E-09    0.00000  12.326  -3.421   8.880  -5.820  -7.760
 4277.457   8.01 O 2  1.9243E-22    0.00000  28.853   0.211   9.410  -4.979  -7.462
 4277.466  24.00 Cr1  1.5795E-02    0.01580   4.618  -1.357   8.220  -5.330  -7.610
 4277.477   9.01 F 2  6.9443E-35    0.00000  32.888  -0.900   8.085  -4.505  -7.310
 4277.484  29.00 Cu1  1.5270E-11    0.00000   7.805  -7.750   8.130  -2.960  -6.860
 4277.484  29.00 Cu1  4.8958E-12    0.00000   7.805  -8.244   8.120  -3.080  -6.860
 4277.492  41.00 Nb1  3.4609E-03    0.00346   0.019  -1.470   8.085  -6.661  -7.759
 4277.501  29.00 Cu1  3.3668E-10    0.00000   7.447  -6.735   7.260  -2.090  -6.770
 4277.501  29.00 Cu1  7.9471E-11    0.00000   7.447  -7.362   7.150  -2.060  -6.770
 4277.501  29.00 Cu1  3.9830E-11    0.00000   7.447  -7.662   7.010  -2.070  -6.770
 4277.528  18.01 Ar2  2.8483E-16    0.00000  18.454   0.020   8.085  -5.656  -7.678
 4277.528   9.01 F 2  2.2424E-33    0.00000  32.889   0.610   8.085  -4.505  -7.310
 4277.538  22.01 Ti2  1.0060E-01    0.10060   4.969  -0.741   8.770  -5.590  -7.640
 4277.576  28.02 Ni3  5.6210E-28    0.00000  22.045  -4.834   9.440  -6.350  -7.860
 4277.588  26.01 Fe2  8.1487E-06    0.00001  11.238  -1.864   8.480  -5.070  -7.370
 4277.598   9.01 F 2  7.6145E-34    0.00000  32.888   0.140   8.085  -4.505  -7.310
 4277.607  26.01 Fe2  2.5393E-06    0.00000   7.583  -5.723   8.990  -5.820  -7.740
 4277.614  28.01 Ni2  1.3593E-12    0.00000  14.032  -5.221   8.930  -3.880  -7.270
 4277.647  67.02 Ho3  1.4405E-05    0.00001   0.674  -1.660   8.085  -5.993  -7.927
 4277.651  29.00 Cu1  4.4898E-10    0.00000   7.447  -6.610   7.150  -2.060  -6.770
 4277.651  29.00 Cu1  2.8855E-10    0.00000   7.447  -6.802   7.250  -2.080  -6.770
 4277.652  39.00 Y 1  2.6817E-06    0.00000   1.901  -3.663   7.450  -4.340  -7.450
 4277.660  26.00 Fe1  6.2060E-03    0.00621   2.433  -6.052   7.200  -6.210  -7.820
 4277.676  26.00 Fe1  3.5832E+00    3.58323   4.143  -1.722   8.200  -5.200  -7.690
 4277.680  27.01 Co2  9.1334E-10    0.00000  12.088  -2.445   8.480  -4.690  -7.340
 4277.681  58.01 Ce2  2.1268E-02    0.02127   1.355  -0.950   8.085  -5.710  -7.696
 4277.697  28.02 Ni3  6.4458E-28    0.00000  25.290  -1.798   8.960  -6.010  -7.630
 4277.706   8.01 O 2  1.4171E-23    0.00000  28.830  -0.943   8.085  -4.986  -7.464
 4277.719  26.00 Fe1  7.7046E-04    0.00077   4.608  -4.963   8.910  -4.930  -7.640
 4277.725  24.00 Cr1  2.6573E-02    0.02657   3.698  -1.975   8.310  -4.490  -7.530
 4277.732  22.00 Ti1  6.4477E-02    0.06448   3.104  -0.674   7.510  -4.090  -7.330
 4277.748  70.00 Yb1  7.1687E-04    0.00072   3.036   0.029   8.085  -3.928  -6.885
 4277.752  26.01 Fe2  2.5862E-06    0.00000   7.558  -5.738   9.020  -5.850  -7.750
 4277.762  26.03 Fe4  4.6436E-46    0.00000  24.328  -3.608   9.470  -6.770  -8.000
 4277.766  28.01 Ni2  1.5221E-07    0.00000  12.329  -1.734   8.950  -5.760  -7.480
 4277.785  24.00 Cr1  1.5241E-04    0.00015   3.850  -4.077   7.910  -4.780  -7.460
 4277.800  29.01 Cu2  3.1300E-11    0.00000  14.428  -2.505   9.250  -5.370  -7.520
 4277.803  24.00 Cr1  2.6218E-01    0.26218   3.857  -0.835   7.900  -4.640  -7.490
 4277.816  69.01 Tm2  1.4129E-06    0.00000   4.373  -1.900   8.084  -5.360  -7.584
 4277.830  26.01 Fe2  3.9054E-04    0.00039   7.703  -3.426   8.970  -5.790  -7.540
 4277.834  24.01 Cr2  9.9367E-12    0.00000   2.421 -14.595  -0.770  -6.470  -7.940
 4277.843  26.01 Fe2  1.1126E-08    0.00000  12.909  -3.196   8.970  -5.300  -7.590
 4277.859  58.01 Ce2  1.0208E-02    0.01021   1.212  -1.400   8.084  -5.733  -7.703
 4277.865  24.02 Cr3  7.8867E-23    0.00000  19.009  -3.581   9.250  -6.330  -7.840
 4277.874  28.01 Ni2  1.5607E-12    0.00000  14.032  -5.161   8.920  -3.910  -7.270
 4277.876  28.01 Ni2  5.0406E-12    0.00000  13.091  -5.515   8.210  -5.040  -7.640
 4277.882  26.02 Fe3  4.3145E-24    0.00000  22.544  -3.156   9.210  -5.960  -7.710
 4277.887  28.01 Ni2  2.9613E-11    0.00000  13.091  -4.746   8.210  -5.090  -7.640
 4277.889  24.01 Cr2  1.0365E-04    0.00010   8.227  -2.251   8.950  -5.700  -7.520
 4277.891  27.01 Co2  1.6446E-09    0.00000  10.848  -3.327   9.150  -5.450  -7.720
 4277.895  27.01 Co2  5.0396E-03    0.00504   2.729  -4.288   8.540  -6.560  -7.910
 4277.911  28.01 Ni2  5.9202E-13    0.00000  14.032  -5.582   8.900  -3.930  -7.270
 4277.914  25.02 Mn3  1.0717E-19    0.00000  15.496  -4.194   9.020  -6.630  -7.940
 4277.925   8.01 O 2  7.7578E-23    0.00000  28.858  -0.179   9.140  -4.977  -7.461
 4277.925  21.00 Sc1  4.8965E-04    0.00049   2.136  -1.896   7.390  -5.370  -7.470
 4277.982  23.02 V 3  6.5961E-22    0.00000  21.545   0.387   9.040  -4.940  -7.560
 4277.989  28.01 Ni2  2.1594E-11    0.00000  14.032  -4.020   8.910  -3.910  -7.270
 4277.995  80.01 Hg2  2.0881E-13    0.00000  13.538  -1.350   8.084  -4.575  -7.332
 4277.995  58.01 Ce2  3.3966E-03    0.00340   1.177  -1.910   8.084  -5.739  -7.705
 4278.000  28.00 Ni1  3.1605E-06    0.00000   4.419  -6.448   8.400  -5.210  -7.500
 4278.013  69.01 Tm2  3.7733E-06    0.00000   4.235  -1.600   8.084  -5.391  -7.593
 4278.017  26.00 Fe1  4.8379E-03    0.00484   4.256  -4.488   8.450  -4.870  -7.320
 4278.026  69.01 Tm2  7.6321E-07    0.00000   4.512  -2.040   8.084  -5.328  -7.573
 4278.068  26.01 Fe2  1.0666E-07    0.00000  10.523  -4.403   8.980  -5.830  -7.740
 4278.091  26.00 Fe1  2.4217E-06    0.00000   4.733  -7.351   8.220  -2.330  -7.010
 4278.097  26.00 Fe1  1.6300E-02    0.01630   3.960  -4.232   7.510  -4.940  -7.310
 4278.101   9.02 F 3  2.2628E-84    0.00000  57.873  -3.610   8.084  -3.498  -7.129
 4278.114  24.01 Cr2  2.3710E-02    0.02371   5.330  -2.549   8.540  -6.480  -7.860
 4278.116  26.00 Fe1  9.5901E-04    0.00096   4.415  -5.045   8.450  -4.410  -7.450
 4278.122  22.00 Ti1  2.7148E-02    0.02715   2.334  -1.756   7.930  -5.160  -7.510
 4278.126  24.00 Cr1  1.8103E-03    0.00181   2.710  -4.048   7.220  -6.140  -7.800
 4278.130   7.00 N 1  9.2731E-05    0.00009  12.000  -1.259   8.084  -4.505  -7.069
 4278.147  21.00 Sc1  1.4585E-05    0.00001   2.136  -3.422   7.520  -5.070  -7.520
 4278.151  26.01 Fe2  4.6042E+00    4.60416   2.692  -3.951   8.460  -6.530  -7.880
 4278.171  24.02 Cr3  2.2436E-22    0.00000  19.106  -3.038   9.450  -6.330  -7.840
 4278.174  25.00 Mn1  3.0026E-10    0.00000   5.520  -8.603   8.340  -4.740  -7.360
 4278.205  64.01 Gd2  2.2226E-02    0.02223   1.616  -0.645   8.084  -5.861  -7.744
 4278.210  26.01 Fe2  1.1127E-07    0.00000  12.957  -2.152   9.190  -5.720  -7.580
 4278.210  26.00 Fe1  6.5749E-06    0.00001   0.052 -11.211  -0.760  -6.290  -7.820
 4278.215  20.02 Ca3  1.1863E-33    0.00000  40.253  -0.369   9.650  -6.210  -7.800
 4278.220  22.00 Ti1  1.4653E+00    1.46534   2.578   0.200   8.540  -5.660  -7.600
 4278.221  22.00 Ti1  5.8483E-03    0.00585   3.111  -1.710   7.590  -4.500  -7.260
 4278.230  26.00 Fe1  1.7669E+01   17.66918   3.368  -1.740   8.310  -5.780  -7.270
 4278.242  25.01 Mn2  1.3270E-03    0.00133   5.106  -3.747   8.440  -6.490  -7.890
 4278.247  58.01 Ce2  4.0970E-02    0.04097   1.339  -0.680   8.084  -5.712  -7.696
 4278.256  26.01 Fe2  6.4179E-09    0.00000  12.909  -3.435   8.900  -5.100  -7.510
 4278.274  29.01 Cu2  1.6307E-16    0.00000  16.166  -6.194   8.090  -4.130  -7.200
 4278.276  26.00 Fe1  2.7999E-06    0.00000   4.733  -7.288   8.220  -2.630  -7.040
 4278.276  26.00 Fe1  2.9522E-07    0.00000   4.733  -8.265   8.220  -2.750  -7.060
 4278.290   9.01 F 2  2.7593E-37    0.00000  32.889  -3.300   8.084  -4.505  -7.310
 4278.316  58.01 Ce2  3.8438E-04    0.00038   1.838  -2.250   8.084  -5.627  -7.669
 4278.321  22.00 Ti1  1.1206E-03    0.00112   3.104  -2.434   7.310  -4.190  -7.330
 4278.323  90.00 Th1  4.2461E-05    0.00004   1.761   0.075   8.084  -5.485  -7.383
 4278.336  22.00 Ti1  8.7391E-03    0.00874   3.104  -1.542   7.310  -4.170  -7.330
 4278.356  26.01 Fe2  3.9573E-09    0.00000  10.431  -5.918   8.950  -5.040  -7.440
 4278.363   9.01 F 2  2.4437E-33    0.00000  32.892   0.650   8.084  -4.505  -7.310
 4278.363  70.01 Yb2  2.8006E-07    0.00000   6.189  -2.980   8.084  -4.884  -7.431
 4278.368  26.00 Fe1  1.6343E-04    0.00016   4.143  -6.063   7.340  -4.370  -7.330
 4278.387  26.00 Fe1  4.7639E-01    0.47639   2.845  -3.789   8.510  -6.070  -7.800
 4278.387  24.01 Cr2  3.1102E-08    0.00000  11.529  -2.745   8.020  -4.590  -7.320
 4278.405  58.01 Ce2  1.2114E-03    0.00121   1.796  -1.790   8.084  -5.635  -7.672
 4278.414   8.01 O 2  3.1032E-24    0.00000  28.822  -1.610   8.084  -4.989  -7.465
 4278.505  26.00 Fe1  7.3460E-04    0.00073   4.103  -5.447   8.380  -3.730  -7.290
 4278.506  16.01 S 2  1.1877E-09    0.00000  16.092  -0.114   8.660  -5.255  -7.550
 4278.510  26.00 Fe1  8.1380E-01    0.81380   4.435  -2.098   8.180  -3.920  -7.150
 4278.524  20.02 Ca3  1.8063E-41    0.00000  45.506  -3.368   8.880  -3.960  -7.370
 4278.548  28.01 Ni2  2.6869E-17    0.00000  14.284  -9.694   8.550  -3.970  -7.120
 4278.560  25.00 Mn1  1.8335E-08    0.00000   3.075  -9.060   8.020  -6.240  -7.830
 4278.560  25.00 Mn1  9.2102E-09    0.00000   3.075  -9.359   8.020  -6.240  -7.830
 4278.570  22.01 Ti2  1.1876E-06    0.00000   6.504  -4.261   8.950  -5.810  -7.660
 4278.575  25.00 Mn1  2.6376E-10    0.00000   4.827  -9.295   7.900  -4.820  -7.590
 4278.578  42.00 Mo1  7.6255E-05    0.00008   3.078  -1.702   8.084  -5.293  -7.321
 4278.588  45.00 Rh1  3.4984E-04    0.00035   1.484  -1.820   8.084  -6.387  -7.672
 4278.589  22.00 Ti1  6.9856E-05    0.00007   3.161  -3.587   8.390  -4.380  -7.400
 4278.599  69.01 Tm2  1.3373E-08    0.00000   4.301  -3.990   8.084  -5.376  -7.589
 4278.603  28.01 Ni2  5.3318E-07    0.00000  11.596  -1.862   8.950  -5.780  -7.700
 4278.614  23.02 V 3  1.0967E-21    0.00000  19.922  -0.881   9.090  -5.370  -7.550
 4278.614  25.01 Mn2  1.5876E-02    0.01588   5.370  -2.427   8.560  -6.490  -7.890
 4278.618  26.01 Fe2  3.4708E-10    0.00000  12.909  -4.702   9.010  -5.480  -7.530
 4278.623  26.01 Fe2  1.2032E-06    0.00000  12.908  -1.163   9.180  -5.490  -7.570
 4278.627  24.00 Cr1  1.7010E-02    0.01701   3.966  -1.923   8.020  -6.070  -7.750
 4278.628  24.00 Cr1  7.1601E-07    0.00000   4.440  -5.864   6.660  -3.700  -7.260
 4278.656  25.00 Mn1  1.2838E-06    0.00000   5.338  -5.139   8.110  -6.080  -7.770
 4278.666  25.00 Mn1  1.1991E-01    0.11991   4.726  -0.730   7.920  -6.150  -7.650
 4278.678  29.00 Cu1  1.5836E-07    0.00000   7.185  -4.303   8.180  -3.330  -7.090
 4278.680   9.01 F 2  5.5986E-35    0.00000  32.892  -0.990   8.084  -4.505  -7.310
 4278.684  23.02 V 3  1.8259E-21    0.00000  21.498   0.786   9.270  -4.980  -7.560
 4278.684  25.01 Mn2  3.6181E-09    0.00000   7.760  -6.877   8.560  -6.480  -7.870
 4278.689  44.00 Ru1  1.4852E-03    0.00149   1.734  -1.400   8.084  -6.260  -7.631
 4278.712  26.01 Fe2  7.2517E-08    0.00000  12.909  -2.382   8.940  -5.280  -7.590
 4278.716  23.00 V 1  4.6534E-08    0.00000   3.267  -5.697   8.200  -3.630  -7.280
 4278.725  26.00 Fe1  3.3051E-08    0.00000   4.733  -9.216   8.220  -2.590  -7.010
 4278.726  28.01 Ni2  2.2881E-08    0.00000  11.579  -3.245   8.850  -5.780  -7.700
 4278.734  20.00 Ca1  2.1709E-03    0.00217   4.780  -2.682   8.330  -2.710  -6.660
 4278.738  17.02 Cl3  8.6985E-41    0.00000  26.869  -3.860   8.084  -5.264  -7.694
 4278.749  16.00 S 1  6.6217E-09    0.00000   9.164  -6.997   7.630  -2.630  -6.610
 4278.749  16.00 S 1  1.9723E-09    0.00000   9.164  -7.523   7.660  -2.390  -6.620
 4278.760  60.01 Nd2  1.9301E-02    0.01930   0.205  -2.270   8.084  -5.866  -7.746
 4278.762  28.01 Ni2  2.0579E-12    0.00000  14.032  -5.041   8.910  -3.930  -7.270
 4278.775  30.02 Zn3  2.7333E-33    0.00000  29.464  -2.375   8.084  -4.948  -8.045
 4278.785  26.00 Fe1  2.7440E-04    0.00027   4.143  -5.838   7.280  -4.490  -7.320
 4278.788  22.00 Ti1  5.0514E-01    0.50514   2.305  -0.513   8.140  -4.650  -7.550
 4278.796  26.00 Fe1  5.2370E-01    0.52370   3.547  -3.104   8.100  -5.660  -7.700
 4278.804  25.00 Mn1  5.6440E-03    0.00564   4.795  -1.994   7.900  -5.830  -7.770
 4278.817  20.02 Ca3  2.7810E-37    0.00000  43.492  -1.028   9.600  -5.370  -7.820
 4278.828  29.01 Cu2  2.3393E-13    0.00000  13.684  -5.314   8.420  -5.190  -7.490
 4278.832  28.02 Ni3  3.2703E-27    0.00000  25.377  -1.013   9.110  -5.740  -7.620
 4278.839  21.00 Sc1  1.4946E-11    0.00000   4.947  -6.833   8.140  -3.060  -6.760
 4278.839  21.00 Sc1  8.2324E-09    0.00000   4.947  -4.092   8.150  -3.080  -6.760
 4278.846  26.03 Fe4  1.0261E-45    0.00000  24.947  -2.696   9.310  -6.780  -8.000
 4278.859  58.01 Ce2  2.3293E-01    0.23293   0.320  -0.860   8.084  -5.868  -7.746
 4278.867  28.01 Ni2  2.5563E-06    0.00000   6.576  -5.786   8.920  -6.580  -7.910
 4278.890  20.02 Ca3  1.0622E-38    0.00000  43.492  -2.446   9.600  -5.200  -7.820
 4278.892  23.01 V 2  9.6224E-02    0.09622   4.005  -0.748   8.370  -6.450  -7.830
 4278.900  24.01 Cr2  5.8402E-08    0.00000  10.134  -3.751   8.940  -5.120  -7.460
 4278.914  69.01 Tm2  3.2902E-06    0.00000   2.185  -3.540   8.084  -5.769  -7.715
 4278.916   9.01 F 2  9.4483E-35    0.00000  32.895  -0.760   8.084  -4.505  -7.310
 4278.934   9.01 F 2  2.2665E-33    0.00000  32.895   0.620   8.084  -4.505  -7.310
 4278.942  25.01 Mn2  7.3576E-08    0.00000   1.175 -11.609  -0.270  -6.460  -7.930
 4278.942  25.01 Mn2  4.0155E-08    0.00000   1.175 -11.872  -0.270  -6.460  -7.930
 4278.945  39.01 Y 2  3.2459E-08    0.00000   8.008  -2.353   8.040  -4.400  -7.160
 4278.967  29.01 Cu2  1.5433E-15    0.00000  14.341  -6.892   9.130  -4.980  -7.480
 4278.967  24.01 Cr2  5.2706E-03    0.00527   3.104  -5.244   8.630  -6.550  -7.770
 4278.969  23.01 V 2  1.5944E-09    0.00000   5.834  -6.851   8.860  -5.620  -7.650
 4276.078 106.00 CH1  4.7874E-06    0.00000   2.237  -5.572   8.085  -5.000  -7.301
 4276.094 106.00 CH1  1.1823E+00    1.18227   0.806  -1.492   8.085  -5.000  -7.301
 4276.137 106.00 CH1  2.2463E-04    0.00022   0.803  -5.216   8.085  -5.000  -7.301
 4276.163 106.00 CH1  1.4705E-02    0.01471   0.803  -3.400   8.085  -5.000  -7.301
 4276.231 106.00 CH1  7.4168E-07    0.00000   3.447  -5.272   8.085  -5.000  -7.301
 4276.253 106.00 CH1  1.9894E-02    0.01989   0.806  -3.266   8.085  -5.000  -7.301
 4276.297 106.00 CH1  1.3024E+00    1.30237   0.806  -1.450   8.085  -5.000  -7.301
 4276.347 106.00 CH1  7.5897E-07    0.00000   3.447  -5.262   8.085  -5.000  -7.301
 4276.351 106.00 CH1  5.0948E-03    0.00509   2.237  -2.545   8.085  -5.000  -7.301
 4276.405 106.00 CH1  1.3086E-03    0.00131   0.009  -5.179   8.085  -5.000  -7.301
 4276.421 106.00 CH1  1.1663E-01    0.11663   0.009  -3.229   8.085  -5.000  -7.301
 4276.436 106.00 CH1  1.3086E-03    0.00131   0.009  -5.179   8.085  -5.000  -7.301
 4276.443 106.00 CH1  1.1663E-01    0.11663   0.009  -3.229   8.085  -5.000  -7.301
 4276.453 106.00 CH1  9.9628E-06    0.00001   2.518  -4.996   8.085  -5.000  -7.301
 4276.471 106.00 CH1  6.4851E-06    0.00001   2.875  -4.855   8.085  -5.000  -7.301
 4276.564 106.00 CH1  5.1136E-04    0.00051   3.477  -2.406   8.085  -5.000  -7.301
 4276.606 106.00 CH1  4.1693E-04    0.00042   2.248  -3.622   8.085  -5.000  -7.301
 4276.693 106.00 CH1  4.2707E-07    0.00000   1.951  -6.884   8.085  -5.000  -7.301
 4276.709 106.00 CH1  7.3536E-06    0.00001   2.507  -5.138   8.085  -5.000  -7.301
 4276.762 106.00 CH1  6.2510E-06    0.00001   2.875  -4.871   8.085  -5.000  -7.301
 4276.788 106.00 CH1  2.1240E-01    0.21240   2.116  -1.036   8.085  -5.000  -7.301
 4276.808 106.00 CH1  8.8273E-06    0.00001   3.079  -4.534   8.085  -5.000  -7.301
 4276.880 106.00 CH1  4.4276E-01    0.44276   2.249  -0.595   8.085  -5.000  -7.301
 4276.906 106.00 CH1  3.6371E-02    0.03637   1.144  -2.694   8.085  -5.000  -7.301
 4276.911 106.00 CH1  1.0314E-05    0.00001   2.518  -4.981   8.085  -5.000  -7.301
 4276.915 106.00 CH1  5.9257E-04    0.00059   0.346  -5.214   8.085  -5.000  -7.301
 4276.918 106.00 CH1  5.9257E-04    0.00059   0.346  -5.214   8.085  -5.000  -7.301
 4276.928 106.00 CH1  4.3972E-04    0.00044   2.116  -3.720   8.085  -5.000  -7.301
 4276.952 106.00 CH1  5.2591E-02    0.05259   0.348  -3.264   8.085  -5.000  -7.301
 4276.954 106.00 CH1  5.2591E-02    0.05259   0.348  -3.264   8.085  -5.000  -7.301
 4276.997 106.00 CH1  6.0502E-05    0.00006   1.144  -5.473   8.085  -5.000  -7.301
 4277.009 106.00 CH1  3.2009E+00    3.20085   1.150  -0.744   8.085  -5.000  -7.301
 4277.041 106.00 CH1  6.6953E-05    0.00007   1.144  -5.429   8.085  -5.000  -7.301
 4277.084 106.00 CH1  2.0568E-01    0.20568   2.116  -1.050   8.085  -5.000  -7.301
 4277.111 106.00 CH1  5.3245E-03    0.00532   1.150  -3.523   8.085  -5.000  -7.301
 4277.121 106.00 CH1  3.7406E-06    0.00000   0.457  -7.312   8.085  -5.000  -7.301
 4277.132 106.00 CH1  3.4977E-02    0.03498   1.144  -2.711   8.085  -5.000  -7.301
 4277.142 106.00 CH1  5.8922E-03    0.00589   1.150  -3.479   8.085  -5.000  -7.301
 4277.245 106.00 CH1  3.0781E+00    3.07815   1.150  -0.761   8.085  -5.000  -7.301
 4277.291 106.00 CH1  7.0736E-06    0.00001   2.508  -5.154   8.085  -5.000  -7.301
 4277.322 106.00 CH1  2.9984E-08    0.00000   3.478  -6.637   8.085  -5.000  -7.301
 4277.412 106.00 CH1  1.0015E-04    0.00010   0.985  -5.400   8.085  -5.000  -7.301
 4277.446 106.00 CH1  4.7061E-02    0.04706   0.985  -2.728   8.085  -5.000  -7.301
 4277.490 106.00 CH1  8.8137E-03    0.00881   0.991  -3.450   8.085  -5.000  -7.301
 4277.491 106.00 CH1  4.5151E-02    0.04515   0.985  -2.746   8.085  -5.000  -7.301
 4277.525 106.00 CH1  4.1416E+00    4.14156   0.991  -0.778   8.085  -5.000  -7.301
 4277.526 106.00 CH1  8.9881E-05    0.00009   0.985  -5.447   8.085  -5.000  -7.301
 4277.561 106.00 CH1  3.9734E+00    3.97345   0.991  -0.796   8.085  -5.000  -7.301
 4277.596 106.00 CH1  7.9099E-03    0.00791   0.991  -3.497   8.085  -5.000  -7.301
 4277.779 106.00 CH1  8.1486E-07    0.00000   0.893  -7.574   8.085  -5.000  -7.301
 4278.293 106.00 CH1  3.3198E-06    0.00000   3.262  -4.791   8.084  -5.000  -7.301
 4278.479 106.00 CH1  3.2369E-06    0.00000   3.262  -4.802   8.084  -5.000  -7.301
 4278.566 106.00 CH1  3.3279E-04    0.00033   0.458  -5.362   8.084  -5.000  -7.301
 4278.761 106.00 CH1  4.1431E-02    0.04143   1.064  -2.711   8.084  -5.000  -7.301
 4278.847 106.00 CH1  7.3847E-05    0.00007   1.064  -5.460   8.084  -5.000  -7.301
 4278.854 106.00 CH1  3.6461E+00    3.64613   1.070  -0.761   8.084  -5.000  -7.301
 4278.884 106.00 CH1  8.1910E-05    0.00008   1.064  -5.415   8.084  -5.000  -7.301
 4278.942 106.00 CH1  6.4989E-03    0.00650   1.070  -3.510   8.084  -5.000  -7.301
 4278.970 106.00 CH1  3.9843E-02    0.03984   1.064  -2.728   8.084  -5.000  -7.301
 4278.973 106.00 CH1  7.2085E-03    0.00721   1.070  -3.465   8.084  -5.000  -7.301


==> anc/linedat/lines_CH4280.dat <==
 4279.010  42.00 Mo1  1.8687E-04    0.00019   3.156  -1.241   8.084  -5.215  -7.296
 4279.010  42.01 Mo2  1.8728E-02    0.01873   3.057  -1.045   8.084  -6.182  -7.847
 4279.052  73.00 Ta1  5.3430E-04    0.00053   0.000  -2.310   8.084  -6.912  -7.840
 4279.068   8.01 O 2  9.5459E-27    0.00000  28.824  -4.120   8.084  -4.988  -7.465
 4279.072   9.01 F 2  5.8972E-35    0.00000  32.889  -0.970   8.084  -4.505  -7.310
 4279.087  26.00 Fe1  2.9523E-01    0.29523   3.635  -3.272   8.070  -5.560  -7.690
 4279.096  69.01 Tm2  7.0337E-07    0.00000   4.387  -2.190   8.084  -5.357  -7.583
 4279.126  20.00 Ca1  2.2426E-04    0.00022   4.554  -3.875   7.280  -3.420  -6.950
 4279.129  26.00 Fe1  3.2944E-03    0.00329   4.295  -4.619   7.720  -4.840  -7.460
 4279.142  24.00 Cr1  6.7070E-04    0.00067   3.011  -4.203   7.370  -4.600  -7.330
 4279.156   8.01 O 2  7.9767E-24    0.00000  28.824  -1.198   8.084  -4.988  -7.465
 4279.157  58.01 Ce2  1.8351E-02    0.01835   0.956  -1.380   8.084  -5.774  -7.716
 4279.170   7.00 N 1  1.0002E-05    0.00001  12.000  -2.226   8.084  -4.505  -7.069
 4279.211  39.01 Y 2  1.1164E-02    0.01116   4.003  -0.490   8.880  -5.560  -7.620
 4279.216  28.01 Ni2  1.3734E-02    0.01373   6.617  -2.018   8.570  -6.610  -7.910
 4279.220  26.01 Fe2  2.1562E-11    0.00000  11.125  -7.545   8.560  -4.370  -7.420
 4279.247  26.01 Fe2  6.4074E-11    0.00000  11.125  -7.072   8.560  -4.380  -7.420
 4279.255  28.00 Ni1  1.5304E-04    0.00015   3.768  -5.360   7.360  -4.760  -7.320
 4279.260  28.01 Ni2  3.7705E-12    0.00000  13.091  -5.641   8.210  -5.120  -7.640
 4279.297   9.01 F 2  1.9984E-35    0.00000  32.889  -1.440   8.084  -4.505  -7.310
 4279.314  23.00 V 1  1.8103E-04    0.00018   2.616  -2.704   8.230  -6.090  -7.680
 4279.318  26.00 Fe1  5.1717E-01    0.51717   4.559  -2.181   8.330  -3.590  -7.080
 4279.347  39.01 Y 2  1.2229E-09    0.00000   7.854  -3.918   8.870  -4.060  -7.250
 4279.359  26.01 Fe2  4.4394E-12    0.00000  12.982  -6.528   9.000  -5.540  -7.510
 4279.399  26.01 Fe2  8.2722E-08    0.00000  11.112  -3.973   8.800  -5.040  -7.310
 4279.401  23.02 V 3  3.5542E-24    0.00000  19.968  -3.328   9.480  -6.060  -7.710
 4279.421  16.00 S 1  1.7775E-08    0.00000   9.164  -6.568   7.600  -2.670  -6.610
 4279.421  16.00 S 1  3.1828E-09    0.00000   9.164  -7.315   7.630  -2.630  -6.610
 4279.421  16.00 S 1  3.7052E-10    0.00000   9.164  -8.249   7.660  -2.390  -6.620
 4279.427  22.00 Ti1  1.4333E-05    0.00001   3.128  -4.305   8.290  -4.320  -7.260
 4279.482  41.00 Nb1  7.0284E-04    0.00070   1.079  -1.190   8.084  -6.324  -7.651
 4279.488  26.00 Fe1  1.1319E+01   11.31893   3.884  -1.460   7.710  -4.970  -7.120
 4279.500  62.01 Sm2  1.4804E-02    0.01480   0.379  -1.960   8.084  -5.891  -7.753
 4279.535  25.00 Mn1  4.0619E-02    0.04062   4.726  -1.200   7.950  -6.020  -7.650
 4279.548  22.00 Ti1  2.1007E-03    0.00210   3.104  -2.161   7.320  -4.190  -7.330
 4279.550  28.01 Ni2  9.1350E-05    0.00009   8.767  -2.223   8.960  -5.780  -7.700
 4279.625   9.01 F 2  1.8651E-35    0.00000  32.889  -1.470   8.084  -4.505  -7.310
 4279.635  16.00 S 1  9.4509E-05    0.00009   8.930  -3.057   7.680  -3.530  -6.980
 4279.635  16.00 S 1  6.8782E-05    0.00007   8.930  -3.195   7.680  -3.440  -6.980
 4279.635  16.00 S 1  2.5673E-05    0.00003   8.930  -3.623   7.680  -3.420  -6.980
 4279.635  16.00 S 1  1.3661E-05    0.00001   8.930  -3.897   7.690  -3.430  -6.980
 4279.635  16.00 S 1  5.6037E-06    0.00001   8.930  -4.284   7.690  -3.550  -6.980
 4279.635  16.00 S 1  1.7761E-07    0.00000   8.930  -5.783   7.690  -3.400  -6.980
 4279.636  23.01 V 2  1.6990E-02    0.01699   1.685  -3.629   8.320  -6.460  -7.860
 4279.670  62.01 Sm2  5.0470E-01    0.50470   0.278  -0.520   8.084  -5.905  -7.758
 4279.674  22.02 Ti3  1.0269E-20    0.00000  19.697  -2.003   9.260  -4.830  -7.560
 4279.696  25.01 Mn2  6.7124E-05    0.00007   5.107  -5.042   8.440  -6.490  -7.890
 4279.704  41.00 Nb1  3.7681E-04    0.00038   1.505  -1.070   8.084  -6.152  -7.596
 4279.722  20.02 Ca3  1.0401E-35    0.00000  43.492   0.545   9.600  -5.460  -7.820
 4279.740  62.01 Sm2  1.1704E-01    0.11704   0.185  -1.240   8.084  -5.918  -7.762
 4279.744  24.00 Cr1  6.3067E-07    0.00000   4.440  -5.919   6.660  -3.700  -7.260
 4279.746   9.01 F 2  1.0489E-34    0.00000  32.889  -0.720   8.084  -4.505  -7.310
 4279.767  26.00 Fe1  3.3683E-06    0.00000   4.435  -7.481   8.110  -4.080  -7.120
 4279.789  26.01 Fe2  1.5537E-09    0.00000  10.480  -6.279   9.050  -5.820  -7.740
 4279.808  21.00 Sc1  2.3971E-07    0.00000   3.101  -4.321   8.710  -5.160  -7.600
 4279.812  24.00 Cr1  1.1186E-06    0.00000   4.402  -5.705   8.350  -5.760  -7.640
 4279.817  28.00 Ni1  1.6829E-01    0.16829   4.266  -1.862   8.480  -5.000  -7.490
 4279.828  16.01 S 2  2.9573E-13    0.00000  16.591  -3.260   8.084  -5.123  -7.508
 4279.830  24.01 Cr2  7.5091E-09    0.00000  10.754  -4.073   8.840  -5.020  -7.420
 4279.840  26.00 Fe1  2.5242E-02    0.02524   4.371  -3.665   8.320  -4.140  -7.380
 4279.868  26.00 Fe1  1.3334E+01   13.33412   2.858  -2.330   8.470  -6.080  -7.670
 4279.869  24.00 Cr1  2.3459E-05    0.00002   3.890  -4.853   8.240  -6.060  -7.730
 4279.880  26.00 Fe1  2.6683E+00    2.66835   4.191  -1.806   8.370  -3.690  -7.300
 4279.903  26.01 Fe2  3.8826E-07    0.00000  11.746  -2.720   9.270  -4.540  -7.600
 4279.923  22.00 Ti1  1.4642E-02    0.01464   2.345  -2.014   7.870  -5.560  -7.490
 4279.929  21.01 Sc2  1.6799E-01    0.16799   0.596  -3.001   8.380  -6.670  -7.830
 4279.940  62.01 Sm2  1.7806E-01    0.17806   0.248  -1.000   8.084  -5.909  -7.759
 4279.941  58.01 Ce2  4.6053E-03    0.00461   0.902  -2.030   8.084  -5.782  -7.719
 4279.953  26.00 Fe1  1.0991E-06    0.00000   3.415  -8.903   7.250  -4.720  -7.480
 4279.962  29.01 Cu2  6.4922E-11    0.00000  15.067  -1.602   8.590  -4.780  -7.330
 4279.979  24.00 Cr1  5.0475E-07    0.00000   5.132  -5.381   8.710  -5.510  -7.550
 4280.013  26.01 Fe2  1.2120E-05    0.00001  11.291  -1.643   8.450  -5.000  -7.380
 4280.019  15.00 P 1  7.3381E-04    0.00073   6.936  -2.500   8.084  -4.704  -7.133
 4280.041  26.01 Fe2  8.9823E-11    0.00000  12.982  -5.222   8.970  -5.520  -7.510
 4280.041  26.00 Fe1  5.4145E-05    0.00005   0.121 -10.232  -0.460  -6.270  -7.820
 4280.051  22.00 Ti1  2.7694E-01    0.27694   2.318  -0.762   8.110  -4.680  -7.550
 4280.074  22.00 Ti1  4.3193E-05    0.00004   3.104  -3.848   7.270  -3.800  -7.330
 4280.078  25.01 Mn2  1.8966E-10    0.00000   6.111  -9.670   1.340  -6.460  -7.920
 4280.078  25.01 Mn2  2.6606E-10    0.00000   6.111  -9.523   1.340  -6.460  -7.920
 4280.081  26.00 Fe1  4.7005E-02    0.04700   3.017  -4.637   7.490  -6.010  -7.820
 4280.085  24.00 Cr1  1.4778E-03    0.00148   3.011  -3.860   7.390  -4.610  -7.340
 4280.086  26.01 Fe2  1.6081E-04    0.00016   0.301 -10.601  -0.250  -6.520  -7.940
 4280.098  28.01 Ni2  1.2974E-09    0.00000  13.485  -2.743   9.290  -5.560  -7.690
 4280.110  26.01 Fe2  3.8341E-06    0.00000   7.727  -5.412   8.970  -5.800  -7.730
 4280.113  26.01 Fe2  1.8810E-11    0.00000  12.982  -5.901   8.660  -5.300  -7.510
 4280.131  24.00 Cr1  1.0326E-09    0.00000   4.574  -8.582   8.260  -5.050  -7.530
 4280.136  58.01 Ce2  1.4671E-01    0.14671   0.735  -0.680   8.084  -5.807  -7.727
 4280.154  60.01 Nd2  1.3138E-01    0.13138   1.499  -0.250   8.084  -5.664  -7.681
 4280.156  28.00 Ni1  6.1069E-03    0.00611   4.154  -3.405   8.520  -5.340  -7.530
 4280.172  24.00 Cr1  2.1675E-01    0.21675   3.849  -0.925   7.800  -6.060  -7.790
 4280.193  25.01 Mn2  1.4729E-08    0.00000  10.356  -3.886   9.070  -5.570  -7.670
 4280.209  23.02 V 3  4.2666E-23    0.00000  19.947  -2.268   8.860  -5.650  -7.590
 4280.212  58.01 Ce2  2.1011E-03    0.00210   1.339  -1.970   8.084  -5.713  -7.696
 4280.217  24.01 Cr2  5.8797E-09    0.00000   3.909 -10.458   1.890  -6.470  -7.930
 4280.250  58.01 Ce2  4.6184E-04    0.00046   0.977  -2.960   8.084  -5.770  -7.715
 4280.255  28.01 Ni2  2.1762E-11    0.00000  13.710  -4.312   8.510  -6.340  -7.490
 4280.257  28.01 Ni2  7.5633E-10    0.00000  13.976  -2.527   8.930  -5.860  -7.500
 4280.259  57.00 La1  1.9401E-03    0.00194   0.131  -0.500   8.084  -6.183  -7.606
 4280.272  24.00 Cr1  1.1658E-05    0.00001   4.389  -4.699   8.390  -5.770  -7.640
 4280.275  21.01 Sc2  3.2057E-11    0.00000   8.255  -5.695   8.320  -4.460  -7.270
 4280.277  69.01 Tm2  4.7482E-07    0.00000   3.592  -3.090   8.084  -5.524  -7.636
 4280.283  58.02 Ce3  2.2427E-15    0.00000  12.346  -2.120   8.084  -4.518  -7.455
 4280.288  69.01 Tm2  4.9766E-05    0.00005   3.766  -0.910   8.084  -5.490  -7.625
 4280.310  24.01 Cr2  3.3430E-08    0.00000  10.760  -3.419   8.800  -5.170  -7.420
 4280.318  58.01 Ce2  1.0579E-02    0.01058   1.206  -1.390   8.084  -5.734  -7.703
 4280.320  62.01 Sm2  4.3924E-02    0.04392   0.104  -1.740   8.084  -5.929  -7.766
 4280.325  24.01 Cr2  3.9161E-02    0.03916   3.105  -4.372   8.630  -6.550  -7.770
 4280.336  26.00 Fe1  2.9854E-03    0.00299   4.103  -4.838   8.390  -3.910  -7.290
 4280.350  26.01 Fe2  8.6429E-06    0.00001  11.208  -1.866   8.810  -4.690  -7.440
 4280.354  69.01 Tm2  1.1256E-06    0.00000   4.110  -2.240   8.084  -5.418  -7.602
 4280.363  24.00 Cr1  8.6641E-02    0.08664   3.435  -1.703   7.810  -6.190  -7.770
 4280.393  28.02 Ni3  2.6487E-30    0.00000  24.803  -4.631   9.450  -5.720  -7.710
 4280.403  24.00 Cr1  3.5486E+00    3.54864   3.850   0.290   7.800  -6.060  -7.660
 4280.409  27.01 Co2  3.1886E-09    0.00000  10.286  -3.555   9.020  -5.750  -7.730
 4280.437  10.01 Ne2  2.2213E-36    0.00000  34.737  -1.210   8.084  -4.967  -7.458
 4280.451  24.01 Cr2  5.4369E-07    0.00000   2.434  -9.845  -0.890  -6.470  -7.940
 4280.451  24.01 Cr2  6.8132E-11    0.00000   2.434 -13.747  -0.890  -6.470  -7.940
 4280.463  17.00 Cl1  1.8694E-06    0.00000   8.922  -3.300   8.084  -4.540  -7.329
 4280.471  26.00 Fe1  2.2838E+00    2.28381   3.047  -2.923   7.910  -5.710  -7.780
 4280.491  64.01 Gd2  4.4612E-01    0.44612   0.354  -0.500   8.084  -6.029  -7.798
 4280.497  58.02 Ce3  5.2576E-13    0.00000  12.346   0.250   8.084  -4.518  -7.455
 4280.508  25.00 Mn1  4.9746E-05    0.00005   5.112  -3.758   8.310  -5.300  -7.660
 4280.511  22.00 Ti1  1.4425E-07    0.00000   3.112  -6.317   8.010  -4.430  -7.260
 4280.527  16.00 S 1  1.6033E-09    0.00000   9.165  -7.612   7.600  -2.670  -6.610
 4280.527  16.00 S 1  2.8184E-10    0.00000   9.165  -8.367   7.630  -2.630  -6.610
 4280.532   9.01 F 2  3.2010E-36    0.00000  32.895  -2.230   8.084  -4.505  -7.310
 4280.534  26.01 Fe2  1.5686E-06    0.00000   8.039  -5.514   8.950  -5.550  -7.690
 4280.535  26.00 Fe1  1.0899E+01   10.89896   3.237  -2.070   8.010  -6.100  -7.670
 4280.565  27.01 Co2  2.0316E-13    0.00000  12.114  -6.074   8.220  -4.990  -7.420
 4280.568  90.00 Th1  1.4203E-05    0.00001   0.690  -1.383   8.084  -6.123  -7.587
 4280.581  10.01 Ne2  1.9798E-35    0.00000  34.737  -0.260   8.084  -4.967  -7.458
 4280.582  41.00 Nb1  1.3933E-03    0.00139   0.657  -1.280   8.084  -6.472  -7.699
 4280.591  70.01 Yb2  1.0470E-07    0.00000   7.080  -2.590   8.084  -4.514  -7.313
 4280.625  68.01 Er2  1.7494E-03    0.00175   1.369  -2.220   8.084  -5.873  -7.748
 4280.631  26.00 Fe1  3.2157E-02    0.03216   3.018  -4.801   7.490  -6.010  -7.820
 4280.631  24.00 Cr1  2.4772E-01    0.24772   3.087  -1.566   7.450  -4.700  -7.570
 4280.633  26.01 Fe2  5.2789E-07    0.00000  10.348  -3.869   8.950  -5.270  -7.450
 4280.650  27.00 Co1  2.3939E-08    0.00000   0.514 -10.627   1.150  -5.960  -7.730
 4280.650  27.00 Co1  7.4491E-06    0.00001   0.514  -8.134   1.150  -5.960  -7.730
 4280.663  27.01 Co2  1.4345E-03    0.00143   5.089  -2.669   8.084  -6.056  -7.956
 4280.671  24.01 Cr2  2.5954E-07    0.00000  11.401  -1.941   8.860  -4.230  -7.370
 4280.678  26.01 Fe2  2.5115E-06    0.00000  10.522  -3.032   8.990  -5.810  -7.740
 4280.699  26.01 Fe2  6.4898E-06    0.00001  10.731  -2.428   9.010  -5.660  -7.540
 4280.704  23.02 V 3  2.7893E-23    0.00000  21.547  -0.985   8.970  -4.940  -7.560
 4280.709  58.01 Ce2  5.0342E-04    0.00050   1.296  -2.630   8.084  -5.720  -7.699
 4280.743  28.01 Ni2  1.3971E-15    0.00000  14.284  -7.978   8.550  -3.960  -7.120
 4280.747  24.00 Cr1  5.4790E-04    0.00055   2.709  -4.568   7.200  -6.140  -7.800
 4280.758  24.00 Cr1  1.5335E-03    0.00153   3.011  -3.844   7.410  -4.620  -7.340
 4280.759  24.01 Cr2  1.9870E-09    0.00000  11.401  -4.057   8.890  -4.230  -7.380
 4280.780  62.01 Sm2  1.2396E+00    1.23956   0.485   0.060   8.084  -5.876  -7.749
 4280.781  26.00 Fe1  1.4483E-01    0.14483   4.415  -2.866   8.200  -4.170  -7.270
 4280.794  24.01 Cr2  1.9805E-12    0.00000  12.544  -6.010   8.740  -3.990  -7.080
 4280.812  25.02 Mn3  1.1576E-23    0.00000  24.216  -0.162   9.080  -5.510  -7.610
 4280.825  28.02 Ni3  6.1258E-29    0.00000  24.804  -3.266   9.500  -5.790  -7.710
 4280.826  26.01 Fe2  2.2398E-08    0.00000  10.392  -5.201   8.930  -5.180  -7.440
 4280.829  24.01 Cr2  2.6294E-09    0.00000  10.744  -4.538   8.850  -5.080  -7.430
 4280.839  26.00 Fe1  3.0929E-04    0.00031   4.143  -5.786   7.300  -4.450  -7.320
 4280.839  25.00 Mn1  1.9281E-08    0.00000   4.258  -7.953   6.870  -3.670  -7.070
 4280.839  25.00 Mn1  1.4762E-08    0.00000   4.258  -8.069   6.880  -3.670  -7.070
 4280.839  25.00 Mn1  1.4327E-08    0.00000   4.258  -8.082   6.880  -3.670  -7.070
 4280.842  29.01 Cu2  1.4447E-11    0.00000  14.430  -2.839   9.250  -5.470  -7.520
 4280.855  13.01 Al2  3.1986E-10    0.00000  13.649  -4.380   8.084  -4.558  -7.327
 4280.861  22.01 Ti2  1.6101E-06    0.00000   6.506  -4.127   8.820  -5.810  -7.660
 4280.861  24.00 Cr1  2.3256E-04    0.00023   3.698  -4.033   8.360  -4.590  -7.530
 4280.871  27.01 Co2  1.3994E-07    0.00000   7.884  -4.116   8.930  -5.730  -7.680
 4280.872  42.00 Mo1  6.6148E-05    0.00007   3.782  -1.118   8.084  -4.227  -6.980
 4280.878  26.01 Fe2  4.0779E-09    0.00000  12.909  -3.632   9.040  -5.490  -7.530
 4280.884  24.00 Cr1  1.6319E-01    0.16319   3.422  -1.440   7.830  -6.190  -7.680
 4280.885  26.01 Fe2  7.8725E-12    0.00000  11.237  -7.880   8.840  -4.340  -7.420
 4280.900  23.02 V 3  3.4635E-21    0.00000  21.547   1.109   8.970  -5.190  -7.560
 4280.928  23.00 V 1  3.1385E-08    0.00000   2.505  -6.567   7.800  -4.780  -7.500
 4280.929   9.02 F 3  7.3666E-83    0.00000  55.003  -4.730   8.084  -4.486  -7.445
 4280.970  24.00 Cr1  1.9303E-03    0.00193   3.010  -3.745   7.470  -4.630  -7.340
 4280.987  24.01 Cr2  1.3404E-06    0.00000  10.144  -2.381   8.670  -5.120  -7.460
 4280.987  58.01 Ce2  1.1574E-01    0.11574   0.553  -0.950   8.084  -5.835  -7.736
 4280.993  58.01 Ce2  4.2846E-02    0.04285   0.969  -1.000   8.084  -5.772  -7.715
 4281.009  24.00 Cr1  5.8230E-03    0.00582   3.125  -3.160   7.760  -4.640  -7.310
 4281.010  62.01 Sm2  1.8542E-01    0.18542   0.000  -1.210   8.084  -5.942  -7.770
 4281.027  22.00 Ti1  9.2433E-06    0.00001   1.887  -5.634   7.900  -5.950  -7.740
 4281.029  24.01 Cr2  2.8737E-09    0.00000   3.909 -10.769   1.790  -6.470  -7.930
 4281.029  24.01 Cr2  2.5553E-08    0.00000   3.909  -9.820   1.790  -6.470  -7.930
 4281.032  24.00 Cr1  7.7652E-02    0.07765   3.113  -2.046   7.490  -4.940  -7.740
 4281.049  24.01 Cr2  9.1185E-02    0.09119   3.105  -4.005   8.630  -6.550  -7.770
 4281.051  70.01 Yb2  1.8459E-08    0.00000   6.877  -3.530   8.084  -4.611  -7.344
 4281.068  90.01 Th2  9.3586E-03    0.00936   0.189  -1.746   8.084  -5.974  -7.780
 4281.075  26.00 Fe1  3.3219E-04    0.00033   4.143  -5.755   7.290  -4.480  -7.320
 4281.090  25.00 Mn1  1.1104E+01   11.10390   2.920  -0.420   8.020  -5.870  -7.600
 4281.098  29.00 Cu1  2.2152E-09    0.00000   7.206  -6.138   8.920  -3.720  -6.900
 4281.102   9.02 F 3  4.8570E-83    0.00000  55.004  -4.910   8.084  -4.486  -7.445
 4281.153  58.01 Ce2  1.0802E-01    0.10802   0.553  -0.980   8.084  -5.835  -7.736
 4281.153  42.00 Mo1  1.2490E-04    0.00012   2.646  -1.884   8.084  -5.647  -7.435
 4281.172  26.01 Fe2  1.2979E-07    0.00000  10.392  -4.438   8.960  -5.040  -7.510
 4281.183  28.01 Ni2  1.1257E-13    0.00000  14.032  -6.303   8.900  -3.970  -7.270
 4281.194   9.02 F 3  1.2103E-84    0.00000  57.875  -3.880   8.084  -3.498  -7.129
 4281.197  23.02 V 3  1.4155E-26    0.00000  19.968  -5.728   9.470  -6.170  -7.710
 4281.212   8.03 O 4  2.3410-124    0.00000  71.213  -3.668  10.240  -4.910  -7.460
 4281.212   8.03 O 4  2.5728-124    0.00000  71.213  -3.627  10.240  -4.900  -7.460
 4281.249  10.01 Ne2  1.0516E-35    0.00000  34.775  -0.500   8.084  -4.955  -7.454
 4281.249  24.00 Cr1  2.3740E-04    0.00024   4.410  -3.371   8.040  -5.760  -7.640
 4281.277  26.01 Fe2  2.6574E-06    0.00000  11.289  -2.304   8.590  -5.090  -7.400
 4281.313  26.01 Fe2  2.3741E-05    0.00002   7.627  -4.712   8.980  -5.810  -7.740
 4281.325  26.01 Fe2  7.6782E-07    0.00000   8.035  -5.828   8.960  -5.560  -7.690
 4281.342  22.00 Ti1  2.8727E-04    0.00029   3.113  -3.017   8.300  -4.430  -7.260
 4281.362  21.00 Sc1  7.4614E-08    0.00000   2.303  -5.560   7.570  -5.140  -7.480
 4281.365  22.01 Ti2  3.5608E-06    0.00000   6.526  -3.764   8.940  -5.800  -7.660
 4281.367  22.00 Ti1  2.1136E+00    2.11355   0.813  -1.260   8.220  -6.070  -7.570
 4281.397  26.01 Fe2  2.3417E-10    0.00000  12.982  -4.806   8.860  -5.420  -7.510
 4281.401   8.01 O 2  1.2356E-22    0.00000  28.822  -0.010   9.630  -4.990  -7.465
 4281.404  26.01 Fe2  2.1820E-09    0.00000  12.986  -3.833   9.050  -5.600  -7.510
 4281.415  90.01 Th2  4.2500E-03    0.00425   1.049  -1.300   8.084  -5.857  -7.743
 4281.469  25.01 Mn2  4.1085E-09    0.00000  11.231  -3.638   8.600  -4.060  -7.250
 4281.469  25.01 Mn2  2.0639E-08    0.00000  11.231  -2.937   8.600  -4.080  -7.250
 4281.471  25.02 Mn3  3.9849E-23    0.00000  23.851   0.040   8.920  -6.590  -7.620
 4281.474  70.01 Yb2  6.0240E-08    0.00000   7.211  -2.710   8.084  -4.448  -7.292
 4281.507  26.01 Fe2  3.2438E-11    0.00000  10.329  -8.098   8.810  -5.510  -7.840
 4281.537  27.00 Co1  8.9162E-05    0.00009   2.871  -4.894   8.280  -5.570  -7.750
 4281.542  25.01 Mn2  1.4180E-12    0.00000  11.231  -7.100   8.600  -3.740  -7.250
 4281.542  25.01 Mn2  1.7934E-12    0.00000  11.231  -6.998   8.600  -3.770  -7.250
 4281.542  25.01 Mn2  2.0450E-13    0.00000  11.231  -7.941   8.600  -3.730  -7.250
 4281.545  20.00 Ca1  3.7213E-05    0.00004   4.780  -4.448   8.330  -2.850  -6.730
 4281.552  66.02 Dy3  2.3432E-06    0.00000   0.881  -3.083   8.084  -5.981  -7.923
 4281.555  22.02 Ti3  1.8088E-18    0.00000  19.729   0.272   9.260  -5.020  -7.560
 4281.559  24.00 Cr1  3.7399E-03    0.00374   3.556  -2.957   6.940  -5.490  -7.780
 4281.564  58.01 Ce2  6.3049E-05    0.00006   1.582  -3.270   8.084  -5.672  -7.684
 4281.566   8.01 O 2  1.4187E-24    0.00000  28.822  -1.950   8.084  -4.990  -7.465
 4281.583  27.01 Co2  5.1755E-14    0.00000  12.114  -6.668   8.220  -4.990  -7.420
 4281.584  27.01 Co2  2.9713E-12    0.00000  12.114  -4.909   8.220  -4.990  -7.420
 4281.590  24.01 Cr2  5.0848E-14    0.00000  10.736  -9.259   9.070  -5.850  -7.730
 4281.591  26.00 Fe1  2.2894E+00    2.28936   2.454  -3.466   7.790  -6.170  -7.820
 4281.622  25.00 Mn1  8.3548E-03    0.00835   4.726  -1.887   7.880  -6.150  -7.770
 4281.687  25.01 Mn2  6.7708E-06    0.00001  10.650  -0.954   8.230  -4.960  -7.330
 4281.709  22.00 Ti1  1.1298E-01    0.11298   2.408  -1.069   7.750  -5.240  -7.530
 4281.713  26.01 Fe2  1.5201E-09    0.00000  10.399  -6.363   9.230  -5.600  -7.900
 4281.725  26.01 Fe2  1.2895E-07    0.00000  11.409  -3.508   8.800  -5.710  -7.680
 4281.725  24.02 Cr3  7.2625E-24    0.00000  18.961  -4.661   9.250  -6.330  -7.840
 4281.780  23.02 V 3  1.5672E-23    0.00000  21.541  -1.241   9.010  -4.890  -7.560
 4281.821  29.01 Cu2  2.6071E-14    0.00000  15.219  -4.859   8.270  -4.240  -7.420
 4281.821  42.00 Mo1  5.1689E-04    0.00052   2.063  -1.802   8.084  -5.993  -7.545
 4281.832  26.01 Fe2  2.6422E-06    0.00000   2.676 -10.207   0.590  -6.530  -7.940
 4281.836  23.02 V 3  6.1914E-22    0.00000  19.881  -1.167   9.380  -5.370  -7.550
 4281.836  29.01 Cu2  5.1333E-12    0.00000  15.234  -2.551   8.410  -4.420  -7.330
 4281.912  58.01 Ce2  7.5608E-02    0.07561   0.722  -0.980   8.084  -5.810  -7.728
 4281.924  24.01 Cr2  7.7677E-16    0.00000  12.138  -9.789   8.690  -4.310  -7.180
 4281.938  44.00 Ru1  1.7536E-03    0.00175   1.928  -1.150   8.084  -6.181  -7.606
 4281.940  25.02 Mn3  5.2176E-23    0.00000  23.827   0.135   8.800  -6.150  -7.620
 4281.949  25.01 Mn2  1.5244E-02    0.01524   5.373  -2.442   8.640  -6.500  -7.880
 4281.975  26.01 Fe2  1.9258E-13    0.00000  13.490  -7.425   8.830  -5.270  -7.570
 4281.980   6.02 C 3  7.2720E-50    0.00000  43.042  -1.765   8.084  -3.506  -7.131
 4281.980   6.02 C 3  1.3510E-50    0.00000  43.042  -2.496   8.084  -3.506  -7.131
 4281.980   6.02 C 3  3.8076E-52    0.00000  43.042  -4.046   8.084  -3.506  -7.131
 4281.982  25.01 Mn2  1.1526E-05    0.00001  10.650  -0.723   8.230  -5.240  -7.330
 4281.995   8.01 O 2  5.1801E-24    0.00000  28.863  -1.350   8.084  -4.976  -7.461
 4281.995  26.01 Fe2  3.2802E-10    0.00000  10.520  -6.918   9.040  -5.820  -7.740
 4279.061 106.00 CH1  3.5045E+00    3.50452   1.070  -0.778   8.084  -5.000  -7.301
 4279.136 106.00 CH1  1.8415E-07    0.00000   2.660  -6.599   8.084  -5.000  -7.301
 4279.453 106.00 CH1  5.7185E-02    0.05719   0.050  -3.501   8.084  -5.000  -7.301
 4279.475 106.00 CH1  5.0859E+00    5.08592   0.051  -1.551   8.084  -5.000  -7.301
 4279.597 106.00 CH1  7.2006E-05    0.00007   0.897  -5.624   8.084  -5.000  -7.301
 4279.597 106.00 CH1  9.6086E-10    0.00000   3.584  -8.034   8.084  -5.000  -7.301
 4279.612 106.00 CH1  1.2146E-04    0.00012   0.910  -5.385   8.084  -5.000  -7.301
 4279.650 106.00 CH1  5.2899E-02    0.05290   0.910  -2.746   8.084  -5.000  -7.301
 4279.662 106.00 CH1  9.1250E-07    0.00000   3.337  -5.283   8.084  -5.000  -7.301
 4279.664 106.00 CH1  5.7188E-02    0.05719   0.050  -3.501   8.084  -5.000  -7.301
 4279.682 106.00 CH1  1.0689E-02    0.01069   0.916  -3.435   8.084  -5.000  -7.301
 4279.686 106.00 CH1  5.0752E-02    0.05075   0.910  -2.764   8.084  -5.000  -7.301
 4279.698 106.00 CH1  5.0862E+00    5.08618   0.051  -1.551   8.084  -5.000  -7.301
 4279.707 106.00 CH1  9.0586E-06    0.00001   3.081  -4.521   8.084  -5.000  -7.301
 4279.725 106.00 CH1  1.0876E-04    0.00011   0.910  -5.433   8.084  -5.000  -7.301
 4279.729 106.00 CH1  4.4664E+00    4.46637   0.916  -0.814   8.084  -5.000  -7.301
 4279.733 106.00 CH1  9.3592E-07    0.00000   3.337  -5.272   8.084  -5.000  -7.301
 4279.733 106.00 CH1  4.6554E+00    4.65538   0.916  -0.796   8.084  -5.000  -7.301
 4279.781 106.00 CH1  9.5711E-03    0.00957   0.916  -3.483   8.084  -5.000  -7.301
 4279.857 106.00 CH1  1.3068E-02    0.01307   0.774  -3.478   8.084  -5.000  -7.301
 4279.883 106.00 CH1  1.9025E-07    0.00000   2.661  -6.584   8.084  -5.000  -7.301
 4279.905 106.00 CH1  2.8081E-03    0.00281   0.051  -4.809   8.084  -5.000  -7.301
 4279.946 106.00 CH1  2.5027E-01    0.25027   0.051  -2.859   8.084  -5.000  -7.301
 4279.994 106.00 CH1  6.6592E-02    0.06659   0.051  -3.434   8.084  -5.000  -7.301
 4280.024 106.00 CH1  5.9351E+00    5.93505   0.051  -1.484   8.084  -5.000  -7.301
 4280.032 106.00 CH1  1.1599E+00    1.15985   0.776  -1.528   8.084  -5.000  -7.301
 4280.092 106.00 CH1  2.8082E-03    0.00281   0.051  -4.809   8.084  -5.000  -7.301
 4280.131 106.00 CH1  2.5029E-01    0.25029   0.051  -2.859   8.084  -5.000  -7.301
 4280.145 106.00 CH1  1.2483E-04    0.00012   0.678  -5.586   8.084  -5.000  -7.301
 4280.165 106.00 CH1  2.6807E-04    0.00027   0.774  -5.166   8.084  -5.000  -7.301
 4280.181 106.00 CH1  6.6595E-02    0.06659   0.051  -3.434   8.084  -5.000  -7.301
 4280.194 106.00 CH1  9.1604E-06    0.00001   0.782  -6.625   8.084  -5.000  -7.301
 4280.204 106.00 CH1  1.2483E-04    0.00012   0.678  -5.586   8.084  -5.000  -7.301
 4280.205 106.00 CH1  1.4530E-02    0.01453   0.774  -3.432   8.084  -5.000  -7.301
 4280.209 106.00 CH1  5.9353E+00    5.93531   0.051  -1.484   8.084  -5.000  -7.301
 4280.212 106.00 CH1  4.2450E-07    0.00000   1.954  -6.884   8.084  -5.000  -7.301
 4280.294 106.00 CH1  2.3742E-02    0.02374   0.777  -3.216   8.084  -5.000  -7.301
 4280.303 106.00 CH1  1.1079E-02    0.01108   0.680  -3.636   8.084  -5.000  -7.301
 4280.338 106.00 CH1  1.1079E-02    0.01108   0.680  -3.636   8.084  -5.000  -7.301
 4280.363 106.00 CH1  1.2868E+00    1.28682   0.777  -1.482   8.084  -5.000  -7.301
 4280.381 106.00 CH1  1.3070E-02    0.01307   0.774  -3.478   8.084  -5.000  -7.301
 4280.398 106.00 CH1  2.2246E+00    2.22464   0.387  -1.602   8.084  -5.000  -7.301
 4280.525 106.00 CH1  2.5014E-02    0.02501   0.386  -3.552   8.084  -5.000  -7.301
 4280.530 106.00 CH1  2.5014E-02    0.02501   0.386  -3.552   8.084  -5.000  -7.301
 4280.530 106.00 CH1  1.1575E+00    1.15754   0.777  -1.528   8.084  -5.000  -7.301
 4280.593 106.00 CH1  2.6810E-04    0.00027   0.774  -5.166   8.084  -5.000  -7.301
 4280.615 106.00 CH1  2.2201E+00    2.22005   0.388  -1.602   8.084  -5.000  -7.301
 4280.632 106.00 CH1  1.4531E-02    0.01453   0.774  -3.432   8.084  -5.000  -7.301
 4280.702 106.00 CH1  4.6873E-02    0.04687   0.987  -2.728   8.084  -5.000  -7.301
 4280.710 106.00 CH1  2.3744E-02    0.02374   0.777  -3.216   8.084  -5.000  -7.301
 4280.779 106.00 CH1  1.2869E+00    1.28695   0.777  -1.482   8.084  -5.000  -7.301
 4280.783 106.00 CH1  8.9523E-05    0.00009   0.987  -5.447   8.084  -5.000  -7.301
 4280.792 106.00 CH1  4.1251E+00    4.12507   0.993  -0.778   8.084  -5.000  -7.301
 4280.812 106.00 CH1  9.9756E-05    0.00010   0.987  -5.400   8.084  -5.000  -7.301
 4280.853 106.00 CH1  1.1102E-01    0.11102   0.388  -2.903   8.084  -5.000  -7.301
 4280.864 106.00 CH1  7.8784E-03    0.00788   0.993  -3.497   8.084  -5.000  -7.301
 4280.892 106.00 CH1  4.4972E-02    0.04497   0.987  -2.746   8.084  -5.000  -7.301
 4280.904 106.00 CH1  8.7790E-03    0.00878   0.993  -3.450   8.084  -5.000  -7.301
 4280.932 106.00 CH1  2.5906E+00    2.59057   0.388  -1.535   8.084  -5.000  -7.301
 4280.944 106.00 CH1  1.2483E-03    0.00125   0.387  -4.853   8.084  -5.000  -7.301
 4280.949 106.00 CH1  1.2483E-03    0.00125   0.387  -4.853   8.084  -5.000  -7.301
 4280.976 106.00 CH1  3.9578E+00    3.95776   0.993  -0.796   8.084  -5.000  -7.301
 4281.014 106.00 CH1  1.2381E-06    0.00000   3.547  -4.958   8.084  -5.000  -7.301
 4281.036 106.00 CH1  2.9129E-02    0.02913   0.387  -3.485   8.084  -5.000  -7.301
 4281.036 106.00 CH1  1.1102E-01    0.11102   0.388  -2.903   8.084  -5.000  -7.301
 4281.041 106.00 CH1  2.9129E-02    0.02913   0.387  -3.485   8.084  -5.000  -7.301
 4281.115 106.00 CH1  1.0388E-05    0.00001   1.030  -6.343   8.084  -5.000  -7.301
 4281.115 106.00 CH1  2.5907E+00    2.59068   0.388  -1.535   8.084  -5.000  -7.301
 4281.202 106.00 CH1  9.1999E-04    0.00092   1.033  -4.393   8.084  -5.000  -7.301
 4281.232 106.00 CH1  1.6111E-05    0.00002   2.669  -4.649   8.084  -5.000  -7.301
 4281.336 106.00 CH1  3.9610E-08    0.00000   3.499  -6.497   8.084  -5.000  -7.301
 4281.403 106.00 CH1  1.0389E-05    0.00001   1.030  -6.343   8.084  -5.000  -7.301
 4281.493 106.00 CH1  9.2005E-04    0.00092   1.033  -4.393   8.084  -5.000  -7.301
 4281.543 106.00 CH1  3.8621E-08    0.00000   3.499  -6.508   8.084  -5.000  -7.301
 4281.678 106.00 CH1  5.0690E-05    0.00005   2.122  -4.653   8.084  -5.000  -7.301
 4281.850 106.00 CH1  1.4713E-04    0.00015   0.838  -5.368   8.084  -5.000  -7.301
 4281.894 106.00 CH1  5.8982E-02    0.05898   0.838  -2.765   8.084  -5.000  -7.301
 4281.916 106.00 CH1  1.2976E-02    0.01298   0.843  -3.418   8.084  -5.000  -7.301
 4281.919 106.00 CH1  5.6457E-02    0.05646   0.838  -2.784   8.084  -5.000  -7.301
 4281.962 106.00 CH1  1.3084E-04    0.00013   0.838  -5.419   8.084  -5.000  -7.301
 4281.984 106.00 CH1  5.2017E+00    5.20166   0.843  -0.815   8.084  -5.000  -7.301
 4281.984 106.00 CH1  4.9790E+00    4.97899   0.843  -0.834   8.084  -5.000  -7.301


==> anc/linedat/lines_CH4284.dat <==
 4283.011  20.00 Ca1  3.4445E+02  344.44645   1.886  -0.136   8.320  -5.840  -7.720
 4283.013   9.01 F 2  4.7642E-34    0.00000  32.892  -0.060   8.083  -4.505  -7.310
 4283.025  24.00 Cr1  1.4540E-01    0.14540   4.207  -0.770   8.320  -5.800  -7.550
 4283.031  26.01 Fe2  2.0737E-07    0.00000  11.270  -3.429   8.570  -5.060  -7.400
 4283.033  27.01 Co2  2.1600E-07    0.00000   0.566 -10.640   0.360  -6.560  -7.950
 4283.033  27.01 Co2  5.7603E-09    0.00000   0.566 -12.214   0.360  -6.560  -7.950
 4283.037  24.01 Cr2  3.5839E-08    0.00000   9.663  -4.395   8.890  -5.670  -7.660
 4283.064  26.00 Fe1  3.9809E-01    0.39809   3.547  -3.223   7.690  -4.740  -7.450
 4283.078  26.01 Fe2  3.3260E-08    0.00000   9.495  -5.852   8.990  -5.730  -7.690
 4283.094  56.00 Ba1  1.2884E-02    0.01288   1.413   0.090   8.083  -5.057  -7.246
 4283.094  27.01 Co2  1.8174E-12    0.00000  12.013  -5.215   8.330  -5.000  -7.420
 4283.096  20.00 Ca1  1.6408E-06    0.00000   5.741  -4.922   7.770  -2.870  -6.960
 4283.101  26.01 Fe2  1.5333E-07    0.00000  11.232  -3.595   8.390  -4.640  -7.370
 4283.101  27.04 Co5  1.5371E-98    0.00000  32.483  -7.404   9.150  -6.910  -8.060
 4283.104  27.01 Co2  6.3148E-11    0.00000  12.012  -3.675   8.160  -4.990  -7.420
 4283.115  26.01 Fe2  2.6788E-08    0.00000  12.916  -2.808   9.080  -5.420  -7.580
 4283.127  28.02 Ni3  9.9807E-32    0.00000  24.829  -6.031   9.450  -5.800  -7.710
 4283.137  24.00 Cr1  2.0025E-03    0.00200   4.207  -2.631   8.320  -5.800  -7.710
 4283.145  29.01 Cu2  1.6034E-17    0.00000  16.235  -7.138   7.820  -4.170  -7.090
 4283.184  25.01 Mn2  1.0108E-05    0.00001   6.494  -4.592   8.490  -6.500  -7.860
 4283.199  26.00 Fe1  8.4211E-04    0.00084   4.446  -5.073   8.200  -3.950  -7.280
 4283.217  23.01 V 2  1.3314E-07    0.00000   6.146  -4.643   8.860  -5.860  -7.720
 4283.224  23.01 V 2  1.7362E-07    0.00000   6.101  -4.569   8.940  -5.850  -7.730
 4283.246  21.00 Sc1  2.3612E-03    0.00236   2.139  -1.210   7.390  -5.370  -7.470
 4283.253  26.00 Fe1  5.3827E-02    0.05383   3.547  -4.092   8.010  -5.130  -7.510
 4283.263  24.01 Cr2  1.1431E-10    0.00000  11.630  -5.087   8.710  -4.780  -7.320
 4283.265  69.01 Tm2  9.8673E-05    0.00010   2.766  -1.530   8.083  -5.675  -7.684
 4283.266  26.01 Fe2  7.5964E-08    0.00000   9.757  -5.253   8.820  -5.180  -7.480
 4283.268   8.01 O 2  1.0015E-22    0.00000  28.857  -0.069   9.060  -4.979  -7.462
 4283.283  24.01 Cr2  1.0158E-14    0.00000  12.086  -8.720   8.510  -4.120  -7.250
 4283.284  42.00 Mo1  8.5699E-05    0.00009   2.918  -1.798   8.083  -5.440  -7.368
 4283.285  39.00 Y 1  6.7386E-07    0.00000   2.374  -3.829   7.680  -5.090  -7.480
 4283.292  24.01 Cr2  5.5059E-13    0.00000  12.086  -6.986   8.510  -4.110  -7.250
 4283.294  23.01 V 2  3.2889E-05    0.00003   6.457  -1.965   8.920  -5.690  -7.690
 4283.300  23.01 V 2  1.4959E-08    0.00000   6.165  -5.575   8.910  -5.840  -7.720
 4283.303  26.04 Fe5  3.7797E-99    0.00000  41.474  -5.765   9.940  -6.920  -7.990
 4283.314  24.01 Cr2  2.6115E-07    0.00000  10.745  -2.540   8.800  -5.080  -7.430
 4283.318  26.02 Fe3  4.2535E-25    0.00000  22.614  -4.098   9.280  -6.300  -7.710
 4283.324  27.00 Co1  7.2812E-03    0.00728   2.631  -3.202   8.580  -5.780  -7.730
 4283.329  23.01 V 2  4.7739E-04    0.00048   6.479  -0.783   8.930  -5.720  -7.690
 4283.338   9.01 F 2  6.8869E-38    0.00000  32.892  -3.900   8.083  -4.505  -7.310
 4283.382  22.01 Ti2  2.5788E-03    0.00258   5.885  -1.492   8.740  -5.510  -7.640
 4283.403  26.00 Fe1  8.3049E-01    0.83049   2.608  -3.765   7.770  -6.050  -7.810
 4283.404  20.00 Ca1  3.6147E-06    0.00000   5.741  -4.579   7.770  -2.880  -6.960
 4283.417  23.02 V 3  2.5938E-23    0.00000  21.601  -0.967   8.950  -4.800  -7.560
 4283.425  28.00 Ni1  2.1448E-02    0.02145   3.399  -3.552   7.980  -4.500  -7.500
 4283.427  22.00 Ti1  1.5516E-02    0.01552   3.108  -1.289   7.410  -4.590  -7.310
 4283.463  24.00 Cr1  1.7008E-04    0.00017   3.011  -4.799   6.530  -6.110  -7.790
 4283.468  21.00 Sc1  1.0818E-06    0.00000   2.139  -4.549   7.520  -5.070  -7.520
 4283.474  24.00 Cr1  2.6454E-06    0.00000   4.532  -5.212   7.120  -4.580  -7.260
 4283.490  62.00 Sm1  1.0738E-03    0.00107   0.101  -0.292   8.083  -6.218  -7.617
 4283.494  22.00 Ti1  2.0267E-03    0.00203   3.108  -2.173   7.510  -4.090  -7.330
 4283.518  90.01 Th2  4.3077E-03    0.00431   1.145  -1.206   8.083  -5.843  -7.738
 4283.522  24.01 Cr2  1.6003E-05    0.00002   8.355  -2.945   8.890  -5.660  -7.500
 4283.524  27.02 Co3  2.3417E-29    0.00000  18.183  -9.034   9.520  -6.330  -7.850
 4283.545  27.00 Co1  2.3744E-03    0.00237   3.191  -3.175   7.920  -5.570  -7.550
 4283.546  58.01 Ce2  3.8430E-02    0.03843   0.737  -1.260   8.083  -5.808  -7.727
 4283.553  21.00 Sc1  1.1186E-02    0.01119   2.109  -0.562   7.490  -4.160  -7.470
 4283.556  20.02 Ca3  1.0337E-38    0.00000  43.495  -2.455   9.570  -5.370  -7.820
 4283.568   9.01 F 2  4.3456E-35    0.00000  32.892  -1.100   8.083  -4.505  -7.310
 4283.600  25.01 Mn2  7.3976E-11    0.00000  10.270  -6.264   9.030  -5.830  -7.740
 4283.621  10.01 Ne2  1.4674E-38    0.00000  34.748  -3.380   8.083  -4.964  -7.457
 4283.630  20.02 Ca3  3.5926E-37    0.00000  43.495  -0.914   9.570  -5.200  -7.820
 4283.637  69.01 Tm2  9.9127E-06    0.00001   2.971  -2.340   8.083  -5.640  -7.673
 4283.652  26.01 Fe2  3.4673E-10    0.00000  12.360  -5.206   9.130  -5.390  -7.590
 4283.676  24.01 Cr2  3.3270E-09    0.00000  11.641  -3.613   8.760  -4.720  -7.320
 4283.685  27.01 Co2  6.0604E-12    0.00000  12.013  -4.692   8.330  -5.000  -7.420
 4283.707  27.01 Co2  4.4412E-13    0.00000  12.013  -5.827   8.330  -4.990  -7.420
 4283.726  10.01 Ne2  1.1656E-36    0.00000  34.748  -1.480   8.083  -4.964  -7.457
 4283.727  29.01 Cu2  9.3131E-19    0.00000  16.235  -8.374   7.890  -4.170  -7.090
 4283.733  21.00 Sc1  2.4253E-03    0.00243   2.146  -1.192   7.390  -5.930  -7.470
 4283.736  27.01 Co2  5.0293E-09    0.00000  12.013  -1.773   8.460  -4.660  -7.320
 4283.738  27.01 Co2  1.3080E-09    0.00000  10.322  -3.909   9.030  -5.790  -7.730
 4283.740   8.01 O 2  7.5982E-23    0.00000  28.857  -0.189   9.260  -4.979  -7.462
 4283.748  20.00 Ca1  5.5543E-05    0.00006   4.744  -4.307   7.900  -2.140  -6.720
 4283.748  20.00 Ca1  2.1214E-04    0.00021   4.744  -3.725   7.910  -2.390  -6.750
 4283.748  20.00 Ca1  1.8951E-06    0.00000   4.744  -5.774   7.900  -2.070  -6.710
 4283.757  27.01 Co2  1.4537E-08    0.00000  10.163  -3.009   8.960  -5.820  -7.730
 4283.766  24.01 Cr2  5.1571E-08    0.00000   3.909  -9.515   1.730  -6.470  -7.930
 4283.766  24.01 Cr2  2.1498E-10    0.00000   3.909 -11.895   1.730  -6.470  -7.930
 4283.769  25.01 Mn2  3.8370E-02    0.03837   5.373  -2.041   8.560  -6.500  -7.890
 4283.771  26.00 Fe1  1.3812E-01    0.13812   4.154  -3.126   8.390  -4.630  -7.290
 4283.784  22.00 Ti1  6.7999E-04    0.00068   1.968  -3.693   7.750  -5.240  -7.520
 4283.801  74.00 W 1  4.5115E-03    0.00451   1.508  -1.260   8.083  -6.551  -7.724
 4283.810  24.01 Cr2  5.7219E-12    0.00000  10.861  -7.093   8.860  -5.050  -7.410
 4283.826  26.02 Fe3  1.4667E-25    0.00000  25.570  -1.849   9.180  -6.520  -7.560
 4283.846  23.00 V 1  9.0888E-03    0.00909   2.575  -1.041   8.000  -4.550  -7.580
 4283.867  25.02 Mn3  1.5815E-23    0.00000  24.174  -0.065   9.090  -5.660  -7.610
 4283.867  26.00 Fe1  1.0082E-01    0.10082   0.990  -6.165   6.750  -6.150  -7.820
 4283.870  24.01 Cr2  3.5780E-07    0.00000  11.672  -1.553   8.550  -4.620  -7.310
 4283.872  29.01 Cu2  1.9597E-12    0.00000  14.326  -3.802   8.440  -5.210  -7.500
 4283.872  21.04 Sc5  4.0185-118    0.00000  66.251  -6.206  11.020  -6.060  -7.810
 4283.897  22.00 Ti1  2.5308E-04    0.00025   2.267  -3.848   7.880  -5.660  -7.720
 4283.898  20.00 Ca1  5.6445E-04    0.00056   4.780  -3.267   8.330  -2.600  -6.680
 4283.936  26.00 Fe1  7.4363E-02    0.07436   4.312  -3.250   8.360  -4.560  -7.300
 4283.967  24.00 Cr1  4.0539E-04    0.00041   3.013  -4.420   7.410  -4.620  -7.340
 4284.004  26.00 Fe1  6.1528E-03    0.00615   4.103  -4.524   8.390  -4.260  -7.290
 4284.021   8.01 O 2  5.7642E-24    0.00000  28.857  -1.309   9.070  -4.979  -7.462
 4284.026  21.00 Sc1  2.2216E-07    0.00000   3.172  -4.289   8.380  -3.970  -7.260
 4284.026  28.02 Ni3  1.6908E-28    0.00000  24.803  -2.826   9.500  -5.720  -7.710
 4284.038  24.00 Cr1  2.6356E-04    0.00026   3.013  -4.607   7.390  -4.610  -7.340
 4284.043  23.00 V 1  8.8199E-01    0.88199   1.849   0.280   8.130  -6.060  -7.630
 4284.061  26.01 Fe2  8.1764E-05    0.00008   7.628  -4.174   8.980  -5.810  -7.550
 4284.074  23.02 V 3  4.4056E-21    0.00000  21.601   1.263   8.950  -5.080  -7.560
 4284.074  58.01 Ce2  1.7413E-02    0.01741   1.319  -1.070   8.083  -5.716  -7.698
 4284.075  25.00 Mn1  2.6743E+00    2.67425   2.953  -1.008   8.020  -5.760  -7.600
 4284.076  26.00 Fe1  2.4791E-01    0.24791   4.154  -2.872   8.390  -4.040  -7.290
 4284.082  22.00 Ti1  1.3489E-01    0.13489   1.502  -1.823   7.850  -5.890  -7.760
 4284.083  22.02 Ti3  1.4389E-16    0.00000  16.788  -0.525   9.570  -5.940  -7.720
 4284.084  22.00 Ti1  1.3300E-04    0.00013   3.108  -3.356   7.310  -4.190  -7.330
 4284.107  28.02 Ni3  3.0652E-28    0.00000  25.194  -2.209   8.940  -6.210  -7.620
 4284.116  29.01 Cu2  7.2643E-15    0.00000  13.939  -6.588   8.410  -5.420  -7.490
 4284.141  27.01 Co2  1.0434E-09    0.00000   8.470  -5.706   9.030  -5.790  -7.730
 4284.146  25.02 Mn3  1.7969E-23    0.00000  23.877  -0.282   8.940  -6.120  -7.610
 4284.148  25.01 Mn2  3.4420E-11    0.00000  11.233  -5.713   8.670  -4.080  -7.250
 4284.148  25.01 Mn2  9.2643E-12    0.00000  11.233  -6.283   8.670  -4.060  -7.250
 4284.159  28.01 Ni2  1.2202E-11    0.00000  14.032  -4.268   8.910  -4.020  -7.270
 4284.179  27.01 Co2  4.3672E-09    0.00000  11.900  -1.938   8.440  -4.670  -7.320
 4284.181  22.01 Ti2  4.9656E-11    0.00000   1.116 -13.582   1.560  -6.600  -7.980
 4284.181  22.01 Ti2  3.7929E-06    0.00000   1.116  -8.699   1.560  -6.600  -7.980
 4284.188  24.01 Cr2  4.0541E+00    4.05415   3.854  -1.670   8.370  -6.510  -7.830
 4284.189  26.01 Fe2  1.3448E-06    0.00000  11.219  -2.664   8.870  -4.900  -7.460
 4284.221  25.01 Mn2  3.5385E-15    0.00000  11.233  -9.701   8.670  -3.770  -7.250
 4284.221  25.01 Mn2  3.5142E-15    0.00000  11.233  -9.704   8.670  -3.740  -7.250
 4284.226  25.02 Mn3  3.6472E-25    0.00000  18.503  -6.904   9.500  -6.370  -7.850
 4284.248  76.00 Os1  5.9011E-03    0.00590   1.368  -1.920   8.083  -6.785  -7.799
 4284.249  26.00 Fe1  5.6269E-02    0.05627   4.371  -3.317   8.180  -3.620  -7.280
 4284.258  28.04 Ni5  2.7425-102    0.00000  38.059  -5.229   9.480  -6.940  -8.050
 4284.280  21.00 Sc1  7.5641E-04    0.00076   2.109  -1.732   7.500  -4.550  -7.470
 4284.282  25.02 Mn3  5.4174E-24    0.00000  21.402  -3.073   9.330  -6.090  -7.690
 4284.295  11.02 Na3  1.0396E-81    0.00000  54.684  -2.910   8.083  -5.651  -7.818
 4284.315  58.01 Ce2  3.1040E-03    0.00310   3.193  -0.100   8.083  -5.356  -7.582
 4284.320  26.01 Fe2  3.0375E-08    0.00000  11.749  -3.824   9.190  -4.540  -7.550
 4284.329  44.00 Ru1  2.1491E-02    0.02149   1.123  -0.800   8.083  -6.480  -7.701
 4284.341  27.01 Co2  7.3364E-11    0.00000  12.012  -3.610   8.160  -4.990  -7.420
 4284.388  20.02 Ca3  1.3016E-35    0.00000  43.495   0.645   9.570  -5.450  -7.820
 4284.391  27.01 Co2  6.2444E-12    0.00000  12.012  -4.680   8.160  -4.990  -7.420
 4284.405  26.00 Fe1  5.4205E+00    5.42047   2.990  -2.600   7.250  -6.290  -7.620
 4284.406  20.00 Ca1  6.0086E-05    0.00006   4.624  -4.383   7.640  -3.470  -6.900
 4284.408  26.00 Fe1  4.9692E-02    0.04969   4.371  -3.371   8.180  -3.510  -7.280
 4284.410  26.01 Fe2  1.0359E-06    0.00000  10.562  -3.380   9.000  -5.740  -7.730
 4284.417  59.02 Pr3  4.3422E-05    0.00004   1.549  -1.529   8.083  -5.869  -7.887
 4284.428  25.01 Mn2  4.6860E-02    0.04686   5.370  -1.957   8.470  -6.490  -7.890
 4284.429  26.00 Fe1  1.8781E-04    0.00019   3.252  -6.820   7.160  -4.850  -7.490
 4284.434   8.01 O 2  3.8007E-24    0.00000  28.858  -1.489   9.150  -4.979  -7.462
 4284.435  20.00 Ca1  1.8030E-02    0.01803   4.131  -2.358   7.830  -4.480  -7.210
 4284.454  25.01 Mn2  8.9367E-11    0.00000  10.270  -6.182   9.040  -5.860  -7.740
 4284.454  24.01 Cr2  1.0460E-06    0.00000  11.549  -1.200   8.050  -4.980  -7.320
 4284.463  20.02 Ca3  2.9614E-37    0.00000  43.495  -0.998   9.570  -5.460  -7.820
 4284.489  26.01 Fe2  1.4353E-06    0.00000   2.676 -10.472   0.690  -6.530  -7.940
 4284.489  26.01 Fe2  1.3181E-06    0.00000   2.676 -10.509   0.690  -6.530  -7.940
 4284.510  60.01 Nd2  9.9034E-01    0.99034   0.630  -0.170   8.083  -5.320  -7.726
 4284.510  62.01 Sm2  1.7006E-02    0.01701   0.041  -2.210   8.083  -5.937  -7.768
 4284.577  24.00 Cr1  8.8482E-04    0.00088   3.556  -3.583   6.900  -5.620  -7.780
 4284.583  28.01 Ni2  2.0618E-10    0.00000  13.860  -3.198   7.960  -4.460  -7.170
 4284.585  42.00 Mo1  2.2409E-03    0.00224   2.680  -0.599   8.083  -5.625  -7.428
 4284.643  24.00 Cr1  5.2443E-07    0.00000   4.533  -5.914   7.120  -4.580  -7.260
 4284.673  27.01 Co2  9.1538E-12    0.00000  12.013  -4.513   8.330  -4.990  -7.420
 4284.675  24.01 Cr2  4.8038E-07    0.00000  11.622  -1.471   8.340  -4.820  -7.310
 4284.675  22.02 Ti3  1.2557E-19    0.00000  19.747  -0.870   8.910  -4.810  -7.560
 4284.675  28.00 Ni1  5.5267E+00    5.52672   3.193  -1.330   8.100  -5.460  -7.580
 4284.687  24.01 Cr2  1.3013E-04    0.00013   8.356  -2.034   8.930  -5.660  -7.500
 4284.693  27.01 Co2  2.3099E-12    0.00000  12.013  -5.111   8.330  -4.990  -7.420
 4284.693  68.02 Er3  4.3406E-10    0.00000   4.868  -2.900   8.083  -5.720  -7.840
 4284.699  26.00 Fe1  2.0628E-01    0.20628   3.430  -3.616   8.340  -5.080  -7.540
 4284.699  22.00 Ti1  2.1755E-01    0.21755   2.427  -0.767   7.810  -6.230  -7.530
 4284.711  24.00 Cr1  6.9453E-01    0.69453   2.889  -1.300   8.180  -5.260  -7.550
 4284.713  24.00 Cr1  1.4419E-03    0.00144   3.013  -3.869   7.410  -4.620  -7.340
 4284.776  58.02 Ce3  1.9540E-12    0.00000  12.346   0.820   8.083  -4.519  -7.455
 4284.790  25.02 Mn3  5.1871E-24    0.00000  24.159  -0.563   9.060  -5.640  -7.600
 4284.809  19.01 K 2  1.0525E-17    0.00000  23.463  -1.698   8.630  -5.500  -7.610
 4284.809  20.02 Ca3  9.5913E-40    0.00000  44.575  -2.497   9.070  -4.810  -7.590
 4284.820  24.00 Cr1  2.0699E-03    0.00207   3.013  -3.712   7.450  -4.620  -7.340
 4284.838  10.01 Ne2  3.3554E-36    0.00000  34.749  -1.020   8.083  -4.964  -7.457
 4284.865  22.00 Ti1  8.6302E-02    0.08630   2.396  -1.197   7.730  -5.240  -7.530
 4284.871  29.00 Cu1  2.7815E-07    0.00000   6.986  -4.241   8.800  -4.330  -7.110
 4284.900  19.01 K 2  9.7621E-18    0.00000  23.515  -1.683   9.010  -5.500  -7.600
 4284.934  26.01 Fe2  1.4597E-06    0.00000   7.575  -5.971   8.980  -5.860  -7.750
 4284.939  74.00 W 1  2.2701E-03    0.00227   2.422  -0.720   8.083  -6.231  -7.621
 4284.940  20.00 Ca1  2.5412E-05    0.00003   4.554  -4.821   7.290  -3.450  -6.950
 4284.942  10.01 Ne2  6.1060E-37    0.00000  34.749  -1.760   8.083  -4.964  -7.457
 4284.943  70.01 Yb2  6.3587E-05    0.00006   4.013  -2.620   8.083  -5.465  -7.617
 4284.943  27.00 Co1  2.9722E-05    0.00003   2.700  -5.528   6.440  -6.310  -7.820
 4284.944  22.00 Ti1  8.2781E-06    0.00001   3.108  -4.562   7.280  -3.780  -7.330
 4284.956  27.02 Co3  6.7781E-30    0.00000  18.285  -9.479   9.580  -6.330  -7.850
 4284.961  69.01 Tm2  2.5201E-07    0.00000   4.459  -2.570   8.083  -5.341  -7.578
 4284.965  28.02 Ni3  9.1582E-29    0.00000  24.883  -3.019   9.480  -5.830  -7.720
 4284.975  90.01 Th2  3.1739E-03    0.00317   2.054  -0.505   8.083  -5.702  -7.693
 4284.979  16.02 S 3  1.3661E-24    0.00000  18.193   0.110   8.083  -5.626  -7.810
 4284.980  22.00 Ti1  2.7905E+00    2.79048   1.739  -0.290   8.230  -5.900  -7.600
 4285.011  25.01 Mn2  2.8467E-10    0.00000   7.757  -7.984   7.940  -6.240  -7.640
 4285.029  28.00 Ni1  1.7291E+00    1.72912   3.898  -1.188   8.050  -3.620  -7.280
 4285.055  26.02 Fe3  8.5182E-26    0.00000  22.172  -5.202   9.460  -5.960  -7.760
 4285.070  24.00 Cr1  9.9728E-06    0.00001   4.389  -4.767   8.370  -5.770  -7.640
 4285.079  26.01 Fe2  4.2145E-07    0.00000   9.962  -4.321   8.970  -5.280  -7.590
 4285.087  24.00 Cr1  3.8807E-05    0.00004   3.556  -4.941   6.900  -5.620  -7.780
 4285.102  26.01 Fe2  1.2935E-06    0.00000  11.207  -2.692   8.420  -4.720  -7.360
 4285.103  12.02 Mg3  3.3289E-64    0.00000  69.697  -2.170   8.083  -4.976  -7.602
 4285.110  26.00 Fe1  5.9008E-04    0.00059   4.559  -5.124   8.320  -3.550  -7.110
 4285.120  65.01 Tb2  2.7629E-02    0.02763   0.816  -0.390   8.083  -5.893  -7.754
 4285.148  29.01 Cu2  5.9247E-17    0.00000  15.527  -7.220   8.210  -4.640  -7.330
 4285.152  24.00 Cr1  1.5275E-03    0.00153   3.013  -3.844   7.470  -4.630  -7.340
 4285.156  16.00 S 1  1.1045E-10    0.00000   8.766  -9.140   7.500  -3.610  -7.130
 4285.156  16.00 S 1  9.3359E-11    0.00000   8.766  -9.213   7.510  -3.600  -7.130
 4285.156  16.00 S 1  3.6237E-11    0.00000   8.766  -9.624   7.490  -3.760  -7.130
 4285.156  16.00 S 1  2.2917E-11    0.00000   8.766  -9.823   7.490  -3.610  -7.130
 4285.179  28.00 Ni1  6.7695E-01    0.67695   3.399  -2.053   8.110  -5.270  -7.580
 4285.184  20.00 Ca1  1.6419E-03    0.00164   4.763  -2.819   8.340  -3.520  -6.690
 4285.187  28.01 Ni2  1.3301E-14    0.00000  13.710  -7.526   8.530  -4.900  -7.430
 4285.194  58.01 Ce2  1.3636E-02    0.01364   0.977  -1.490   8.083  -5.771  -7.715
 4285.207   8.01 O 2  3.2686E-23    0.00000  28.863  -0.550   8.083  -4.977  -7.461
 4285.208  26.01 Fe2  3.7196E-08    0.00000  10.273  -5.090   8.910  -5.870  -7.560
 4285.218  26.01 Fe2  1.2261E-07    0.00000  11.434  -3.507   8.960  -4.780  -7.440
 4285.219  26.01 Fe2  8.4718E-11    0.00000  11.125  -6.951   8.560  -4.370  -7.420
 4285.235  26.01 Fe2  9.4129E-09    0.00000  10.723  -5.274   8.890  -5.550  -7.480
 4285.240  22.00 Ti1  3.8478E-04    0.00038   3.111  -2.892   7.300  -4.380  -7.320
 4285.243  29.01 Cu2  1.8857E-11    0.00000  15.319  -1.908   8.500  -4.790  -7.330
 4285.270  27.01 Co2  1.5768E-02    0.01577   3.420  -3.159   8.670  -6.550  -7.880
 4285.277  26.02 Fe3  2.6418E-25    0.00000  25.563  -1.600   9.130  -5.900  -7.570
 4285.283  24.01 Cr2  6.9398E-10    0.00000  10.736  -5.124   8.840  -5.230  -7.420
 4285.287  26.00 Fe1  1.2049E-02    0.01205   3.943  -4.379   7.440  -4.960  -7.310
 4285.290  25.01 Mn2  2.4902E-15    0.00000  11.285  -9.806   8.580  -4.580  -7.200
 4285.297   9.01 F 2  1.7598E-33    0.00000  32.895   0.510   8.083  -4.505  -7.310
 4285.324  22.01 Ti2  1.4364E-03    0.00144   5.216  -2.360   8.840  -5.850  -7.720
 4285.347  28.02 Ni3  1.4948E-27    0.00000  24.795  -1.887   9.480  -5.800  -7.710
 4285.356  26.01 Fe2  1.3877E-02    0.01388   6.088  -3.357   8.620  -6.530  -7.870
 4285.361  58.01 Ce2  2.9253E-01    0.29253   0.910  -0.220   8.083  -5.781  -7.718
 4285.363  58.02 Ce3  3.4752E-16    0.00000  12.346  -2.930   8.083  -4.519  -7.455
 4285.375  26.01 Fe2  4.9495E-08    0.00000  10.455  -4.799   8.930  -5.260  -7.470
 4285.377  26.01 Fe2  6.4228E-07    0.00000  11.291  -2.919   8.570  -5.090  -7.400
 4285.378  26.02 Fe3  1.2306E-25    0.00000  22.616  -4.635   9.280  -6.310  -7.710
 4285.402  58.01 Ce2  2.2574E-05    0.00002   3.889  -1.600   8.083  -5.185  -7.528
 4285.405  58.01 Ce2  2.8414E-02    0.02841   1.676  -0.530   8.083  -5.656  -7.679
 4285.409  24.02 Cr3  4.9631E-21    0.00000  18.521  -2.230   9.340  -5.900  -7.740
 4285.415  25.01 Mn2  5.1778E-04    0.00052   5.107  -4.155   8.440  -6.490  -7.890
 4285.430  26.02 Fe3  1.1348E-26    0.00000  20.716  -7.413   9.320  -6.410  -7.620
 4285.441  26.00 Fe1  8.1578E+01   81.57823   3.237  -1.196   7.970  -6.090  -7.670
 4285.443  22.00 Ti1  4.3739E-02    0.04374   2.333  -1.550   8.030  -5.170  -7.530
 4285.450  25.01 Mn2  8.5649E-06    0.00001   5.815  -5.287   8.460  -6.470  -7.890
 4285.477  69.01 Tm2  1.3450E-05    0.00001   3.797  -1.450   8.083  -5.484  -7.623
 4285.490  62.01 Sm2  2.3622E-01    0.23622   0.278  -0.850   8.083  -5.905  -7.758
 4285.497  22.02 Ti3  2.8483E-18    0.00000  19.682   0.426   9.420  -4.960  -7.560
 4285.505  58.02 Ce3  2.9331E-14    0.00000  12.350  -1.000   8.083  -4.518  -7.455
 4285.531  26.01 Fe2  2.5584E-09    0.00000  12.986  -3.764   9.000  -5.540  -7.510
 4285.551  25.01 Mn2  1.5968E-14    0.00000  11.285  -8.999   8.580  -4.570  -7.200
 4285.565  24.00 Cr1  2.2805E-03    0.00228   3.013  -3.670   7.450  -4.620  -7.340
 4285.577  22.00 Ti1  6.6170E-04    0.00066   3.104  -2.663   8.610  -5.820  -7.590
 4285.578  68.01 Er2  3.2067E-03    0.00321   1.562  -1.780   8.083  -5.845  -7.739
 4285.588  27.01 Co2  3.3544E-13    0.00000  12.012  -5.950   8.170  -5.000  -7.420
 4285.595  42.00 Mo1  1.0552E-04    0.00011   2.291  -2.283   8.083  -5.872  -7.507
 4285.597  23.02 V 3  7.1514E-23    0.00000  19.972  -2.021   9.490  -5.900  -7.710
 4285.609  22.02 Ti3  1.1454E-17    0.00000  19.747   1.090   8.910  -5.090  -7.560
 4285.615  23.00 V 1  6.1884E-05    0.00006   3.299  -2.544   8.250  -3.750  -7.190
 4285.638  27.01 Co2  4.4118E-12    0.00000  12.012  -4.831   8.160  -4.990  -7.420
 4285.639  23.01 V 2  8.3153E-08    0.00000   7.951  -3.192   8.900  -5.690  -7.700
 4285.650  24.01 Cr2  5.8850E-05    0.00006   7.380  -3.274   8.510  -6.470  -7.820
 4285.657  25.01 Mn2  1.1676E-13    0.00000  10.270  -9.066   9.040  -5.850  -7.740
 4285.682  58.01 Ce2  4.1811E-02    0.04181   0.621  -1.330   8.083  -5.825  -7.732
 4285.687  26.02 Fe3  8.6846E-25    0.00000  22.853  -3.569   8.990  -4.890  -7.560
 4285.695  22.00 Ti1  7.4263E-04    0.00074   1.981  -3.643   7.750  -5.240  -7.520
 4285.698  29.01 Cu2  7.5377E-15    0.00000  15.219  -5.398   8.270  -4.270  -7.420
 4285.703   8.01 O 2  6.8298E-25    0.00000  28.863  -2.230   8.083  -4.977  -7.461
 4285.703   6.01 C 2  1.3263E-17    0.00000  24.602  -0.550   9.420  -5.320  -7.710
 4285.704  29.01 Cu2  1.6836E-15    0.00000  15.219  -6.049   8.270  -4.300  -7.420
 4285.707  26.01 Fe2  1.7893E-03    0.00179   7.845  -2.635   9.000  -5.690  -7.520
 4285.709  27.02 Co3  6.9753E-29    0.00000  21.372  -5.635   9.430  -6.310  -7.840
 4285.723  26.02 Fe3  1.4380E-23    0.00000  22.853  -2.350   8.990  -4.880  -7.560
 4285.723  26.02 Fe3  4.2340E-23    0.00000  22.853  -1.881   8.990  -4.860  -7.560
 4285.728  22.00 Ti1  2.3333E-05    0.00002   2.334  -4.822   7.180  -5.990  -7.450
 4285.745  25.01 Mn2  9.8011E-14    0.00000  11.285  -8.211   8.590  -4.550  -7.200
 4285.751  22.02 Ti3  1.1107E-18    0.00000  19.682   0.017   9.420  -5.040  -7.560
 4285.782  25.00 Mn1  2.6187E-03    0.00262   4.666  -2.446   7.940  -6.170  -7.770
 4285.782  27.00 Co1  9.1240E-01    0.91240   0.174  -3.358   4.590  -6.280  -7.820
 4285.784  24.01 Cr2  1.8631E-14    0.00000  12.088  -8.455   8.490  -4.120  -7.250
 4285.815  64.00 Gd1  2.5480E-03    0.00255   0.812   0.253   8.083  -6.133  -7.590
 4285.815  70.01 Yb2  1.7277E-06    0.00000   5.633  -2.700   8.083  -5.065  -7.489
 4285.823  26.00 Fe1  9.0772E+00    9.07720   3.640  -1.780   8.070  -5.560  -7.580
 4285.826  21.00 Sc1  8.1298E-04    0.00081   2.111  -1.699   7.490  -4.160  -7.470
 4285.834  26.01 Fe2  7.4234E-09    0.00000  10.467  -5.612   8.910  -5.080  -7.430
 4285.841  22.00 Ti1  2.2183E-06    0.00000   3.108  -5.134   7.270  -3.800  -7.330
 4285.881  70.01 Yb2  7.3426E-07    0.00000   8.055  -0.850   8.083  -3.879  -7.110
 4285.902  28.01 Ni2  1.2756E-10    0.00000  13.598  -3.647   8.820  -5.320  -7.470
 4285.904  76.00 Os1  7.8606E-03    0.00786   1.614  -1.570   8.083  -6.723  -7.779
 4285.928  16.00 S 1  6.8203E-05    0.00007   8.930  -3.199   7.690  -3.320  -6.980
 4285.928  16.00 S 1  1.9580E-05    0.00002   8.930  -3.741   7.680  -3.440  -6.980
 4285.928  16.00 S 1  4.5583E-06    0.00000   8.930  -4.374   7.690  -3.380  -6.980
 4285.928  16.00 S 1  2.1717E-06    0.00000   8.930  -4.696   7.680  -3.460  -6.980
 4285.928  16.00 S 1  1.5339E-06    0.00000   8.930  -4.847   7.690  -3.370  -6.980
 4285.931  27.01 Co2  2.2322E-11    0.00000  12.013  -4.126   8.330  -4.990  -7.420
 4285.942  24.00 Cr1  2.4050E-03    0.00240   4.186  -2.571   8.230  -5.620  -7.690
 4285.985  58.01 Ce2  4.4552E-03    0.00446   1.365  -1.620   8.083  -5.709  -7.695
 4283.043 106.00 CH1  7.3833E-01    0.73833   0.895  -1.615   8.083  -5.000  -7.301
 4283.046 106.00 CH1  2.7047E-06    0.00000   1.655  -6.354   8.083  -5.000  -7.301
 4283.055 106.00 CH1  2.3934E-06    0.00000   1.702  -6.364   8.083  -5.000  -7.301
 4283.114 106.00 CH1  1.9626E-07    0.00000   2.159  -7.031   8.083  -5.000  -7.301
 4283.238 106.00 CH1  1.2613E-06    0.00000   3.549  -4.948   8.083  -5.000  -7.301
 4283.445 106.00 CH1  1.8787E-07    0.00000   2.159  -7.050   8.083  -5.000  -7.301
 4283.744 106.00 CH1  3.9085E-04    0.00039   0.432  -5.316   8.083  -5.000  -7.301
 4283.784 106.00 CH1  2.0431E-03    0.00204   2.188  -2.987   8.083  -5.000  -7.301
 4283.874 106.00 CH1  5.0573E-05    0.00005   2.123  -4.653   8.083  -5.000  -7.301
 4284.029 106.00 CH1  3.0720E-06    0.00000   1.609  -6.341   8.083  -5.000  -7.301
 4284.029 106.00 CH1  4.1717E-06    0.00000   2.188  -5.677   8.083  -5.000  -7.301
 4284.106 106.00 CH1  1.7777E-04    0.00018   0.768  -5.350   8.083  -5.000  -7.301
 4284.156 106.00 CH1  6.5303E-02    0.06530   0.769  -2.784   8.083  -5.000  -7.301
 4284.159 106.00 CH1  1.5677E-02    0.01568   0.773  -3.400   8.083  -5.000  -7.301
 4284.169 106.00 CH1  6.2352E-02    0.06235   0.768  -2.805   8.083  -5.000  -7.301
 4284.178 106.00 CH1  2.1103E-06    0.00000   1.753  -6.372   8.083  -5.000  -7.301
 4284.218 106.00 CH1  1.5702E-04    0.00016   0.769  -5.403   8.083  -5.000  -7.301
 4284.227 106.00 CH1  5.4989E+00    5.49887   0.773  -0.855   8.083  -5.000  -7.301
 4284.228 106.00 CH1  5.7713E+00    5.77130   0.773  -0.834   8.083  -5.000  -7.301
 4284.282 106.00 CH1  1.2230E-07    0.00000   2.032  -7.353   8.083  -5.000  -7.301
 4284.296 106.00 CH1  1.3877E-02    0.01388   0.773  -3.453   8.083  -5.000  -7.301
 4284.303 106.00 CH1  1.6347E-04    0.00016   2.032  -4.227   8.083  -5.000  -7.301
 4284.371 106.00 CH1  2.3038E-07    0.00000   2.032  -7.078   8.083  -5.000  -7.301
 4284.449 106.00 CH1  1.1734E-07    0.00000   2.032  -7.371   8.083  -5.000  -7.301
 4284.483 106.00 CH1  1.2596E-02    0.01260   0.748  -3.518   8.083  -5.000  -7.301
 4284.673 106.00 CH1  1.1156E+00    1.11557   0.751  -1.568   8.083  -5.000  -7.301
 4284.687 106.00 CH1  2.7000E-06    0.00000   1.656  -6.354   8.083  -5.000  -7.301
 4284.716 106.00 CH1  1.5685E-04    0.00016   2.032  -4.245   8.083  -5.000  -7.301
 4284.744 106.00 CH1  5.8731E-02    0.05873   0.840  -2.765   8.083  -5.000  -7.301
 4284.780 106.00 CH1  2.3842E-06    0.00000   1.704  -6.364   8.083  -5.000  -7.301
 4284.790 106.00 CH1  2.7914E-06    0.00000   3.547  -4.605   8.083  -5.000  -7.301
 4284.812 106.00 CH1  1.3028E-04    0.00013   0.840  -5.419   8.083  -5.000  -7.301
 4284.825 106.00 CH1  3.2236E-04    0.00032   0.749  -5.109   8.083  -5.000  -7.301
 4284.826 106.00 CH1  1.4651E-04    0.00015   0.840  -5.368   8.083  -5.000  -7.301
 4284.834 106.00 CH1  5.1795E+00    5.17953   0.845  -0.815   8.083  -5.000  -7.301
 4284.836 106.00 CH1  7.9111E-06    0.00001   2.452  -5.157   8.083  -5.000  -7.301
 4284.880 106.00 CH1  1.4137E-02    0.01414   0.749  -3.467   8.083  -5.000  -7.301
 4284.895 106.00 CH1  5.6219E-02    0.05622   0.840  -2.784   8.083  -5.000  -7.301
 4284.898 106.00 CH1  1.2571E-02    0.01257   0.749  -3.518   8.083  -5.000  -7.301
 4284.902 106.00 CH1  1.1489E-02    0.01149   0.845  -3.469   8.083  -5.000  -7.301
 4284.915 106.00 CH1  6.8115E-08    0.00000   2.452  -7.222   8.083  -5.000  -7.301
 4284.937 106.00 CH1  1.2921E-02    0.01292   0.845  -3.418   8.083  -5.000  -7.301
 4284.978 106.00 CH1  2.8611E-02    0.02861   0.751  -3.159   8.083  -5.000  -7.301
 4285.005 106.00 CH1  4.9580E+00    4.95801   0.845  -0.834   8.083  -5.000  -7.301
 4285.040 106.00 CH1  1.2742E-03    0.00127   3.467  -2.019   8.083  -5.000  -7.301
 4285.040 106.00 CH1  1.2547E+00    1.25468   0.751  -1.517   8.083  -5.000  -7.301
 4285.046 106.00 CH1  1.1157E+00    1.11567   0.751  -1.568   8.083  -5.000  -7.301
 4285.154 106.00 CH1  4.4425E-03    0.00444   2.130  -2.703   8.083  -5.000  -7.301
 4285.155 106.00 CH1  3.2239E-04    0.00032   0.749  -5.109   8.083  -5.000  -7.301
 4285.211 106.00 CH1  1.4138E-02    0.01414   0.749  -3.467   8.083  -5.000  -7.301
 4285.220 106.00 CH1  1.7243E-05    0.00002   2.166  -5.081   8.083  -5.000  -7.301
 4285.308 106.00 CH1  2.8613E-02    0.02861   0.751  -3.159   8.083  -5.000  -7.301
 4285.313 106.00 CH1  5.1899E-02    0.05190   0.033  -3.559   8.083  -5.000  -7.301
 4285.328 106.00 CH1  3.6497E-07    0.00000   3.467  -5.562   8.083  -5.000  -7.301
 4285.371 106.00 CH1  1.2548E+00    1.25478   0.751  -1.517   8.083  -5.000  -7.301
 4285.378 106.00 CH1  4.6256E+00    4.62562   0.033  -1.609   8.083  -5.000  -7.301
 4285.381 106.00 CH1  2.0279E-05    0.00002   2.038  -5.128   8.083  -5.000  -7.301
 4285.449 106.00 CH1  7.6084E-06    0.00001   2.452  -5.174   8.083  -5.000  -7.301
 4285.454 106.00 CH1  5.1901E-02    0.05190   0.033  -3.559   8.083  -5.000  -7.301
 4285.516 106.00 CH1  4.6258E+00    4.62576   0.033  -1.609   8.083  -5.000  -7.301
 4285.554 106.00 CH1  1.6506E-05    0.00002   2.166  -5.100   8.083  -5.000  -7.301
 4285.567 106.00 CH1  3.0601E-06    0.00000   1.611  -6.341   8.083  -5.000  -7.301
 4285.599 106.00 CH1  1.4390E-02    0.01439   2.038  -2.277   8.083  -5.000  -7.301
 4285.614 106.00 CH1  6.6534E-04    0.00067   3.452  -2.315   8.083  -5.000  -7.301
 4285.731 106.00 CH1  1.3806E-02    0.01381   2.038  -2.295   8.083  -5.000  -7.301
 4285.736 106.00 CH1  1.7874E-01    0.17874   2.197  -1.037   8.083  -5.000  -7.301
 4285.765 106.00 CH1  6.8086E-04    0.00068   3.452  -2.305   8.083  -5.000  -7.301
 4285.771 106.00 CH1  2.0145E+00    2.01452   0.371  -1.660   8.083  -5.000  -7.301
 4285.822 106.00 CH1  2.2699E-02    0.02270   0.369  -3.610   8.083  -5.000  -7.301
 4285.825 106.00 CH1  2.2699E-02    0.02270   0.369  -3.610   8.083  -5.000  -7.301
 4285.881 106.00 CH1  3.6076E-03    0.00361   0.033  -4.717   8.083  -5.000  -7.301
 4285.884 106.00 CH1  2.0752E-07    0.00000   3.452  -5.821   8.083  -5.000  -7.301
 4285.899 106.00 CH1  3.4844E-06    0.00000   1.567  -6.325   8.083  -5.000  -7.301
 4285.915 106.00 CH1  2.0146E+00    2.01458   0.371  -1.660   8.083  -5.000  -7.301
 4285.952 106.00 CH1  4.4913E-07    0.00000   1.860  -6.946   8.083  -5.000  -7.301
 4285.955 106.00 CH1  3.2153E-01    0.32153   0.033  -2.767   8.083  -5.000  -7.301
 4285.965 106.00 CH1  2.1067E-06    0.00000   1.754  -6.372   8.083  -5.000  -7.301
 4285.985 106.00 CH1  3.6497E-04    0.00036   2.197  -3.727   8.083  -5.000  -7.301
 4285.997 106.00 CH1  6.2551E-02    0.06255   0.033  -3.478   8.083  -5.000  -7.301


==> anc/linedat/lines_CH4286.dat <==
 4285.011  25.01 Mn2  2.8457E-10    0.00000   7.757  -7.984   7.940  -6.240  -7.640
 4285.029  28.00 Ni1  1.7285E+00    1.72852   3.898  -1.188   8.050  -3.620  -7.280
 4285.055  26.02 Fe3  8.5153E-26    0.00000  22.172  -5.202   9.460  -5.960  -7.760
 4285.070  24.00 Cr1  9.9693E-06    0.00001   4.389  -4.767   8.370  -5.770  -7.640
 4285.079  26.01 Fe2  4.2131E-07    0.00000   9.962  -4.321   8.970  -5.280  -7.590
 4285.087  24.00 Cr1  3.8793E-05    0.00004   3.556  -4.941   6.900  -5.620  -7.780
 4285.102  26.01 Fe2  1.2930E-06    0.00000  11.207  -2.692   8.420  -4.720  -7.360
 4285.103  12.02 Mg3  3.3277E-64    0.00000  69.697  -2.170   8.083  -4.976  -7.602
 4285.110  26.00 Fe1  5.8987E-04    0.00059   4.559  -5.124   8.320  -3.550  -7.110
 4285.120  65.01 Tb2  2.7620E-02    0.02762   0.816  -0.390   8.083  -5.893  -7.754
 4285.148  29.01 Cu2  5.9226E-17    0.00000  15.527  -7.220   8.210  -4.640  -7.330
 4285.152  24.00 Cr1  1.5270E-03    0.00153   3.013  -3.844   7.470  -4.630  -7.340
 4285.156  16.00 S 1  1.1041E-10    0.00000   8.766  -9.140   7.500  -3.610  -7.130
 4285.156  16.00 S 1  9.3327E-11    0.00000   8.766  -9.213   7.510  -3.600  -7.130
 4285.156  16.00 S 1  3.6225E-11    0.00000   8.766  -9.624   7.490  -3.760  -7.130
 4285.156  16.00 S 1  2.2909E-11    0.00000   8.766  -9.823   7.490  -3.610  -7.130
 4285.179  28.00 Ni1  6.7672E-01    0.67672   3.399  -2.053   8.110  -5.270  -7.580
 4285.184  20.00 Ca1  1.6413E-03    0.00164   4.763  -2.819   8.340  -3.520  -6.690
 4285.187  28.01 Ni2  1.3297E-14    0.00000  13.710  -7.526   8.530  -4.900  -7.430
 4285.194  58.01 Ce2  1.3631E-02    0.01363   0.977  -1.490   8.083  -5.771  -7.715
 4285.207   8.01 O 2  3.2674E-23    0.00000  28.863  -0.550   8.083  -4.977  -7.461
 4285.208  26.01 Fe2  3.7183E-08    0.00000  10.273  -5.090   8.910  -5.870  -7.560
 4285.218  26.01 Fe2  1.2257E-07    0.00000  11.434  -3.507   8.960  -4.780  -7.440
 4285.219  26.01 Fe2  8.4689E-11    0.00000  11.125  -6.951   8.560  -4.370  -7.420
 4285.235  26.01 Fe2  9.4096E-09    0.00000  10.723  -5.274   8.890  -5.550  -7.480
 4285.240  22.00 Ti1  3.8464E-04    0.00038   3.111  -2.892   7.300  -4.380  -7.320
 4285.243  29.01 Cu2  1.8850E-11    0.00000  15.319  -1.908   8.500  -4.790  -7.330
 4285.270  27.01 Co2  1.5762E-02    0.01576   3.420  -3.159   8.670  -6.550  -7.880
 4285.277  26.02 Fe3  2.6409E-25    0.00000  25.563  -1.600   9.130  -5.900  -7.570
 4285.283  24.01 Cr2  6.9373E-10    0.00000  10.736  -5.124   8.840  -5.230  -7.420
 4285.287  26.00 Fe1  1.2045E-02    0.01205   3.943  -4.379   7.440  -4.960  -7.310
 4285.290  25.01 Mn2  2.4893E-15    0.00000  11.285  -9.806   8.580  -4.580  -7.200
 4285.297   9.01 F 2  1.7592E-33    0.00000  32.895   0.510   8.083  -4.505  -7.310
 4285.324  22.01 Ti2  1.4359E-03    0.00144   5.216  -2.360   8.840  -5.850  -7.720
 4285.347  28.02 Ni3  1.4942E-27    0.00000  24.795  -1.887   9.480  -5.800  -7.710
 4285.356  26.01 Fe2  1.3872E-02    0.01387   6.088  -3.357   8.620  -6.530  -7.870
 4285.361  58.01 Ce2  2.9242E-01    0.29242   0.910  -0.220   8.083  -5.781  -7.718
 4285.363  58.02 Ce3  3.4740E-16    0.00000  12.346  -2.930   8.083  -4.519  -7.455
 4285.375  26.01 Fe2  4.9478E-08    0.00000  10.455  -4.799   8.930  -5.260  -7.470
 4285.377  26.01 Fe2  6.4206E-07    0.00000  11.291  -2.919   8.570  -5.090  -7.400
 4285.378  26.02 Fe3  1.2302E-25    0.00000  22.616  -4.635   9.280  -6.310  -7.710
 4285.402  58.01 Ce2  2.2566E-05    0.00002   3.889  -1.600   8.083  -5.185  -7.528
 4285.405  58.01 Ce2  2.8404E-02    0.02840   1.676  -0.530   8.083  -5.656  -7.679
 4285.409  24.02 Cr3  4.9614E-21    0.00000  18.521  -2.230   9.340  -5.900  -7.740
 4285.415  25.01 Mn2  5.1760E-04    0.00052   5.107  -4.155   8.440  -6.490  -7.890
 4285.430  26.02 Fe3  1.1344E-26    0.00000  20.716  -7.413   9.320  -6.410  -7.620
 4285.441  26.00 Fe1  8.1550E+01   81.54973   3.237  -1.196   7.970  -6.090  -7.670
 4285.443  22.00 Ti1  4.3723E-02    0.04372   2.333  -1.550   8.030  -5.170  -7.530
 4285.450  25.01 Mn2  8.5619E-06    0.00001   5.815  -5.287   8.460  -6.470  -7.890
 4285.477  69.01 Tm2  1.3445E-05    0.00001   3.797  -1.450   8.083  -5.484  -7.623
 4285.490  62.01 Sm2  2.3614E-01    0.23614   0.278  -0.850   8.083  -5.905  -7.758
 4285.497  22.02 Ti3  2.8473E-18    0.00000  19.682   0.426   9.420  -4.960  -7.560
 4285.505  58.02 Ce3  2.9320E-14    0.00000  12.350  -1.000   8.083  -4.518  -7.455
 4285.531  26.01 Fe2  2.5575E-09    0.00000  12.986  -3.764   9.000  -5.540  -7.510
 4285.551  25.01 Mn2  1.5963E-14    0.00000  11.285  -8.999   8.580  -4.570  -7.200
 4285.565  24.00 Cr1  2.2797E-03    0.00228   3.013  -3.670   7.450  -4.620  -7.340
 4285.577  22.00 Ti1  6.6147E-04    0.00066   3.104  -2.663   8.610  -5.820  -7.590
 4285.578  68.01 Er2  3.2056E-03    0.00321   1.562  -1.780   8.083  -5.845  -7.739
 4285.588  27.01 Co2  3.3532E-13    0.00000  12.012  -5.950   8.170  -5.000  -7.420
 4285.595  42.00 Mo1  1.0548E-04    0.00011   2.291  -2.283   8.083  -5.872  -7.507
 4285.597  23.02 V 3  7.1489E-23    0.00000  19.972  -2.021   9.490  -5.900  -7.710
 4285.609  22.02 Ti3  1.1450E-17    0.00000  19.747   1.090   8.910  -5.090  -7.560
 4285.615  23.00 V 1  6.1862E-05    0.00006   3.299  -2.544   8.250  -3.750  -7.190
 4285.638  27.01 Co2  4.4102E-12    0.00000  12.012  -4.831   8.160  -4.990  -7.420
 4285.639  23.01 V 2  8.3124E-08    0.00000   7.951  -3.192   8.900  -5.690  -7.700
 4285.650  24.01 Cr2  5.8829E-05    0.00006   7.380  -3.274   8.510  -6.470  -7.820
 4285.657  25.01 Mn2  1.1672E-13    0.00000  10.270  -9.066   9.040  -5.850  -7.740
 4285.682  58.01 Ce2  4.1796E-02    0.04180   0.621  -1.330   8.083  -5.825  -7.732
 4285.687  26.02 Fe3  8.6816E-25    0.00000  22.853  -3.569   8.990  -4.890  -7.560
 4285.695  22.00 Ti1  7.4237E-04    0.00074   1.981  -3.643   7.750  -5.240  -7.520
 4285.698  29.01 Cu2  7.5351E-15    0.00000  15.219  -5.398   8.270  -4.270  -7.420
 4285.703   8.01 O 2  6.8274E-25    0.00000  28.863  -2.230   8.083  -4.977  -7.461
 4285.703   6.01 C 2  1.3258E-17    0.00000  24.602  -0.550   9.420  -5.320  -7.710
 4285.704  29.01 Cu2  1.6830E-15    0.00000  15.219  -6.049   8.270  -4.300  -7.420
 4285.707  26.01 Fe2  1.7887E-03    0.00179   7.845  -2.635   9.000  -5.690  -7.520
 4285.709  27.02 Co3  6.9729E-29    0.00000  21.372  -5.635   9.430  -6.310  -7.840
 4285.723  26.02 Fe3  1.4375E-23    0.00000  22.853  -2.350   8.990  -4.880  -7.560
 4285.723  26.02 Fe3  4.2326E-23    0.00000  22.853  -1.881   8.990  -4.860  -7.560
 4285.728  22.00 Ti1  2.3325E-05    0.00002   2.334  -4.822   7.180  -5.990  -7.450
 4285.745  25.01 Mn2  9.7977E-14    0.00000  11.285  -8.211   8.590  -4.550  -7.200
 4285.751  22.02 Ti3  1.1104E-18    0.00000  19.682   0.017   9.420  -5.040  -7.560
 4285.782  25.00 Mn1  2.6178E-03    0.00262   4.666  -2.446   7.940  -6.170  -7.770
 4285.782  27.00 Co1  9.1208E-01    0.91208   0.174  -3.358   4.590  -6.280  -7.820
 4285.784  24.01 Cr2  1.8625E-14    0.00000  12.088  -8.455   8.490  -4.120  -7.250
 4285.815  64.00 Gd1  2.5471E-03    0.00255   0.812   0.253   8.083  -6.133  -7.590
 4285.815  70.01 Yb2  1.7271E-06    0.00000   5.633  -2.700   8.083  -5.065  -7.489
 4285.823  26.00 Fe1  9.0740E+00    9.07403   3.640  -1.780   8.070  -5.560  -7.580
 4285.826  21.00 Sc1  8.1270E-04    0.00081   2.111  -1.699   7.490  -4.160  -7.470
 4285.834  26.01 Fe2  7.4208E-09    0.00000  10.467  -5.612   8.910  -5.080  -7.430
 4285.841  22.00 Ti1  2.2175E-06    0.00000   3.108  -5.134   7.270  -3.800  -7.330
 4285.881  70.01 Yb2  7.3400E-07    0.00000   8.055  -0.850   8.083  -3.879  -7.110
 4285.902  28.01 Ni2  1.2751E-10    0.00000  13.598  -3.647   8.820  -5.320  -7.470
 4285.904  76.00 Os1  7.8578E-03    0.00786   1.614  -1.570   8.083  -6.723  -7.779
 4285.928  16.00 S 1  6.8179E-05    0.00007   8.930  -3.199   7.690  -3.320  -6.980
 4285.928  16.00 S 1  1.9573E-05    0.00002   8.930  -3.741   7.680  -3.440  -6.980
 4285.928  16.00 S 1  4.5567E-06    0.00000   8.930  -4.374   7.690  -3.380  -6.980
 4285.928  16.00 S 1  2.1710E-06    0.00000   8.930  -4.696   7.680  -3.460  -6.980
 4285.928  16.00 S 1  1.5334E-06    0.00000   8.930  -4.847   7.690  -3.370  -6.980
 4285.931  27.01 Co2  2.2314E-11    0.00000  12.013  -4.126   8.330  -4.990  -7.420
 4285.942  24.00 Cr1  2.4041E-03    0.00240   4.186  -2.571   8.230  -5.620  -7.690
 4285.985  58.01 Ce2  4.4536E-03    0.00445   1.365  -1.620   8.083  -5.709  -7.695
 4286.004  22.00 Ti1  1.6715E+01   16.71471   0.826  -0.350   8.180  -6.090  -7.710
 4286.014  74.00 W 1  4.7813E-03    0.00478   1.655  -1.100   8.083  -6.506  -7.709
 4286.026  25.00 Mn1  1.5487E-06    0.00000   4.666  -5.674   7.980  -6.170  -7.770
 4286.057  26.01 Fe2  2.3102E-07    0.00000  11.291  -3.363   8.910  -5.830  -7.620
 4286.078  26.01 Fe2  2.4900E-07    0.00000  10.379  -4.167   8.960  -5.200  -7.510
 4286.078  24.01 Cr2  1.5235E-07    0.00000  11.565  -2.022   8.050  -5.060  -7.320
 4286.091  26.02 Fe3  9.9687E-22    0.00000  22.853  -0.509   8.990  -4.980  -7.560
 4286.100  25.01 Mn2  4.8443E-04    0.00048   5.520  -3.805   8.440  -6.490  -7.870
 4286.102  22.00 Ti1  1.2843E-05    0.00001   3.323  -4.174   8.170  -5.050  -7.560
 4286.120  64.00 Gd1  1.6126E-03    0.00161   0.213  -0.495   8.083  -6.372  -7.667
 4286.128  26.02 Fe3  7.6673E-21    0.00000  22.853   0.377   8.990  -4.970  -7.560
 4286.135  23.01 V 2  8.8593E-02    0.08859   1.685  -2.912   8.370  -6.460  -7.870
 4286.152  22.00 Ti1  8.7771E-03    0.00878   3.186  -1.465   8.380  -4.190  -7.400
 4286.164  26.02 Fe3  1.6430E-20    0.00000  22.853   0.708   8.990  -4.970  -7.560
 4286.177   8.02 O 3  3.5414E-57    0.00000  33.183  -6.577   8.083  -5.970  -7.920
 4286.182  90.01 Th2  2.3195E-03    0.00232   2.197  -0.510   8.083  -5.679  -7.686
 4286.194  27.01 Co2  2.0910E-06    0.00000   7.888  -2.938   8.910  -5.730  -7.680
 4286.198  28.02 Ni3  6.7014E-29    0.00000  24.803  -3.228   9.470  -5.720  -7.710
 4286.198  41.00 Nb1  7.6388E-04    0.00076   1.574  -0.700   8.083  -6.123  -7.587
 4286.210  22.02 Ti3  6.1507E-20    0.00000  19.675  -1.246   9.280  -5.040  -7.560
 4286.215  26.01 Fe2  1.8745E-12    0.00000  12.986  -6.899   8.960  -5.520  -7.510
 4286.228  58.01 Ce2  6.4278E-03    0.00643   0.559  -2.200   8.083  -5.834  -7.735
 4286.229  90.00 Th1  2.5686E-05    0.00003   0.789  -1.035   8.083  -6.080  -7.573
 4286.248  26.01 Fe2  7.9689E-07    0.00000  10.623  -3.438   8.990  -5.800  -7.730
 4286.271  26.01 Fe2  1.9872E-02    0.01987   7.708  -1.715   8.980  -5.790  -7.530
 4286.278  25.01 Mn2  1.5811E-08    0.00000  10.134  -4.059   8.800  -5.910  -7.750
 4286.280  39.01 Y 2  7.4526E-07    0.00000   8.007  -0.993   7.950  -4.320  -7.160
 4286.289  23.01 V 2  2.8544E-09    0.00000   8.419  -4.227   8.680  -5.090  -7.450
 4286.300  26.01 Fe2  3.5888E-08    0.00000  10.545  -4.856   8.900  -5.830  -7.610
 4286.322  26.02 Fe3  2.9178E-24    0.00000  22.616  -3.260   9.280  -6.310  -7.710
 4286.341  24.01 Cr2  5.7982E-10    0.00000  10.881  -5.069   8.850  -5.080  -7.420
 4286.350  24.01 Cr2  4.2419E-09    0.00000   1.492 -12.817  -0.680  -6.460  -7.940
 4286.350  24.01 Cr2  6.3615E-11    0.00000   1.492 -14.641  -0.680  -6.460  -7.940
 4286.356  26.01 Fe2  8.4076E-07    0.00000  11.291  -2.802   8.890  -5.830  -7.620
 4286.362  22.00 Ti1  3.1152E-03    0.00312   2.305  -2.723   8.220  -4.660  -7.550
 4286.371  22.00 Ti1  3.6908E-05    0.00004   3.062  -3.955   7.840  -4.260  -7.290
 4286.381  73.00 Ta1  2.4934E-04    0.00025   2.378  -0.460   8.083  -6.212  -7.615
 4286.387  26.01 Fe2  9.3249E-07    0.00000   8.039  -5.740   8.950  -5.560  -7.690
 4286.389  25.01 Mn2  1.7923E-10    0.00000   7.758  -8.184   7.940  -6.240  -7.640
 4286.392  24.01 Cr2  7.8853E-07    0.00000  10.162  -2.595   8.910  -5.130  -7.460
 4286.409  23.00 V 1  1.0362E-01    0.10362   1.860  -0.640   8.120  -6.030  -7.750
 4286.413  25.02 Mn3  2.7818E-26    0.00000  18.978  -7.586   9.440  -5.930  -7.750
 4286.420  26.01 Fe2  1.2121E-07    0.00000  10.431  -4.432   9.010  -5.680  -7.620
 4286.432  26.00 Fe1  8.5447E+00    8.54468   2.949  -2.440   7.510  -5.990  -7.690
 4286.436  22.00 Ti1  9.8986E-04    0.00099   2.318  -3.209   8.260  -4.600  -7.550
 4286.446  28.02 Ni3  2.3167E-29    0.00000  25.343  -3.194   9.310  -6.740  -7.620
 4286.450  27.01 Co2  2.4198E-06    0.00000   8.594  -2.227   9.120  -5.810  -7.730
 4286.459  58.01 Ce2  6.0835E-03    0.00608   2.373  -0.560   8.083  -5.529  -7.638
 4286.460  29.01 Cu2  1.4351E-13    0.00000  14.430  -4.842   9.320  -5.210  -7.580
 4286.462  26.01 Fe2  6.3058E-07    0.00000   9.962  -4.146   8.900  -5.290  -7.590
 4286.470  69.01 Tm2  1.4589E-06    0.00000   4.140  -2.100   8.083  -5.413  -7.600
 4286.483  58.01 Ce2  1.4790E-06    0.00000   3.217  -3.400   8.083  -5.351  -7.581
 4286.498  58.01 Ce2  7.4717E-03    0.00747   1.796  -1.000   8.083  -5.636  -7.672
 4286.503  40.01 Zr2  3.1386E-01    0.31386   0.972  -1.610   8.083  -6.079  -7.814
 4286.504  22.02 Ti3  2.5701E-18    0.00000  19.675   0.375   9.280  -5.060  -7.560
 4286.514  26.01 Fe2  5.1788E-06    0.00001   1.724 -10.788   0.270  -6.530  -7.940
 4286.521  58.01 Ce2  1.5684E-03    0.00157   1.325  -2.110   8.083  -5.716  -7.697
 4286.523  22.00 Ti1  1.2657E-04    0.00013   2.738  -3.717   7.750  -5.010  -7.450
 4286.539  20.00 Ca1  1.3535E-08    0.00000   4.535  -8.112   7.370  -2.970  -7.010
 4286.539  20.00 Ca1  5.0289E-07    0.00000   4.535  -6.542   7.370  -2.980  -7.010
 4286.554  21.00 Sc1  6.9984E-03    0.00700   2.111  -0.764   7.500  -4.550  -7.470
 4286.556  68.00 Er1  6.9341E-03    0.00693   0.624   0.326   8.083  -6.197  -7.611
 4286.561  24.01 Cr2  3.4083E-12    0.00000  11.488  -6.743   8.730  -4.200  -7.420
 4286.568  27.01 Co2  2.7388E-14    0.00000  12.012  -7.038   8.160  -4.990  -7.420
 4286.578  22.00 Ti1  2.7023E-05    0.00003   3.166  -3.995   8.390  -4.380  -7.400
 4286.582  29.00 Cu1  2.0714E-09    0.00000   7.590  -5.815   6.500  -1.570  -6.630
 4286.591  25.02 Mn3  4.8369E-21    0.00000  14.460  -6.490   9.000  -6.630  -7.940
 4286.600  25.02 Mn3  3.5919E-24    0.00000  23.958  -0.907   8.810  -6.080  -7.610
 4286.618  26.00 Fe1  1.0961E-02    0.01096   4.220  -4.166   8.280  -4.890  -7.290
 4286.620  77.00 Ir1  3.6579E-03    0.00366   1.515  -2.270   8.083  -6.845  -7.818
 4286.631  28.02 Ni3  4.5008E-28    0.00000  24.804  -2.400   9.520  -5.810  -7.710
 4286.650  62.01 Sm2  1.2888E-01    0.12888   0.434  -0.970   8.083  -5.884  -7.751
 4286.676  24.00 Cr1  3.2284E-04    0.00032   3.013  -4.519   6.530  -6.110  -7.790
 4286.677  39.00 Y 1  1.1406E-04    0.00011   1.919  -2.018   7.370  -4.480  -7.450
 4286.677  26.01 Fe2  3.0712E-10    0.00000  12.918  -4.747   8.940  -5.780  -7.570
 4286.778  26.01 Fe2  1.5855E-08    0.00000  10.523  -5.231   8.990  -5.830  -7.610
 4286.789  26.02 Fe3  7.8735E-24    0.00000  23.197  -2.296   9.390  -5.990  -7.460
 4286.820  23.02 V 3  4.3072E-23    0.00000  19.837  -2.365   9.370  -5.360  -7.550
 4286.828  69.01 Tm2  5.5094E-06    0.00001   3.947  -1.700   8.083  -5.454  -7.614
 4286.835  24.01 Cr2  1.7834E-10    0.00000  10.904  -5.560   8.850  -5.090  -7.410
 4286.836  26.00 Fe1  2.7402E-05    0.00003   2.454  -8.388   7.060  -6.210  -7.820
 4286.836  28.00 Ni1  2.6244E-04    0.00026   4.154  -4.772   8.540  -5.200  -7.530
 4286.843  70.01 Yb2  3.7607E-06    0.00000   5.341  -2.630   8.083  -5.149  -7.516
 4286.846   9.01 F 2  3.9398E-34    0.00000  32.895  -0.140   8.083  -4.505  -7.310
 4286.854  22.00 Ti1  2.2384E-02    0.02238   2.334  -1.840   8.030  -5.170  -7.530
 4286.863  26.00 Fe1  1.7801E+01   17.80146   3.417  -1.692   8.190  -5.170  -7.550
 4286.867  24.01 Cr2  8.3784E-11    0.00000  11.459  -5.379   8.730  -4.670  -7.420
 4286.880  65.01 Tb2  1.5149E-02    0.01515   1.384  -0.130   8.083  -5.811  -7.728
 4286.894  24.01 Cr2  2.8402E-11    0.00000  10.736  -6.512   9.070  -5.830  -7.730
 4286.900  23.00 V 1  2.0163E-04    0.00020   1.800  -3.406   8.380  -5.290  -7.680
 4286.901  26.01 Fe2  9.1126E-07    0.00000  11.435  -2.635   8.860  -4.780  -7.440
 4286.904  26.00 Fe1  5.2837E-03    0.00528   4.559  -4.172   8.390  -3.790  -7.180
 4286.920  58.01 Ce2  2.1096E-02    0.02110   2.373  -0.020   8.083  -5.529  -7.638
 4286.920  58.01 Ce2  1.9771E-02    0.01977   1.706  -0.660   8.083  -5.651  -7.677
 4286.931  29.00 Cu1  6.3457E-09    0.00000   7.447  -5.460   7.180  -2.240  -6.740
 4286.933  24.00 Cr1  1.3181E-04    0.00013   3.556  -4.410   6.850  -6.110  -7.790
 4286.955  23.02 V 3  2.0726E-21    0.00000  21.545   0.884   9.040  -5.000  -7.560
 4286.958  57.01 La2  2.8227E-01    0.28227   1.946   0.220   8.083  -5.646  -7.675
 4286.958  58.02 Ce3  3.3598E-14    0.00000  12.362  -0.930   8.083  -4.516  -7.454
 4286.959  42.00 Mo1  2.0871E-04    0.00021   2.076  -2.184   8.083  -5.988  -7.544
 4286.961  20.00 Ca1  2.0897E-05    0.00002   4.554  -4.906   7.290  -3.130  -6.950
 4286.982  24.01 Cr2  3.7672E-09    0.00000  10.744  -4.382   8.860  -4.430  -7.440
 4286.983  26.00 Fe1  1.0543E+01   10.54345   3.943  -1.437   7.660  -5.060  -7.410
 4286.984  41.00 Nb1  1.1429E-02    0.01143   0.086  -0.890   8.083  -6.645  -7.754
 4286.989  24.00 Cr1  6.6812E-02    0.06681   3.845  -1.440   8.010  -4.810  -7.530
 4287.010  26.02 Fe3  8.0933E-25    0.00000  22.616  -3.817   9.330  -6.340  -7.710
 4287.023  26.01 Fe2  1.6818E-10    0.00000  11.219  -6.567   8.100  -4.290  -7.420
 4287.029  26.00 Fe1  1.2093E-04    0.00012   4.143  -6.194   7.070  -4.180  -7.270
 4287.043  29.01 Cu2  8.2099E-12    0.00000  14.616  -2.914   8.970  -5.170  -7.440
 4287.045  44.00 Ru1  5.5012E-03    0.00550   1.692  -0.870   8.083  -6.279  -7.637
 4287.071  42.00 Mo1  1.2837E-03    0.00128   2.063  -1.407   8.083  -5.995  -7.546
 4287.073   9.01 F 2  1.4979E-35    0.00000  32.895  -1.560   8.083  -4.505  -7.310
 4287.082  29.00 Cu1  6.1729E-08    0.00000   7.447  -4.472   7.180  -2.080  -6.740
 4287.083  23.02 V 3  1.2928E-22    0.00000  21.545  -0.321   9.040  -4.960  -7.560
 4287.117  59.02 Pr3  1.9353E-06    0.00000   1.947  -2.515   8.083  -5.843  -7.879
 4287.124  23.03 V 4  3.5253E-53    0.00000  32.720  -1.979   9.820  -5.940  -7.680
 4287.131  26.02 Fe3  1.1167E-26    0.00000  20.716  -7.420   9.320  -6.400  -7.620
 4287.133  23.02 V 3  2.0427E-21    0.00000  19.885  -0.645   9.120  -5.370  -7.550
 4287.143  27.01 Co2  7.0406E-11    0.00000  12.012  -3.628   8.340  -4.660  -7.320
 4287.144  58.01 Ce2  1.4819E-02    0.01482   1.123  -1.320   8.083  -5.748  -7.708
 4287.161  23.02 V 3  1.7364E-26    0.00000  21.498  -4.236   9.340  -5.370  -7.550
 4287.186  26.01 Fe2  2.3009E-07    0.00000  11.208  -3.441   8.430  -4.720  -7.360
 4287.193  39.00 Y 1  7.6062E-06    0.00001   1.919  -3.194   7.540  -4.570  -7.470
 4287.203  28.00 Ni1  5.3438E-03    0.00534   4.236  -3.388   8.130  -4.110  -7.160
 4287.220  26.01 Fe2  1.5801E-06    0.00000   1.076 -11.898  -0.300  -6.500  -7.940
 4287.227  26.00 Fe1  4.3149E-04    0.00043   4.559  -5.260   8.340  -3.860  -7.120
 4287.245  28.01 Ni2  2.2985E-04    0.00023   8.772  -1.818   8.950  -5.780  -7.700
 4287.282  25.02 Mn3  3.6890E-26    0.00000  23.928  -2.923   8.800  -6.080  -7.610
 4287.313  58.02 Ce3  6.5668E-15    0.00000  12.350  -1.650   8.083  -4.519  -7.455
 4287.346  23.02 V 3  2.1225E-22    0.00000  21.597  -0.058   9.400  -4.850  -7.560
 4287.368  28.01 Ni2  1.6164E-09    0.00000   9.317  -6.471   9.020  -5.900  -7.790
 4287.379  27.00 Co1  1.8534E-01    0.18534   3.568  -0.937   8.040  -4.580  -7.510
 4287.393  26.01 Fe2  3.9146E-01    0.39146   0.000  -7.491   0.730  -6.530  -7.910
 4287.398  23.02 V 3  2.9001E-21    0.00000  19.972  -0.413   9.490  -5.900  -7.710
 4287.402   9.01 F 2  1.1105E-34    0.00000  32.895  -0.690   8.083  -4.505  -7.310
 4287.403  22.00 Ti1  1.5634E+01   15.63385   0.836  -0.370   8.230  -6.010  -7.570
 4287.422  24.00 Cr1  2.4950E-04    0.00025   3.013  -4.631   6.530  -6.110  -7.790
 4287.436  69.01 Tm2  3.8192E-06    0.00000   3.848  -1.950   8.083  -5.474  -7.620
 4287.444   6.01 C 2  2.4984E-21    0.00000  24.602  -4.275   9.420  -5.100  -7.710
 4287.453  23.02 V 3  1.5216E-22    0.00000  19.922  -1.739   9.090  -5.350  -7.550
 4287.489  22.00 Ti1  3.1603E-02    0.03160   2.778  -1.283   7.960  -5.380  -7.470
 4287.500  27.01 Co2  1.8310E-04    0.00018   0.118  -8.123   0.240  -6.540  -7.950
 4287.523   9.01 F 2  2.3743E-37    0.00000  32.895  -3.360   8.083  -4.505  -7.310
 4287.532  20.00 Ca1  9.5404E-10    0.00000   4.535  -9.264   7.370  -2.930  -7.010
 4287.573  28.01 Ni2  2.5491E-12    0.00000  13.860  -5.106   7.950  -4.470  -7.180
 4287.573  23.01 V 2  2.4087E-07    0.00000   6.100  -4.428   8.890  -5.870  -7.720
 4287.585  23.00 V 1  4.1908E-08    0.00000   3.283  -5.728   8.200  -4.550  -7.270
 4287.606  26.01 Fe2  5.4705E-08    0.00000  11.185  -4.086   8.530  -4.910  -7.350
 4287.606  58.01 Ce2  1.7068E-02    0.01707   0.740  -1.610   8.083  -5.808  -7.727
 4287.609  29.00 Cu1  8.1573E-08    0.00000   7.447  -4.351   8.040  -2.240  -6.760
 4287.609  29.00 Cu1  3.2700E-11    0.00000   7.447  -7.748   7.230  -2.240  -6.760
 4287.618  28.01 Ni2  1.5989E-12    0.00000  13.140  -5.969   8.160  -4.950  -7.350
 4287.620  26.04 Fe5  2.4856E-87    0.00000  32.066  -2.577   9.770  -6.870  -8.040
 4287.621   8.01 O 2  3.1240E-27    0.00000  28.830  -4.600   8.083  -4.988  -7.465
 4287.626  29.01 Cu2  1.5806E-11    0.00000  14.621  -2.625   9.080  -5.220  -7.450
 4287.653  23.02 V 3  3.7117E-23    0.00000  21.545  -0.863   9.040  -4.950  -7.560
 4287.690  24.01 Cr2  1.6805E-09    0.00000  10.748  -4.729   8.800  -5.080  -7.430
 4287.699  22.00 Ti1  3.5613E-04    0.00036   0.818  -5.029   8.090  -5.980  -7.730
 4287.703   6.01 C 2  1.3956E-18    0.00000  24.603  -1.527   9.420  -5.320  -7.710
 4287.707  28.01 Ni2  1.2675E-08    0.00000  12.126  -3.000   8.290  -5.200  -7.500
 4287.734   8.01 O 2  1.5766E-24    0.00000  28.830  -1.897   8.082  -4.988  -7.465
 4287.751  26.01 Fe2  7.0672E-09    0.00000  12.916  -3.387   9.130  -5.680  -7.570
 4287.758  23.00 V 1  2.1362E-04    0.00021   2.332  -2.893   7.370  -4.190  -7.450
 4287.760  29.00 Cu1  1.0129E-08    0.00000   7.447  -5.257   7.230  -2.080  -6.760
 4287.766  20.00 Ca1  8.4945E-04    0.00085   4.735  -3.131   7.910  -3.120  -6.670
 4287.772  29.01 Cu2  2.0085E-11    0.00000  14.392  -2.731   9.150  -5.360  -7.500
 4287.773  24.01 Cr2  1.6374E-09    0.00000  10.672  -4.810   8.780  -4.630  -7.410
 4287.780  58.02 Ce3  2.2253E-12    0.00000  12.350   0.880   8.082  -4.519  -7.455
 4287.784  69.01 Tm2  3.1135E-06    0.00000   4.141  -1.770   8.082  -5.413  -7.600
 4287.793  23.00 V 1  1.4791E-01    0.14791   2.578   0.173   8.000  -4.550  -7.580
 4287.799  69.01 Tm2  3.9312E-07    0.00000   4.096  -2.710   8.082  -5.422  -7.604
 4287.804  26.00 Fe1  6.1688E-08    0.00000   4.549  -9.114   8.090  -3.630  -7.180
 4287.807  26.00 Fe1  2.0286E+00    2.02861   4.549  -1.597   8.180  -3.620  -7.240
 4287.826  56.01 Ba2  1.8879E-05    0.00002   6.124  -1.870   8.082  -3.649  -7.036
 4287.829  24.00 Cr1  1.8639E-04    0.00019   4.697  -3.213   8.100  -4.420  -7.300
 4287.830  69.01 Tm2  9.2606E-06    0.00001   3.505  -1.880   8.082  -5.542  -7.642
 4287.840  11.00 Na1  4.0351E-02    0.04035   2.102  -3.190   8.082  -3.074  -6.611
 4287.847  26.00 Fe1  8.5350E-09    0.00000   4.549  -9.973   8.090  -3.620  -7.180
 4287.851  26.01 Fe2  3.7954E-10    0.00000  12.916  -4.657   8.970  -5.300  -7.590
 4287.858  22.00 Ti1  3.1792E-05    0.00003   3.111  -3.975   7.410  -4.590  -7.310
 4287.858  92.01 U 2  1.8858E-02    0.01886   0.000  -1.184   8.082  -6.060  -7.808
 4287.865  24.01 Cr2  1.4336E-06    0.00000  10.760  -1.787   8.790  -5.020  -7.420
 4287.873  22.01 Ti2  3.3206E+01   33.20554   1.080  -1.790   8.170  -6.430  -7.850
 4287.896  25.01 Mn2  1.4287E-08    0.00000   1.175 -12.321  -0.250  -6.460  -7.930
 4287.902  24.02 Cr3  2.4349E-23    0.00000  19.145  -3.967   9.440  -6.350  -7.840
 4287.925  22.00 Ti1  1.9290E-04    0.00019   3.111  -3.192   7.510  -4.090  -7.330
 4287.940  26.00 Fe1  8.2345E+00    8.23453   3.430  -2.015   8.160  -5.450  -7.560
 4287.948  58.01 Ce2  5.4295E-04    0.00054   1.206  -2.680   8.082  -5.735  -7.704
 4287.960  24.00 Cr1  9.5537E-04    0.00096   4.440  -2.739   8.310  -5.590  -7.720
 4287.963  26.00 Fe1  2.1194E-02    0.02119   4.549  -3.578   8.090  -3.620  -7.180
 4287.963  26.00 Fe1  1.8459E-04    0.00018   4.549  -5.638   8.100  -3.650  -7.180
 4287.964  25.01 Mn2  2.7190E-05    0.00003   5.109  -5.433   8.440  -6.490  -7.890
 4287.965  26.01 Fe2  7.9036E-07    0.00000  11.303  -2.818   8.870  -5.250  -7.400
 4287.979  24.01 Cr2  7.9847E-11    0.00000  11.483  -5.378   8.550  -4.480  -7.420
 4287.995  28.00 Ni1  2.1512E+01   21.51177   3.834  -0.152   8.010  -4.820  -7.520
 4285.005 106.00 CH1  4.9563E+00    4.95628   0.845  -0.834   8.083  -5.000  -7.301
 4285.040 106.00 CH1  1.2737E-03    0.00127   3.467  -2.019   8.083  -5.000  -7.301
 4285.040 106.00 CH1  1.2542E+00    1.25425   0.751  -1.517   8.083  -5.000  -7.301
 4285.046 106.00 CH1  1.1153E+00    1.11528   0.751  -1.568   8.083  -5.000  -7.301
 4285.154 106.00 CH1  4.4410E-03    0.00444   2.130  -2.703   8.083  -5.000  -7.301
 4285.155 106.00 CH1  3.2228E-04    0.00032   0.749  -5.109   8.083  -5.000  -7.301
 4285.211 106.00 CH1  1.4133E-02    0.01413   0.749  -3.467   8.083  -5.000  -7.301
 4285.220 106.00 CH1  1.7237E-05    0.00002   2.166  -5.081   8.083  -5.000  -7.301
 4285.308 106.00 CH1  2.8603E-02    0.02860   0.751  -3.159   8.083  -5.000  -7.301
 4285.313 106.00 CH1  5.1881E-02    0.05188   0.033  -3.559   8.083  -5.000  -7.301
 4285.328 106.00 CH1  3.6484E-07    0.00000   3.467  -5.562   8.083  -5.000  -7.301
 4285.371 106.00 CH1  1.2543E+00    1.25434   0.751  -1.517   8.083  -5.000  -7.301
 4285.378 106.00 CH1  4.6240E+00    4.62400   0.033  -1.609   8.083  -5.000  -7.301
 4285.381 106.00 CH1  2.0272E-05    0.00002   2.038  -5.128   8.083  -5.000  -7.301
 4285.449 106.00 CH1  7.6058E-06    0.00001   2.452  -5.174   8.083  -5.000  -7.301
 4285.454 106.00 CH1  5.1883E-02    0.05188   0.033  -3.559   8.083  -5.000  -7.301
 4285.516 106.00 CH1  4.6241E+00    4.62415   0.033  -1.609   8.083  -5.000  -7.301
 4285.554 106.00 CH1  1.6500E-05    0.00002   2.166  -5.100   8.083  -5.000  -7.301
 4285.567 106.00 CH1  3.0590E-06    0.00000   1.611  -6.341   8.083  -5.000  -7.301
 4285.599 106.00 CH1  1.4385E-02    0.01439   2.038  -2.277   8.083  -5.000  -7.301
 4285.614 106.00 CH1  6.6510E-04    0.00067   3.452  -2.315   8.083  -5.000  -7.301
 4285.731 106.00 CH1  1.3801E-02    0.01380   2.038  -2.295   8.083  -5.000  -7.301
 4285.736 106.00 CH1  1.7868E-01    0.17868   2.197  -1.037   8.083  -5.000  -7.301
 4285.765 106.00 CH1  6.8062E-04    0.00068   3.452  -2.305   8.083  -5.000  -7.301
 4285.771 106.00 CH1  2.0138E+00    2.01381   0.371  -1.660   8.083  -5.000  -7.301
 4285.822 106.00 CH1  2.2691E-02    0.02269   0.369  -3.610   8.083  -5.000  -7.301
 4285.825 106.00 CH1  2.2691E-02    0.02269   0.369  -3.610   8.083  -5.000  -7.301
 4285.881 106.00 CH1  3.6064E-03    0.00361   0.033  -4.717   8.083  -5.000  -7.301
 4285.884 106.00 CH1  2.0745E-07    0.00000   3.452  -5.821   8.083  -5.000  -7.301
 4285.899 106.00 CH1  3.4832E-06    0.00000   1.567  -6.325   8.083  -5.000  -7.301
 4285.915 106.00 CH1  2.0139E+00    2.01388   0.371  -1.660   8.083  -5.000  -7.301
 4285.952 106.00 CH1  4.4897E-07    0.00000   1.860  -6.946   8.083  -5.000  -7.301
 4285.955 106.00 CH1  3.2142E-01    0.32142   0.033  -2.767   8.083  -5.000  -7.301
 4285.965 106.00 CH1  2.1060E-06    0.00000   1.754  -6.372   8.083  -5.000  -7.301
 4285.985 106.00 CH1  3.6484E-04    0.00036   2.197  -3.727   8.083  -5.000  -7.301
 4285.997 106.00 CH1  6.2529E-02    0.06253   0.033  -3.478   8.083  -5.000  -7.301
 4286.004 106.00 CH1  3.6065E-03    0.00361   0.033  -4.717   8.083  -5.000  -7.301
 4286.065 106.00 CH1  5.5730E+00    5.57297   0.033  -1.528   8.083  -5.000  -7.301
 4286.074 106.00 CH1  3.2075E-01    0.32075   0.034  -2.767   8.083  -5.000  -7.301
 4286.120 106.00 CH1  6.2531E-02    0.06253   0.033  -3.478   8.083  -5.000  -7.301
 4286.168 106.00 CH1  1.0741E-05    0.00001   2.039  -5.403   8.083  -5.000  -7.301
 4286.185 106.00 CH1  5.5614E+00    5.56136   0.034  -1.528   8.083  -5.000  -7.301
 4286.295 106.00 CH1  1.4860E-08    0.00000   2.123  -8.185   8.083  -5.000  -7.301
 4286.332 106.00 CH1  1.4226E-01    0.14226   0.371  -2.811   8.083  -5.000  -7.301
 4286.333 106.00 CH1  1.4860E-08    0.00000   2.123  -8.185   8.083  -5.000  -7.301
 4286.346 106.00 CH1  1.0305E-05    0.00001   2.039  -5.421   8.083  -5.000  -7.301
 4286.357 106.00 CH1  1.5995E-03    0.00160   0.370  -4.761   8.083  -5.000  -7.301
 4286.361 106.00 CH1  1.5995E-03    0.00160   0.370  -4.761   8.083  -5.000  -7.301
 4286.361 106.00 CH1  2.1448E-04    0.00021   0.701  -5.330   8.083  -5.000  -7.301
 4286.417 106.00 CH1  7.1843E-02    0.07184   0.701  -2.805   8.083  -5.000  -7.301
 4286.417 106.00 CH1  6.8452E-02    0.06845   0.701  -2.826   8.083  -5.000  -7.301
 4286.435 106.00 CH1  1.8955E-02    0.01895   0.705  -3.380   8.083  -5.000  -7.301
 4286.455 106.00 CH1  1.4226E-01    0.14226   0.371  -2.811   8.083  -5.000  -7.301
 4286.458 106.00 CH1  2.4271E+00    2.42710   0.371  -1.579   8.083  -5.000  -7.301
 4286.473 106.00 CH1  1.8853E-04    0.00019   0.701  -5.386   8.083  -5.000  -7.301
 4286.475 106.00 CH1  2.7290E-02    0.02729   0.370  -3.529   8.083  -5.000  -7.301
 4286.479 106.00 CH1  2.7290E-02    0.02729   0.370  -3.529   8.083  -5.000  -7.301
 4286.482 106.00 CH1  6.3492E+00    6.34924   0.705  -0.855   8.083  -5.000  -7.301
 4286.504 106.00 CH1  6.0496E+00    6.04956   0.705  -0.876   8.083  -5.000  -7.301
 4286.552 106.00 CH1  1.6662E-02    0.01666   0.705  -3.436   8.083  -5.000  -7.301
 4286.561 106.00 CH1  1.8738E-06    0.00000   1.805  -6.376   8.083  -5.000  -7.301
 4286.582 106.00 CH1  2.4272E+00    2.42717   0.371  -1.579   8.083  -5.000  -7.301
 4286.801 106.00 CH1  3.6672E-07    0.00000   3.468  -5.559   8.083  -5.000  -7.301
 4286.802 106.00 CH1  6.5182E-02    0.06518   0.770  -2.784   8.083  -5.000  -7.301
 4286.864 106.00 CH1  1.5672E-04    0.00016   0.770  -5.403   8.083  -5.000  -7.301
 4286.870 106.00 CH1  1.7707E-04    0.00018   0.770  -5.350   8.083  -5.000  -7.301
 4286.887 106.00 CH1  5.7485E+00    5.74848   0.775  -0.834   8.083  -5.000  -7.301
 4286.933 106.00 CH1  6.2107E-02    0.06211   0.770  -2.805   8.083  -5.000  -7.301
 4286.955 106.00 CH1  1.3822E-02    0.01382   0.775  -3.453   8.083  -5.000  -7.301
 4286.971 106.00 CH1  1.5616E-02    0.01562   0.775  -3.400   8.083  -5.000  -7.301
 4287.039 106.00 CH1  5.4773E+00    5.47732   0.775  -0.855   8.083  -5.000  -7.301
 4287.090 106.00 CH1  1.3012E-03    0.00130   3.468  -2.009   8.083  -5.000  -7.301
 4287.106 106.00 CH1  2.8383E-06    0.00000   3.549  -4.596   8.083  -5.000  -7.301
 4287.151 106.00 CH1  1.4360E-02    0.01436   2.039  -2.277   8.083  -5.000  -7.301
 4287.168 106.00 CH1  4.1557E-06    0.00000   2.190  -5.677   8.083  -5.000  -7.301
 4287.220 106.00 CH1  2.0237E-05    0.00002   2.039  -5.128   8.083  -5.000  -7.301
 4287.319 106.00 CH1  3.4770E-06    0.00000   1.568  -6.325   8.083  -5.000  -7.301
 4287.334 106.00 CH1  2.0354E-03    0.00204   2.190  -2.987   8.083  -5.000  -7.301
 4287.339 106.00 CH1  4.4245E-03    0.00442   2.132  -2.703   8.083  -5.000  -7.301
 4287.379 106.00 CH1  1.1314E-03    0.00113   0.340  -4.939   8.083  -5.000  -7.301
 4287.380 106.00 CH1  1.1314E-03    0.00113   0.340  -4.939   8.083  -5.000  -7.301
 4287.466 106.00 CH1  3.6712E-10    0.00000   3.618  -8.421   8.083  -5.000  -7.301
 4287.471 106.00 CH1  1.0063E-01    0.10063   0.341  -2.989   8.083  -5.000  -7.301
 4287.481 106.00 CH1  1.0063E-01    0.10063   0.341  -2.989   8.083  -5.000  -7.301
 4287.487 106.00 CH1  2.5042E-03    0.00250   0.002  -4.904   8.083  -5.000  -7.301
 4287.494 106.00 CH1  2.5042E-03    0.00250   0.002  -4.904   8.083  -5.000  -7.301
 4287.556 106.00 CH1  2.2319E-01    0.22319   0.002  -2.954   8.083  -5.000  -7.301
 4287.563 106.00 CH1  2.2319E-01    0.22319   0.002  -2.954   8.083  -5.000  -7.301
 4287.570 106.00 CH1  1.3778E-02    0.01378   2.039  -2.295   8.083  -5.000  -7.301
 4287.681 106.00 CH1  6.4769E-07    0.00000   3.552  -5.235   8.082  -5.000  -7.301
 4287.906 106.00 CH1  1.8000E-07    0.00000   3.454  -5.881   8.082  -5.000  -7.301
 4287.958 106.00 CH1  4.4823E-07    0.00000   1.861  -6.946   8.082  -5.000  -7.301


==> anc/linedat/lines_CH4295.dat <==
 4295.005  22.02 Ti3  7.4416E-20    0.00000  19.730  -1.113   9.180  -5.000  -7.560
 4295.012  26.00 Fe1  6.4805E-03    0.00648   4.191  -4.421   8.350  -4.450  -7.350
 4295.016  26.02 Fe3  1.7124E-25    0.00000  25.570  -1.782   9.170  -5.900  -7.570
 4295.024  70.01 Yb2  2.0225E-06    0.00000   5.613  -2.650   8.081  -5.073  -7.492
 4295.030  26.01 Fe2  2.7573E-06    0.00000   7.636  -5.639   8.980  -5.810  -7.740
 4295.036  90.01 Th2  3.9181E-03    0.00392   2.203  -0.277   8.081  -5.679  -7.686
 4295.037   8.01 O 2  4.2058E-23    0.00000  28.831  -0.470   8.081  -4.990  -7.465
 4295.040  70.01 Yb2  3.2018E-06    0.00000   5.341  -2.700   8.081  -5.151  -7.517
 4295.043  22.01 Ti2  2.5794E-05    0.00003   6.535  -2.896   8.820  -5.800  -7.660
 4295.047  26.01 Fe2  7.4250E-09    0.00000  12.921  -3.361   9.150  -5.480  -7.590
 4295.067  27.00 Co1  1.0907E-04    0.00011   3.576  -4.160   8.060  -4.770  -7.510
 4295.078  26.01 Fe2  5.6831E-09    0.00000  12.968  -3.434   8.820  -5.360  -7.500
 4295.086  24.00 Cr1  1.0641E-02    0.01064   3.168  -2.859   7.780  -4.980  -7.340
 4295.092  24.01 Cr2  9.1881E-10    0.00000  10.745  -4.994   9.040  -5.870  -7.730
 4295.103  69.01 Tm2  8.6402E-07    0.00000   4.301  -2.180   8.081  -5.379  -7.590
 4295.105  23.00 V 1  1.0346E-03    0.00103   2.575  -1.985   8.030  -4.930  -7.600
 4295.122  21.00 Sc1  6.7208E-07    0.00000   4.991  -2.140   7.900  -3.030  -7.120
 4295.140  28.01 Ni2  1.0202E-11    0.00000  13.101  -5.200   8.240  -5.180  -7.640
 4295.140  28.01 Ni2  4.5464E-12    0.00000  13.101  -5.551   8.240  -5.140  -7.640
 4295.151  29.00 Cu1  3.3868E-08    0.00000   7.558  -4.631   7.630  -1.840  -6.670
 4295.151  29.00 Cu1  8.0314E-09    0.00000   7.558  -5.256   6.820  -1.840  -6.670
 4295.151  29.00 Cu1  6.5281E-09    0.00000   7.558  -5.346   6.850  -1.840  -6.670
 4295.177  23.00 V 1  1.8052E-04    0.00018   1.351  -3.866   7.030  -5.980  -7.780
 4295.217  24.01 Cr2  7.4979E-05    0.00007   8.348  -2.281   8.970  -5.670  -7.500
 4295.220  60.01 Nd2  5.0498E-02    0.05050   0.742  -1.360   8.081  -5.788  -7.721
 4295.230  29.00 Cu1  4.1096E-08    0.00000   7.558  -4.547   6.840  -1.730  -6.670
 4295.230  29.00 Cu1  2.9363E-09    0.00000   7.558  -5.693   6.820  -1.730  -6.670
 4295.247  25.01 Mn2  2.8422E-08    0.00000  10.140  -3.799   8.680  -5.910  -7.750
 4295.255  27.01 Co2  1.8326E-07    0.00000   7.894  -3.990   8.940  -5.730  -7.680
 4295.288  26.01 Fe2  6.2389E-08    0.00000  10.629  -4.539   8.960  -5.810  -7.730
 4295.299  24.01 Cr2  5.9827E-03    0.00598   3.887  -4.471   8.370  -6.570  -7.850
 4295.302  22.02 Ti3  1.1290E-18    0.00000  19.730   0.068   9.180  -5.010  -7.560
 4295.330  26.02 Fe3  1.9467E-26    0.00000  25.578  -2.719   9.250  -6.520  -7.560
 4295.332  24.01 Cr2  1.8014E-07    0.00000  10.145  -3.252   8.930  -5.120  -7.460
 4295.378  23.00 V 1  9.4325E-06    0.00001   1.376  -5.125   7.130  -5.440  -7.780
 4295.396  24.00 Cr1  1.9859E-02    0.01986   4.618  -1.258   8.290  -5.190  -7.620
 4295.403  27.01 Co2  8.7968E-11    0.00000  12.019  -3.525   8.140  -4.990  -7.420
 4295.407  26.00 Fe1  4.1009E-01    0.41009   4.218  -2.595   8.390  -4.420  -7.290
 4295.424  28.01 Ni2  1.5784E-12    0.00000  14.050  -5.140   9.120  -4.160  -7.370
 4295.432  22.02 Ti3  3.4973E-18    0.00000  19.682   0.515   9.420  -5.040  -7.560
 4295.435  25.00 Mn1  3.8219E-09    0.00000   4.268  -8.647   6.870  -3.670  -7.070
 4295.435  25.00 Mn1  2.1197E-09    0.00000   4.268  -8.903   6.880  -3.670  -7.070
 4295.435  25.00 Mn1  1.4665E-09    0.00000   4.268  -9.063   6.870  -3.670  -7.070
 4295.462  22.00 Ti1  5.1607E-03    0.00516   2.305  -2.504   8.050  -4.870  -7.550
 4295.468  24.01 Cr2  3.6209E-09    0.00000   7.899  -7.009   8.950  -5.850  -7.730
 4295.493  21.00 Sc1  3.3058E-06    0.00000   2.136  -4.067   7.510  -5.130  -7.520
 4295.513   8.01 O 2  3.3742E-21    0.00000  23.419  -3.530   9.460  -6.024  -7.796
 4295.533  29.01 Cu2  1.1195E-14    0.00000  15.529  -4.942   8.081  -4.345  -7.975
 4295.533  28.01 Ni2  2.0655E-12    0.00000  13.939  -5.125   9.160  -4.310  -7.370
 4295.533  24.01 Cr2  2.2529E-10    0.00000  11.488  -4.923   8.730  -4.480  -7.420
 4295.535  28.01 Ni2  1.4126E-10    0.00000  13.939  -3.290   9.160  -4.170  -7.370
 4295.566  20.02 Ca3  3.4193E-34    0.00000  40.185  -0.972   9.650  -6.220  -7.810
 4295.578  26.00 Fe1  1.7850E-05    0.00002   4.638  -6.571   8.220  -2.780  -7.010
 4295.578  26.00 Fe1  9.6972E-06    0.00001   4.638  -6.836   8.220  -3.060  -7.010
 4295.612  69.01 Tm2  1.2449E-06    0.00000   4.368  -1.960   8.081  -5.364  -7.585
 4295.614  23.02 V 3  2.9613E-23    0.00000  21.603  -0.908   9.420  -4.850  -7.560
 4295.628  26.01 Fe2  4.7204E-10    0.00000  12.972  -4.511   8.920  -5.290  -7.590
 4295.631  41.00 Nb1  1.0276E-03    0.00103   1.532  -0.610   8.081  -6.145  -7.594
 4295.632  26.00 Fe1  6.1171E-05    0.00006   5.507  -5.239   8.180  -4.840  -7.510
 4295.684  25.01 Mn2  3.6757E-12    0.00000   8.129  -9.532   8.670  -6.470  -7.870
 4295.704  26.00 Fe1  2.5981E-05    0.00003   4.638  -6.408   8.220  -2.850  -7.010
 4295.708  62.01 Sm2  1.3471E-02    0.01347   0.434  -1.951   8.081  -5.885  -7.752
 4295.749  24.00 Cr1  2.9783E+00    2.97835   2.708  -0.834   8.110  -5.880  -7.730
 4295.749  22.00 Ti1  1.4632E+01   14.63208   0.813  -0.420   8.230  -5.960  -7.580
 4295.764  22.00 Ti1  1.0253E-02    0.01025   1.968  -2.515   7.750  -5.240  -7.520
 4295.769  29.01 Cu2  2.3483E-16    0.00000  16.166  -6.036   8.070  -3.970  -7.200
 4295.783  26.01 Fe2  3.4213E-06    0.00000  11.270  -2.212   8.400  -5.770  -7.360
 4295.795  25.00 Mn1  6.5050E-04    0.00065   4.666  -3.051   8.020  -5.600  -7.720
 4295.807  22.00 Ti1  1.0950E-04    0.00011   3.111  -3.438   8.610  -5.820  -7.590
 4295.819   8.01 O 2  4.6864E-26    0.00000  31.320  -1.140   8.081  -3.559  -7.007
 4295.820  26.00 Fe1  1.0097E-02    0.01010   4.209  -4.212   7.570  -4.730  -7.320
 4295.828  28.01 Ni2  6.4130E-10    0.00000  13.939  -2.633   9.160  -4.150  -7.370
 4295.830  24.00 Cr1  5.6460E-02    0.05646   3.104  -2.193   7.290  -6.140  -7.800
 4295.834  28.01 Ni2  7.1955E-12    0.00000  13.939  -4.583   9.160  -4.120  -7.370
 4295.849  26.01 Fe2  3.7097E-08    0.00000  11.441  -4.020   8.880  -4.780  -7.440
 4295.882  28.00 Ni1  9.9621E+00    9.96213   3.841  -0.480   8.000  -4.690  -7.280
 4295.894  26.00 Fe1  1.0931E-05    0.00001   4.638  -6.784   8.220  -2.870  -7.010
 4295.912   6.01 C 2  1.9360E-17    0.00000  24.603  -0.385   9.420  -5.780  -7.710
 4295.917  24.01 Cr2  5.0411E-10    0.00000  11.630  -4.443   8.710  -4.820  -7.310
 4295.924  22.00 Ti1  1.4930E-04    0.00015   3.179  -3.241   8.530  -4.320  -7.400
 4295.926  44.00 Ru1  2.0665E-02    0.02067   1.131  -0.810   8.081  -6.480  -7.701
 4295.929  58.01 Ce2  4.2595E-03    0.00426   1.212  -1.780   8.081  -5.735  -7.704
 4295.930  25.02 Mn3  4.8636E-23    0.00000  23.854   0.129   8.800  -6.150  -7.620
 4295.934  23.00 V 1  2.0756E-03    0.00208   1.853  -2.345   7.930  -5.790  -7.760
 4295.947  69.01 Tm2  2.0535E-06    0.00000   3.804  -2.260   8.081  -5.484  -7.623
 4295.950  28.01 Ni2  1.1590E-11    0.00000  13.939  -4.376   9.160  -4.310  -7.370
 4295.986  26.00 Fe1  1.8675E-05    0.00002   5.334  -5.913   8.070  -5.220  -7.540
 4295.989  28.01 Ni2  1.6817E-12    0.00000  13.101  -5.983   8.240  -5.140  -7.640
 4296.000  24.01 Cr2  3.6473E-11    0.00000  10.499  -6.621   8.860  -5.960  -7.540
 4296.002  71.00 Lu1  4.4955E-03    0.00450   0.927  -0.650   8.081  -5.686  -7.447
 4296.004  20.02 Ca3  1.1406E-36    0.00000  44.575   0.578   9.090  -4.890  -7.590
 4296.028  23.00 V 1  1.9581E-03    0.00196   2.115  -2.130   8.020  -5.650  -7.730
 4296.031  24.00 Cr1  6.0834E-03    0.00608   4.402  -1.970   8.140  -5.280  -7.560
 4296.040   8.01 O 2  3.8094E-26    0.00000  31.320  -1.230   8.081  -3.559  -7.007
 4296.040   8.01 O 2  3.0259E-28    0.00000  31.320  -3.330   8.081  -3.559  -7.007
 4296.040  26.01 Fe2  5.9158E-07    0.00000  12.972  -1.413   8.910  -5.290  -7.590
 4296.051  58.01 Ce2  8.2450E-02    0.08245   0.823  -0.850   8.081  -5.796  -7.723
 4296.054  57.01 La2  5.3427E-01    0.53427   0.772  -0.580   8.081  -5.835  -7.736
 4296.056  24.01 Cr2  1.6733E-10    0.00000  10.736  -5.742   8.860  -4.980  -7.420
 4296.063  64.01 Gd2  2.9982E-01    0.29982   0.499  -0.540   8.081  -6.012  -7.792
 4296.083  58.01 Ce2  1.8866E-01    0.18866   1.107  -0.230   8.081  -5.752  -7.709
 4296.087  24.00 Cr1  8.0882E-02    0.08088   4.616  -0.650   8.070  -5.570  -7.670
 4296.087  14.00 Si1  3.9164E-01    0.39164   4.954  -2.744   8.530  -3.400  -6.870
 4296.098  23.00 V 1  6.5777E-01    0.65777   2.130   0.410   8.140  -5.950  -7.620
 4296.111  23.00 V 1  2.1369E-06    0.00000   3.299  -4.006   8.200  -4.900  -7.200
 4296.119  29.01 Cu2  8.4362E-13    0.00000  15.288  -3.286   8.340  -4.750  -7.330
 4296.131  29.00 Cu1  1.5292E-09    0.00000   7.178  -6.325   7.380  -2.980  -6.980
 4296.135  29.00 Cu1  4.7136E-10    0.00000   7.346  -6.682   7.480  -2.490  -6.770
 4296.135  29.00 Cu1  8.9402E-11    0.00000   7.346  -7.404   7.200  -2.550  -6.770
 4296.135  29.00 Cu1  7.3511E-11    0.00000   7.346  -7.489   7.330  -2.540  -6.770
 4296.135  29.00 Cu1  1.7114E-11    0.00000   7.346  -8.122   7.170  -2.570  -6.770
 4296.158  42.00 Mo1  4.5509E-04    0.00046   3.168  -0.844   8.081  -5.214  -7.296
 4296.173  27.01 Co2  3.5077E-04    0.00035   3.009  -5.189   8.550  -6.540  -7.910
 4296.176  58.02 Ce3  4.6402E-13    0.00000  12.362   0.210   8.081  -4.517  -7.455
 4296.198  24.01 Cr2  3.4305E-04    0.00034   5.330  -4.389   8.520  -6.480  -7.870
 4296.199  24.01 Cr2  9.6572E-09    0.00000  11.682  -3.113   8.730  -4.750  -7.310
 4296.224  76.00 Os1  5.2023E-03    0.00520   1.657  -1.710   8.081  -6.714  -7.776
 4296.262  27.02 Co3  1.2524E-27    0.00000  18.374  -7.131   9.540  -6.010  -7.770
 4296.276  24.00 Cr1  2.3757E-01    0.23757   3.092  -1.580   7.880  -5.060  -7.680
 4296.286  25.01 Mn2  1.0907E-06    0.00000   5.836  -6.163   8.460  -6.540  -7.890
 4296.306  64.01 Gd2  5.6086E-02    0.05609   1.659  -0.204   8.081  -5.857  -7.743
 4296.310  25.00 Mn1  2.8169E-10    0.00000   5.542  -8.611   8.420  -5.380  -7.540
 4296.325  25.02 Mn3  5.9288E-23    0.00000  23.914   0.270   8.930  -6.740  -7.620
 4296.366  58.01 Ce2  1.1724E-01    0.11724   0.809  -0.710   8.081  -5.798  -7.724
 4296.368  29.00 Cu1  1.2228E-09    0.00000   7.346  -6.268   7.320  -2.540  -6.770
 4296.368  29.00 Cu1  3.1072E-10    0.00000   7.346  -6.863   7.170  -2.570  -6.770
 4296.373  12.02 Mg3  1.1459E-64    0.00000  72.339  -0.210   8.081  -4.510  -7.453
 4296.380  24.00 Cr1  4.9366E-03    0.00494   3.849  -2.568   7.800  -6.070  -7.790
 4296.380  69.01 Tm2  1.6942E-05    0.00002   3.797  -1.350   8.081  -5.486  -7.624
 4296.392  26.00 Fe1  2.9023E-01    0.29023   4.191  -2.770   8.380  -4.270  -7.300
 4296.404  29.00 Cu1  4.9514E-10    0.00000   7.447  -6.568   7.830  -2.240  -6.850
 4296.404  29.00 Cu1  1.2994E-10    0.00000   7.447  -7.149   7.380  -2.240  -6.850
 4296.404  29.00 Cu1  5.3056E-12    0.00000   7.447  -8.538   8.240  -2.240  -6.850
 4296.404  29.00 Cu1  1.2495E-12    0.00000   7.447  -9.166   7.580  -2.240  -6.850
 4296.408  26.02 Fe3  2.2210E-24    0.00000  22.860  -3.155   9.010  -4.880  -7.560
 4296.408  26.02 Fe3  2.8944E-23    0.00000  22.860  -2.040   9.010  -4.860  -7.560
 4296.414  27.00 Co1  3.7570E-03    0.00376   3.576  -2.623   8.050  -4.710  -7.510
 4296.425  26.01 Fe2  1.1249E-06    0.00000  11.051  -2.896   8.660  -4.740  -7.310
 4296.445  26.02 Fe3  8.5028E-23    0.00000  22.860  -1.572   9.010  -4.880  -7.560
 4296.447  29.00 Cu1  1.0531E-09    0.00000   7.178  -6.487   7.380  -2.980  -6.980
 4296.447  29.00 Cu1  3.6939E-10    0.00000   7.178  -6.942   7.380  -2.980  -6.980
 4296.452  72.00 Hf1  9.1499E-04    0.00091   0.685  -1.680   8.081  -6.505  -7.709
 4296.505  26.01 Fe2  2.6201E-10    0.00000  12.262  -5.418   8.840  -5.340  -7.480
 4296.510  29.00 Cu1  5.4386E-09    0.00000   7.178  -5.774   7.370  -2.990  -6.980
 4296.521  23.02 V 3  6.0786E-20    0.00000  16.118  -2.627   9.390  -6.330  -7.830
 4296.526  26.00 Fe1  1.4428E-04    0.00014   4.559  -5.736   8.340  -3.770  -7.120
 4296.545  26.02 Fe3  2.2791E-25    0.00000  19.659  -7.080   9.370  -5.960  -7.760
 4296.552  24.01 Cr2  3.9685E-15    0.00000  11.425  -9.735   8.680  -4.220  -7.420
 4296.556  29.00 Cu1  8.8257E-13    0.00000   7.447  -9.317   7.380  -2.080  -6.850
 4296.556  29.00 Cu1  2.4141E-13    0.00000   7.447  -9.880   7.830  -2.080  -6.850
 4296.556  58.02 Ce3  6.1175E-15    0.00000  12.362  -1.670   8.081  -4.517  -7.455
 4296.560  69.01 Tm2  2.9221E-07    0.00000   4.531  -2.440   8.081  -5.326  -7.573
 4296.566  26.01 Fe2  4.6840E+01   46.83977   2.704  -2.933   8.460  -6.540  -7.880
 4296.575  26.00 Fe1  3.0702E-02    0.03070   4.220  -3.719   8.280  -4.240  -7.290
 4296.576  28.04 Ni5  9.4338-100    0.00000  33.262  -7.093   9.920  -6.930  -8.050
 4296.578  28.01 Ni2  1.6591E-09    0.00000  13.972  -2.190   8.940  -4.870  -7.580
 4296.585  28.00 Ni1  4.3374E-03    0.00434   4.165  -3.544   8.320  -5.340  -7.530
 4296.587  24.01 Cr2  9.0914E-14    0.00000  11.425  -8.375   8.680  -4.370  -7.420
 4296.600   6.02 C 3  3.4429E-49    0.00000  42.981  -1.146   8.081  -3.545  -7.144
 4296.606  27.01 Co2  4.6606E-10    0.00000  12.019  -2.801   8.140  -5.000  -7.420
 4296.613  24.00 Cr1  1.8220E-01    0.18220   3.850  -1.000   7.800  -6.070  -7.660
 4296.619  42.00 Mo1  4.2103E-04    0.00042   2.070  -1.885   8.081  -5.994  -7.546
 4296.636  58.01 Ce2  1.6741E-04    0.00017   1.458  -2.960   8.081  -5.695  -7.691
 4296.646  29.00 Cu1  8.8901E-11    0.00000   7.884  -6.913   8.180  -2.660  -6.770
 4296.646  29.00 Cu1  6.4552E-11    0.00000   7.884  -7.052   8.160  -2.710  -6.770
 4296.646  29.00 Cu1  5.9008E-11    0.00000   7.884  -7.091   8.130  -2.800  -6.770
 4296.650  28.01 Ni2  1.8085E-13    0.00000  14.050  -6.081   9.130  -4.970  -7.470
 4296.653  20.00 Ca1  3.9144E-03    0.00391   4.739  -2.464   7.920  -2.870  -6.680
 4296.656  27.01 Co2  4.6500E-14    0.00000  12.019  -6.802   8.140  -4.990  -7.420
 4296.659  58.01 Ce2  1.3841E-02    0.01384   0.000  -2.380   8.081  -5.914  -7.761
 4296.671  58.01 Ce2  1.6249E-05    0.00002   1.930  -3.540   8.081  -5.613  -7.665
 4296.681  58.01 Ce2  1.6514E+00    1.65142   0.516   0.170   8.081  -5.842  -7.738
 4296.693  22.02 Ti3  6.0328E-18    0.00000  19.702   0.770   9.390  -5.180  -7.560
 4296.698  70.01 Yb2  3.5754E-07    0.00000   7.393  -1.770   8.081  -4.353  -7.262
 4296.707  38.01 Sr2  9.0326E-04    0.00090   6.607  -0.721   8.081  -4.128  -7.190
 4296.733  40.01 Zr2  2.3874E-01    0.23874   1.756  -1.010   8.081  -5.983  -7.783
 4296.736  26.01 Fe2  4.0692E-07    0.00000  11.309  -3.101   8.940  -5.790  -7.660
 4296.739  62.00 Sm1  6.7494E-03    0.00675   0.498   0.870   8.081  -6.045  -7.562
 4296.749  26.01 Fe2  2.1764E-05    0.00002   6.803  -5.506   8.610  -6.500  -7.890
 4296.750  26.02 Fe3  3.0300E-23    0.00000  22.544  -2.310   9.220  -5.960  -7.710
 4296.757  24.01 Cr2  2.7217E-11    0.00000   2.434 -14.146  -0.770  -6.470  -7.940
 4296.757  24.01 Cr2  1.0860E-06    0.00000   2.434  -9.545  -0.770  -6.470  -7.940
 4296.759  26.00 Fe1  3.0639E-02    0.03064   4.209  -3.730   7.730  -3.890  -7.300
 4296.761  28.02 Ni3  7.5160E-28    0.00000  25.425  -1.608   9.290  -6.000  -7.620
 4296.762  26.01 Fe2  3.1750E-08    0.00000  12.448  -3.164   8.660  -3.860  -7.480
 4296.763  45.00 Rh1  9.0825E-04    0.00091   1.676  -1.230   8.081  -6.322  -7.651
 4296.774  26.00 Fe1  4.1725E-02    0.04173   4.283  -3.528   8.430  -4.990  -7.330
 4296.779  58.01 Ce2  4.9554E-01    0.49554   0.857  -0.040   8.081  -5.791  -7.721
 4296.814  26.02 Fe3  9.4536E-22    0.00000  22.860  -0.526   9.010  -4.970  -7.560
 4296.818  29.00 Cu1  6.4031E-08    0.00000   7.805  -4.128   8.260  -3.050  -6.860
 4296.818  29.00 Cu1  1.1679E-10    0.00000   7.805  -6.867   8.120  -2.920  -6.850
 4296.826  29.00 Cu1  1.3568E-09    0.00000   7.178  -6.377   7.370  -2.990  -6.980
 4296.851  24.02 Cr3  2.3943E-21    0.00000  19.151  -1.969   9.470  -6.320  -7.840
 4296.851  26.02 Fe3  2.4581E-20    0.00000  22.860   0.889   9.010  -4.970  -7.560
 4296.851  26.02 Fe3  8.5036E-21    0.00000  22.860   0.428   9.010  -4.970  -7.560
 4296.871  10.01 Ne2  1.4690E-36    0.00000  34.748  -1.380   8.081  -4.967  -7.458
 4296.888  58.01 Ce2  3.3842E-02    0.03384   1.212  -0.880   8.081  -5.735  -7.704
 4296.900  26.01 Fe2  2.1932E-08    0.00000  11.219  -4.452   8.780  -4.690  -7.440
 4296.918  23.01 V 2  5.9832E-06    0.00001   6.534  -2.635   8.890  -5.660  -7.690
 4296.945  25.02 Mn3  7.8140E-25    0.00000  21.410  -3.907   9.350  -6.090  -7.690
 4296.972  28.00 Ni1  4.3387E-01    0.43387   4.154  -1.554   8.370  -5.410  -7.540
 4296.981  24.00 Cr1  1.9316E-03    0.00193   0.941  -5.643   7.090  -6.030  -7.800
 4296.982  28.04 Ni5  8.2425-101    0.00000  38.077  -3.735   9.890  -6.930  -8.050
 4295.007 106.00 CH1  3.2483E-02    0.03248   0.521  -3.315   8.081  -5.000  -7.301
 4295.009 106.00 CH1  8.0105E+00    8.01052   0.521  -0.923   8.081  -5.000  -7.301
 4295.046 106.00 CH1  4.4017E-04    0.00044   0.460  -5.239   8.081  -5.000  -7.301
 4295.052 106.00 CH1  1.0493E-05    0.00001   1.648  -5.772   8.081  -5.000  -7.301
 4295.074 106.00 CH1  9.0703E-02    0.09070   0.460  -2.925   8.081  -5.000  -7.301
 4295.085 106.00 CH1  7.5625E+00    7.56255   0.521  -0.948   8.081  -5.000  -7.301
 4295.086 106.00 CH1  2.7968E-02    0.02797   0.521  -3.380   8.081  -5.000  -7.301
 4295.090 106.00 CH1  5.9610E-03    0.00596   1.242  -3.390   8.081  -5.000  -7.301
 4295.095 106.00 CH1  7.3452E-09    0.00000   3.547  -7.185   8.081  -5.000  -7.301
 4295.139 106.00 CH1  9.6522E-02    0.09652   0.460  -2.898   8.081  -5.000  -7.301
 4295.157 106.00 CH1  3.8983E-02    0.03898   0.463  -3.289   8.081  -5.000  -7.301
 4295.168 106.00 CH1  3.7552E-04    0.00038   0.460  -5.308   8.081  -5.000  -7.301
 4295.199 106.00 CH1  8.0331E+00    8.03307   0.463  -0.975   8.081  -5.000  -7.301
 4295.220 106.00 CH1  6.4022E-03    0.00640   1.242  -3.359   8.081  -5.000  -7.301
 4295.224 106.00 CH1  3.7637E-01    0.37637   1.596  -1.265   8.081  -5.000  -7.301
 4295.245 106.00 CH1  8.5484E+00    8.54842   0.463  -0.948   8.081  -5.000  -7.301
 4295.266 106.00 CH1  3.8400E-05    0.00004   1.242  -5.581   8.081  -5.000  -7.301
 4295.288 106.00 CH1  3.3258E-02    0.03326   0.463  -3.358   8.081  -5.000  -7.301
 4295.349 106.00 CH1  1.0880E-03    0.00109   1.596  -3.804   8.081  -5.000  -7.301
 4295.373 106.00 CH1  5.2684E-01    0.52684   1.246  -1.440   8.081  -5.000  -7.301
 4295.375 106.00 CH1  3.5862E-01    0.35862   1.596  -1.286   8.081  -5.000  -7.301
 4295.502 106.00 CH1  5.6583E-01    0.56583   1.246  -1.409   8.081  -5.000  -7.301
 4295.549 106.00 CH1  3.3938E-03    0.00339   1.246  -3.631   8.081  -5.000  -7.301
 4295.579 106.00 CH1  3.3071E-01    0.33071   1.654  -1.268   8.081  -5.000  -7.301
 4295.642 106.00 CH1  3.4630E-01    0.34630   1.654  -1.248   8.081  -5.000  -7.301
 4295.778 106.00 CH1  9.2357E-04    0.00092   1.654  -3.822   8.081  -5.000  -7.301
 4295.839 106.00 CH1  1.4833E-06    0.00000   1.917  -6.375   8.081  -5.000  -7.301
 4295.865 106.00 CH1  5.8461E-06    0.00001   2.940  -4.841   8.081  -5.000  -7.301
 4296.003 106.00 CH1  5.1516E-06    0.00001   1.454  -6.259   8.081  -5.000  -7.301
 4296.065 106.00 CH1  5.5560E-04    0.00056   0.388  -5.204   8.081  -5.000  -7.301
 4296.069 106.00 CH1  1.6154E-02    0.01615   0.346  -3.779   8.081  -5.000  -7.301
 4296.070 106.00 CH1  1.6154E-02    0.01615   0.346  -3.779   8.081  -5.000  -7.301
 4296.138 106.00 CH1  5.6350E-06    0.00001   2.940  -4.857   8.081  -5.000  -7.301
 4296.198 106.00 CH1  1.4368E+00    1.43676   0.347  -1.829   8.081  -5.000  -7.301
 4296.211 106.00 CH1  1.4368E+00    1.43677   0.347  -1.829   8.081  -5.000  -7.301
 4296.280 106.00 CH1  9.0599E-08    0.00000   3.136  -6.471   8.081  -5.000  -7.301
 4296.353 106.00 CH1  5.9501E-03    0.00595   1.243  -3.390   8.081  -5.000  -7.301
 4296.363 106.00 CH1  6.3904E-03    0.00639   1.243  -3.359   8.081  -5.000  -7.301
 4296.409 106.00 CH1  3.8329E-05    0.00004   1.243  -5.581   8.081  -5.000  -7.301
 4296.436 106.00 CH1  1.4184E-06    0.00000   3.555  -4.892   8.081  -5.000  -7.301
 4296.486 106.00 CH1  3.7185E-02    0.03719   0.008  -3.727   8.081  -5.000  -7.301
 4296.528 106.00 CH1  3.7185E-02    0.03719   0.008  -3.727   8.081  -5.000  -7.301
 4296.581 106.00 CH1  3.7528E-08    0.00000   3.634  -6.397   8.081  -5.000  -7.301
 4296.598 106.00 CH1  3.3142E+00    3.31421   0.008  -1.777   8.081  -5.000  -7.301
 4296.619 106.00 CH1  4.2318E-03    0.00423   1.291  -3.494   8.081  -5.000  -7.301
 4296.632 106.00 CH1  5.1117E-03    0.00511   1.219  -3.478   8.081  -5.000  -7.301
 4296.637 106.00 CH1  3.4966E-03    0.00350   1.365  -3.509   8.081  -5.000  -7.301
 4296.648 106.00 CH1  3.3142E+00    3.31424   0.008  -1.777   8.081  -5.000  -7.301
 4296.650 106.00 CH1  5.2588E-01    0.52588   1.247  -1.440   8.081  -5.000  -7.301
 4296.657 106.00 CH1  1.8816E+00    1.88159   1.291  -0.846   8.081  -5.000  -7.301
 4296.658 106.00 CH1  5.6479E-01    0.56479   1.247  -1.409   8.081  -5.000  -7.301
 4296.676 106.00 CH1  1.7444E+00    1.74441   1.365  -0.811   8.081  -5.000  -7.301
 4296.681 106.00 CH1  2.1856E+00    2.18560   1.219  -0.847   8.081  -5.000  -7.301
 4296.683 106.00 CH1  1.9567E+00    1.95672   1.291  -0.829   8.081  -5.000  -7.301
 4296.696 106.00 CH1  2.0969E+00    2.09688   1.219  -0.865   8.081  -5.000  -7.301
 4296.706 106.00 CH1  3.3876E-03    0.00339   1.247  -3.631   8.081  -5.000  -7.301
 4296.707 106.00 CH1  1.6736E+00    1.67360   1.365  -0.829   8.081  -5.000  -7.301
 4296.722 106.00 CH1  3.7891E-03    0.00379   1.291  -3.542   8.081  -5.000  -7.301
 4296.746 106.00 CH1  4.5559E-03    0.00456   1.219  -3.528   8.081  -5.000  -7.301
 4296.746 106.00 CH1  3.1453E-03    0.00315   1.365  -3.555   8.081  -5.000  -7.301
 4296.795 106.00 CH1  4.3849E-04    0.00044   0.462  -5.239   8.081  -5.000  -7.301
 4296.807 106.00 CH1  9.6152E-02    0.09615   0.462  -2.898   8.081  -5.000  -7.301
 4296.824 106.00 CH1  9.0357E-02    0.09036   0.462  -2.925   8.081  -5.000  -7.301
 4296.836 106.00 CH1  3.7408E-04    0.00037   0.462  -5.308   8.081  -5.000  -7.301
 4296.918 106.00 CH1  3.8917E-02    0.03892   0.464  -3.289   8.081  -5.000  -7.301
 4296.946 106.00 CH1  8.5337E+00    8.53372   0.464  -0.948   8.081  -5.000  -7.301
 4296.960 106.00 CH1  8.0194E+00    8.01936   0.464  -0.975   8.081  -5.000  -7.301
 4296.988 106.00 CH1  3.3200E-02    0.03320   0.464  -3.358   8.081  -5.000  -7.301


==> anc/linedat/lines_CH4297.dat <==
 4297.008  24.01 Cr2  3.7027E-10    0.00000  10.869  -5.275   8.850  -5.050  -7.410
 4297.017  10.01 Ne2  1.4024E-35    0.00000  34.748  -0.400   8.081  -4.967  -7.458
 4297.030  24.01 Cr2  2.2730E-09    0.00000   1.526 -13.057  -0.790  -6.490  -7.940
 4297.030  24.01 Cr2  5.6181E-11    0.00000   1.526 -14.664  -0.790  -6.490  -7.940
 4297.045  69.01 Tm2  1.6211E-07    0.00000   3.349  -3.780   8.081  -5.573  -7.652
 4297.046  24.00 Cr1  7.5515E-01    0.75515   2.709  -1.429   8.110  -5.880  -7.760
 4297.056  22.00 Ti1  7.7497E-07    0.00000   3.424  -5.301   8.260  -3.990  -7.180
 4297.056  17.02 Cl3  4.0966E-36    0.00000  24.653  -1.220   8.081  -5.485  -7.765
 4297.069  22.00 Ti1  1.5750E-05    0.00002   3.424  -3.993   8.260  -4.000  -7.180
 4297.075  26.01 Fe2  5.3361E-06    0.00001  11.307  -1.985   8.670  -5.040  -7.410
 4297.088  23.01 V 2  5.6835E-08    0.00000   6.556  -4.637   8.860  -5.660  -7.690
 4297.090  22.00 Ti1  1.7986E-03    0.00180   3.166  -2.172   8.400  -4.440  -7.410
 4297.091   9.02 F 3  6.4207E-80    0.00000  55.003  -1.790   8.081  -4.488  -7.446
 4297.099  23.00 V 1  9.5151E-03    0.00952   1.893  -1.647   6.900  -6.150  -7.780
 4297.101  24.01 Cr2  3.6995E-05    0.00004   8.350  -2.586   8.970  -5.670  -7.500
 4297.105  92.01 U 2  4.2126E-03    0.00421   0.036  -1.802   8.081  -6.056  -7.807
 4297.166  20.00 Ca1  5.4479E-03    0.00545   4.735  -2.324   7.920  -2.990  -6.680
 4297.168  64.01 Gd2  9.6572E-02    0.09657   1.406  -0.200   8.081  -5.893  -7.754
 4297.178  27.01 Co2  6.2710E-05    0.00006   3.086  -5.866   8.590  -6.560  -7.900
 4297.182  24.01 Cr2  3.0349E-10    0.00000  11.529  -4.756   8.030  -4.620  -7.320
 4297.186  21.04 Sc5  9.7082-118    0.00000  66.260  -5.815  11.000  -6.060  -7.810
 4297.193  58.01 Ce2  1.0894E-02    0.01089   1.694  -0.930   8.081  -5.655  -7.678
 4297.197  28.01 Ni2  6.0540E-13    0.00000  13.939  -5.658   9.160  -4.340  -7.370
 4297.243  26.00 Fe1  6.0104E-03    0.00601   4.786  -3.908   7.750  -3.450  -7.060
 4297.252  69.01 Tm2  1.2238E-07    0.00000   4.387  -2.950   8.081  -5.359  -7.583
 4297.260  20.02 Ca3  7.5705E-41    0.00000  44.575  -3.600   9.090  -4.930  -7.590
 4297.284  26.01 Fe2  3.3411E-08    0.00000  12.995  -2.640   8.980  -5.360  -7.590
 4297.293  69.01 Tm2  4.7391E-06    0.00000   3.855  -1.850   8.081  -5.474  -7.620
 4297.306  90.00 Th1  3.0939E-05    0.00003   1.388  -0.405   8.081  -5.760  -7.471
 4297.324  26.01 Fe2  9.0734E-08    0.00000  12.921  -2.274   9.170  -5.490  -7.570
 4297.328  28.02 Ni3  6.5983E-30    0.00000  24.803  -4.235   9.410  -5.720  -7.710
 4297.338  58.01 Ce2  6.3702E-06    0.00001   3.736  -2.290   8.081  -5.227  -7.541
 4297.340  60.01 Nd2  1.0862E-01    0.10862   0.205  -1.520   8.081  -5.868  -7.746
 4297.348  26.02 Fe3  7.9192E-25    0.00000  19.659  -6.539   9.370  -5.960  -7.760
 4297.373  58.01 Ce2  1.4957E-03    0.00150   1.206  -2.240   8.081  -5.736  -7.704
 4297.382  18.01 Ar2  2.9575E-23    0.00000  23.070  -2.730   8.081  -4.221  -7.219
 4297.396  22.02 Ti3  1.0056E-19    0.00000  19.702  -1.008   9.390  -5.100  -7.560
 4297.402  23.01 V 2  2.0439E-05    0.00002   6.457  -2.172   8.930  -5.720  -7.690
 4297.416  26.01 Fe2  1.5038E-07    0.00000  10.448  -4.323   8.890  -5.330  -7.470
 4297.438  26.01 Fe2  4.9424E-06    0.00000  11.291  -2.033   8.730  -5.510  -7.460
 4297.444  26.02 Fe3  7.3506E-26    0.00000  22.616  -4.859   9.280  -6.310  -7.710
 4297.448  23.01 V 2  7.6401E-06    0.00001   8.157  -1.040   8.880  -5.860  -7.720
 4297.470  28.01 Ni2  2.5243E-09    0.00000  11.909  -3.900   8.360  -5.250  -7.490
 4297.477   9.02 F 3  1.4019E-80    0.00000  55.004  -2.450   8.081  -4.488  -7.446
 4297.492  26.00 Fe1  1.2095E-01    0.12095   4.371  -2.985   8.430  -5.330  -7.390
 4297.496  25.01 Mn2  1.5556E-10    0.00000   4.497 -11.237   0.690  -6.470  -7.930
 4297.500  25.02 Mn3  2.5401E-23    0.00000  24.191   0.156   9.050  -5.790  -7.620
 4297.500  59.02 Pr3  1.6653E-06    0.00000   1.458  -3.029   8.081  -5.875  -7.889
 4297.520  28.00 Ni1  6.1630E-02    0.06163   3.399  -3.094   8.010  -5.580  -7.510
 4297.522  29.00 Cu1  1.0321E-08    0.00000   6.867  -5.781   7.650  -3.750  -7.260
 4297.525  26.01 Fe2  2.3317E-09    0.00000  12.968  -3.821   8.910  -5.530  -7.500
 4297.537  12.02 Mg3  1.1458E-65    0.00000  72.339  -1.210   8.081  -4.511  -7.453
 4297.540  24.01 Cr2  5.4680E-10    0.00000  11.682  -4.360   8.760  -4.620  -7.310
 4297.553  26.02 Fe3  4.6706E-24    0.00000  22.544  -3.122   9.220  -5.960  -7.710
 4297.575  58.01 Ce2  9.9940E-03    0.00999   2.389  -0.330   8.080  -5.527  -7.637
 4297.591  27.01 Co2  6.5673E-13    0.00000  12.019  -5.652   8.140  -4.990  -7.420
 4297.602  27.01 Co2  1.1282E-13    0.00000  12.019  -6.417   8.140  -5.000  -7.420
 4297.606  26.00 Fe1  2.2606E-02    0.02261   4.584  -3.518   7.530  -3.900  -7.060
 4297.610  56.01 Ba2  7.7230E-07    0.00000   5.697  -3.650   8.080  -4.044  -7.162
 4297.616   6.01 C 2  9.7704E-21    0.00000  24.603  -3.682   9.420  -5.100  -7.710
 4297.625  58.01 Ce2  1.1490E-04    0.00011   1.320  -3.250   8.080  -5.718  -7.698
 4297.634  42.00 Mo1  1.3888E-04    0.00014   3.223  -1.309   8.080  -5.157  -7.278
 4297.636  24.01 Cr2  3.1203E-11    0.00000  11.650  -5.633   8.310  -4.720  -7.320
 4297.664  26.01 Fe2  1.7719E-05    0.00002  11.309  -1.462   8.720  -5.180  -7.440
 4297.672  23.00 V 1  4.5229E-01    0.45229   2.122   0.240   8.140  -5.940  -7.620
 4297.683  27.01 Co2  1.7758E-12    0.00000  12.019  -5.220   8.140  -5.000  -7.420
 4297.686  25.02 Mn3  7.1133E-25    0.00000  24.121  -1.461   9.040  -5.470  -7.580
 4297.708  44.00 Ru1  1.4575E-01    0.14575   1.002  -0.080   8.080  -6.521  -7.714
 4297.711  26.00 Fe1  5.3990E-05    0.00005   4.186  -6.505   6.770  -4.040  -7.260
 4297.712  26.01 Fe2  1.7510E-11    0.00000  12.286  -6.571   8.890  -4.610  -7.540
 4297.732  24.00 Cr1  3.8326E+00    3.83260   3.850   0.323   7.800  -6.070  -7.660
 4297.766  59.01 Pr2  2.8707E-01    0.28707   0.000  -0.580   8.080  -5.873  -7.748
 4297.780  60.01 Nd2  3.7621E-01    0.37621   0.380  -0.820   8.080  -5.843  -7.738
 4297.792  27.01 Co2  8.7507E-11    0.00000  10.286  -5.117   9.020  -5.790  -7.730
 4297.804  26.01 Fe2  2.0235E-08    0.00000  12.997  -2.856   9.140  -5.510  -7.570
 4297.815  58.01 Ce2  1.3805E-02    0.01381   1.244  -1.240   8.080  -5.730  -7.702
 4297.867  27.01 Co2  1.1356E-07    0.00000  11.932  -0.494   8.310  -4.660  -7.320
 4297.925  24.01 Cr2  8.0033E-11    0.00000  10.744  -6.055   9.070  -5.830  -7.730
 4297.926  27.00 Co1  2.8399E-02    0.02840   3.775  -1.562   8.170  -5.450  -7.560
 4297.929  26.01 Fe2  1.1454E-06    0.00000  11.303  -2.657   8.830  -5.000  -7.380
 4297.934  69.01 Tm2  2.3287E-08    0.00000   4.355  -3.700   8.080  -5.367  -7.586
 4297.964  18.01 Ar2  1.1672E-20    0.00000  21.428  -1.640   8.080  -4.963  -7.457
 4297.979  20.00 Ca1  1.2340E-03    0.00123   4.735  -2.969   7.910  -3.040  -6.680
 4297.991  69.01 Tm2  5.5893E-08    0.00000   4.104  -3.550   8.080  -5.422  -7.603
 4298.024  24.02 Cr3  1.5767E-21    0.00000  19.098  -2.199   9.460  -6.320  -7.840
 4298.025  23.00 V 1  3.4031E-01    0.34031   2.115   0.110   8.140  -5.940  -7.620
 4298.035  24.00 Cr1  2.3231E-01    0.23231   4.618  -0.190   8.070  -5.570  -7.670
 4298.036  26.00 Fe1  7.1799E+01   71.79863   3.047  -1.426   7.360  -6.150  -7.750
 4298.061  26.01 Fe2  1.0997E-10    0.00000  11.125  -6.838   8.590  -5.040  -7.310
 4298.084  27.01 Co2  3.5307E-11    0.00000  10.779  -5.059   8.890  -5.250  -7.570
 4298.085  26.01 Fe2  7.8066E-08    0.00000  10.523  -4.539   8.970  -5.830  -7.600
 4298.089  26.01 Fe2  3.3960E-09    0.00000  12.995  -3.633   9.110  -5.540  -7.590
 4298.093   9.02 F 3  1.8062E-79    0.00000  55.004  -1.340   8.080  -4.488  -7.446
 4298.097  10.01 Ne2  5.7026E-35    0.00000  34.749   0.210   8.080  -4.967  -7.458
 4298.097  26.00 Fe1  2.4441E-03    0.00244   3.047  -5.894   7.130  -6.110  -7.820
 4298.135   9.02 F 3  9.9259E-83    0.00000  55.004  -4.600   8.080  -4.488  -7.446
 4298.135  26.02 Fe3  5.7596E-26    0.00000  22.616  -4.965   9.330  -6.340  -7.710
 4298.137  28.02 Ni3  2.5410E-27    0.00000  25.377  -1.123   9.190  -5.500  -7.580
 4298.142  26.01 Fe2  4.2007E-07    0.00000   9.941  -4.342   8.990  -5.300  -7.590
 4298.144  39.00 Y 1  4.4093E-05    0.00004   2.003  -2.354   7.420  -4.660  -7.440
 4298.169  27.01 Co2  8.9629E-08    0.00000  12.019  -0.517   8.330  -4.660  -7.320
 4298.171  24.00 Cr1  3.2428E-04    0.00032   4.447  -3.202   8.310  -6.130  -7.720
 4298.171  58.01 Ce2  7.0780E-03    0.00708   1.931  -0.900   8.080  -5.613  -7.665
 4298.176  28.01 Ni2  3.5183E-10    0.00000  11.149  -5.453   8.860  -5.830  -7.780
 4298.178  22.00 Ti1  1.2487E-02    0.01249   3.062  -1.426   7.770  -4.480  -7.470
 4298.179  20.00 Ca1  2.7801E-05    0.00003   4.780  -4.575   8.330  -3.350  -6.730
 4298.188  20.00 Ca1  1.6621E-03    0.00166   4.763  -2.814   8.340  -2.590  -6.700
 4298.200  26.00 Fe1  1.8299E+00    1.82990   3.111  -2.961   8.090  -5.910  -7.770
 4298.207  23.00 V 1  2.5819E-02    0.02582   2.575  -0.588   7.660  -5.230  -7.490
 4298.225  26.01 Fe2  8.3531E-09    0.00000  11.289  -4.807   8.760  -5.720  -7.630
 4298.244  26.01 Fe2  6.2827E-05    0.00006   9.830  -2.269   9.200  -5.190  -7.480
 4298.255  25.00 Mn1  2.1175E-04    0.00021   4.273  -3.899   6.990  -2.560  -7.090
 4298.272  24.01 Cr2  2.9776E-09    0.00000  11.597  -3.702   8.480  -5.040  -7.320
 4298.277  26.01 Fe2  1.4102E-07    0.00000  10.448  -4.351   8.890  -5.200  -7.430
 4298.283  74.01 W 2  1.5933E-03    0.00159   2.881  -1.360   8.080  -6.353  -7.902
 4298.283  29.00 Cu1  7.4911E-10    0.00000   7.396  -6.435   7.020  -2.540  -6.860
 4298.283  29.00 Cu1  6.6152E-11    0.00000   7.396  -7.489   6.910  -2.510  -6.860
 4298.283  29.00 Cu1  3.5855E-11    0.00000   7.396  -7.755   6.840  -2.520  -6.860
 4298.299  28.00 Ni1  4.3177E-03    0.00432   3.597  -4.067   7.350  -4.780  -7.320
 4298.300  67.02 Ho3  7.6555E-06    0.00001   1.072  -1.570   8.080  -5.971  -7.920
 4298.320  26.01 Fe2  2.4566E-11    0.00000  12.286  -6.424   8.990  -4.830  -7.570
 4298.328  30.00 Zn1  1.0699E-02    0.01070   5.796  -2.128   8.080  -4.800  -7.164
 4298.354  28.00 Ni1  9.1235E-02    0.09123   3.898  -2.466   8.000  -3.710  -7.270
 4298.360  69.00 Tm1  2.5844E-05    0.00003   1.627  -0.600   8.080  -5.722  -7.459
 4298.363  26.01 Fe2  6.0130E-09    0.00000  12.972  -3.406   8.990  -5.330  -7.590
 4298.368  26.01 Fe2  2.8871E-13    0.00000  12.360  -8.286   9.260  -4.850  -7.460
 4298.369  22.00 Ti1  5.8542E-05    0.00006   2.506  -4.265   7.750  -5.310  -7.430
 4298.429  64.01 Gd2  1.8164E-02    0.01816   1.711  -0.646   8.080  -5.850  -7.740
 4298.435  26.02 Fe3  2.7005E-27    0.00000  20.634  -8.112   9.180  -5.950  -7.710
 4298.440  26.00 Fe1  6.1112E-07    0.00000   4.473  -8.188   7.980  -3.640  -7.180
 4298.440  59.02 Pr3  1.5100E-09    0.00000   3.699  -4.016   8.080  -5.724  -7.841
 4298.451  25.01 Mn2  2.9350E-07    0.00000   1.809 -10.427  -0.940  -6.640  -8.010
 4298.451  25.01 Mn2  2.2265E-06    0.00000   1.809  -9.547  -0.940  -6.640  -8.010
 4298.491  27.01 Co2  1.1468E-06    0.00000   8.562  -2.581   9.110  -5.790  -7.730
 4298.507  28.00 Ni1  1.6806E+00    1.68058   3.841  -1.253   8.000  -4.820  -7.520
 4298.516  28.04 Ni5  2.2952-102    0.00000  38.618  -4.794  10.050  -6.920  -8.040
 4298.540  58.01 Ce2  4.2303E-02    0.04230   0.812  -1.150   8.080  -5.798  -7.724
 4298.559  16.00 S 1  4.5503E-08    0.00000   9.933  -5.455   8.530  -3.140  -6.980
 4298.559  16.00 S 1  5.8082E-09    0.00000   9.933  -6.349   8.860  -3.140  -6.980
 4298.559  16.00 S 1  7.7276E-10    0.00000   9.933  -7.225   9.000  -3.140  -6.980
 4298.580  60.01 Nd2  1.8252E-02    0.01825   0.559  -1.970   8.080  -5.816  -7.730
 4298.583  26.00 Fe1  6.8692E-06    0.00001   4.446  -7.162   8.110  -3.860  -7.140
 4298.586  29.00 Cu1  2.7218E-05    0.00003   7.206  -2.049   8.950  -4.500  -7.240
 4298.610  24.01 Cr2  2.8912E-10    0.00000   9.532  -6.609   8.840  -5.660  -7.660
 4298.610  26.02 Fe3  2.5304E-24    0.00000  22.625  -3.314   9.340  -6.340  -7.710
 4298.644  69.01 Tm2  2.1737E-06    0.00000   4.355  -1.730   8.080  -5.367  -7.586
 4298.655  26.01 Fe2  3.9016E-07    0.00000  11.112  -3.300   9.050  -4.210  -7.440
 4298.666  22.00 Ti1  2.9570E+01   29.57029   0.818  -0.110   8.230  -5.980  -7.690
 4298.679  26.01 Fe2  2.5834E-08    0.00000  11.196  -4.402   8.110  -5.000  -7.350
 4298.687  25.00 Mn1  1.1037E-05    0.00001   4.273  -5.182   6.960  -2.790  -7.090
 4298.698  26.00 Fe1  4.5892E-02    0.04589   3.368  -4.326   8.280  -5.170  -7.550
 4298.708  69.01 Tm2  1.5582E-06    0.00000   4.469  -1.770   8.080  -5.341  -7.578
 4298.729  63.00 Eu1  1.7885E-04    0.00018   1.708   0.240   8.080  -5.248  -7.307
 4298.746  24.00 Cr1  3.8864E-02    0.03886   2.967  -2.481   7.910  -6.060  -7.780
 4298.760  26.01 Fe2  2.0538E-06    0.00000  11.309  -2.398   8.620  -5.040  -7.410
 4298.766  28.00 Ni1  4.7285E-01    0.47285   0.423  -4.939   4.610  -6.290  -7.830
 4298.766  26.00 Fe1  6.3264E-07    0.00000   4.473  -8.173   7.980  -3.640  -7.180
 4298.766  26.00 Fe1  3.9369E-06    0.00000   4.473  -7.379   7.980  -3.640  -7.180
 4298.776  26.01 Fe2  4.5277E-07    0.00000  10.503  -3.794   8.990  -5.830  -7.490
 4298.808  24.01 Cr2  1.3914E-07    0.00000  10.745  -2.814   8.790  -5.230  -7.420
 4298.828  90.01 Th2  2.8914E-03    0.00289   1.548  -1.010   8.080  -5.785  -7.720
 4298.850  26.01 Fe2  7.4138E-09    0.00000  12.995  -3.294   8.870  -5.300  -7.590
 4298.850  27.00 Co1  5.1953E-04    0.00052   3.971  -3.120   8.390  -4.890  -7.530
 4298.864  20.02 Ca3  2.9009E-37    0.00000  44.578  -0.014   9.090  -4.920  -7.590
 4298.880  27.01 Co2  1.0804E-08    0.00000   8.333  -4.817   9.060  -5.800  -7.740
 4298.884  42.00 Mo1  2.4328E-04    0.00024   2.260  -1.949   8.080  -5.894  -7.514
 4298.908  66.00 Dy1  4.3637E-04    0.00044   1.239  -0.176   8.080  -5.809  -7.486
 4298.961  25.01 Mn2  3.5643E-12    0.00000  10.661  -7.223   8.650  -4.960  -7.330
 4298.985  24.01 Cr2  3.5766E-07    0.00000  11.688  -1.539   8.490  -4.710  -7.320
 4298.988  20.00 Ca1  2.0640E+02  206.40482   1.886  -0.359   8.320  -5.760  -7.720
 4297.011 106.00 CH1  3.9267E-03    0.00393   1.649  -3.198   8.081  -5.000  -7.000
 4297.021 106.00 CH1  5.1401E-06    0.00001   1.455  -6.259   8.081  -5.000  -7.000
 4297.067 106.00 CH1  5.2394E-04    0.00052   0.407  -5.212   8.081  -5.000  -7.000
 4297.069 106.00 CH1  6.1470E-03    0.00615   1.149  -3.462   8.081  -5.000  -7.000
 4297.088 106.00 CH1  9.4903E-02    0.09490   0.407  -2.954   8.081  -5.000  -7.000
 4297.101 106.00 CH1  2.3210E+00    2.32096   1.149  -0.885   8.081  -5.000  -7.000
 4297.139 106.00 CH1  2.4304E+00    2.43036   1.149  -0.865   8.081  -5.000  -7.000
 4297.145 106.00 CH1  1.0472E-05    0.00001   1.649  -5.772   8.081  -5.000  -7.000
 4297.152 106.00 CH1  3.0920E-03    0.00309   0.346  -4.497   8.081  -5.000  -7.000
 4297.154 106.00 CH1  3.0920E-03    0.00309   0.346  -4.497   8.081  -5.000  -7.000
 4297.171 106.00 CH1  5.4661E-03    0.00547   1.149  -3.513   8.081  -5.000  -7.000
 4297.173 106.00 CH1  1.0146E-01    0.10146   0.407  -2.925   8.081  -5.000  -7.000
 4297.179 106.00 CH1  3.7501E-03    0.00375   1.649  -3.218   8.081  -5.000  -7.000
 4297.191 106.00 CH1  4.6402E-02    0.04640   0.410  -3.262   8.081  -5.000  -7.000
 4297.194 106.00 CH1  4.4187E-04    0.00044   0.407  -5.286   8.081  -5.000  -7.000
 4297.213 106.00 CH1  8.4051E+00    8.40509   0.410  -1.004   8.081  -5.000  -7.000
 4297.295 106.00 CH1  8.9857E+00    8.98568   0.410  -0.975   8.081  -5.000  -7.000
 4297.308 106.00 CH1  2.7442E-01    0.27442   0.348  -2.547   8.081  -5.000  -7.000
 4297.309 106.00 CH1  2.7442E-01    0.27442   0.348  -2.547   8.081  -5.000  -7.000
 4297.317 106.00 CH1  3.9134E-02    0.03913   0.410  -3.336   8.081  -5.000  -7.000
 4297.347 106.00 CH1  6.0836E-03    0.00608   1.203  -3.417   8.081  -5.000  -7.000
 4297.361 106.00 CH1  2.2712E-02    0.02271   0.346  -3.631   8.081  -5.000  -7.000
 4297.363 106.00 CH1  2.2712E-02    0.02271   0.346  -3.631   8.081  -5.000  -7.000
 4297.495 106.00 CH1  6.5641E-03    0.00656   1.203  -3.384   8.081  -5.000  -7.000
 4297.502 106.00 CH1  2.6740E+00    2.67402   1.082  -0.885   8.081  -5.000  -7.000
 4297.511 106.00 CH1  7.3819E-03    0.00738   1.082  -3.444   8.081  -5.000  -7.000
 4297.514 106.00 CH1  2.0158E+00    2.01578   0.348  -1.681   8.081  -5.000  -7.000
 4297.516 106.00 CH1  2.0158E+00    2.01578   0.348  -1.681   8.081  -5.000  -7.000
 4297.528 106.00 CH1  4.5100E-05    0.00005   1.203  -5.547   8.081  -5.000  -7.000
 4297.568 106.00 CH1  6.5339E-03    0.00653   1.082  -3.497   8.080  -5.000  -7.000
 4297.577 106.00 CH1  2.5537E+00    2.55371   1.082  -0.905   8.080  -5.000  -7.000
 4297.615 106.00 CH1  5.3767E-01    0.53767   1.207  -1.467   8.080  -5.000  -7.000
 4297.616 106.00 CH1  7.0050E-03    0.00701   0.009  -4.451   8.080  -5.000  -7.000
 4297.624 106.00 CH1  1.4803E-06    0.00000   1.918  -6.375   8.080  -5.000  -7.000
 4297.645 106.00 CH1  6.8959E-08    0.00000   3.154  -6.573   8.080  -5.000  -7.000
 4297.648 106.00 CH1  7.0051E-03    0.00701   0.009  -4.451   8.080  -5.000  -7.000
 4297.749 106.00 CH1  6.2434E-01    0.62434   0.009  -2.501   8.080  -5.000  -7.000
 4297.750 106.00 CH1  3.4562E-01    0.34562   1.655  -1.248   8.080  -5.000  -7.000
 4297.761 106.00 CH1  5.8014E-01    0.58014   1.207  -1.434   8.080  -5.000  -7.000
 4297.771 106.00 CH1  6.2434E-01    0.62434   0.009  -2.501   8.080  -5.000  -7.000
 4297.773 106.00 CH1  8.7671E-08    0.00000   3.423  -6.222   8.080  -5.000  -7.000
 4297.789 106.00 CH1  1.7064E-05    0.00002   0.996  -6.159   8.080  -5.000  -7.000
 4297.796 106.00 CH1  3.9860E-03    0.00399   1.207  -3.597   8.080  -5.000  -7.000
 4297.825 106.00 CH1  5.2171E-02    0.05217   0.009  -3.579   8.080  -5.000  -7.000
 4297.827 106.00 CH1  6.6941E-08    0.00000   3.155  -6.585   8.080  -5.000  -7.000
 4297.857 106.00 CH1  5.2171E-02    0.05217   0.009  -3.579   8.080  -5.000  -7.000
 4297.886 106.00 CH1  9.2174E-04    0.00092   1.655  -3.822   8.080  -5.000  -7.000
 4297.920 106.00 CH1  3.2938E-01    0.32938   1.656  -1.268   8.080  -5.000  -7.000
 4297.924 106.00 CH1  1.7064E-05    0.00002   0.996  -6.159   8.080  -5.000  -7.000
 4297.947 106.00 CH1  1.5113E-03    0.00151   0.999  -4.209   8.080  -5.000  -7.000
 4297.976 106.00 CH1  4.6499E+00    4.64991   0.009  -1.629   8.080  -5.000  -7.000
 4297.999 106.00 CH1  4.6499E+00    4.64994   0.009  -1.629   8.080  -5.000  -7.000
 4298.080 106.00 CH1  1.6112E-06    0.00000   3.414  -4.966   8.080  -5.000  -7.000
 4298.084 106.00 CH1  1.5113E-03    0.00151   0.999  -4.209   8.080  -5.000  -7.000
 4298.180 106.00 CH1  8.8482E-03    0.00885   1.017  -3.425   8.080  -5.000  -7.000
 4298.184 106.00 CH1  3.4443E-03    0.00344   1.709  -3.200   8.080  -5.000  -7.000
 4298.198 106.00 CH1  2.7852E+00    2.78520   1.017  -0.927   8.080  -5.000  -7.000
 4298.230 106.00 CH1  2.2514E-07    0.00000   3.611  -5.640   8.080  -5.000  -7.000
 4298.242 106.00 CH1  9.1107E-07    0.00000   3.322  -5.298   8.080  -5.000  -7.000
 4298.242 106.00 CH1  2.9300E+00    2.92996   1.017  -0.905   8.080  -5.000  -7.000
 4298.246 106.00 CH1  3.5901E-03    0.00359   1.709  -3.182   8.080  -5.000  -7.000
 4298.261 106.00 CH1  7.7779E-03    0.00778   1.017  -3.481   8.080  -5.000  -7.000
 4298.389 106.00 CH1  8.8741E-06    0.00001   1.709  -5.789   8.080  -5.000  -7.000
 4298.401 106.00 CH1  4.4596E-02    0.04460   3.488  -0.456   8.080  -5.000  -7.000
 4298.460 106.00 CH1  6.0723E-03    0.00607   1.204  -3.417   8.080  -5.000  -7.000
 4298.461 106.00 CH1  2.0984E-07    0.00000   2.105  -7.052   8.080  -5.000  -7.000
 4298.498 106.00 CH1  6.5517E-03    0.00655   1.204  -3.384   8.080  -5.000  -7.000
 4298.532 106.00 CH1  4.5015E-05    0.00005   1.204  -5.547   8.080  -5.000  -7.000
 4298.629 106.00 CH1  5.2302E-04    0.00052   0.408  -5.212   8.080  -5.000  -7.000
 4298.651 106.00 CH1  9.4737E-02    0.09474   0.408  -2.954   8.080  -5.000  -7.000
 4298.661 106.00 CH1  1.0128E-01    0.10128   0.408  -2.925   8.080  -5.000  -7.000
 4298.681 106.00 CH1  1.0020E-02    0.01002   0.690  -3.671   8.080  -5.000  -7.000
 4298.682 106.00 CH1  4.4109E-04    0.00044   0.408  -5.286   8.080  -5.000  -7.000
 4298.735 106.00 CH1  8.8838E-07    0.00000   3.322  -5.309   8.080  -5.000  -7.000
 4298.741 106.00 CH1  5.3668E-01    0.53668   1.208  -1.467   8.080  -5.000  -7.000
 4298.778 106.00 CH1  5.7905E-01    0.57905   1.208  -1.434   8.080  -5.000  -7.000
 4298.791 106.00 CH1  4.6321E-02    0.04632   0.411  -3.262   8.080  -5.000  -7.000
 4298.802 106.00 CH1  2.0041E-07    0.00000   2.105  -7.072   8.080  -5.000  -7.000
 4298.813 106.00 CH1  3.9785E-03    0.00398   1.208  -3.597   8.080  -5.000  -7.000
 4298.814 106.00 CH1  8.3904E+00    8.39044   0.411  -1.004   8.080  -5.000  -7.000
 4298.827 106.00 CH1  8.9699E+00    8.96987   0.411  -0.975   8.080  -5.000  -7.000
 4298.841 106.00 CH1  9.9989E-03    0.01000   0.691  -3.671   8.080  -5.000  -7.000
 4298.849 106.00 CH1  3.9065E-02    0.03907   0.411  -3.336   8.080  -5.000  -7.000
 4298.930 106.00 CH1  1.0588E-02    0.01059   0.955  -3.404   8.080  -5.000  -7.000
 4298.950 106.00 CH1  8.8742E-01    0.88742   0.693  -1.721   8.080  -5.000  -7.000
 4298.976 106.00 CH1  3.1754E+00    3.17545   0.955  -0.927   8.080  -5.000  -7.000
 4298.993 106.00 CH1  3.0186E+00    3.01861   0.955  -0.949   8.080  -5.000  -7.000


==> anc/linedat/lines_CH4309.dat <==
 4309.010  62.01 Sm2  3.7070E-01    0.37070   0.185  -0.740   8.078  -5.920  -7.763
 4309.012  24.01 Cr2  5.3500E-07    0.00000  11.565  -1.477   8.050  -4.980  -7.320
 4309.022  26.01 Fe2  5.4612E-09    0.00000  11.196  -5.077   8.190  -4.320  -7.420
 4309.030  26.00 Fe1  3.9340E+01   39.33968   3.634  -1.149   8.050  -6.090  -7.580
 4309.031  28.01 Ni2  3.0295E-13    0.00000  14.061  -5.847   8.840  -4.810  -7.720
 4309.035  26.00 Fe1  5.8685E-03    0.00587   4.549  -4.136   8.190  -4.000  -7.170
 4309.059  26.01 Fe2  1.9743E-11    0.00000  11.125  -7.584   9.020  -4.010  -7.480
 4309.071  58.01 Ce2  1.9557E-03    0.00196   0.000  -3.230   8.078  -5.915  -7.761
 4309.077   8.01 O 2  1.0567E-22    0.00000  28.853  -0.050   8.078  -4.986  -7.464
 4309.081  22.00 Ti1  3.2236E-01    0.32236   2.249  -0.760   8.070  -5.190  -7.590
 4309.093  18.01 Ar2  6.8656E-18    0.00000  18.616  -1.450   8.078  -5.631  -7.670
 4309.096  28.01 Ni2  1.9220E-08    0.00000  11.382  -3.502   9.140  -5.790  -7.700
 4309.114  19.01 K 2  2.6854E-13    0.00000  20.638   0.117   9.560  -6.200  -7.790
 4309.128  26.01 Fe2  8.9475E-11    0.00000  13.002  -5.206   8.960  -5.520  -7.510
 4309.134  27.01 Co2  5.8538E-12    0.00000  10.627  -5.979   8.970  -5.750  -7.710
 4309.146  22.00 Ti1  5.6848E-04    0.00057   3.148  -2.689   8.270  -4.320  -7.260
 4309.161  69.01 Tm2  7.4017E-05    0.00007   3.884  -0.630   8.078  -5.470  -7.619
 4309.161  26.02 Fe3  4.5421E-25    0.00000  24.752  -2.109   8.900  -6.240  -7.620
 4309.163  26.01 Fe2  3.2740E-08    0.00000  12.934  -2.705   9.070  -5.420  -7.580
 4309.177  26.00 Fe1  3.3366E-01    0.33366   4.256  -2.650   8.240  -4.600  -7.320
 4309.200  23.01 V 2  2.8295E-10    0.00000   7.110  -6.432   8.810  -5.650  -7.650
 4309.209  44.00 Ru1  1.6291E-03    0.00163   3.228   0.010   8.078  -5.422  -7.363
 4309.211  28.01 Ni2  1.9449E-13    0.00000  13.777  -6.300   8.460  -4.150  -7.370
 4309.242  26.01 Fe2  3.9418E-09    0.00000  10.560  -5.802   8.900  -5.830  -7.610
 4309.244  69.01 Tm2  2.7389E-06    0.00000   3.766  -2.170   8.078  -5.494  -7.626
 4309.245  58.01 Ce2  6.1962E-03    0.00620   1.013  -1.800   8.078  -5.768  -7.714
 4309.245  26.01 Fe2  5.5782E-07    0.00000  11.307  -2.966   8.670  -5.090  -7.400
 4309.267  26.01 Fe2  2.4644E-11    0.00000  13.002  -5.766   8.680  -5.300  -7.500
 4309.285  26.02 Fe3  6.0212E-24    0.00000  24.745  -0.993   8.990  -6.630  -7.620
 4309.288  64.00 Gd1  1.5557E-03    0.00156   0.985   0.197   8.078  -6.060  -7.567
 4309.306  21.00 Sc1  9.7855E-04    0.00098   1.943  -1.773   7.580  -5.240  -7.590
 4309.307  29.00 Cu1  6.4528E-10    0.00000   7.179  -6.699   7.610  -3.260  -6.970
 4309.313   6.01 C 2  2.1217E-13    0.00000  18.046  -2.360   9.730  -5.420  -7.770
 4309.314  24.00 Cr1  5.1408E-03    0.00514   4.410  -2.036   8.140  -5.280  -7.560
 4309.316  26.01 Fe2  1.7262E-10    0.00000  11.145  -6.624   8.560  -4.380  -7.420
 4309.339  21.00 Sc1  6.6156E-08    0.00000   5.001  -3.138   7.850  -3.030  -7.120
 4309.339  21.00 Sc1  9.6955E-07    0.00000   5.001  -1.972   7.830  -3.170  -7.120
 4309.340  22.00 Ti1  3.4205E-04    0.00034   3.104  -2.950   7.300  -3.980  -7.330
 4309.356  26.04 Fe5  1.4319E-99    0.00000  41.653  -6.023  10.030  -6.900  -7.990
 4309.366  26.00 Fe1  5.5240E-02    0.05524   4.231  -3.454   8.390  -4.320  -7.290
 4309.372  21.00 Sc1  1.4363E-09    0.00000   1.987  -7.566   6.370  -4.700  -7.760
 4309.374  26.00 Fe1  1.5177E+02  151.77359   2.949  -1.191   7.420  -5.880  -7.690
 4309.374  23.01 V 2  6.9782E-05    0.00007   6.542  -1.561   8.900  -5.660  -7.690
 4309.380  23.01 V 2  2.0286E-10    0.00000   1.096 -12.093  -0.150  -6.440  -7.940
 4309.380  23.01 V 2  3.7862E-12    0.00000   1.096 -13.822  -0.150  -6.440  -7.940
 4309.390  27.01 Co2  2.1182E-05    0.00002   7.611  -2.187   8.930  -5.740  -7.690
 4309.391  29.00 Cu1  3.5962E-11    0.00000   7.180  -7.952   7.450  -3.260  -6.970
 4309.396  22.02 Ti3  1.2751E-19    0.00000  19.773  -0.840   9.370  -4.690  -7.560
 4309.402  58.01 Ce2  9.8540E-04    0.00099   2.167  -1.540   8.078  -5.571  -7.651
 4309.411  26.00 Fe1  7.6850E-05    0.00008   4.284  -6.262   7.500  -5.200  -7.320
 4309.413  25.02 Mn3  6.2037E-19    0.00000  13.621  -5.152   8.750  -6.630  -7.950
 4309.434  27.00 Co1  1.1008E-01    0.11008   3.016  -1.670   7.910  -5.470  -7.230
 4309.447  21.02 Sc3  1.4277E-16    0.00000  16.970   0.461   9.580  -5.440  -7.800
 4309.448  26.01 Fe2  3.0884E-11    0.00000  13.002  -5.668   9.070  -5.540  -7.560
 4309.450  70.01 Yb2  2.8943E-06    0.00000   4.964  -3.090   8.078  -5.252  -7.549
 4309.451  29.01 Cu2  1.5464E-15    0.00000  15.940  -5.425   8.300  -4.240  -7.190
 4309.454  26.00 Fe1  7.6139E+01   76.13882   3.111  -1.342   8.440  -5.750  -7.690
 4309.463  26.01 Fe2  5.8214E-09    0.00000  10.455  -5.729   8.900  -5.200  -7.430
 4309.465  24.00 Cr1  2.4963E-07    0.00000   0.968  -9.507   0.930  -6.150  -7.790
 4309.482  21.00 Sc1  9.1693E-07    0.00000   2.109  -4.649   7.390  -4.870  -7.480
 4309.482  26.01 Fe2  1.8117E-07    0.00000   7.627  -6.830   8.980  -5.830  -7.740
 4309.489  25.02 Mn3  8.4301E-25    0.00000  18.978  -6.105   9.480  -6.290  -7.830
 4309.493  21.02 Sc3  5.2801E-18    0.00000  16.970  -0.971   9.580  -5.440  -7.800
 4309.493  21.02 Sc3  1.8477E-16    0.00000  16.970   0.573   9.580  -5.440  -7.800
 4309.498  25.00 Mn1  4.3740E-05    0.00004   4.332  -4.530   8.340  -6.160  -7.770
 4309.516  23.00 V 1  4.3217E-02    0.04322   2.122  -0.780   8.140  -5.940  -7.730
 4309.524  26.01 Fe2  1.4184E-05    0.00001   7.684  -4.884   8.940  -5.830  -7.740
 4309.527  20.00 Ca1  5.6398E-03    0.00564   4.744  -2.301   7.920  -2.990  -6.680
 4309.551  41.00 Nb1  1.1234E-03    0.00112   1.610  -0.500   8.078  -6.114  -7.584
 4309.554  27.00 Co1  1.3128E-04    0.00013   4.146  -3.557   8.240  -4.150  -7.270
 4309.558  26.00 Fe1  5.7963E-01    0.57963   4.435  -2.246   8.150  -4.170  -7.270
 4309.570  71.00 Lu1  9.2635E-04    0.00093   0.247  -1.960   8.078  -6.072  -7.571
 4309.576  26.01 Fe2  2.1288E-07    0.00000   7.543  -6.837   8.990  -5.820  -7.740
 4309.579  25.02 Mn3  2.5709E-26    0.00000  24.215  -2.817   9.080  -5.570  -7.610
 4309.579   6.01 C 2  1.9086E-12    0.00000  18.046  -1.406   9.730  -5.420  -7.770
 4309.580  58.01 Ce2  9.1744E-02    0.09174   0.740  -0.880   8.078  -5.810  -7.728
 4309.586  26.02 Fe3  1.5570E-26    0.00000  24.752  -3.574   8.900  -6.240  -7.620
 4309.597  26.01 Fe2  2.2254E-08    0.00000  10.399  -5.198   8.960  -4.930  -7.400
 4309.622  39.01 Y 2  1.9739E+01   19.73933   0.180  -0.750   7.360  -6.230  -7.840
 4309.629  28.01 Ni2  3.7977E-12    0.00000  14.050  -4.759   9.130  -5.240  -7.480
 4309.634  58.02 Ce3  1.6473E-13    0.00000  12.362  -0.240   8.078  -4.519  -7.455
 4309.639  58.01 Ce2  9.6647E-03    0.00966   0.977  -1.640   8.078  -5.774  -7.716
 4309.649  24.01 Cr2  4.2226E-07    0.00000  10.745  -2.332   8.800  -4.980  -7.420
 4309.658  24.00 Cr1  1.2114E-01    0.12114   4.207  -0.850   8.220  -5.790  -7.710
 4309.658  23.00 V 1  7.7139E-05    0.00008   2.359  -3.311   8.290  -5.460  -7.700
 4309.673  26.00 Fe1  5.3368E-04    0.00053   2.998  -6.600   7.790  -5.270  -7.550
 4309.690  26.02 Fe3  3.1744E-28    0.00000  20.731  -8.953   9.280  -6.400  -7.620
 4309.713  26.00 Fe1  9.4295E+00    9.42954   4.584  -0.898   8.470  -4.810  -7.400
 4309.718  27.00 Co1  8.1538E-03    0.00815   3.930  -1.962   8.080  -4.770  -7.390
 4309.719  26.00 Fe1  8.2579E-04    0.00083   3.960  -5.528   7.500  -4.960  -7.310
 4309.735  58.01 Ce2  4.3686E-01    0.43686   0.459  -0.460   8.078  -5.851  -7.741
 4309.738  23.00 V 1  3.8935E-02    0.03893   2.130  -0.818   8.140  -5.940  -7.730
 4309.746  24.02 Cr3  1.7491E-14    0.00000   9.160  -4.270   8.930  -6.590  -7.930
 4309.757  26.00 Fe1  5.6783E-02    0.05678   4.218  -3.454   8.390  -3.890  -7.300
 4309.759  23.01 V 2  9.7208E-06    0.00001   6.529  -2.429   8.890  -5.700  -7.690
 4309.770  28.01 Ni2  6.3885E-11    0.00000  13.178  -4.333   8.420  -5.520  -7.350
 4309.781  26.02 Fe3  5.0204E-24    0.00000  24.745  -1.072   8.990  -6.610  -7.620
 4309.790  24.01 Cr2  6.4609E-04    0.00065   8.215  -1.468   8.400  -6.390  -7.750
 4309.794  23.00 V 1  4.5231E-01    0.45231   0.040  -1.670   6.890  -6.140  -7.710
 4309.796  22.00 Ti1  1.4373E-02    0.01437   1.997  -2.342   7.750  -5.240  -7.520
 4309.831  40.00 Zr1  5.2368E-03    0.00524   0.543  -1.830   8.078  -6.502  -7.708
 4309.838  22.00 Ti1  7.1698E-03    0.00717   0.848  -3.698   8.110  -5.970  -7.730
 4309.875  22.00 Ti1  3.7355E-03    0.00374   3.179  -1.843   8.210  -4.300  -7.300
 4309.883  58.01 Ce2  5.1212E-05    0.00005   3.469  -1.630   8.078  -5.295  -7.563
 4309.889  70.01 Yb2  2.6611E-06    0.00000   5.985  -2.190   8.078  -4.960  -7.456
 4309.891  21.00 Sc1  5.2447E-07    0.00000   3.189  -3.901   8.380  -3.970  -7.260
 4309.913   8.03 O 4  2.8338-124    0.00000  70.770  -3.992  10.220  -5.310  -7.590
 4309.913  26.01 Fe2  1.8735E-11    0.00000  10.329  -8.337   8.880  -5.340  -7.870
 4309.928  26.02 Fe3  1.9434E-24    0.00000  22.869  -3.205   9.020  -4.880  -7.560
 4309.942  20.00 Ca1  5.8923E-04    0.00059   4.780  -3.249   8.340  -3.520  -6.690
 4309.963  23.01 V 2  9.9130E-05    0.00010   3.803  -3.921   8.500  -6.490  -7.850
 4309.965  26.02 Fe3  3.1014E-23    0.00000  22.869  -2.002   9.020  -4.870  -7.560
 4309.969  24.01 Cr2  5.4570E-09    0.00000   8.525  -6.257   8.930  -5.220  -7.630
 4309.975  26.00 Fe1  1.0281E+00    1.02813   3.430  -2.919   8.290  -5.380  -7.540
 4309.980  25.02 Mn3  1.1582E-17    0.00000  13.622  -3.880   8.750  -6.630  -7.950
 4309.987  26.01 Fe2  8.7980E-11    0.00000  11.196  -6.870   8.190  -4.250  -7.420
 4309.992  90.01 Th2  8.5271E-03    0.00853   1.796  -0.313   8.078  -5.747  -7.707
 4309.994  26.01 Fe2  1.3017E-07    0.00000  11.270  -3.632   8.710  -4.980  -7.380
 4310.021  26.01 Fe2  7.1678E-09    0.00000  11.196  -4.959   8.190  -4.240  -7.420
 4310.025  22.00 Ti1  2.3129E-03    0.00231   3.104  -2.120   7.300  -3.780  -7.330
 4310.030  25.02 Mn3  4.3767E-25    0.00000  24.191  -1.608   9.080  -5.660  -7.610
 4310.092  27.00 Co1  1.2356E-01    0.12356   2.328  -2.251   7.860  -6.170  -7.800
 4310.100  24.00 Cr1  6.3366E-06    0.00001   4.697  -4.682   8.150  -5.010  -7.520
 4310.115  14.00 Si1  1.9597E-03    0.00196   4.930  -5.067   8.530  -3.070  -6.980
 4310.121  28.01 Ni2  9.7691E-14    0.00000  13.860  -6.523   8.260  -4.460  -7.260
 4310.125  70.01 Yb2  9.2018E-06    0.00001   5.910  -1.720   8.078  -4.985  -7.464
 4310.169  29.00 Cu1  7.5870E-07    0.00000   7.206  -3.604   8.950  -4.520  -7.220
 4310.175  70.01 Yb2  4.6123E-07    0.00000   5.572  -3.330   8.078  -5.088  -7.497
 4310.194  26.01 Fe2  1.8928E-06    0.00000  11.289  -2.452   8.590  -5.060  -7.400
 4310.204  22.01 Ti2  4.1705E-06    0.00000   6.526  -3.696   8.940  -5.810  -7.660
 4310.210  23.00 V 1  3.2741E-04    0.00033   2.332  -2.708   8.150  -4.980  -7.540
 4310.213  26.01 Fe2  7.6000E-11    0.00000  13.002  -5.277   8.810  -5.300  -7.560
 4310.213   8.00 O 1  1.4670E-08    0.00000  13.240  -4.490   8.078  -4.505  -7.069
 4310.220  23.00 V 1  6.5229E-05    0.00007   2.723  -3.050   7.990  -5.440  -7.490
 4310.222  24.00 Cr1  1.8843E-04    0.00019   0.941  -6.654   7.080  -6.050  -7.800
 4310.223  58.01 Ce2  4.8856E-06    0.00000   3.862  -2.290   8.078  -5.196  -7.531
 4310.227  70.01 Yb2  2.9798E-07    0.00000   6.651  -2.530   8.078  -4.716  -7.378
 4310.229  24.00 Cr1  6.9529E-03    0.00695   4.616  -1.716   8.640  -5.750  -7.650
 4310.229  24.02 Cr3  5.5041E-22    0.00000  19.106  -2.649   9.450  -6.330  -7.840
 4310.235  26.01 Fe2  1.8013E-06    0.00000  11.307  -2.457   8.940  -5.920  -7.710
 4310.239  24.00 Cr1  4.5298E-03    0.00453   4.204  -2.280   8.220  -5.170  -7.590
 4310.242  69.01 Tm2  7.3721E-06    0.00001   3.221  -2.240   8.078  -5.598  -7.660
 4310.247  58.01 Ce2  5.1129E-04    0.00051   3.448  -0.650   8.078  -5.301  -7.565
 4310.270  22.00 Ti1  2.3999E-03    0.00240   3.104  -2.104   7.290  -4.290  -7.330
 4310.287  23.00 V 1  3.6595E-05    0.00004   3.315  -2.758   8.250  -3.750  -7.190
 4310.296  26.01 Fe2  1.1029E-08    0.00000  11.270  -4.704   8.250  -4.280  -7.420
 4310.324  26.01 Fe2  2.8373E-10    0.00000  13.003  -4.704   9.000  -5.540  -7.510
 4310.337  26.02 Fe3  2.7390E-22    0.00000  22.869  -1.056   9.020  -4.970  -7.560
 4310.340  23.00 V 1  1.1832E-04    0.00012   1.183  -4.204   8.520  -6.140  -7.650
 4310.355  26.02 Fe3  4.6301E-20    0.00000  22.869   1.172   9.020  -4.980  -7.560
 4310.355  26.02 Fe3  4.9842E-21    0.00000  22.869   0.204   9.020  -4.970  -7.560
 4310.358  22.00 Ti1  4.1259E-01    0.41259   1.053  -1.750   7.140  -5.890  -7.770
 4310.372  26.00 Fe1  9.4052E+00    9.40522   3.929  -1.500   7.660  -4.990  -7.100
 4310.375  92.01 U 2  1.7274E-03    0.00173   0.779  -1.508   8.078  -5.965  -7.777
 4310.390  42.00 Mo1  6.3133E-04    0.00063   3.033  -0.826   8.078  -5.355  -7.341
 4310.391  58.01 Ce2  2.7626E-03    0.00276   1.014  -2.150   8.078  -5.768  -7.714
 4310.399  26.01 Fe2  1.1312E-07    0.00000  10.448  -4.447   8.940  -5.680  -7.630
 4310.402  28.02 Ni3  6.7056E-28    0.00000  24.835  -2.199   9.530  -5.790  -7.710
 4310.412  26.01 Fe2  1.4176E-08    0.00000  11.270  -4.595   8.700  -4.980  -7.380
 4310.413  28.01 Ni2  2.0852E-09    0.00000  13.972  -2.091   8.940  -4.940  -7.580
 4310.414  58.01 Ce2  1.5441E-04    0.00015   3.448  -1.170   8.078  -5.301  -7.565
 4310.415  70.01 Yb2  2.5801E-07    0.00000   6.076  -3.120   8.078  -4.930  -7.446
 4310.416  26.01 Fe2  1.1450E-06    0.00000  11.237  -2.718   9.120  -4.900  -7.460
 4310.420  26.01 Fe2  8.0203E-09    0.00000  10.480  -5.567   8.960  -5.820  -7.740
 4310.421  27.01 Co2  4.0763E-08    0.00000  10.442  -2.306   8.078  -5.094  -7.956
 4310.431  29.00 Cu1  1.1427E-11    0.00000   7.180  -8.450   7.440  -3.310  -6.970
 4310.446  25.01 Mn2  1.1111E-06    0.00000   9.858  -2.466   8.830  -5.680  -7.670
 4310.446  24.02 Cr3  1.1233E-23    0.00000  16.275  -6.936   9.380  -6.320  -7.840
 4310.453  58.01 Ce2  2.2660E-04    0.00023   1.533  -2.760   8.078  -5.684  -7.687
 4310.484  22.02 Ti3  4.4141E-19    0.00000  19.763  -0.310   9.370  -4.470  -7.560
 4310.491  23.01 V 2  3.7288E-04    0.00037   6.466  -0.903   8.930  -5.720  -7.690
 4310.500  60.01 Nd2  1.3686E-01    0.13686   0.205  -1.420   8.078  -5.869  -7.747
 4310.508  27.02 Co3  1.5365E-28    0.00000  21.474  -5.199   9.510  -5.980  -7.760
 4310.513  26.01 Fe2  3.2616E-10    0.00000  11.196  -6.301   8.190  -3.940  -7.420
 4310.521  28.01 Ni2  1.4118E-09    0.00000  11.453  -4.571   7.970  -6.490  -7.910
 4310.528  25.02 Mn3  2.8241E-24    0.00000  21.419  -3.341   9.330  -6.090  -7.690
 4310.533  26.00 Fe1  2.9490E-02    0.02949   4.549  -3.435   8.200  -3.570  -7.120
 4310.533  22.00 Ti1  2.0025E-02    0.02002   2.250  -1.966   7.880  -5.720  -7.720
 4310.536  26.02 Fe3  1.0955E-18    0.00000  14.178  -5.426   9.100  -6.670  -7.950
 4310.538   9.01 F 2  2.6164E-36    0.00000  32.915  -2.300   8.078  -4.505  -7.310
 4310.539  26.00 Fe1  1.5348E+00    1.53484   3.635  -2.557   8.230  -6.070  -7.760
 4310.541  29.00 Cu1  5.8991E-08    0.00000   7.178  -4.739   7.430  -2.980  -6.970
 4310.562  28.02 Ni3  1.0126E-28    0.00000  24.883  -2.976   9.370  -5.940  -7.720
 4310.568  26.01 Fe2  1.7475E-09    0.00000  10.531  -6.182   9.020  -5.810  -7.740
 4310.569  26.01 Fe2  9.3723E-12    0.00000  13.002  -6.186   8.870  -5.420  -7.500
 4310.593  77.00 Ir1  8.5868E-03    0.00859   1.515  -1.900   8.078  -6.849  -7.819
 4310.596  22.00 Ti1  1.7343E-05    0.00002   3.139  -4.213   8.290  -4.320  -7.260
 4310.601  39.00 Y 1  1.0202E-05    0.00001   1.967  -3.023   7.440  -4.900  -7.450
 4310.604  23.00 V 1  2.4385E-06    0.00000   3.299  -3.949   8.290  -4.550  -7.270
 4310.617  24.01 Cr2  1.3089E-07    0.00000  10.760  -2.827   8.810  -4.430  -7.440
 4310.628  58.01 Ce2  4.3632E-03    0.00436   0.536  -2.390   8.078  -5.840  -7.737
 4310.631  58.01 Ce2  1.4324E-03    0.00143   1.325  -2.150   8.078  -5.718  -7.698
 4310.659  24.00 Cr1  1.0685E+00    1.06854   2.967  -1.042   7.900  -6.060  -7.780
 4310.660  24.01 Cr2  2.3005E-12    0.00000  10.505  -7.816   8.850  -5.650  -7.660
 4310.666   6.01 C 2  1.3046E-26    0.00000  23.711 -10.375   8.870  -2.520  -6.960
 4310.692  25.01 Mn2  4.0546E-05    0.00004  10.670  -0.159   8.280  -4.850  -7.330
 4310.696  58.01 Ce2  1.3410E-01    0.13410   0.495  -0.940   8.078  -5.846  -7.739
 4310.727  23.01 V 2  3.2144E-03    0.00321   2.036  -4.031   8.310  -6.540  -7.850
 4310.750  27.01 Co2  1.1005E-09    0.00000  10.784  -3.561   8.990  -5.230  -7.480
 4310.755   9.01 F 2  8.4668E-35    0.00000  32.915  -0.790   8.078  -4.505  -7.310
 4310.766  22.00 Ti1  4.7304E-03    0.00473   1.734  -3.066   8.100  -5.990  -7.720
 4310.785  28.01 Ni2  5.6169E-13    0.00000  13.178  -6.389   8.410  -5.270  -7.350
 4310.787  25.02 Mn3  1.6943E-24    0.00000  24.164  -1.045   9.070  -5.630  -7.600
 4310.796  25.02 Mn3  1.4211E-20    0.00000  14.997  -5.530   9.160  -6.610  -7.940
 4310.816  25.01 Mn2  1.4989E-07    0.00000   9.858  -3.336   8.830  -5.680  -7.670
 4310.878  25.02 Mn3  1.3909E-26    0.00000  24.216  -3.083   9.060  -5.570  -7.610
 4310.923  29.00 Cu1  4.2347E-07    0.00000   7.178  -3.883   7.420  -2.990  -6.970
 4310.928  24.01 Cr2  6.4903E-13    0.00000  11.610  -7.352   8.640  -5.080  -7.320
 4310.939  26.01 Fe2  1.3299E-08    0.00000  11.309  -4.587   8.620  -5.090  -7.400
 4310.943  58.01 Ce2  7.7589E-04    0.00078   0.318  -3.340   8.078  -5.871  -7.747
 4310.950  15.00 P 1  7.3524E-04    0.00074   6.936  -2.500   8.078  -4.738  -7.144
 4310.972  27.02 Co3  1.9683E-19    0.00000  13.212  -3.670   9.120  -6.700  -7.960
 4310.980  28.02 Ni3  9.1633E-29    0.00000  20.055  -7.448   9.670  -6.340  -7.860
 4310.980  64.01 Gd2  6.0768E-02    0.06077   0.492  -1.240   8.078  -6.014  -7.793
 4310.989  27.01 Co2  6.2690E-11    0.00000  10.779  -4.810   8.870  -5.220  -7.570
 4309.027 106.00 CH1  5.9324E-02    0.05932   0.488  -3.084   8.078  -5.000  -7.301
 4309.094 106.00 CH1  7.9273E+00    7.92728   0.124  -1.292   8.078  -5.000  -7.301
 4309.098 106.00 CH1  1.2250E-03    0.00122   0.668  -4.604   8.078  -5.000  -7.301
 4309.107 106.00 CH1  1.4427E-04    0.00014   2.095  -4.224   8.078  -5.000  -7.301
 4309.116 106.00 CH1  1.3245E-03    0.00132   0.123  -5.070   8.078  -5.000  -7.301
 4309.118 106.00 CH1  9.6454E-06    0.00001   0.356  -6.994   8.078  -5.000  -7.301
 4309.122 106.00 CH1  1.2250E-03    0.00122   0.668  -4.604   8.078  -5.000  -7.301
 4309.123 106.00 CH1  3.4814E+00    3.48143   0.458  -1.343   8.078  -5.000  -7.301
 4309.142 106.00 CH1  1.6037E-01    0.16037   0.124  -2.986   8.078  -5.000  -7.301
 4309.153 106.00 CH1  4.4900E-02    0.04490   0.488  -3.205   8.078  -5.000  -7.301
 4309.169 106.00 CH1  1.0094E-01    0.10094   0.123  -3.188   8.078  -5.000  -7.301
 4309.181 106.00 CH1  7.1411E-02    0.07141   0.458  -3.031   8.078  -5.000  -7.301
 4309.194 106.00 CH1  4.1519E+00    4.15190   0.488  -1.239   8.078  -5.000  -7.301
 4309.241 106.00 CH1  1.5138E-07    0.00000   3.423  -5.985   8.078  -5.000  -7.301
 4309.273 106.00 CH1  3.9954E-07    0.00000   1.918  -6.944   8.078  -5.000  -7.301
 4309.314 106.00 CH1  5.9007E-03    0.00590   1.076  -3.547   8.078  -5.000  -7.301
 4309.325 106.00 CH1  1.0143E-02    0.01014   0.668  -3.686   8.078  -5.000  -7.301
 4309.330 106.00 CH1  1.1780E-01    0.11780   0.124  -3.120   8.078  -5.000  -7.301
 4309.349 106.00 CH1  1.0143E-02    0.01014   0.668  -3.686   8.078  -5.000  -7.301
 4309.371 106.00 CH1  3.9230E-02    0.03923   0.456  -3.293   8.078  -5.000  -7.301
 4309.377 106.00 CH1  3.9230E-02    0.03923   0.456  -3.293   8.078  -5.000  -7.301
 4309.378 106.00 CH1  8.9774E+00    8.97743   0.124  -1.238   8.078  -5.000  -7.301
 4309.395 106.00 CH1  5.2334E-02    0.05233   0.458  -3.166   8.078  -5.000  -7.301
 4309.395 106.00 CH1  1.0872E-01    0.10872   0.670  -2.654   8.078  -5.000  -7.301
 4309.408 106.00 CH1  1.0872E-01    0.10872   0.670  -2.654   8.078  -5.000  -7.301
 4309.428 106.00 CH1  8.0468E-04    0.00080   0.456  -4.981   8.078  -5.000  -7.301
 4309.434 106.00 CH1  8.0468E-04    0.00080   0.456  -4.981   8.078  -5.000  -7.301
 4309.452 106.00 CH1  3.9427E+00    3.94267   0.458  -1.289   8.078  -5.000  -7.301
 4309.479 106.00 CH1  1.4096E-04    0.00014   3.423  -3.016   8.078  -5.000  -7.301
 4309.501 106.00 CH1  8.1614E-02    0.08161   0.095  -3.306   8.078  -5.000  -7.301
 4309.544 106.00 CH1  8.8496E-05    0.00009   1.076  -5.371   8.078  -5.000  -7.301
 4309.556 106.00 CH1  2.4810E-01    0.24810   1.846  -1.217   8.078  -5.000  -7.301
 4309.570 106.00 CH1  2.2018E-03    0.00220   0.095  -4.875   8.078  -5.000  -7.301
 4309.573 106.00 CH1  5.2261E-01    0.52261   1.079  -1.597   8.078  -5.000  -7.301
 4309.573 106.00 CH1  6.5755E-03    0.00658   1.076  -3.500   8.078  -5.000  -7.301
 4309.601 106.00 CH1  6.7668E-06    0.00001   3.499  -4.265   8.078  -5.000  -7.301
 4309.604 106.00 CH1  5.8847E-04    0.00059   0.457  -5.116   8.078  -5.000  -7.301
 4309.612 106.00 CH1  5.8847E-04    0.00059   0.457  -5.116   8.078  -5.000  -7.301
 4309.621 106.00 CH1  2.5801E-01    0.25801   1.846  -1.200   8.078  -5.000  -7.301
 4309.621 106.00 CH1  9.0021E-01    0.90021   0.670  -1.736   8.078  -5.000  -7.301
 4309.634 106.00 CH1  9.0022E-01    0.90022   0.670  -1.736   8.078  -5.000  -7.301
 4309.638 106.00 CH1  3.4818E+00    3.48184   0.458  -1.343   8.078  -5.000  -7.301
 4309.661 106.00 CH1  4.4333E-02    0.04433   0.457  -3.239   8.078  -5.000  -7.301
 4309.669 106.00 CH1  4.4333E-02    0.04433   0.457  -3.239   8.078  -5.000  -7.301
 4309.685 106.00 CH1  1.4471E-07    0.00000   2.364  -6.976   8.078  -5.000  -7.301
 4309.696 106.00 CH1  7.1419E-02    0.07142   0.458  -3.031   8.078  -5.000  -7.301
 4309.701 106.00 CH1  7.2589E+00    7.25885   0.096  -1.356   8.078  -5.000  -7.301
 4309.763 106.00 CH1  1.9583E-01    0.19583   0.096  -2.925   8.078  -5.000  -7.301
 4309.787 106.00 CH1  5.5163E-04    0.00055   1.846  -3.870   8.078  -5.000  -7.301
 4309.801 106.00 CH1  7.8379E-03    0.00784   1.079  -3.421   8.078  -5.000  -7.301
 4309.818 106.00 CH1  1.5448E-03    0.00154   0.096  -5.028   8.078  -5.000  -7.301
 4309.829 106.00 CH1  3.1812E+00    3.18123   0.431  -1.407   8.078  -5.000  -7.301
 4309.830 106.00 CH1  5.8237E-01    0.58237   1.079  -1.550   8.078  -5.000  -7.301
 4309.830 106.00 CH1  1.0847E-07    0.00000   2.289  -7.170   8.078  -5.000  -7.301
 4309.855 106.00 CH1  5.2340E-02    0.05234   0.458  -3.166   8.078  -5.000  -7.301
 4309.880 106.00 CH1  5.9015E-03    0.00590   1.076  -3.547   8.078  -5.000  -7.301
 4309.888 106.00 CH1  9.3732E-02    0.09373   0.096  -3.245   8.078  -5.000  -7.301
 4309.889 106.00 CH1  8.7016E-02    0.08702   0.431  -2.970   8.078  -5.000  -7.301
 4309.894 106.00 CH1  8.1449E-02    0.08145   0.096  -3.306   8.078  -5.000  -7.301
 4309.913 106.00 CH1  3.9431E+00    3.94309   0.458  -1.289   8.078  -5.000  -7.301
 4309.958 106.00 CH1  3.5770E-02    0.03577   0.430  -3.357   8.078  -5.000  -7.301
 4309.963 106.00 CH1  2.1973E-03    0.00220   0.096  -4.875   8.078  -5.000  -7.301
 4309.964 106.00 CH1  3.5771E-02    0.03577   0.430  -3.357   8.078  -5.000  -7.301
 4310.018 106.00 CH1  1.5015E-07    0.00000   2.364  -6.960   8.078  -5.000  -7.301
 4310.025 106.00 CH1  1.3769E-01    0.13769   0.096  -3.078   8.078  -5.000  -7.301
 4310.031 106.00 CH1  9.7843E-04    0.00098   0.430  -4.920   8.078  -5.000  -7.301
 4310.037 106.00 CH1  9.7844E-04    0.00098   0.430  -4.920   8.078  -5.000  -7.301
 4310.039 106.00 CH1  8.8320E-05    0.00009   1.077  -5.371   8.078  -5.000  -7.301
 4310.068 106.00 CH1  6.5624E-03    0.00656   1.077  -3.500   8.078  -5.000  -7.301
 4310.086 106.00 CH1  8.3542E+00    8.35422   0.096  -1.295   8.078  -5.000  -7.301
 4310.108 106.00 CH1  7.2595E+00    7.25953   0.096  -1.356   8.078  -5.000  -7.301
 4310.145 106.00 CH1  5.2157E-01    0.52157   1.080  -1.597   8.078  -5.000  -7.301
 4310.151 106.00 CH1  6.1042E-02    0.06104   0.431  -3.124   8.078  -5.000  -7.301
 4310.169 106.00 CH1  1.9585E-01    0.19585   0.096  -2.925   8.078  -5.000  -7.301
 4310.179 106.00 CH1  1.5450E-03    0.00154   0.096  -5.028   8.078  -5.000  -7.301
 4310.210 106.00 CH1  3.6697E+00    3.66972   0.431  -1.345   8.078  -5.000  -7.301
 4310.216 106.00 CH1  3.1815E+00    3.18151   0.431  -1.407   8.078  -5.000  -7.301
 4310.240 106.00 CH1  6.8636E-04    0.00069   0.430  -5.074   8.078  -5.000  -7.301
 4310.247 106.00 CH1  6.8636E-04    0.00069   0.430  -5.074   8.078  -5.000  -7.301
 4310.248 106.00 CH1  9.3739E-02    0.09374   0.096  -3.245   8.078  -5.000  -7.301
 4310.262 106.00 CH1  1.7370E-05    0.00002   2.101  -5.138   8.078  -5.000  -7.301
 4310.275 106.00 CH1  8.7024E-02    0.08702   0.431  -2.970   8.078  -5.000  -7.301
 4310.304 106.00 CH1  7.8223E-03    0.00782   1.080  -3.421   8.078  -5.000  -7.301
 4310.313 106.00 CH1  4.1263E-02    0.04126   0.430  -3.295   8.078  -5.000  -7.301
 4310.320 106.00 CH1  4.1263E-02    0.04126   0.430  -3.295   8.078  -5.000  -7.301
 4310.325 106.00 CH1  8.7054E-03    0.00871   1.847  -2.671   8.078  -5.000  -7.301
 4310.333 106.00 CH1  5.8121E-01    0.58121   1.080  -1.550   8.078  -5.000  -7.301
 4310.353 106.00 CH1  8.7054E-03    0.00871   1.847  -2.671   8.078  -5.000  -7.301
 4310.394 106.00 CH1  1.3770E-01    0.13770   0.096  -3.078   8.078  -5.000  -7.301
 4310.428 106.00 CH1  1.1036E-05    0.00001   1.847  -5.568   8.078  -5.000  -7.301
 4310.434 106.00 CH1  6.0097E-08    0.00000   2.996  -6.778   8.078  -5.000  -7.301
 4310.441 106.00 CH1  2.7974E+00    2.79739   0.408  -1.484   8.078  -5.000  -7.301
 4310.456 106.00 CH1  1.1036E-05    0.00001   1.847  -5.568   8.078  -5.000  -7.301
 4310.456 106.00 CH1  8.3549E+00    8.35493   0.096  -1.295   8.078  -5.000  -7.301
 4310.471 106.00 CH1  3.1520E-02    0.03152   0.406  -3.434   8.078  -5.000  -7.301
 4310.475 106.00 CH1  7.1924E-02    0.07192   0.071  -3.383   8.078  -5.000  -7.301
 4310.476 106.00 CH1  3.1520E-02    0.03152   0.406  -3.434   8.078  -5.000  -7.301
 4310.489 106.00 CH1  1.2045E-05    0.00001   1.847  -5.530   8.078  -5.000  -7.301
 4310.495 106.00 CH1  6.0918E-02    0.06092   0.432  -3.124   8.078  -5.000  -7.301
 4310.516 106.00 CH1  1.2045E-05    0.00001   1.847  -5.530   8.078  -5.000  -7.301
 4310.520 106.00 CH1  1.3238E-02    0.01324   2.101  -2.256   8.078  -5.000  -7.301
 4310.521 106.00 CH1  1.0759E-01    0.10759   0.408  -2.899   8.078  -5.000  -7.301
 4310.543 106.00 CH1  1.0360E-07    0.00000   2.289  -7.190   8.078  -5.000  -7.301
 4310.554 106.00 CH1  3.6623E+00    3.66226   0.432  -1.345   8.078  -5.000  -7.301
 4310.564 106.00 CH1  1.2123E-03    0.00121   0.406  -4.849   8.078  -5.000  -7.301
 4310.565 106.00 CH1  2.7220E-03    0.00272   0.071  -4.805   8.078  -5.000  -7.301
 4310.570 106.00 CH1  1.2123E-03    0.00121   0.406  -4.849   8.078  -5.000  -7.301
 4310.592 106.00 CH1  8.4492E-03    0.00845   1.847  -2.684   8.078  -5.000  -7.301
 4310.618 106.00 CH1  8.4492E-03    0.00845   1.847  -2.684   8.078  -5.000  -7.301
 4310.638 106.00 CH1  1.2701E-02    0.01270   2.101  -2.274   8.078  -5.000  -7.301
 4310.649 106.00 CH1  2.9263E-03    0.00293   1.841  -3.150   8.078  -5.000  -7.301
 4310.679 106.00 CH1  6.3970E+00    6.39705   0.072  -1.433   8.078  -5.000  -7.301
 4310.687 106.00 CH1  5.8060E-08    0.00000   2.996  -6.793   8.078  -5.000  -7.301
 4310.729 106.00 CH1  2.7976E+00    2.79757   0.408  -1.484   8.078  -5.000  -7.301
 4310.747 106.00 CH1  8.5634E-04    0.00086   0.358  -5.044   8.078  -5.000  -7.301
 4310.759 106.00 CH1  2.4210E-01    0.24210   0.072  -2.855   8.078  -5.000  -7.301
 4310.772 106.00 CH1  7.1929E-02    0.07193   0.071  -3.383   8.078  -5.000  -7.301
 4310.809 106.00 CH1  1.0759E-01    0.10759   0.408  -2.899   8.078  -5.000  -7.301
 4310.812 106.00 CH1  6.2566E-06    0.00001   1.841  -5.820   8.078  -5.000  -7.301
 4310.814 106.00 CH1  8.0114E-04    0.00080   0.407  -5.028   8.078  -5.000  -7.301
 4310.816 106.00 CH1  7.1251E-02    0.07125   0.408  -3.078   8.078  -5.000  -7.301
 4310.820 106.00 CH1  8.0114E-04    0.00080   0.407  -5.028   8.078  -5.000  -7.301
 4310.852 106.00 CH1  1.8152E-03    0.00182   0.071  -4.981   8.078  -5.000  -7.301
 4310.862 106.00 CH1  2.7222E-03    0.00272   0.071  -4.805   8.078  -5.000  -7.301
 4310.872 106.00 CH1  2.8141E-03    0.00281   1.841  -3.167   8.078  -5.000  -7.301
 4310.896 106.00 CH1  3.3098E+00    3.30977   0.408  -1.411   8.078  -5.000  -7.301
 4310.898 106.00 CH1  2.6362E-02    0.02636   0.386  -3.530   8.078  -5.000  -7.301
 4310.902 106.00 CH1  2.6362E-02    0.02636   0.386  -3.530   8.078  -5.000  -7.301
 4310.907 106.00 CH1  3.7215E-02    0.03721   0.407  -3.361   8.078  -5.000  -7.301
 4310.913 106.00 CH1  3.7215E-02    0.03721   0.407  -3.361   8.078  -5.000  -7.301
 4310.918 106.00 CH1  2.3446E+00    2.34457   0.387  -1.580   8.078  -5.000  -7.301
 4310.943 106.00 CH1  8.5099E-02    0.08510   0.071  -3.310   8.078  -5.000  -7.301
 4310.991 106.00 CH1  6.3975E+00    6.39750   0.072  -1.433   8.078  -5.000  -7.301


==> anc/linedat/lines_CH4312.dat <==
 4312.023  25.01 Mn2  1.4718E-11    0.00000  10.670  -6.599   8.760  -4.840  -7.330
 4312.053  22.01 Ti2  1.6060E-03    0.00161   5.905  -1.680   8.740  -5.650  -7.640
 4312.061  29.01 Cu2  2.4007E-17    0.00000  15.940  -7.234   8.300  -4.210  -7.190
 4312.062  28.01 Ni2  1.7142E-12    0.00000  14.141  -5.021   9.020  -3.940  -7.120
 4312.062  28.00 Ni1  2.1352E-05    0.00002   3.597  -6.373   7.370  -4.810  -7.320
 4312.070  27.00 Co1  2.3293E-08    0.00000   0.000 -11.111  -0.620  -6.260  -7.810
 4312.070  27.00 Co1  2.6076E-07    0.00000   0.000 -10.062  -0.620  -6.260  -7.810
 4312.073   9.01 F 2  9.6574E-35    0.00000  32.918  -0.730   8.078  -4.505  -7.310
 4312.086  23.02 V 3  5.9895E-23    0.00000  21.562  -0.640   9.320  -4.890  -7.560
 4312.092  26.01 Fe2  1.0810E-05    0.00001  11.238  -1.742   8.900  -4.900  -7.460
 4312.099   8.01 O 2  4.1266E-23    0.00000  28.884  -0.430   8.078  -4.976  -7.461
 4312.101  23.00 V 1  5.0106E-03    0.00501   3.406  -0.538   8.030  -4.400  -7.490
 4312.105  23.02 V 3  1.3627E-21    0.00000  21.562   0.717   9.320  -4.950  -7.560
 4312.136  24.01 Cr2  1.8612E-10    0.00000  11.630  -4.876   8.710  -4.800  -7.310
 4312.148  28.01 Ni2  1.7539E-11    0.00000  14.104  -4.045   8.840  -4.700  -7.220
 4312.152  26.00 Fe1  2.5848E-03    0.00258   3.882  -5.104   7.990  -4.660  -7.510
 4312.161  22.02 Ti3  9.2226E-19    0.00000  19.764   0.011   9.360  -4.470  -7.560
 4312.161  26.03 Fe4  1.8004E-45    0.00000  24.410  -2.945   9.470  -6.770  -8.000
 4312.168  24.01 Cr2  1.8358E-08    0.00000  10.760  -3.680   8.790  -5.270  -7.420
 4312.168  25.01 Mn2  3.3382E-11    0.00000   6.133 -10.405   1.350  -6.460  -7.920
 4312.168  25.01 Mn2  9.7840E-10    0.00000   6.133  -8.938   1.350  -6.460  -7.920
 4312.172  69.01 Tm2  2.5322E-06    0.00000   3.716  -2.250   8.078  -5.504  -7.630
 4312.185  23.02 V 3  1.5299E-23    0.00000  19.909  -2.749   8.850  -5.670  -7.590
 4312.190  24.00 Cr1  7.5386E-04    0.00075   4.618  -2.679   8.640  -5.750  -7.650
 4312.201  29.01 Cu2  9.2885E-14    0.00000  15.234  -4.294   8.320  -4.320  -7.420
 4312.216   9.01 F 2  1.6890E-37    0.00000  32.915  -3.490   8.078  -4.505  -7.310
 4312.222  29.01 Cu2  2.0415E-16    0.00000  15.234  -6.952   8.320  -4.350  -7.420
 4312.225  40.01 Zr2  6.2825E-02    0.06282   1.756  -1.590   8.078  -5.985  -7.784
 4312.229  23.02 V 3  1.6241E-21    0.00000  19.425  -1.167   9.260  -6.080  -7.680
 4312.254  25.02 Mn3  4.6122E-25    0.00000  21.396  -4.149   9.330  -6.130  -7.690
 4312.254  22.02 Ti3  2.2535E-20    0.00000  19.764  -1.601   9.350  -4.920  -7.560
 4312.306  29.00 Cu1  6.1775E-10    0.00000   7.590  -6.341   7.650  -1.570  -6.630
 4312.306  29.00 Cu1  6.6498E-11    0.00000   7.590  -7.309   7.370  -1.570  -6.630
 4312.315  24.01 Cr2  3.2769E-06    0.00000  11.529  -0.723   8.040  -4.950  -7.320
 4312.334  26.01 Fe2  2.0098E-10    0.00000  11.145  -6.558   8.560  -4.380  -7.420
 4312.339  20.00 Ca1  6.3898E-01    0.63898   2.933  -1.908   8.460  -3.800  -6.850
 4312.354  23.01 V 2  2.3768E+00    2.37682   1.673  -1.495   8.330  -6.540  -7.870
 4312.366  20.00 Ca1  1.2038E-05    0.00001   4.735  -4.980   7.900  -2.880  -6.740
 4312.369  26.01 Fe2  5.4596E-10    0.00000  11.145  -6.124   8.560  -4.370  -7.420
 4312.380  24.01 Cr2  2.2376E-07    0.00000  11.436  -1.974   8.750  -4.680  -7.310
 4312.384  29.00 Cu1  5.8063E-13    0.00000   7.180  -9.744   7.440  -3.380  -6.970
 4312.387  70.01 Yb2  1.1707E-06    0.00000   6.570  -2.010   8.078  -4.750  -7.388
 4312.388  25.00 Mn1  5.0089E-11    0.00000   5.599  -9.309   8.480  -4.600  -7.330
 4312.389  25.01 Mn2  2.6094E-06    0.00000  10.134  -1.842   8.920  -5.690  -7.670
 4312.391  26.01 Fe2  1.0638E-11    0.00000  13.003  -6.130   8.870  -5.420  -7.510
 4312.425  24.00 Cr1  1.7252E-04    0.00017   4.697  -3.247   8.100  -4.320  -7.290
 4312.430  25.01 Mn2  5.0568E-12    0.00000  10.670  -7.063   8.760  -4.960  -7.330
 4312.441  23.01 V 2  1.2183E-11    0.00000   0.026 -14.296  -1.570  -6.440  -7.930
 4312.443  24.01 Cr2  4.6638E-11    0.00000  11.641  -5.467   8.740  -4.820  -7.310
 4312.451  41.00 Nb1  3.4870E-03    0.00349   0.049  -1.440   8.077  -6.660  -7.759
 4312.468  24.00 Cr1  3.6882E-01    0.36882   3.113  -1.370   7.250  -6.180  -7.670
 4312.484  25.02 Mn3  9.3377E-24    0.00000  23.914  -0.533   8.940  -5.960  -7.610
 4312.495  26.00 Fe1  2.6387E+00    2.63872   4.256  -1.752   8.240  -4.640  -7.320
 4312.495  26.02 Fe3  4.2279E-15    0.00000  11.211  -4.561   8.730  -6.660  -7.960
 4312.508  22.00 Ti1  5.9649E-05    0.00006   2.662  -4.114   7.360  -5.130  -7.660
 4312.512  25.00 Mn1  1.1524E-04    0.00012   3.373  -4.989   7.280  -6.260  -7.820
 4312.527  69.01 Tm2  5.2273E-05    0.00005   3.580  -1.060   8.077  -5.531  -7.638
 4312.538   9.01 F 2  3.6954E-34    0.00000  32.915  -0.150   8.077  -4.505  -7.310
 4312.543  25.00 Mn1  2.3435E+00    2.34353   2.941  -1.077   8.020  -5.870  -7.600
 4312.551  58.01 Ce2  1.7034E-02    0.01703   1.123  -1.260   8.077  -5.751  -7.709
 4312.568  26.00 Fe1  4.8239E-04    0.00048   3.301  -6.366   7.170  -4.860  -7.490
 4312.598  27.00 Co1  1.1416E-03    0.00114   4.149  -2.615   7.710  -4.150  -7.270
 4312.601  26.02 Fe3  8.8109E-26    0.00000  25.582  -2.060   9.080  -5.900  -7.570
 4312.603  69.01 Tm2  5.6422E-06    0.00001   3.860  -1.770   8.077  -5.475  -7.620
 4312.611  27.00 Co1  6.8583E-03    0.00686   2.042  -3.769   8.620  -5.960  -7.720
 4312.629  69.01 Tm2  2.1220E-04    0.00021   3.102  -0.890   8.077  -5.620  -7.667
 4312.631  24.00 Cr1  3.2891E-03    0.00329   4.204  -2.419   8.190  -5.850  -7.720
 4312.634  22.01 Ti2  1.1424E-04    0.00011   5.905  -2.828   8.740  -5.510  -7.640
 4312.654  26.01 Fe2  2.1410E-11    0.00000   9.736  -8.823   8.910  -5.710  -7.690
 4312.667  26.02 Fe3  6.1296E-24    0.00000  20.643  -4.748   9.470  -5.950  -7.750
 4312.712  42.00 Mo1  1.2662E-04    0.00013   2.758  -1.776   8.077  -5.582  -7.414
 4312.720  26.01 Fe2  1.7342E-08    0.00000  10.467  -5.244   8.880  -5.350  -7.440
 4312.730  25.01 Mn2  6.9648E-13    0.00000  10.670  -7.924   8.760  -5.240  -7.330
 4312.743  24.00 Cr1  3.8639E-05    0.00004   3.079  -5.381   8.360  -5.160  -7.640
 4312.745  26.02 Fe3  4.6644E-24    0.00000  24.745  -1.104   9.010  -6.070  -7.610
 4312.771  38.01 Sr2  1.1218E-03    0.00112   6.617  -0.618   8.077  -4.129  -7.190
 4312.771  38.01 Sr2  5.6351E-05    0.00006   6.617  -1.917   8.077  -4.129  -7.190
 4312.800  42.00 Mo1  3.0480E-04    0.00030   2.063  -2.032   8.077  -6.003  -7.549
 4312.802   6.01 C 2  1.0636E-12    0.00000  18.046  -1.660   9.730  -5.400  -7.770
 4312.806  23.00 V 1  9.7737E-04    0.00098   1.183  -3.287   7.210  -6.140  -7.780
 4312.820  27.01 Co2  4.1527E-10    0.00000  10.322  -4.408   9.020  -5.780  -7.730
 4312.847  62.00 Sm1  7.4588E-04    0.00075   0.282  -0.285   8.077  -6.150  -7.596
 4312.853  58.01 Ce2  1.1631E-02    0.01163   0.933  -1.600   8.077  -5.781  -7.718
 4312.853  26.00 Fe1  2.3555E-01    0.23555   4.143  -2.905   8.220  -5.170  -7.720
 4312.860  22.01 Ti2  1.2588E+02  125.87743   1.180  -1.120   8.410  -6.500  -7.840
 4312.879  23.01 V 2  3.8997E-09    0.00000   6.109  -6.211   8.950  -5.850  -7.730
 4312.899  28.01 Ni2  3.5797E-05    0.00004   6.764  -4.468   8.610  -6.590  -7.910
 4312.908  21.00 Sc1  3.1024E-09    0.00000   4.856  -4.600   6.890  -2.980  -6.900
 4312.940  26.00 Fe1  3.3883E-01    0.33883   4.178  -2.715   8.270  -4.500  -7.290
 4312.944  27.02 Co3  3.2986E-16    0.00000  10.387  -3.037   9.210  -6.710  -7.950
 4312.964  25.00 Mn1  1.4372E-04    0.00014   5.112  -3.298   8.040  -5.740  -7.740
 4312.970  26.00 Fe1  6.5790E-07    0.00000   4.446  -8.181   8.890  -5.640  -7.790
 4312.979  26.00 Fe1  2.5731E-02    0.02573   4.220  -3.796   8.240  -4.730  -7.320
 4312.980  26.01 Fe2  2.3379E-02    0.02338   7.804  -1.557   9.000  -5.680  -7.520
 4312.984  90.00 Th1  6.5692E-05    0.00007   0.356  -1.025   8.077  -6.273  -7.635
 4313.010  20.00 Ca1  2.0842E-03    0.00208   4.763  -2.716   8.330  -2.780  -6.740
 4313.042  26.00 Fe1  2.3638E-01    0.23638   2.759  -4.173   7.310  -6.220  -7.830
 4313.052  26.02 Fe3  6.6372E-24    0.00000  24.747  -0.949   9.000  -6.290  -7.620
 4313.081  28.00 Ni1  4.8155E-02    0.04816   2.740  -3.806   8.860  -5.830  -7.670
 4313.099  58.01 Ce2  4.3551E-02    0.04355   0.635  -1.300   8.077  -5.826  -7.733
 4313.106   6.01 C 2  4.6053E-16    0.00000  23.116  -0.373   8.740  -5.350  -7.590
 4313.114  58.01 Ce2  1.1568E-02    0.01157   1.339  -1.230   8.077  -5.716  -7.698
 4313.119  69.01 Tm2  1.1844E-06    0.00000   3.618  -2.670   8.077  -5.524  -7.636
 4313.134  26.00 Fe1  6.6897E-04    0.00067   3.929  -5.648   7.500  -5.010  -7.310
 4313.139  92.00 U 1  6.5877E-05    0.00007   0.471  -0.487   8.077  -6.227  -7.620
 4313.146  18.01 Ar2  4.1857E-23    0.00000  23.015  -2.630   8.077  -4.262  -7.232
 4313.182  38.00 Sr1  2.7634E-03    0.00276   2.498  -1.000   8.077  -3.938  -6.888
 4313.219  24.01 Cr2  2.2078E-09    0.00000  10.736  -4.622   8.860  -4.520  -7.430
 4313.271  16.00 S 1  1.3700E-08    0.00000   9.164  -6.682   7.170  -2.540  -6.660
 4313.271  16.00 S 1  9.4778E-09    0.00000   9.164  -6.842   7.080  -3.150  -6.660
 4313.275  25.02 Mn3  5.4780E-22    0.00000  11.020 -10.592   9.230  -6.640  -7.940
 4313.288  26.00 Fe1  8.8811E-04    0.00089   3.301  -6.101   7.170  -4.860  -7.490
 4313.297  23.01 V 2  3.1963E-02    0.03196   1.704  -3.338   8.370  -6.460  -7.870
 4313.307  23.01 V 2  1.5163E-05    0.00002   6.166  -2.569   8.860  -5.860  -7.720
 4313.320  62.01 Sm2  1.7334E-02    0.01733   0.000  -2.240   8.077  -5.945  -7.771
 4313.341  58.01 Ce2  7.9738E-05    0.00008   1.090  -3.620   8.077  -5.756  -7.710
 4313.343  60.01 Nd2  1.5918E-01    0.15918   1.747   0.060   8.077  -5.624  -7.668
 4313.347  27.00 Co1  5.5796E-04    0.00056   4.149  -2.926   8.210  -4.150  -7.270
 4313.364  27.01 Co2  7.5209E-07    0.00000  10.381  -1.096   8.930  -5.750  -7.690
 4313.394  23.01 V 2  5.0073E-06    0.00001   6.478  -2.764   8.890  -5.690  -7.690
 4313.394  24.01 Cr2  3.7211E-11    0.00000  10.273  -6.820   8.850  -5.570  -7.530
 4313.402  27.00 Co1  1.0737E-02    0.01074   2.871  -2.814   8.310  -6.030  -7.740
 4313.404  18.01 Ar2  4.5850E-24    0.00000  23.070  -3.540   8.077  -4.228  -7.221
 4313.409  27.02 Co3  4.9394E-22    0.00000   3.005 -15.633   0.190  -6.710  -7.990
 4313.409  27.02 Co3  9.9467E-21    0.00000   3.005 -14.329   0.190  -6.710  -7.990
 4313.420   8.01 O 2  3.2043E-22    0.00000  28.884   0.460   8.077  -4.977  -7.461
 4313.446  26.02 Fe3  4.8059E-23    0.00000  22.544  -2.110   9.210  -5.960  -7.710
 4313.456  28.02 Ni3  6.1024E-29    0.00000  24.835  -3.240   9.560  -5.820  -7.720
 4313.506  27.01 Co2  7.1056E-05    0.00007   5.175  -3.896   8.520  -6.520  -7.900
 4313.527  24.00 Cr1  2.0363E-05    0.00002   5.155  -3.755   8.480  -5.510  -7.550
 4313.530  28.00 Ni1  5.5027E-01    0.55027   4.165  -1.441   8.040  -5.410  -7.540
 4313.543  42.00 Mo1  1.2659E-04    0.00013   2.623  -1.900   8.077  -5.678  -7.445
 4313.573  26.01 Fe2  4.0380E-11    0.00000  10.503  -7.844   9.030  -5.830  -7.740
 4313.592  58.01 Ce2  2.8420E-02    0.02842   0.521  -1.590   8.077  -5.842  -7.738
 4313.600  22.01 Ti2  4.8561E-06    0.00000   5.692  -4.395   8.860  -5.520  -7.660
 4313.608  26.02 Fe3  3.9599E-16    0.00000  14.178  -2.868   8.990  -6.670  -7.960
 4313.612  26.01 Fe2  9.1915E-10    0.00000  11.255  -5.797   8.240  -4.850  -7.350
 4313.644  24.01 Cr2  2.4398E-11    0.00000  10.281  -6.996   8.810  -5.880  -7.500
 4313.692  24.02 Cr3  7.8983E-23    0.00000  18.982  -3.606   9.250  -6.330  -7.840
 4313.707  26.04 Fe5  1.5188E-87    0.00000  32.084  -2.775   9.770  -6.870  -8.040
 4313.707  10.01 Ne2  1.9217E-40    0.00000  35.199  -4.850   8.077  -4.813  -7.409
 4313.720  62.01 Sm2  4.6084E-02    0.04608   0.104  -1.720   8.077  -5.932  -7.767
 4313.731  22.02 Ti3  4.7794E-26    0.00000  21.219  -5.940   8.810  -3.920  -7.440
 4313.731  22.02 Ti3  1.0480E-28    0.00000  21.219  -8.599   8.810  -3.910  -7.440
 4313.740  62.01 Sm2  2.0020E-02    0.02002   0.248  -1.950   8.077  -5.912  -7.760
 4313.740  29.00 Cu1  2.2077E-06    0.00000   6.792  -3.520   8.570  -4.410  -7.280
 4313.750  29.00 Cu1  5.7984E-10    0.00000   7.558  -6.398   7.080  -1.840  -6.670
 4313.753  25.01 Mn2  1.7022E-08    0.00000   7.382  -6.552   8.590  -6.570  -7.890
 4313.757  24.01 Cr2  2.0027E-08    0.00000  11.650  -2.826   8.230  -4.780  -7.320
 4313.763  23.03 V 4  5.1252E-53    0.00000  32.622  -1.907   9.550  -5.970  -7.680
 4313.826  25.00 Mn1  2.6743E-05    0.00003   4.660  -4.443   7.920  -5.840  -7.770
 4313.830  29.00 Cu1  2.7247E-11    0.00000   7.558  -7.726   7.080  -1.730  -6.670
 4313.839  22.00 Ti1  1.1895E-04    0.00012   3.407  -3.131   7.170  -3.970  -7.180
 4313.842  26.01 Fe2  6.9037E-08    0.00000  11.239  -3.936   8.870  -4.900  -7.460
 4313.845  64.00 Gd1  6.2788E-03    0.00628   0.027  -0.076   8.077  -6.443  -7.689
 4313.854  21.00 Sc1  1.0000E-11    0.00000   5.028  -6.934   8.060  -4.210  -7.450
 4313.854  21.00 Sc1  6.6837E-09    0.00000   5.028  -4.109   8.060  -4.140  -7.440
 4313.855  26.01 Fe2  1.4168E-09    0.00000  12.934  -4.069   9.120  -5.680  -7.570
 4313.859  58.01 Ce2  6.4566E-04    0.00065   1.855  -2.010   8.077  -5.628  -7.670
 4313.863  62.00 Sm1  5.1262E-05    0.00005   0.101  -1.614   8.077  -6.227  -7.620
 4313.874  92.01 U 2  3.4278E-03    0.00343   0.217  -1.726   8.077  -6.036  -7.800
 4313.878  41.00 Nb1  4.0105E-04    0.00040   2.087  -0.510   8.077  -5.874  -7.507
 4313.886  23.00 V 1  4.1937E-02    0.04194   1.853  -1.040   7.930  -5.820  -7.760
 4313.902  25.02 Mn3  1.6095E-17    0.00000  14.997  -2.476   9.160  -6.610  -7.940
 4313.930  66.00 Dy1  5.7845E-05    0.00006   0.938  -1.330   8.077  -5.981  -7.542
 4313.946  18.01 Ar2  8.5387E-24    0.00000  23.070  -3.270   8.077  -4.228  -7.221
 4313.954  16.00 S 1  7.0109E-08    0.00000   9.164  -5.973   7.070  -3.930  -6.660
 4313.954  16.00 S 1  1.6098E-08    0.00000   9.164  -6.612   7.170  -2.540  -6.660
 4313.954  16.00 S 1  2.2376E-09    0.00000   9.164  -7.469   7.080  -3.150  -6.660
 4313.957  26.01 Fe2  4.2886E-12    0.00000  12.934  -6.588   8.960  -5.300  -7.590
 4313.977  22.00 Ti1  2.8684E-03    0.00287   3.108  -2.023   7.340  -4.280  -7.330
 4313.979  24.01 Cr2  2.4946E-07    0.00000  10.784  -2.525   8.830  -5.270  -7.420
 4313.980  26.02 Fe3  1.2816E-23    0.00000  24.755  -0.656   8.900  -6.240  -7.620
 4313.985  22.00 Ti1  2.4288E-05    0.00002   3.407  -3.821   7.160  -3.960  -7.180
 4312.017 106.00 CH1  9.7411E-02    0.09741   0.371  -2.976   8.078  -5.000  -7.301
 4312.051 106.00 CH1  2.4706E-01    0.24706   1.848  -1.217   8.078  -5.000  -7.301
 4312.053 106.00 CH1  2.3584E+00    2.35838   0.371  -1.592   8.078  -5.000  -7.301
 4312.059 106.00 CH1  7.3814E-02    0.07381   0.051  -3.390   8.078  -5.000  -7.301
 4312.084 106.00 CH1  4.6629E-02    0.04663   0.033  -3.606   8.078  -5.000  -7.301
 4312.090 106.00 CH1  6.5788E+00    6.57876   0.051  -1.440   8.078  -5.000  -7.301
 4312.095 106.00 CH1  4.5463E-03    0.00455   0.033  -4.617   8.078  -5.000  -7.301
 4312.135 106.00 CH1  1.2571E-03    0.00126   0.356  -4.879   8.078  -5.000  -7.301
 4312.138 106.00 CH1  1.2571E-03    0.00126   0.356  -4.879   8.078  -5.000  -7.301
 4312.157 106.00 CH1  4.1559E+00    4.15587   0.033  -1.656   8.078  -5.000  -7.301
 4312.157 106.00 CH1  7.7987E-06    0.00001   1.367  -6.159   8.078  -5.000  -7.301
 4312.166 106.00 CH1  1.8930E-01    0.18930   0.051  -2.981   8.078  -5.000  -7.301
 4312.177 106.00 CH1  2.3584E+00    2.35845   0.371  -1.592   8.078  -5.000  -7.301
 4312.238 106.00 CH1  4.5464E-03    0.00455   0.033  -4.617   8.078  -5.000  -7.301
 4312.278 106.00 CH1  6.5790E+00    6.57905   0.051  -1.440   8.078  -5.000  -7.301
 4312.296 106.00 CH1  4.1560E+00    4.15600   0.033  -1.656   8.078  -5.000  -7.301
 4312.311 106.00 CH1  4.0521E-01    0.40521   0.033  -2.667   8.078  -5.000  -7.301
 4312.328 106.00 CH1  1.1157E-01    0.11157   0.358  -2.929   8.078  -5.000  -7.301
 4312.340 106.00 CH1  1.2672E-02    0.01267   2.102  -2.274   8.078  -5.000  -7.301
 4312.345 106.00 CH1  1.9652E-02    0.01965   0.356  -3.685   8.078  -5.000  -7.301
 4312.348 106.00 CH1  1.9652E-02    0.01965   0.356  -3.685   8.078  -5.000  -7.301
 4312.380 106.00 CH1  1.1158E-01    0.11158   0.358  -2.929   8.078  -5.000  -7.301
 4312.382 106.00 CH1  3.0727E-02    0.03073   0.019  -3.800   8.078  -5.000  -7.301
 4312.442 106.00 CH1  1.2782E-03    0.00128   0.346  -4.881   8.077  -5.000  -7.301
 4312.444 106.00 CH1  1.2782E-03    0.00128   0.346  -4.881   8.077  -5.000  -7.301
 4312.447 106.00 CH1  9.5259E-06    0.00001   2.296  -5.220   8.077  -5.000  -7.301
 4312.451 106.00 CH1  4.0522E-01    0.40522   0.033  -2.667   8.077  -5.000  -7.301
 4312.468 106.00 CH1  3.0728E-02    0.03073   0.019  -3.800   8.077  -5.000  -7.301
 4312.510 106.00 CH1  1.2406E-02    0.01241   0.008  -4.204   8.077  -5.000  -7.301
 4312.517 106.00 CH1  2.4871E-03    0.00249   0.033  -4.879   8.077  -5.000  -7.301
 4312.526 106.00 CH1  1.0421E-07    0.00000   2.296  -7.181   8.077  -5.000  -7.301
 4312.536 106.00 CH1  1.7442E+00    1.74416   0.358  -1.735   8.077  -5.000  -7.301
 4312.553 106.00 CH1  1.2406E-02    0.01241   0.008  -4.204   8.077  -5.000  -7.301
 4312.588 106.00 CH1  1.7442E+00    1.74418   0.358  -1.735   8.077  -5.000  -7.301
 4312.592 106.00 CH1  6.3907E-03    0.00639   0.019  -4.482   8.077  -5.000  -7.301
 4312.598 106.00 CH1  2.7387E+00    2.73872   0.019  -1.850   8.077  -5.000  -7.301
 4312.641 106.00 CH1  2.4872E-03    0.00249   0.033  -4.879   8.077  -5.000  -7.301
 4312.671 106.00 CH1  6.0773E-02    0.06077   0.033  -3.491   8.077  -5.000  -7.301
 4312.678 106.00 CH1  6.3908E-03    0.00639   0.019  -4.482   8.077  -5.000  -7.301
 4312.680 106.00 CH1  2.7388E+00    2.73877   0.019  -1.850   8.077  -5.000  -7.301
 4312.693 106.00 CH1  1.1344E-01    0.11344   0.348  -2.931   8.077  -5.000  -7.301
 4312.695 106.00 CH1  1.1344E-01    0.11344   0.348  -2.931   8.077  -5.000  -7.301
 4312.717 106.00 CH1  1.1057E+00    1.10573   0.008  -2.254   8.077  -5.000  -7.301
 4312.727 106.00 CH1  1.1929E-06    0.00000   2.038  -6.359   8.077  -5.000  -7.301
 4312.741 106.00 CH1  2.2168E-01    0.22168   0.033  -2.929   8.077  -5.000  -7.301
 4312.750 106.00 CH1  1.1340E-02    0.01134   0.346  -3.933   8.077  -5.000  -7.301
 4312.752 106.00 CH1  1.1340E-02    0.01134   0.346  -3.933   8.077  -5.000  -7.301
 4312.767 106.00 CH1  1.1057E+00    1.10574   0.008  -2.254   8.077  -5.000  -7.301
 4312.795 106.00 CH1  6.0775E-02    0.06078   0.033  -3.491   8.077  -5.000  -7.301
 4312.819 106.00 CH1  1.0131E-02    0.01013   0.008  -4.292   8.077  -5.000  -7.301
 4312.827 106.00 CH1  5.6960E-01    0.56960   0.019  -2.532   8.077  -5.000  -7.301
 4312.862 106.00 CH1  1.0131E-02    0.01013   0.008  -4.292   8.077  -5.000  -7.301
 4312.862 106.00 CH1  2.2121E-01    0.22121   0.034  -2.929   8.077  -5.000  -7.301
 4312.891 106.00 CH1  5.6628E-03    0.00566   1.052  -3.587   8.077  -5.000  -7.301
 4312.895 106.00 CH1  5.4167E+00    5.41670   0.033  -1.541   8.077  -5.000  -7.301
 4312.909 106.00 CH1  5.6961E-01    0.56961   0.019  -2.532   8.077  -5.000  -7.301
 4313.011 106.00 CH1  1.0065E+00    1.00648   0.348  -1.983   8.077  -5.000  -7.301
 4313.013 106.00 CH1  1.0065E+00    1.00648   0.348  -1.983   8.077  -5.000  -7.301
 4313.016 106.00 CH1  5.4054E+00    5.40543   0.034  -1.541   8.077  -5.000  -7.301
 4313.037 106.00 CH1  9.0299E-01    0.90299   0.008  -2.342   8.077  -5.000  -7.301
 4313.087 106.00 CH1  9.0300E-01    0.90300   0.008  -2.342   8.077  -5.000  -7.301
 4313.145 106.00 CH1  1.0667E-04    0.00011   1.052  -5.312   8.077  -5.000  -7.301
 4313.147 106.00 CH1  2.8550E-03    0.00285   0.019  -4.832   8.077  -5.000  -7.301
 4313.157 106.00 CH1  5.0154E-01    0.50154   1.055  -1.637   8.077  -5.000  -7.301
 4313.169 106.00 CH1  9.0986E-06    0.00001   2.296  -5.240   8.077  -5.000  -7.301
 4313.195 106.00 CH1  6.3983E-03    0.00640   1.052  -3.534   8.077  -5.000  -7.301
 4313.219 106.00 CH1  2.8550E-03    0.00286   0.019  -4.832   8.077  -5.000  -7.301
 4313.340 106.00 CH1  5.6634E-03    0.00566   1.052  -3.587   8.077  -5.000  -7.301
 4313.357 106.00 CH1  4.5043E-02    0.04504   0.019  -3.634   8.077  -5.000  -7.301
 4313.361 106.00 CH1  2.5446E-01    0.25446   0.019  -2.882   8.077  -5.000  -7.301
 4313.410 106.00 CH1  9.4479E-03    0.00945   1.055  -3.362   8.077  -5.000  -7.301
 4313.420 106.00 CH1  2.5393E-01    0.25393   0.020  -2.882   8.077  -5.000  -7.301
 4313.429 106.00 CH1  4.5043E-02    0.04504   0.019  -3.634   8.077  -5.000  -7.301
 4313.459 106.00 CH1  5.6668E-01    0.56668   1.055  -1.584   8.077  -5.000  -7.301
 4313.534 106.00 CH1  1.0668E-04    0.00011   1.052  -5.312   8.077  -5.000  -7.301
 4313.583 106.00 CH1  6.3989E-03    0.00640   1.052  -3.534   8.077  -5.000  -7.301
 4313.590 106.00 CH1  4.0146E+00    4.01463   0.019  -1.684   8.077  -5.000  -7.301
 4313.612 106.00 CH1  5.0160E-01    0.50160   1.055  -1.637   8.077  -5.000  -7.301
 4313.649 106.00 CH1  4.0062E+00    4.00622   0.020  -1.684   8.077  -5.000  -7.301
 4313.649 106.00 CH1  2.9095E-03    0.00291   0.009  -4.833   8.077  -5.000  -7.301
 4313.681 106.00 CH1  2.9096E-03    0.00291   0.009  -4.833   8.077  -5.000  -7.301
 4313.772 106.00 CH1  2.2328E-07    0.00000   2.052  -7.074   8.077  -5.000  -7.301
 4313.804 106.00 CH1  9.4487E-03    0.00945   1.055  -3.362   8.077  -5.000  -7.301
 4313.853 106.00 CH1  5.6673E-01    0.56673   1.055  -1.584   8.077  -5.000  -7.301
 4313.876 106.00 CH1  2.5933E-01    0.25933   0.009  -2.883   8.077  -5.000  -7.301
 4313.899 106.00 CH1  2.5933E-01    0.25933   0.009  -2.883   8.077  -5.000  -7.301
 4313.958 106.00 CH1  2.6053E-02    0.02605   0.009  -3.881   8.077  -5.000  -7.301
 4313.990 106.00 CH1  2.6053E-02    0.02605   0.009  -3.881   8.077  -5.000  -7.301


==> anc/linedat/lines_CH4313.dat <==
 4313.010  20.00 Ca1  2.0838E-03    0.00208   4.763  -2.716   8.330  -2.780  -6.740
 4313.042  26.00 Fe1  2.3633E-01    0.23633   2.759  -4.173   7.310  -6.220  -7.830
 4313.052  26.02 Fe3  6.6360E-24    0.00000  24.747  -0.949   9.000  -6.290  -7.620
 4313.081  28.00 Ni1  4.8147E-02    0.04815   2.740  -3.806   8.860  -5.830  -7.670
 4313.099  58.01 Ce2  4.3543E-02    0.04354   0.635  -1.300   8.077  -5.826  -7.733
 4313.106   6.01 C 2  4.6045E-16    0.00000  23.116  -0.373   8.740  -5.350  -7.590
 4313.114  58.01 Ce2  1.1565E-02    0.01157   1.339  -1.230   8.077  -5.716  -7.698
 4313.119  69.01 Tm2  1.1841E-06    0.00000   3.618  -2.670   8.077  -5.524  -7.636
 4313.134  26.00 Fe1  6.6885E-04    0.00067   3.929  -5.648   7.500  -5.010  -7.310
 4313.139  92.00 U 1  6.5865E-05    0.00007   0.471  -0.487   8.077  -6.227  -7.620
 4313.146  18.01 Ar2  4.1849E-23    0.00000  23.015  -2.630   8.077  -4.262  -7.232
 4313.182  38.00 Sr1  2.7629E-03    0.00276   2.498  -1.000   8.077  -3.938  -6.888
 4313.219  24.01 Cr2  2.2074E-09    0.00000  10.736  -4.622   8.860  -4.520  -7.430
 4313.271  16.00 S 1  1.3697E-08    0.00000   9.164  -6.682   7.170  -2.540  -6.660
 4313.271  16.00 S 1  9.4761E-09    0.00000   9.164  -6.842   7.080  -3.150  -6.660
 4313.275  25.02 Mn3  5.4770E-22    0.00000  11.020 -10.592   9.230  -6.640  -7.940
 4313.288  26.00 Fe1  8.8795E-04    0.00089   3.301  -6.101   7.170  -4.860  -7.490
 4313.297  23.01 V 2  3.1958E-02    0.03196   1.704  -3.338   8.370  -6.460  -7.870
 4313.307  23.01 V 2  1.5160E-05    0.00002   6.166  -2.569   8.860  -5.860  -7.720
 4313.320  62.01 Sm2  1.7331E-02    0.01733   0.000  -2.240   8.077  -5.945  -7.771
 4313.341  58.01 Ce2  7.9723E-05    0.00008   1.090  -3.620   8.077  -5.756  -7.710
 4313.343  60.01 Nd2  1.5915E-01    0.15915   1.747   0.060   8.077  -5.624  -7.668
 4313.347  27.00 Co1  5.5785E-04    0.00056   4.149  -2.926   8.210  -4.150  -7.270
 4313.364  27.01 Co2  7.5195E-07    0.00000  10.381  -1.096   8.930  -5.750  -7.690
 4313.394  23.01 V 2  5.0064E-06    0.00001   6.478  -2.764   8.890  -5.690  -7.690
 4313.394  24.01 Cr2  3.7204E-11    0.00000  10.273  -6.820   8.850  -5.570  -7.530
 4313.402  27.00 Co1  1.0735E-02    0.01073   2.871  -2.814   8.310  -6.030  -7.740
 4313.404  18.01 Ar2  4.5842E-24    0.00000  23.070  -3.540   8.077  -4.228  -7.221
 4313.409  27.02 Co3  4.9385E-22    0.00000   3.005 -15.633   0.190  -6.710  -7.990
 4313.409  27.02 Co3  9.9448E-21    0.00000   3.005 -14.329   0.190  -6.710  -7.990
 4313.420   8.01 O 2  3.2037E-22    0.00000  28.884   0.460   8.077  -4.977  -7.461
 4313.446  26.02 Fe3  4.8050E-23    0.00000  22.544  -2.110   9.210  -5.960  -7.710
 4313.456  28.02 Ni3  6.1013E-29    0.00000  24.835  -3.240   9.560  -5.820  -7.720
 4313.506  27.01 Co2  7.1043E-05    0.00007   5.175  -3.896   8.520  -6.520  -7.900
 4313.527  24.00 Cr1  2.0359E-05    0.00002   5.155  -3.755   8.480  -5.510  -7.550
 4313.530  28.00 Ni1  5.5017E-01    0.55017   4.165  -1.441   8.040  -5.410  -7.540
 4313.543  42.00 Mo1  1.2657E-04    0.00013   2.623  -1.900   8.077  -5.678  -7.445
 4313.573  26.01 Fe2  4.0373E-11    0.00000  10.503  -7.844   9.030  -5.830  -7.740
 4313.592  58.01 Ce2  2.8414E-02    0.02841   0.521  -1.590   8.077  -5.842  -7.738
 4313.600  22.01 Ti2  4.8552E-06    0.00000   5.692  -4.395   8.860  -5.520  -7.660
 4313.608  26.02 Fe3  3.9592E-16    0.00000  14.178  -2.868   8.990  -6.670  -7.960
 4313.612  26.01 Fe2  9.1898E-10    0.00000  11.255  -5.797   8.240  -4.850  -7.350
 4313.644  24.01 Cr2  2.4393E-11    0.00000  10.281  -6.996   8.810  -5.880  -7.500
 4313.692  24.02 Cr3  7.8968E-23    0.00000  18.982  -3.606   9.250  -6.330  -7.840
 4313.707  26.04 Fe5  1.5185E-87    0.00000  32.084  -2.775   9.770  -6.870  -8.040
 4313.707  10.01 Ne2  1.9213E-40    0.00000  35.199  -4.850   8.077  -4.813  -7.409
 4313.720  62.01 Sm2  4.6076E-02    0.04608   0.104  -1.720   8.077  -5.932  -7.767
 4313.731  22.02 Ti3  4.7786E-26    0.00000  21.219  -5.940   8.810  -3.920  -7.440
 4313.731  22.02 Ti3  1.0478E-28    0.00000  21.219  -8.599   8.810  -3.910  -7.440
 4313.740  62.01 Sm2  2.0017E-02    0.02002   0.248  -1.950   8.077  -5.912  -7.760
 4313.740  29.00 Cu1  2.2073E-06    0.00000   6.792  -3.520   8.570  -4.410  -7.280
 4313.750  29.00 Cu1  5.7973E-10    0.00000   7.558  -6.398   7.080  -1.840  -6.670
 4313.753  25.01 Mn2  1.7018E-08    0.00000   7.382  -6.552   8.590  -6.570  -7.890
 4313.757  24.01 Cr2  2.0023E-08    0.00000  11.650  -2.826   8.230  -4.780  -7.320
 4313.763  23.03 V 4  5.1243E-53    0.00000  32.622  -1.907   9.550  -5.970  -7.680
 4313.826  25.00 Mn1  2.6738E-05    0.00003   4.660  -4.443   7.920  -5.840  -7.770
 4313.830  29.00 Cu1  2.7242E-11    0.00000   7.558  -7.726   7.080  -1.730  -6.670
 4313.839  22.00 Ti1  1.1893E-04    0.00012   3.407  -3.131   7.170  -3.970  -7.180
 4313.842  26.01 Fe2  6.9025E-08    0.00000  11.239  -3.936   8.870  -4.900  -7.460
 4313.845  64.00 Gd1  6.2776E-03    0.00628   0.027  -0.076   8.077  -6.443  -7.689
 4313.854  21.00 Sc1  9.9985E-12    0.00000   5.028  -6.934   8.060  -4.210  -7.450
 4313.854  21.00 Sc1  6.6824E-09    0.00000   5.028  -4.109   8.060  -4.140  -7.440
 4313.855  26.01 Fe2  1.4165E-09    0.00000  12.934  -4.069   9.120  -5.680  -7.570
 4313.859  58.01 Ce2  6.4554E-04    0.00065   1.855  -2.010   8.077  -5.628  -7.670
 4313.863  62.00 Sm1  5.1252E-05    0.00005   0.101  -1.614   8.077  -6.227  -7.620
 4313.874  92.01 U 2  3.4272E-03    0.00343   0.217  -1.726   8.077  -6.036  -7.800
 4313.878  41.00 Nb1  4.0098E-04    0.00040   2.087  -0.510   8.077  -5.874  -7.507
 4313.886  23.00 V 1  4.1929E-02    0.04193   1.853  -1.040   7.930  -5.820  -7.760
 4313.902  25.02 Mn3  1.6092E-17    0.00000  14.997  -2.476   9.160  -6.610  -7.940
 4313.930  66.00 Dy1  5.7835E-05    0.00006   0.938  -1.330   8.077  -5.981  -7.542
 4313.946  18.01 Ar2  8.5372E-24    0.00000  23.070  -3.270   8.077  -4.228  -7.221
 4313.954  16.00 S 1  7.0097E-08    0.00000   9.164  -5.973   7.070  -3.930  -6.660
 4313.954  16.00 S 1  1.6095E-08    0.00000   9.164  -6.612   7.170  -2.540  -6.660
 4313.954  16.00 S 1  2.2372E-09    0.00000   9.164  -7.469   7.080  -3.150  -6.660
 4313.957  26.01 Fe2  4.2879E-12    0.00000  12.934  -6.588   8.960  -5.300  -7.590
 4313.977  22.00 Ti1  2.8679E-03    0.00287   3.108  -2.023   7.340  -4.280  -7.330
 4313.979  24.01 Cr2  2.4941E-07    0.00000  10.784  -2.525   8.830  -5.270  -7.420
 4313.980  26.02 Fe3  1.2813E-23    0.00000  24.755  -0.656   8.900  -6.240  -7.620
 4313.985  22.00 Ti1  2.4283E-05    0.00002   3.407  -3.821   7.160  -3.960  -7.180
 4314.003  26.02 Fe3  2.9427E-24    0.00000  22.544  -3.323   9.210  -5.960  -7.710
 4314.011  26.01 Fe2  3.9881E-07    0.00000  10.414  -3.931   8.970  -5.040  -7.510
 4314.033  22.00 Ti1  4.9016E-02    0.04902   1.981  -1.824   7.750  -5.240  -7.520
 4314.066  24.01 Cr2  1.1624E-09    0.00000  10.499  -5.118   8.890  -6.430  -7.560
 4314.079  24.01 Cr2  1.0470E-07    0.00000  10.748  -2.935   8.800  -4.980  -7.420
 4314.083  21.01 Sc2  1.2910E+02  129.10430   0.618  -0.096   8.380  -6.670  -7.830
 4314.102  14.03 Si4  5.3911E-54    0.00000  34.282  -0.230   8.077  -4.412  -7.521
 4314.113  29.00 Cu1  3.3818E-05    0.00003   7.206  -1.955   8.940  -4.420  -7.260
 4314.114  23.00 V 1  6.5465E-04    0.00065   1.351  -3.307   7.260  -6.120  -7.780
 4314.119  26.01 Fe2  9.1604E-06    0.00001   7.575  -5.174   8.980  -5.860  -7.560
 4314.137  26.01 Fe2  5.7379E-08    0.00000  10.329  -4.851   9.100  -5.860  -7.570
 4314.168  26.01 Fe2  1.4077E-06    0.00000   7.727  -5.848   8.970  -5.790  -7.740
 4314.170  24.01 Cr2  9.2444E-10    0.00000  10.191  -5.500   8.960  -4.960  -7.710
 4314.196  23.00 V 1  2.9996E-04    0.00030   2.379  -2.703   7.480  -6.090  -7.740
 4314.209  24.01 Cr2  1.2387E-10    0.00000  10.881  -5.740   8.850  -5.050  -7.410
 4314.217  26.00 Fe1  7.8803E-02    0.07880   3.882  -3.620   7.430  -5.160  -7.310
 4314.219  22.00 Ti1  1.5858E-03    0.00159   2.318  -3.005   8.050  -4.870  -7.550
 4314.225  26.01 Fe2  7.6248E-06    0.00001   7.627  -5.206   8.980  -5.820  -7.740
 4314.229  26.00 Fe1  1.2501E-05    0.00001   4.733  -6.639   8.220  -2.630  -7.010
 4314.243  26.02 Fe3  1.5735E-24    0.00000  24.745  -1.576   9.010  -6.670  -7.620
 4314.245  25.02 Mn3  3.8699E-23    0.00000  23.991   0.155   8.820  -6.050  -7.610
 4314.256  26.02 Fe3  2.6778E-23    0.00000  22.544  -2.364   9.210  -5.960  -7.710
 4314.264  25.02 Mn3  1.1377E-24    0.00000  24.164  -1.218   9.050  -5.440  -7.570
 4314.278  28.02 Ni3  3.0680E-28    0.00000  25.214  -2.191   9.070  -6.210  -7.620
 4314.302  26.01 Fe2  1.0682E+01   10.68191   2.676  -3.601   8.470  -6.530  -7.880
 4314.308  44.00 Ru1  4.8495E-03    0.00485   3.126   0.390   8.077  -5.509  -7.390
 4314.309  24.00 Cr1  6.0278E-02    0.06028   2.983  -2.276   7.900  -6.000  -7.780
 4314.317  22.00 Ti1  1.3170E-03    0.00132   3.108  -2.361   7.330  -3.970  -7.330
 4314.320  62.01 Sm2  7.1031E-03    0.00710   0.248  -2.400   8.077  -5.912  -7.760
 4314.337  26.00 Fe1  7.2686E-02    0.07269   4.473  -3.113   8.170  -3.390  -7.140
 4314.339  26.00 Fe1  4.9999E-05    0.00005   4.733  -6.037   8.220  -2.720  -7.010
 4314.339  26.00 Fe1  5.9698E-08    0.00000   4.733  -8.960   8.220  -2.660  -7.010
 4314.342  26.01 Fe2  2.8437E-11    0.00000  11.237  -7.323   8.840  -4.420  -7.420
 4314.343  22.00 Ti1  9.6526E-01    0.96526   0.836  -1.580   8.090  -5.980  -7.730
 4314.345  29.00 Cu1  3.3121E-11    0.00000   7.447  -7.743   7.080  -2.240  -6.850
 4314.348  90.02 Th3  7.1793E-07    0.00000   0.627  -2.680   8.077  -5.825  -7.873
 4314.349  28.01 Ni2  2.7881E-11    0.00000  13.284  -4.596   8.620  -5.080  -7.680
 4314.350  26.01 Fe2  4.5746E-08    0.00000  11.291  -4.067   8.570  -5.060  -7.400
 4314.364  60.01 Nd2  3.1037E-01    0.31037   1.529   0.150   8.077  -5.663  -7.681
 4314.372  23.02 V 3  3.2241E-21    0.00000  19.856  -0.474   9.130  -5.360  -7.550
 4314.377  25.01 Mn2  4.5004E-04    0.00045   7.760  -1.783   8.630  -6.480  -7.870
 4314.382  25.00 Mn1  3.9784E-04    0.00040   3.373  -4.451   7.280  -6.260  -7.820
 4314.401  64.00 Gd1  3.0712E-03    0.00307   0.927   0.439   8.077  -6.089  -7.576
 4314.407  26.02 Fe3  1.2154E-24    0.00000  24.755  -1.679   8.900  -6.240  -7.620
 4314.408  26.00 Fe1  4.0738E-03    0.00407   3.984  -4.813   7.440  -4.940  -7.310
 4314.419  25.00 Mn1  1.3033E-02    0.01303   4.332  -2.056   8.330  -6.160  -7.770
 4314.425  26.01 Fe2  1.0622E-07    0.00000  10.455  -4.468   8.930  -5.040  -7.440
 4314.455  23.01 V 2  2.5831E-10    0.00000   7.971  -5.682   8.970  -5.690  -7.700
 4314.470  58.01 Ce2  2.1877E-02    0.02188   1.855  -0.480   8.077  -5.629  -7.670
 4314.486  26.00 Fe1  5.9016E-07    0.00000   4.733  -7.965   8.220  -2.750  -7.010
 4314.486  26.00 Fe1  2.9105E-08    0.00000   4.733  -9.272   8.220  -2.690  -7.010
 4314.486  22.00 Ti1  1.5510E-02    0.01551   3.108  -1.290   7.400  -3.890  -7.330
 4314.498  29.00 Cu1  8.7926E-10    0.00000   7.447  -6.319   7.080  -2.080  -6.850
 4314.506  60.01 Nd2  6.6742E-01    0.66742   0.000  -0.920   8.077  -5.898  -7.756
 4314.522  73.00 Ta1  6.3149E-04    0.00063   0.249  -2.010   8.077  -6.862  -7.824
 4314.563  27.04 Co5  2.1208E-98    0.00000  32.494  -7.255   9.400  -6.910  -8.060
 4314.574  26.02 Fe3  2.5296E-24    0.00000  24.747  -1.368   9.300  -6.290  -7.710
 4314.578  75.00 Re1  1.8142E-04    0.00018   2.700  -0.920   8.077  -6.074  -7.571
 4314.587  26.02 Fe3  9.5733E-24    0.00000  24.747  -0.790   9.020  -6.080  -7.610
 4314.603  26.00 Fe1  1.6143E-06    0.00000   4.733  -7.528   8.220  -2.730  -7.010
 4314.606  27.00 Co1  1.8606E-03    0.00186   4.149  -2.403   8.210  -4.150  -7.270
 4314.607  24.00 Cr1  1.0095E-06    0.00000   4.239  -5.900   7.780  -5.200  -7.510
 4314.616  26.01 Fe2  4.6820E-06    0.00000  11.207  -2.134   8.140  -5.000  -7.350
 4314.623  23.00 V 1  2.6017E-06    0.00000   2.115  -5.007   7.760  -5.360  -7.750
 4314.645  25.01 Mn2  1.2988E-14    0.00000  11.305  -9.071   8.580  -4.570  -7.200
 4314.664  18.01 Ar2  3.0412E-26    0.00000  24.311  -4.580   8.077  -2.781  -6.758
 4314.671  22.00 Ti1  1.8691E-03    0.00187   3.108  -2.209   7.430  -5.240  -7.330
 4314.682  58.01 Ce2  6.3698E-05    0.00006   1.796  -3.070   8.077  -5.639  -7.673
 4314.686  26.01 Fe2  6.8020E-07    0.00000   7.583  -6.296   8.980  -5.850  -7.750
 4314.686  26.02 Fe3  2.9759E-21    0.00000  17.223  -5.199   9.290  -6.690  -7.940
 4314.690  29.00 Cu1  2.6419E-09    0.00000   7.396  -5.888   6.750  -2.890  -6.860
 4314.695  22.02 Ti3  1.3141E-18    0.00000  19.747   0.149   8.910  -4.840  -7.560
 4314.696  22.00 Ti1  4.7322E-01    0.47322   2.267  -0.577   8.030  -5.590  -7.700
 4314.701  25.02 Mn3  2.6241E-23    0.00000  23.897  -0.100   8.830  -6.120  -7.610
 4314.718  24.00 Cr1  1.6957E-04    0.00017   4.532  -3.406   7.080  -4.770  -7.260
 4314.729  22.00 Ti1  1.0261E+00    1.02611   0.818  -1.570   8.150  -6.070  -7.710
 4314.731  28.05 Ni6  1.3588-126    0.00000   5.208  -8.940   0.300  -7.640  -8.170
 4314.731  28.05 Ni6  2.2088-127    0.00000   5.208  -9.729   0.300  -7.640  -8.170
 4314.736  24.00 Cr1  3.5668E-02    0.03567   4.096  -1.483   8.110  -5.990  -7.750
 4314.742  24.00 Cr1  2.3050E-03    0.00231   3.847  -2.901   7.950  -5.340  -7.460
 4314.745  26.01 Fe2  4.5900E-07    0.00000  10.329  -3.948   9.010  -5.540  -7.600
 4314.749  23.02 V 3  1.0854E-23    0.00000  21.562  -1.382   9.320  -5.030  -7.560
 4314.757  29.00 Cu1  6.7916E-11    0.00000   7.179  -7.677   7.600  -3.260  -6.970
 4314.759  58.02 Ce3  3.3555E-12    0.00000   8.733  -2.260   8.077  -5.116  -7.646
 4314.772  26.01 Fe2  1.6384E-06    0.00000  10.723  -3.034   8.940  -5.720  -7.690
 4314.800  22.00 Ti1  1.4611E+01   14.61135   0.836  -0.400   8.190  -6.090  -7.700
 4314.820  23.00 V 1  6.3826E-02    0.06383   2.583  -0.188   8.030  -4.960  -7.600
 4314.836  26.01 Fe2  5.4488E-10    0.00000  12.982  -4.440   9.030  -5.720  -7.510
 4314.841  26.01 Fe2  7.7683E-09    0.00000  12.934  -3.330   8.940  -5.280  -7.590
 4314.871  24.00 Cr1  4.8313E-04    0.00048   4.613  -2.877   7.650  -4.310  -7.280
 4314.879  39.00 Y 1  2.3267E-04    0.00023   1.374  -2.209   8.200  -5.370  -7.670
 4314.907  58.01 Ce2  2.8530E-04    0.00029   1.544  -2.650   8.077  -5.682  -7.687
 4314.932  58.01 Ce2  3.9505E-02    0.03951   0.823  -1.170   8.077  -5.798  -7.724
 4314.958  26.00 Fe1  1.6047E-04    0.00016   4.786  -5.482   7.390  -2.630  -6.960
 4314.963  26.01 Fe2  1.9056E-09    0.00000  11.238  -5.496   8.260  -4.290  -7.420
 4314.971  22.01 Ti2  1.2232E+02  122.32239   1.161  -1.150   8.420  -6.490  -7.840
 4314.982  58.01 Ce2  6.1696E-03    0.00617   1.495  -1.360   8.077  -5.691  -7.689
 4314.985  26.01 Fe2  3.5547E-01    0.35547   4.732  -3.193   8.490  -6.530  -7.890
 4314.986  24.01 Cr2  1.6545E-04    0.00017   8.350  -1.936   8.970  -5.700  -7.500
 4313.011 106.00 CH1  1.0063E+00    1.00630   0.348  -1.983   8.077  -5.000  -7.301
 4313.013 106.00 CH1  1.0063E+00    1.00630   0.348  -1.983   8.077  -5.000  -7.301
 4313.016 106.00 CH1  5.4044E+00    5.40443   0.034  -1.541   8.077  -5.000  -7.301
 4313.037 106.00 CH1  9.0282E-01    0.90282   0.008  -2.342   8.077  -5.000  -7.301
 4313.087 106.00 CH1  9.0283E-01    0.90283   0.008  -2.342   8.077  -5.000  -7.301
 4313.145 106.00 CH1  1.0665E-04    0.00011   1.052  -5.312   8.077  -5.000  -7.301
 4313.147 106.00 CH1  2.8544E-03    0.00285   0.019  -4.832   8.077  -5.000  -7.301
 4313.157 106.00 CH1  5.0145E-01    0.50145   1.055  -1.637   8.077  -5.000  -7.301
 4313.169 106.00 CH1  9.0970E-06    0.00001   2.296  -5.240   8.077  -5.000  -7.301
 4313.195 106.00 CH1  6.3971E-03    0.00640   1.052  -3.534   8.077  -5.000  -7.301
 4313.219 106.00 CH1  2.8545E-03    0.00285   0.019  -4.832   8.077  -5.000  -7.301
 4313.340 106.00 CH1  5.6624E-03    0.00566   1.052  -3.587   8.077  -5.000  -7.301
 4313.357 106.00 CH1  4.5034E-02    0.04503   0.019  -3.634   8.077  -5.000  -7.301
 4313.361 106.00 CH1  2.5442E-01    0.25442   0.019  -2.882   8.077  -5.000  -7.301
 4313.410 106.00 CH1  9.4461E-03    0.00945   1.055  -3.362   8.077  -5.000  -7.301
 4313.420 106.00 CH1  2.5388E-01    0.25388   0.020  -2.882   8.077  -5.000  -7.301
 4313.429 106.00 CH1  4.5035E-02    0.04504   0.019  -3.634   8.077  -5.000  -7.301
 4313.459 106.00 CH1  5.6658E-01    0.56658   1.055  -1.584   8.077  -5.000  -7.301
 4313.534 106.00 CH1  1.0666E-04    0.00011   1.052  -5.312   8.077  -5.000  -7.301
 4313.583 106.00 CH1  6.3977E-03    0.00640   1.052  -3.534   8.077  -5.000  -7.301
 4313.590 106.00 CH1  4.0139E+00    4.01390   0.019  -1.684   8.077  -5.000  -7.301
 4313.612 106.00 CH1  5.0150E-01    0.50150   1.055  -1.637   8.077  -5.000  -7.301
 4313.649 106.00 CH1  4.0055E+00    4.00548   0.020  -1.684   8.077  -5.000  -7.301
 4313.649 106.00 CH1  2.9090E-03    0.00291   0.009  -4.833   8.077  -5.000  -7.301
 4313.681 106.00 CH1  2.9090E-03    0.00291   0.009  -4.833   8.077  -5.000  -7.301
 4313.772 106.00 CH1  2.2324E-07    0.00000   2.052  -7.074   8.077  -5.000  -7.301
 4313.804 106.00 CH1  9.4470E-03    0.00945   1.055  -3.362   8.077  -5.000  -7.301
 4313.853 106.00 CH1  5.6663E-01    0.56663   1.055  -1.584   8.077  -5.000  -7.301
 4313.876 106.00 CH1  2.5928E-01    0.25928   0.009  -2.883   8.077  -5.000  -7.301
 4313.899 106.00 CH1  2.5928E-01    0.25928   0.009  -2.883   8.077  -5.000  -7.301
 4313.958 106.00 CH1  2.6048E-02    0.02605   0.009  -3.881   8.077  -5.000  -7.301
 4313.990 106.00 CH1  2.6048E-02    0.02605   0.009  -3.881   8.077  -5.000  -7.301
 4314.124 106.00 CH1  2.1321E-07    0.00000   2.052  -7.094   8.077  -5.000  -7.301
 4314.157 106.00 CH1  2.0550E-03    0.00206   0.662  -4.385   8.077  -5.000  -7.301
 4314.159 106.00 CH1  2.0550E-03    0.00206   0.662  -4.385   8.077  -5.000  -7.301
 4314.189 106.00 CH1  8.3144E-07    0.00000   3.394  -5.272   8.077  -5.000  -7.301
 4314.196 106.00 CH1  2.3217E+00    2.32166   0.009  -1.931   8.077  -5.000  -7.301
 4314.219 106.00 CH1  2.3217E+00    2.32168   0.009  -1.931   8.077  -5.000  -7.301
 4314.250 106.00 CH1  7.4827E-03    0.00748   1.934  -2.657   8.077  -5.000  -7.301
 4314.270 106.00 CH1  8.5279E-07    0.00000   3.394  -5.261   8.077  -5.000  -7.301
 4314.279 106.00 CH1  7.4827E-03    0.00748   1.934  -2.657   8.077  -5.000  -7.301
 4314.299 106.00 CH1  1.1905E-06    0.00000   2.039  -6.359   8.077  -5.000  -7.301
 4314.358 106.00 CH1  9.0171E-06    0.00001   1.934  -5.576   8.077  -5.000  -7.301
 4314.387 106.00 CH1  9.0172E-06    0.00001   1.934  -5.576   8.077  -5.000  -7.301
 4314.424 106.00 CH1  9.7966E-06    0.00001   1.934  -5.540   8.077  -5.000  -7.301
 4314.431 106.00 CH1  1.8239E-01    0.18239   0.664  -2.435   8.077  -5.000  -7.301
 4314.448 106.00 CH1  1.8239E-01    0.18239   0.664  -2.435   8.077  -5.000  -7.301
 4314.452 106.00 CH1  9.7966E-06    0.00001   1.934  -5.540   8.077  -5.000  -7.301
 4314.491 106.00 CH1  9.1590E-03    0.00916   0.662  -3.736   8.077  -5.000  -7.301
 4314.493 106.00 CH1  9.1590E-03    0.00916   0.662  -3.736   8.077  -5.000  -7.301
 4314.532 106.00 CH1  7.2458E-03    0.00725   1.934  -2.671   8.077  -5.000  -7.301
 4314.560 106.00 CH1  7.2458E-03    0.00725   1.934  -2.671   8.077  -5.000  -7.301
 4314.804 106.00 CH1  8.1292E-01    0.81292   0.664  -1.786   8.077  -5.000  -7.301
 4314.820 106.00 CH1  8.1292E-01    0.81292   0.664  -1.786   8.077  -5.000  -7.301
 4314.857 106.00 CH1  1.1783E-06    0.00000   1.984  -6.414   8.077  -5.000  -7.301


==> anc/linedat/lines_CH4323.dat <==
 4322.002  23.00 V 1  1.8159E-04    0.00018   1.195  -4.007   7.120  -6.140  -7.780
 4322.004  26.00 Fe1  6.5852E-03    0.00659   4.209  -4.398   7.570  -4.450  -7.350
 4322.017  23.01 V 2  1.3538E-01    0.13538   1.679  -2.734   8.330  -6.540  -7.870
 4322.039  26.02 Fe3  5.7158E-25    0.00000  24.748  -2.013   8.880  -5.850  -7.620
 4322.042   9.01 F 2  6.0949E-35    0.00000  32.918  -0.930   8.076  -4.505  -7.310
 4322.047   6.01 C 2  2.1426E-21    0.00000  21.734  -6.973   9.410  -5.730  -7.470
 4322.047   6.01 C 2  6.7132E-31    0.00000  21.734 -16.477   9.410  -5.730  -7.470
 4322.092  70.01 Yb2  1.1586E-06    0.00000   5.910  -2.620   8.076  -4.987  -7.464
 4322.096  39.00 Y 1  1.3572E-06    0.00000   2.353  -3.545   7.740  -4.840  -7.470
 4322.103  24.01 Cr2  1.6942E-07    0.00000  11.667  -1.883   8.440  -4.720  -7.320
 4322.111  25.00 Mn1  1.0467E-11    0.00000   5.599  -9.989   8.510  -5.440  -7.680
 4322.114  22.00 Ti1  6.5522E-02    0.06552   2.175  -1.520   8.120  -5.970  -7.720
 4322.143   9.01 F 2  1.4288E-34    0.00000  32.918  -0.560   8.076  -4.505  -7.310
 4322.148  23.00 V 1  4.5440E-05    0.00005   2.565  -3.352   8.330  -4.450  -7.540
 4322.179  26.01 Fe2  6.9489E-09    0.00000  12.942  -3.371   8.820  -5.780  -7.510
 4322.184  22.00 Ti1  1.2193E-06    0.00000   3.441  -5.089   8.230  -4.000  -7.180
 4322.193  64.01 Gd2  5.8152E-02    0.05815   0.382  -1.360   8.076  -6.029  -7.798
 4322.214  26.01 Fe2  2.9094E-07    0.00000  12.989  -1.706   8.920  -5.290  -7.590
 4322.220  22.00 Ti1  4.9219E-07    0.00000   3.441  -5.483   8.230  -3.990  -7.180
 4322.221  22.00 Ti1  5.6511E-06    0.00001   3.441  -4.423   8.230  -3.990  -7.180
 4322.232  70.01 Yb2  1.1471E-03    0.00115   4.443  -0.970   8.076  -5.378  -7.589
 4322.235  22.00 Ti1  3.5005E-06    0.00000   3.441  -4.631   8.230  -4.000  -7.180
 4322.238  28.01 Ni2  5.7218E-10    0.00000  13.976  -2.649   8.960  -5.030  -7.560
 4322.259  58.01 Ce2  3.1717E-06    0.00000   3.914  -2.430   8.076  -5.185  -7.528
 4322.282  28.01 Ni2  3.5768E-07    0.00000  11.969  -1.694   8.310  -5.110  -7.500
 4322.289  39.00 Y 1  1.8694E-03    0.00187   2.003  -0.727   7.460  -4.860  -7.480
 4322.314  69.02 Tm3  1.4876E-11    0.00000   5.902  -2.650   8.076  -5.715  -7.838
 4322.320  27.00 Co1  9.6914E-04    0.00097   3.687  -3.110   8.010  -5.760  -7.540
 4322.322  26.02 Fe3  2.3824E-31    0.00000  23.671  -9.381   9.090  -5.430  -7.570
 4322.325  23.00 V 1  2.4607E-02    0.02461   2.379  -0.789   8.160  -5.070  -7.690
 4322.338  24.02 Cr3  7.9537E-17    0.00000  13.096  -3.002   9.030  -6.570  -7.940
 4322.363  23.01 V 2  1.1443E-07    0.00000   6.187  -4.672   8.860  -5.840  -7.720
 4322.368  10.01 Ne2  1.1720E-38    0.00000  37.886  -0.600   8.075  -1.955  -6.494
 4322.372  10.01 Ne2  1.0689E-37    0.00000  37.886   0.360   8.075  -1.955  -6.494
 4322.383  26.00 Fe1  6.2538E-05    0.00006   4.143  -6.481   6.920  -4.000  -7.260
 4322.392  27.00 Co1  1.7108E-02    0.01711   1.956  -3.451   5.710  -6.220  -7.800
 4322.464  42.00 Mo1  1.9439E-04    0.00019   2.070  -2.221   8.075  -6.003  -7.549
 4322.474   6.00 C 1  4.7796E-06    0.00000   7.946  -6.370   8.490  -3.780  -6.980
 4322.477  24.00 Cr1  1.1611E-04    0.00012   5.240  -2.921   8.230  -2.240  -6.560
 4322.477  24.00 Cr1  5.6609E-05    0.00006   5.240  -3.233   8.470  -2.240  -6.560
 4322.484   8.01 O 2  4.7396E-24    0.00000  28.884  -1.370   8.075  -4.978  -7.462
 4322.500  57.01 La2  8.4648E-01    0.84648   0.173  -0.930   8.075  -5.922  -7.763
 4322.501  24.01 Cr2  4.5322E-07    0.00000  11.586  -1.530   8.040  -4.980  -7.320
 4322.518  26.02 Fe3  2.1097E-33    0.00000  25.680  -9.591   9.030  -4.830  -7.520
 4322.526  22.00 Ti1  4.8938E-04    0.00049   0.848  -4.864   8.100  -5.970  -7.730
 4322.530  66.01 Dy2  2.5229E-02    0.02523   1.654  -0.820   8.075  -5.797  -7.723
 4322.532  27.00 Co1  1.7120E-06    0.00000   4.232  -5.363   8.170  -4.820  -7.340
 4322.534  22.00 Ti1  3.0217E-04    0.00030   2.318  -3.725   8.090  -4.700  -7.550
 4322.535  70.01 Yb2  7.4058E-07    0.00000   7.005  -1.810   8.075  -4.564  -7.329
 4322.544  25.02 Mn3  3.1289E-24    0.00000  23.854  -1.063   8.800  -6.150  -7.620
 4322.553  70.01 Yb2  9.1564E-06    0.00001   4.964  -2.590   8.075  -5.255  -7.550
 4322.568  24.01 Cr2  1.5175E-14    0.00000  12.176  -8.464   8.510  -4.140  -7.250
 4322.587  24.02 Cr3  3.9085E-24    0.00000  16.256  -7.412   9.380  -6.320  -7.840
 4322.590  26.01 Fe2  5.0712E-11    0.00000  10.623  -7.635   8.920  -5.800  -7.630
 4322.623  58.02 Ce3  1.4157E-15    0.00000  12.761  -1.940   8.075  -4.430  -7.427
 4322.637  28.01 Ni2  4.0941E-12    0.00000  14.104  -4.677   8.840  -4.630  -7.210
 4322.648  29.00 Cu1  1.3499E-07    0.00000   7.026  -4.519   7.310  -3.070  -7.130
 4322.648  29.00 Cu1  3.4857E-08    0.00000   7.026  -5.107   7.290  -3.040  -7.130
 4322.651  26.01 Fe2  3.0174E-10    0.00000  11.149  -6.378   8.140  -4.130  -7.420
 4322.675  25.01 Mn2  2.3596E-09    0.00000   9.713  -5.272   8.870  -5.690  -7.670
 4322.680   6.00 C 1  1.4270E-04    0.00014   7.946  -4.895   8.490  -3.780  -6.980
 4322.692  22.00 Ti1  7.7115E-06    0.00001   3.090  -4.610   8.640  -4.670  -7.590
 4322.694  26.00 Fe1  6.5341E-03    0.00653   2.608  -5.870   7.540  -6.110  -7.820
 4322.699  90.02 Th3  5.2935E-07    0.00000   1.916  -1.630   8.075  -5.737  -7.845
 4322.720  29.01 Cu2  4.1128E-20    0.00000  16.564  -9.428   8.470  -3.330  -7.100
 4322.749  10.01 Ne2  3.8248E-35    0.00000  34.775   0.060   8.075  -4.964  -7.457
 4322.788  58.01 Ce2  1.7373E-01    0.17373   1.092  -0.280   8.075  -5.757  -7.711
 4322.791  25.02 Mn3  4.0196E-20    0.00000  15.003  -5.073   9.160  -6.620  -7.940
 4322.794  24.01 Cr2  3.1953E-09    0.00000  10.754  -4.445   8.850  -4.980  -7.420
 4322.803  26.00 Fe1  5.2812E-01    0.52812   2.832  -3.757   7.810  -6.090  -7.810
 4322.817  28.01 Ni2  2.2281E-11    0.00000  13.122  -4.842   8.180  -5.050  -7.640
 4322.823  26.00 Fe1  2.6086E-01    0.26086   4.593  -2.448   8.470  -4.810  -7.400
 4322.846  20.00 Ca1  1.5102E-02    0.01510   4.763  -1.856   8.340  -2.930  -6.720
 4322.860  70.01 Yb2  2.2447E-06    0.00000   5.815  -2.420   8.075  -5.018  -7.474
 4322.879  29.00 Cu1  4.1255E-11    0.00000   7.185  -7.888   8.000  -3.330  -6.970
 4322.884  25.02 Mn3  1.3142E-23    0.00000  24.159  -0.160   9.050  -5.760  -7.610
 4322.944  28.00 Ni1  2.2336E-03    0.00223   3.420  -4.516   8.000  -5.160  -7.510
 4322.954  27.01 Co2  8.0499E-09    0.00000   2.203 -10.568   0.840  -6.560  -7.950
 4322.954  27.01 Co2  1.1716E-09    0.00000   2.203 -11.405   0.840  -6.560  -7.950
 4322.962  22.00 Ti1  5.0413E-02    0.05041   2.333  -1.489   8.090  -5.730  -7.710
 4322.967  44.00 Ru1  1.4344E-03    0.00143   3.125  -0.140   8.075  -5.514  -7.392
 4322.984  28.00 Ni1  9.4047E-01    0.94047   4.089  -1.278   8.340  -4.190  -7.270
 4322.987  21.00 Sc1  3.8066E-11    0.00000   5.034  -6.348   8.060  -4.140  -7.440
 4322.987  21.00 Sc1  4.0044E-11    0.00000   5.034  -6.326   8.060  -4.210  -7.450
 4322.997  56.00 Ba1  1.6208E-03    0.00162   1.567  -0.670   8.075  -4.893  -7.193
 4323.002  24.01 Cr2  2.8160E-11    0.00000  11.686  -5.645   8.390  -4.610  -7.320
 4323.019  24.02 Cr3  1.5756E-16    0.00000   8.887  -6.566   8.640  -6.600  -7.950
 4323.032   9.01 F 2  3.7431E-36    0.00000  32.920  -2.140   8.075  -4.505  -7.310
 4323.034  24.01 Cr2  5.6633E-05    0.00006   8.355  -2.397   8.890  -5.700  -7.500
 4323.036  25.00 Mn1  8.6135E-05    0.00009   3.378  -5.111   7.280  -6.260  -7.820
 4323.036  22.00 Ti1  2.9128E-07    0.00000   3.285  -5.854   8.600  -5.000  -7.500
 4323.042  27.01 Co2  2.5590E-08    0.00000  10.414  -2.534   8.930  -5.750  -7.690
 4323.051  28.01 Ni2  4.7895E-07    0.00000  12.437  -1.138   8.960  -5.300  -7.440
 4323.097  20.00 Ca1  2.6636E-03    0.00266   4.780  -2.594   8.340  -2.590  -6.700
 4323.107   6.01 C 2  8.5744E-17    0.00000  23.114  -1.105   8.730  -5.350  -7.590
 4323.110  24.01 Cr2  2.2688E-09    0.00000  11.700  -3.726   8.520  -4.750  -7.310
 4323.135  26.00 Fe1  5.7085E-01    0.57085   4.473  -2.218   8.230  -3.770  -7.220
 4323.172  16.01 S 2  1.0277E-13    0.00000  16.591  -3.720   8.075  -5.131  -7.510
 4323.199  58.01 Ce2  1.4028E-03    0.00140   2.229  -1.330   8.075  -5.561  -7.648
 4323.221  24.01 Cr2  9.4260E-07    0.00000  11.537  -1.257   8.040  -4.950  -7.320
 4323.236  59.02 Pr3  1.0347E-06    0.00000   1.722  -2.994   8.075  -5.859  -7.884
 4323.243   9.01 F 2  3.9197E-35    0.00000  32.920  -1.120   8.075  -4.505  -7.310
 4323.258  69.01 Tm2  3.0595E-07    0.00000   4.368  -2.570   8.075  -5.368  -7.586
 4323.278  27.01 Co2  1.8851E-04    0.00019   0.118  -8.111   0.630  -6.540  -7.950
 4323.278  27.01 Co2  1.1731E-09    0.00000   0.118 -13.317   0.630  -6.540  -7.950
 4323.283  26.01 Fe2  1.7138E-06    0.00000  11.237  -2.543   9.070  -4.690  -7.440
 4323.290  62.01 Sm2  2.9082E-01    0.29082   0.104  -0.920   8.075  -5.932  -7.767
 4323.305  28.01 Ni2  6.1897E-12    0.00000  14.061  -4.537   8.890  -3.950  -7.270
 4323.307  15.01 P 2  4.1281E-17    0.00000  16.136  -5.922   9.970  -4.960  -7.540
 4323.310  24.01 Cr2  7.0416E-13    0.00000  10.296  -8.522   9.040  -5.690  -7.660
 4323.311  27.01 Co2  3.5004E-06    0.00000   8.456  -2.194   9.130  -5.810  -7.730
 4323.321  58.01 Ce2  5.2092E-03    0.00521   0.812  -2.060   8.075  -5.800  -7.725
 4323.322  27.01 Co2  4.3503E-14    0.00000  10.963  -7.800   8.890  -5.870  -7.610
 4323.324  26.01 Fe2  5.5738E-09    0.00000  12.460  -3.909   8.810  -5.040  -7.580
 4323.329  29.00 Cu1  3.9479E-08    0.00000   7.026  -5.053   7.290  -2.930  -7.130
 4323.335  17.00 Cl1  1.4524E-04    0.00015   8.988  -1.350   8.075  -5.281  -7.318
 4323.350  24.00 Cr1  2.9550E-02    0.02955   3.845  -1.795   8.000  -4.900  -7.500
 4323.356  22.00 Ti1  1.4735E-04    0.00015   2.318  -4.037   8.230  -5.170  -7.550
 4323.358  26.00 Fe1  6.9906E-01    0.69906   2.454  -3.982   7.780  -6.170  -7.820
 4323.378  26.00 Fe1  9.3367E-03    0.00934   4.638  -3.853   8.930  -4.930  -7.640
 4323.396  10.01 Ne2  2.6121E-38    0.00000  34.803  -3.080   8.075  -4.955  -7.454
 4323.398  74.01 W 2  1.7701E-03    0.00177   3.126  -1.090   8.075  -6.332  -7.895
 4323.401  26.00 Fe1  2.7334E-02    0.02733   4.209  -3.780   7.690  -4.270  -7.300
 4323.404  26.00 Fe1  4.7240E-04    0.00047   4.446  -5.325   8.450  -4.410  -7.450
 4323.404  23.00 V 1  3.3518E-03    0.00335   2.332  -1.698   8.120  -5.170  -7.570
 4323.426  23.02 V 3  6.6560E-24    0.00000  21.569  -1.588   8.840  -4.890  -7.560
 4323.434  22.00 Ti1  5.3809E-01    0.53809   1.067  -1.622   7.150  -5.880  -7.770
 4323.443  24.00 Cr1  5.4140E-03    0.00541   4.618  -1.823   7.730  -4.570  -7.330
 4323.445  23.02 V 3  6.6102E-23    0.00000  21.569  -0.591   8.840  -4.950  -7.560
 4323.450  26.01 Fe2  5.5960E-11    0.00000  12.940  -5.467   8.910  -5.630  -7.500
 4323.460  29.01 Cu2  1.3666E-14    0.00000  15.288  -5.077   8.310  -4.570  -7.330
 4323.461  26.00 Fe1  9.4364E-05    0.00009   4.186  -6.263   7.040  -4.400  -7.260
 4323.462  41.00 Nb1  2.6081E-04    0.00026   1.157  -1.550   8.075  -6.306  -7.645
 4323.476  24.00 Cr1  2.9893E-06    0.00000   4.824  -4.892   8.840  -4.990  -7.780
 4323.486   9.02 F 3  1.7850E-79    0.00000  55.021  -1.330   8.075  -4.488  -7.446
 4323.499  25.00 Mn1  1.9918E-11    0.00000   5.542  -9.762   8.350  -5.380  -7.430
 4323.509  23.00 V 1  3.2081E-03    0.00321   1.860  -2.150   7.930  -5.820  -7.760
 4323.550  59.01 Pr2  7.8995E-02    0.07900   0.630  -0.563   8.075  -5.782  -7.719
 4323.552  26.01 Fe2  1.7096E-10    0.00000  12.940  -4.982   8.600  -5.300  -7.500
 4323.554  70.01 Yb2  1.0620E-07    0.00000   6.660  -2.970   8.075  -4.716  -7.378
 4323.554  68.01 Er2  6.0443E-04    0.00060   0.892  -3.120   8.075  -5.942  -7.770
 4323.567  28.01 Ni2  2.1762E-12    0.00000  14.061  -4.991   8.900  -3.950  -7.270
 4323.576  23.02 V 3  2.1996E-21    0.00000  19.878  -0.620   8.950  -5.360  -7.550
 4323.576  26.02 Fe3  1.2366E-26    0.00000  24.760  -3.667   9.020  -6.230  -7.620
 4323.593  26.01 Fe2  1.1650E-11    0.00000  12.377  -6.665   9.260  -4.850  -7.460
 4323.603  24.00 Cr1  2.5744E-07    0.00000   4.535  -6.222   6.800  -4.090  -7.260
 4323.610  26.01 Fe2  3.5683E-06    0.00000  11.303  -2.164   8.760  -4.980  -7.350
 4323.630  70.01 Yb2  6.2499E-06    0.00001   5.581  -2.190   8.075  -5.088  -7.497
 4323.632  28.05 Ni6  6.4652-130    0.00000   5.744 -11.771   0.670  -7.640  -8.170
 4323.640  69.01 Tm2  1.2307E-07    0.00000   4.265  -3.060   8.075  -5.391  -7.593
 4323.641  40.01 Zr2  1.6410E-02    0.01641   2.490  -1.500   8.075  -5.888  -7.753
 4323.656  23.02 V 3  1.5736E-21    0.00000  19.909  -0.737   8.950  -5.370  -7.550
 4323.669  28.01 Ni2  1.1256E-07    0.00000  11.579  -2.554   8.950  -5.780  -7.700
 4323.673  24.01 Cr2  1.0251E-09    0.00000  10.490  -5.181   8.880  -6.390  -7.560
 4323.686  26.00 Fe1  6.6930E-02    0.06693   4.256  -3.348   8.270  -4.440  -7.300
 4323.700  28.00 Ni1  7.1505E-03    0.00715   3.399  -4.030   8.000  -4.510  -7.510
 4323.704  27.00 Co1  7.3369E-04    0.00073   2.877  -3.974   8.310  -6.030  -7.740
 4323.759  26.02 Fe3  5.2725E-14    0.00000  11.219  -3.458   8.730  -6.660  -7.960
 4323.761  20.00 Ca1  1.1241E-03    0.00112   4.735  -3.010   7.900  -2.750  -6.740
 4323.765  24.00 Cr1  2.8117E-03    0.00281   2.967  -3.622   7.880  -5.910  -7.770
 4323.765  27.00 Co1  1.1338E-03    0.00113   3.687  -3.042   8.030  -4.420  -7.510
 4323.770  66.01 Dy2  7.2764E-03    0.00728   2.112  -0.940   8.075  -5.725  -7.700
 4323.770  28.02 Ni3  3.5423E-29    0.00000  24.589  -3.702   9.470  -5.800  -7.710
 4323.778  28.01 Ni2  1.2509E-11    0.00000  13.777  -4.492   8.610  -5.180  -7.490
 4323.778  29.00 Cu1  9.0583E-06    0.00001   6.792  -2.907   8.570  -4.410  -7.280
 4323.795  69.02 Tm3  1.7483E-11    0.00000   5.902  -2.580   8.075  -5.715  -7.838
 4323.798  24.00 Cr1  4.9299E-10    0.00000   0.983 -12.198   0.560  -6.150  -7.790
 4323.798  24.00 Cr1  1.0687E-06    0.00000   0.983  -8.862   0.560  -6.150  -7.790
 4323.800  21.00 Sc1  9.5690E-06    0.00001   2.136  -3.606   7.500  -4.550  -7.470
 4323.836  69.02 Tm3  2.0204E-10    0.00000   5.670  -1.730   8.075  -5.731  -7.843
 4323.841  20.00 Ca1  4.8783E-03    0.00488   4.680  -2.423   7.920  -3.610  -6.850
 4323.847  24.00 Cr1  1.7988E-01    0.17988   2.967  -1.816   7.900  -5.810  -7.750
 4323.892  59.01 Pr2  3.1005E-02    0.03100   0.422  -1.160   8.075  -5.814  -7.729
 4323.901  28.02 Ni3  2.6112E-27    0.00000  22.891  -3.392   9.400  -6.330  -7.850
 4323.926  26.00 Fe1  7.4416E-01    0.74416   4.220  -2.335   8.260  -3.690  -7.300
 4323.948  24.01 Cr2  4.7220E-09    0.00000  10.748  -4.281   8.790  -5.270  -7.420
 4323.952  58.02 Ce3  2.4413E-16    0.00000  12.296  -3.130   8.075  -4.536  -7.461
 4323.957  22.00 Ti1  5.0737E-05    0.00005   2.305  -4.512   8.230  -4.590  -7.550
 4323.958  26.01 Fe2  4.5579E-08    0.00000  11.270  -4.088   8.250  -3.970  -7.420
 4323.967  26.01 Fe2  1.1086E-12    0.00000  11.149  -8.813   8.140  -4.330  -7.420
 4323.972  28.01 Ni2  2.8292E-07    0.00000  11.969  -1.796   8.290  -5.050  -7.500
 4323.980  28.01 Ni2  3.8111E-12    0.00000  13.122  -5.609   8.180  -5.040  -7.640
 4323.982  26.01 Fe2  1.3115E-09    0.00000  11.149  -5.740   8.140  -4.350  -7.420
 4323.991  28.01 Ni2  7.2120E-11    0.00000  13.122  -4.332   8.180  -5.090  -7.640
 4324.006  27.02 Co3  2.0581E-28    0.00000  21.398  -5.142   9.360  -5.980  -7.760
 4324.027  40.00 Zr1  1.8014E-02    0.01801   1.779  -0.160   8.075  -6.020  -7.554
 4324.032  24.00 Cr1  5.9864E-03    0.00599   4.613  -1.784   8.000  -4.750  -7.440
 4324.042  26.00 Fe1  7.4781E-02    0.07478   4.584  -2.999   8.620  -4.780  -7.460
 4324.053  24.01 Cr2  5.7536E-13    0.00000  11.483  -7.521   8.550  -4.300  -7.420
 4324.065  64.01 Gd2  5.5585E-02    0.05559   1.134  -0.690   8.075  -5.932  -7.767
 4324.067  58.01 Ce2  3.1109E-03    0.00311   1.296  -1.840   8.075  -5.724  -7.700
 4324.068  22.02 Ti3  1.0105E-24    0.00000  21.219  -4.615   8.810  -4.180  -7.440
 4324.068  22.02 Ti3  7.8076E-26    0.00000  21.219  -5.727   8.810  -4.180  -7.440
 4324.072  58.01 Ce2  5.1888E-03    0.00519   1.141  -1.760   8.075  -5.749  -7.708
 4324.093  26.00 Fe1  6.2478E-03    0.00625   4.559  -4.100   8.330  -4.000  -7.170
 4324.109   9.02 F 3  3.4809E-78    0.00000  55.021  -0.040   8.075  -4.488  -7.446
 4324.114  24.00 Cr1  2.8432E-04    0.00028   4.802  -2.934   8.230  -4.500  -7.320
 4324.125  58.01 Ce2  2.0360E-03    0.00204   1.355  -1.970   8.075  -5.715  -7.697
 4324.152   9.02 F 3  2.2999E-80    0.00000  55.021  -2.220   8.075  -4.488  -7.446
 4324.154  70.01 Yb2  4.6583E-07    0.00000   5.633  -3.270   8.075  -5.073  -7.492
 4324.159   6.01 C 2  2.9472E-19    0.00000  24.602  -2.204   9.420  -5.300  -7.710
 4324.173  24.01 Cr2  3.3403E-11    0.00000  11.614  -5.637   8.480  -5.040  -7.320
 4324.185  26.01 Fe2  3.5321E-03    0.00353   7.695  -2.478   8.970  -5.800  -7.540
 4324.221  24.01 Cr2  4.8707E-08    0.00000  11.672  -2.420   8.510  -4.780  -7.310
 4324.240  28.02 Ni3  3.9253E-28    0.00000  27.424  -0.057   9.080  -5.080  -7.560
 4324.242  23.00 V 1  1.5292E-03    0.00153   2.575  -1.816   7.560  -5.220  -7.470
 4324.269  26.01 Fe2  2.4131E-05    0.00002   7.653  -4.682   9.060  -5.820  -7.560
 4324.290  24.01 Cr2  4.1097E-07    0.00000  10.768  -2.323   8.830  -5.270  -7.420
 4324.292  27.00 Co1  1.5223E-02    0.01522   3.952  -1.671   8.310  -4.820  -7.470
 4324.308  26.00 Fe1  4.3920E-01    0.43920   3.047  -3.640   7.490  -6.010  -7.820
 4324.336  26.00 Fe1  1.3009E+00    1.30085   3.634  -2.630   8.100  -6.080  -7.790
 4324.356  25.00 Mn1  2.4964E-04    0.00025   4.345  -3.762   8.300  -6.160  -7.770
 4324.371  26.01 Fe2  4.0034E-03    0.00400   4.738  -5.136   8.490  -6.530  -7.900
 4324.380  27.00 Co1  3.0235E-02    0.03024   3.952  -1.373   8.240  -4.780  -7.490
 4324.384  28.02 Ni3  8.6937E-30    0.00000  24.829  -4.092   9.460  -5.810  -7.710
 4324.386  24.01 Cr2  5.4180E-09    0.00000  10.744  -4.225   8.850  -4.520  -7.430
 4324.398  22.00 Ti1  8.8464E-03    0.00885   2.334  -2.244   8.090  -5.730  -7.710
 4324.440  26.01 Fe2  3.7495E-10    0.00000  12.940  -4.641   8.540  -5.280  -7.500
 4324.451  62.00 Sm1  8.7485E-04    0.00087   0.282  -0.216   8.075  -6.153  -7.597
 4324.468  24.01 Cr2  9.5046E-08    0.00000  11.700  -2.104   8.570  -4.620  -7.310
 4324.477   6.01 C 2  3.9675E-20    0.00000  24.603  -3.074   9.420  -4.990  -7.710
 4324.500  70.01 Yb2  1.0440E-06    0.00000   7.137  -1.540   8.075  -4.501  -7.309
 4324.511   9.01 F 2  5.0510E-34    0.00000  32.920  -0.010   8.075  -4.505  -7.310
 4324.511  26.00 Fe1  2.9286E-03    0.00293   4.473  -4.508   8.130  -3.950  -7.280
 4324.514  26.01 Fe2  1.8162E-08    0.00000   2.704 -12.345   0.680  -6.530  -7.940
 4324.514  26.01 Fe2  9.6644E-08    0.00000   2.704 -11.619   0.680  -6.530  -7.940
 4324.519  27.01 Co2  2.7660E-12    0.00000  10.627  -6.305   8.980  -5.580  -7.680
 4324.523  22.00 Ti1  1.3815E-02    0.01381   3.199  -1.257   8.380  -4.320  -7.400
 4324.527  20.00 Ca1  8.2304E-03    0.00823   4.681  -2.195   7.910  -3.610  -6.850
 4324.533  42.00 Mo1  9.1943E-05    0.00009   2.646  -2.018   8.075  -5.667  -7.441
 4324.564  64.01 Gd2  1.3964E-02    0.01396   1.134  -1.290   8.075  -5.932  -7.767
 4324.579  39.00 Y 1  3.3176E-04    0.00033   2.038  -1.446   8.050  -4.840  -7.500
 4324.594  58.00 Ce1  9.7828E-04    0.00098   0.000  -0.488   8.075  -6.205  -7.613
 4324.612  69.01 Tm2  9.2893E-07    0.00000   3.766  -2.640   8.075  -5.496  -7.627
 4324.616  11.00 Na1  6.8355E-01    0.68355   2.104  -1.960   8.075  -3.231  -6.661
 4324.616  11.00 Na1  7.6695E-02    0.07670   2.104  -2.910   8.075  -3.231  -6.661
 4324.621  24.00 Cr1  3.2433E-02    0.03243   3.087  -2.450   8.360  -5.160  -7.640
 4324.622  28.02 Ni3  2.3708E-29    0.00000  27.581  -1.132   9.110  -5.190  -7.560
 4324.627  23.00 V 1  2.1107E-03    0.00211   1.873  -2.320   7.930  -5.790  -7.760
 4324.642  17.02 Cl3  1.7644E-35    0.00000  24.671  -0.570   8.075  -5.485  -7.765
 4324.691  26.01 Fe2  1.9991E-13    0.00000  11.149  -9.557   8.140  -4.240  -7.420
 4324.710  26.01 Fe2  5.0215E-09    0.00000  11.149  -5.157   8.140  -4.340  -7.420
 4324.711  24.00 Cr1  1.6708E-03    0.00167   4.440  -2.497   8.010  -5.590  -7.730
 4324.728  26.00 Fe1  4.2340E+00    4.23395   4.220  -1.580   8.240  -4.650  -7.320
 4324.728  25.00 Mn1  1.0607E-03    0.00106   4.795  -2.721   7.950  -6.070  -7.770
 4324.754  28.05 Ni6  6.8064-162    0.00000  44.476  -8.221   9.160  -7.010  -8.080
 4324.756  69.01 Tm2  7.1970E-07    0.00000   3.091  -3.370   8.075  -5.623  -7.668
 4324.773  28.04 Ni5  1.9154E-99    0.00000  33.262  -6.786   9.910  -6.930  -8.050
 4324.782  24.01 Cr2  7.0789E-08    0.00000  11.700  -2.232   8.390  -4.620  -7.310
 4324.785  58.01 Ce2  1.6400E-01    0.16400   0.956  -0.430   8.075  -5.778  -7.718
 4324.802  26.01 Fe2  1.5032E-11    0.00000  12.940  -6.038   8.830  -5.560  -7.500
 4324.831  25.00 Mn1  1.1645E-08    0.00000   3.073  -9.260   7.890  -6.260  -7.840
 4324.857  24.01 Cr2  1.2882E-07    0.00000  11.688  -1.983   8.490  -4.610  -7.320
 4324.859  28.02 Ni3  6.9565E-28    0.00000  25.290  -1.766   8.970  -6.210  -7.620
 4324.867  27.02 Co3  1.0018E-32    0.00000  21.304  -9.541   9.460  -6.330  -7.850
 4324.885  69.01 Tm2  1.3687E-06    0.00000   4.531  -1.770   8.075  -5.331  -7.574
 4324.910  21.00 Sc1  9.6105E-05    0.00010   2.109  -2.629   7.220  -4.940  -7.470
 4324.915  26.00 Fe1  1.1417E-02    0.01142   4.580  -3.819   7.210  -4.070  -7.070
 4324.943  26.02 Fe3  1.5850E-28    0.00000  20.743  -9.244   9.250  -6.410  -7.620
 4324.948  26.00 Fe1  3.8680E+00    3.86804   2.198  -3.474   8.780  -5.790  -7.670
 4324.964  21.00 Sc1  1.2076E-04    0.00012   1.954  -2.672   7.580  -5.240  -7.590
 4324.964  70.01 Yb2  4.7788E-06    0.00000   5.621  -2.270   8.075  -5.077  -7.493
 4324.966  23.02 V 3  1.5722E-21    0.00000  21.619   0.831   9.420  -4.920  -7.560
 4324.969  26.01 Fe2  2.6805E-06    0.00000  11.238  -2.348   8.820  -4.690  -7.440
 4324.971  24.00 Cr1  7.4729E-02    0.07473   4.096  -1.162   8.090  -6.010  -7.750
 4324.983  26.01 Fe2  1.2974E-07    0.00000  12.989  -2.057   8.990  -5.330  -7.590
 4324.990  27.01 Co2  7.0779E-08    0.00000   8.536  -3.815   9.140  -5.790  -7.730
 4324.996  69.01 Tm2  2.1625E-06    0.00000   4.140  -1.930   8.075  -5.418  -7.602
 4324.996  21.01 Sc2  6.1010E+01   61.00980   0.596  -0.442   8.380  -6.670  -7.830
 4322.073 106.00 CH1  1.3057E-03    0.00131   0.457  -4.770   8.076  -5.000  -7.301
 4322.265 106.00 CH1  1.4429E-07    0.00000   1.912  -7.392   8.076  -5.000  -7.301
 4322.429 106.00 CH1  1.3780E-07    0.00000   1.912  -7.412   8.075  -5.000  -7.301
 4322.457 106.00 CH1  1.0001E-05    0.00001   2.248  -5.243   8.075  -5.000  -7.301
 4322.535 106.00 CH1  1.1996E-07    0.00000   2.248  -7.164   8.075  -5.000  -7.301
 4322.535 106.00 CH1  1.9547E-02    0.01955   0.834  -3.249   8.075  -5.000  -7.301
 4322.535 106.00 CH1  1.0901E-01    0.10901   0.488  -2.820   8.075  -5.000  -7.301
 4322.537 106.00 CH1  2.0043E-02    0.02004   0.869  -3.206   8.075  -5.000  -7.301
 4322.551 106.00 CH1  1.9010E-04    0.00019   0.869  -5.229   8.075  -5.000  -7.301
 4322.562 106.00 CH1  2.2546E-04    0.00023   0.834  -5.187   8.075  -5.000  -7.301
 4322.574 106.00 CH1  1.8682E-02    0.01868   0.802  -3.298   8.075  -5.000  -7.301
 4322.597 106.00 CH1  2.0325E-02    0.02033   0.906  -3.166   8.075  -5.000  -7.301
 4322.600 106.00 CH1  1.6108E-04    0.00016   0.906  -5.267   8.075  -5.000  -7.301
 4322.615 106.00 CH1  2.6819E-04    0.00027   0.802  -5.141   8.075  -5.000  -7.301
 4322.618 106.00 CH1  2.5430E-03    0.00254   0.668  -4.287   8.075  -5.000  -7.301
 4322.641 106.00 CH1  1.7423E-02    0.01742   0.774  -3.354   8.075  -5.000  -7.301
 4322.670 106.00 CH1  2.5430E-03    0.00254   0.668  -4.287   8.075  -5.000  -7.301
 4322.696 106.00 CH1  1.3064E-03    0.00131   0.556  -4.679   8.075  -5.000  -7.301
 4322.697 106.00 CH1  3.2072E-04    0.00032   0.774  -5.089   8.075  -5.000  -7.301
 4322.710 106.00 CH1  1.1355E-01    0.11355   0.521  -2.772   8.075  -5.000  -7.301
 4322.719 106.00 CH1  1.0560E-03    0.00106   0.430  -4.887   8.075  -5.000  -7.301
 4322.719 106.00 CH1  1.5885E-02    0.01588   0.748  -3.418   8.075  -5.000  -7.301
 4322.726 106.00 CH1  1.3660E-04    0.00014   0.947  -5.301   8.075  -5.000  -7.301
 4322.733 106.00 CH1  2.0251E-02    0.02025   0.947  -3.130   8.075  -5.000  -7.301
 4322.767 106.00 CH1  1.7040E-07    0.00000   0.488  -8.626   8.075  -5.000  -7.301
 4322.791 106.00 CH1  1.5452E-04    0.00015   0.869  -5.319   8.075  -5.000  -7.301
 4322.794 106.00 CH1  3.8903E-04    0.00039   0.748  -5.029   8.075  -5.000  -7.301
 4322.796 106.00 CH1  1.3969E-02    0.01397   0.726  -3.494   8.075  -5.000  -7.301
 4322.804 106.00 CH1  1.7951E-04    0.00018   0.834  -5.286   8.075  -5.000  -7.301
 4322.805 106.00 CH1  2.1928E-02    0.02193   0.869  -3.167   8.075  -5.000  -7.301
 4322.831 106.00 CH1  2.1533E-02    0.02153   0.834  -3.207   8.075  -5.000  -7.301
 4322.837 106.00 CH1  6.0272E-03    0.00603   0.677  -3.904   8.075  -5.000  -7.301
 4322.839 106.00 CH1  1.3278E-04    0.00013   0.907  -5.350   8.075  -5.000  -7.301
 4322.842 106.00 CH1  2.1986E-02    0.02199   0.907  -3.131   8.075  -5.000  -7.301
 4322.856 106.00 CH1  1.2175E-01    0.12175   0.488  -2.772   8.075  -5.000  -7.301
 4322.858 106.00 CH1  1.1684E-02    0.01168   0.707  -3.589   8.075  -5.000  -7.301
 4322.863 106.00 CH1  2.0823E-04    0.00021   0.803  -5.250   8.075  -5.000  -7.301
 4322.883 106.00 CH1  9.0614E-03    0.00906   0.690  -3.715   8.075  -5.000  -7.301
 4322.894 106.00 CH1  4.7772E-04    0.00048   0.726  -4.960   8.075  -5.000  -7.301
 4322.904 106.00 CH1  2.0775E-02    0.02078   0.803  -3.251   8.075  -5.000  -7.301
 4322.921 106.00 CH1  1.4326E-03    0.00143   0.556  -4.639   8.075  -5.000  -7.301
 4322.937 106.00 CH1  6.0146E-03    0.00601   0.678  -3.904   8.075  -5.000  -7.301
 4322.949 106.00 CH1  1.1588E-04    0.00012   0.990  -5.333   8.075  -5.000  -7.301
 4322.953 106.00 CH1  1.6572E-03    0.00166   0.668  -4.473   8.075  -5.000  -7.301
 4322.953 106.00 CH1  2.2571E-01    0.22571   0.670  -2.337   8.075  -5.000  -7.301
 4322.955 106.00 CH1  2.4219E-04    0.00024   0.774  -5.211   8.075  -5.000  -7.301
 4322.959 106.00 CH1  2.1800E-02    0.02180   0.947  -3.098   8.075  -5.000  -7.301
 4322.966 106.00 CH1  1.9954E-02    0.01995   0.990  -3.097   8.075  -5.000  -7.301
 4322.966 106.00 CH1  1.1441E-04    0.00011   0.947  -5.378   8.075  -5.000  -7.301
 4322.980 106.00 CH1  3.4855E-09    0.00000   2.105  -8.832   8.075  -5.000  -7.301
 4322.985 106.00 CH1  6.0064E-04    0.00060   0.707  -4.878   8.075  -5.000  -7.301
 4322.996 106.00 CH1  1.2538E-01    0.12538   0.521  -2.729   8.075  -5.000  -7.301
 4322.996 106.00 CH1  1.7753E+00    1.77527   0.872  -1.256   8.075  -5.000  -7.301
 4323.000 106.00 CH1  1.0233E-01    0.10233   0.458  -2.875   8.075  -5.000  -7.301
 4323.006 106.00 CH1  1.6572E-03    0.00166   0.668  -4.473   8.075  -5.000  -7.301
 4323.011 106.00 CH1  1.9731E-02    0.01973   0.774  -3.300   8.075  -5.000  -7.301
 4323.011 106.00 CH1  1.7313E+00    1.73129   0.837  -1.299   8.075  -5.000  -7.301
 4323.013 106.00 CH1  1.6547E+00    1.65471   0.805  -1.348   8.075  -5.000  -7.301
 4323.032 106.00 CH1  2.2571E-01    0.22571   0.670  -2.337   8.075  -5.000  -7.301
 4323.044 106.00 CH1  9.0426E-03    0.00904   0.691  -3.715   8.075  -5.000  -7.301
 4323.047 106.00 CH1  1.6837E-02    0.01684   0.872  -3.279   8.075  -5.000  -7.301
 4323.050 106.00 CH1  7.8562E-04    0.00079   0.690  -4.777   8.075  -5.000  -7.301
 4323.056 106.00 CH1  1.9970E-02    0.01997   0.837  -3.237   8.075  -5.000  -7.301
 4323.062 106.00 CH1  1.5464E+00    1.54642   0.776  -1.404   8.075  -5.000  -7.301
 4323.065 106.00 CH1  1.0868E-03    0.00109   0.677  -4.648   8.075  -5.000  -7.301
 4323.066 106.00 CH1  1.2182E-03    0.00122   0.430  -4.825   8.075  -5.000  -7.301
 4323.067 106.00 CH1  2.8190E-04    0.00028   0.749  -5.168   8.075  -5.000  -7.301
 4323.084 106.00 CH1  2.3754E-02    0.02375   0.805  -3.191   8.075  -5.000  -7.301
 4323.093 106.00 CH1  1.1685E-02    0.01168   0.707  -3.589   8.075  -5.000  -7.301
 4323.094 106.00 CH1  1.7965E+00    1.79646   0.910  -1.216   8.075  -5.000  -7.301
 4323.116 106.00 CH1  1.4237E-02    0.01424   0.910  -3.317   8.075  -5.000  -7.301
 4323.120 106.00 CH1  1.4069E+00    1.40691   0.751  -1.468   8.075  -5.000  -7.301
 4323.120 106.00 CH1  1.3970E-02    0.01397   0.726  -3.494   8.075  -5.000  -7.301
 4323.125 106.00 CH1  2.8467E-02    0.02847   0.776  -3.139   8.075  -5.000  -7.301
 4323.142 106.00 CH1  1.5853E-02    0.01585   0.749  -3.418   8.075  -5.000  -7.301
 4323.142 106.00 CH1  1.8243E-02    0.01824   0.749  -3.357   8.075  -5.000  -7.301
 4323.150 106.00 CH1  1.3686E-02    0.01369   0.872  -3.369   8.075  -5.000  -7.301
 4323.165 106.00 CH1  1.0845E-03    0.00108   0.678  -4.648   8.075  -5.000  -7.301
 4323.174 106.00 CH1  1.7425E-02    0.01743   0.774  -3.354   8.075  -5.000  -7.301
 4323.175 106.00 CH1  2.1337E-02    0.02134   0.991  -3.067   8.075  -5.000  -7.301
 4323.178 106.00 CH1  1.5900E-02    0.01590   0.837  -3.336   8.075  -5.000  -7.301
 4323.190 106.00 CH1  3.2976E-04    0.00033   0.726  -5.121   8.075  -5.000  -7.301
 4323.191 106.00 CH1  9.8204E-05    0.00010   0.991  -5.404   8.075  -5.000  -7.301
 4323.193 106.00 CH1  3.4457E-02    0.03446   0.751  -3.079   8.075  -5.000  -7.301
 4323.200 106.00 CH1  1.9422E+00    1.94215   0.872  -1.217   8.075  -5.000  -7.301
 4323.200 106.00 CH1  1.1761E-02    0.01176   0.910  -3.400   8.075  -5.000  -7.301
 4323.202 106.00 CH1  1.2399E+00    1.23985   0.728  -1.544   8.075  -5.000  -7.301
 4323.206 106.00 CH1  1.2073E-02    0.01207   0.951  -3.351   8.075  -5.000  -7.301
 4323.210 106.00 CH1  1.7899E+00    1.78986   0.951  -1.180   8.075  -5.000  -7.301
 4323.212 106.00 CH1  7.8399E-04    0.00078   0.691  -4.777   8.075  -5.000  -7.301
 4323.217 106.00 CH1  3.8825E-04    0.00039   0.749  -5.029   8.075  -5.000  -7.301
 4323.217 106.00 CH1  4.7776E-04    0.00048   0.726  -4.960   8.075  -5.000  -7.301
 4323.219 106.00 CH1  1.8482E-02    0.01848   0.805  -3.300   8.075  -5.000  -7.301
 4323.220 106.00 CH1  6.0067E-04    0.00060   0.707  -4.878   8.075  -5.000  -7.301
 4323.222 106.00 CH1  9.5306E-06    0.00001   2.248  -5.264   8.075  -5.000  -7.301
 4323.223 106.00 CH1  1.9072E+00    1.90717   0.837  -1.257   8.075  -5.000  -7.301
 4323.223 106.00 CH1  1.9473E+00    1.94728   0.910  -1.181   8.075  -5.000  -7.301
 4323.226 106.00 CH1  5.3383E-01    0.53383   0.680  -1.954   8.075  -5.000  -7.301
 4323.231 106.00 CH1  1.8646E-02    0.01865   0.803  -3.298   8.075  -5.000  -7.301
 4323.231 106.00 CH1  3.2076E-04    0.00032   0.774  -5.089   8.075  -5.000  -7.301
 4323.262 106.00 CH1  1.0371E+00    1.03706   0.709  -1.639   8.075  -5.000  -7.301
 4323.264 106.00 CH1  4.2401E-02    0.04240   0.728  -3.010   8.075  -5.000  -7.301
 4323.271 106.00 CH1  2.6766E-04    0.00027   0.803  -5.141   8.075  -5.000  -7.301
 4323.273 106.00 CH1  2.4663E-07    0.00000   0.458  -8.493   8.075  -5.000  -7.301
 4323.273 106.00 CH1  8.0257E-01    0.80257   0.693  -1.765   8.075  -5.000  -7.301
 4323.288 106.00 CH1  1.6490E-02    0.01649   0.726  -3.422   8.075  -5.000  -7.301
 4323.290 106.00 CH1  1.8440E+00    1.84395   0.805  -1.301   8.075  -5.000  -7.301
 4323.293 106.00 CH1  9.8162E-05    0.00010   1.037  -5.362   8.075  -5.000  -7.301
 4323.316 106.00 CH1  3.8605E-04    0.00039   0.707  -5.070   8.075  -5.000  -7.301
 4323.318 106.00 CH1  5.3384E-01    0.53384   0.680  -1.954   8.075  -5.000  -7.301
 4323.319 106.00 CH1  1.9406E-02    0.01941   1.037  -3.066   8.075  -5.000  -7.301
 4323.324 106.00 CH1  1.9509E-02    0.01951   0.835  -3.249   8.075  -5.000  -7.301
 4323.325 106.00 CH1  1.9268E+00    1.92678   0.951  -1.148   8.075  -5.000  -7.301
 4323.327 106.00 CH1  1.4709E-01    0.14709   0.670  -2.523   8.075  -5.000  -7.301
 4323.329 106.00 CH1  1.0112E-02    0.01011   0.951  -3.428   8.075  -5.000  -7.301
 4323.329 106.00 CH1  2.1450E-02    0.02145   0.777  -3.261   8.075  -5.000  -7.301
 4323.344 106.00 CH1  1.1616E-01    0.11616   0.458  -2.820   8.075  -5.000  -7.301
 4323.351 106.00 CH1  2.2503E-04    0.00023   0.835  -5.187   8.075  -5.000  -7.301
 4323.357 106.00 CH1  5.3311E-02    0.05331   0.709  -2.928   8.075  -5.000  -7.301
 4323.391 106.00 CH1  2.4221E-04    0.00024   0.774  -5.211   8.075  -5.000  -7.301
 4323.393 106.00 CH1  1.7476E+00    1.74761   0.777  -1.350   8.075  -5.000  -7.301
 4323.403 106.00 CH1  2.8192E-04    0.00028   0.749  -5.168   8.075  -5.000  -7.301
 4323.406 106.00 CH1  1.4709E-01    0.14709   0.670  -2.523   8.075  -5.000  -7.301
 4323.410 106.00 CH1  2.0826E-04    0.00021   0.803  -5.250   8.075  -5.000  -7.301
 4323.426 106.00 CH1  6.9582E-02    0.06958   0.693  -2.827   8.075  -5.000  -7.301
 4323.430 106.00 CH1  2.5021E-02    0.02502   0.751  -3.218   8.075  -5.000  -7.301
 4323.438 106.00 CH1  4.5220E-04    0.00045   0.691  -5.016   8.075  -5.000  -7.301
 4323.438 106.00 CH1  3.2978E-04    0.00033   0.726  -5.121   8.075  -5.000  -7.301
 4323.443 106.00 CH1  1.4278E-02    0.01428   0.707  -3.502   8.075  -5.000  -7.301
 4323.447 106.00 CH1  1.9733E-02    0.01973   0.774  -3.300   8.075  -5.000  -7.301
 4323.450 106.00 CH1  2.0778E-02    0.02078   0.803  -3.251   8.075  -5.000  -7.301
 4323.454 106.00 CH1  9.6255E-02    0.09626   0.680  -2.698   8.075  -5.000  -7.301
 4323.468 106.00 CH1  2.0048E-02    0.02005   0.869  -3.206   8.075  -5.000  -7.301
 4323.471 106.00 CH1  1.7916E-04    0.00018   0.835  -5.286   8.075  -5.000  -7.301
 4323.471 106.00 CH1  8.0261E-01    0.80261   0.693  -1.765   8.075  -5.000  -7.301
 4323.478 106.00 CH1  1.8245E-02    0.01824   0.749  -3.357   8.075  -5.000  -7.301
 4323.482 106.00 CH1  1.9014E-04    0.00019   0.869  -5.229   8.075  -5.000  -7.301
 4323.486 106.00 CH1  1.8898E+00    1.88975   0.994  -1.117   8.075  -5.000  -7.301
 4323.489 106.00 CH1  3.8607E-04    0.00039   0.707  -5.070   8.075  -5.000  -7.301
 4323.494 106.00 CH1  1.0371E+00    1.03712   0.709  -1.639   8.075  -5.000  -7.301
 4323.494 106.00 CH1  1.0242E-02    0.01024   0.994  -3.383   8.075  -5.000  -7.301
 4323.498 106.00 CH1  2.1491E-02    0.02149   0.835  -3.207   8.075  -5.000  -7.301
 4323.499 106.00 CH1  8.6977E-03    0.00870   0.994  -3.454   8.075  -5.000  -7.301
 4323.499 106.00 CH1  1.4070E+00    1.40703   0.751  -1.468   8.075  -5.000  -7.301
 4323.503 106.00 CH1  1.6192E+00    1.61921   0.751  -1.407   8.075  -5.000  -7.301
 4323.505 106.00 CH1  1.2399E+00    1.23994   0.728  -1.544   8.075  -5.000  -7.301
 4323.507 106.00 CH1  1.7636E+00    1.76363   0.994  -1.147   8.075  -5.000  -7.301
 4323.513 106.00 CH1  2.0700E-02    0.02070   1.037  -3.038   8.075  -5.000  -7.301
 4323.536 106.00 CH1  1.6491E-02    0.01649   0.726  -3.422   8.075  -5.000  -7.301
 4323.538 106.00 CH1  8.4133E-05    0.00008   1.037  -5.429   8.075  -5.000  -7.301
 4323.546 106.00 CH1  9.6257E-02    0.09626   0.680  -2.698   8.075  -5.000  -7.301
 4323.548 106.00 CH1  4.5221E-04    0.00045   0.691  -5.016   8.075  -5.000  -7.301
 4323.554 106.00 CH1  5.2032E-04    0.00052   0.678  -4.967   8.075  -5.000  -7.301
 4323.567 106.00 CH1  4.2404E-02    0.04240   0.728  -3.010   8.075  -5.000  -7.301
 4323.570 106.00 CH1  1.5433E+00    1.54334   0.777  -1.404   8.075  -5.000  -7.301
 4323.572 106.00 CH1  3.4460E-02    0.03446   0.751  -3.079   8.075  -5.000  -7.301
 4323.576 106.00 CH1  2.9269E-02    0.02927   0.728  -3.171   8.075  -5.000  -7.301
 4323.588 106.00 CH1  1.5455E-04    0.00015   0.869  -5.319   8.075  -5.000  -7.301
 4323.589 106.00 CH1  5.3314E-02    0.05331   0.709  -2.928   8.075  -5.000  -7.301
 4323.591 106.00 CH1  1.1622E-01    0.11622   0.557  -2.729   8.075  -5.000  -7.301
 4323.600 106.00 CH1  1.6514E+00    1.65144   0.806  -1.348   8.075  -5.000  -7.301
 4323.603 106.00 CH1  2.1932E-02    0.02193   0.869  -3.167   8.075  -5.000  -7.301
 4323.606 106.00 CH1  1.1731E-02    0.01173   0.691  -3.602   8.075  -5.000  -7.301
 4323.614 106.00 CH1  5.2033E-04    0.00052   0.678  -4.967   8.075  -5.000  -7.301
 4323.615 106.00 CH1  1.4278E-02    0.01428   0.707  -3.502   8.075  -5.000  -7.301
 4323.625 106.00 CH1  6.9585E-02    0.06959   0.693  -2.827   8.075  -5.000  -7.301
 4323.634 106.00 CH1  2.8410E-02    0.02841   0.777  -3.139   8.075  -5.000  -7.301
 4323.638 106.00 CH1  1.4636E+00    1.46357   0.728  -1.472   8.075  -5.000  -7.301
 4323.650 106.00 CH1  7.2730E-05    0.00007   3.403  -3.322   8.075  -5.000  -7.301
 4323.661 106.00 CH1  5.3266E-04    0.00053   0.668  -4.966   8.075  -5.000  -7.301
 4323.671 106.00 CH1  2.3707E-02    0.02371   0.806  -3.191   8.075  -5.000  -7.301
 4323.678 106.00 CH1  2.0287E-02    0.02029   0.907  -3.166   8.075  -5.000  -7.301
 4323.681 106.00 CH1  1.6078E-04    0.00016   0.907  -5.267   8.075  -5.000  -7.301
 4323.685 106.00 CH1  5.3267E-04    0.00053   0.668  -4.966   8.075  -5.000  -7.301
 4323.714 106.00 CH1  3.4265E-02    0.03426   0.709  -3.120   8.075  -5.000  -7.301
 4323.715 106.00 CH1  1.1732E-02    0.01173   0.691  -3.602   8.075  -5.000  -7.301
 4323.731 106.00 CH1  1.7279E+00    1.72792   0.838  -1.299   8.075  -5.000  -7.301
 4323.733 106.00 CH1  7.4597E-05    0.00007   3.403  -3.311   8.075  -5.000  -7.301
 4323.754 106.00 CH1  2.1453E-02    0.02145   0.777  -3.261   8.075  -5.000  -7.301
 4323.763 106.00 CH1  1.8445E-02    0.01845   0.806  -3.300   8.075  -5.000  -7.301
 4323.767 106.00 CH1  2.5022E-02    0.02502   0.751  -3.218   8.075  -5.000  -7.301
 4323.775 106.00 CH1  1.3281E-04    0.00013   0.907  -5.350   8.075  -5.000  -7.301
 4323.776 106.00 CH1  1.9931E-02    0.01993   0.838  -3.237   8.075  -5.000  -7.301
 4323.778 106.00 CH1  2.1991E-02    0.02199   0.907  -3.131   8.075  -5.000  -7.301
 4323.782 106.00 CH1  8.6954E-03    0.00870   0.678  -3.744   8.075  -5.000  -7.301
 4323.783 106.00 CH1  8.3185E-05    0.00008   1.086  -5.389   8.075  -5.000  -7.301
 4323.793 106.00 CH1  4.0136E-02    0.04014   0.693  -3.066   8.075  -5.000  -7.301
 4323.810 106.00 CH1  1.2672E+00    1.26724   0.709  -1.552   8.075  -5.000  -7.301
 4323.817 106.00 CH1  1.8709E-02    0.01871   1.086  -3.037   8.075  -5.000  -7.301
 4323.817 106.00 CH1  1.7478E+00    1.74777   0.777  -1.350   8.075  -5.000  -7.301
 4323.819 106.00 CH1  2.9209E-02    0.02921   0.729  -3.171   8.075  -5.000  -7.301
 4323.834 106.00 CH1  1.8403E+00    1.84029   0.806  -1.301   8.075  -5.000  -7.301
 4323.840 106.00 CH1  1.6193E+00    1.61934   0.751  -1.407   8.075  -5.000  -7.301
 4323.842 106.00 CH1  8.6956E-03    0.00870   0.678  -3.744   8.075  -5.000  -7.301
 4323.845 106.00 CH1  1.2743E-01    0.12743   0.557  -2.689   8.075  -5.000  -7.301
 4323.855 106.00 CH1  1.7756E+00    1.77561   0.872  -1.256   8.075  -5.000  -7.301
 4323.855 106.00 CH1  8.6762E-03    0.00868   1.041  -3.412   8.075  -5.000  -7.301
 4323.858 106.00 CH1  1.5869E-02    0.01587   0.838  -3.336   8.075  -5.000  -7.301
 4323.862 106.00 CH1  1.7153E+00    1.71526   1.041  -1.116   8.075  -5.000  -7.301
 4323.873 106.00 CH1  1.5022E-07    0.00000   3.403  -6.007   8.075  -5.000  -7.301
 4323.879 106.00 CH1  3.4266E-02    0.03427   0.709  -3.120   8.075  -5.000  -7.301
 4323.881 106.00 CH1  1.4606E+00    1.46056   0.729  -1.472   8.075  -5.000  -7.301
 4323.887 106.00 CH1  1.1977E-07    0.00000   1.319  -8.017   8.075  -5.000  -7.301
 4323.903 106.00 CH1  1.9034E+00    1.90345   0.838  -1.257   8.075  -5.000  -7.301
 4323.905 106.00 CH1  1.6840E-02    0.01684   0.872  -3.279   8.075  -5.000  -7.301
 4323.922 106.00 CH1  4.0137E-02    0.04014   0.693  -3.066   8.075  -5.000  -7.301
 4323.929 106.00 CH1  4.6182E-02    0.04618   0.680  -3.017   8.075  -5.000  -7.301
 4323.946 106.00 CH1  1.0412E+00    1.04124   0.693  -1.652   8.075  -5.000  -7.301
 4323.950 106.00 CH1  1.8295E+00    1.82953   1.041  -1.088   8.075  -5.000  -7.301
 4323.958 106.00 CH1  7.4360E-03    0.00744   1.041  -3.479   8.075  -5.000  -7.301
 4323.965 106.00 CH1  4.6182E-02    0.04618   0.680  -3.017   8.075  -5.000  -7.301
 4323.965 106.00 CH1  1.3635E-04    0.00014   0.948  -5.301   8.075  -5.000  -7.301
 4323.972 106.00 CH1  2.0214E-02    0.02021   0.948  -3.130   8.075  -5.000  -7.301
 4323.974 106.00 CH1  1.2673E+00    1.26729   0.709  -1.552   8.075  -5.000  -7.301
 4323.982 106.00 CH1  1.3660E-02    0.01366   0.873  -3.369   8.075  -5.000  -7.301
 4323.997 106.00 CH1  4.7277E-02    0.04728   0.670  -3.016   8.075  -5.000  -7.301
 4323.997 106.00 CH1  5.0406E-03    0.00504   0.668  -3.990   8.075  -5.000  -7.301
 4323.999 106.00 CH1  1.9864E-02    0.01986   1.086  -3.011   8.075  -5.000  -7.301
 4324.010 106.00 CH1  4.7277E-02    0.04728   0.670  -3.016   8.075  -5.000  -7.301
 4324.021 106.00 CH1  5.0407E-03    0.00504   0.668  -3.990   8.075  -5.000  -7.301
 4324.032 106.00 CH1  1.9384E+00    1.93842   0.873  -1.217   8.075  -5.000  -7.301
 4324.033 106.00 CH1  7.1956E-05    0.00007   1.086  -5.452   8.075  -5.000  -7.301
 4324.040 106.00 CH1  2.1760E-02    0.02176   0.948  -3.098   8.075  -5.000  -7.301
 4324.047 106.00 CH1  1.1420E-04    0.00011   0.948  -5.378   8.075  -5.000  -7.301
 4324.075 106.00 CH1  1.0413E+00    1.04127   0.693  -1.652   8.075  -5.000  -7.301
 4324.077 106.00 CH1  9.3948E-02    0.09395   0.431  -2.937   8.075  -5.000  -7.301
 4324.090 106.00 CH1  1.7969E+00    1.79686   0.910  -1.216   8.075  -5.000  -7.301
 4324.113 106.00 CH1  1.4240E-02    0.01424   0.910  -3.317   8.075  -5.000  -7.301
 4324.158 106.00 CH1  7.7178E-01    0.77178   0.680  -1.794   8.075  -5.000  -7.301
 4324.167 106.00 CH1  1.1763E-02    0.01176   0.910  -3.400   8.075  -5.000  -7.301
 4324.189 106.00 CH1  1.9477E+00    1.94771   0.910  -1.181   8.075  -5.000  -7.301
 4324.193 106.00 CH1  7.7179E-01    0.77179   0.680  -1.794   8.075  -5.000  -7.301
 4324.225 106.00 CH1  9.4153E-04    0.00094   0.406  -4.959   8.075  -5.000  -7.301
 4324.235 106.00 CH1  5.2724E-08    0.00000   3.007  -6.825   8.075  -5.000  -7.301
 4324.256 106.00 CH1  1.1978E-07    0.00000   1.319  -8.017   8.075  -5.000  -7.301
 4324.304 106.00 CH1  1.0608E-05    0.00001   1.322  -6.067   8.075  -5.000  -7.301
 4324.352 106.00 CH1  1.1568E-04    0.00012   0.991  -5.333   8.075  -5.000  -7.301
 4324.362 106.00 CH1  7.3525E-03    0.00735   1.090  -3.439   8.075  -5.000  -7.301
 4324.368 106.00 CH1  1.9918E-02    0.01992   0.991  -3.097   8.075  -5.000  -7.301
 4324.371 106.00 CH1  4.4739E-01    0.44739   0.670  -2.040   8.075  -5.000  -7.301
 4324.384 106.00 CH1  4.4739E-01    0.44739   0.670  -2.040   8.075  -5.000  -7.301
 4324.401 106.00 CH1  4.2065E-07    0.00000   0.431  -8.286   8.075  -5.000  -7.301
 4324.403 106.00 CH1  1.2076E-02    0.01208   0.951  -3.351   8.075  -5.000  -7.301
 4324.406 106.00 CH1  1.7904E+00    1.79035   0.951  -1.180   8.075  -5.000  -7.301
 4324.406 106.00 CH1  1.9273E+00    1.92725   0.951  -1.148   8.075  -5.000  -7.301
 4324.406 106.00 CH1  1.6536E+00    1.65363   1.090  -1.087   8.075  -5.000  -7.301
 4324.408 106.00 CH1  2.1343E-02    0.02134   0.991  -3.067   8.075  -5.000  -7.301
 4324.410 106.00 CH1  1.0114E-02    0.01011   0.951  -3.428   8.075  -5.000  -7.301
 4324.420 106.00 CH1  1.7557E+00    1.75565   1.090  -1.061   8.075  -5.000  -7.301
 4324.424 106.00 CH1  9.8231E-05    0.00010   0.991  -5.404   8.075  -5.000  -7.301
 4324.449 106.00 CH1  7.0523E-05    0.00007   1.137  -5.414   8.075  -5.000  -7.301
 4324.451 106.00 CH1  1.0837E-01    0.10837   0.431  -2.875   8.075  -5.000  -7.301
 4324.453 106.00 CH1  1.3198E-03    0.00132   0.595  -4.639   8.075  -5.000  -7.301
 4324.462 106.00 CH1  6.0039E-05    0.00006   0.969  -5.638   8.075  -5.000  -7.301
 4324.464 106.00 CH1  6.3598E-03    0.00636   1.090  -3.502   8.075  -5.000  -7.301
 4324.471 106.00 CH1  6.0039E-05    0.00006   0.969  -5.638   8.075  -5.000  -7.301
 4324.489 106.00 CH1  1.2704E-05    0.00001   1.918  -5.442   8.075  -5.000  -7.301
 4324.492 106.00 CH1  1.7879E-02    0.01788   1.137  -3.010   8.075  -5.000  -7.301
 4324.554 106.00 CH1  8.1488E-08    0.00000   3.201  -6.458   8.075  -5.000  -7.301
 4324.612 106.00 CH1  2.2638E-03    0.00226   1.977  -3.137   8.075  -5.000  -7.301
 4324.616 106.00 CH1  4.5153E-03    0.00452   0.996  -3.737   8.075  -5.000  -7.301
 4324.625 106.00 CH1  1.1091E-03    0.00111   0.407  -4.887   8.075  -5.000  -7.301
 4324.638 106.00 CH1  1.2133E-05    0.00001   1.918  -5.462   8.075  -5.000  -7.301
 4324.661 106.00 CH1  1.4339E-03    0.00143   0.595  -4.603   8.075  -5.000  -7.301
 4324.662 106.00 CH1  1.8939E-02    0.01894   1.137  -2.985   8.075  -5.000  -7.301
 4324.679 106.00 CH1  1.0586E-05    0.00001   1.323  -6.067   8.075  -5.000  -7.301
 4324.683 106.00 CH1  2.3488E-03    0.00235   1.977  -3.121   8.075  -5.000  -7.301
 4324.704 106.00 CH1  6.1568E-05    0.00006   1.137  -5.473   8.075  -5.000  -7.301
 4324.750 106.00 CH1  5.3288E-03    0.00533   0.971  -3.688   8.075  -5.000  -7.301
 4324.759 106.00 CH1  5.3288E-03    0.00533   0.971  -3.688   8.075  -5.000  -7.301
 4324.788 106.00 CH1  4.5154E-03    0.00452   0.996  -3.737   8.075  -5.000  -7.301
 4324.808 106.00 CH1  1.0817E-06    0.00000   2.101  -6.344   8.075  -5.000  -7.301
 4324.833 106.00 CH1  1.0224E-02    0.01022   0.995  -3.383   8.075  -5.000  -7.301
 4324.842 106.00 CH1  1.8863E+00    1.88635   0.995  -1.117   8.075  -5.000  -7.301
 4324.846 106.00 CH1  1.7604E+00    1.76044   0.995  -1.147   8.075  -5.000  -7.301
 4324.855 106.00 CH1  8.6821E-03    0.00868   0.995  -3.454   8.075  -5.000  -7.301
 4324.865 106.00 CH1  9.7990E-05    0.00010   1.038  -5.362   8.075  -5.000  -7.301
 4324.867 106.00 CH1  4.4347E-06    0.00000   1.977  -5.845   8.075  -5.000  -7.301
 4324.890 106.00 CH1  1.9372E-02    0.01937   1.038  -3.066   8.075  -5.000  -7.301
 4324.903 106.00 CH1  2.0663E-02    0.02066   1.038  -3.038   8.075  -5.000  -7.301
 4324.915 106.00 CH1  5.4580E-03    0.00546   2.112  -2.631   8.075  -5.000  -7.301
 4324.922 106.00 CH1  3.9991E-01    0.39991   0.999  -1.787   8.075  -5.000  -7.301
 4324.928 106.00 CH1  8.3982E-05    0.00008   1.038  -5.429   8.075  -5.000  -7.301
 4324.945 106.00 CH1  5.4581E-03    0.00546   2.112  -2.631   8.075  -5.000  -7.301


==> anc/linedat/lines_CH4328.dat <==
 4327.019  30.02 Zn3  1.5243E-32    0.00000  31.948   0.649   8.075  -4.508  -8.045
 4327.019  30.02 Zn3  1.0816E-33    0.00000  31.948  -0.500   8.075  -4.508  -8.045
 4327.032  26.01 Fe2  9.0337E-03    0.00903   2.544  -6.795   8.490  -6.560  -7.910
 4327.032  26.02 Fe3  5.8170E-27    0.00000  22.215  -6.329   9.350  -6.350  -7.710
 4327.033  26.00 Fe1  5.0036E-06    0.00001   4.143  -7.578   6.810  -3.670  -7.260
 4327.036  23.01 V 2  3.4345E-10    0.00000   7.809  -5.707   8.640  -5.650  -7.650
 4327.053  78.00 Pt1  1.1234E-02    0.01123   4.176   0.190   8.075  -5.896  -7.514
 4327.086  26.01 Fe2  4.4665E-10    0.00000  12.989  -4.520   9.050  -5.360  -7.590
 4327.093  90.01 Th2  1.3726E-03    0.00137   0.557  -2.243   8.075  -5.930  -7.766
 4327.095  26.00 Fe1  1.0471E+02  104.70802   3.547  -0.804   7.990  -5.220  -7.670
 4327.101  29.01 Cu2  5.2074E-15    0.00000  15.940  -4.898   8.300  -4.160  -7.200
 4327.102  64.00 Gd1  3.4415E-03    0.00344   0.000  -0.362   8.075  -6.455  -7.693
 4327.122  26.01 Fe2  2.7392E-09    0.00000  11.208  -5.366   8.220  -4.380  -7.420
 4327.151  64.01 Gd2  2.8868E-01    0.28868   0.354  -0.690   8.075  -6.033  -7.799
 4327.159  26.01 Fe2  1.1341E-10    0.00000  11.208  -6.749   8.220  -4.320  -7.420
 4327.177  26.01 Fe2  2.2227E-08    0.00000  10.522  -5.086   8.990  -5.810  -7.480
 4327.193  20.00 Ca1  6.9665E-05    0.00007   5.390  -3.617   7.680  -4.420  -7.360
 4327.207  27.02 Co3  3.4353E-29    0.00000  21.525  -5.803   9.510  -5.980  -7.760
 4327.207  28.02 Ni3  1.7900E-27    0.00000  27.424   0.602   9.080  -5.090  -7.560
 4327.223   9.02 F 3  1.4572E-79    0.00000  55.019  -1.420   8.075  -4.489  -7.446
 4327.223  26.01 Fe2  1.4458E-06    0.00000   2.704 -10.444   0.760  -6.530  -7.940
 4327.227   9.02 F 3  2.5323E-80    0.00000  55.019  -2.180   8.075  -4.489  -7.446
 4327.227  21.00 Sc1  2.2689E-06    0.00000   2.111  -4.254   7.220  -4.940  -7.470
 4327.231  90.01 Th2  1.8536E-03    0.00185   0.514  -2.152   8.075  -5.935  -7.768
 4327.243  20.00 Ca1  1.0662E-05    0.00001   4.735  -5.033   7.900  -2.370  -6.780
 4327.270  29.00 Cu1  2.8083E-09    0.00000   7.558  -5.713   8.370  -1.840  -6.670
 4327.270  29.00 Cu1  3.6765E-10    0.00000   7.558  -6.596   8.110  -1.840  -6.670
 4327.270  29.00 Cu1  1.5611E-10    0.00000   7.558  -6.968   7.660  -1.840  -6.670
 4327.273  22.00 Ti1  6.1763E-02    0.06176   2.334  -1.400   8.090  -5.830  -7.710
 4327.290  26.01 Fe2  2.4295E-06    0.00000  11.291  -2.342   8.410  -5.770  -7.360
 4327.295  28.02 Ni3  1.5412E-29    0.00000  27.424  -1.463   9.080  -5.100  -7.560
 4327.315  29.01 Cu2  9.7662E-17    0.00000  15.941  -6.624   8.660  -4.110  -7.200
 4327.317  28.01 Ni2  7.2718E-09    0.00000  12.440  -2.954   8.970  -5.300  -7.440
 4327.337  18.01 Ar2  4.4906E-22    0.00000  19.973  -4.390   8.074  -5.362  -7.584
 4327.340  26.01 Fe2  1.3114E-08    0.00000  10.520  -5.317   8.940  -5.200  -7.440
 4327.351  29.00 Cu1  1.5362E-09    0.00000   7.558  -5.975   8.370  -1.730  -6.670
 4327.351  29.00 Cu1  9.2352E-12    0.00000   7.558  -8.196   8.110  -1.730  -6.670
 4327.355  28.02 Ni3  1.0982E-27    0.00000  24.835  -1.985   9.510  -5.790  -7.710
 4327.366  23.02 V 3  9.1522E-22    0.00000  21.572   0.553   9.430  -4.960  -7.560
 4327.370  41.00 Nb1  1.0184E-03    0.00102   1.079  -1.030   8.074  -6.336  -7.655
 4327.375  25.01 Mn2  6.9206E-06    0.00001   3.804  -7.225   1.960  -6.690  -8.030
 4327.375   8.03 O 4  2.2154-122    0.00000  71.130  -1.769   9.750  -4.600  -7.450
 4327.402  58.01 Ce2  2.3675E-03    0.00237   1.458  -1.810   8.074  -5.698  -7.692
 4327.430  25.02 Mn3  4.6302E-21    0.00000  11.102  -9.590   8.074  -6.017  -8.001
 4327.430  44.00 Ru1  3.1200E-03    0.00312   1.002  -1.750   8.074  -6.528  -7.716
 4327.441  28.01 Ni2  3.9234E-09    0.00000  14.350  -1.470   9.030  -4.380  -7.380
 4327.465   8.01 O 2  2.7924E-22    0.00000  28.510   0.057   8.074  -5.094  -7.498
 4327.477  26.01 Fe2  6.5797E-05    0.00007   7.697  -4.206   8.960  -5.800  -7.540
 4327.495  25.00 Mn1  1.7589E-08    0.00000   3.075  -9.079   7.900  -6.260  -7.840
 4327.495  25.00 Mn1  1.2625E-08    0.00000   3.075  -9.223   7.900  -6.260  -7.840
 4327.501  22.00 Ti1  1.6612E-04    0.00017   3.128  -3.242   8.700  -4.970  -7.560
 4327.510  22.00 Ti1  7.4678E-05    0.00007   3.113  -3.603   8.710  -4.400  -7.560
 4327.510  62.01 Sm2  2.5921E-02    0.02592   0.333  -1.760   8.074  -5.902  -7.757
 4327.520  72.01 Hf2  9.5488E-04    0.00095   1.870  -2.380   8.074  -6.179  -7.846
 4327.526  25.00 Mn1  1.0782E-05    0.00001   3.383  -6.009   7.280  -6.260  -7.820
 4327.536  23.01 V 2  2.3098E-05    0.00002   3.973  -4.398   8.470  -6.490  -7.850
 4327.542  22.02 Ti3  2.0290E-19    0.00000  19.729  -0.679   9.270  -5.000  -7.560
 4327.566  23.00 V 1  8.8688E-10    0.00000   2.616  -8.015   7.280  -4.640  -7.470
 4327.581  23.00 V 1  1.0551E-04    0.00011   1.195  -4.243   8.520  -6.140  -7.650
 4327.594  29.00 Cu1  3.0693E-08    0.00000   7.178  -5.023   7.680  -2.980  -7.090
 4327.600  24.01 Cr2  3.3797E-11    0.00000  11.627  -5.620   8.240  -4.810  -7.320
 4327.606  26.01 Fe2  8.6562E-05    0.00009   7.517  -4.252   9.040  -5.850  -7.570
 4327.611  22.02 Ti3  2.8332E-18    0.00000  19.729   0.466   9.260  -4.830  -7.560
 4327.619  26.02 Fe3  3.5896E-25    0.00000  19.680  -6.864   9.410  -5.960  -7.760
 4327.624  28.01 Ni2  8.0387E-09    0.00000   9.388  -5.710   9.030  -5.880  -7.780
 4327.624  69.01 Tm2  1.1811E-07    0.00000   4.459  -2.900   8.074  -5.348  -7.580
 4327.627  25.00 Mn1  1.7211E-06    0.00000   4.194  -6.062   7.420  -3.380  -7.080
 4327.634  24.00 Cr1  1.2879E-06    0.00000   0.983  -8.781   0.760  -6.160  -7.790
 4327.634  24.00 Cr1  5.4437E-08    0.00000   0.983 -10.155   0.760  -6.160  -7.790
 4327.641  20.00 Ca1  4.7556E-03    0.00476   4.739  -2.380   7.900  -2.880  -6.740
 4327.644  26.01 Fe2  7.7158E-10    0.00000  10.467  -6.596   8.890  -5.200  -7.430
 4327.649  16.00 S 1  1.7780E-08    0.00000   9.164  -6.569   7.800  -3.100  -6.700
 4327.649  16.00 S 1  6.8380E-09    0.00000   9.164  -6.984   7.800  -3.160  -6.700
 4327.658  20.00 Ca1  3.3697E-05    0.00003   4.780  -4.492   8.330  -2.020  -6.700
 4327.662  28.01 Ni2  2.8543E-09    0.00000  12.317  -3.473   8.950  -5.430  -7.440
 4327.676  26.01 Fe2  3.1196E-06    0.00000  10.379  -3.070   8.940  -5.270  -7.450
 4327.690   7.02 N 3  6.6941E-53    0.00000  38.405  -1.163  10.220  -4.758  -7.532
 4327.694   8.01 O 2  3.9298E-25    0.00000  28.853  -2.480   8.074  -4.990  -7.465
 4327.723  58.01 Ce2  3.0757E-04    0.00031   3.460  -0.860   8.074  -5.300  -7.565
 4327.739  58.01 Ce2  2.4203E-03    0.00242   1.404  -1.850   8.074  -5.707  -7.695
 4327.767  24.01 Cr2  1.9280E-09    0.00000   2.455 -12.277  -0.770  -6.470  -7.940
 4327.767  24.01 Cr2  5.3470E-07    0.00000   2.455  -9.834  -0.770  -6.470  -7.940
 4327.769  26.02 Fe3  7.0647E-15    0.00000  11.219  -4.331   8.730  -6.660  -7.960
 4327.769  26.01 Fe2  9.9994E-12    0.00000  10.329  -8.610   9.240  -6.100  -7.900
 4327.776  26.00 Fe1  1.8806E+00    1.88058   3.695  -2.414   8.040  -6.080  -7.790
 4327.778  24.01 Cr2  3.0774E-08    0.00000  10.736  -3.478   8.840  -5.260  -7.420
 4327.799  28.00 Ni1  7.1771E-02    0.07177   4.167  -2.324   8.360  -4.720  -7.490
 4327.801  58.01 Ce2  2.2499E-03    0.00225   1.613  -1.690   8.074  -5.672  -7.684
 4327.823  28.02 Ni3  5.1511E-29    0.00000  27.424  -0.939   9.080  -5.070  -7.560
 4327.850  60.01 Nd2  3.7814E-02    0.03781   0.182  -2.000   8.074  -5.874  -7.748
 4327.851   8.01 O 2  1.9907E-23    0.00000  28.510  -1.090   8.074  -5.094  -7.498
 4327.855  70.01 Yb2  3.9273E-06    0.00000   5.921  -2.080   8.074  -4.985  -7.464
 4327.873  26.02 Fe3  1.8753E-26    0.00000  19.680  -8.146   9.410  -5.960  -7.760
 4327.880   7.02 N 3  5.9573E-53    0.00000  38.397  -1.221  10.220  -4.760  -7.532
 4327.903  26.00 Fe1  2.0310E+01   20.30995   3.301  -1.742   8.000  -6.090  -7.660
 4327.928  23.02 V 3  2.5444E-26    0.00000  21.572  -4.003   9.430  -4.890  -7.560
 4327.930  60.01 Nd2  6.7896E-01    0.67896   0.559  -0.400   8.074  -5.819  -7.731
 4327.947  23.02 V 3  5.2190E-22    0.00000  21.572   0.309   9.430  -4.950  -7.560
 4327.950  26.01 Fe2  2.2301E-07    0.00000  10.623  -3.992   9.040  -5.800  -7.730
 4327.956  25.00 Mn1  3.2153E-02    0.03215   4.827  -1.210   7.900  -5.830  -7.670
 4327.965  29.01 Cu2  1.0487E-13    0.00000  15.915  -3.617   8.340  -3.830  -7.250
 4328.012  24.01 Cr2  9.5919E-09    0.00000  11.651  -3.145   8.390  -4.820  -7.310
 4328.013  24.00 Cr1  4.2525E-02    0.04253   4.207  -1.305   8.190  -5.710  -7.710
 4328.020  26.00 Fe1  2.9543E-01    0.29543   4.301  -2.662   8.240  -4.700  -7.320
 4328.059  23.00 V 1  1.6348E-03    0.00163   2.115  -2.209   7.990  -5.450  -7.730
 4328.064  26.01 Fe2  8.1039E-12    0.00000  10.845  -8.228   9.050  -6.380  -7.700
 4328.083  26.00 Fe1  2.7283E-02    0.02728   4.415  -3.592   8.390  -3.810  -7.370
 4328.104  58.01 Ce2  1.2971E-03    0.00130   1.296  -2.220   8.074  -5.725  -7.700
 4328.123  26.01 Fe2  7.5004E-08    0.00000  11.309  -3.836   8.780  -5.720  -7.660
 4328.133  26.01 Fe2  4.4538E-09    0.00000  11.208  -5.155   8.220  -4.250  -7.420
 4328.149  23.00 V 1  3.5986E-04    0.00036   2.679  -2.349   8.330  -5.040  -7.570
 4328.154  58.01 Ce2  2.2516E-04    0.00023   3.466  -0.990   8.074  -5.299  -7.564
 4328.155  24.01 Cr2  3.9097E-11    0.00000  11.702  -5.488   8.670  -4.620  -7.310
 4328.167  26.01 Fe2  8.9070E-10    0.00000  11.208  -5.854   8.220  -4.240  -7.420
 4328.177  14.03 Si4  1.0538E-53    0.00000  34.292   0.070   8.074  -4.412  -7.521
 4328.188  58.01 Ce2  8.1906E-04    0.00082   0.587  -3.070   8.074  -5.834  -7.735
 4328.201  16.00 S 1  7.6901E-07    0.00000   9.659  -4.479   8.720  -4.400  -7.200
 4328.209  20.02 Ca3  5.7182E-35    0.00000  40.253  -1.687   9.520  -6.210  -7.800
 4328.221  27.01 Co2  1.7749E-05    0.00002   5.046  -4.617   8.580  -6.520  -7.900
 4328.236  22.00 Ti1  1.1687E-02    0.01169   3.215  -1.315   8.380  -4.190  -7.400
 4328.238  28.00 Ni1  9.5464E-05    0.00010   4.419  -4.969   7.880  -3.400  -7.180
 4328.241  22.02 Ti3  2.2428E-18    0.00000  18.296  -0.950   8.910  -5.580  -7.580
 4328.249  26.00 Fe1  2.7341E-03    0.00273   3.882  -5.080   7.530  -4.920  -7.360
 4328.263  22.00 Ti1  1.1348E-02    0.01135   2.154  -2.301   7.830  -5.830  -7.690
 4328.263  23.00 V 1  8.6256E-03    0.00863   2.578  -1.062   7.560  -5.220  -7.470
 4328.271  27.01 Co2  3.0877E-11    0.00000  12.147  -3.863   8.290  -5.020  -7.420
 4328.310  28.01 Ni2  9.5369E-11    0.00000  13.125  -4.208   8.160  -5.040  -7.640
 4328.331  30.02 Zn3  9.8931E-33    0.00000  32.288   0.773   8.074  -4.431  -8.045
 4328.331  30.02 Zn3  7.0686E-34    0.00000  32.288  -0.373   8.074  -4.431  -8.045
 4328.336  16.00 S 1  6.3386E-08    0.00000   9.164  -6.017   7.820  -2.540  -6.700
 4328.336  16.00 S 1  1.4791E-08    0.00000   9.164  -6.649   7.800  -3.100  -6.700
 4328.336  16.00 S 1  1.2162E-09    0.00000   9.164  -7.734   7.800  -3.160  -6.700
 4328.397  26.01 Fe2  3.9952E-09    0.00000  11.145  -5.260   8.590  -5.040  -7.310
 4328.397  24.00 Cr1  4.7540E-05    0.00005   5.239  -3.310   7.980  -2.380  -6.530
 4328.399  24.00 Cr1  5.4366E-03    0.00544   4.106  -2.291   8.110  -5.990  -7.750
 4328.417  25.01 Mn2  1.0029E-08    0.00000   3.804 -10.064   1.960  -6.690  -8.030
 4328.417  41.00 Nb1  8.5019E-04    0.00085   1.121  -1.070   8.074  -6.321  -7.650
 4328.434  26.02 Fe3  6.1535E-25    0.00000  19.680  -6.630   9.410  -5.960  -7.760
 4328.445  28.00 Ni1  6.2116E-03    0.00621   4.266  -3.296   8.290  -4.150  -7.150
 4328.460  23.02 V 3  2.8855E-24    0.00000  21.579  -1.942   8.960  -4.940  -7.560
 4328.473  26.01 Fe2  2.3798E-06    0.00000   7.567  -5.767   9.000  -5.840  -7.750
 4328.481  23.01 V 2  6.2060E-14    0.00000   7.855  -9.408   8.790  -5.770  -7.710
 4328.494  21.00 Sc1  2.5425E-05    0.00003   2.139  -3.179   7.490  -4.160  -7.470
 4328.496  67.02 Ho3  1.1693E-10    0.00000   4.884  -2.890   8.074  -5.728  -7.842
 4328.499  27.02 Co3  9.2869E-21    0.00000  13.218  -4.991   9.140  -6.700  -7.960
 4328.521  22.00 Ti1  1.5250E-03    0.00152   2.472  -2.881   8.040  -5.200  -7.460
 4328.529  25.02 Mn3  4.7004E-24    0.00000  24.174  -0.593   9.080  -5.440  -7.570
 4328.541  20.00 Ca1  1.8659E-05    0.00002   2.933  -6.443   8.460  -3.530  -6.870
 4328.561  44.00 Ru1  4.1043E-04    0.00041   1.461  -2.210   8.074  -6.375  -7.668
 4328.586   8.01 O 2  7.8443E-23    0.00000  28.830  -0.201   9.290  -4.997  -7.467
 4328.610  58.02 Ce3  4.9720E-16    0.00000  12.668  -2.480   8.074  -4.453  -7.434
 4328.634  26.02 Fe3  2.9882E-25    0.00000  24.748  -2.295   8.880  -5.850  -7.620
 4328.640  28.00 Ni1  6.0378E-05    0.00006   4.419  -5.168   7.880  -3.350  -7.180
 4328.641  28.00 Ni1  1.5201E-04    0.00015   4.419  -4.767   7.880  -3.400  -7.180
 4328.643  26.01 Fe2  7.8256E-09    0.00000  13.018  -3.250   9.200  -5.600  -7.570
 4328.652  26.01 Fe2  4.0335E-14    0.00000  12.609  -8.913   8.970  -5.180  -7.480
 4328.661  23.02 V 3  5.1670E-22    0.00000  21.579   0.311   8.960  -5.190  -7.560
 4328.664  26.01 Fe2  4.0811E-09    0.00000  11.208  -5.193   8.220  -3.940  -7.420
 4328.667  25.00 Mn1  9.3199E-03    0.00932   4.345  -2.190   8.340  -6.160  -7.650
 4328.688  90.01 Th2  2.4425E-03    0.00244   2.142  -0.539   8.074  -5.693  -7.690
 4328.724  28.02 Ni3  1.3094E-27    0.00000  27.425   0.467   9.090  -5.090  -7.560
 4328.742  29.00 Cu1  3.7465E-03    0.00375   5.153  -1.794   7.780  -5.470  -7.550
 4328.758  76.00 Os1  2.4098E-02    0.02410   1.368  -1.310   8.074  -6.792  -7.801
 4328.765  20.00 Ca1  2.7753E-07    0.00000   4.739  -6.614   7.900  -2.750  -6.740
 4328.767  69.02 Tm3  1.5709E-12    0.00000   6.269  -3.290   8.074  -5.688  -7.829
 4328.777  58.02 Ce3  9.4743E-17    0.00000  12.668  -3.200   8.074  -4.453  -7.434
 4328.788  24.01 Cr2  6.2540E-09    0.00000  11.641  -3.340   8.740  -4.800  -7.310
 4328.813  22.00 Ti1  8.1338E-07    0.00000   3.161  -5.522   8.000  -4.320  -7.260
 4328.814  68.00 Er1  1.4178E-03    0.00142   1.333   0.286   8.074  -5.865  -7.504
 4328.821  24.00 Cr1  8.2565E-03    0.00826   4.099  -2.116   8.090  -6.010  -7.750
 4328.824  24.00 Cr1  9.6851E-06    0.00001   5.239  -4.001   7.980  -2.380  -6.530
 4328.833  22.01 Ti2  3.3020E-03    0.00330   4.969  -2.226   8.770  -5.590  -7.640
 4328.841  23.00 V 1  1.6283E-05    0.00002   2.359  -3.987   7.370  -4.190  -7.450
 4328.841  24.01 Cr2  3.2472E-03    0.00325   3.909  -4.717   8.370  -6.570  -7.850
 4328.857  26.01 Fe2  3.9026E-06    0.00000  11.396  -2.040   8.820  -4.800  -7.380
 4328.886  28.01 Ni2  7.3725E-09    0.00000  13.284  -2.174   8.630  -4.860  -7.340
 4328.898  22.00 Ti1  5.4779E-04    0.00055   2.778  -3.045   7.760  -5.030  -7.450
 4328.901  27.01 Co2  1.7701E-03    0.00177   5.055  -2.610   8.074  -6.064  -7.956
 4328.906  23.00 V 1  4.7340E-06    0.00000   2.365  -4.518   7.270  -4.230  -7.450
 4328.910  66.01 Dy2  4.4247E-02    0.04425   0.538  -1.600   8.074  -5.955  -7.774
 4328.935  64.00 Gd1  6.9472E-04    0.00069   0.881  -0.249   8.074  -6.115  -7.584
 4328.943  29.01 Cu2  9.4165E-16    0.00000  15.941  -5.640   8.670  -4.160  -7.200
 4328.983  59.01 Pr2  6.0369E-02    0.06037   0.630  -0.680   8.074  -5.783  -7.719
 4328.987  26.04 Fe5  7.5541-100    0.00000  42.460  -5.561  10.130  -6.860  -7.980
 4328.992   8.01 O 2  1.9402E-20    0.00000  23.442  -2.750   9.470  -6.024  -7.796
 4328.994  23.02 V 3  7.1088E-23    0.00000  19.881  -2.108   9.380  -5.360  -7.550
 4328.996  23.01 V 2  2.2389E-05    0.00002   6.479  -2.113   8.930  -5.720  -7.690
 4327.047 106.00 CH1  1.1554E-01    0.11554   0.357  -2.915   8.075  -5.000  -7.301
 4327.055 106.00 CH1  1.3119E-03    0.00131   0.637  -4.603   8.075  -5.000  -7.301
 4327.064 106.00 CH1  2.2586E-03    0.00226   1.978  -3.137   8.075  -5.000  -7.301
 4327.085 106.00 CH1  4.4253E-03    0.00443   1.254  -3.509   8.075  -5.000  -7.301
 4327.103 106.00 CH1  1.7633E-07    0.00000   3.507  -5.842   8.075  -5.000  -7.301
 4327.109 106.00 CH1  8.6429E-04    0.00086   0.356  -5.042   8.075  -5.000  -7.301
 4327.112 106.00 CH1  8.6429E-04    0.00086   0.356  -5.042   8.075  -5.000  -7.301
 4327.147 106.00 CH1  1.4654E+00    1.46539   1.254  -0.989   8.075  -5.000  -7.301
 4327.160 106.00 CH1  1.3930E+00    1.39301   1.254  -1.011   8.075  -5.000  -7.301
 4327.173 106.00 CH1  1.1554E-01    0.11554   0.357  -2.915   8.075  -5.000  -7.301
 4327.222 106.00 CH1  3.9171E-03    0.00392   1.254  -3.562   8.075  -5.000  -7.301
 4327.226 106.00 CH1  5.9340E-04    0.00059   3.507  -2.315   8.075  -5.000  -7.301
 4327.244 106.00 CH1  1.6788E-07    0.00000   2.294  -6.976   8.075  -5.000  -7.301
 4327.247 106.00 CH1  1.4188E-03    0.00142   0.637  -4.569   8.075  -5.000  -7.301
 4327.368 106.00 CH1  7.6872E-02    0.07687   0.357  -3.092   8.074  -5.000  -7.301
 4327.414 106.00 CH1  1.7780E-02    0.01778   1.193  -2.961   8.074  -5.000  -7.301
 4327.423 106.00 CH1  5.9420E-05    0.00006   1.193  -5.437   8.074  -5.000  -7.301
 4327.464 106.00 CH1  5.2232E-05    0.00005   1.193  -5.493   8.074  -5.000  -7.301
 4327.473 106.00 CH1  1.6824E-02    0.01682   1.193  -2.985   8.074  -5.000  -7.301
 4327.493 106.00 CH1  7.6874E-02    0.07687   0.357  -3.092   8.074  -5.000  -7.301
 4327.697 106.00 CH1  1.1645E-01    0.11645   0.639  -2.653   8.074  -5.000  -7.301
 4327.778 106.00 CH1  1.6653E-03    0.00167   0.341  -4.771   8.074  -5.000  -7.301
 4327.791 106.00 CH1  7.1497E-02    0.07150   0.387  -3.096   8.074  -5.000  -7.301
 4327.836 106.00 CH1  1.5745E-07    0.00000   0.639  -8.522   8.074  -5.000  -7.301
 4327.842 106.00 CH1  2.3645E-03    0.00236   0.356  -4.605   8.074  -5.000  -7.301
 4327.845 106.00 CH1  2.3645E-03    0.00236   0.356  -4.605   8.074  -5.000  -7.301
 4327.869 106.00 CH1  4.2315E-05    0.00004   1.308  -5.479   8.074  -5.000  -7.301
 4327.930 106.00 CH1  1.2594E-01    0.12594   0.639  -2.619   8.074  -5.000  -7.301
 4327.934 106.00 CH1  1.4672E-02    0.01467   1.308  -2.939   8.074  -5.000  -7.301
 4327.969 106.00 CH1  5.2408E-03    0.00524   1.198  -3.487   8.074  -5.000  -7.301
 4327.977 106.00 CH1  1.5682E+00    1.56820   1.198  -1.011   8.074  -5.000  -7.301
 4328.040 106.00 CH1  1.4839E+00    1.48391   1.198  -1.035   8.074  -5.000  -7.301
 4328.048 106.00 CH1  4.6069E-03    0.00461   1.198  -3.543   8.074  -5.000  -7.301
 4328.079 106.00 CH1  1.5435E-02    0.01544   1.308  -2.917   8.074  -5.000  -7.301
 4328.142 106.00 CH1  2.0986E-01    0.20986   0.358  -2.655   8.074  -5.000  -7.301
 4328.144 106.00 CH1  3.7629E-05    0.00004   1.308  -5.530   8.074  -5.000  -7.301
 4328.194 106.00 CH1  2.0986E-01    0.20986   0.358  -2.655   8.074  -5.000  -7.301
 4328.256 106.00 CH1  1.8089E-06    0.00000   0.388  -7.692   8.074  -5.000  -7.301
 4328.257 106.00 CH1  8.3441E-08    0.00000   3.204  -6.445   8.074  -5.000  -7.301
 4328.280 106.00 CH1  8.6980E-02    0.08698   0.388  -3.010   8.074  -5.000  -7.301
 4328.433 106.00 CH1  2.0542E-01    0.20542   1.986  -1.171   8.074  -5.000  -7.301
 4328.525 106.00 CH1  2.9917E-03    0.00299   0.019  -4.812   8.074  -5.000  -7.301
 4328.565 106.00 CH1  3.7323E-03    0.00373   1.313  -3.529   8.074  -5.000  -7.301
 4328.603 106.00 CH1  1.2941E+00    1.29413   1.313  -0.989   8.074  -5.000  -7.301
 4328.612 106.00 CH1  2.9918E-03    0.00299   0.019  -4.812   8.074  -5.000  -7.301
 4328.619 106.00 CH1  3.8784E-04    0.00039   1.986  -3.895   8.074  -5.000  -7.301
 4328.631 106.00 CH1  1.3585E+00    1.35851   1.314  -0.967   8.074  -5.000  -7.301
 4328.668 106.00 CH1  3.3118E-03    0.00331   1.314  -3.580   8.074  -5.000  -7.301
 4328.697 106.00 CH1  1.9800E-01    0.19800   1.986  -1.187   8.074  -5.000  -7.301
 4328.701 106.00 CH1  1.6587E-02    0.01659   1.250  -2.939   8.074  -5.000  -7.301
 4328.725 106.00 CH1  5.0093E-05    0.00005   1.250  -5.459   8.074  -5.000  -7.301
 4328.741 106.00 CH1  6.4848E-04    0.00065   0.369  -5.155   8.074  -5.000  -7.301
 4328.759 106.00 CH1  4.4338E-05    0.00004   1.250  -5.512   8.074  -5.000  -7.301
 4328.760 106.00 CH1  3.9699E-03    0.00397   0.984  -3.804   8.074  -5.000  -7.301
 4328.782 106.00 CH1  1.5768E-02    0.01577   1.250  -2.961   8.074  -5.000  -7.301
 4328.836 106.00 CH1  1.9362E-03    0.00194   0.019  -5.001   8.074  -5.000  -7.301
 4328.837 106.00 CH1  2.6666E-01    0.26666   0.019  -2.862   8.074  -5.000  -7.301
 4328.867 106.00 CH1  3.9700E-03    0.00397   0.984  -3.804   8.074  -5.000  -7.301
 4328.919 106.00 CH1  2.6666E-01    0.26666   0.019  -2.862   8.074  -5.000  -7.301
 4328.923 106.00 CH1  1.9362E-03    0.00194   0.019  -5.001   8.074  -5.000  -7.301
 4328.992 106.00 CH1  2.3551E-07    0.00000   2.002  -7.097   8.074  -5.000  -7.301
 4328.995 106.00 CH1  1.4218E-05    0.00001   2.302  -5.041   8.074  -5.000  -7.301


==> anc/linedat/lines_NH3340.dat <==
 3339.023  70.01 Yb2  3.9110E-06    0.00000   5.073  -2.850   8.300  -4.985  -7.464
 3339.028  69.02 Tm3  1.8880E-11    0.00000   6.332  -2.520   8.300  -5.618  -7.807
 3339.043  28.00 Ni1  2.0171E+01   20.17072   3.543  -0.241   8.130  -4.030  -7.530
 3339.050  60.01 Nd2  3.1765E-01    0.31765   0.064  -0.940   8.300  -5.765  -7.713
 3339.051  24.00 Cr1  4.9972E-03    0.00500   3.980  -2.271   8.200  -4.010  -7.270
 3339.061  29.01 Cu2  3.0179E-13    0.00000  15.067  -4.367   8.460  -3.720  -7.250
 3339.062  29.01 Cu2  2.8887E-14    0.00000  15.067  -5.386   8.460  -3.830  -7.250
 3339.075  14.00 Si1  2.7961E-08    0.00000   7.979  -7.105   9.030  -2.730  -6.660
 3339.085  29.01 Cu2  1.9168E-09    0.00000  14.650  -0.929   8.940  -4.030  -7.370
 3339.087  24.02 Cr3  1.2244E-21    0.00000  18.552  -3.889   9.330  -5.890  -7.740
 3339.137  24.00 Cr1  3.2405E-03    0.00324   2.987  -3.328   8.020  -4.140  -7.470
 3339.141  26.01 Fe2  8.1414E-07    0.00000   0.232 -12.757  -0.380  -6.730  -7.980
 3339.145  25.00 Mn1  2.2089E-03    0.00221   4.194  -2.774   7.650  -5.500  -7.710
 3339.162  26.01 Fe2  8.0661E-11    0.00000  10.399  -7.865   8.690  -4.290  -7.420
 3339.194  26.00 Fe1  7.4521E+01   74.52118   2.454  -1.686   8.000  -6.090  -7.790
 3339.200  27.01 Co2  2.3417E-06    0.00000   7.611  -3.255   9.040  -5.810  -7.730
 3339.241  26.01 Fe2  1.3889E-11    0.00000  10.399  -8.629   8.640  -4.250  -7.420
 3339.242  26.01 Fe2  1.7470E-05    0.00002   9.100  -3.666   8.640  -6.350  -7.930
 3339.246  26.01 Fe2  2.6587E-12    0.00000  10.399  -9.347   8.640  -4.310  -7.420
 3339.254  70.01 Yb2  4.8039E-09    0.00000   7.211  -3.890   8.300  -3.900  -7.117
 3339.297  25.00 Mn1  6.2580E-09    0.00000   3.844  -8.628   8.120  -5.390  -7.650
 3339.304  22.00 Ti1  4.0914E-09    0.00000   2.267  -8.402   7.260  -4.110  -7.330
 3339.307  26.00 Fe1  3.6448E-03    0.00364   2.433  -6.015   7.160  -4.850  -7.490
 3339.323  21.00 Sc1  2.1787E-03    0.00218   1.985  -1.147   8.000  -4.160  -7.480
 3339.336  58.01 Ce2  5.9750E-05    0.00006   2.280  -2.510   8.300  -5.377  -7.589
 3339.344  15.01 P 2  2.2852E-17    0.00000  15.307  -7.611   9.900  -5.340  -7.550
 3339.372  24.01 Cr2  1.5579E-08    0.00000   9.545  -5.041   8.620  -5.530  -7.500
 3339.381  58.01 Ce2  2.1078E-04    0.00021   0.900  -3.170   8.300  -5.649  -7.676
 3339.384  26.02 Fe3  6.9414E-11    0.00000  10.371  -1.851   8.730  -6.670  -7.960
 3339.388  25.01 Mn2  4.1865E-06    0.00000   8.771  -3.041   8.700  -5.390  -7.500
 3339.453  16.00 S 1  1.6674E-05    0.00002   8.409  -4.422   8.400  -2.120  -6.560
 3339.453  16.00 S 1  3.7071E-06    0.00000   8.409  -5.075   8.410  -2.160  -6.560
 3339.453  16.00 S 1  2.3553E-06    0.00000   8.409  -5.272   8.400  -2.320  -6.560
 3339.453  16.00 S 1  6.9509E-07    0.00000   8.409  -5.802   8.400  -2.530  -6.570
 3339.453  16.00 S 1  3.3654E-07    0.00000   8.409  -6.117   8.400  -2.160  -6.560
 3339.469  26.01 Fe2  7.8290E-13    0.00000  10.399  -9.878   8.640  -4.290  -7.420
 3339.481  25.00 Mn1  6.6961E-06    0.00001   2.143  -7.087   7.850  -5.030  -7.660
 3339.488  70.01 Yb2  2.2169E-08    0.00000   7.412  -3.050   8.300  -3.710  -7.056
 3339.498  25.00 Mn1  9.7824E-02    0.09782   2.164  -2.904   6.970  -4.730  -7.560
 3339.500  26.01 Fe2  1.9042E-11    0.00000  10.399  -8.492   8.640  -4.330  -7.420
 3339.507  58.01 Ce2  1.9643E-02    0.01964   0.295  -1.730   8.300  -5.749  -7.708
 3339.509  10.01 Ne2  9.0348E-33    0.00000  31.122  -2.760   8.300  -5.540  -7.670
 3339.510   6.01 C 2  2.6703E-31    0.00000  23.116 -16.684   8.150  -5.340  -7.540
 3339.510   6.01 C 2  2.5267E-21    0.00000  23.116  -6.708   8.150  -5.340  -7.540
 3339.512  66.01 Dy2  1.6983E-01    0.16983   0.590  -0.763   8.300  -5.830  -7.734
 3339.515  22.00 Ti1  4.0413E-02    0.04041   1.968  -1.669   7.710  -4.680  -7.320
 3339.550  90.02 Th3  1.8589E-04    0.00019   0.627  -0.380   8.300  -5.768  -7.855
 3339.556   6.01 C 2  1.8463E-32    0.00000  23.114 -17.846   8.150  -5.340  -7.540
 3339.563  24.01 Cr2  2.1492E-01    0.21492   4.415  -2.390   8.280  -6.490  -7.870
 3339.563  44.00 Ru1  5.2735E-02    0.05274   1.087  -0.130   8.300  -6.192  -7.609
 3339.578  26.00 Fe1  2.0404E+01   20.40372   3.017  -1.756   8.370  -4.990  -7.500
 3339.586  68.01 Er2  1.2873E-02    0.01287   1.402  -1.150   8.300  -5.745  -7.707
 3339.599  25.01 Mn2  1.3555E-02    0.01355   5.437  -2.448   8.480  -6.490  -7.870
 3339.617  16.00 S 1  8.1410E-07    0.00000   7.870  -6.205   8.070  -3.860  -7.160
 3339.617  16.00 S 1  2.7841E-08    0.00000   7.870  -7.671   8.030  -3.760  -7.170
 3339.626  26.01 Fe2  8.3699E-07    0.00000   9.575  -4.570   8.210  -5.180  -7.440
 3339.627  26.01 Fe2  1.4412E-07    0.00000   9.775  -5.159   8.970  -5.680  -7.690
 3339.629  69.01 Tm2  6.2739E-04    0.00063   2.971  -0.430   8.300  -5.486  -7.624
 3339.640  23.01 V 2  1.2695E-06    0.00000   6.837  -3.095   8.920  -6.150  -7.710
 3339.656  75.00 Re1  1.2666E-03    0.00127   2.137  -0.310   8.300  -5.936  -7.527
 3339.661   6.01 C 2  3.6894E-21    0.00000  23.119  -6.541   8.150  -5.340  -7.540
 3339.661   6.01 C 2  4.5389E-33    0.00000  23.119 -18.451   8.150  -5.340  -7.540
 3339.681  26.00 Fe1  9.6045E+00    9.60446   3.071  -2.036   7.860  -5.060  -7.510
 3339.691  26.01 Fe2  1.2556E-02    0.01256   9.008  -0.890   8.890  -5.710  -7.430
 3339.719  24.01 Cr2  4.2458E-12    0.00000   9.388  -8.743   8.750  -5.130  -7.460
 3339.754  26.00 Fe1  1.2306E+00    1.23058   3.332  -2.700   7.610  -4.320  -7.330
 3339.764  25.00 Mn1  8.9920E-06    0.00001   2.143  -6.959   7.850  -5.040  -7.660
 3339.778  27.00 Co1  4.8066E+00    4.80658   2.958   0.160   8.280  -5.260  -7.530
 3339.786  24.01 Cr2  3.0176E+02  301.75880   2.434  -0.976   8.300  -6.199  -7.850
 3339.791  23.01 V 2  7.3904E-05    0.00007   6.845  -1.323   8.940  -5.810  -7.710
 3339.797  58.01 Ce2  4.8502E-02    0.04850   1.355  -0.410   8.299  -5.567  -7.650
 3339.800  26.01 Fe2  2.7725E-04    0.00028  10.288  -1.426   8.930  -4.160  -7.390
 3339.801  24.00 Cr1  5.7059E-04    0.00057   3.368  -3.749   8.270  -5.070  -7.560
 3339.802  69.01 Tm2  3.0845E-04    0.00031   3.312  -0.440   8.299  -5.414  -7.601
 3339.809  26.01 Fe2  5.0090E-10    0.00000  10.399  -7.072   8.690  -4.280  -7.420
 3339.809  21.00 Sc1  3.2886E-04    0.00033   1.943  -2.005   7.560  -4.090  -7.310
 3339.812  44.01 Ru2  1.2783E-01    0.12783   2.634   0.000   8.299  -6.205  -7.854
 3339.818  14.01 Si2  2.8815E-03    0.00288  10.074  -1.180   8.530  -4.810  -7.360
 3339.820  27.00 Co1  2.2534E+00    2.25342   2.958  -0.169   8.160  -5.100  -7.460
 3339.827  29.00 Cu1  2.1664E-08    0.00000   6.867  -5.392   7.850  -3.360  -6.960
 3339.827  29.00 Cu1  2.8625E-09    0.00000   6.867  -6.271   7.620  -2.950  -6.830
 3339.827  29.00 Cu1  8.5260E-11    0.00000   6.867  -7.797   7.660  -2.850  -6.800
 3339.841  22.00 Ti1  2.2268E-02    0.02227   2.297  -1.640   8.000  -4.430  -7.260
 3339.851  22.00 Ti1  5.5168E-06    0.00001   1.873  -5.617   7.670  -4.720  -7.420
 3339.870  26.01 Fe2  1.6534E-05    0.00002   9.100  -3.690   8.390  -5.250  -7.590
 3339.873  27.00 Co1  9.8423E-05    0.00010   3.016  -4.478   8.010  -5.360  -7.550
 3339.881  24.01 Cr2  1.3750E+01   13.75037   4.415  -0.584   8.280  -6.580  -7.780
 3339.902  73.01 Ta2  7.7298E-02    0.07730   0.847  -0.180   8.299  -6.326  -7.893
 3339.906  26.00 Fe1  3.9674E-05    0.00004   3.695  -6.874   8.030  -3.710  -7.260
 3339.923  26.01 Fe2  1.1732E-05    0.00001   9.100  -3.839   8.360  -5.260  -7.590
 3339.955  25.01 Mn2  8.8370E-10    0.00000   9.862  -5.762   9.140  -5.830  -7.740
 3339.957  27.02 Co3  5.0171E-23    0.00000  17.814  -4.132   9.550  -5.980  -7.760
 3339.962  26.02 Fe3  9.4492E-26    0.00000  24.745  -4.140   9.120  -5.900  -7.570
 3339.968  26.01 Fe2  3.1252E-08    0.00000   9.144  -6.375   8.960  -5.660  -7.590
 3339.968  69.01 Tm2  7.8358E-05    0.00008   3.295  -1.050   8.299  -5.418  -7.602
 3340.020  26.00 Fe1  3.9108E+00    3.91083   3.301  -2.225   6.920  -4.300  -7.260
 3340.026  68.01 Er2  1.9498E-01    0.19498   0.636  -0.640   8.299  -5.861  -7.744
 3340.041  29.01 Cu2  2.8787E-13    0.00000  14.462  -4.917   8.299  -4.476  -7.975
 3340.046  26.01 Fe2  2.0005E-06    0.00000   9.074  -4.630   8.760  -5.170  -7.480
 3340.062  21.00 Sc1  1.3774E-08    0.00000   4.191  -4.416   7.360  -4.140  -7.440
 3340.062  21.00 Sc1  1.2164E-11    0.00000   4.191  -7.470   7.370  -4.210  -7.450
 3340.092  25.01 Mn2  9.5755E-05    0.00010   5.437  -4.599   8.490  -6.490  -7.870
 3340.117  26.01 Fe2  9.1367E-12    0.00000  10.399  -8.811   8.640  -4.280  -7.420
 3340.144  69.01 Tm2  1.3338E-04    0.00013   2.951  -1.120   8.299  -5.490  -7.625
 3340.156  29.00 Cu1  1.5202E-07    0.00000   6.868  -4.545   7.840  -3.360  -6.960
 3340.156  29.00 Cu1  3.7837E-12    0.00000   6.868  -9.149   7.650  -2.850  -6.800
 3340.157  26.02 Fe3  1.3167E-12    0.00000   2.539 -10.426   0.470  -7.170  -8.140
 3340.162  25.00 Mn1  5.1869E-07    0.00000   2.143  -8.198   7.850  -4.980  -7.660
 3340.163  42.00 Mo1  4.5505E-03    0.00455   1.335  -1.222   8.299  -5.947  -7.531
 3340.168  27.01 Co2  1.7592E-10    0.00000  10.544  -4.813   9.000  -5.830  -7.730
 3340.169  27.02 Co3  2.8905E-22    0.00000   2.203 -17.031  -0.450  -6.710  -7.990
 3340.169  26.01 Fe2  2.7848E-10    0.00000  10.399  -7.327   8.640  -4.280  -7.420
 3340.208  22.02 Ti3  9.9369E-14    0.00000  16.006   0.740   9.410  -6.010  -7.720
 3340.246  26.01 Fe2  5.2865E-06    0.00001   9.074  -4.208   8.770  -5.170  -7.480
 3340.264  25.01 Mn2  8.9449E-07    0.00000   7.760  -4.596   8.520  -6.480  -7.870
 3340.302  58.01 Ce2  1.4561E-02    0.01456   0.318  -1.840   8.299  -5.746  -7.707
 3340.341  22.01 Ti2  2.8415E+03 2841.46229   0.113  -0.530   8.380  -6.510  -7.840
 3340.351  26.01 Fe2  2.1113E-05    0.00002   9.237  -3.464   8.750  -5.840  -7.520
 3340.363  23.01 V 2  6.5964E-11    0.00000   0.042 -13.325  -0.150  -6.480  -7.950
 3340.370  27.02 Co3  3.2984E-15    0.00000   9.141  -3.903   8.830  -6.710  -7.970
 3340.373  68.02 Er3  7.0872E-10    0.00000   5.772  -2.200   8.299  -5.587  -7.797
 3340.374  41.01 Nb2  4.3486E-03    0.00435   1.697  -1.590   8.299  -6.036  -7.800
 3340.380  39.00 Y 1  3.8911E-05    0.00004   1.992  -2.182   8.510  -4.400  -7.460
 3340.403  25.01 Mn2  2.1594E-03    0.00216   7.382  -1.544   8.600  -6.580  -7.870
 3340.411  69.01 Tm2  5.9295E-05    0.00006   3.422  -1.060   8.299  -5.391  -7.593
 3340.411  29.01 Cu2  2.8832E-16    0.00000  15.067  -7.387   8.460  -3.930  -7.250
 3340.412  29.01 Cu2  8.8080E-14    0.00000  15.067  -4.902   8.460  -3.700  -7.250
 3340.414  17.02 Cl3  2.3171E-30    0.00000  21.585  -0.190   8.299  -5.670  -7.824
 3340.425  25.01 Mn2  3.9964E-07    0.00000   1.809 -10.153  -0.210  -6.490  -7.930
 3340.425  25.01 Mn2  3.2936E-10    0.00000   1.809 -13.237  -0.210  -6.490  -7.930
 3340.439  23.01 V 2  1.0474E-06    0.00000   6.784  -3.225   8.910  -5.840  -7.720
 3340.448  22.02 Ti3  3.0534E-16    0.00000  16.026  -1.755   9.540  -6.040  -7.710
 3340.453  26.00 Fe1  3.1284E-02    0.03128   3.301  -4.322   6.920  -4.300  -7.260
 3340.470  17.02 Cl3  5.2248E-30    0.00000  21.650   0.220   8.299  -5.665  -7.822
 3340.479  68.01 Er2  1.3056E-01    0.13056   1.562  -0.004   8.299  -5.720  -7.699
 3340.479  27.00 Co1  3.2728E-04    0.00033   2.718  -4.217   7.800  -4.520  -7.480
 3340.520  26.01 Fe2  2.5459E-12    0.00000  10.399  -9.366   8.690  -4.370  -7.420
 3340.520  26.01 Fe2  1.5880E-10    0.00000  10.399  -7.571   8.690  -4.350  -7.420
 3340.553  40.01 Zr2  1.1435E+01   11.43467   0.164  -0.570   8.299  -6.077  -7.813
 3340.554  27.01 Co2  9.1700E-11    0.00000  10.848  -4.830   9.010  -5.500  -7.460
 3340.564  26.00 Fe1  2.1310E+02  213.09860   2.279  -1.383   8.400  -5.750  -7.700
 3340.580   8.01 O 2  2.3298E-24    0.00000  28.694  -3.260   8.299  -4.744  -7.387
 3340.586  62.01 Sm2  3.1668E-01    0.31668   0.041  -0.700   8.299  -5.822  -7.732
 3340.597  25.01 Mn2  9.9888E-10    0.00000   9.863  -5.708   9.140  -5.830  -7.740
 3340.600  25.02 Mn3  5.8725E-24    0.00000  22.171  -3.541   9.300  -5.880  -7.720
 3340.619  29.01 Cu2  1.7845E-12    0.00000  13.432  -5.026   8.920  -5.060  -7.580
 3340.622  24.01 Cr2  8.5476E-11    0.00000  11.306  -5.761   8.460  -4.130  -7.250
 3340.625  39.00 Y 1  2.4794E-06    0.00000   1.306  -3.978   8.150  -5.070  -7.440
 3340.629  22.00 Ti1  2.0578E-03    0.00206   1.430  -3.433   8.030  -5.590  -7.700
 3340.638  24.01 Cr2  1.2789E-09    0.00000  11.306  -4.586   8.460  -4.110  -7.250
 3340.651  27.01 Co2  4.7030E-08    0.00000  10.400  -2.512   8.299  -4.835  -7.956
 3340.668  21.00 Sc1  3.1952E-03    0.00320   1.986  -0.980   8.000  -4.160  -7.480
 3340.680  23.02 V 3  1.6609E-22    0.00000  21.302  -1.557   9.020  -5.390  -7.540
 3340.688  25.00 Mn1  1.4255E-05    0.00001   2.143  -6.759   7.850  -4.840  -7.660
 3340.698  26.02 Fe3  1.8692E-12    0.00000   0.116 -12.394  -0.390  -7.210  -8.150
 3340.721  14.00 Si1  3.6560E-08    0.00000   7.981  -6.987   9.000  -3.150  -6.730
 3340.726  24.02 Cr3  2.6470E-20    0.00000  18.237  -2.830   9.490  -6.280  -7.790
 3340.730  26.03 Fe4  1.1003E-43    0.00000  23.611  -4.308   9.460  -6.780  -8.000
 3340.756  24.01 Cr2  5.0917E-10    0.00000  11.306  -4.986   8.460  -4.120  -7.250
 3340.760  25.01 Mn2  1.2166E-06    0.00000   9.164  -3.234   8.960  -5.700  -7.670
 3340.765   8.02 O 3  3.5648E-48    0.00000  33.183  -0.482   8.299  -5.922  -7.904
 3340.769  21.00 Sc1  1.1083E-03    0.00111   1.987  -1.439   8.010  -4.160  -7.480
 3340.772  26.04 Fe5  8.0373E-96    0.00000  40.658  -6.149  10.040  -6.920  -7.990
 3340.782  24.00 Cr1  5.1829E-03    0.00518   3.369  -2.790   8.220  -5.170  -7.590
 3340.789  24.00 Cr1  5.1015E-04    0.00051   3.122  -4.013   8.030  -5.990  -7.760
 3340.800  22.00 Ti1  1.1900E-02    0.01190   2.135  -2.054   8.640  -5.440  -7.660
 3340.806  14.00 Si1  4.0635E-09    0.00000   7.996  -7.928   9.020  -3.240  -6.680
 3340.817  26.01 Fe2  4.8696E-07    0.00000   9.004  -5.305   8.790  -5.190  -7.480
 3340.832  29.01 Cu2  3.6605E-10    0.00000  13.392  -2.749   9.090  -5.590  -7.610
 3340.863  58.02 Ce3  1.3606E-14    0.00000  11.494  -2.650   8.299  -4.527  -7.458
 3340.865  58.01 Ce2  1.8356E-04    0.00018   1.826  -2.420   8.299  -5.475  -7.620
 3340.885  26.01 Fe2  1.2406E-07    0.00000   9.373  -5.576   9.090  -5.820  -7.740
 3340.889  58.01 Ce2  5.3474E-02    0.05347   0.621  -1.010   8.299  -5.697  -7.691
 3340.894  26.00 Fe1  2.4954E+01   24.95369   3.603  -1.156   8.270  -4.410  -7.450
 3340.896  24.00 Cr1  1.0680E-01    0.10680   2.889  -1.896   8.380  -4.520  -7.540
 3340.899  25.01 Mn2  5.5405E-11    0.00000   9.863  -6.964   9.030  -5.830  -7.740
 3340.903  23.00 V 1  1.1690E-06    0.00000   2.582  -4.700   8.740  -5.250  -7.360
 3340.917  23.02 V 3  3.4624E-24    0.00000  21.302  -3.238   9.020  -5.390  -7.540
 3340.920  21.00 Sc1  9.0685E-04    0.00091   1.986  -1.527   8.470  -4.720  -7.670
 3340.921  24.01 Cr2  1.2930E-03    0.00129   8.728  -0.837   8.840  -5.660  -7.410
 3340.937  26.01 Fe2  4.9390E-06    0.00000   9.757  -3.640   9.040  -5.480  -7.570
 3340.945  58.01 Ce2  9.0293E-03    0.00903   0.601  -1.800   8.299  -5.700  -7.692
 3340.956  22.00 Ti1  1.5191E-03    0.00152   2.175  -2.913   7.990  -4.950  -7.490
 3340.986  20.01 Ca2  7.7468E-07    0.00000   7.050  -6.745   8.600  -3.060  -7.120
 3340.986  20.01 Ca2  9.6856E-06    0.00001   7.050  -5.648   8.600  -3.060  -7.120
 3340.991  29.00 Cu1  5.2817E-08    0.00000   7.178  -4.733   7.370  -2.980  -7.090
 3340.991  29.00 Cu1  6.9147E-10    0.00000   7.178  -6.616   8.010  -2.980  -7.090
 3340.991  29.00 Cu1  1.2965E-12    0.00000   7.178  -9.343   7.810  -2.980  -7.090
 3340.994  68.02 Er3  1.4110E-07    0.00000   3.236  -2.120   8.299  -5.777  -7.858
 3340.994  66.01 Dy2  8.4058E-01    0.84058   1.313   0.564   8.299  -5.718  -7.698
 3341.009  58.01 Ce2  2.6863E-02    0.02686   0.357  -1.540   8.299  -5.740  -7.705
 3341.010  21.00 Sc1  1.8431E-08    0.00000   2.146  -6.079   7.700  -3.860  -7.270
 3341.012  26.02 Fe3  1.6997E-26    0.00000  20.096  -8.953   9.440  -5.420  -7.570
 3341.022  21.00 Sc1  4.2626E-05    0.00004   1.987  -2.854   8.480  -4.720  -7.670
 3341.023  21.00 Sc1  6.8300E-03    0.00683   1.969  -0.665   7.560  -4.020  -7.330
 3341.025  27.00 Co1  1.0450E-01    0.10450   2.871  -1.579   8.140  -5.790  -7.670
 3341.065  27.01 Co2  2.7052E-07    0.00000  11.902  -0.438   8.110  -3.780  -7.200
 3341.071  24.01 Cr2  8.0798E-11    0.00000  10.726  -6.293   8.460  -4.800  -7.320
 3341.072  26.00 Fe1  1.3611E-01    0.13611   3.017  -3.932   7.660  -4.530  -7.460
 3341.080  25.01 Mn2  7.1334E-04    0.00071   6.573  -2.733   8.660  -6.540  -7.880
 3341.099  70.01 Yb2  3.2206E-04    0.00032   4.964  -1.030   8.299  -5.020  -7.475
 3341.100  26.00 Fe1  5.3894E-02    0.05389   3.654  -3.777   7.850  -4.590  -7.260
 3341.114  28.01 Ni2  1.2146E-09    0.00000  13.188  -3.395   8.470  -5.230  -7.440
 3341.151  23.02 V 3  1.2586E-18    0.00000  19.474   0.723   9.510  -6.010  -7.710
 3341.168  24.00 Cr1  1.1111E-02    0.01111   3.010  -2.773   7.950  -5.340  -7.460
 3341.179  25.01 Mn2  1.2309E-13    0.00000  10.468  -9.088   8.600  -4.570  -7.200
 3341.205  10.02 Ne3  7.4159E-78    0.00000  53.687  -0.220   8.299  -4.736  -7.525
 3341.219  69.02 Tm3  8.5393E-11    0.00000   6.269  -1.920   8.299  -5.623  -7.809
 3341.221  29.00 Cu1  5.0910E-09    0.00000   7.178  -5.749   7.360  -2.990  -7.090
 3341.221  29.00 Cu1  1.6474E-09    0.00000   7.178  -6.239   7.800  -2.990  -7.090
 3341.241  27.02 Co3  1.5830E-26    0.00000  17.525  -7.886   9.610  -6.330  -7.850
 3341.252  24.00 Cr1  1.3478E-03    0.00135   3.369  -3.375   8.270  -5.070  -7.560
 3341.263  21.04 Sc5  1.0553E-99    0.00000  49.035  -6.496  10.220  -6.680  -7.950
 3341.311  26.00 Fe1  2.5043E-04    0.00025   3.943  -5.857   7.780  -4.910  -7.510
 3341.341  28.01 Ni2  3.7232E-06    0.00000   8.416  -4.084   7.800  -6.550  -7.910
 3341.342  26.00 Fe1  1.1215E-02    0.01122   3.640  -4.471   7.230  -3.670  -7.320
 3341.342  27.00 Co1  2.8743E+00    2.87434   2.874  -0.137   7.930  -6.020  -7.800
 3341.349  25.01 Mn2  3.6614E-09    0.00000   0.000 -13.774  -0.180  -6.490  -7.930
 3341.349  25.01 Mn2  7.1722E-04    0.00072   0.000  -8.482  -0.180  -6.490  -7.930
 3341.363  28.01 Ni2  3.2920E-10    0.00000  13.188  -3.962   8.460  -5.810  -7.420
 3341.378  25.01 Mn2  1.0098E-13    0.00000  10.468  -9.174   8.600  -4.580  -7.200
 3341.380   6.01 C 2  5.6990E-32    0.00000  23.116 -17.355   8.150  -5.340  -7.540
 3341.380   6.01 C 2  3.8530E-22    0.00000  23.116  -7.525   8.150  -5.340  -7.540
 3341.387  25.02 Mn3  1.2197E-25    0.00000  17.870  -8.987   9.490  -6.330  -7.840
 3341.407  26.00 Fe1  3.2664E-01    0.32664   3.018  -3.551   7.660  -4.530  -7.460
 3341.414  24.00 Cr1  1.4703E-02    0.01470   3.375  -2.332   8.060  -5.850  -7.740
 3341.427  16.00 S 1  1.8479E-05    0.00002   8.412  -4.375   8.330  -1.990  -6.560
 3341.427  16.00 S 1  3.4807E-06    0.00000   8.412  -5.100   8.340  -2.120  -6.560
 3341.427  16.00 S 1  1.8736E-06    0.00000   8.412  -5.369   8.330  -2.320  -6.560
 3341.427  16.00 S 1  9.7874E-07    0.00000   8.412  -5.651   8.340  -2.160  -6.560
 3341.427  16.00 S 1  2.8098E-07    0.00000   8.412  -6.193   8.340  -2.530  -6.570
 3341.427  16.00 S 1  3.2038E-08    0.00000   8.412  -7.136   8.330  -2.140  -6.560
 3341.430  62.01 Sm2  2.5445E-02    0.02545   0.104  -1.740   8.299  -5.813  -7.729
 3341.430  66.01 Dy2  8.4991E-02    0.08499   0.103  -1.490   8.299  -5.899  -7.756
 3341.444  25.01 Mn2  2.2301E-01    0.22301   4.693  -1.883   8.440  -6.640  -7.880
 3341.446  23.01 V 2  3.3875E-05    0.00003   6.837  -1.669   8.930  -5.740  -7.710
 3341.463  24.02 Cr3  1.3239E-21    0.00000  18.765  -3.669   9.420  -6.030  -7.780
 3341.467  25.01 Mn2  1.2298E-04    0.00012   6.185  -3.836   8.660  -6.470  -7.870
 3341.473  80.00 Hg1  2.0486E-04    0.00020   5.461  -1.100   8.299  -5.422  -7.363
 3341.475  28.01 Ni2  1.8460E-12    0.00000  13.178  -6.222   8.440  -5.040  -7.480
 3341.480  29.00 Cu1  1.8829E-06    0.00000   6.986  -3.349   8.790  -3.610  -6.860
 3341.499  27.01 Co2  7.4597E-09    0.00000   8.594  -4.892   9.060  -5.750  -7.690
 3341.502  25.01 Mn2  4.2634E-10    0.00000   9.864  -6.077   9.140  -5.830  -7.740
 3341.503  29.00 Cu1  2.2282E-05    0.00002   6.947  -2.310   9.230  -4.960  -7.580
 3341.504  21.00 Sc1  1.8599E-03    0.00186   1.985  -1.216   7.960  -4.060  -7.470
 3341.509  10.03 Ne4  8.1050-138    0.00000  79.621  -2.110   8.299  -5.004  -7.711
 3341.509  18.01 Ar2  7.9145E-22    0.00000  21.367  -4.050   8.299  -4.678  -7.366
 3341.543  25.02 Mn3  2.3682E-21    0.00000  18.503  -4.145   9.470  -6.080  -7.790
 3341.550  22.00 Ti1  6.7807E-02    0.06781   0.900  -2.379   8.100  -5.990  -7.720
 3341.551  26.01 Fe2  8.4840E-06    0.00001  10.348  -2.888   9.000  -4.220  -7.390
 3341.558  22.00 Ti1  5.8534E-02    0.05853   1.981  -1.497   7.720  -4.670  -7.320
 3341.569  26.00 Fe1  8.7266E-02    0.08727   3.368  -3.818   7.820  -3.900  -7.290
 3341.579  20.00 Ca1  4.8682E-03    0.00487   2.709  -4.040   7.520  -5.960  -7.450
 3341.596  41.01 Nb2  1.4069E-01    0.14069   1.263  -0.460   8.299  -6.088  -7.817
 3341.646  23.02 V 3  4.5716E-19    0.00000  17.811  -1.172   9.540  -6.000  -7.710
 3341.655  27.00 Co1  3.7054E-08    0.00000   3.732  -7.276   8.160  -4.770  -7.580
 3341.657  58.01 Ce2  2.7789E-03    0.00278   1.026  -1.940   8.299  -5.627  -7.669
 3341.663  92.01 U 2  2.3647E-02    0.02365   0.284  -0.602   8.299  -5.920  -7.763
 3341.671  44.00 Ru1  1.3611E-02    0.01361   1.131  -0.680   8.299  -6.174  -7.603
 3341.677  25.01 Mn2  1.7489E-12    0.00000   8.408  -9.738   8.690  -5.130  -7.470
 3341.680  23.01 V 2  1.2514E-04    0.00013   6.881  -1.063   8.980  -5.860  -7.710
 3341.691  16.00 S 1  4.6047E-07    0.00000   8.416  -5.975   6.590  -2.190  -6.560
 3341.691  16.00 S 1  1.5353E-07    0.00000   8.416  -6.452   6.710  -2.150  -6.560
 3341.691  16.00 S 1  1.1148E-08    0.00000   8.416  -7.591   6.970  -2.320  -6.560
 3341.691  16.00 S 1  2.1938E-09    0.00000   8.416  -8.297   6.720  -2.560  -6.570
 3341.691  16.00 S 1  3.0353E-10    0.00000   8.416  -9.156   6.690  -2.360  -6.560
 3341.724  28.01 Ni2  1.1272E-11    0.00000  12.616  -5.928   8.370  -4.970  -7.350
 3341.733  22.00 Ti1  3.0126E-02    0.03013   2.305  -1.502   8.000  -4.320  -7.260
 3341.741  18.01 Ar2  5.1190E-18    0.00000  19.549  -1.830   8.299  -5.263  -7.552
 3341.759  29.01 Cu2  2.0064E-10    0.00000  14.462  -2.074   8.299  -4.477  -7.975
 3341.784  27.01 Co2  1.0346E-07    0.00000   8.634  -3.715   9.060  -5.770  -7.690
 3341.800  26.00 Fe1  1.2225E-01    0.12225   3.547  -3.515   7.720  -4.710  -7.370
 3341.803  25.01 Mn2  1.5163E-11    0.00000   9.864  -7.526   9.030  -5.830  -7.740
 3341.805  24.01 Cr2  6.7082E-08    0.00000   9.663  -4.304   8.860  -6.430  -7.560
 3341.810  29.01 Cu2  5.6632E-15    0.00000  15.067  -6.094   8.460  -3.700  -7.250
 3341.811  25.01 Mn2  6.9403E-03    0.00694   4.693  -3.390   8.440  -6.640  -7.880
 3341.818  26.03 Fe4  7.8116E-45    0.00000  19.876  -8.725   9.610  -6.780  -8.000
 3341.839  42.00 Mo1  3.5008E-04    0.00035   3.078  -0.811   8.299  -3.899  -6.875
 3341.839  68.01 Er2  3.5255E-01    0.35255   0.892  -0.159   8.299  -5.824  -7.732
 3341.847  27.00 Co1  1.3763E-01    0.13763   2.787  -1.533   7.490  -4.620  -7.460
 3341.856  17.01 Cl2  1.0842E-17    0.00000  18.592  -2.910   8.299  -4.107  -7.183
 3341.865  58.01 Ce2  1.3138E-03    0.00131   0.655  -2.590   8.299  -5.691  -7.690
 3341.868  58.01 Ce2  3.8594E-01    0.38594   0.559  -0.206   8.299  -5.707  -7.695
 3341.870  25.02 Mn3  3.0775E-23    0.00000  17.973  -6.495   9.390  -6.320  -7.840
 3341.873  22.00 Ti1  9.2856E+01   92.85581   0.000  -0.030   8.090  -5.980  -7.770
 3341.875  22.01 Ti2  8.3247E+03 8324.71668   0.574   0.340   8.310  -6.390  -7.820
 3341.890  66.01 Dy2  1.5094E-01    0.15094   0.538  -0.860   8.299  -5.838  -7.737
 3341.891  26.00 Fe1  2.1325E-02    0.02133   3.640  -4.192   7.250  -3.640  -7.320
 3341.896  28.01 Ni2  4.0517E-09    0.00000  11.149  -4.656   8.130  -5.180  -7.500
 3341.905  25.01 Mn2  1.3425E-04    0.00013   6.913  -3.161   8.740  -6.480  -7.870
 3341.906  26.00 Fe1  1.1896E+02  118.95505   2.692  -1.275   7.800  -6.090  -7.800
 3341.909  28.02 Ni3  3.5736E-29    0.00000  22.761  -6.723   9.670  -6.340  -7.860
 3341.926  26.02 Fe3  6.7127E-25    0.00000  24.747  -3.287   9.120  -5.900  -7.570
 3341.927  26.01 Fe2  1.9683E-02    0.01968   3.944  -5.126   8.670  -6.580  -7.890
 3341.947  26.01 Fe2  1.0403E-06    0.00000   9.112  -4.881   8.860  -5.360  -7.590
 3341.948  27.00 Co1  1.1799E+00    1.17994   1.956  -1.327   8.090  -6.050  -7.780
 3341.955  28.02 Ni3  1.3567E-25    0.00000  22.228  -3.610   9.360  -6.020  -7.780
 3341.957  26.00 Fe1  1.2780E-03    0.00128   3.301  -5.711   6.920  -4.000  -7.260
 3341.965  24.01 Cr2  4.1719E-01    0.41719   4.781  -1.782   8.440  -6.490  -7.850
 3341.967  27.03 Co4  1.6146E-47    0.00000  22.119  -3.609   9.780  -6.830  -8.010
 3341.977  41.00 Nb1  1.5729E-02    0.01573   0.142  -0.360   8.299  -6.370  -7.666
 3341.985  25.01 Mn2  5.8000E-07    0.00000   8.493  -4.143   8.830  -5.100  -7.460
 3341.999  24.01 Cr2  2.7544E-13    0.00000  11.298  -8.260   8.500  -4.310  -7.180
 3339.001 107.00 NH1  2.0037E-02    0.02004   0.004  -3.494   8.300  -5.000  -7.000
 3339.021 107.00 NH1  2.3474E-03    0.00235   1.298  -3.293   8.300  -5.000  -7.000
 3339.025 107.00 NH1  2.7795E-06    0.00000   0.525  -6.896   8.300  -5.000  -7.000
 3339.041 107.00 NH1  2.1372E-05    0.00002   1.308  -5.325   8.300  -5.000  -7.000
 3339.062 107.00 NH1  8.5354E-06    0.00001   1.295  -5.735   8.300  -5.000  -7.000
 3339.070 107.00 NH1  7.2417E-05    0.00007   0.004  -5.936   8.300  -5.000  -7.000
 3339.092 107.00 NH1  5.5204E-03    0.00552   0.525  -3.598   8.300  -5.000  -7.000
 3339.096 107.00 NH1  3.5469E-02    0.03547   0.004  -3.246   8.300  -5.000  -7.000
 3339.115 107.00 NH1  9.6628E-02    0.09663   0.526  -2.354   8.300  -5.000  -7.000
 3339.128 107.00 NH1  4.0212E-05    0.00004   1.304  -5.054   8.300  -5.000  -7.000
 3339.143 107.00 NH1  2.3733E-03    0.00237   1.304  -3.283   8.300  -5.000  -7.000
 3339.162 107.00 NH1  3.0831E-04    0.00031   0.525  -4.851   8.300  -5.000  -7.000
 3339.163 107.00 NH1  1.2819E-04    0.00013   0.004  -5.688   8.300  -5.000  -7.000
 3339.169 107.00 NH1  3.7615E-05    0.00004   1.304  -5.083   8.300  -5.000  -7.000
 3339.176 107.00 NH1  1.1037E-02    0.01104   1.308  -2.612   8.300  -5.000  -7.000
 3339.183 107.00 NH1  6.5143E-01    0.65143   1.308  -0.841   8.300  -5.000  -7.000
 3339.205 107.00 NH1  1.0325E-02    0.01032   1.308  -2.641   8.300  -5.000  -7.000
 3339.261 107.00 NH1  1.6914E+00    1.69140   0.527  -1.110   8.300  -5.000  -7.000
 3339.304 107.00 NH1  2.5025E-03    0.00250   1.304  -3.260   8.300  -5.000  -7.000
 3339.339 107.00 NH1  6.8689E-01    0.68689   1.308  -0.818   8.300  -5.000  -7.000
 3339.412 107.00 NH1  2.8356E-03    0.00284   1.298  -3.211   8.300  -5.000  -7.000
 3339.430 107.00 NH1  2.6755E-03    0.00268   1.304  -3.231   8.300  -5.000  -7.000
 3339.440 107.00 NH1  1.4476E-06    0.00000   1.586  -6.251   8.300  -5.000  -7.000
 3339.456 107.00 NH1  1.0310E-05    0.00001   1.295  -5.653   8.300  -5.000  -7.000
 3339.477 107.00 NH1  7.3435E-01    0.73435   1.308  -0.789   8.300  -5.000  -7.000
 3339.486 107.00 NH1  3.4996E-04    0.00035   0.525  -4.796   8.300  -5.000  -7.000
 3339.493 107.00 NH1  9.6447E-06    0.00001   1.879  -5.171   8.300  -5.000  -7.000
 3339.591 107.00 NH1  2.2701E-06    0.00000   1.885  -5.794   8.300  -5.000  -7.000
 3339.622 107.00 NH1  2.6367E-03    0.00264   1.885  -2.729   8.300  -5.000  -7.000
 3339.624 107.00 NH1  6.1382E-03    0.00614   0.525  -3.552   8.300  -5.000  -7.000
 3339.662 107.00 NH1  5.9079E-07    0.00000   2.168  -6.131   8.300  -5.000  -7.000
 3339.674 107.00 NH1  9.1714E-06    0.00001   1.880  -5.192   8.300  -5.000  -7.000
 3339.676 107.00 NH1  1.1757E-03    0.00118   1.879  -3.085   8.300  -5.000  -7.000
 3339.684 107.00 NH1  1.0825E-03    0.00108   1.880  -3.120   8.300  -5.000  -7.000
 3339.705 107.00 NH1  1.1232E-03    0.00112   1.880  -3.104   8.300  -5.000  -7.000
 3339.804 107.00 NH1  3.2142E-01    0.32142   1.885  -0.643   8.299  -5.000  -7.000
 3339.804 107.00 NH1  2.5073E-03    0.00251   1.886  -2.750   8.299  -5.000  -7.000
 3339.815 107.00 NH1  2.9594E-01    0.29594   1.886  -0.678   8.299  -5.000  -7.000
 3339.828 107.00 NH1  1.0825E-02    0.01083   0.040  -3.730   8.299  -5.000  -7.000
 3339.835 107.00 NH1  3.0705E-01    0.30705   1.886  -0.662   8.299  -5.000  -7.000
 3339.846 107.00 NH1  1.9642E+00    1.96425   0.526  -1.046   8.299  -5.000  -7.000
 3339.860 107.00 NH1  2.0111E+00    2.01115   0.040  -1.461   8.299  -5.000  -7.000
 3339.905 107.00 NH1  3.9125E-05    0.00004   0.040  -6.172   8.299  -5.000  -7.000
 3339.927 107.00 NH1  7.2686E-03    0.00727   0.040  -3.903   8.299  -5.000  -7.000
 3339.958 107.00 NH1  3.5041E-01    0.35041   0.041  -2.219   8.299  -5.000  -7.000
 3340.024 107.00 NH1  1.2690E-03    0.00127   0.040  -4.661   8.299  -5.000  -7.000
 3340.202 107.00 NH1  2.8741E-05    0.00003   1.248  -5.249   8.299  -5.000  -7.000
 3340.247 107.00 NH1  7.1141E-03    0.00711   0.525  -3.488   8.299  -5.000  -7.000
 3340.327 107.00 NH1  1.6219E-04    0.00016   2.172  -3.689   8.299  -5.000  -7.000
 3340.331 107.00 NH1  2.5243E-03    0.00252   1.245  -3.308   8.299  -5.000  -7.000
 3340.345 107.00 NH1  4.7645E-05    0.00005   1.244  -5.033   8.299  -5.000  -7.000
 3340.357 107.00 NH1  1.3077E-02    0.01308   1.248  -2.591   8.299  -5.000  -7.000
 3340.361 107.00 NH1  4.4376E-05    0.00004   1.245  -5.063   8.299  -5.000  -7.000
 3340.371 107.00 NH1  9.7501E-02    0.09750   0.004  -2.807   8.299  -5.000  -7.000
 3340.371 107.00 NH1  6.9426E-01    0.69426   1.248  -0.866   8.299  -5.000  -7.000
 3340.398 107.00 NH1  1.2205E-02    0.01220   1.248  -2.621   8.299  -5.000  -7.000
 3340.433 107.00 NH1  3.5238E-04    0.00035   0.004  -5.249   8.299  -5.000  -7.000
 3340.516 107.00 NH1  2.6679E-03    0.00267   1.245  -3.284   8.299  -5.000  -7.000
 3340.553 107.00 NH1  7.3374E-01    0.73374   1.248  -0.842   8.299  -5.000  -7.000
 3340.558 107.00 NH1  4.3205E-01    0.43205   0.040  -2.129   8.299  -5.000  -7.000
 3340.637 107.00 NH1  1.5615E-03    0.00156   0.040  -4.571   8.299  -5.000  -7.000
 3340.672 107.00 NH1  2.8712E-03    0.00287   1.244  -3.253   8.299  -5.000  -7.000
 3340.682 107.00 NH1  7.8806E-01    0.78806   1.248  -0.811   8.299  -5.000  -7.000
 3340.688 107.00 NH1  2.4360E+00    2.43599   0.041  -1.377   8.299  -5.000  -7.000
 3340.755 107.00 NH1  8.8218E-03    0.00882   0.040  -3.819   8.299  -5.000  -7.000
 3341.193 107.00 NH1  7.9617E-06    0.00001   1.963  -5.181   8.299  -5.000  -7.000
 3341.319 107.00 NH1  4.1116E-04    0.00041   0.811  -4.476   8.299  -5.000  -7.000
 3341.336 107.00 NH1  1.7249E-06    0.00000   1.969  -5.840   8.299  -5.000  -7.000
 3341.360 107.00 NH1  2.1766E-03    0.00218   1.969  -2.739   8.299  -5.000  -7.000
 3341.367 107.00 NH1  1.0305E-03    0.00103   1.963  -3.069   8.299  -5.000  -7.000
 3341.385 107.00 NH1  7.6038E-06    0.00001   1.963  -5.201   8.299  -5.000  -7.000
 3341.396 107.00 NH1  1.4890E-06    0.00000   0.810  -6.918   8.299  -5.000  -7.000
 3341.400 107.00 NH1  9.5287E-04    0.00095   1.963  -3.103   8.299  -5.000  -7.000
 3341.409 107.00 NH1  9.8636E-04    0.00099   1.963  -3.088   8.299  -5.000  -7.000
 3341.444 107.00 NH1  8.0543E-03    0.00805   0.811  -3.184   8.299  -5.000  -7.000
 3341.514 107.00 NH1  2.9169E-05    0.00003   0.810  -5.626   8.299  -5.000  -7.000
 3341.533 107.00 NH1  2.8171E-01    0.28171   1.969  -0.627   8.299  -5.000  -7.000
 3341.554 107.00 NH1  2.0788E-03    0.00208   1.969  -2.759   8.299  -5.000  -7.000
 3341.568 107.00 NH1  2.6050E-01    0.26050   1.969  -0.661   8.299  -5.000  -7.000
 3341.577 107.00 NH1  2.6965E-01    0.26965   1.969  -0.646   8.299  -5.000  -7.000
 3341.618 107.00 NH1  3.8697E-05    0.00004   1.192  -5.169   8.299  -5.000  -7.000
 3341.701 107.00 NH1  1.1660E-03    0.00117   0.496  -4.299   8.299  -5.000  -7.000
 3341.730 107.00 NH1  2.6619E-03    0.00266   1.188  -3.335   8.299  -5.000  -7.000
 3341.759 107.00 NH1  7.3063E-01    0.73063   1.192  -0.893   8.299  -5.000  -7.000
 3341.765 107.00 NH1  5.2264E-05    0.00005   1.188  -5.042   8.299  -5.000  -7.000
 3341.775 107.00 NH1  1.4345E-02    0.01435   1.192  -2.600   8.299  -5.000  -7.000
 3341.776 107.00 NH1  5.6260E-05    0.00006   1.188  -5.010   8.299  -5.000  -7.000
 3341.777 107.00 NH1  1.4181E+00    1.41806   0.496  -1.214   8.299  -5.000  -7.000
 3341.795 107.00 NH1  1.5442E-02    0.01544   1.192  -2.568   8.299  -5.000  -7.000
 3341.817 107.00 NH1  3.3319E+00    3.33194   0.040  -1.242   8.299  -5.000  -7.000
 3341.844 107.00 NH1  1.0016E-01    0.10016   0.496  -2.365   8.299  -5.000  -7.000
 3341.888 107.00 NH1  1.2042E-02    0.01204   0.040  -3.684   8.299  -5.000  -7.000
 3341.942 107.00 NH1  2.8263E-03    0.00283   1.188  -3.309   8.299  -5.000  -7.000
 3341.952 107.00 NH1  7.7575E-01    0.77575   1.192  -0.867   8.299  -5.000  -7.000
 3341.977 107.00 NH1  4.2313E-06    0.00000   0.494  -6.741   8.299  -5.000  -7.000


==> anc/linedat/lines_NH3357.dat <==
 3356.013  72.01 Hf2  9.2668E-02    0.09267   2.154   0.010   8.295  -6.053  -7.805
 3356.019  28.02 Ni3  3.2790E-25    0.00000  22.228  -3.225   9.440  -6.350  -7.860
 3356.030  16.00 S 1  6.7629E-09    0.00000   9.653  -6.724   7.200  -2.160  -6.430
 3356.030  16.00 S 1  8.2820E-10    0.00000   9.653  -7.636   7.730  -1.960  -6.390
 3356.031  24.02 Cr3  5.5486E-22    0.00000  18.517  -4.262   9.410  -6.120  -7.790
 3356.044  24.01 Cr2  2.6358E-08    0.00000  11.719  -2.909   8.090  -3.990  -7.080
 3356.058  26.01 Fe2  4.7402E-09    0.00000  10.731  -5.804   9.180  -5.820  -7.740
 3356.066  58.01 Ce2  2.6926E-02    0.02693   0.674  -1.260   8.295  -5.691  -7.689
 3356.088  40.01 Zr2  1.4930E+01   14.92958   0.095  -0.513   8.295  -6.087  -7.816
 3356.100  25.01 Mn2  2.7976E-01    0.27976   4.310  -2.118   8.440  -6.590  -7.890
 3356.108  26.01 Fe2  9.7479E-07    0.00000   9.100  -4.918   8.660  -6.320  -7.930
 3356.113  28.02 Ni3  1.7299E-25    0.00000  22.630  -3.151   9.680  -6.340  -7.860
 3356.117  27.01 Co2  2.5406E-09    0.00000  10.017  -4.113   9.050  -5.790  -7.730
 3356.119   6.01 C 2  5.6399E-28    0.00000  23.533 -12.993   7.810  -2.560  -7.050
 3356.119   6.01 C 2  2.6870E-29    0.00000  23.533 -14.315   7.810  -2.560  -7.050
 3356.120  24.01 Cr2  2.2897E-11    0.00000  10.726  -6.839   8.460  -4.940  -7.320
 3356.148   8.00 O 1  3.1512E-06    0.00000  12.542  -3.120   8.295  -4.505  -7.069
 3356.192  22.00 Ti1  2.6469E-01    0.26469   1.997  -0.826   7.720  -4.670  -7.320
 3356.211  58.01 Ce2  1.5026E-06    0.00000   2.415  -3.990   8.295  -5.351  -7.581
 3356.213  66.01 Dy2  2.3361E-01    0.23361   1.925   0.545   8.295  -5.616  -7.666
 3356.241  24.00 Cr1  1.5219E-07    0.00000   4.204  -6.590   6.940  -2.900  -6.750
 3356.249  26.01 Fe2  3.8361E+00    3.83606   4.076  -2.719   8.440  -6.530  -7.890
 3356.276   6.01 C 2  3.5804E-23    0.00000  24.602  -7.255   9.390  -4.990  -7.380
 3356.295  19.01 K 2  8.4744E-23    0.00000  26.407  -4.997   8.980  -3.830  -7.220
 3356.298  26.01 Fe2  1.4490E-06    0.00000   9.053  -4.787   8.840  -5.200  -7.500
 3356.308  10.01 Ne2  1.0581E-30    0.00000  31.122  -0.690   8.295  -5.633  -7.671
 3356.308  42.00 Mo1  2.7779E-04    0.00028   2.680  -1.258   8.295  -4.817  -7.169
 3356.319  26.00 Fe1  8.7407E+00    8.74071   0.915  -3.962   8.080  -6.280  -7.750
 3356.329  75.00 Re1  1.6092E-03    0.00161   2.748   0.330   8.295  -5.561  -7.407
 3356.340  26.00 Fe1  8.9731E-05    0.00009   2.998  -7.128   7.980  -4.770  -7.510
 3356.340  23.02 V 3  1.1486E-20    0.00000  19.425  -1.358   9.580  -6.040  -7.710
 3356.345  58.02 Ce3  1.0215E-05    0.00001   2.663  -1.500   8.295  -5.634  -7.812
 3356.350  22.00 Ti1  4.2512E-09    0.00000   1.739  -8.846   7.060  -4.190  -7.440
 3356.351  23.00 V 1  2.3434E-01    0.23434   1.195  -0.610   8.260  -5.610  -7.570
 3356.354  23.01 V 2  1.2168E-04    0.00012   4.005  -3.590   8.370  -6.490  -7.870
 3356.360  25.01 Mn2  2.5699E-06    0.00000   1.855  -9.303  -0.110  -6.490  -7.930
 3356.365  27.01 Co2  2.3046E-08    0.00000  10.270  -2.934   8.850  -5.980  -7.510
 3356.374  28.02 Ni3  3.2085E-25    0.00000  22.696  -2.825   9.430  -6.380  -7.860
 3356.374  24.00 Cr1  1.1750E+00    1.17497   2.913  -0.832   8.360  -4.810  -7.530
 3356.394  18.02 Ar3  8.4917E-44    0.00000  29.657  -2.650   8.295  -4.952  -7.594
 3356.400  26.00 Fe1  7.1381E-04    0.00071   3.635  -5.670   7.860  -3.960  -7.240
 3356.401  26.00 Fe1  6.7619E+01   67.61907   2.279  -1.880   8.370  -5.750  -7.700
 3356.412  58.01 Ce2  9.2277E-02    0.09228   0.417  -0.950   8.295  -5.733  -7.703
 3356.416  24.02 Cr3  6.9113E-15    0.00000  12.688  -2.267   9.100  -6.590  -7.930
 3356.420  70.01 Yb2  8.1001E-07    0.00000   5.613  -3.060   8.295  -4.804  -7.406
 3356.441  14.00 Si1  5.0960E-03    0.00510   7.755  -2.039   8.140  -3.870  -6.990
 3356.441  14.00 Si1  2.6076E-03    0.00261   7.755  -2.330   8.210  -3.870  -6.990
 3356.449  26.01 Fe2  1.4482E-05    0.00001   9.171  -3.684   9.020  -5.830  -7.570
 3356.470  70.02 Yb3  1.8224E-10    0.00000   6.587  -3.260   8.295  -5.703  -7.834
 3356.471  27.00 Co1  1.4213E+00    1.42127   2.080  -1.136   8.200  -5.760  -7.760
 3356.485  28.01 Ni2  7.9658E-09    0.00000  12.447  -3.225   9.170  -4.800  -7.490
 3356.486  19.01 K 2  8.4840E-16    0.00000  22.715  -1.227   9.000  -5.500  -7.600
 3356.493  58.01 Ce2  1.9952E-04    0.00020   0.960  -3.140   8.295  -5.642  -7.674
 3356.506  25.01 Mn2  2.2142E-10    0.00000   4.065 -11.434   1.070  -6.480  -7.920
 3356.507  26.00 Fe1  8.6690E-03    0.00867   3.430  -4.765   7.780  -4.440  -7.300
 3356.510  26.02 Fe3  1.1432E-18    0.00000  14.571  -5.958   9.390  -6.350  -7.850
 3356.513  23.00 V 1  1.4301E-06    0.00000   1.711  -5.373   8.150  -4.870  -7.530
 3356.522  28.01 Ni2  8.1696E-04    0.00082   8.767  -1.434   9.060  -5.870  -7.780
 3356.523  26.01 Fe2  1.0177E-11    0.00000  10.329  -8.824   8.620  -4.380  -7.420
 3356.554  69.01 Tm2  1.3022E-05    0.00001   3.247  -1.870   8.295  -5.432  -7.607
 3356.561  22.00 Ti1  1.2128E-07    0.00000   0.813  -8.201   8.130  -6.070  -7.720
 3356.566  25.02 Mn3  8.5203E-25    0.00000  22.212  -4.342   9.340  -5.900  -7.720
 3356.582  23.04 V 5  4.2947-108    0.00000  58.315  -3.223   9.830  -4.770  -7.590
 3356.586  26.02 Fe3  1.1726E-13    0.00000   0.116 -13.595  -0.530  -7.210  -8.150
 3356.586  26.02 Fe3  3.6320E-09    0.00000   0.116  -9.104  -0.530  -7.210  -8.150
 3356.602  24.00 Cr1  1.1148E-03    0.00111   3.890  -3.000   8.160  -5.760  -7.680
 3356.680  25.02 Mn3  2.7290E-15    0.00000  11.321  -4.366   9.070  -6.630  -7.930
 3356.684  26.00 Fe1  3.4763E+01   34.76260   3.047  -1.497   7.930  -6.000  -7.500
 3356.712  27.02 Co3  1.4700E-23    0.00000  17.384  -5.040   9.480  -6.330  -7.850
 3356.727  26.00 Fe1  1.0209E+00    1.02094   3.654  -2.498   7.900  -3.390  -7.140
 3356.738  22.01 Ti2  3.7328E-08    0.00000   6.504  -5.818   8.900  -5.380  -7.610
 3356.739  69.01 Tm2  8.9679E-05    0.00009   3.295  -0.990   8.295  -5.422  -7.604
 3356.740  25.02 Mn3  1.4946E-18    0.00000  13.621  -5.615   9.070  -6.630  -7.930
 3356.756  58.01 Ce2  1.3104E-02    0.01310   1.123  -1.180   8.295  -5.613  -7.665
 3356.778  26.01 Fe2  6.5595E-07    0.00000   9.171  -5.028   9.030  -5.830  -7.570
 3356.779  28.03 Ni4  2.2713E-49    0.00000  18.888  -7.597   9.040  -6.840  -8.020
 3356.788  72.00 Hf1  2.1630E-03    0.00216   1.943   0.120   8.295  -5.503  -7.389
 3356.792  25.00 Mn1  1.1344E-03    0.00113   4.345  -2.930   7.500  -5.870  -7.770
 3356.809  26.01 Fe2  2.6379E-09    0.00000   9.694  -6.966   8.540  -6.410  -7.870
 3356.818  26.02 Fe3  1.1672E-23    0.00000  23.530  -3.110   9.300  -5.350  -7.690
 3356.824  90.01 Th2  7.4287E-03    0.00743   1.188  -0.733   8.295  -5.713  -7.697
 3356.827  28.01 Ni2  3.3296E-08    0.00000  12.280  -2.750   9.160  -4.710  -7.460
 3356.836  27.02 Co3  1.4222E-24    0.00000  17.429  -6.015   9.460  -6.300  -7.840
 3356.836  26.00 Fe1  1.4622E-02    0.01462   3.686  -4.314   7.790  -3.780  -7.120
 3356.837  27.00 Co1  8.2434E-01    0.82434   3.067  -0.509   8.080  -5.110  -7.530
 3356.857  23.01 V 2  9.6840E-05    0.00010   5.795  -2.123   8.860  -5.560  -7.670
 3356.875  24.01 Cr2  2.4547E-06    0.00000   9.663  -2.739   8.860  -6.450  -7.560
 3356.881  26.01 Fe2  2.5163E-07    0.00000   9.130  -5.480   8.540  -5.290  -7.590
 3356.887  29.01 Cu2  7.0071E-09    0.00000  10.956  -3.597   8.540  -6.610  -7.910
 3356.909  27.00 Co1  1.5872E-03    0.00159   3.191  -3.116   8.200  -4.960  -7.510
 3356.910  24.00 Cr1  3.2329E-08    0.00000   3.125  -8.207   7.960  -5.490  -7.510
 3356.920  26.01 Fe2  1.1449E-05    0.00001   9.130  -3.822   8.630  -5.330  -7.590
 3356.965  23.00 V 1  1.8132E-08    0.00000   2.039  -6.983   7.440  -4.960  -7.300
 3356.965  70.01 Yb2  7.5345E-04    0.00075   5.169  -0.480   8.295  -4.960  -7.456
 3357.005  23.01 V 2  9.4616E-09    0.00000   7.938  -4.258   8.950  -5.520  -7.650
 3357.020  20.00 Ca1  1.1774E-02    0.01177   1.886  -4.375   6.950  -3.870  -7.090
 3357.042  41.00 Nb1  1.5693E-03    0.00157   0.267  -1.250   8.295  -6.330  -7.653
 3357.077  29.01 Cu2  9.0541E-12    0.00000  14.462  -3.418   8.295  -4.486  -7.975
 3357.084  25.02 Mn3  7.9377E-15    0.00000  13.622  -1.889   9.070  -6.630  -7.930
 3357.093  26.02 Fe3  7.8150E-15    0.00000  10.993  -5.254   9.210  -6.670  -7.950
 3357.142  58.01 Ce2  8.9936E-03    0.00899   0.327  -2.040   8.295  -5.747  -7.708
 3357.149  58.02 Ce3  3.7469E-14    0.00000  11.881  -1.870   8.295  -4.443  -7.431
 3357.153  23.00 V 1  3.3590E-03    0.00336   1.893  -1.843   8.210  -5.030  -7.690
 3357.160  26.01 Fe2  2.0710E-05    0.00002   9.373  -3.352   9.070  -5.770  -7.540
 3357.163  25.01 Mn2  3.6460E-07    0.00000   6.645  -5.960   8.870  -6.710  -7.850
 3357.174  24.01 Cr2  9.0479E-07    0.00000  10.683  -2.280   9.080  -4.020  -7.480
 3357.188  21.00 Sc1  1.3345E-03    0.00133   1.996  -1.349   8.520  -4.780  -7.730
 3357.202  69.01 Tm2  6.9623E-06    0.00001   3.295  -2.100   8.295  -5.422  -7.604
 3357.210  21.00 Sc1  3.4921E-04    0.00035   2.010  -1.919   7.780  -3.690  -7.410
 3357.214  58.01 Ce2  1.0894E-01    0.10894   0.529  -0.780   8.295  -5.715  -7.697
 3357.219  26.01 Fe2  8.4291E-06    0.00001   6.138  -6.573   9.130  -6.530  -7.790
 3357.238   6.01 C 2  9.6617E-18    0.00000  24.658  -1.775   9.440  -4.920  -7.380
 3357.247  24.01 Cr2  7.4226E-11    0.00000  10.635  -6.408   8.640  -4.240  -7.420
 3357.261  40.01 Zr2  1.2892E+01   12.89208   0.000  -0.660   8.295  -6.098  -7.820
 3357.278  21.00 Sc1  3.5581E-04    0.00036   1.987  -1.931   7.560  -4.020  -7.330
 3357.294  21.00 Sc1  1.5666E-03    0.00157   1.969  -1.303   7.540  -4.100  -7.310
 3357.295  69.01 Tm2  4.0065E-05    0.00004   3.295  -1.340   8.295  -5.422  -7.604
 3357.300  69.01 Tm2  1.0871E-03    0.00109   2.971  -0.190   8.295  -5.490  -7.625
 3357.310  14.00 Si1  7.0912E-09    0.00000   8.014  -7.669   9.030  -2.970  -6.660
 3357.392  26.00 Fe1  1.9340E-02    0.01934   3.017  -4.778   8.350  -4.970  -7.500
 3357.394  24.01 Cr2  1.8073E+01   18.07255   4.415  -0.464   8.300  -6.490  -7.870
 3357.410  26.02 Fe3  8.5628E-14    0.00000  13.134  -2.341   9.170  -6.670  -7.950
 3357.414  26.01 Fe2  3.0973E-11    0.00000  12.187  -6.715   8.980  -5.360  -7.590
 3357.417  58.01 Ce2  3.7442E-03    0.00374   1.962  -0.990   8.295  -5.450  -7.613
 3357.419  26.02 Fe3  5.9841E-15    0.00000  14.177  -2.584   9.300  -6.670  -7.940
 3357.448  26.01 Fe2  4.4910E-05    0.00004  10.414  -2.105   9.150  -4.130  -7.440
 3357.450   6.01 C 2  1.5715E-23    0.00000  23.532  -8.549   7.850  -2.880  -7.020
 3357.469  26.01 Fe2  1.4173E-04    0.00014   9.575  -2.340   8.660  -6.560  -7.900
 3357.473  29.01 Cu2  1.4576E-10    0.00000  15.124  -1.632   8.890  -4.240  -7.190
 3357.487  28.01 Ni2  7.0569E-09    0.00000  12.913  -2.870   8.420  -5.160  -7.490
 3357.493  24.01 Cr2  3.0057E-08    0.00000   9.294  -4.974   8.950  -5.820  -7.380
 3357.499  26.01 Fe2  5.3101E-04    0.00053  10.308  -1.125   8.930  -4.160  -7.390
 3357.501  27.02 Co3  2.0484E-24    0.00000  17.336  -5.938   9.450  -6.320  -7.850
 3357.502   6.01 C 2  1.5496E-20    0.00000  24.603  -4.618   9.390  -4.990  -7.380
 3357.507  26.01 Fe2  1.5434E-04    0.00015   9.575  -2.303   8.295  -4.822  -7.790
 3357.523  26.02 Fe3  8.9068E-27    0.00000  23.998  -5.818   9.330  -5.440  -7.570
 3357.526  22.00 Ti1  1.2700E-04    0.00013   2.092  -4.062   8.160  -4.920  -7.520
 3357.528  26.01 Fe2  5.2492E-05    0.00005   9.004  -3.271   8.790  -5.170  -7.480
 3357.549  24.01 Cr2  2.2053E-10    0.00000  10.762  -5.824   8.480  -4.980  -7.320
 3357.555  69.01 Tm2  2.1444E-04    0.00021   3.331  -0.580   8.295  -5.415  -7.601
 3357.568  26.00 Fe1  1.4884E+00    1.48844   3.603  -2.379   8.080  -4.160  -7.310
 3357.575  26.01 Fe2  9.6509E-04    0.00097   5.408  -5.153   8.500  -6.560  -7.910
 3357.584  24.01 Cr2  6.2479E-08    0.00000  11.748  -2.509   8.090  -3.990  -7.080
 3357.598  24.01 Cr2  9.8396E-10    0.00000  10.726  -5.206   8.460  -4.980  -7.320
 3357.613  64.00 Gd1  1.6403E-03    0.00164   0.066  -0.303   8.295  -6.109  -7.582
 3357.649  25.02 Mn3  3.5404E-23    0.00000  17.872  -6.521   9.490  -6.330  -7.840
 3357.659  27.02 Co3  3.6139E-17    0.00000   9.141  -5.862   8.830  -6.710  -7.970
 3357.661  26.01 Fe2  1.0836E-04    0.00011   9.250  -2.741   8.720  -5.810  -7.510
 3357.669  42.00 Mo1  1.2464E-04    0.00012   2.646  -1.636   8.295  -4.869  -7.186
 3357.676  28.01 Ni2  1.9115E-11    0.00000  12.567  -5.740   8.880  -4.650  -7.460
 3357.697  58.01 Ce2  2.4846E-03    0.00248   0.977  -2.030   8.295  -5.639  -7.673
 3357.715  24.01 Cr2  4.0370E-01    0.40370   4.415  -2.115   8.300  -6.570  -7.780
 3357.719  58.01 Ce2  2.8193E-03    0.00282   1.520  -1.500   8.295  -5.539  -7.641
 3357.731  26.00 Fe1  5.2799E-03    0.00528   3.018  -5.341   8.350  -4.970  -7.500
 3357.751  69.01 Tm2  2.9095E-04    0.00029   2.951  -0.780   8.295  -5.494  -7.626
 3357.758  69.01 Tm2  9.8361E-06    0.00001   3.295  -1.950   8.295  -5.422  -7.604
 3357.771  26.03 Fe4  3.7934E-43    0.00000  23.610  -3.770   9.440  -6.780  -8.000
 3357.786  70.01 Yb2  1.3264E-05    0.00001   5.517  -1.930   8.295  -4.840  -7.417
 3357.787   6.02 C 3  6.1963E-46    0.00000  40.578  -2.763   8.295  -4.177  -7.346
 3357.792  24.02 Cr3  2.9975E-17    0.00000  15.976  -1.753   9.390  -6.220  -7.820
 3357.803  26.00 Fe1  8.0470E-02    0.08047   3.634  -3.619   8.800  -5.030  -7.620
 3357.816  26.00 Fe1  1.4660E+00    1.46600   2.990  -2.922   7.840  -5.470  -7.540
 3357.819  10.01 Ne2  3.9307E-30    0.00000  30.928  -0.290   8.295  -5.667  -7.682
 3357.821  29.00 Cu1  1.0078E-07    0.00000   7.178  -4.451   7.440  -2.980  -7.090
 3357.821  29.00 Cu1  2.0436E-09    0.00000   7.178  -6.144   8.250  -2.980  -7.090
 3357.821  29.00 Cu1  2.4683E-12    0.00000   7.178  -9.062   8.030  -2.980  -7.090
 3357.823  25.01 Mn2  6.4922E-05    0.00006   5.473  -4.735   8.690  -6.480  -7.850
 3357.826  58.01 Ce2  9.3118E-05    0.00009   1.327  -3.150   8.295  -5.576  -7.653
 3357.839  26.01 Fe2  1.5527E-05    0.00002   2.828  -9.204   5.260  -6.530  -7.920
 3357.840   9.02 F 3  4.3994E-66    0.00000  44.678  -0.970   8.295  -5.672  -7.824
 3357.844  26.02 Fe3  1.1608E-26    0.00000  23.998  -5.703   9.330  -5.440  -7.570
 3357.845  26.01 Fe2  5.2571E-05    0.00005   7.473  -4.610   8.470  -6.410  -7.900
 3357.846  69.02 Tm3  1.2546E-10    0.00000   5.905  -2.070   8.295  -5.653  -7.818
 3357.848  23.01 V 2  8.3741E-07    0.00000   6.857  -3.257   8.920  -6.150  -7.710
 3357.849  58.01 Ce2  9.5341E-03    0.00953   0.561  -1.810   8.295  -5.710  -7.696
 3357.853  21.00 Sc1  1.2223E-03    0.00122   2.010  -1.375   8.100  -3.980  -7.500
 3357.856  24.00 Cr1  1.0282E-02    0.01028   3.104  -2.723   7.810  -6.140  -7.780
 3357.866  26.01 Fe2  2.7013E-08    0.00000   1.040 -13.528   0.230  -6.500  -7.940
 3357.866  26.01 Fe2  1.2989E-05    0.00001   1.040 -10.846   0.230  -6.500  -7.940
 3357.883  24.00 Cr1  4.8835E-05    0.00005   3.845  -4.398   7.630  -4.610  -7.320
 3357.900  16.00 S 1  4.3325E-08    0.00000   8.416  -7.000   6.630  -2.410  -6.620
 3357.900  16.00 S 1  4.1090E-09    0.00000   8.416  -8.023   6.680  -2.490  -6.620
 3357.900  16.00 S 1  1.2524E-09    0.00000   8.416  -8.539   6.630  -2.430  -6.620
 3357.900  16.00 S 1  4.0526E-10    0.00000   8.416  -9.029   6.830  -2.150  -6.620
 3357.900  16.00 S 1  3.9513E-10    0.00000   8.416  -9.040   6.680  -2.400  -6.620
 3357.907   6.02 C 3  3.7166E-46    0.00000  40.578  -2.985   8.295  -4.177  -7.346
 3357.920  58.01 Ce2  1.3279E-01    0.13279   0.328  -0.870   8.295  -5.747  -7.708
 3357.924  22.02 Ti3  4.2168E-14    0.00000  16.006   0.369   9.440  -6.020  -7.720
 3357.930  92.01 U 2  1.3192E-02    0.01319   0.036  -1.071   8.295  -5.955  -7.774
 3357.931  26.01 Fe2  8.8482E-01    0.88482   4.154  -3.288   8.600  -6.530  -7.890
 3357.935  29.01 Cu2  6.0388E-11    0.00000  14.462  -2.594   8.295  -4.486  -7.975
 3357.970  28.01 Ni2  8.6857E-08    0.00000  13.178  -1.548   8.270  -4.470  -7.180
 3357.972  76.00 Os1  3.2315E-02    0.03232   1.747  -0.540   8.295  -6.450  -7.692
 3357.978  42.00 Mo1  2.4986E-04    0.00025   2.918  -1.096   8.295  -4.390  -7.032
 3357.984  70.01 Yb2  1.0649E-07    0.00000   6.586  -3.090   8.295  -4.354  -7.262
 3357.984  25.00 Mn1  4.1644E-03    0.00416   4.726  -2.032   8.200  -4.740  -7.360
 3357.990  22.01 Ti2  2.0019E-07    0.00000   6.506  -5.087   8.760  -5.070  -7.610
 3357.996   6.02 C 3  1.2393E-46    0.00000  40.578  -3.462   8.295  -4.177  -7.346
 3356.131 107.00 NH1  4.0937E-04    0.00041   0.889  -4.408   8.295  -5.000  -7.477
 3356.157 107.00 NH1  1.7569E-05    0.00002   1.126  -5.568   8.295  -5.000  -7.477
 3356.157 107.00 NH1  1.4855E-06    0.00000   0.887  -6.850   8.295  -5.000  -7.477
 3356.160 107.00 NH1  2.1075E-07    0.00000   2.166  -6.579   8.295  -5.000  -7.477
 3356.196 107.00 NH1  2.8825E-02    0.02882   2.038  -1.555   8.295  -5.000  -7.477
 3356.203 107.00 NH1  7.2465E-01    0.72465   0.889  -1.160   8.295  -5.000  -7.477
 3356.222 107.00 NH1  2.6296E-03    0.00263   0.887  -3.602   8.295  -5.000  -7.477
 3356.227 107.00 NH1  5.3137E-05    0.00005   2.171  -4.173   8.295  -5.000  -7.477
 3356.271 107.00 NH1  4.2869E-02    0.04287   0.889  -2.388   8.295  -5.000  -7.477
 3356.279 107.00 NH1  2.7009E-02    0.02701   0.388  -3.027   8.295  -5.000  -7.477
 3356.283 107.00 NH1  9.7811E-05    0.00010   0.387  -5.469   8.295  -5.000  -7.477
 3356.291 107.00 NH1  1.5556E-04    0.00016   0.887  -4.830   8.295  -5.000  -7.477
 3356.487 107.00 NH1  1.1506E-06    0.00000   2.175  -5.834   8.295  -5.000  -7.477
 3356.537 107.00 NH1  3.2624E-03    0.00326   0.012  -4.274   8.295  -5.000  -7.477
 3356.553 107.00 NH1  9.0270E-01    0.90270   0.012  -1.832   8.295  -5.000  -7.477
 3356.566 107.00 NH1  4.8661E-02    0.04866   0.889  -2.333   8.295  -5.000  -7.477
 3356.574 107.00 NH1  1.2587E-06    0.00000   2.175  -5.795   8.295  -5.000  -7.477
 3356.593 107.00 NH1  1.7658E-04    0.00018   0.887  -4.775   8.295  -5.000  -7.477
 3356.595 107.00 NH1  2.8828E-02    0.02883   2.038  -1.555   8.295  -5.000  -7.477
 3356.647 107.00 NH1  1.4181E-06    0.00000   2.181  -5.738   8.295  -5.000  -7.477
 3356.654 107.00 NH1  1.3410E+00    1.34102   0.411  -1.311   8.295  -5.000  -7.477
 3356.664 107.00 NH1  1.9978E-03    0.00200   0.012  -4.487   8.295  -5.000  -7.477
 3356.678 107.00 NH1  5.5279E-01    0.55279   0.012  -2.045   8.295  -5.000  -7.477
 3356.706 107.00 NH1  8.0574E-01    0.80574   0.889  -1.114   8.295  -5.000  -7.477
 3356.727 107.00 NH1  2.9238E-03    0.00292   0.887  -3.556   8.295  -5.000  -7.477
 3356.745 107.00 NH1  6.1512E-06    0.00001   1.831  -5.407   8.295  -5.000  -7.477
 3356.752 107.00 NH1  4.8565E-03    0.00486   0.410  -3.753   8.295  -5.000  -7.477
 3356.764 107.00 NH1  2.6210E-06    0.00000   1.827  -5.781   8.295  -5.000  -7.477
 3356.820 107.00 NH1  5.4274E-07    0.00000   2.076  -6.247   8.295  -5.000  -7.477
 3356.831 107.00 NH1  3.1457E-04    0.00031   2.181  -3.392   8.295  -5.000  -7.477
 3356.903 107.00 NH1  7.1797E-04    0.00072   1.832  -3.339   8.295  -5.000  -7.477
 3356.915 107.00 NH1  3.4414E-04    0.00034   2.181  -3.353   8.295  -5.000  -7.477
 3356.963 107.00 NH1  2.9613E-06    0.00000   1.827  -5.728   8.295  -5.000  -7.477
 3356.966 107.00 NH1  6.1871E-07    0.00000   2.171  -6.107   8.295  -5.000  -7.477
 3356.991 107.00 NH1  5.7742E-05    0.00006   2.171  -4.137   8.295  -5.000  -7.477
 3357.099 107.00 NH1  8.1284E-04    0.00081   1.831  -3.286   8.295  -5.000  -7.477
 3357.112 107.00 NH1  1.3366E-06    0.00000   1.967  -5.951   8.295  -5.000  -7.477
 3357.126 107.00 NH1  2.3934E-07    0.00000   2.327  -6.383   8.295  -5.000  -7.477
 3357.135 107.00 NH1  1.3366E-06    0.00000   1.967  -5.951   8.295  -5.000  -7.477
 3357.182 107.00 NH1  4.1880E-01    0.41880   0.399  -1.827   8.295  -5.000  -7.477
 3357.197 107.00 NH1  1.5166E-03    0.00152   0.398  -4.269   8.295  -5.000  -7.477
 3357.200 107.00 NH1  2.1928E-02    0.02193   0.399  -3.108   8.295  -5.000  -7.477
 3357.221 107.00 NH1  7.9411E-05    0.00008   0.398  -5.550   8.295  -5.000  -7.477
 3357.274 107.00 NH1  6.9524E-03    0.00695   0.024  -3.935   8.295  -5.000  -7.477
 3357.292 107.00 NH1  1.9237E+00    1.92370   0.024  -1.493   8.295  -5.000  -7.477
 3357.302 107.00 NH1  3.3964E-03    0.00340   0.887  -3.491   8.295  -5.000  -7.477
 3357.308 107.00 NH1  2.3606E-01    0.23606   0.399  -2.076   8.295  -5.000  -7.477
 3357.315 107.00 NH1  9.3599E-01    0.93599   0.889  -1.049   8.295  -5.000  -7.477
 3357.322 107.00 NH1  8.5486E-04    0.00085   0.398  -4.518   8.295  -5.000  -7.477
 3357.383 107.00 NH1  1.7304E-03    0.00173   0.024  -4.539   8.295  -5.000  -7.477
 3357.397 107.00 NH1  4.7880E-01    0.47880   0.024  -2.097   8.295  -5.000  -7.477
 3357.535 107.00 NH1  2.7081E-03    0.00271   0.004  -4.362   8.295  -5.000  -7.477
 3357.557 107.00 NH1  7.4933E-01    0.74933   0.004  -1.920   8.295  -5.000  -7.477
 3357.645 107.00 NH1  1.9710E-03    0.00197   0.004  -4.500   8.295  -5.000  -7.477
 3357.645 107.00 NH1  6.1193E-07    0.00000   2.172  -6.111   8.295  -5.000  -7.477
 3357.662 107.00 NH1  5.4536E-01    0.54536   0.004  -2.058   8.295  -5.000  -7.477
 3357.717 107.00 NH1  1.0404E-02    0.01040   0.040  -3.746   8.295  -5.000  -7.477
 3357.736 107.00 NH1  2.8787E+00    2.87869   0.040  -1.304   8.295  -5.000  -7.477
 3357.738 107.00 NH1  7.4079E-04    0.00074   0.004  -4.925   8.295  -5.000  -7.477
 3357.758 107.00 NH1  2.0497E-01    0.20497   0.004  -2.483   8.295  -5.000  -7.477
 3357.816 107.00 NH1  1.4461E-03    0.00145   0.040  -4.603   8.295  -5.000  -7.477
 3357.835 107.00 NH1  3.9933E-01    0.39933   0.041  -2.161   8.295  -5.000  -7.477


==> anc/linedat/lines_NH3358.dat <==
 3357.005  23.01 V 2  9.4570E-09    0.00000   7.938  -4.258   8.950  -5.520  -7.650
 3357.020  20.00 Ca1  1.1768E-02    0.01177   1.886  -4.375   6.950  -3.870  -7.090
 3357.042  41.00 Nb1  1.5685E-03    0.00157   0.267  -1.250   8.295  -6.330  -7.653
 3357.077  29.01 Cu2  9.0496E-12    0.00000  14.462  -3.418   8.295  -4.486  -7.975
 3357.084  25.02 Mn3  7.9338E-15    0.00000  13.622  -1.889   9.070  -6.630  -7.930
 3357.093  26.02 Fe3  7.8112E-15    0.00000  10.993  -5.254   9.210  -6.670  -7.950
 3357.142  58.01 Ce2  8.9892E-03    0.00899   0.327  -2.040   8.295  -5.747  -7.708
 3357.149  58.02 Ce3  3.7450E-14    0.00000  11.881  -1.870   8.295  -4.443  -7.431
 3357.153  23.00 V 1  3.3573E-03    0.00336   1.893  -1.843   8.210  -5.030  -7.690
 3357.160  26.01 Fe2  2.0699E-05    0.00002   9.373  -3.352   9.070  -5.770  -7.540
 3357.163  25.01 Mn2  3.6442E-07    0.00000   6.645  -5.960   8.870  -6.710  -7.850
 3357.174  24.01 Cr2  9.0434E-07    0.00000  10.683  -2.280   9.080  -4.020  -7.480
 3357.188  21.00 Sc1  1.3339E-03    0.00133   1.996  -1.349   8.520  -4.780  -7.730
 3357.202  69.01 Tm2  6.9588E-06    0.00001   3.295  -2.100   8.295  -5.422  -7.604
 3357.210  21.00 Sc1  3.4903E-04    0.00035   2.010  -1.919   7.780  -3.690  -7.410
 3357.214  58.01 Ce2  1.0889E-01    0.10889   0.529  -0.780   8.295  -5.715  -7.697
 3357.219  26.01 Fe2  8.4249E-06    0.00001   6.138  -6.573   9.130  -6.530  -7.790
 3357.238   6.01 C 2  9.6569E-18    0.00000  24.658  -1.775   9.440  -4.920  -7.380
 3357.247  24.01 Cr2  7.4189E-11    0.00000  10.635  -6.408   8.640  -4.240  -7.420
 3357.261  40.01 Zr2  1.2886E+01   12.88570   0.000  -0.660   8.295  -6.098  -7.820
 3357.278  21.00 Sc1  3.5563E-04    0.00036   1.987  -1.931   7.560  -4.020  -7.330
 3357.294  21.00 Sc1  1.5659E-03    0.00157   1.969  -1.303   7.540  -4.100  -7.310
 3357.295  69.01 Tm2  4.0045E-05    0.00004   3.295  -1.340   8.295  -5.422  -7.604
 3357.300  69.01 Tm2  1.0865E-03    0.00109   2.971  -0.190   8.295  -5.490  -7.625
 3357.310  14.00 Si1  7.0877E-09    0.00000   8.014  -7.669   9.030  -2.970  -6.660
 3357.392  26.00 Fe1  1.9330E-02    0.01933   3.017  -4.778   8.350  -4.970  -7.500
 3357.394  24.01 Cr2  1.8064E+01   18.06360   4.415  -0.464   8.300  -6.490  -7.870
 3357.410  26.02 Fe3  8.5585E-14    0.00000  13.134  -2.341   9.170  -6.670  -7.950
 3357.414  26.01 Fe2  3.0958E-11    0.00000  12.187  -6.715   8.980  -5.360  -7.590
 3357.417  58.01 Ce2  3.7424E-03    0.00374   1.962  -0.990   8.295  -5.450  -7.613
 3357.419  26.02 Fe3  5.9812E-15    0.00000  14.177  -2.584   9.300  -6.670  -7.940
 3357.448  26.01 Fe2  4.4888E-05    0.00004  10.414  -2.105   9.150  -4.130  -7.440
 3357.450   6.01 C 2  1.5707E-23    0.00000  23.532  -8.549   7.850  -2.880  -7.020
 3357.469  26.01 Fe2  1.4166E-04    0.00014   9.575  -2.340   8.660  -6.560  -7.900
 3357.473  29.01 Cu2  1.4569E-10    0.00000  15.124  -1.632   8.890  -4.240  -7.190
 3357.487  28.01 Ni2  7.0534E-09    0.00000  12.913  -2.870   8.420  -5.160  -7.490
 3357.493  24.01 Cr2  3.0042E-08    0.00000   9.294  -4.974   8.950  -5.820  -7.380
 3357.499  26.01 Fe2  5.3075E-04    0.00053  10.308  -1.125   8.930  -4.160  -7.390
 3357.501  27.02 Co3  2.0473E-24    0.00000  17.336  -5.938   9.450  -6.320  -7.850
 3357.502   6.01 C 2  1.5488E-20    0.00000  24.603  -4.618   9.390  -4.990  -7.380
 3357.507  26.01 Fe2  1.5426E-04    0.00015   9.575  -2.303   8.295  -4.822  -7.790
 3357.523  26.02 Fe3  8.9024E-27    0.00000  23.998  -5.818   9.330  -5.440  -7.570
 3357.526  22.00 Ti1  1.2693E-04    0.00013   2.092  -4.062   8.160  -4.920  -7.520
 3357.528  26.01 Fe2  5.2466E-05    0.00005   9.004  -3.271   8.790  -5.170  -7.480
 3357.549  24.01 Cr2  2.2042E-10    0.00000  10.762  -5.824   8.480  -4.980  -7.320
 3357.555  69.01 Tm2  2.1433E-04    0.00021   3.331  -0.580   8.295  -5.415  -7.601
 3357.568  26.00 Fe1  1.4877E+00    1.48770   3.603  -2.379   8.080  -4.160  -7.310
 3357.575  26.01 Fe2  9.6461E-04    0.00096   5.408  -5.153   8.500  -6.560  -7.910
 3357.584  24.01 Cr2  6.2448E-08    0.00000  11.748  -2.509   8.090  -3.990  -7.080
 3357.598  24.01 Cr2  9.8347E-10    0.00000  10.726  -5.206   8.460  -4.980  -7.320
 3357.613  64.00 Gd1  1.6395E-03    0.00164   0.066  -0.303   8.295  -6.109  -7.582
 3357.649  25.02 Mn3  3.5387E-23    0.00000  17.872  -6.521   9.490  -6.330  -7.840
 3357.659  27.02 Co3  3.6121E-17    0.00000   9.141  -5.862   8.830  -6.710  -7.970
 3357.661  26.01 Fe2  1.0830E-04    0.00011   9.250  -2.741   8.720  -5.810  -7.510
 3357.669  42.00 Mo1  1.2458E-04    0.00012   2.646  -1.636   8.295  -4.869  -7.186
 3357.676  28.01 Ni2  1.9106E-11    0.00000  12.567  -5.740   8.880  -4.650  -7.460
 3357.697  58.01 Ce2  2.4834E-03    0.00248   0.977  -2.030   8.295  -5.639  -7.673
 3357.715  24.01 Cr2  4.0350E-01    0.40350   4.415  -2.115   8.300  -6.570  -7.780
 3357.719  58.01 Ce2  2.8179E-03    0.00282   1.520  -1.500   8.295  -5.539  -7.641
 3357.731  26.00 Fe1  5.2772E-03    0.00528   3.018  -5.341   8.350  -4.970  -7.500
 3357.751  69.01 Tm2  2.9081E-04    0.00029   2.951  -0.780   8.295  -5.494  -7.626
 3357.758  69.01 Tm2  9.8312E-06    0.00001   3.295  -1.950   8.295  -5.422  -7.604
 3357.771  26.03 Fe4  3.7915E-43    0.00000  23.610  -3.770   9.440  -6.780  -8.000
 3357.786  70.01 Yb2  1.3257E-05    0.00001   5.517  -1.930   8.295  -4.840  -7.417
 3357.787   6.02 C 3  6.1933E-46    0.00000  40.578  -2.763   8.295  -4.177  -7.346
 3357.792  24.02 Cr3  2.9960E-17    0.00000  15.976  -1.753   9.390  -6.220  -7.820
 3357.803  26.00 Fe1  8.0431E-02    0.08043   3.634  -3.619   8.800  -5.030  -7.620
 3357.816  26.00 Fe1  1.4653E+00    1.46527   2.990  -2.922   7.840  -5.470  -7.540
 3357.819  10.01 Ne2  3.9288E-30    0.00000  30.928  -0.290   8.295  -5.667  -7.682
 3357.821  29.00 Cu1  1.0073E-07    0.00000   7.178  -4.451   7.440  -2.980  -7.090
 3357.821  29.00 Cu1  2.0426E-09    0.00000   7.178  -6.144   8.250  -2.980  -7.090
 3357.821  29.00 Cu1  2.4670E-12    0.00000   7.178  -9.062   8.030  -2.980  -7.090
 3357.823  25.01 Mn2  6.4890E-05    0.00006   5.473  -4.735   8.690  -6.480  -7.850
 3357.826  58.01 Ce2  9.3072E-05    0.00009   1.327  -3.150   8.295  -5.576  -7.653
 3357.839  26.01 Fe2  1.5519E-05    0.00002   2.828  -9.204   5.260  -6.530  -7.920
 3357.840   9.02 F 3  4.3972E-66    0.00000  44.678  -0.970   8.295  -5.672  -7.824
 3357.844  26.02 Fe3  1.1602E-26    0.00000  23.998  -5.703   9.330  -5.440  -7.570
 3357.845  26.01 Fe2  5.2545E-05    0.00005   7.473  -4.610   8.470  -6.410  -7.900
 3357.846  69.02 Tm3  1.2540E-10    0.00000   5.905  -2.070   8.295  -5.653  -7.818
 3357.848  23.01 V 2  8.3700E-07    0.00000   6.857  -3.257   8.920  -6.150  -7.710
 3357.849  58.01 Ce2  9.5294E-03    0.00953   0.561  -1.810   8.295  -5.710  -7.696
 3357.853  21.00 Sc1  1.2217E-03    0.00122   2.010  -1.375   8.100  -3.980  -7.500
 3357.856  24.00 Cr1  1.0277E-02    0.01028   3.104  -2.723   7.810  -6.140  -7.780
 3357.866  26.01 Fe2  2.6999E-08    0.00000   1.040 -13.528   0.230  -6.500  -7.940
 3357.866  26.01 Fe2  1.2982E-05    0.00001   1.040 -10.846   0.230  -6.500  -7.940
 3357.883  24.00 Cr1  4.8811E-05    0.00005   3.845  -4.398   7.630  -4.610  -7.320
 3357.900  16.00 S 1  4.3304E-08    0.00000   8.416  -7.000   6.630  -2.410  -6.620
 3357.900  16.00 S 1  4.1070E-09    0.00000   8.416  -8.023   6.680  -2.490  -6.620
 3357.900  16.00 S 1  1.2518E-09    0.00000   8.416  -8.539   6.630  -2.430  -6.620
 3357.900  16.00 S 1  4.0506E-10    0.00000   8.416  -9.029   6.830  -2.150  -6.620
 3357.900  16.00 S 1  3.9493E-10    0.00000   8.416  -9.040   6.680  -2.400  -6.620
 3357.907   6.02 C 3  3.7148E-46    0.00000  40.578  -2.985   8.295  -4.177  -7.346
 3357.920  58.01 Ce2  1.3272E-01    0.13272   0.328  -0.870   8.295  -5.747  -7.708
 3357.924  22.02 Ti3  4.2147E-14    0.00000  16.006   0.369   9.440  -6.020  -7.720
 3357.930  92.01 U 2  1.3186E-02    0.01319   0.036  -1.071   8.295  -5.955  -7.774
 3357.931  26.01 Fe2  8.8438E-01    0.88438   4.154  -3.288   8.600  -6.530  -7.890
 3357.935  29.01 Cu2  6.0359E-11    0.00000  14.462  -2.594   8.295  -4.486  -7.975
 3357.970  28.01 Ni2  8.6814E-08    0.00000  13.178  -1.548   8.270  -4.470  -7.180
 3357.972  76.00 Os1  3.2299E-02    0.03230   1.747  -0.540   8.295  -6.450  -7.692
 3357.978  42.00 Mo1  2.4973E-04    0.00025   2.918  -1.096   8.295  -4.390  -7.032
 3357.984  70.01 Yb2  1.0644E-07    0.00000   6.586  -3.090   8.295  -4.354  -7.262
 3357.984  25.00 Mn1  4.1623E-03    0.00416   4.726  -2.032   8.200  -4.740  -7.360
 3357.990  22.01 Ti2  2.0009E-07    0.00000   6.506  -5.087   8.760  -5.070  -7.610
 3357.996   6.02 C 3  1.2386E-46    0.00000  40.578  -3.462   8.295  -4.177  -7.346
 3358.004  27.00 Co1  4.2822E-01    0.42822   2.328  -1.440   8.140  -5.540  -7.770
 3358.005  22.00 Ti1  1.8989E-06    0.00000   1.739  -6.196   8.160  -5.690  -7.650
 3358.026  29.00 Cu1  2.6232E-07    0.00000   7.119  -4.087   8.690  -2.790  -6.670
 3358.031  21.03 Sc4  4.6372E-66    0.00000  55.635  -2.456   9.960  -6.570  -7.890
 3358.032  75.00 Re1  1.7407E-03    0.00174   2.149  -0.160   8.295  -5.940  -7.528
 3358.053  29.00 Cu1  1.0214E-08    0.00000   7.178  -5.445   7.430  -2.990  -7.090
 3358.053  29.00 Cu1  5.0027E-09    0.00000   7.178  -5.755   8.030  -2.990  -7.090
 3358.054  27.02 Co3  3.5831E-24    0.00000  17.336  -5.695   9.420  -6.220  -7.830
 3358.067  26.00 Fe1  1.5309E-03    0.00153   2.454  -6.372   7.160  -4.850  -7.490
 3358.079  24.00 Cr1  8.0730E-02    0.08073   3.449  -1.526   8.220  -5.820  -7.730
 3358.095  28.01 Ni2  1.1220E-08    0.00000  13.277  -2.350   8.440  -4.620  -7.290
 3358.100  22.02 Ti3  1.0430E-14    0.00000  16.026  -0.220   9.400  -6.010  -7.720
 3358.118  42.00 Mo1  5.7310E-02    0.05731   1.420  -0.046   8.295  -5.912  -7.519
 3358.148  22.01 Ti2  9.1044E-09    0.00000   6.506  -6.429   8.760  -5.380  -7.610
 3358.153  68.01 Er2  1.1183E-01    0.11183   0.636  -0.880   8.295  -5.864  -7.745
 3358.159  21.00 Sc1  1.2942E-08    0.00000   4.186  -4.446   7.700  -3.030  -7.120
 3358.161  28.01 Ni2  7.7352E-10    0.00000  11.193  -5.335   8.130  -5.310  -7.500
 3358.201  26.00 Fe1  2.4581E-04    0.00025   3.267  -6.455   6.650  -4.130  -7.260
 3358.223  28.03 Ni4  6.7053E-49    0.00000  23.057  -3.479   9.120  -6.840  -8.020
 3358.229  26.01 Fe2  3.0389E-05    0.00003   9.130  -3.398   8.860  -5.360  -7.590
 3358.239  25.01 Mn2  1.5316E-08    0.00000   9.864  -4.520   9.200  -5.420  -7.710
 3358.251  26.01 Fe2  5.1514E+00    5.15142   3.892  -2.752   8.470  -6.530  -7.900
 3358.253  24.01 Cr2  1.8258E-07    0.00000   9.227  -4.249   8.990  -5.860  -7.730
 3358.254  70.02 Yb3  4.9166E-10    0.00000   6.003  -3.340   8.295  -5.745  -7.848
 3358.262  29.00 Cu1  5.4243E-04    0.00054   5.523  -2.168   7.550  -4.660  -7.340
 3358.271  22.00 Ti1  5.4470E+00    5.44696   0.000  -1.260   8.150  -6.070  -7.570
 3358.288  26.00 Fe1  3.3776E-01    0.33776   3.603  -3.023   8.250  -5.300  -7.400
 3358.289  72.01 Hf2  7.3326E-02    0.07333   2.156  -0.090   8.295  -6.053  -7.805
 3358.292  24.00 Cr1  5.3649E-06    0.00001   3.125  -5.987   8.020  -5.310  -7.530
 3358.300  66.01 Dy2  3.1744E-02    0.03174   0.590  -1.490   8.295  -5.833  -7.735
 3358.325  24.01 Cr2  1.0549E-11    0.00000  10.777  -7.131   8.460  -5.040  -7.320
 3358.328  25.00 Mn1  5.7426E-06    0.00001   2.164  -7.134   7.840  -5.010  -7.660
 3358.339  24.00 Cr1  3.8322E-04    0.00038   3.892  -3.462   8.160  -5.760  -7.680
 3358.353  26.01 Fe2  3.1741E-11    0.00000  10.329  -8.330   8.620  -4.380  -7.420
 3358.369  26.01 Fe2  1.6139E-10    0.00000  12.187  -5.998   8.870  -5.300  -7.590
 3358.374  28.01 Ni2  4.3678E-09    0.00000  12.567  -3.381   9.010  -4.710  -7.460
 3358.374  26.01 Fe2  1.0462E-11    0.00000  10.329  -8.812   8.620  -4.370  -7.420
 3358.410  28.01 Ni2  7.9871E-09    0.00000  12.568  -3.118   9.040  -4.680  -7.460
 3358.418  28.01 Ni2  2.4754E-09    0.00000  13.178  -3.093   8.290  -4.480  -7.170
 3358.419  41.00 Nb1  2.1617E-02    0.02162   0.348  -0.040   8.295  -6.300  -7.644
 3358.420  25.01 Mn2  1.1066E-01    0.11066   5.991  -1.050   8.500  -6.490  -7.880
 3358.423  58.01 Ce2  2.4668E-02    0.02467   0.809  -1.180   8.295  -5.668  -7.682
 3358.426  19.02 K 3  2.1467E-37    0.00000  25.874  -0.280   8.295  -5.802  -7.866
 3358.432  64.01 Gd2  2.0626E-01    0.20626   0.427  -0.550   8.295  -5.917  -7.762
 3358.442  20.00 Ca1  4.6335E-06    0.00000   3.910  -6.009   8.010  -2.470  -6.760
 3358.443   6.01 C 2  3.1287E-28    0.00000  23.533 -13.249   7.810  -2.560  -7.050
 3358.470  28.02 Ni3  1.1735E-16    0.00000  10.490  -4.942   8.850  -6.740  -7.970
 3358.479  22.00 Ti1  2.3494E+00    2.34937   2.318   0.403   8.610  -4.440  -7.540
 3358.487  18.02 Ar3  2.1909E-36    0.00000  24.374   0.139   8.360  -5.538  -7.782
 3358.487  58.01 Ce2  1.9742E-02    0.01974   1.251  -0.890   8.295  -5.590  -7.657
 3358.490  23.01 V 2  1.3078E-06    0.00000   6.295  -3.555   8.770  -5.650  -7.650
 3358.491  24.01 Cr2  5.8469E+02  584.69392   2.455  -0.669   8.295  -6.199  -7.850
 3358.500  25.00 Mn1  1.4626E-06    0.00000   2.164  -7.728   7.850  -5.030  -7.660
 3358.519   6.01 C 2  2.8510E-22    0.00000  24.602  -6.354   9.390  -4.990  -7.380
 3358.521  26.00 Fe1  3.0340E-03    0.00303   3.654  -5.025   7.740  -3.450  -7.110
 3358.523  24.01 Cr2  1.4471E-07    0.00000   9.227  -4.350   8.970  -5.860  -7.390
 3358.523  73.00 Ta1  1.2903E-03    0.00129   1.394  -0.320   8.295  -6.286  -7.639
 3358.530  26.01 Fe2  6.9583E-06    0.00001   8.592  -4.509   8.930  -5.740  -7.420
 3358.541  14.00 Si1  6.1630E-09    0.00000   8.015  -7.729   9.010  -3.390  -6.720
 3358.549  25.01 Mn2  4.4891E-04    0.00045   6.528  -2.972   8.710  -6.480  -7.870
 3358.552  22.00 Ti1  1.9368E-02    0.01937   1.879  -2.065   7.660  -4.770  -7.420
 3358.589  27.01 Co2  9.4455E-01    0.94455   2.203  -2.380   8.550  -6.560  -7.910
 3358.600  66.01 Dy2  9.0770E-02    0.09077   0.000  -1.550   8.295  -5.916  -7.762
 3358.602  90.01 Th2  3.5752E-02    0.03575   0.231  -0.888   8.295  -5.860  -7.744
 3358.603  74.01 W 2  1.1575E-02    0.01158   2.057  -1.110   8.295  -6.355  -7.902
 3358.625  64.01 Gd2  2.8786E+00    2.87863   0.033   0.250   8.295  -5.969  -7.778
 3358.635  26.00 Fe1  5.1868E-02    0.05187   3.397  -4.017   7.730  -3.690  -7.300
 3358.635  58.01 Ce2  3.1400E-05    0.00003   1.775  -3.230   8.295  -5.489  -7.625
 3358.635  16.00 S 1  8.5456E-07    0.00000   8.417  -5.704   6.840  -3.680  -6.580
 3358.655  67.02 Ho3  7.9966E-05    0.00008   0.674  -1.030   8.295  -5.947  -7.912
 3358.673  26.01 Fe2  8.8803E-12    0.00000  12.167  -7.275   8.800  -5.290  -7.590
 3358.677  24.00 Cr1  6.5898E-07    0.00000   4.207  -5.951   7.240  -3.020  -6.720
 3358.684  28.01 Ni2  8.9418E-08    0.00000  12.568  -2.069   8.870  -4.650  -7.460
 3358.742  29.00 Cu1  3.2037E-04    0.00032   5.245  -2.640   8.210  -4.880  -7.530
 3358.762  26.02 Fe3  3.0696E-14    0.00000  14.178  -1.873   9.300  -6.670  -7.940
 3358.774  25.02 Mn3  2.3073E-22    0.00000  17.937  -5.650   9.390  -6.320  -7.840
 3358.780   7.02 N 3  2.1908E-47    0.00000  35.650  -0.986   8.240  -5.053  -7.626
 3358.780  26.01 Fe2  5.9340E+00    5.93405   1.671  -4.634   8.490  -6.560  -7.810
 3358.786  25.00 Mn1  2.1987E-06    0.00000   2.164  -7.551   7.850  -5.040  -7.660
 3358.791  16.00 S 1  3.9153E-06    0.00000   8.417  -5.043   7.220  -2.940  -6.610
 3358.791  16.00 S 1  1.1475E-06    0.00000   8.417  -5.576   7.190  -2.040  -6.560
 3358.791  16.00 S 1  1.7369E-10    0.00000   8.417  -9.396   7.180  -3.680  -6.580
 3358.798  27.04 Co5  1.4817E-94    0.00000  31.676  -6.903   9.400  -6.910  -8.060
 3358.799  24.01 Cr2  1.0186E-01    0.10186   4.927  -2.265   8.560  -6.550  -7.780
 3358.808  25.01 Mn2  2.5948E-13    0.00000  10.407  -8.816   8.540  -4.290  -7.190
 3358.812  69.01 Tm2  2.7844E-03    0.00278   1.087  -1.430   8.295  -5.816  -7.729
 3358.836  27.00 Co1  1.4682E-02    0.01468   3.232  -2.114   7.960  -4.910  -7.500
 3358.837  22.00 Ti1  1.8376E-03    0.00184   2.160  -2.842   7.940  -4.830  -7.390
 3358.896  69.01 Tm2  1.5858E-05    0.00002   3.435  -1.620   8.295  -5.392  -7.594
 3358.905  72.00 Hf1  3.8524E-03    0.00385   1.828   0.270   8.295  -5.593  -7.417
 3358.913  26.00 Fe1  1.1887E-01    0.11887   2.990  -4.013   6.510  -5.960  -7.800
 3358.923  22.02 Ti3  4.0484E-19    0.00000  17.105  -3.687   9.110  -5.930  -7.600
 3358.925  26.01 Fe2  1.8258E-10    0.00000  12.167  -5.962   8.800  -5.290  -7.590
 3358.929  24.00 Cr1  1.7697E-03    0.00177   3.375  -3.250   8.110  -5.850  -7.740
 3358.939  58.02 Ce3  1.0509E-15    0.00000  11.472  -3.780   8.295  -4.536  -7.461
 3358.950  39.00 Y 1  2.8245E-03    0.00282   1.890  -0.409   8.680  -5.590  -7.740
 3358.954  22.00 Ti1  1.2998E-07    0.00000   1.749  -7.352   7.050  -5.120  -7.440
 3358.967  27.01 Co2  5.2321E-07    0.00000   5.046  -6.149   8.650  -6.520  -7.890
 3358.970  28.01 Ni2  5.1459E-09    0.00000  12.280  -3.561   8.940  -4.670  -7.460
 3358.994  27.01 Co2  5.7392E-09    0.00000  10.423  -3.404   9.160  -5.750  -7.730
 3357.099 107.00 NH1  8.1243E-04    0.00081   1.831  -3.286   8.295  -5.000  -7.477
 3357.112 107.00 NH1  1.3360E-06    0.00000   1.967  -5.951   8.295  -5.000  -7.477
 3357.126 107.00 NH1  2.3922E-07    0.00000   2.327  -6.383   8.295  -5.000  -7.477
 3357.135 107.00 NH1  1.3360E-06    0.00000   1.967  -5.951   8.295  -5.000  -7.477
 3357.182 107.00 NH1  4.1859E-01    0.41859   0.399  -1.827   8.295  -5.000  -7.477
 3357.197 107.00 NH1  1.5159E-03    0.00152   0.398  -4.269   8.295  -5.000  -7.477
 3357.200 107.00 NH1  2.1917E-02    0.02192   0.399  -3.108   8.295  -5.000  -7.477
 3357.221 107.00 NH1  7.9372E-05    0.00008   0.398  -5.550   8.295  -5.000  -7.477
 3357.274 107.00 NH1  6.9490E-03    0.00695   0.024  -3.935   8.295  -5.000  -7.477
 3357.292 107.00 NH1  1.9227E+00    1.92275   0.024  -1.493   8.295  -5.000  -7.477
 3357.302 107.00 NH1  3.3947E-03    0.00339   0.887  -3.491   8.295  -5.000  -7.477
 3357.308 107.00 NH1  2.3594E-01    0.23594   0.399  -2.076   8.295  -5.000  -7.477
 3357.315 107.00 NH1  9.3553E-01    0.93553   0.889  -1.049   8.295  -5.000  -7.477
 3357.322 107.00 NH1  8.5444E-04    0.00085   0.398  -4.518   8.295  -5.000  -7.477
 3357.383 107.00 NH1  1.7296E-03    0.00173   0.024  -4.539   8.295  -5.000  -7.477
 3357.397 107.00 NH1  4.7856E-01    0.47856   0.024  -2.097   8.295  -5.000  -7.477
 3357.535 107.00 NH1  2.7068E-03    0.00271   0.004  -4.362   8.295  -5.000  -7.477
 3357.557 107.00 NH1  7.4896E-01    0.74896   0.004  -1.920   8.295  -5.000  -7.477
 3357.645 107.00 NH1  1.9700E-03    0.00197   0.004  -4.500   8.295  -5.000  -7.477
 3357.645 107.00 NH1  6.1163E-07    0.00000   2.172  -6.111   8.295  -5.000  -7.477
 3357.662 107.00 NH1  5.4509E-01    0.54509   0.004  -2.058   8.295  -5.000  -7.477
 3357.717 107.00 NH1  1.0399E-02    0.01040   0.040  -3.746   8.295  -5.000  -7.477
 3357.736 107.00 NH1  2.8773E+00    2.87727   0.040  -1.304   8.295  -5.000  -7.477
 3357.738 107.00 NH1  7.4042E-04    0.00074   0.004  -4.925   8.295  -5.000  -7.477
 3357.758 107.00 NH1  2.0487E-01    0.20487   0.004  -2.483   8.295  -5.000  -7.477
 3357.816 107.00 NH1  1.4454E-03    0.00145   0.040  -4.603   8.295  -5.000  -7.477
 3357.835 107.00 NH1  3.9913E-01    0.39913   0.041  -2.161   8.295  -5.000  -7.477
 3358.028 107.00 NH1  1.3506E-02    0.01351   0.060  -3.615   8.295  -5.000  -7.477
 3358.036 107.00 NH1  1.9072E-04    0.00019   0.387  -5.179   8.295  -5.000  -7.477
 3358.042 107.00 NH1  5.2665E-02    0.05267   0.388  -2.737   8.295  -5.000  -7.477
 3358.050 107.00 NH1  3.7295E+00    3.72946   0.061  -1.173   8.295  -5.000  -7.477
 3358.051 107.00 NH1  5.8079E-03    0.00581   0.000  -4.034   8.295  -5.000  -7.477
 3358.053 107.00 NH1  1.6070E+00    1.60702   0.000  -1.592   8.295  -5.000  -7.477
 3358.076 107.00 NH1  2.8802E-06    0.00000   2.411  -5.229   8.295  -5.000  -7.477
 3358.114 107.00 NH1  4.5648E-04    0.00046   2.411  -3.029   8.295  -5.000  -7.477
 3358.119 107.00 NH1  1.2037E-03    0.00120   0.060  -4.665   8.295  -5.000  -7.477
 3358.135 107.00 NH1  3.3240E-01    0.33240   0.061  -2.223   8.295  -5.000  -7.477
 3358.252 107.00 NH1  5.8084E-07    0.00000   1.176  -7.005   8.295  -5.000  -7.477
 3358.264 107.00 NH1  1.5975E-04    0.00016   1.179  -4.563   8.295  -5.000  -7.477
 3358.265 107.00 NH1  2.1308E-03    0.00213   0.012  -4.459   8.295  -5.000  -7.477
 3358.273 107.00 NH1  1.6164E-02    0.01616   0.084  -3.516   8.295  -5.000  -7.477
 3358.288 107.00 NH1  2.2313E-03    0.00223   0.012  -4.439   8.295  -5.000  -7.477
 3358.292 107.00 NH1  5.8959E-01    0.58959   0.012  -2.017   8.295  -5.000  -7.477
 3358.297 107.00 NH1  3.2504E-01    0.32504   0.399  -1.937   8.295  -5.000  -7.477
 3358.300 107.00 NH1  4.5128E-07    0.00000   2.419  -6.027   8.295  -5.000  -7.477
 3358.300 107.00 NH1  4.4635E+00    4.46353   0.085  -1.074   8.295  -5.000  -7.477
 3358.309 107.00 NH1  6.1738E-01    0.61738   0.012  -1.997   8.295  -5.000  -7.477
 3358.328 107.00 NH1  1.1771E-03    0.00118   0.398  -4.379   8.295  -5.000  -7.477
 3358.356 107.00 NH1  1.0082E-03    0.00101   0.084  -4.721   8.295  -5.000  -7.477
 3358.372 107.00 NH1  1.4230E-05    0.00001   1.177  -5.615   8.295  -5.000  -7.477
 3358.377 107.00 NH1  2.7841E-01    0.27841   0.085  -2.279   8.295  -5.000  -7.477
 3358.385 107.00 NH1  3.9215E-03    0.00392   1.179  -3.173   8.295  -5.000  -7.477
 3358.393 107.00 NH1  4.2030E-03    0.00420   0.012  -4.164   8.295  -5.000  -7.477
 3358.404 107.00 NH1  6.0526E-01    0.60526   0.399  -1.667   8.295  -5.000  -7.477
 3358.417 107.00 NH1  1.1630E+00    1.16297   0.012  -1.722   8.295  -5.000  -7.477
 3358.430 107.00 NH1  2.1919E-03    0.00219   0.398  -4.109   8.295  -5.000  -7.477
 3358.482 107.00 NH1  1.8369E-02    0.01837   0.112  -3.436   8.295  -5.000  -7.477
 3358.503 107.00 NH1  5.0723E+00    5.07230   0.113  -0.994   8.295  -5.000  -7.477
 3358.534 107.00 NH1  5.9068E-09    0.00000   2.226  -8.079   8.295  -5.000  -7.477
 3358.542 107.00 NH1  7.8430E-04    0.00078   2.419  -2.787   8.295  -5.000  -7.477
 3358.559 107.00 NH1  8.4545E-04    0.00085   0.112  -4.773   8.295  -5.000  -7.477
 3358.569 107.00 NH1  2.3346E-01    0.23346   0.113  -2.331   8.295  -5.000  -7.477
 3358.580 107.00 NH1  1.2430E-01    0.12430   2.419  -0.587   8.295  -5.000  -7.477
 3358.601 107.00 NH1  8.0164E-06    0.00001   1.783  -5.334   8.295  -5.000  -7.477
 3358.630 107.00 NH1  2.9887E-06    0.00000   1.779  -5.766   8.295  -5.000  -7.477
 3358.648 107.00 NH1  1.9548E-03    0.00195   0.024  -4.486   8.295  -5.000  -7.477
 3358.652 107.00 NH1  1.7624E-03    0.00176   0.024  -4.531   8.295  -5.000  -7.477
 3358.665 107.00 NH1  5.4088E-01    0.54088   0.024  -2.044   8.295  -5.000  -7.477
 3358.676 107.00 NH1  2.0096E-02    0.02010   0.144  -3.369   8.295  -5.000  -7.477
 3358.678 107.00 NH1  4.8764E-01    0.48764   0.024  -2.089   8.295  -5.000  -7.477
 3358.684 107.00 NH1  5.5492E+00    5.54917   0.145  -0.927   8.295  -5.000  -7.477
 3358.730 107.00 NH1  6.1871E-04    0.00062   0.859  -4.255   8.295  -5.000  -7.477
 3358.743 107.00 NH1  9.9857E-07    0.00000   2.242  -5.837   8.295  -5.000  -7.477
 3358.746 107.00 NH1  7.1304E-04    0.00071   0.144  -4.819   8.295  -5.000  -7.477
 3358.748 107.00 NH1  1.9690E-01    0.19690   0.145  -2.377   8.295  -5.000  -7.477
 3358.754 107.00 NH1  2.2451E-06    0.00000   0.857  -6.697   8.295  -5.000  -7.477
 3358.755 107.00 NH1  8.2035E-04    0.00082   1.783  -3.324   8.295  -5.000  -7.477
 3358.761 107.00 NH1  8.2245E-03    0.00822   0.024  -3.862   8.295  -5.000  -7.477
 3358.783 107.00 NH1  2.2757E+00    2.27570   0.024  -1.420   8.295  -5.000  -7.477
 3358.808 107.00 NH1  2.4448E-03    0.00244   0.857  -3.660   8.295  -5.000  -7.477
 3358.816 107.00 NH1  1.0874E-06    0.00000   2.242  -5.800   8.295  -5.000  -7.477
 3358.825 107.00 NH1  6.7240E-01    0.67240   0.860  -1.218   8.295  -5.000  -7.477
 3358.853 107.00 NH1  3.4003E-06    0.00000   1.779  -5.710   8.295  -5.000  -7.477
 3358.862 107.00 NH1  1.6223E-03    0.00162   0.040  -4.553   8.295  -5.000  -7.477
 3358.864 107.00 NH1  2.1361E-02    0.02136   0.180  -3.311   8.295  -5.000  -7.477
 3358.874 107.00 NH1  5.0192E-02    0.05019   0.860  -2.345   8.295  -5.000  -7.477
 3358.877 107.00 NH1  4.4888E-01    0.44888   0.040  -2.111   8.295  -5.000  -7.477
 3358.880 107.00 NH1  5.8987E+00    5.89866   0.181  -0.869   8.295  -5.000  -7.477
 3358.884 107.00 NH1  1.4559E-03    0.00146   0.040  -4.600   8.295  -5.000  -7.477
 3358.884 107.00 NH1  1.8213E-04    0.00018   0.858  -4.787   8.295  -5.000  -7.477
 3358.909 107.00 NH1  4.0284E-01    0.40284   0.040  -2.158   8.295  -5.000  -7.477
 3358.913 107.00 NH1  1.6625E-01    0.16625   0.181  -2.419   8.295  -5.000  -7.477
 3358.929 107.00 NH1  6.0205E-04    0.00060   0.180  -4.861   8.295  -5.000  -7.477
 3358.961 107.00 NH1  1.1328E-06    0.00000   2.248  -5.777   8.295  -5.000  -7.477
 3358.975 107.00 NH1  9.3332E-04    0.00093   1.783  -3.268   8.295  -5.000  -7.477
 3358.980 107.00 NH1  1.9017E-05    0.00002   1.176  -5.490   8.295  -5.000  -7.477
 3358.982 107.00 NH1  1.1999E-02    0.01200   0.040  -3.684   8.295  -5.000  -7.477
 3358.992 107.00 NH1  5.2303E-03    0.00523   1.179  -3.048   8.295  -5.000  -7.477


==> anc/linedat/lines_NH3362.dat <==
 3362.003  44.00 Ru1  3.5453E-03    0.00355   1.419  -1.010   8.294  -6.053  -7.565
 3362.013  25.01 Mn2  6.8451E-08    0.00000   4.071  -8.938   1.070  -6.480  -7.920
 3362.013  25.01 Mn2  2.6386E-12    0.00000   4.071 -13.352   1.070  -6.480  -7.920
 3362.018  25.02 Mn3  1.8333E-22    0.00000  20.575  -3.441   9.370  -6.340  -7.840
 3362.059  27.00 Co1  1.3743E-01    0.13743   0.000  -3.970   7.100  -6.220  -7.820
 3362.074  10.03 Ne4  1.0033-138    0.00000  79.844  -2.820   8.294  -4.988  -7.706
 3362.075  39.00 Y 1  2.2362E-07    0.00000   1.356  -4.977   7.700  -4.990  -7.490
 3362.097  22.00 Ti1  1.7853E+00    1.78532   2.305   0.273   8.610  -4.970  -7.560
 3362.110  26.01 Fe2  1.7156E-09    0.00000  11.460  -5.607   8.520  -5.340  -7.480
 3362.112  27.01 Co2  1.5046E-09    0.00000  10.017  -4.340   9.040  -6.070  -7.700
 3362.124  21.00 Sc1  1.0521E-08    0.00000   4.191  -4.531   7.670  -3.170  -7.120
 3362.124  21.00 Sc1  2.0657E-10    0.00000   4.191  -6.238   7.700  -3.030  -7.120
 3362.133  20.00 Ca1  2.7034E+00    2.70343   1.899  -2.002   7.050  -3.530  -7.090
 3362.135  26.01 Fe2  1.1622E-09    0.00000  10.459  -6.652   8.920  -4.980  -7.380
 3362.158  25.01 Mn2  1.4307E-03    0.00143   6.528  -2.468   8.450  -6.480  -7.880
 3362.160  21.00 Sc1  1.0290E-05    0.00001   2.010  -3.449   8.470  -4.720  -7.670
 3362.162  10.01 Ne2  6.2161E-33    0.00000  34.254  -0.180   8.294  -4.862  -7.424
 3362.182  45.00 Rh1  1.1458E-03    0.00115   0.410  -1.950   8.294  -6.483  -7.702
 3362.184  69.01 Tm2  1.8518E-07    0.00000   3.483  -3.510   8.294  -5.382  -7.591
 3362.190  22.01 Ti2  3.8509E-03    0.00385   5.905  -1.328   8.830  -5.780  -7.690
 3362.192  29.00 Cu1  2.8088E-04    0.00028   5.777  -2.231   7.530  -4.850  -7.330
 3362.197  27.01 Co2  3.7330E-10    0.00000  10.414  -4.598   9.030  -5.580  -7.700
 3362.202  26.02 Fe3  1.2544E-15    0.00000  14.178  -3.261   9.280  -6.670  -7.940
 3362.216  24.00 Cr1  3.3141E+00    3.31406   2.544  -0.704   8.120  -4.400  -7.540
 3362.223  14.00 Si1  3.0792E-03    0.00308   7.761  -2.252   8.130  -3.460  -6.960
 3362.223  14.00 Si1  6.4038E-05    0.00006   7.761  -3.934   8.140  -3.460  -6.960
 3362.223  14.00 Si1  2.2461E-05    0.00002   7.761  -4.389   8.210  -3.460  -6.960
 3362.225  39.01 Y 2  1.3860E-02    0.01386   3.622  -0.672   8.840  -5.640  -7.670
 3362.238  29.00 Cu1  1.4716E-07    0.00000   6.123  -5.209   8.090  -4.670  -7.280
 3362.239  64.01 Gd2  3.9658E+00    3.96575   0.079   0.430   8.294  -5.963  -7.777
 3362.245  26.00 Fe1  9.1394E-02    0.09139   3.642  -3.556   7.860  -3.960  -7.240
 3362.247  25.01 Mn2  7.9220E-13    0.00000   9.858  -8.811   8.550  -4.840  -7.330
 3362.251  25.01 Mn2  1.2955E-03    0.00130   6.495  -2.540   8.500  -6.500  -7.880
 3362.257  59.02 Pr3  4.7858E-08    0.00000   3.007  -3.310   8.294  -5.716  -7.838
 3362.259  26.01 Fe2  2.8685E-06    0.00000   9.062  -4.482   8.960  -5.710  -7.680
 3362.267  26.00 Fe1  1.3379E+01   13.37871   2.990  -1.961   7.870  -4.290  -7.540
 3362.271  16.00 S 1  1.2037E-05    0.00001   9.652  -3.474   7.890  -1.690  -6.340
 3362.271  16.00 S 1  2.5854E-06    0.00000   9.652  -4.142   8.230  -2.050  -6.470
 3362.271  16.00 S 1  1.8515E-06    0.00000   9.652  -4.287   7.720  -2.050  -6.440
 3362.271  16.00 S 1  2.1063E-08    0.00000   9.652  -6.231   8.170  -2.090  -6.480
 3362.281  69.01 Tm2  1.1957E-04    0.00012   3.483  -0.700   8.294  -5.382  -7.591
 3362.286  20.00 Ca1  1.7862E-01    0.17862   1.899  -3.182   7.050  -3.540  -7.090
 3362.292  28.01 Ni2  4.9538E-09    0.00000  12.457  -3.422   8.890  -4.680  -7.460
 3362.296  23.01 V 2  1.9991E-04    0.00020   6.470  -1.217   8.800  -5.620  -7.650
 3362.304  24.00 Cr1  2.0132E-07    0.00000   3.428  -7.147   7.790  -5.210  -7.510
 3362.308  23.01 V 2  9.3254E-10    0.00000   0.333 -11.918  -0.130  -6.460  -7.940
 3362.310  27.01 Co2  2.0599E-07    0.00000  11.932  -0.528   8.100  -4.430  -7.190
 3362.312   8.02 O 3  1.1747E-55    0.00000  42.014  -0.235   8.294  -5.194  -7.671
 3362.313  26.00 Fe1  2.0829E-01    0.20829   3.640  -3.200   7.970  -4.800  -7.260
 3362.322  28.01 Ni2  2.0355E-10    0.00000  10.983  -6.098   8.360  -5.290  -7.490
 3362.331  25.00 Mn1  1.3295E-03    0.00133   3.373  -3.711   7.440  -3.570  -7.080
 3362.336  23.01 V 2  2.3855E-06    0.00000   4.516  -4.850   8.750  -6.380  -7.850
 3362.348  24.01 Cr2  9.3139E-03    0.00931   6.285  -2.115   8.580  -6.480  -7.860
 3362.354  24.00 Cr1  1.6866E-01    0.16866   3.013  -1.587   8.020  -4.140  -7.470
 3362.357  23.00 V 1  2.4132E-08    0.00000   2.029  -6.867   7.440  -5.340  -7.300
 3362.364  42.00 Mo1  3.4056E-03    0.00341   1.360  -1.324   8.294  -5.947  -7.531
 3362.373  24.00 Cr1  2.8950E-05    0.00003   3.850  -4.620   7.630  -4.610  -7.320
 3362.410  25.01 Mn2  5.7188E-02    0.05719   4.310  -2.807   8.440  -6.590  -7.890
 3362.411   9.02 F 3  8.3693E-67    0.00000  44.678  -1.690   8.294  -5.672  -7.824
 3362.444  58.01 Ce2  1.5056E-03    0.00151   1.042  -2.190   8.294  -5.628  -7.670
 3362.447  27.02 Co3  1.2538E-18    0.00000  13.212  -3.759   9.290  -6.700  -7.950
 3362.447  23.02 V 3  6.2974E-20    0.00000  19.165  -0.846   9.470  -6.020  -7.720
 3362.448  29.01 Cu2  3.0069E-12    0.00000  14.429  -3.925   8.620  -4.210  -7.420
 3362.452  26.00 Fe1  1.7572E-01    0.17572   3.417  -3.469   7.790  -4.420  -7.290
 3362.475  16.00 S 1  1.9255E-04    0.00019   9.660  -2.263   7.800  -1.960  -6.390
 3362.475  16.00 S 1  3.7200E-05    0.00004   9.660  -2.977   7.690  -2.170  -6.430
 3362.475  16.00 S 1  1.2121E-05    0.00001   9.660  -3.464   8.010  -2.080  -6.400
 3362.475  16.00 S 1  3.2700E-06    0.00000   9.660  -4.033   8.150  -2.220  -6.450
 3362.475  16.00 S 1  1.3569E-09    0.00000   9.660  -7.415   8.390  -2.270  -6.470
 3362.488  26.03 Fe4  9.3993E-48    0.00000  23.944  -8.083   9.120  -6.740  -8.010
 3362.489  26.00 Fe1  2.1818E-04    0.00022   2.433  -7.236   7.150  -4.870  -7.490
 3362.495  25.01 Mn2  2.2484E-13    0.00000   9.858  -9.358   8.550  -4.960  -7.330
 3362.496  28.01 Ni2  3.1121E-06    0.00000   8.522  -4.067   9.110  -5.900  -7.790
 3362.507  73.00 Ta1  2.0004E-04    0.00020   1.210  -1.290   8.294  -6.357  -7.662
 3362.514  28.01 Ni2  1.5168E-04    0.00015   9.473  -1.547   9.110  -5.750  -7.700
 3362.517  28.01 Ni2  4.3648E-08    0.00000  12.457  -2.477   8.880  -4.680  -7.460
 3362.523  90.01 Th2  9.5798E-03    0.00958   1.204  -0.608   8.294  -5.712  -7.696
 3362.538  27.02 Co3  8.0620E-17    0.00000   9.158  -5.498   8.830  -6.710  -7.970
 3362.539  25.00 Mn1  2.1944E-02    0.02194   2.178  -3.539   8.020  -5.910  -7.760
 3362.549   8.03 O 4  8.0060-106    0.00000  58.828  -0.310  10.500  -6.750  -8.000
 3362.553  16.00 S 1  7.2557E-06    0.00001   9.653  -3.693   7.720  -2.050  -6.440
 3362.553  16.00 S 1  7.2224E-06    0.00001   9.653  -3.695   7.620  -1.970  -6.410
 3362.553  16.00 S 1  3.5619E-06    0.00000   9.653  -4.002   8.230  -2.050  -6.470
 3362.553  16.00 S 1  8.4272E-07    0.00000   9.653  -4.628   7.890  -1.690  -6.340
 3362.553  16.00 S 1  8.8651E-09    0.00000   9.653  -6.606   7.810  -2.580  -6.350
 3362.572  23.03 V 4  6.6073E-50    0.00000  29.279  -4.385   9.830  -6.040  -7.790
 3362.572  27.02 Co3  3.6677E-27    0.00000  17.525  -8.519   9.580  -6.050  -7.790
 3362.576  26.00 Fe1  3.9024E-01    0.39024   3.397  -3.140   7.780  -4.300  -7.290
 3362.583  24.01 Cr2  4.7541E-11    0.00000   9.388  -7.692   8.750  -5.130  -7.460
 3362.604  25.01 Mn2  5.2339E-08    0.00000   4.074  -9.052   1.110  -6.480  -7.920
 3362.604  25.01 Mn2  5.4806E-12    0.00000   4.074 -13.032   1.110  -6.480  -7.920
 3362.605  25.00 Mn1  2.0159E-02    0.02016   3.771  -2.182   8.040  -5.840  -7.710
 3362.615  69.01 Tm2  5.0105E-01    0.50105   0.029  -0.100   8.294  -5.964  -7.777
 3362.644  22.01 Ti2  1.1734E+01   11.73428   1.224  -1.940   8.260  -6.410  -7.850
 3362.656  24.00 Cr1  1.4619E-04    0.00015   3.892  -3.880   8.290  -5.940  -7.700
 3362.666  14.00 Si1  1.3400E-09    0.00000   8.014  -8.392   9.030  -2.970  -6.660
 3362.667  26.02 Fe3  3.5323E-20    0.00000  19.846  -2.852   9.400  -5.960  -7.760
 3362.671  80.01 Hg2  7.0379E-14    0.00000  13.538  -2.420   8.294  -4.124  -7.188
 3362.672  28.01 Ni2  1.5712E-09    0.00000  12.291  -4.066   8.870  -4.650  -7.460
 3362.673  25.00 Mn1  1.3606E-05    0.00001   3.373  -5.701   7.430  -3.450  -7.080
 3362.673  26.04 Fe5  3.7843E-66    0.00000   0.052 -12.004  -0.980  -7.510  -8.140
 3362.676  90.01 Th2  4.3015E-03    0.00430   0.510  -1.563   8.294  -5.820  -7.731
 3362.677  24.00 Cr1  1.0484E-01    0.10484   2.545  -2.203   8.120  -4.400  -7.540
 3362.677  25.01 Mn2  3.5718E-13    0.00000   9.858  -9.157   8.550  -5.240  -7.330
 3362.677  24.00 Cr1  1.6848E-02    0.01685   2.913  -2.675   8.390  -4.520  -7.540
 3362.687  27.00 Co1  5.6502E-03    0.00565   2.631  -3.054   8.040  -6.060  -7.810
 3362.691  21.00 Sc1  1.2990E-06    0.00000   1.987  -4.368   7.600  -4.020  -7.330
 3362.699  40.01 Zr2  7.1716E-01    0.71716   0.999  -1.040   8.294  -5.978  -7.781
 3362.705  26.02 Fe3  3.4722E-26    0.00000  23.914  -5.300   9.290  -6.370  -7.620
 3362.708  24.00 Cr1  1.1338E+00    1.13383   2.545  -1.169   8.120  -4.400  -7.540
 3362.708  10.01 Ne2  2.5819E-31    0.00000  31.513  -0.960   8.294  -5.563  -7.649
 3362.720  22.00 Ti1  4.9707E-05    0.00005   1.502  -4.985   7.090  -4.280  -7.460
 3362.723  24.00 Cr1  7.1335E-08    0.00000   3.111  -7.875   7.990  -5.330  -7.520
 3362.742  16.00 S 1  1.6893E-04    0.00017   9.653  -2.326   7.940  -1.690  -6.340
 3362.742  16.00 S 1  3.5868E-05    0.00004   9.653  -2.999   7.800  -2.050  -6.440
 3362.742  16.00 S 1  2.8821E-05    0.00003   9.653  -3.094   8.260  -2.050  -6.470
 3362.742  16.00 S 1  3.3243E-06    0.00000   9.653  -4.032   8.200  -2.090  -6.480
 3362.742  16.00 S 1  2.1169E-07    0.00000   9.653  -5.228   7.880  -2.580  -6.350
 3362.746  75.00 Re1  1.4260E-03    0.00143   1.436  -0.870   8.294  -6.268  -7.633
 3362.758  26.01 Fe2  1.1196E+00    1.11958   3.889  -3.417   8.470  -6.530  -7.900
 3362.760  26.01 Fe2  4.8583E-07    0.00000   9.700  -4.695   8.900  -5.710  -7.410
 3362.784  28.01 Ni2  1.2162E-07    0.00000  12.905  -1.640   8.330  -4.570  -7.220
 3362.787  42.00 Mo1  6.1484E-04    0.00061   2.276  -1.266   8.294  -5.305  -7.325
 3362.798  27.00 Co1  3.2431E+00    3.24309   3.054   0.075   8.240  -5.320  -7.530
 3362.804  28.00 Ni1  2.8089E+01   28.08899   0.212  -3.010   7.790  -6.100  -7.670
 3362.808  24.01 Cr2  6.4749E-11    0.00000  10.733  -6.381   8.480  -4.940  -7.320
 3362.813  24.00 Cr1  1.2080E+00    1.20800   3.013  -0.732   8.020  -4.140  -7.470
 3362.819  25.01 Mn2  4.5799E-08    0.00000   4.074  -9.110   1.110  -6.480  -7.920
 3362.819  25.01 Mn2  2.8964E-11    0.00000   4.074 -12.309   1.110  -6.480  -7.920
 3362.861  25.01 Mn2  5.1819E-08    0.00000   4.071  -9.059   0.970  -6.480  -7.920
 3362.861  25.01 Mn2  3.3457E-11    0.00000   4.071 -12.249   0.970  -6.480  -7.920
 3362.873  27.01 Co2  5.7756E-03    0.00578   5.050  -2.102   8.650  -6.560  -7.890
 3362.879  22.00 Ti1  4.3395E-07    0.00000   1.734  -6.841   8.520  -5.540  -7.590
 3362.883  26.00 Fe1  9.0053E-02    0.09005   3.654  -3.552   7.810  -3.950  -7.280
 3362.910  26.01 Fe2  2.0010E-06    0.00000   9.130  -4.579   8.610  -5.290  -7.590
 3362.916  28.01 Ni2  3.4915E-09    0.00000  11.193  -4.680   8.110  -5.240  -7.500
 3362.916  16.00 S 1  2.2737E-08    0.00000   9.653  -6.197   7.600  -1.970  -6.410
 3362.916  16.00 S 1  6.9459E-09    0.00000   9.653  -6.712   7.710  -2.050  -6.440
 3362.916  16.00 S 1  9.5440E-12    0.00000   9.653  -9.574   7.880  -1.690  -6.340
 3362.922  28.03 Ni4  3.5354E-49    0.00000  23.061  -3.753   9.050  -6.840  -8.020
 3362.938  10.01 Ne2  8.4473E-31    0.00000  30.959  -0.930   8.294  -5.663  -7.680
 3362.963  63.02 Eu3  1.4312E-09    0.00000   6.252  -1.948   8.293  -5.704  -7.835
 3362.963  23.01 V 2  1.2472E-04    0.00012   6.862  -1.079   8.940  -6.150  -7.710
 3362.967  10.01 Ne2  3.6578E-31    0.00000  31.363  -0.940   8.293  -5.591  -7.657
 3362.972  27.01 Co2  5.7053E-10    0.00000  10.039  -4.742   8.800  -5.130  -7.480
 3362.977  26.01 Fe2  3.7139E-02    0.03714   3.967  -4.828   8.670  -6.580  -7.800
 3362.997  27.01 Co2  1.1337E-04    0.00011   7.593  -1.584   9.050  -5.810  -7.740
 3363.004  27.01 Co2  6.4271E-06    0.00001   8.061  -2.421   9.090  -5.610  -7.690
 3363.004  42.01 Mo2  5.4485E-03    0.00545   3.600  -1.000   8.293  -6.030  -7.798
 3363.011  24.00 Cr1  3.0573E-06    0.00000   2.983  -6.355   7.640  -4.430  -7.480
 3363.015  26.00 Fe1  5.6446E-02    0.05645   3.047  -4.286   7.920  -5.630  -7.730
 3363.019  25.01 Mn2  1.8649E-01    0.18649   6.392  -0.472   8.370  -6.470  -7.880
 3363.020  25.01 Mn2  4.9820E-04    0.00050   6.494  -2.956   8.550  -6.500  -7.880
 3363.023  26.01 Fe2  9.8832E-05    0.00010  10.431  -1.747   8.990  -4.370  -7.440
 3363.032  22.00 Ti1  1.8700E-02    0.01870   1.873  -2.085   7.650  -4.810  -7.420
 3363.036  29.01 Cu2  1.9102E-12    0.00000  15.124  -3.514   8.890  -4.180  -7.200
 3363.039  22.00 Ti1  4.2008E-03    0.00420   1.997  -2.625   7.950  -5.350  -7.470
 3363.068  90.01 Th2  9.1791E-03    0.00918   1.039  -0.771   8.293  -5.739  -7.705
 3363.071  26.02 Fe3  9.7159E-25    0.00000  19.641  -7.592   9.400  -6.350  -7.740
 3363.086  28.02 Ni3  1.1124E-15    0.00000  10.188  -4.229   8.830  -6.740  -7.980
 3363.097  26.00 Fe1  3.7338E-02    0.03734   3.547  -4.028   7.700  -4.600  -7.350
 3363.131  21.00 Sc1  5.6843E-05    0.00006   1.987  -2.727   7.560  -4.020  -7.330
 3363.145  26.01 Fe2  1.1086E-02    0.01109   8.630  -1.273   8.930  -5.710  -7.420
 3363.146  26.03 Fe4  5.1692E-44    0.00000  23.554  -4.684   9.470  -6.770  -8.000
 3363.154  22.02 Ti3  8.5479E-15    0.00000   1.051 -13.409   1.800  -6.520  -7.960
 3363.154  22.02 Ti3  1.5626E-10    0.00000   1.051  -9.147   1.800  -6.520  -7.960
 3363.160   9.02 F 3  8.8149E-75    0.00000  51.441  -3.750   8.293  -4.980  -7.603
 3363.178  14.00 Si1  8.8092E-08    0.00000   8.020  -6.569   9.020  -2.390  -6.660
 3363.204  28.01 Ni2  6.1207E-09    0.00000  12.503  -3.290   9.300  -5.120  -7.700
 3363.205   8.03 O 4  3.4374-117    0.00000  71.521  -0.571  10.020  -6.510  -7.930
 3363.218  25.00 Mn1  2.7848E-07    0.00000   3.373  -7.390   7.420  -3.380  -7.080
 3363.228  25.02 Mn3  7.3029E-14    0.00000   4.857  -8.594   0.770  -7.150  -8.140
 3363.228  25.02 Mn3  3.2923E-19    0.00000   4.857 -13.940   0.770  -7.150  -8.140
 3363.232  22.00 Ti1  3.3893E-03    0.00339   2.267  -2.482   7.250  -4.520  -7.330
 3363.243  28.02 Ni3  3.5862E-28    0.00000  22.638  -5.827   9.680  -6.360  -7.860
 3363.263  27.00 Co1  1.0000E+00    1.00004   3.054  -0.436   8.230  -5.730  -7.530
 3363.296  23.02 V 3  1.4895E-24    0.00000  21.339  -3.570   8.820  -4.970  -7.400
 3363.308  18.01 Ar2  9.8066E-21    0.00000  21.624  -2.730   8.293  -4.575  -7.332
 3363.329  26.02 Fe3  2.7344E-12    0.00000   2.565 -10.084   0.550  -7.170  -8.140
 3363.329  26.02 Fe3  1.9448E-10    0.00000   2.565  -8.232   0.550  -7.170  -8.140
 3363.337  74.00 W 1  3.9657E-03    0.00397   0.771  -1.630   8.293  -6.534  -7.718
 3363.368  58.01 Ce2  1.2952E-03    0.00130   1.254  -2.070   8.293  -5.590  -7.657
 3363.372  25.01 Mn2  5.5281E-07    0.00000   6.671  -5.756   8.870  -6.680  -7.850
 3363.395  24.01 Cr2  1.3753E-07    0.00000   8.718  -4.817   8.860  -5.660  -7.660
 3363.401  26.00 Fe1  9.1031E+00    9.10312   3.603  -1.592   8.210  -4.560  -7.430
 3363.436  27.01 Co2  2.4271E-10    0.00000  10.245  -4.933   8.890  -6.120  -7.660
 3363.440  24.00 Cr1  3.5118E-03    0.00351   3.888  -2.503   7.990  -5.010  -7.560
 3363.449  22.00 Ti1  1.0523E-04    0.00011   2.267  -3.990   7.310  -4.110  -7.330
 3363.452  28.01 Ni2  1.8982E-07    0.00000  12.291  -1.984   8.870  -4.650  -7.460
 3363.465  25.02 Mn3  2.2989E-12    0.00000   4.857  -7.096   0.770  -7.150  -8.140
 3363.469  18.00 Ar1  5.9700E-08    0.00000  11.828  -4.250   8.293  -3.639  -6.792
 3363.473  21.01 Sc2  5.9508E-02    0.05951   3.474  -0.736   8.730  -5.580  -7.640
 3363.477  26.02 Fe3  1.0099E-20    0.00000  19.847  -3.395   9.410  -5.960  -7.760
 3363.530  25.02 Mn3  6.8296E-22    0.00000  17.919  -5.194   9.490  -6.320  -7.840
 3363.536  58.01 Ce2  3.2107E-03    0.00321   0.792  -2.080   8.293  -5.672  -7.684
 3363.540  23.00 V 1  2.8183E-02    0.02818   1.183  -1.540   8.220  -5.000  -7.690
 3363.541  23.04 V 5  1.9008E-95    0.00000  48.103   0.488  10.920  -5.880  -7.760
 3363.605  28.00 Ni1  1.3127E+01   13.12706   3.480  -0.481   8.090  -5.470  -7.530
 3363.616  28.00 Ni1  5.2698E-03    0.00527   3.597  -3.775   6.670  -3.350  -7.180
 3363.624  24.01 Cr2  3.6083E-05    0.00004   6.805  -4.072   8.610  -6.470  -7.840
 3363.625  17.01 Cl2  2.4507E-17    0.00000  16.002  -4.820   8.293  -5.199  -7.532
 3363.643  28.01 Ni2  1.3594E-08    0.00000  12.291  -3.129   8.870  -4.670  -7.460
 3363.655  25.02 Mn3  6.9409E-25    0.00000  17.919  -8.187   9.510  -6.320  -7.840
 3363.669  26.02 Fe3  1.3016E-25    0.00000  24.760  -3.986   9.130  -5.150  -7.560
 3363.673  26.01 Fe2  9.0864E-09    0.00000   0.083 -14.838  -0.470  -6.510  -7.940
 3363.677  25.00 Mn1  1.5470E-02    0.01547   4.194  -1.927   7.860  -5.770  -7.760
 3363.683  90.01 Th2  1.0784E-02    0.01078   1.662  -0.156   8.293  -5.634  -7.671
 3363.696  26.01 Fe2  1.4096E-08    0.00000  10.520  -5.515   8.980  -5.820  -7.680
 3363.700  24.01 Cr2  4.9648E+01   49.64751   2.434  -1.758   8.330  -6.470  -7.860
 3363.704  27.00 Co1  1.7904E+00    1.79041   3.133  -0.114   8.180  -4.820  -7.470
 3363.706  28.00 Ni1  5.8134E-05    0.00006   3.658  -5.679   8.450  -4.320  -7.270
 3363.708  22.00 Ti1  3.8563E-04    0.00039   2.267  -3.426   7.230  -4.330  -7.330
 3363.714  26.01 Fe2  9.4866E-07    0.00000  10.448  -3.750   8.960  -4.040  -7.390
 3363.719  74.01 W 2  7.0103E-03    0.00701   1.814  -1.540   8.293  -6.377  -7.909
 3363.736  21.00 Sc1  2.4357E-05    0.00002   2.010  -3.075   7.770  -3.230  -7.400
 3363.758  27.00 Co1  9.3747E-01    0.93747   3.133  -0.395   8.090  -4.780  -7.490
 3363.765  16.00 S 1  4.3371E-06    0.00000   8.408  -5.006   8.420  -3.010  -6.680
 3363.765  16.00 S 1  4.1324E-06    0.00000   8.408  -5.027   8.420  -3.060  -6.680
 3363.765  16.00 S 1  1.8932E-06    0.00000   8.408  -5.366   8.420  -3.140  -6.680
 3363.765  16.00 S 1  2.9662E-07    0.00000   8.408  -6.171   8.420  -3.390  -6.680
 3363.765  16.00 S 1  2.2141E-09    0.00000   8.408  -8.298   8.420  -3.000  -6.670
 3363.777  42.00 Mo1  2.4561E-02    0.02456   1.335  -0.488   8.293  -5.961  -7.535
 3363.794  14.01 Si2  4.2064E-09    0.00000  16.450  -1.435  13.140  -5.980  -7.650
 3363.808  26.00 Fe1  8.1797E-01    0.81797   2.759  -3.377   8.100  -5.660  -7.700
 3363.811  40.01 Zr2  1.6434E+00    1.64344   0.359  -1.240   8.293  -6.057  -7.807
 3363.812   8.02 O 3  4.1299E-54    0.00000  36.893  -3.170   8.293  -5.673  -7.825
 3363.830  29.01 Cu2  9.8469E-12    0.00000  14.621  -3.242   8.930  -4.630  -7.290
 3363.840  23.00 V 1  3.5331E-07    0.00000   2.608  -5.195   8.740  -5.250  -7.360
 3363.871  28.02 Ni3  2.3014E-27    0.00000  25.024  -2.932   9.080  -5.620  -7.600
 3363.871  42.00 Mo1  9.7533E-04    0.00098   2.598  -0.784   8.293  -4.945  -7.210
 3363.873  28.04 Ni5  9.6266E-93    0.00000  32.695  -3.509   9.690  -6.940  -8.060
 3363.881  26.00 Fe1  3.4247E-03    0.00342   2.990  -5.553   7.850  -4.570  -7.480
 3363.885  70.01 Yb2  7.9418E-07    0.00000   6.651  -2.160   8.293  -4.320  -7.251
 3363.896  27.04 Co5  4.6880E-94    0.00000  35.161  -3.353   9.830  -6.900  -8.060
 3363.899  28.00 Ni1  2.7201E+00    2.72008   3.635  -1.029   8.370  -5.230  -7.520
 3363.900  14.00 Si1  1.3880E-08    0.00000   8.015  -7.376   9.010  -3.390  -6.720
 3363.904  58.01 Ce2  3.8716E-04    0.00039   0.322  -3.410   8.293  -5.749  -7.708
 3363.929  42.00 Mo1  1.3889E-04    0.00014   2.514  -1.704   8.293  -5.051  -7.244
 3363.936  29.01 Cu2  1.3593E-12    0.00000  14.429  -4.270   8.620  -4.240  -7.420
 3363.939  29.01 Cu2  1.3750E-12    0.00000  14.429  -4.265   8.620  -4.240  -7.420
 3363.966  27.01 Co2  1.1662E-08    0.00000  10.322  -3.184   8.980  -5.860  -7.660
 3363.969  26.02 Fe3  1.2480E-20    0.00000  19.846  -3.304   9.400  -5.960  -7.760
 3363.970  22.00 Ti1  4.8524E-06    0.00000   2.345  -5.258   7.780  -5.160  -7.230
 3363.976  25.02 Mn3  9.4505E-25    0.00000  17.943  -8.032   9.500  -6.320  -7.840
 3363.983  14.00 Si1  1.3014E-08    0.00000   8.015  -7.404   9.010  -2.270  -6.720
 3363.983  25.01 Mn2  1.5115E-04    0.00015   6.573  -3.405   8.610  -6.560  -7.880
 3363.986  25.01 Mn2  1.1087E-11    0.00000  10.184  -7.380   9.030  -5.690  -7.700
 3362.015 107.00 NH1  2.5088E-04    0.00025   0.832  -4.670   8.294  -5.000  -7.000
 3362.027 107.00 NH1  1.3174E-04    0.00013   0.666  -5.095   8.294  -5.000  -7.000
 3362.042 107.00 NH1  1.0829E-04    0.00011   0.737  -5.118   8.294  -5.000  -7.000
 3362.061 107.00 NH1  3.6232E-02    0.03623   0.669  -2.653   8.294  -5.000  -7.000
 3362.070 107.00 NH1  2.9783E-02    0.02978   0.740  -2.676   8.294  -5.000  -7.000
 3362.092 107.00 NH1  5.5955E-04    0.00056   0.387  -4.711   8.294  -5.000  -7.000
 3362.100 107.00 NH1  1.5451E-01    0.15451   0.388  -2.269   8.294  -5.000  -7.000
 3362.125 107.00 NH1  9.0623E-07    0.00000   2.318  -5.812   8.294  -5.000  -7.000
 3362.137 107.00 NH1  6.9459E-01    0.69459   0.834  -1.226   8.294  -5.000  -7.000
 3362.140 107.00 NH1  2.5204E-03    0.00252   0.832  -3.668   8.294  -5.000  -7.000
 3362.233 107.00 NH1  1.0462E-04    0.00010   0.737  -5.133   8.294  -5.000  -7.000
 3362.245 107.00 NH1  1.6166E-02    0.01617   0.737  -2.944   8.294  -5.000  -7.000
 3362.246 107.00 NH1  1.7164E-02    0.01716   0.737  -2.918   8.294  -5.000  -7.000
 3362.275 107.00 NH1  4.7206E+00    4.72057   0.740  -0.476   8.294  -5.000  -7.000
 3362.280 107.00 NH1  2.8774E-02    0.02877   0.740  -2.691   8.294  -5.000  -7.000
 3362.282 107.00 NH1  4.4463E+00    4.44626   0.740  -0.502   8.294  -5.000  -7.000
 3362.318 107.00 NH1  2.3565E-04    0.00024   2.318  -3.397   8.294  -5.000  -7.000
 3362.338 107.00 NH1  1.4057E-02    0.01406   0.811  -2.940   8.294  -5.000  -7.000
 3362.344 107.00 NH1  8.6075E-05    0.00009   0.811  -5.153   8.294  -5.000  -7.000
 3362.380 107.00 NH1  2.3626E-02    0.02363   0.815  -2.711   8.294  -5.000  -7.000
 3362.380 107.00 NH1  1.8713E-05    0.00002   2.181  -4.617   8.294  -5.000  -7.000
 3362.381 107.00 NH1  3.8582E+00    3.85819   0.815  -0.498   8.294  -5.000  -7.000
 3362.442 107.00 NH1  5.0906E-07    0.00000   0.754  -7.431   8.294  -5.000  -7.000
 3362.448 107.00 NH1  1.0905E-04    0.00011   0.737  -5.115   8.294  -5.000  -7.000
 3362.464 107.00 NH1  1.4029E-04    0.00014   0.756  -4.989   8.294  -5.000  -7.000
 3362.488 107.00 NH1  2.9993E-02    0.02999   0.740  -2.673   8.294  -5.000  -7.000
 3362.530 107.00 NH1  2.4513E-02    0.02451   0.815  -2.695   8.294  -5.000  -7.000
 3362.535 107.00 NH1  8.9311E-05    0.00009   0.811  -5.137   8.294  -5.000  -7.000
 3362.629 107.00 NH1  2.0490E-03    0.00205   2.040  -2.701   8.294  -5.000  -7.000
 3362.656 107.00 NH1  6.2092E-04    0.00062   0.012  -4.994   8.294  -5.000  -7.000
 3362.711 107.00 NH1  1.7181E-01    0.17181   0.012  -2.552   8.294  -5.000  -7.000
 3362.722 107.00 NH1  1.5486E-02    0.01549   0.811  -2.898   8.294  -5.000  -7.000
 3362.737 107.00 NH1  8.6483E-05    0.00009   0.811  -5.151   8.294  -5.000  -7.000
 3362.740 107.00 NH1  2.0491E-03    0.00205   2.040  -2.701   8.294  -5.000  -7.000
 3362.743 107.00 NH1  1.4687E-02    0.01469   0.811  -2.921   8.294  -5.000  -7.000
 3362.775 107.00 NH1  4.0312E+00    4.03120   0.815  -0.479   8.294  -5.000  -7.000
 3362.775 107.00 NH1  2.3737E-02    0.02374   0.815  -2.709   8.294  -5.000  -7.000
 3362.778 107.00 NH1  4.2504E+00    4.25045   0.815  -0.456   8.294  -5.000  -7.000
 3362.862 107.00 NH1  2.0240E-05    0.00002   2.181  -4.583   8.294  -5.000  -7.000
 3362.920 107.00 NH1  1.2639E-02    0.01264   0.889  -2.918   8.294  -5.000  -7.000
 3362.920 107.00 NH1  7.0746E-05    0.00007   0.889  -5.170   8.294  -5.000  -7.000
 3362.930 107.00 NH1  8.9940E-05    0.00009   0.811  -5.134   8.294  -5.000  -7.000
 3362.938 107.00 NH1  8.5277E-01    0.85277   0.834  -1.137   8.294  -5.000  -7.000
 3362.945 107.00 NH1  3.0944E-03    0.00309   0.832  -3.579   8.293  -5.000  -7.000
 3362.956 107.00 NH1  3.4690E+00    3.46903   0.893  -0.476   8.293  -5.000  -7.000
 3362.962 107.00 NH1  1.9418E-02    0.01942   0.893  -2.728   8.293  -5.000  -7.000
 3363.023 107.00 NH1  2.4687E-02    0.02469   0.815  -2.692   8.293  -5.000  -7.000
 3363.093 107.00 NH1  7.3236E-05    0.00007   0.889  -5.155   8.293  -5.000  -7.000
 3363.108 107.00 NH1  2.0142E-02    0.02014   0.892  -2.713   8.293  -5.000  -7.000
 3363.265 107.00 NH1  1.3860E-02    0.01386   0.889  -2.878   8.293  -5.000  -7.000
 3363.306 107.00 NH1  1.3175E-02    0.01318   0.889  -2.900   8.293  -5.000  -7.000
 3363.306 107.00 NH1  7.1081E-05    0.00007   0.889  -5.168   8.293  -5.000  -7.000
 3363.308 107.00 NH1  3.8118E+00    3.81179   0.892  -0.436   8.293  -5.000  -7.000
 3363.332 107.00 NH1  1.9510E-02    0.01951   0.893  -2.726   8.293  -5.000  -7.000
 3363.338 107.00 NH1  3.6162E+00    3.61624   0.893  -0.458   8.293  -5.000  -7.000
 3363.438 107.00 NH1  8.4461E-07    0.00000   1.992  -6.128   8.293  -5.000  -7.000
 3363.478 107.00 NH1  7.3752E-05    0.00007   0.889  -5.152   8.293  -5.000  -7.000
 3363.538 107.00 NH1  2.0243E-02    0.02024   0.893  -2.710   8.293  -5.000  -7.000
 3363.542 107.00 NH1  1.4013E-05    0.00001   1.695  -5.168   8.293  -5.000  -7.000
 3363.568 107.00 NH1  5.7915E-05    0.00006   0.969  -5.187   8.293  -5.000  -7.000
 3363.573 107.00 NH1  1.1292E-02    0.01129   0.969  -2.897   8.293  -5.000  -7.000
 3363.577 107.00 NH1  3.8641E-06    0.00000   1.691  -5.731   8.293  -5.000  -7.000
 3363.580 107.00 NH1  9.1631E-07    0.00000   1.155  -6.825   8.293  -5.000  -7.000
 3363.584 107.00 NH1  1.5896E-02    0.01590   0.973  -2.745   8.293  -5.000  -7.000
 3363.611 107.00 NH1  2.5201E-04    0.00025   1.158  -4.383   8.293  -5.000  -7.000
 3363.614 107.00 NH1  3.0995E+00    3.09951   0.973  -0.455   8.293  -5.000  -7.000
 3363.687 107.00 NH1  1.0606E-03    0.00106   1.695  -3.289   8.293  -5.000  -7.000
 3363.695 107.00 NH1  1.6109E-05    0.00002   1.155  -5.580   8.293  -5.000  -7.000
 3363.725 107.00 NH1  5.9953E-05    0.00006   0.969  -5.172   8.293  -5.000  -7.000
 3363.727 107.00 NH1  4.4303E-03    0.00443   1.158  -3.138   8.293  -5.000  -7.000
 3363.744 107.00 NH1  1.6455E-02    0.01646   0.973  -2.730   8.293  -5.000  -7.000
 3363.858 107.00 NH1  4.4883E-06    0.00000   1.691  -5.666   8.293  -5.000  -7.000
 3363.882 107.00 NH1  1.2355E-02    0.01235   0.969  -2.858   8.293  -5.000  -7.000
 3363.936 107.00 NH1  3.3911E+00    3.39106   0.973  -0.416   8.293  -5.000  -7.000
 3363.943 107.00 NH1  1.1745E-02    0.01174   0.969  -2.880   8.293  -5.000  -7.000
 3363.947 107.00 NH1  5.8323E-05    0.00006   0.969  -5.184   8.293  -5.000  -7.000
 3363.965 107.00 NH1  1.2320E-03    0.00123   1.695  -3.224   8.293  -5.000  -7.000
 3363.987 107.00 NH1  3.2236E+00    3.22360   0.973  -0.438   8.293  -5.000  -7.000


==> anc/linedat/lines_NH3363.dat <==
 3362.003  44.00 Ru1  3.5435E-03    0.00354   1.419  -1.010   8.294  -6.053  -7.565
 3362.013  25.01 Mn2  6.8417E-08    0.00000   4.071  -8.938   1.070  -6.480  -7.920
 3362.013  25.01 Mn2  2.6373E-12    0.00000   4.071 -13.352   1.070  -6.480  -7.920
 3362.018  25.02 Mn3  1.8324E-22    0.00000  20.575  -3.441   9.370  -6.340  -7.840
 3362.059  27.00 Co1  1.3736E-01    0.13736   0.000  -3.970   7.100  -6.220  -7.820
 3362.074  10.03 Ne4  1.0028-138    0.00000  79.844  -2.820   8.294  -4.988  -7.706
 3362.075  39.00 Y 1  2.2351E-07    0.00000   1.356  -4.977   7.700  -4.990  -7.490
 3362.097  22.00 Ti1  1.7844E+00    1.78443   2.305   0.273   8.610  -4.970  -7.560
 3362.110  26.01 Fe2  1.7147E-09    0.00000  11.460  -5.607   8.520  -5.340  -7.480
 3362.112  27.01 Co2  1.5039E-09    0.00000  10.017  -4.340   9.040  -6.070  -7.700
 3362.124  21.00 Sc1  1.0516E-08    0.00000   4.191  -4.531   7.670  -3.170  -7.120
 3362.124  21.00 Sc1  2.0647E-10    0.00000   4.191  -6.238   7.700  -3.030  -7.120
 3362.133  20.00 Ca1  2.7021E+00    2.70209   1.899  -2.002   7.050  -3.530  -7.090
 3362.135  26.01 Fe2  1.1616E-09    0.00000  10.459  -6.652   8.920  -4.980  -7.380
 3362.158  25.01 Mn2  1.4300E-03    0.00143   6.528  -2.468   8.450  -6.480  -7.880
 3362.160  21.00 Sc1  1.0285E-05    0.00001   2.010  -3.449   8.470  -4.720  -7.670
 3362.162  10.01 Ne2  6.2131E-33    0.00000  34.254  -0.180   8.294  -4.862  -7.424
 3362.182  45.00 Rh1  1.1452E-03    0.00115   0.410  -1.950   8.294  -6.483  -7.702
 3362.184  69.01 Tm2  1.8509E-07    0.00000   3.483  -3.510   8.294  -5.382  -7.591
 3362.190  22.01 Ti2  3.8490E-03    0.00385   5.905  -1.328   8.830  -5.780  -7.690
 3362.192  29.00 Cu1  2.8074E-04    0.00028   5.777  -2.231   7.530  -4.850  -7.330
 3362.197  27.01 Co2  3.7312E-10    0.00000  10.414  -4.598   9.030  -5.580  -7.700
 3362.202  26.02 Fe3  1.2538E-15    0.00000  14.178  -3.261   9.280  -6.670  -7.940
 3362.216  24.00 Cr1  3.3124E+00    3.31242   2.544  -0.704   8.120  -4.400  -7.540
 3362.223  14.00 Si1  3.0777E-03    0.00308   7.761  -2.252   8.130  -3.460  -6.960
 3362.223  14.00 Si1  6.4006E-05    0.00006   7.761  -3.934   8.140  -3.460  -6.960
 3362.223  14.00 Si1  2.2450E-05    0.00002   7.761  -4.389   8.210  -3.460  -6.960
 3362.225  39.01 Y 2  1.3853E-02    0.01385   3.622  -0.672   8.840  -5.640  -7.670
 3362.238  29.00 Cu1  1.4708E-07    0.00000   6.123  -5.209   8.090  -4.670  -7.280
 3362.239  64.01 Gd2  3.9638E+00    3.96379   0.079   0.430   8.294  -5.963  -7.777
 3362.245  26.00 Fe1  9.1349E-02    0.09135   3.642  -3.556   7.860  -3.960  -7.240
 3362.247  25.01 Mn2  7.9181E-13    0.00000   9.858  -8.811   8.550  -4.840  -7.330
 3362.251  25.01 Mn2  1.2948E-03    0.00129   6.495  -2.540   8.500  -6.500  -7.880
 3362.257  59.02 Pr3  4.7834E-08    0.00000   3.007  -3.310   8.294  -5.716  -7.838
 3362.259  26.01 Fe2  2.8671E-06    0.00000   9.062  -4.482   8.960  -5.710  -7.680
 3362.267  26.00 Fe1  1.3372E+01   13.37208   2.990  -1.961   7.870  -4.290  -7.540
 3362.271  16.00 S 1  1.2031E-05    0.00001   9.652  -3.474   7.890  -1.690  -6.340
 3362.271  16.00 S 1  2.5841E-06    0.00000   9.652  -4.142   8.230  -2.050  -6.470
 3362.271  16.00 S 1  1.8506E-06    0.00000   9.652  -4.287   7.720  -2.050  -6.440
 3362.271  16.00 S 1  2.1053E-08    0.00000   9.652  -6.231   8.170  -2.090  -6.480
 3362.281  69.01 Tm2  1.1951E-04    0.00012   3.483  -0.700   8.294  -5.382  -7.591
 3362.286  20.00 Ca1  1.7853E-01    0.17853   1.899  -3.182   7.050  -3.540  -7.090
 3362.292  28.01 Ni2  4.9513E-09    0.00000  12.457  -3.422   8.890  -4.680  -7.460
 3362.296  23.01 V 2  1.9982E-04    0.00020   6.470  -1.217   8.800  -5.620  -7.650
 3362.304  24.00 Cr1  2.0122E-07    0.00000   3.428  -7.147   7.790  -5.210  -7.510
 3362.308  23.01 V 2  9.3208E-10    0.00000   0.333 -11.918  -0.130  -6.460  -7.940
 3362.310  27.01 Co2  2.0588E-07    0.00000  11.932  -0.528   8.100  -4.430  -7.190
 3362.312   8.02 O 3  1.1741E-55    0.00000  42.014  -0.235   8.294  -5.194  -7.671
 3362.313  26.00 Fe1  2.0819E-01    0.20819   3.640  -3.200   7.970  -4.800  -7.260
 3362.322  28.01 Ni2  2.0345E-10    0.00000  10.983  -6.098   8.360  -5.290  -7.490
 3362.331  25.00 Mn1  1.3288E-03    0.00133   3.373  -3.711   7.440  -3.570  -7.080
 3362.336  23.01 V 2  2.3843E-06    0.00000   4.516  -4.850   8.750  -6.380  -7.850
 3362.348  24.01 Cr2  9.3093E-03    0.00931   6.285  -2.115   8.580  -6.480  -7.860
 3362.354  24.00 Cr1  1.6857E-01    0.16857   3.013  -1.587   8.020  -4.140  -7.470
 3362.357  23.00 V 1  2.4120E-08    0.00000   2.029  -6.867   7.440  -5.340  -7.300
 3362.364  42.00 Mo1  3.4039E-03    0.00340   1.360  -1.324   8.294  -5.947  -7.531
 3362.373  24.00 Cr1  2.8935E-05    0.00003   3.850  -4.620   7.630  -4.610  -7.320
 3362.410  25.01 Mn2  5.7160E-02    0.05716   4.310  -2.807   8.440  -6.590  -7.890
 3362.411   9.02 F 3  8.3651E-67    0.00000  44.678  -1.690   8.294  -5.672  -7.824
 3362.444  58.01 Ce2  1.5048E-03    0.00150   1.042  -2.190   8.294  -5.628  -7.670
 3362.447  27.02 Co3  1.2531E-18    0.00000  13.212  -3.759   9.290  -6.700  -7.950
 3362.447  23.02 V 3  6.2943E-20    0.00000  19.165  -0.846   9.470  -6.020  -7.720
 3362.448  29.01 Cu2  3.0054E-12    0.00000  14.429  -3.925   8.620  -4.210  -7.420
 3362.452  26.00 Fe1  1.7563E-01    0.17563   3.417  -3.469   7.790  -4.420  -7.290
 3362.475  16.00 S 1  1.9246E-04    0.00019   9.660  -2.263   7.800  -1.960  -6.390
 3362.475  16.00 S 1  3.7182E-05    0.00004   9.660  -2.977   7.690  -2.170  -6.430
 3362.475  16.00 S 1  1.2115E-05    0.00001   9.660  -3.464   8.010  -2.080  -6.400
 3362.475  16.00 S 1  3.2684E-06    0.00000   9.660  -4.033   8.150  -2.220  -6.450
 3362.475  16.00 S 1  1.3562E-09    0.00000   9.660  -7.415   8.390  -2.270  -6.470
 3362.488  26.03 Fe4  9.3946E-48    0.00000  23.944  -8.083   9.120  -6.740  -8.010
 3362.489  26.00 Fe1  2.1807E-04    0.00022   2.433  -7.236   7.150  -4.870  -7.490
 3362.495  25.01 Mn2  2.2472E-13    0.00000   9.858  -9.358   8.550  -4.960  -7.330
 3362.496  28.01 Ni2  3.1106E-06    0.00000   8.522  -4.067   9.110  -5.900  -7.790
 3362.507  73.00 Ta1  1.9995E-04    0.00020   1.210  -1.290   8.294  -6.357  -7.662
 3362.514  28.01 Ni2  1.5161E-04    0.00015   9.473  -1.547   9.110  -5.750  -7.700
 3362.517  28.01 Ni2  4.3626E-08    0.00000  12.457  -2.477   8.880  -4.680  -7.460
 3362.523  90.01 Th2  9.5751E-03    0.00958   1.204  -0.608   8.294  -5.712  -7.696
 3362.538  27.02 Co3  8.0580E-17    0.00000   9.158  -5.498   8.830  -6.710  -7.970
 3362.539  25.00 Mn1  2.1933E-02    0.02193   2.178  -3.539   8.020  -5.910  -7.760
 3362.549   8.03 O 4  8.0020-106    0.00000  58.828  -0.310  10.500  -6.750  -8.000
 3362.553  16.00 S 1  7.2521E-06    0.00001   9.653  -3.693   7.720  -2.050  -6.440
 3362.553  16.00 S 1  7.2188E-06    0.00001   9.653  -3.695   7.620  -1.970  -6.410
 3362.553  16.00 S 1  3.5601E-06    0.00000   9.653  -4.002   8.230  -2.050  -6.470
 3362.553  16.00 S 1  8.4230E-07    0.00000   9.653  -4.628   7.890  -1.690  -6.340
 3362.553  16.00 S 1  8.8607E-09    0.00000   9.653  -6.606   7.810  -2.580  -6.350
 3362.572  23.03 V 4  6.6040E-50    0.00000  29.279  -4.385   9.830  -6.040  -7.790
 3362.572  27.02 Co3  3.6659E-27    0.00000  17.525  -8.519   9.580  -6.050  -7.790
 3362.576  26.00 Fe1  3.9005E-01    0.39005   3.397  -3.140   7.780  -4.300  -7.290
 3362.583  24.01 Cr2  4.7517E-11    0.00000   9.388  -7.692   8.750  -5.130  -7.460
 3362.604  25.01 Mn2  5.2314E-08    0.00000   4.074  -9.052   1.110  -6.480  -7.920
 3362.604  25.01 Mn2  5.4779E-12    0.00000   4.074 -13.032   1.110  -6.480  -7.920
 3362.605  25.00 Mn1  2.0149E-02    0.02015   3.771  -2.182   8.040  -5.840  -7.710
 3362.615  69.01 Tm2  5.0080E-01    0.50080   0.029  -0.100   8.294  -5.964  -7.777
 3362.644  22.01 Ti2  1.1728E+01   11.72846   1.224  -1.940   8.260  -6.410  -7.850
 3362.656  24.00 Cr1  1.4612E-04    0.00015   3.892  -3.880   8.290  -5.940  -7.700
 3362.666  14.00 Si1  1.3394E-09    0.00000   8.014  -8.392   9.030  -2.970  -6.660
 3362.667  26.02 Fe3  3.5306E-20    0.00000  19.846  -2.852   9.400  -5.960  -7.760
 3362.671  80.01 Hg2  7.0344E-14    0.00000  13.538  -2.420   8.294  -4.124  -7.188
 3362.672  28.01 Ni2  1.5704E-09    0.00000  12.291  -4.066   8.870  -4.650  -7.460
 3362.673  25.00 Mn1  1.3599E-05    0.00001   3.373  -5.701   7.430  -3.450  -7.080
 3362.673  26.04 Fe5  3.7824E-66    0.00000   0.052 -12.004  -0.980  -7.510  -8.140
 3362.676  90.01 Th2  4.2994E-03    0.00430   0.510  -1.563   8.294  -5.820  -7.731
 3362.677  24.00 Cr1  1.0479E-01    0.10479   2.545  -2.203   8.120  -4.400  -7.540
 3362.677  25.01 Mn2  3.5700E-13    0.00000   9.858  -9.157   8.550  -5.240  -7.330
 3362.677  24.00 Cr1  1.6840E-02    0.01684   2.913  -2.675   8.390  -4.520  -7.540
 3362.687  27.00 Co1  5.6474E-03    0.00565   2.631  -3.054   8.040  -6.060  -7.810
 3362.691  21.00 Sc1  1.2984E-06    0.00000   1.987  -4.368   7.600  -4.020  -7.330
 3362.699  40.01 Zr2  7.1680E-01    0.71680   0.999  -1.040   8.294  -5.978  -7.781
 3362.705  26.02 Fe3  3.4704E-26    0.00000  23.914  -5.300   9.290  -6.370  -7.620
 3362.708  24.00 Cr1  1.1333E+00    1.13327   2.545  -1.169   8.120  -4.400  -7.540
 3362.708  10.01 Ne2  2.5806E-31    0.00000  31.513  -0.960   8.294  -5.563  -7.649
 3362.720  22.00 Ti1  4.9682E-05    0.00005   1.502  -4.985   7.090  -4.280  -7.460
 3362.723  24.00 Cr1  7.1300E-08    0.00000   3.111  -7.875   7.990  -5.330  -7.520
 3362.742  16.00 S 1  1.6885E-04    0.00017   9.653  -2.326   7.940  -1.690  -6.340
 3362.742  16.00 S 1  3.5850E-05    0.00004   9.653  -2.999   7.800  -2.050  -6.440
 3362.742  16.00 S 1  2.8807E-05    0.00003   9.653  -3.094   8.260  -2.050  -6.470
 3362.742  16.00 S 1  3.3227E-06    0.00000   9.653  -4.032   8.200  -2.090  -6.480
 3362.742  16.00 S 1  2.1159E-07    0.00000   9.653  -5.228   7.880  -2.580  -6.350
 3362.746  75.00 Re1  1.4253E-03    0.00143   1.436  -0.870   8.294  -6.268  -7.633
 3362.758  26.01 Fe2  1.1190E+00    1.11903   3.889  -3.417   8.470  -6.530  -7.900
 3362.760  26.01 Fe2  4.8559E-07    0.00000   9.700  -4.695   8.900  -5.710  -7.410
 3362.784  28.01 Ni2  1.2156E-07    0.00000  12.905  -1.640   8.330  -4.570  -7.220
 3362.787  42.00 Mo1  6.1453E-04    0.00061   2.276  -1.266   8.294  -5.305  -7.325
 3362.798  27.00 Co1  3.2415E+00    3.24148   3.054   0.075   8.240  -5.320  -7.530
 3362.804  28.00 Ni1  2.8075E+01   28.07506   0.212  -3.010   7.790  -6.100  -7.670
 3362.808  24.01 Cr2  6.4716E-11    0.00000  10.733  -6.381   8.480  -4.940  -7.320
 3362.813  24.00 Cr1  1.2074E+00    1.20740   3.013  -0.732   8.020  -4.140  -7.470
 3362.819  25.01 Mn2  4.5776E-08    0.00000   4.074  -9.110   1.110  -6.480  -7.920
 3362.819  25.01 Mn2  2.8950E-11    0.00000   4.074 -12.309   1.110  -6.480  -7.920
 3362.861  25.01 Mn2  5.1793E-08    0.00000   4.071  -9.059   0.970  -6.480  -7.920
 3362.861  25.01 Mn2  3.3440E-11    0.00000   4.071 -12.249   0.970  -6.480  -7.920
 3362.873  27.01 Co2  5.7728E-03    0.00577   5.050  -2.102   8.650  -6.560  -7.890
 3362.879  22.00 Ti1  4.3373E-07    0.00000   1.734  -6.841   8.520  -5.540  -7.590
 3362.883  26.00 Fe1  9.0009E-02    0.09001   3.654  -3.552   7.810  -3.950  -7.280
 3362.910  26.01 Fe2  2.0000E-06    0.00000   9.130  -4.579   8.610  -5.290  -7.590
 3362.916  28.01 Ni2  3.4897E-09    0.00000  11.193  -4.680   8.110  -5.240  -7.500
 3362.916  16.00 S 1  2.2725E-08    0.00000   9.653  -6.197   7.600  -1.970  -6.410
 3362.916  16.00 S 1  6.9425E-09    0.00000   9.653  -6.712   7.710  -2.050  -6.440
 3362.916  16.00 S 1  9.5392E-12    0.00000   9.653  -9.574   7.880  -1.690  -6.340
 3362.922  28.03 Ni4  3.5337E-49    0.00000  23.061  -3.753   9.050  -6.840  -8.020
 3362.938  10.01 Ne2  8.4431E-31    0.00000  30.959  -0.930   8.294  -5.663  -7.680
 3362.963  63.02 Eu3  1.4305E-09    0.00000   6.252  -1.948   8.293  -5.704  -7.835
 3362.963  23.01 V 2  1.2466E-04    0.00012   6.862  -1.079   8.940  -6.150  -7.710
 3362.967  10.01 Ne2  3.6560E-31    0.00000  31.363  -0.940   8.293  -5.591  -7.657
 3362.972  27.01 Co2  5.7025E-10    0.00000  10.039  -4.742   8.800  -5.130  -7.480
 3362.977  26.01 Fe2  3.7121E-02    0.03712   3.967  -4.828   8.670  -6.580  -7.800
 3362.997  27.01 Co2  1.1332E-04    0.00011   7.593  -1.584   9.050  -5.810  -7.740
 3363.004  27.01 Co2  6.4240E-06    0.00001   8.061  -2.421   9.090  -5.610  -7.690
 3363.004  42.01 Mo2  5.4458E-03    0.00545   3.600  -1.000   8.293  -6.030  -7.798
 3363.011  24.00 Cr1  3.0558E-06    0.00000   2.983  -6.355   7.640  -4.430  -7.480
 3363.015  26.00 Fe1  5.6418E-02    0.05642   3.047  -4.286   7.920  -5.630  -7.730
 3363.019  25.01 Mn2  1.8640E-01    0.18640   6.392  -0.472   8.370  -6.470  -7.880
 3363.020  25.01 Mn2  4.9795E-04    0.00050   6.494  -2.956   8.550  -6.500  -7.880
 3363.023  26.01 Fe2  9.8783E-05    0.00010  10.431  -1.747   8.990  -4.370  -7.440
 3363.032  22.00 Ti1  1.8690E-02    0.01869   1.873  -2.085   7.650  -4.810  -7.420
 3363.036  29.01 Cu2  1.9092E-12    0.00000  15.124  -3.514   8.890  -4.180  -7.200
 3363.039  22.00 Ti1  4.1987E-03    0.00420   1.997  -2.625   7.950  -5.350  -7.470
 3363.068  90.01 Th2  9.1746E-03    0.00917   1.039  -0.771   8.293  -5.739  -7.705
 3363.071  26.02 Fe3  9.7111E-25    0.00000  19.641  -7.592   9.400  -6.350  -7.740
 3363.086  28.02 Ni3  1.1118E-15    0.00000  10.188  -4.229   8.830  -6.740  -7.980
 3363.097  26.00 Fe1  3.7319E-02    0.03732   3.547  -4.028   7.700  -4.600  -7.350
 3363.131  21.00 Sc1  5.6815E-05    0.00006   1.987  -2.727   7.560  -4.020  -7.330
 3363.145  26.01 Fe2  1.1080E-02    0.01108   8.630  -1.273   8.930  -5.710  -7.420
 3363.146  26.03 Fe4  5.1667E-44    0.00000  23.554  -4.684   9.470  -6.770  -8.000
 3363.154  22.02 Ti3  8.5436E-15    0.00000   1.051 -13.409   1.800  -6.520  -7.960
 3363.154  22.02 Ti3  1.5619E-10    0.00000   1.051  -9.147   1.800  -6.520  -7.960
 3363.160   9.02 F 3  8.8105E-75    0.00000  51.441  -3.750   8.293  -4.980  -7.603
 3363.178  14.00 Si1  8.8048E-08    0.00000   8.020  -6.569   9.020  -2.390  -6.660
 3363.204  28.01 Ni2  6.1177E-09    0.00000  12.503  -3.290   9.300  -5.120  -7.700
 3363.205   8.03 O 4  3.4357-117    0.00000  71.521  -0.571  10.020  -6.510  -7.930
 3363.218  25.00 Mn1  2.7834E-07    0.00000   3.373  -7.390   7.420  -3.380  -7.080
 3363.228  25.02 Mn3  7.2993E-14    0.00000   4.857  -8.594   0.770  -7.150  -8.140
 3363.228  25.02 Mn3  3.2906E-19    0.00000   4.857 -13.940   0.770  -7.150  -8.140
 3363.232  22.00 Ti1  3.3876E-03    0.00339   2.267  -2.482   7.250  -4.520  -7.330
 3363.243  28.02 Ni3  3.5845E-28    0.00000  22.638  -5.827   9.680  -6.360  -7.860
 3363.263  27.00 Co1  9.9955E-01    0.99955   3.054  -0.436   8.230  -5.730  -7.530
 3363.296  23.02 V 3  1.4888E-24    0.00000  21.339  -3.570   8.820  -4.970  -7.400
 3363.308  18.01 Ar2  9.8017E-21    0.00000  21.624  -2.730   8.293  -4.575  -7.332
 3363.329  26.02 Fe3  2.7331E-12    0.00000   2.565 -10.084   0.550  -7.170  -8.140
 3363.329  26.02 Fe3  1.9438E-10    0.00000   2.565  -8.232   0.550  -7.170  -8.140
 3363.337  74.00 W 1  3.9637E-03    0.00396   0.771  -1.630   8.293  -6.534  -7.718
 3363.368  58.01 Ce2  1.2945E-03    0.00129   1.254  -2.070   8.293  -5.590  -7.657
 3363.372  25.01 Mn2  5.5254E-07    0.00000   6.671  -5.756   8.870  -6.680  -7.850
 3363.395  24.01 Cr2  1.3747E-07    0.00000   8.718  -4.817   8.860  -5.660  -7.660
 3363.401  26.00 Fe1  9.0986E+00    9.09861   3.603  -1.592   8.210  -4.560  -7.430
 3363.436  27.01 Co2  2.4259E-10    0.00000  10.245  -4.933   8.890  -6.120  -7.660
 3363.440  24.00 Cr1  3.5101E-03    0.00351   3.888  -2.503   7.990  -5.010  -7.560
 3363.449  22.00 Ti1  1.0518E-04    0.00011   2.267  -3.990   7.310  -4.110  -7.330
 3363.452  28.01 Ni2  1.8972E-07    0.00000  12.291  -1.984   8.870  -4.650  -7.460
 3363.465  25.02 Mn3  2.2978E-12    0.00000   4.857  -7.096   0.770  -7.150  -8.140
 3363.469  18.00 Ar1  5.9670E-08    0.00000  11.828  -4.250   8.293  -3.639  -6.792
 3363.473  21.01 Sc2  5.9479E-02    0.05948   3.474  -0.736   8.730  -5.580  -7.640
 3363.477  26.02 Fe3  1.0094E-20    0.00000  19.847  -3.395   9.410  -5.960  -7.760
 3363.530  25.02 Mn3  6.8263E-22    0.00000  17.919  -5.194   9.490  -6.320  -7.840
 3363.536  58.01 Ce2  3.2091E-03    0.00321   0.792  -2.080   8.293  -5.672  -7.684
 3363.540  23.00 V 1  2.8169E-02    0.02817   1.183  -1.540   8.220  -5.000  -7.690
 3363.541  23.04 V 5  1.8999E-95    0.00000  48.103   0.488  10.920  -5.880  -7.760
 3363.605  28.00 Ni1  1.3121E+01   13.12055   3.480  -0.481   8.090  -5.470  -7.530
 3363.616  28.00 Ni1  5.2672E-03    0.00527   3.597  -3.775   6.670  -3.350  -7.180
 3363.624  24.01 Cr2  3.6065E-05    0.00004   6.805  -4.072   8.610  -6.470  -7.840
 3363.625  17.01 Cl2  2.4495E-17    0.00000  16.002  -4.820   8.293  -5.199  -7.532
 3363.643  28.01 Ni2  1.3588E-08    0.00000  12.291  -3.129   8.870  -4.670  -7.460
 3363.655  25.02 Mn3  6.9374E-25    0.00000  17.919  -8.187   9.510  -6.320  -7.840
 3363.669  26.02 Fe3  1.3010E-25    0.00000  24.760  -3.986   9.130  -5.150  -7.560
 3363.673  26.01 Fe2  9.0819E-09    0.00000   0.083 -14.838  -0.470  -6.510  -7.940
 3363.677  25.00 Mn1  1.5462E-02    0.01546   4.194  -1.927   7.860  -5.770  -7.760
 3363.683  90.01 Th2  1.0778E-02    0.01078   1.662  -0.156   8.293  -5.634  -7.671
 3363.696  26.01 Fe2  1.4089E-08    0.00000  10.520  -5.515   8.980  -5.820  -7.680
 3363.700  24.01 Cr2  4.9623E+01   49.62289   2.434  -1.758   8.330  -6.470  -7.860
 3363.704  27.00 Co1  1.7895E+00    1.78952   3.133  -0.114   8.180  -4.820  -7.470
 3363.706  28.00 Ni1  5.8105E-05    0.00006   3.658  -5.679   8.450  -4.320  -7.270
 3363.708  22.00 Ti1  3.8544E-04    0.00039   2.267  -3.426   7.230  -4.330  -7.330
 3363.714  26.01 Fe2  9.4819E-07    0.00000  10.448  -3.750   8.960  -4.040  -7.390
 3363.719  74.01 W 2  7.0069E-03    0.00701   1.814  -1.540   8.293  -6.377  -7.909
 3363.736  21.00 Sc1  2.4345E-05    0.00002   2.010  -3.075   7.770  -3.230  -7.400
 3363.758  27.00 Co1  9.3701E-01    0.93701   3.133  -0.395   8.090  -4.780  -7.490
 3363.765  16.00 S 1  4.3350E-06    0.00000   8.408  -5.006   8.420  -3.010  -6.680
 3363.765  16.00 S 1  4.1303E-06    0.00000   8.408  -5.027   8.420  -3.060  -6.680
 3363.765  16.00 S 1  1.8923E-06    0.00000   8.408  -5.366   8.420  -3.140  -6.680
 3363.765  16.00 S 1  2.9647E-07    0.00000   8.408  -6.171   8.420  -3.390  -6.680
 3363.765  16.00 S 1  2.2130E-09    0.00000   8.408  -8.298   8.420  -3.000  -6.670
 3363.777  42.00 Mo1  2.4549E-02    0.02455   1.335  -0.488   8.293  -5.961  -7.535
 3363.794  14.01 Si2  4.2043E-09    0.00000  16.450  -1.435  13.140  -5.980  -7.650
 3363.808  26.00 Fe1  8.1756E-01    0.81756   2.759  -3.377   8.100  -5.660  -7.700
 3363.811  40.01 Zr2  1.6426E+00    1.64262   0.359  -1.240   8.293  -6.057  -7.807
 3363.812   8.02 O 3  4.1278E-54    0.00000  36.893  -3.170   8.293  -5.673  -7.825
 3363.830  29.01 Cu2  9.8420E-12    0.00000  14.621  -3.242   8.930  -4.630  -7.290
 3363.840  23.00 V 1  3.5314E-07    0.00000   2.608  -5.195   8.740  -5.250  -7.360
 3363.871  28.02 Ni3  2.3002E-27    0.00000  25.024  -2.932   9.080  -5.620  -7.600
 3363.871  42.00 Mo1  9.7485E-04    0.00097   2.598  -0.784   8.293  -4.945  -7.210
 3363.873  28.04 Ni5  9.6219E-93    0.00000  32.695  -3.509   9.690  -6.940  -8.060
 3363.881  26.00 Fe1  3.4230E-03    0.00342   2.990  -5.553   7.850  -4.570  -7.480
 3363.885  70.01 Yb2  7.9378E-07    0.00000   6.651  -2.160   8.293  -4.320  -7.251
 3363.896  27.04 Co5  4.6856E-94    0.00000  35.161  -3.353   9.830  -6.900  -8.060
 3363.899  28.00 Ni1  2.7187E+00    2.71873   3.635  -1.029   8.370  -5.230  -7.520
 3363.900  14.00 Si1  1.3874E-08    0.00000   8.015  -7.376   9.010  -3.390  -6.720
 3363.904  58.01 Ce2  3.8697E-04    0.00039   0.322  -3.410   8.293  -5.749  -7.708
 3363.929  42.00 Mo1  1.3882E-04    0.00014   2.514  -1.704   8.293  -5.051  -7.244
 3363.936  29.01 Cu2  1.3586E-12    0.00000  14.429  -4.270   8.620  -4.240  -7.420
 3363.939  29.01 Cu2  1.3743E-12    0.00000  14.429  -4.265   8.620  -4.240  -7.420
 3363.966  27.01 Co2  1.1657E-08    0.00000  10.322  -3.184   8.980  -5.860  -7.660
 3363.969  26.02 Fe3  1.2474E-20    0.00000  19.846  -3.304   9.400  -5.960  -7.760
 3363.970  22.00 Ti1  4.8500E-06    0.00000   2.345  -5.258   7.780  -5.160  -7.230
 3363.976  25.02 Mn3  9.4458E-25    0.00000  17.943  -8.032   9.500  -6.320  -7.840
 3363.983  14.00 Si1  1.3008E-08    0.00000   8.015  -7.404   9.010  -2.270  -6.720
 3363.983  25.01 Mn2  1.5107E-04    0.00015   6.573  -3.405   8.610  -6.560  -7.880
 3363.986  25.01 Mn2  1.1081E-11    0.00000  10.184  -7.380   9.030  -5.690  -7.700
 3364.018  26.00 Fe1  1.1141E+00    1.11411   3.642  -2.470   7.970  -4.800  -7.260
 3364.031  69.01 Tm2  1.2735E-05    0.00001   2.766  -2.300   8.293  -5.532  -7.639
 3364.043  25.02 Mn3  1.8767E-12    0.00000   4.857  -7.184   0.780  -7.150  -8.140
 3364.076  68.01 Er2  1.0385E+00    1.03847   0.055  -0.420   8.293  -5.945  -7.771
 3364.095  27.00 Co1  3.1417E-05    0.00003   3.128  -4.874   8.200  -4.090  -7.530
 3364.106  27.00 Co1  3.1708E-02    0.03171   3.128  -1.870   8.100  -5.320  -7.540
 3364.106  24.00 Cr1  1.1578E-04    0.00012   4.106  -3.794   8.170  -3.980  -7.460
 3364.111  24.01 Cr2  3.1909E-08    0.00000   9.267  -4.971   8.980  -5.820  -7.720
 3364.116  76.00 Os1  1.8189E-02    0.01819   0.340  -2.020   8.293  -6.841  -7.817
 3364.125  24.01 Cr2  3.6070E-05    0.00004   6.805  -4.072   8.610  -6.470  -7.860
 3364.167  27.02 Co3  2.2011E-23    0.00000  17.231  -4.998   9.560  -6.370  -7.860
 3364.193  25.00 Mn1  3.2778E-02    0.03278   3.772  -1.970   8.040  -5.840  -7.530
 3364.193  28.01 Ni2  1.5336E-10    0.00000  13.159  -4.317   8.820  -5.030  -7.560
 3364.194  24.01 Cr2  5.8653E-11    0.00000   7.774  -9.013   8.660  -5.670  -7.740
 3364.210  26.01 Fe2  1.2659E+00    1.26585   1.724  -5.258   8.490  -6.560  -7.810
 3364.211  69.01 Tm2  2.0284E-04    0.00020   3.255  -0.670   8.293  -5.432  -7.607
 3364.213  25.01 Mn2  5.7739E-03    0.00577   6.495  -1.891   8.550  -6.500  -7.880
 3364.214  58.01 Ce2  5.1831E-04    0.00052   0.417  -3.200   8.293  -5.734  -7.703
 3364.245  64.01 Gd2  1.4174E-01    0.14174   0.000  -1.086   8.293  -5.974  -7.780
 3364.248  25.02 Mn3  7.2199E-23    0.00000  18.537  -5.629   9.500  -6.220  -7.820
 3364.253  27.00 Co1  2.0437E-02    0.02044   2.042  -3.011   8.050  -6.110  -7.790
 3364.258  71.01 Lu2  3.2900E-05    0.00003   3.646  -2.840   8.293  -5.705  -7.694
 3364.260  26.01 Fe2  2.9205E-06    0.00000   9.412  -4.168   8.880  -5.350  -7.500
 3364.263  26.00 Fe1  7.9723E+00    7.97226   3.111  -2.080   7.870  -4.930  -7.470
 3364.292  24.01 Cr2  1.6003E-10    0.00000  10.733  -5.988   8.480  -4.980  -7.320
 3364.296  24.00 Cr1  6.7188E-06    0.00001   3.111  -5.901   7.980  -5.360  -7.520
 3364.297  28.00 Ni1  2.3050E-04    0.00023   3.597  -5.134   6.670  -3.670  -7.180
 3364.299  28.00 Ni1  5.4409E-05    0.00005   3.597  -5.761   6.670  -3.330  -7.180
 3364.301  23.02 V 3  8.8681E-12    0.00000   6.963  -3.374   8.660  -6.560  -7.930
 3364.301  24.01 Cr2  1.3426E-09    0.00000  10.611  -5.171   8.670  -4.700  -7.310
 3364.302  70.02 Yb3  5.0266E-09    0.00000   5.260  -2.980   8.293  -5.797  -7.864
 3364.303  28.03 Ni4  7.8318E-48    0.00000  18.121  -6.730   8.940  -6.850  -8.030
 3364.307  22.01 Ti2  9.3101E-01    0.93101   1.180  -3.079   8.350  -6.530  -7.840
 3364.309  26.02 Fe3  2.3090E-21    0.00000  19.641  -4.216   9.400  -6.280  -7.750
 3364.314  16.00 S 1  2.1831E-11    0.00000   9.504  -9.345   7.570  -3.380  -6.740
 3364.316  16.00 S 1  1.7663E-10    0.00000   9.504  -8.437   7.890  -3.650  -6.740
 3364.316  16.00 S 1  1.0545E-11    0.00000   9.504  -9.661   7.570  -3.380  -6.740
 3364.316  27.01 Co2  5.6392E-08    0.00000   8.063  -4.476   8.980  -5.610  -7.690
 3364.320  16.00 S 1  3.0065E-10    0.00000   9.504  -8.206   8.220  -2.750  -6.750
 3364.320  16.00 S 1  1.0570E-10    0.00000   9.504  -8.660   7.890  -3.650  -6.740
 3364.326  19.02 K 3  2.2348E-38    0.00000  26.562  -0.660   8.293  -5.755  -7.851
 3364.328  28.01 Ni2  1.3728E-07    0.00000  12.294  -2.122   8.880  -4.650  -7.460
 3364.331  29.00 Cu1  4.1242E-07    0.00000   6.191  -4.702   8.030  -3.690  -7.100
 3364.336  25.01 Mn2  2.6414E-08    0.00000   4.074  -9.349   1.070  -6.480  -7.920
 3364.336  25.01 Mn2  5.7258E-11    0.00000   4.074 -12.013   1.070  -6.480  -7.920
 3364.337  26.01 Fe2  4.0222E-06    0.00000   9.100  -4.302   8.610  -5.270  -7.590
 3364.337  58.01 Ce2  9.3914E-02    0.09391   0.122  -1.200   8.293  -5.781  -7.718
 3364.353  28.01 Ni2  3.6223E-09    0.00000  12.185  -3.796   7.690  -4.850  -7.340
 3364.358  22.00 Ti1  2.2911E-04    0.00023   2.267  -3.652   7.270  -4.290  -7.330
 3364.378  26.01 Fe2  3.4952E-06    0.00000   9.004  -4.447   8.790  -5.190  -7.480
 3364.379  24.01 Cr2  1.2327E-07    0.00000  10.882  -2.971   8.650  -4.620  -7.310
 3364.389  67.02 Ho3  9.5419E-10    0.00000   4.780  -2.360   8.293  -5.675  -7.825
 3364.401  21.00 Sc1  3.7465E-05    0.00004   1.987  -2.908   7.580  -4.050  -7.300
 3364.407  26.00 Fe1  1.7242E+01   17.24247   3.047  -1.801   7.950  -5.220  -7.580
 3364.423  21.00 Sc1  2.9683E-05    0.00003   2.010  -2.989   7.760  -4.360  -7.500
 3364.434  28.01 Ni2  1.7154E-14    0.00000  13.140  -8.285   8.010  -4.310  -7.370
 3364.436  28.01 Ni2  1.2172E-12    0.00000  13.140  -6.434   8.010  -4.170  -7.370
 3364.458  26.01 Fe2  5.0697E-09    0.00000   9.736  -6.645   8.910  -5.710  -7.690
 3364.461  25.02 Mn3  6.4983E-22    0.00000  17.931  -5.205   9.400  -6.320  -7.840
 3364.470  15.03 P 4  1.9225E-48    0.00000  28.132   0.070   8.293  -5.384  -7.832
 3364.471  24.00 Cr1  8.8424E-04    0.00088   3.889  -3.101   7.990  -5.010  -7.560
 3364.488  16.00 S 1  6.7157E-10    0.00000   9.504  -7.857   7.500  -3.380  -6.740
 3364.491  16.00 S 1  1.1860E-08    0.00000   9.504  -6.610   7.860  -3.650  -6.740
 3364.491  16.00 S 1  8.4351E-11    0.00000   9.504  -8.758   7.500  -3.380  -6.740
 3364.501  29.01 Cu2  7.3037E-13    0.00000  14.616  -4.376   8.900  -4.640  -7.290
 3364.501  14.00 Si1  1.2857E-08    0.00000   8.022  -7.403   9.120  -3.240  -6.910
 3364.518   8.03 O 4  1.1182-116    0.00000  68.444  -2.751  10.620  -4.880  -7.590
 3364.524   6.01 C 2  5.6311E-24    0.00000  22.899  -9.548   8.890  -5.590  -7.560
 3364.524   6.01 C 2  5.7889E-29    0.00000  22.899 -14.536   8.890  -5.590  -7.560
 3364.528  26.01 Fe2  2.6325E-10    0.00000   9.171  -8.424   8.890  -5.660  -7.590
 3364.530  24.00 Cr1  1.2032E-02    0.01203   3.887  -1.969   7.910  -4.320  -7.290
 3364.551  25.01 Mn2  6.6049E-08    0.00000   4.074  -8.951   1.070  -6.480  -7.920
 3364.551  25.01 Mn2  4.7519E-12    0.00000   4.074 -13.094   1.070  -6.480  -7.920
 3364.557  23.01 V 2  4.6966E-04    0.00047   5.789  -1.442   8.850  -5.560  -7.670
 3364.567  27.00 Co1  1.1088E-04    0.00011   2.877  -4.546   7.220  -4.940  -7.490
 3364.579  22.01 Ti2  2.2043E+00    2.20427   4.054  -0.190   8.790  -5.610  -7.640
 3364.591  28.00 Ni1  1.7242E+01   17.24162   3.380  -0.450   7.300  -3.410  -7.100
 3364.612  58.01 Ce2  1.8531E-02    0.01853   1.339  -0.840   8.293  -5.575  -7.652
 3364.619  28.01 Ni2  3.8762E-16    0.00000  13.140  -9.931   8.010  -4.120  -7.370
 3364.622  58.01 Ce2  3.3239E-04    0.00033   0.969  -2.910   8.293  -5.642  -7.674
 3364.632  26.00 Fe1  4.1807E+00    4.18070   2.588  -2.818   7.780  -6.140  -7.800
 3364.643  25.02 Mn3  4.1077E-22    0.00000  20.545  -3.117   9.450  -6.570  -7.850
 3364.645  27.00 Co1  7.3048E-03    0.00730   3.067  -2.561   8.220  -4.700  -7.530
 3364.653  70.01 Yb2  1.1859E-06    0.00000   6.189  -2.390   8.293  -4.564  -7.329
 3364.655  28.01 Ni2  1.7086E-08    0.00000  12.294  -3.027   9.200  -4.690  -7.460
 3364.669  24.01 Cr2  2.3440E-01    0.23440   4.427  -2.340   8.360  -6.510  -7.780
 3364.673  25.00 Mn1  8.2820E-04    0.00083   2.920  -4.313   7.160  -5.060  -7.260
 3364.682  28.01 Ni2  1.2034E-14    0.00000  13.140  -8.439   8.010  -4.160  -7.370
 3364.685  28.01 Ni2  6.4588E-10    0.00000  12.474  -4.292   8.000  -5.040  -7.680
 3364.686  90.01 Th2  2.0111E-02    0.02011   1.548   0.015   8.293  -5.654  -7.678
 3364.689  20.00 Ca1  9.2347E-05    0.00009   3.910  -4.709   8.010  -2.810  -6.770
 3364.690  28.01 Ni2  3.9211E-13    0.00000  13.140  -6.926   8.010  -4.310  -7.370
 3364.695  23.01 V 2  1.1562E-03    0.00116   4.735  -1.973   8.440  -6.410  -7.850
 3364.711  19.01 K 2  2.6466E-22    0.00000  26.407  -4.502   8.990  -3.920  -7.230
 3364.725  24.00 Cr1  2.5284E-01    0.25284   2.987  -1.434   7.780  -6.180  -7.760
 3364.731  26.01 Fe2  1.0706E-05    0.00001   9.237  -3.757   8.980  -5.920  -7.570
 3364.733  25.00 Mn1  7.6455E-04    0.00076   4.258  -3.177   8.020  -5.370  -7.570
 3364.756  24.00 Cr1  2.6606E-09    0.00000   3.428  -9.026   7.790  -5.200  -7.510
 3364.763  29.00 Cu1  1.8941E-07    0.00000   7.119  -4.228   9.100  -2.950  -6.930
 3364.764  69.02 Tm3  2.8733E-09    0.00000   4.853  -1.630   8.293  -5.731  -7.843
 3364.765  24.01 Cr2  6.5574E-02    0.06557   6.793  -0.823   8.780  -5.650  -7.660
 3364.766  16.00 S 1  7.9660E-06    0.00001   8.409  -4.741   8.400  -3.010  -6.680
 3364.766  16.00 S 1  6.3131E-06    0.00001   8.409  -4.842   8.400  -3.390  -6.680
 3364.766  16.00 S 1  5.1315E-06    0.00001   8.409  -4.932   8.400  -3.990  -6.680
 3364.766  16.00 S 1  4.0573E-06    0.00000   8.409  -5.034   8.400  -2.560  -6.680
 3364.766  16.00 S 1  2.4280E-06    0.00000   8.409  -5.257   8.400  -3.000  -6.670
 3364.766  16.00 S 1  8.8154E-07    0.00000   8.409  -5.697   8.400  -3.060  -6.680
 3364.786  39.00 Y 1  3.5463E-03    0.00355   1.853  -0.342   8.430  -4.850  -7.290
 3364.795  23.01 V 2  3.9806E-06    0.00000   6.862  -2.575   8.940  -5.740  -7.710
 3364.819  58.01 Ce2  6.4072E-02    0.06407   0.529  -1.010   8.293  -5.716  -7.698
 3364.824   8.03 O 4  1.0247-115    0.00000  68.444  -1.789  10.620  -4.870  -7.590
 3364.833  14.00 Si1  6.6441E-09    0.00000   8.016  -7.695   9.020  -2.480  -6.660
 3364.836  25.00 Mn1  2.7840E-04    0.00028   4.332  -3.551   7.840  -5.690  -7.760
 3364.841  21.00 Sc1  1.9664E-03    0.00197   1.987  -1.188   7.540  -4.050  -7.300
 3364.853  22.00 Ti1  1.4161E-05    0.00001   2.267  -4.861   7.260  -4.150  -7.330
 3364.856  24.00 Cr1  2.2310E-02    0.02231   3.888  -1.700   7.910  -4.320  -7.290
 3364.863  24.01 Cr2  6.6412E-02    0.06641   6.757  -0.849   8.780  -5.650  -7.390
 3364.867  28.01 Ni2  7.7882E-09    0.00000  13.284  -2.502   8.740  -4.620  -7.290
 3364.878  22.01 Ti2  4.2043E-02    0.04204   5.905  -0.290   8.830  -5.770  -7.690
 3364.885  27.00 Co1  1.2054E-01    0.12054   3.191  -1.235   8.240  -5.300  -7.500
 3364.887  58.01 Ce2  3.5049E-03    0.00350   0.977  -1.880   8.293  -5.640  -7.673
 3364.906  58.01 Ce2  2.2552E-03    0.00226   0.933  -2.110   8.293  -5.648  -7.676
 3364.928  14.00 Si1  2.9593E-09    0.00000   8.022  -8.041   9.020  -2.560  -6.660
 3364.940  60.01 Nd2  2.7351E-01    0.27351   0.182  -0.900   8.293  -5.751  -7.709
 3364.944  28.01 Ni2  1.9184E-09    0.00000  12.568  -3.737   9.040  -4.740  -7.460
 3364.962  24.01 Cr2  4.0056E-10    0.00000  10.672  -5.643   8.680  -4.680  -7.310
 3364.982  29.01 Cu2  3.4600E-10    0.00000  10.956  -4.903   8.790  -6.390  -7.910
 3364.992  26.02 Fe3  4.8245E-13    0.00000  12.233  -2.378   9.130  -6.670  -7.940
 3364.995  27.00 Co1  4.6574E-02    0.04657   2.631  -2.138   8.000  -6.090  -7.810
 3362.015 107.00 NH1  2.5075E-04    0.00025   0.832  -4.670   8.294  -5.000  -7.301
 3362.027 107.00 NH1  1.3167E-04    0.00013   0.666  -5.095   8.294  -5.000  -7.301
 3362.042 107.00 NH1  1.0824E-04    0.00011   0.737  -5.118   8.294  -5.000  -7.301
 3362.061 107.00 NH1  3.6214E-02    0.03621   0.669  -2.653   8.294  -5.000  -7.301
 3362.070 107.00 NH1  2.9768E-02    0.02977   0.740  -2.676   8.294  -5.000  -7.301
 3362.092 107.00 NH1  5.5928E-04    0.00056   0.387  -4.711   8.294  -5.000  -7.301
 3362.100 107.00 NH1  1.5444E-01    0.15444   0.388  -2.269   8.294  -5.000  -7.301
 3362.125 107.00 NH1  9.0578E-07    0.00000   2.318  -5.812   8.294  -5.000  -7.301
 3362.137 107.00 NH1  6.9424E-01    0.69424   0.834  -1.226   8.294  -5.000  -7.301
 3362.140 107.00 NH1  2.5192E-03    0.00252   0.832  -3.668   8.294  -5.000  -7.301
 3362.233 107.00 NH1  1.0457E-04    0.00010   0.737  -5.133   8.294  -5.000  -7.301
 3362.245 107.00 NH1  1.6158E-02    0.01616   0.737  -2.944   8.294  -5.000  -7.301
 3362.246 107.00 NH1  1.7155E-02    0.01716   0.737  -2.918   8.294  -5.000  -7.301
 3362.275 107.00 NH1  4.7182E+00    4.71823   0.740  -0.476   8.294  -5.000  -7.301
 3362.280 107.00 NH1  2.8759E-02    0.02876   0.740  -2.691   8.294  -5.000  -7.301
 3362.282 107.00 NH1  4.4441E+00    4.44406   0.740  -0.502   8.294  -5.000  -7.301
 3362.318 107.00 NH1  2.3553E-04    0.00024   2.318  -3.397   8.294  -5.000  -7.301
 3362.338 107.00 NH1  1.4050E-02    0.01405   0.811  -2.940   8.294  -5.000  -7.301
 3362.344 107.00 NH1  8.6033E-05    0.00009   0.811  -5.153   8.294  -5.000  -7.301
 3362.380 107.00 NH1  2.3614E-02    0.02361   0.815  -2.711   8.294  -5.000  -7.301
 3362.380 107.00 NH1  1.8704E-05    0.00002   2.181  -4.617   8.294  -5.000  -7.301
 3362.381 107.00 NH1  3.8563E+00    3.85628   0.815  -0.498   8.294  -5.000  -7.301
 3362.442 107.00 NH1  5.0880E-07    0.00000   0.754  -7.431   8.294  -5.000  -7.301
 3362.448 107.00 NH1  1.0900E-04    0.00011   0.737  -5.115   8.294  -5.000  -7.301
 3362.464 107.00 NH1  1.4022E-04    0.00014   0.756  -4.989   8.294  -5.000  -7.301
 3362.488 107.00 NH1  2.9978E-02    0.02998   0.740  -2.673   8.294  -5.000  -7.301
 3362.530 107.00 NH1  2.4501E-02    0.02450   0.815  -2.695   8.294  -5.000  -7.301
 3362.535 107.00 NH1  8.9266E-05    0.00009   0.811  -5.137   8.294  -5.000  -7.301
 3362.629 107.00 NH1  2.0480E-03    0.00205   2.040  -2.701   8.294  -5.000  -7.301
 3362.656 107.00 NH1  6.2061E-04    0.00062   0.012  -4.994   8.294  -5.000  -7.301
 3362.711 107.00 NH1  1.7172E-01    0.17172   0.012  -2.552   8.294  -5.000  -7.301
 3362.722 107.00 NH1  1.5478E-02    0.01548   0.811  -2.898   8.294  -5.000  -7.301
 3362.737 107.00 NH1  8.6440E-05    0.00009   0.811  -5.151   8.294  -5.000  -7.301
 3362.740 107.00 NH1  2.0481E-03    0.00205   2.040  -2.701   8.294  -5.000  -7.301
 3362.743 107.00 NH1  1.4680E-02    0.01468   0.811  -2.921   8.294  -5.000  -7.301
 3362.775 107.00 NH1  4.0292E+00    4.02920   0.815  -0.479   8.294  -5.000  -7.301
 3362.775 107.00 NH1  2.3726E-02    0.02373   0.815  -2.709   8.294  -5.000  -7.301
 3362.778 107.00 NH1  4.2483E+00    4.24834   0.815  -0.456   8.294  -5.000  -7.301
 3362.862 107.00 NH1  2.0230E-05    0.00002   2.181  -4.583   8.294  -5.000  -7.301
 3362.920 107.00 NH1  1.2632E-02    0.01263   0.889  -2.918   8.294  -5.000  -7.301
 3362.920 107.00 NH1  7.0711E-05    0.00007   0.889  -5.170   8.294  -5.000  -7.301
 3362.930 107.00 NH1  8.9896E-05    0.00009   0.811  -5.134   8.294  -5.000  -7.301
 3362.938 107.00 NH1  8.5234E-01    0.85234   0.834  -1.137   8.294  -5.000  -7.301
 3362.945 107.00 NH1  3.0929E-03    0.00309   0.832  -3.579   8.293  -5.000  -7.301
 3362.956 107.00 NH1  3.4673E+00    3.46731   0.893  -0.476   8.293  -5.000  -7.301
 3362.962 107.00 NH1  1.9409E-02    0.01941   0.893  -2.728   8.293  -5.000  -7.301
 3363.023 107.00 NH1  2.4675E-02    0.02467   0.815  -2.692   8.293  -5.000  -7.301
 3363.093 107.00 NH1  7.3200E-05    0.00007   0.889  -5.155   8.293  -5.000  -7.301
 3363.108 107.00 NH1  2.0132E-02    0.02013   0.892  -2.713   8.293  -5.000  -7.301
 3363.265 107.00 NH1  1.3853E-02    0.01385   0.889  -2.878   8.293  -5.000  -7.301
 3363.306 107.00 NH1  1.3169E-02    0.01317   0.889  -2.900   8.293  -5.000  -7.301
 3363.306 107.00 NH1  7.1046E-05    0.00007   0.889  -5.168   8.293  -5.000  -7.301
 3363.308 107.00 NH1  3.8099E+00    3.80990   0.892  -0.436   8.293  -5.000  -7.301
 3363.332 107.00 NH1  1.9500E-02    0.01950   0.893  -2.726   8.293  -5.000  -7.301
 3363.338 107.00 NH1  3.6144E+00    3.61445   0.893  -0.458   8.293  -5.000  -7.301
 3363.438 107.00 NH1  8.4419E-07    0.00000   1.992  -6.128   8.293  -5.000  -7.301
 3363.478 107.00 NH1  7.3716E-05    0.00007   0.889  -5.152   8.293  -5.000  -7.301
 3363.538 107.00 NH1  2.0233E-02    0.02023   0.893  -2.710   8.293  -5.000  -7.301
 3363.542 107.00 NH1  1.4006E-05    0.00001   1.695  -5.168   8.293  -5.000  -7.301
 3363.568 107.00 NH1  5.7886E-05    0.00006   0.969  -5.187   8.293  -5.000  -7.301
 3363.573 107.00 NH1  1.1287E-02    0.01129   0.969  -2.897   8.293  -5.000  -7.301
 3363.577 107.00 NH1  3.8622E-06    0.00000   1.691  -5.731   8.293  -5.000  -7.301
 3363.580 107.00 NH1  9.1585E-07    0.00000   1.155  -6.825   8.293  -5.000  -7.301
 3363.584 107.00 NH1  1.5888E-02    0.01589   0.973  -2.745   8.293  -5.000  -7.301
 3363.611 107.00 NH1  2.5189E-04    0.00025   1.158  -4.383   8.293  -5.000  -7.301
 3363.614 107.00 NH1  3.0980E+00    3.09798   0.973  -0.455   8.293  -5.000  -7.301
 3363.687 107.00 NH1  1.0601E-03    0.00106   1.695  -3.289   8.293  -5.000  -7.301
 3363.695 107.00 NH1  1.6101E-05    0.00002   1.155  -5.580   8.293  -5.000  -7.301
 3363.725 107.00 NH1  5.9923E-05    0.00006   0.969  -5.172   8.293  -5.000  -7.301
 3363.727 107.00 NH1  4.4281E-03    0.00443   1.158  -3.138   8.293  -5.000  -7.301
 3363.744 107.00 NH1  1.6447E-02    0.01645   0.973  -2.730   8.293  -5.000  -7.301
 3363.858 107.00 NH1  4.4861E-06    0.00000   1.691  -5.666   8.293  -5.000  -7.301
 3363.882 107.00 NH1  1.2348E-02    0.01235   0.969  -2.858   8.293  -5.000  -7.301
 3363.936 107.00 NH1  3.3894E+00    3.38937   0.973  -0.416   8.293  -5.000  -7.301
 3363.943 107.00 NH1  1.1739E-02    0.01174   0.969  -2.880   8.293  -5.000  -7.301
 3363.947 107.00 NH1  5.8294E-05    0.00006   0.969  -5.184   8.293  -5.000  -7.301
 3363.965 107.00 NH1  1.2313E-03    0.00123   1.695  -3.224   8.293  -5.000  -7.301
 3363.987 107.00 NH1  3.2220E+00    3.22200   0.973  -0.438   8.293  -5.000  -7.301
 3364.017 107.00 NH1  1.6000E-02    0.01600   0.973  -2.742   8.293  -5.000  -7.301
 3364.101 107.00 NH1  6.0484E-05    0.00006   0.969  -5.168   8.293  -5.000  -7.301
 3364.180 107.00 NH1  1.6602E-02    0.01660   0.973  -2.726   8.293  -5.000  -7.301
 3364.200 107.00 NH1  1.5845E-03    0.00158   0.811  -3.888   8.293  -5.000  -7.301
 3364.201 107.00 NH1  5.7382E-06    0.00001   0.810  -6.330   8.293  -5.000  -7.301
 3364.233 107.00 NH1  1.9089E-03    0.00191   0.810  -3.808   8.293  -5.000  -7.301
 3364.241 107.00 NH1  5.2712E-01    0.52712   0.811  -1.366   8.293  -5.000  -7.301
 3364.279 107.00 NH1  9.3198E-01    0.93198   0.391  -1.486   8.293  -5.000  -7.301
 3364.286 107.00 NH1  3.3683E-03    0.00337   0.391  -3.928   8.293  -5.000  -7.301
 3364.297 107.00 NH1  4.7320E-05    0.00005   1.052  -5.202   8.293  -5.000  -7.301
 3364.307 107.00 NH1  1.0001E-02    0.01000   1.052  -2.877   8.293  -5.000  -7.301
 3364.321 107.00 NH1  2.5223E-04    0.00025   0.810  -4.687   8.293  -5.000  -7.301
 3364.326 107.00 NH1  6.9650E-02    0.06965   0.811  -2.245   8.293  -5.000  -7.301
 3364.336 107.00 NH1  1.6178E-03    0.00162   0.387  -4.250   8.293  -5.000  -7.301
 3364.338 107.00 NH1  1.2962E-02    0.01296   1.057  -2.760   8.293  -5.000  -7.301
 3364.356 107.00 NH1  2.7395E+00    2.73952   1.057  -0.435   8.293  -5.000  -7.301
 3364.366 107.00 NH1  4.4673E-01    0.44673   0.388  -1.808   8.293  -5.000  -7.301
 3364.385 107.00 NH1  2.2487E-05    0.00002   1.155  -5.435   8.293  -5.000  -7.301
 3364.414 107.00 NH1  6.1845E-03    0.00618   1.158  -2.993   8.293  -5.000  -7.301
 3364.438 107.00 NH1  4.8985E-05    0.00005   1.052  -5.187   8.293  -5.000  -7.301
 3364.461 107.00 NH1  1.3445E-02    0.01345   1.056  -2.745   8.293  -5.000  -7.301
 3364.583 107.00 NH1  1.0891E-02    0.01089   1.052  -2.840   8.293  -5.000  -7.301
 3364.632 107.00 NH1  2.9894E+00    2.98940   1.056  -0.398   8.293  -5.000  -7.301
 3364.661 107.00 NH1  1.0377E-02    0.01038   1.052  -2.861   8.293  -5.000  -7.301
 3364.671 107.00 NH1  4.7653E-05    0.00005   1.052  -5.199   8.293  -5.000  -7.301
 3364.709 107.00 NH1  2.8426E+00    2.84262   1.057  -0.419   8.293  -5.000  -7.301
 3364.727 107.00 NH1  1.3053E-02    0.01305   1.057  -2.757   8.293  -5.000  -7.301
 3364.806 107.00 NH1  4.9330E-05    0.00005   1.052  -5.184   8.293  -5.000  -7.301
 3364.867 107.00 NH1  3.0329E-04    0.00030   0.810  -4.607   8.293  -5.000  -7.301
 3364.867 107.00 NH1  8.3751E-02    0.08375   0.811  -2.165   8.293  -5.000  -7.301
 3364.879 107.00 NH1  1.3513E-02    0.01351   1.057  -2.742   8.293  -5.000  -7.301
 3364.889 107.00 NH1  1.2563E-03    0.00126   0.012  -4.688   8.293  -5.000  -7.301
 3364.938 107.00 NH1  3.4763E-01    0.34763   0.012  -2.246   8.293  -5.000  -7.301
 3364.986 107.00 NH1  2.2329E-03    0.00223   0.810  -3.740   8.293  -5.000  -7.301
 3364.994 107.00 NH1  6.1660E-01    0.61660   0.811  -1.298   8.293  -5.000  -7.301


==> anc/linedat/lines_NH3364.dat <==
 3364.018  26.00 Fe1  1.1136E+00    1.11356   3.642  -2.470   7.970  -4.800  -7.260
 3364.031  69.01 Tm2  1.2729E-05    0.00001   2.766  -2.300   8.293  -5.532  -7.639
 3364.043  25.02 Mn3  1.8757E-12    0.00000   4.857  -7.184   0.780  -7.150  -8.140
 3364.076  68.01 Er2  1.0380E+00    1.03795   0.055  -0.420   8.293  -5.945  -7.771
 3364.095  27.00 Co1  3.1401E-05    0.00003   3.128  -4.874   8.200  -4.090  -7.530
 3364.106  27.00 Co1  3.1692E-02    0.03169   3.128  -1.870   8.100  -5.320  -7.540
 3364.106  24.00 Cr1  1.1573E-04    0.00012   4.106  -3.794   8.170  -3.980  -7.460
 3364.111  24.01 Cr2  3.1894E-08    0.00000   9.267  -4.971   8.980  -5.820  -7.720
 3364.116  76.00 Os1  1.8180E-02    0.01818   0.340  -2.020   8.293  -6.841  -7.817
 3364.125  24.01 Cr2  3.6052E-05    0.00004   6.805  -4.072   8.610  -6.470  -7.860
 3364.167  27.02 Co3  2.2000E-23    0.00000  17.231  -4.998   9.560  -6.370  -7.860
 3364.193  25.00 Mn1  3.2762E-02    0.03276   3.772  -1.970   8.040  -5.840  -7.530
 3364.193  28.01 Ni2  1.5329E-10    0.00000  13.159  -4.317   8.820  -5.030  -7.560
 3364.194  24.01 Cr2  5.8624E-11    0.00000   7.774  -9.013   8.660  -5.670  -7.740
 3364.210  26.01 Fe2  1.2652E+00    1.26523   1.724  -5.258   8.490  -6.560  -7.810
 3364.211  69.01 Tm2  2.0274E-04    0.00020   3.255  -0.670   8.293  -5.432  -7.607
 3364.213  25.01 Mn2  5.7710E-03    0.00577   6.495  -1.891   8.550  -6.500  -7.880
 3364.214  58.01 Ce2  5.1805E-04    0.00052   0.417  -3.200   8.293  -5.734  -7.703
 3364.245  64.01 Gd2  1.4167E-01    0.14167   0.000  -1.086   8.293  -5.974  -7.780
 3364.248  25.02 Mn3  7.2163E-23    0.00000  18.537  -5.629   9.500  -6.220  -7.820
 3364.253  27.00 Co1  2.0427E-02    0.02043   2.042  -3.011   8.050  -6.110  -7.790
 3364.258  71.01 Lu2  3.2884E-05    0.00003   3.646  -2.840   8.293  -5.705  -7.694
 3364.260  26.01 Fe2  2.9190E-06    0.00000   9.412  -4.168   8.880  -5.350  -7.500
 3364.263  26.00 Fe1  7.9683E+00    7.96831   3.111  -2.080   7.870  -4.930  -7.470
 3364.292  24.01 Cr2  1.5995E-10    0.00000  10.733  -5.988   8.480  -4.980  -7.320
 3364.296  24.00 Cr1  6.7155E-06    0.00001   3.111  -5.901   7.980  -5.360  -7.520
 3364.297  28.00 Ni1  2.3038E-04    0.00023   3.597  -5.134   6.670  -3.670  -7.180
 3364.299  28.00 Ni1  5.4382E-05    0.00005   3.597  -5.761   6.670  -3.330  -7.180
 3364.301  23.02 V 3  8.8637E-12    0.00000   6.963  -3.374   8.660  -6.560  -7.930
 3364.301  24.01 Cr2  1.3420E-09    0.00000  10.611  -5.171   8.670  -4.700  -7.310
 3364.302  70.02 Yb3  5.0241E-09    0.00000   5.260  -2.980   8.293  -5.797  -7.864
 3364.303  28.03 Ni4  7.8280E-48    0.00000  18.121  -6.730   8.940  -6.850  -8.030
 3364.307  22.01 Ti2  9.3055E-01    0.93055   1.180  -3.079   8.350  -6.530  -7.840
 3364.309  26.02 Fe3  2.3079E-21    0.00000  19.641  -4.216   9.400  -6.280  -7.750
 3364.314  16.00 S 1  2.1820E-11    0.00000   9.504  -9.345   7.570  -3.380  -6.740
 3364.316  16.00 S 1  1.7654E-10    0.00000   9.504  -8.437   7.890  -3.650  -6.740
 3364.316  16.00 S 1  1.0540E-11    0.00000   9.504  -9.661   7.570  -3.380  -6.740
 3364.316  27.01 Co2  5.6365E-08    0.00000   8.063  -4.476   8.980  -5.610  -7.690
 3364.320  16.00 S 1  3.0051E-10    0.00000   9.504  -8.206   8.220  -2.750  -6.750
 3364.320  16.00 S 1  1.0565E-10    0.00000   9.504  -8.660   7.890  -3.650  -6.740
 3364.326  19.02 K 3  2.2337E-38    0.00000  26.562  -0.660   8.293  -5.755  -7.851
 3364.328  28.01 Ni2  1.3721E-07    0.00000  12.294  -2.122   8.880  -4.650  -7.460
 3364.331  29.00 Cu1  4.1221E-07    0.00000   6.191  -4.702   8.030  -3.690  -7.100
 3364.336  25.01 Mn2  2.6401E-08    0.00000   4.074  -9.349   1.070  -6.480  -7.920
 3364.336  25.01 Mn2  5.7230E-11    0.00000   4.074 -12.013   1.070  -6.480  -7.920
 3364.337  26.01 Fe2  4.0202E-06    0.00000   9.100  -4.302   8.610  -5.270  -7.590
 3364.337  58.01 Ce2  9.3867E-02    0.09387   0.122  -1.200   8.293  -5.781  -7.718
 3364.353  28.01 Ni2  3.6205E-09    0.00000  12.185  -3.796   7.690  -4.850  -7.340
 3364.358  22.00 Ti1  2.2899E-04    0.00023   2.267  -3.652   7.270  -4.290  -7.330
 3364.378  26.01 Fe2  3.4934E-06    0.00000   9.004  -4.447   8.790  -5.190  -7.480
 3364.379  24.01 Cr2  1.2320E-07    0.00000  10.882  -2.971   8.650  -4.620  -7.310
 3364.389  67.02 Ho3  9.5372E-10    0.00000   4.780  -2.360   8.293  -5.675  -7.825
 3364.401  21.00 Sc1  3.7446E-05    0.00004   1.987  -2.908   7.580  -4.050  -7.300
 3364.407  26.00 Fe1  1.7234E+01   17.23392   3.047  -1.801   7.950  -5.220  -7.580
 3364.423  21.00 Sc1  2.9668E-05    0.00003   2.010  -2.989   7.760  -4.360  -7.500
 3364.434  28.01 Ni2  1.7146E-14    0.00000  13.140  -8.285   8.010  -4.310  -7.370
 3364.436  28.01 Ni2  1.2166E-12    0.00000  13.140  -6.434   8.010  -4.170  -7.370
 3364.458  26.01 Fe2  5.0672E-09    0.00000   9.736  -6.645   8.910  -5.710  -7.690
 3364.461  25.02 Mn3  6.4951E-22    0.00000  17.931  -5.205   9.400  -6.320  -7.840
 3364.470  15.03 P 4  1.9216E-48    0.00000  28.132   0.070   8.293  -5.384  -7.832
 3364.471  24.00 Cr1  8.8380E-04    0.00088   3.889  -3.101   7.990  -5.010  -7.560
 3364.488  16.00 S 1  6.7123E-10    0.00000   9.504  -7.857   7.500  -3.380  -6.740
 3364.491  16.00 S 1  1.1854E-08    0.00000   9.504  -6.610   7.860  -3.650  -6.740
 3364.491  16.00 S 1  8.4309E-11    0.00000   9.504  -8.758   7.500  -3.380  -6.740
 3364.501  29.01 Cu2  7.3001E-13    0.00000  14.616  -4.376   8.900  -4.640  -7.290
 3364.501  14.00 Si1  1.2851E-08    0.00000   8.022  -7.403   9.120  -3.240  -6.910
 3364.518   8.03 O 4  1.1177-116    0.00000  68.444  -2.751  10.620  -4.880  -7.590
 3364.524   6.01 C 2  5.6283E-24    0.00000  22.899  -9.548   8.890  -5.590  -7.560
 3364.524   6.01 C 2  5.7860E-29    0.00000  22.899 -14.536   8.890  -5.590  -7.560
 3364.528  26.01 Fe2  2.6312E-10    0.00000   9.171  -8.424   8.890  -5.660  -7.590
 3364.530  24.00 Cr1  1.2026E-02    0.01203   3.887  -1.969   7.910  -4.320  -7.290
 3364.551  25.01 Mn2  6.6016E-08    0.00000   4.074  -8.951   1.070  -6.480  -7.920
 3364.551  25.01 Mn2  4.7495E-12    0.00000   4.074 -13.094   1.070  -6.480  -7.920
 3364.557  23.01 V 2  4.6943E-04    0.00047   5.789  -1.442   8.850  -5.560  -7.670
 3364.567  27.00 Co1  1.1082E-04    0.00011   2.877  -4.546   7.220  -4.940  -7.490
 3364.579  22.01 Ti2  2.2032E+00    2.20317   4.054  -0.190   8.790  -5.610  -7.640
 3364.591  28.00 Ni1  1.7233E+01   17.23306   3.380  -0.450   7.300  -3.410  -7.100
 3364.612  58.01 Ce2  1.8522E-02    0.01852   1.339  -0.840   8.293  -5.575  -7.652
 3364.619  28.01 Ni2  3.8742E-16    0.00000  13.140  -9.931   8.010  -4.120  -7.370
 3364.622  58.01 Ce2  3.3222E-04    0.00033   0.969  -2.910   8.293  -5.642  -7.674
 3364.632  26.00 Fe1  4.1786E+00    4.17863   2.588  -2.818   7.780  -6.140  -7.800
 3364.643  25.02 Mn3  4.1057E-22    0.00000  20.545  -3.117   9.450  -6.570  -7.850
 3364.645  27.00 Co1  7.3011E-03    0.00730   3.067  -2.561   8.220  -4.700  -7.530
 3364.653  70.01 Yb2  1.1853E-06    0.00000   6.189  -2.390   8.293  -4.564  -7.329
 3364.655  28.01 Ni2  1.7078E-08    0.00000  12.294  -3.027   9.200  -4.690  -7.460
 3364.669  24.01 Cr2  2.3428E-01    0.23428   4.427  -2.340   8.360  -6.510  -7.780
 3364.673  25.00 Mn1  8.2779E-04    0.00083   2.920  -4.313   7.160  -5.060  -7.260
 3364.682  28.01 Ni2  1.2028E-14    0.00000  13.140  -8.439   8.010  -4.160  -7.370
 3364.685  28.01 Ni2  6.4556E-10    0.00000  12.474  -4.292   8.000  -5.040  -7.680
 3364.686  90.01 Th2  2.0101E-02    0.02010   1.548   0.015   8.293  -5.654  -7.678
 3364.689  20.00 Ca1  9.2301E-05    0.00009   3.910  -4.709   8.010  -2.810  -6.770
 3364.690  28.01 Ni2  3.9192E-13    0.00000  13.140  -6.926   8.010  -4.310  -7.370
 3364.695  23.01 V 2  1.1557E-03    0.00116   4.735  -1.973   8.440  -6.410  -7.850
 3364.711  19.01 K 2  2.6453E-22    0.00000  26.407  -4.502   8.990  -3.920  -7.230
 3364.725  24.00 Cr1  2.5271E-01    0.25271   2.987  -1.434   7.780  -6.180  -7.760
 3364.731  26.01 Fe2  1.0701E-05    0.00001   9.237  -3.757   8.980  -5.920  -7.570
 3364.733  25.00 Mn1  7.6417E-04    0.00076   4.258  -3.177   8.020  -5.370  -7.570
 3364.756  24.00 Cr1  2.6593E-09    0.00000   3.428  -9.026   7.790  -5.200  -7.510
 3364.763  29.00 Cu1  1.8932E-07    0.00000   7.119  -4.228   9.100  -2.950  -6.930
 3364.764  69.02 Tm3  2.8719E-09    0.00000   4.853  -1.630   8.293  -5.731  -7.843
 3364.765  24.01 Cr2  6.5541E-02    0.06554   6.793  -0.823   8.780  -5.650  -7.660
 3364.766  16.00 S 1  7.9621E-06    0.00001   8.409  -4.741   8.400  -3.010  -6.680
 3364.766  16.00 S 1  6.3099E-06    0.00001   8.409  -4.842   8.400  -3.390  -6.680
 3364.766  16.00 S 1  5.1289E-06    0.00001   8.409  -4.932   8.400  -3.990  -6.680
 3364.766  16.00 S 1  4.0553E-06    0.00000   8.409  -5.034   8.400  -2.560  -6.680
 3364.766  16.00 S 1  2.4267E-06    0.00000   8.409  -5.257   8.400  -3.000  -6.670
 3364.766  16.00 S 1  8.8110E-07    0.00000   8.409  -5.697   8.400  -3.060  -6.680
 3364.786  39.00 Y 1  3.5446E-03    0.00354   1.853  -0.342   8.430  -4.850  -7.290
 3364.795  23.01 V 2  3.9787E-06    0.00000   6.862  -2.575   8.940  -5.740  -7.710
 3364.819  58.01 Ce2  6.4040E-02    0.06404   0.529  -1.010   8.293  -5.716  -7.698
 3364.824   8.03 O 4  1.0241-115    0.00000  68.444  -1.789  10.620  -4.870  -7.590
 3364.833  14.00 Si1  6.6408E-09    0.00000   8.016  -7.695   9.020  -2.480  -6.660
 3364.836  25.00 Mn1  2.7826E-04    0.00028   4.332  -3.551   7.840  -5.690  -7.760
 3364.841  21.00 Sc1  1.9655E-03    0.00197   1.987  -1.188   7.540  -4.050  -7.300
 3364.853  22.00 Ti1  1.4154E-05    0.00001   2.267  -4.861   7.260  -4.150  -7.330
 3364.856  24.00 Cr1  2.2299E-02    0.02230   3.888  -1.700   7.910  -4.320  -7.290
 3364.863  24.01 Cr2  6.6379E-02    0.06638   6.757  -0.849   8.780  -5.650  -7.390
 3364.867  28.01 Ni2  7.7843E-09    0.00000  13.284  -2.502   8.740  -4.620  -7.290
 3364.878  22.01 Ti2  4.2022E-02    0.04202   5.905  -0.290   8.830  -5.770  -7.690
 3364.885  27.00 Co1  1.2048E-01    0.12048   3.191  -1.235   8.240  -5.300  -7.500
 3364.887  58.01 Ce2  3.5032E-03    0.00350   0.977  -1.880   8.293  -5.640  -7.673
 3364.906  58.01 Ce2  2.2541E-03    0.00225   0.933  -2.110   8.293  -5.648  -7.676
 3364.928  14.00 Si1  2.9579E-09    0.00000   8.022  -8.041   9.020  -2.560  -6.660
 3364.940  60.01 Nd2  2.7338E-01    0.27338   0.182  -0.900   8.293  -5.751  -7.709
 3364.944  28.01 Ni2  1.9174E-09    0.00000  12.568  -3.737   9.040  -4.740  -7.460
 3364.962  24.01 Cr2  4.0036E-10    0.00000  10.672  -5.643   8.680  -4.680  -7.310
 3364.982  29.01 Cu2  3.4583E-10    0.00000  10.956  -4.903   8.790  -6.390  -7.910
 3364.992  26.02 Fe3  4.8221E-13    0.00000  12.233  -2.378   9.130  -6.670  -7.940
 3364.995  27.00 Co1  4.6551E-02    0.04655   2.631  -2.138   8.000  -6.090  -7.810
 3365.016  27.00 Co1  1.0164E+00    1.01638   2.008  -1.344   8.280  -6.230  -7.780
 3365.028  28.04 Ni5  7.9263E-95    0.00000  33.262  -5.097   9.750  -6.930  -8.050
 3365.030  26.01 Fe2  6.9278E-06    0.00001  10.134  -3.161   8.210  -6.020  -7.630
 3365.040  62.01 Sm2  5.2845E-03    0.00528   0.333  -2.220   8.293  -5.782  -7.719
 3365.043  24.01 Cr2  1.2763E-03    0.00128   8.732  -0.837   8.860  -5.660  -7.420
 3365.058  24.00 Cr1  3.1975E-04    0.00032   4.204  -3.267   7.540  -3.460  -6.780
 3365.062  27.02 Co3  8.1172E-24    0.00000  17.438  -5.250   9.510  -6.300  -7.840
 3365.065  28.01 Ni2  7.9774E-09    0.00000  12.457  -3.215   9.110  -4.750  -7.460
 3365.071  22.00 Ti1  3.6826E-04    0.00037   1.053  -4.508   7.970  -6.100  -7.740
 3365.072  22.00 Ti1  6.6094E-09    0.00000   1.749  -8.645   7.060  -4.190  -7.440
 3365.096  26.00 Fe1  5.2584E-02    0.05258   3.634  -3.803   7.980  -4.370  -7.260
 3365.106  25.00 Mn1  2.0665E-03    0.00207   4.354  -2.661   7.500  -5.870  -7.770
 3365.108  29.00 Cu1  3.5674E-06    0.00000   6.192  -3.764   8.020  -3.690  -7.100
 3365.117  16.01 S 2  3.7898E-12    0.00000  16.092  -3.330   8.293  -5.038  -7.481
 3365.125  25.00 Mn1  9.7778E-02    0.09778   4.258  -1.070   7.180  -6.170  -7.770
 3365.131  59.02 Pr3  1.8313E-06    0.00000   2.318  -2.330   8.293  -5.765  -7.854
 3365.137  28.01 Ni2  3.6079E-14    0.00000  13.140  -7.962   8.010  -4.210  -7.370
 3365.156  27.00 Co1  2.7667E-02    0.02767   3.191  -1.874   8.050  -5.570  -7.420
 3365.160  28.00 Ni1  1.3116E-04    0.00013   3.655  -5.328   8.450  -4.550  -7.510
 3365.166  28.01 Ni2  1.4405E-07    0.00000  12.294  -2.101   8.880  -4.650  -7.460
 3365.185  25.01 Mn2  6.9619E-11    0.00000   4.074 -11.928   0.970  -6.480  -7.920
 3365.209  27.02 Co3  8.5246E-24    0.00000  17.336  -5.318   9.440  -6.270  -7.840
 3365.213  27.01 Co2  5.3532E-06    0.00001   7.595  -2.908   9.050  -5.810  -7.740
 3365.242  27.01 Co2  3.2129E-11    0.00000  10.381  -5.692   9.060  -5.820  -7.740
 3365.249  23.00 V 1  9.1207E-07    0.00000   1.849  -5.447   8.330  -5.590  -7.570
 3365.262  24.02 Cr3  4.8951E-23    0.00000   2.567 -19.272  -1.720  -6.600  -7.970
 3365.263  24.00 Cr1  7.8741E-06    0.00001   2.967  -5.958   7.790  -4.510  -7.490
 3365.268   6.01 C 2  2.0141E-19    0.00000  20.920  -6.726   9.670  -5.400  -7.760
 3365.270  26.00 Fe1  1.0017E+00    1.00172   3.017  -3.063   7.730  -4.560  -7.540
 3365.317  25.00 Mn1  7.1741E-05    0.00007   4.606  -3.900   8.320  -5.100  -7.750
 3365.322  58.01 Ce2  2.2272E-02    0.02227   0.459  -1.530   8.293  -5.728  -7.701
 3365.325  28.01 Ni2  1.2478E-08    0.00000  12.459  -3.019   9.160  -4.700  -7.460
 3365.326  25.01 Mn2  2.0082E-11    0.00000  11.106  -6.315   8.540  -2.600  -7.020
 3365.326  25.01 Mn2  2.9296E-13    0.00000  11.106  -8.151   8.540  -2.600  -7.020
 3365.326  25.01 Mn2  6.1208E-12    0.00000  11.106  -6.831   8.540  -2.600  -7.020
 3365.338  90.00 Th1  8.8858E-05    0.00009   0.356  -0.581   8.293  -5.897  -7.515
 3365.341  26.00 Fe1  3.2584E-01    0.32584   3.603  -3.038   7.600  -3.820  -7.140
 3365.345  29.00 Cu1  1.0768E-01    0.10768   5.102  -0.238   7.960  -5.590  -7.550
 3365.349  24.01 Cr2  3.9651E-12    0.00000  10.726  -7.600   8.460  -4.960  -7.320
 3365.399  42.00 Mo1  1.5869E-04    0.00016   2.499  -1.659   8.293  -5.071  -7.250
 3365.401  25.01 Mn2  3.6877E-11    0.00000   4.074 -12.204   0.970  -6.480  -7.920
 3365.401  25.01 Mn2  1.1086E-13    0.00000   4.074 -14.726   0.970  -6.480  -7.920
 3365.421  26.01 Fe2  1.4169E+00    1.41691   3.892  -3.312   8.470  -6.530  -7.900
 3365.434  29.00 Cu1  5.0177E-03    0.00502   5.153  -1.525   8.260  -5.030  -7.520
 3365.445  29.01 Cu2  2.3338E-14    0.00000  13.549  -6.805   8.440  -5.360  -7.500
 3365.463  28.01 Ni2  3.5648E-09    0.00000  12.474  -3.550   8.000  -5.100  -7.680
 3365.463  28.01 Ni2  1.4623E-11    0.00000  12.474  -5.937   8.000  -5.080  -7.680
 3365.487  28.02 Ni3  4.4721E-16    0.00000  10.191  -4.622   8.830  -6.740  -7.980
 3365.490  69.01 Tm2  9.8820E-05    0.00010   3.349  -0.900   8.293  -5.413  -7.600
 3365.520  24.00 Cr1  7.8070E-01    0.78070   3.113  -0.834   7.810  -6.150  -7.780
 3365.521  18.01 Ar2  4.3877E-19    0.00000  21.143  -1.500   8.293  -4.780  -7.398
 3365.528  21.01 Sc2  1.9607E-03    0.00196   3.698  -2.022   8.740  -5.810  -7.710
 3365.530  26.00 Fe1  6.8791E-02    0.06879   3.695  -3.633   8.150  -3.430  -7.170
 3365.538  27.05 Co6  3.5661E-97    0.00000  41.025  -6.969   9.780  -6.970  -8.080
 3365.546  28.01 Ni2  3.3279E-08    0.00000  12.291  -2.740   8.880  -4.700  -7.460
 3365.550  23.00 V 1  2.6291E-01    0.26291   1.183  -0.570   8.250  -5.590  -7.580
 3365.573  42.00 Mo1  5.9799E-05    0.00006   2.988  -1.655   8.293  -4.243  -6.985
 3365.583  19.01 K 2  1.8993E-23    0.00000  26.407  -5.646   8.990  -3.960  -7.230
 3365.587  41.01 Nb2  1.1700E-01    0.11700   1.032  -0.740   8.293  -6.118  -7.826
 3365.593  64.01 Gd2  7.2206E-02    0.07221   0.033  -1.350   8.293  -5.970  -7.779
 3365.594  28.01 Ni2  2.9550E-10    0.00000  12.774  -4.369   8.940  -5.260  -7.560
 3365.603  18.01 Ar2  7.4367E-22    0.00000  21.624  -3.850   8.293  -4.576  -7.333
 3365.610  26.00 Fe1  4.1679E-02    0.04168   3.018  -4.443   7.730  -4.560  -7.540
 3365.625  26.01 Fe2  1.0078E-01    0.10078   5.956  -2.654   8.620  -6.560  -7.800
 3365.626  17.01 Cl2  1.4097E-16    0.00000  16.002  -4.060   8.293  -5.200  -7.532
 3365.634  14.00 Si1  4.6930E-07    0.00000   8.017  -5.845   9.030  -2.060  -6.660
 3365.647  29.01 Cu2  9.2331E-09    0.00000  14.423  -0.443   8.950  -4.030  -7.370
 3365.662  29.01 Cu2  1.8238E-11    0.00000  15.012  -2.632   8.470  -4.450  -7.200
 3365.688  26.02 Fe3  7.0225E-10    0.00000   2.539  -7.697   0.710  -7.180  -8.140
 3365.693  25.00 Mn1  6.0610E-02    0.06061   2.164  -3.110   8.020  -5.760  -7.760
 3365.705  58.01 Ce2  7.2309E-03    0.00723   0.446  -2.030   8.293  -5.730  -7.702
 3365.708  23.00 V 1  3.8423E-04    0.00038   1.893  -2.784   8.210  -6.120  -7.700
 3365.708  28.01 Ni2  1.7992E-08    0.00000  13.178  -2.231   8.500  -4.520  -7.210
 3365.729  23.00 V 1  3.8268E-04    0.00038   1.711  -2.945   8.170  -4.780  -7.520
 3365.738  75.00 Re1  9.5164E-04    0.00095   2.871   0.210   8.293  -5.472  -7.379
 3365.765  28.00 Ni1  9.4159E+02  941.59184   0.423  -1.300   8.080  -6.160  -7.750
 3365.800   7.02 N 3  1.0786E-46    0.00000  35.657  -0.287   8.240  -5.053  -7.626
 3365.809  66.01 Dy2  1.5127E-01    0.15127   1.779   0.229   8.293  -5.644  -7.674
 3365.825  26.01 Fe2  7.4937E-09    0.00000   9.694  -6.512   8.640  -6.590  -7.810
 3365.825  58.01 Ce2  5.0900E-02    0.05090   1.706  -0.080   8.293  -5.504  -7.630
 3365.845  58.01 Ce2  8.8378E-06    0.00001   1.615  -3.920   8.293  -5.522  -7.636
 3365.852  28.02 Ni3  1.7504E-26    0.00000  19.115  -7.221   9.040  -6.730  -7.950
 3365.870  62.01 Sm2  4.4003E-01    0.44003   0.104  -0.500   8.293  -5.817  -7.730
 3365.872  41.01 Nb2  2.4195E-02    0.02420   0.900  -1.540   8.293  -6.132  -7.831
 3365.874  69.01 Tm2  3.7998E-05    0.00004   2.772  -1.820   8.293  -5.531  -7.638
 3365.878  24.01 Cr2  1.4926E-07    0.00000   9.635  -3.979   8.750  -5.990  -7.500
 3365.879  22.00 Ti1  4.0940E-05    0.00004   2.396  -4.287   8.390  -4.190  -7.400
 3365.900  28.03 Ni4  5.1019E-50    0.00000  18.888  -8.245   9.030  -6.840  -8.020
 3365.901  24.00 Cr1  1.1502E-06    0.00000   4.099  -5.803   8.100  -4.110  -7.450
 3365.937  70.01 Yb2  3.9867E-05    0.00004   5.450  -1.510   8.293  -4.867  -7.426
 3365.954  24.00 Cr1  2.4178E-06    0.00000   3.096  -6.358   8.020  -5.160  -7.540
 3365.960  62.01 Sm2  4.2916E-02    0.04292   0.185  -1.440   8.293  -5.805  -7.726
 3365.967  70.01 Yb2  1.1053E-03    0.00111   5.321  -0.180   8.293  -4.913  -7.440
 3365.992  70.01 Yb2  1.5417E-05    0.00002   5.613  -1.780   8.293  -4.807  -7.407
 3365.994  14.01 Si2  6.4306E-12    0.00000  15.230  -5.318   8.700  -2.820  -7.130
 3365.994  14.01 Si2  1.8376E-13    0.00000  15.230  -6.862   8.700  -2.820  -7.130
 3365.999  24.00 Cr1  6.0768E-03    0.00608   3.890  -2.263   7.990  -5.010  -7.560
 3364.017 107.00 NH1  1.5992E-02    0.01599   0.973  -2.742   8.293  -5.000  -7.301
 3364.101 107.00 NH1  6.0454E-05    0.00006   0.969  -5.168   8.293  -5.000  -7.301
 3364.180 107.00 NH1  1.6593E-02    0.01659   0.973  -2.726   8.293  -5.000  -7.301
 3364.200 107.00 NH1  1.5837E-03    0.00158   0.811  -3.888   8.293  -5.000  -7.301
 3364.201 107.00 NH1  5.7354E-06    0.00001   0.810  -6.330   8.293  -5.000  -7.301
 3364.233 107.00 NH1  1.9079E-03    0.00191   0.810  -3.808   8.293  -5.000  -7.301
 3364.241 107.00 NH1  5.2686E-01    0.52686   0.811  -1.366   8.293  -5.000  -7.301
 3364.279 107.00 NH1  9.3152E-01    0.93152   0.391  -1.486   8.293  -5.000  -7.301
 3364.286 107.00 NH1  3.3666E-03    0.00337   0.391  -3.928   8.293  -5.000  -7.301
 3364.297 107.00 NH1  4.7296E-05    0.00005   1.052  -5.202   8.293  -5.000  -7.301
 3364.307 107.00 NH1  9.9960E-03    0.01000   1.052  -2.877   8.293  -5.000  -7.301
 3364.321 107.00 NH1  2.5210E-04    0.00025   0.810  -4.687   8.293  -5.000  -7.301
 3364.326 107.00 NH1  6.9615E-02    0.06961   0.811  -2.245   8.293  -5.000  -7.301
 3364.336 107.00 NH1  1.6170E-03    0.00162   0.387  -4.250   8.293  -5.000  -7.301
 3364.338 107.00 NH1  1.2956E-02    0.01296   1.057  -2.760   8.293  -5.000  -7.301
 3364.356 107.00 NH1  2.7382E+00    2.73816   1.057  -0.435   8.293  -5.000  -7.301
 3364.366 107.00 NH1  4.4651E-01    0.44651   0.388  -1.808   8.293  -5.000  -7.301
 3364.385 107.00 NH1  2.2476E-05    0.00002   1.155  -5.435   8.293  -5.000  -7.301
 3364.414 107.00 NH1  6.1815E-03    0.00618   1.158  -2.993   8.293  -5.000  -7.301
 3364.438 107.00 NH1  4.8960E-05    0.00005   1.052  -5.187   8.293  -5.000  -7.301
 3364.461 107.00 NH1  1.3438E-02    0.01344   1.056  -2.745   8.293  -5.000  -7.301
 3364.583 107.00 NH1  1.0886E-02    0.01089   1.052  -2.840   8.293  -5.000  -7.301
 3364.632 107.00 NH1  2.9879E+00    2.98792   1.056  -0.398   8.293  -5.000  -7.301
 3364.661 107.00 NH1  1.0372E-02    0.01037   1.052  -2.861   8.293  -5.000  -7.301
 3364.671 107.00 NH1  4.7629E-05    0.00005   1.052  -5.199   8.293  -5.000  -7.301
 3364.709 107.00 NH1  2.8412E+00    2.84122   1.057  -0.419   8.293  -5.000  -7.301
 3364.727 107.00 NH1  1.3047E-02    0.01305   1.057  -2.757   8.293  -5.000  -7.301
 3364.806 107.00 NH1  4.9305E-05    0.00005   1.052  -5.184   8.293  -5.000  -7.301
 3364.867 107.00 NH1  3.0314E-04    0.00030   0.810  -4.607   8.293  -5.000  -7.301
 3364.867 107.00 NH1  8.3709E-02    0.08371   0.811  -2.165   8.293  -5.000  -7.301
 3364.879 107.00 NH1  1.3506E-02    0.01351   1.057  -2.742   8.293  -5.000  -7.301
 3364.889 107.00 NH1  1.2557E-03    0.00126   0.012  -4.688   8.293  -5.000  -7.301
 3364.938 107.00 NH1  3.4746E-01    0.34746   0.012  -2.246   8.293  -5.000  -7.301
 3364.986 107.00 NH1  2.2318E-03    0.00223   0.810  -3.740   8.293  -5.000  -7.301
 3364.994 107.00 NH1  6.1629E-01    0.61629   0.811  -1.298   8.293  -5.000  -7.301
 3365.017 107.00 NH1  7.2763E-04    0.00073   0.012  -4.925   8.293  -5.000  -7.301
 3365.018 107.00 NH1  3.1102E-05    0.00003   1.115  -5.329   8.293  -5.000  -7.301
 3365.064 107.00 NH1  2.0133E-01    0.20133   0.012  -2.483   8.293  -5.000  -7.301
 3365.116 107.00 NH1  3.8520E-05    0.00004   1.138  -5.216   8.293  -5.000  -7.301
 3365.131 107.00 NH1  8.7838E-03    0.00878   1.138  -2.858   8.293  -5.000  -7.301
 3365.154 107.00 NH1  1.0551E-02    0.01055   1.143  -2.774   8.293  -5.000  -7.301
 3365.184 107.00 NH1  2.4061E+00    2.40611   1.143  -0.416   8.293  -5.000  -7.301
 3365.241 107.00 NH1  3.9783E-05    0.00004   1.138  -5.202   8.293  -5.000  -7.301
 3365.282 107.00 NH1  1.0898E-02    0.01090   1.143  -2.760   8.293  -5.000  -7.301
 3365.375 107.00 NH1  9.5217E-03    0.00952   1.138  -2.823   8.293  -5.000  -7.301
 3365.416 107.00 NH1  8.4399E-04    0.00084   0.391  -4.529   8.293  -5.000  -7.301
 3365.437 107.00 NH1  2.6082E+00    2.60825   1.143  -0.381   8.293  -5.000  -7.301
 3365.458 107.00 NH1  2.3353E-01    0.23353   0.391  -2.087   8.293  -5.000  -7.301
 3365.470 107.00 NH1  9.1144E-03    0.00911   1.138  -2.842   8.293  -5.000  -7.301
 3365.485 107.00 NH1  3.8791E-05    0.00004   1.138  -5.213   8.293  -5.000  -7.301
 3365.511 107.00 NH1  2.3768E-03    0.00238   2.068  -2.612   8.293  -5.000  -7.301
 3365.525 107.00 NH1  2.4967E+00    2.49666   1.143  -0.400   8.293  -5.000  -7.301
 3365.555 107.00 NH1  1.0626E-02    0.01063   1.143  -2.771   8.293  -5.000  -7.301
 3365.603 107.00 NH1  4.0155E-05    0.00004   1.138  -5.198   8.293  -5.000  -7.301
 3365.654 107.00 NH1  2.3769E-03    0.00238   2.068  -2.612   8.293  -5.000  -7.301
 3365.669 107.00 NH1  1.9600E-05    0.00002   0.758  -5.842   8.293  -5.000  -7.301
 3365.680 107.00 NH1  1.1000E-02    0.01100   1.143  -2.756   8.293  -5.000  -7.301
 3365.706 107.00 NH1  5.4123E-03    0.00541   0.759  -3.400   8.293  -5.000  -7.301
 3365.758 107.00 NH1  3.2603E-05    0.00003   0.758  -5.621   8.293  -5.000  -7.301
 3365.843 107.00 NH1  9.0032E-03    0.00900   0.759  -3.179   8.293  -5.000  -7.301
 3365.959 107.00 NH1  2.8760E-03    0.00288   0.810  -3.630   8.293  -5.000  -7.301
 3365.978 107.00 NH1  7.9417E-01    0.79417   0.811  -1.188   8.293  -5.000  -7.301


==> anc/linedat/lines_NH3365.dat <==
 3365.016  27.00 Co1  1.0159E+00    1.01587   2.008  -1.344   8.280  -6.230  -7.780
 3365.028  28.04 Ni5  7.9224E-95    0.00000  33.262  -5.097   9.750  -6.930  -8.050
 3365.030  26.01 Fe2  6.9244E-06    0.00001  10.134  -3.161   8.210  -6.020  -7.630
 3365.040  62.01 Sm2  5.2818E-03    0.00528   0.333  -2.220   8.293  -5.782  -7.719
 3365.043  24.01 Cr2  1.2756E-03    0.00128   8.732  -0.837   8.860  -5.660  -7.420
 3365.058  24.00 Cr1  3.1959E-04    0.00032   4.204  -3.267   7.540  -3.460  -6.780
 3365.062  27.02 Co3  8.1132E-24    0.00000  17.438  -5.250   9.510  -6.300  -7.840
 3365.065  28.01 Ni2  7.9735E-09    0.00000  12.457  -3.215   9.110  -4.750  -7.460
 3365.071  22.00 Ti1  3.6808E-04    0.00037   1.053  -4.508   7.970  -6.100  -7.740
 3365.072  22.00 Ti1  6.6061E-09    0.00000   1.749  -8.645   7.060  -4.190  -7.440
 3365.096  26.00 Fe1  5.2558E-02    0.05256   3.634  -3.803   7.980  -4.370  -7.260
 3365.106  25.00 Mn1  2.0655E-03    0.00207   4.354  -2.661   7.500  -5.870  -7.770
 3365.108  29.00 Cu1  3.5656E-06    0.00000   6.192  -3.764   8.020  -3.690  -7.100
 3365.117  16.01 S 2  3.7879E-12    0.00000  16.092  -3.330   8.293  -5.038  -7.481
 3365.125  25.00 Mn1  9.7730E-02    0.09773   4.258  -1.070   7.180  -6.170  -7.770
 3365.131  59.02 Pr3  1.8304E-06    0.00000   2.318  -2.330   8.293  -5.765  -7.854
 3365.137  28.01 Ni2  3.6061E-14    0.00000  13.140  -7.962   8.010  -4.210  -7.370
 3365.156  27.00 Co1  2.7653E-02    0.02765   3.191  -1.874   8.050  -5.570  -7.420
 3365.160  28.00 Ni1  1.3110E-04    0.00013   3.655  -5.328   8.450  -4.550  -7.510
 3365.166  28.01 Ni2  1.4397E-07    0.00000  12.294  -2.101   8.880  -4.650  -7.460
 3365.185  25.01 Mn2  6.9585E-11    0.00000   4.074 -11.928   0.970  -6.480  -7.920
 3365.209  27.02 Co3  8.5204E-24    0.00000  17.336  -5.318   9.440  -6.270  -7.840
 3365.213  27.01 Co2  5.3506E-06    0.00001   7.595  -2.908   9.050  -5.810  -7.740
 3365.242  27.01 Co2  3.2113E-11    0.00000  10.381  -5.692   9.060  -5.820  -7.740
 3365.249  23.00 V 1  9.1162E-07    0.00000   1.849  -5.447   8.330  -5.590  -7.570
 3365.262  24.02 Cr3  4.8927E-23    0.00000   2.567 -19.272  -1.720  -6.600  -7.970
 3365.263  24.00 Cr1  7.8702E-06    0.00001   2.967  -5.958   7.790  -4.510  -7.490
 3365.268   6.01 C 2  2.0131E-19    0.00000  20.920  -6.726   9.670  -5.400  -7.760
 3365.270  26.00 Fe1  1.0012E+00    1.00122   3.017  -3.063   7.730  -4.560  -7.540
 3365.317  25.00 Mn1  7.1706E-05    0.00007   4.606  -3.900   8.320  -5.100  -7.750
 3365.322  58.01 Ce2  2.2261E-02    0.02226   0.459  -1.530   8.293  -5.728  -7.701
 3365.325  28.01 Ni2  1.2472E-08    0.00000  12.459  -3.019   9.160  -4.700  -7.460
 3365.326  25.01 Mn2  2.0072E-11    0.00000  11.106  -6.315   8.540  -2.600  -7.020
 3365.326  25.01 Mn2  2.9282E-13    0.00000  11.106  -8.151   8.540  -2.600  -7.020
 3365.326  25.01 Mn2  6.1178E-12    0.00000  11.106  -6.831   8.540  -2.600  -7.020
 3365.338  90.00 Th1  8.8814E-05    0.00009   0.356  -0.581   8.293  -5.897  -7.515
 3365.341  26.00 Fe1  3.2568E-01    0.32568   3.603  -3.038   7.600  -3.820  -7.140
 3365.345  29.00 Cu1  1.0762E-01    0.10762   5.102  -0.238   7.960  -5.590  -7.550
 3365.349  24.01 Cr2  3.9631E-12    0.00000  10.726  -7.600   8.460  -4.960  -7.320
 3365.399  42.00 Mo1  1.5861E-04    0.00016   2.499  -1.659   8.293  -5.071  -7.250
 3365.401  25.01 Mn2  3.6859E-11    0.00000   4.074 -12.204   0.970  -6.480  -7.920
 3365.401  25.01 Mn2  1.1080E-13    0.00000   4.074 -14.726   0.970  -6.480  -7.920
 3365.421  26.01 Fe2  1.4162E+00    1.41621   3.892  -3.312   8.470  -6.530  -7.900
 3365.434  29.00 Cu1  5.0152E-03    0.00502   5.153  -1.525   8.260  -5.030  -7.520
 3365.445  29.01 Cu2  2.3326E-14    0.00000  13.549  -6.805   8.440  -5.360  -7.500
 3365.463  28.01 Ni2  3.5631E-09    0.00000  12.474  -3.550   8.000  -5.100  -7.680
 3365.463  28.01 Ni2  1.4616E-11    0.00000  12.474  -5.937   8.000  -5.080  -7.680
 3365.487  28.02 Ni3  4.4699E-16    0.00000  10.191  -4.622   8.830  -6.740  -7.980
 3365.490  69.01 Tm2  9.8771E-05    0.00010   3.349  -0.900   8.293  -5.413  -7.600
 3365.520  24.00 Cr1  7.8031E-01    0.78031   3.113  -0.834   7.810  -6.150  -7.780
 3365.521  18.01 Ar2  4.3856E-19    0.00000  21.143  -1.500   8.293  -4.780  -7.398
 3365.528  21.01 Sc2  1.9597E-03    0.00196   3.698  -2.022   8.740  -5.810  -7.710
 3365.530  26.00 Fe1  6.8757E-02    0.06876   3.695  -3.633   8.150  -3.430  -7.170
 3365.538  27.05 Co6  2.7733-157    0.00000  41.025  -6.969   9.780  -6.970  -8.080
 3365.546  28.01 Ni2  3.3263E-08    0.00000  12.291  -2.740   8.880  -4.700  -7.460
 3365.550  23.00 V 1  2.6278E-01    0.26278   1.183  -0.570   8.250  -5.590  -7.580
 3365.573  42.00 Mo1  5.9769E-05    0.00006   2.988  -1.655   8.293  -4.243  -6.985
 3365.583  19.01 K 2  1.8983E-23    0.00000  26.407  -5.646   8.990  -3.960  -7.230
 3365.587  41.01 Nb2  1.1694E-01    0.11694   1.032  -0.740   8.293  -6.118  -7.826
 3365.593  64.01 Gd2  7.2171E-02    0.07217   0.033  -1.350   8.293  -5.970  -7.779
 3365.594  28.01 Ni2  2.9535E-10    0.00000  12.774  -4.369   8.940  -5.260  -7.560
 3365.603  18.01 Ar2  7.4330E-22    0.00000  21.624  -3.850   8.293  -4.576  -7.333
 3365.610  26.00 Fe1  4.1658E-02    0.04166   3.018  -4.443   7.730  -4.560  -7.540
 3365.625  26.01 Fe2  1.0073E-01    0.10073   5.956  -2.654   8.620  -6.560  -7.800
 3365.626  17.01 Cl2  1.4090E-16    0.00000  16.002  -4.060   8.293  -5.200  -7.532
 3365.634  14.00 Si1  4.6906E-07    0.00000   8.017  -5.845   9.030  -2.060  -6.660
 3365.647  29.01 Cu2  9.2285E-09    0.00000  14.423  -0.443   8.950  -4.030  -7.370
 3365.662  29.01 Cu2  1.8229E-11    0.00000  15.012  -2.632   8.470  -4.450  -7.200
 3365.688  26.02 Fe3  7.0190E-10    0.00000   2.539  -7.697   0.710  -7.180  -8.140
 3365.693  25.00 Mn1  6.0580E-02    0.06058   2.164  -3.110   8.020  -5.760  -7.760
 3365.705  58.01 Ce2  7.2273E-03    0.00723   0.446  -2.030   8.293  -5.730  -7.702
 3365.708  23.00 V 1  3.8404E-04    0.00038   1.893  -2.784   8.210  -6.120  -7.700
 3365.708  28.01 Ni2  1.7983E-08    0.00000  13.178  -2.231   8.500  -4.520  -7.210
 3365.729  23.00 V 1  3.8249E-04    0.00038   1.711  -2.945   8.170  -4.780  -7.520
 3365.738  75.00 Re1  9.5116E-04    0.00095   2.871   0.210   8.293  -5.472  -7.379
 3365.765  28.00 Ni1  9.4112E+02  941.12474   0.423  -1.300   8.080  -6.160  -7.750
 3365.800   7.02 N 3  1.0781E-46    0.00000  35.657  -0.287   8.240  -5.053  -7.626
 3365.809  66.01 Dy2  1.5120E-01    0.15120   1.779   0.229   8.293  -5.644  -7.674
 3365.825  26.01 Fe2  7.4900E-09    0.00000   9.694  -6.512   8.640  -6.590  -7.810
 3365.825  58.01 Ce2  5.0875E-02    0.05087   1.706  -0.080   8.293  -5.504  -7.630
 3365.845  58.01 Ce2  8.8334E-06    0.00001   1.615  -3.920   8.293  -5.522  -7.636
 3365.852  28.02 Ni3  1.7495E-26    0.00000  19.115  -7.221   9.040  -6.730  -7.950
 3365.870  62.01 Sm2  4.3981E-01    0.43981   0.104  -0.500   8.293  -5.817  -7.730
 3365.872  41.01 Nb2  2.4183E-02    0.02418   0.900  -1.540   8.293  -6.132  -7.831
 3365.874  69.01 Tm2  3.7980E-05    0.00004   2.772  -1.820   8.293  -5.531  -7.638
 3365.878  24.01 Cr2  1.4918E-07    0.00000   9.635  -3.979   8.750  -5.990  -7.500
 3365.879  22.00 Ti1  4.0920E-05    0.00004   2.396  -4.287   8.390  -4.190  -7.400
 3365.900  28.03 Ni4  5.0994E-50    0.00000  18.888  -8.245   9.030  -6.840  -8.020
 3365.901  24.00 Cr1  1.1497E-06    0.00000   4.099  -5.803   8.100  -4.110  -7.450
 3365.937  70.01 Yb2  3.9847E-05    0.00004   5.450  -1.510   8.293  -4.867  -7.426
 3365.954  24.00 Cr1  2.4166E-06    0.00000   3.096  -6.358   8.020  -5.160  -7.540
 3365.960  62.01 Sm2  4.2894E-02    0.04289   0.185  -1.440   8.293  -5.805  -7.726
 3365.967  70.01 Yb2  1.1048E-03    0.00110   5.321  -0.180   8.293  -4.913  -7.440
 3365.992  70.01 Yb2  1.5409E-05    0.00002   5.613  -1.780   8.293  -4.807  -7.407
 3365.994  14.01 Si2  6.4275E-12    0.00000  15.230  -5.318   8.700  -2.820  -7.130
 3365.994  14.01 Si2  1.8367E-13    0.00000  15.230  -6.862   8.700  -2.820  -7.130
 3365.999  24.00 Cr1  6.0738E-03    0.00607   3.890  -2.263   7.990  -5.010  -7.560
 3366.028  25.01 Mn2  8.2345E-03    0.00823   5.418  -2.679   8.530  -6.490  -7.870
 3366.028  59.02 Pr3  2.4457E-07    0.00000   1.244  -4.144   8.293  -5.838  -7.877
 3366.030  28.01 Ni2  1.0397E-08    0.00000  13.178  -2.469   8.490  -4.880  -7.220
 3366.074  22.00 Ti1  6.6941E-07    0.00000   0.818  -7.454   8.130  -6.070  -7.720
 3366.082  10.02 Ne3  5.7310E-77    0.00000  50.818  -1.840   8.293  -5.160  -7.661
 3366.105  59.02 Pr3  1.9863E-08    0.00000   2.361  -4.257   8.293  -5.762  -7.853
 3366.116  27.02 Co3  3.0397E-22    0.00000  17.690  -3.456   9.500  -6.310  -7.840
 3366.121  25.01 Mn2  4.2525E-02    0.04253   5.418  -1.966   8.540  -6.490  -7.870
 3366.134  39.00 Y 1  1.8213E-06    0.00000   1.356  -4.066   7.710  -5.020  -7.490
 3366.138  28.01 Ni2  1.1814E-08    0.00000  12.294  -3.187   8.880  -4.670  -7.460
 3366.144  22.00 Ti1  5.2070E-01    0.52070   2.041  -0.493   7.740  -4.640  -7.310
 3366.147  25.00 Mn1  7.5799E-03    0.00758   4.726  -1.771   8.220  -5.380  -7.430
 3366.166  28.00 Ni1  1.1467E+03 1146.69114   0.165  -1.440   8.000  -6.110  -7.680
 3366.169  26.01 Fe2  7.8414E-06    0.00001   9.069  -4.039   8.293  -4.999  -7.440
 3366.177  22.01 Ti2  9.0759E+01   90.75891   1.237  -1.040   8.420  -6.530  -7.840
 3366.264  24.00 Cr1  1.4630E-01    0.14630   3.104  -1.569   8.240  -6.060  -7.750
 3366.267  28.01 Ni2  1.5029E-09    0.00000  12.474  -3.925   8.000  -5.310  -7.680
 3366.267  28.01 Ni2  2.9304E-11    0.00000  12.474  -5.635   8.000  -5.220  -7.680
 3366.269  29.01 Cu2  8.3601E-09    0.00000  14.423  -0.486   8.950  -4.050  -7.370
 3366.270  22.00 Ti1  2.4258E-03    0.00243   1.443  -3.348   7.880  -5.720  -7.720
 3366.297  28.01 Ni2  1.4572E-06    0.00000   8.775  -4.175   9.060  -5.870  -7.780
 3366.299  26.00 Fe1  4.6603E-08    0.00000   3.695  -9.802   7.420  -3.410  -7.080
 3366.302  24.01 Cr2  5.9178E-10    0.00000  10.798  -5.363   8.490  -5.040  -7.320
 3366.306  24.01 Cr2  2.7206E-11    0.00000  11.042  -6.487   9.120  -5.090  -7.400
 3366.313  26.01 Fe2  1.7914E-08    0.00000  11.427  -4.617   8.580  -5.210  -7.480
 3366.318  25.00 Mn1  6.4295E-02    0.06430   4.194  -1.308   7.850  -5.640  -7.720
 3366.330  38.00 Sr1  2.0733E-02    0.02073   1.847  -0.510   8.293  -3.210  -6.655
 3366.332  29.01 Cu2  1.7538E-13    0.00000  14.429  -5.159   8.620  -4.270  -7.420
 3366.335  29.01 Cu2  5.2720E-13    0.00000  14.429  -4.681   8.620  -4.300  -7.420
 3366.346  24.01 Cr2  8.1596E-10    0.00000  11.298  -4.786   8.460  -4.120  -7.250
 3366.368  58.01 Ce2  6.3801E-06    0.00001   2.108  -3.630   8.293  -5.422  -7.603
 3366.376   8.03 O 4  3.3748-117    0.00000  71.539  -0.563  10.020  -6.510  -7.940
 3366.393  26.01 Fe2  4.8200E-07    0.00000   9.130  -5.197   8.640  -6.350  -7.890
 3366.410  27.04 Co5  3.7121E-92    0.00000  30.873  -5.206   9.030  -6.910  -8.060
 3366.414  69.02 Tm3  1.0919E-10    0.00000   4.853  -3.050   8.293  -5.732  -7.843
 3366.419  21.01 Sc2  5.7370E-02    0.05737   3.461  -0.763   8.720  -5.580  -7.640
 3366.425  23.01 V 2  3.6452E-06    0.00000   6.334  -3.075   8.770  -5.650  -7.650
 3366.486  58.01 Ce2  1.4177E-05    0.00001   1.826  -3.530   8.293  -5.480  -7.622
 3366.501   6.01 C 2  1.2417E-26    0.00000  20.920 -13.936   9.670  -5.400  -7.760
 3366.501   6.01 C 2  2.9176E-19    0.00000  20.920  -6.565   9.670  -5.400  -7.760
 3366.509  58.01 Ce2  1.6017E-03    0.00160   1.914  -1.400   8.293  -5.462  -7.616
 3366.510  23.01 V 2  1.6358E-08    0.00000   6.862  -4.961   8.940  -5.810  -7.720
 3366.511  69.01 Tm2  2.0459E-04    0.00020   3.102  -0.800   8.293  -5.465  -7.617
 3366.517  90.01 Th2  2.0516E-02    0.02052   1.643   0.107   8.293  -5.638  -7.673
 3366.529  62.00 Sm1  7.3497E-06    0.00001   0.185  -2.080   8.293  -5.782  -7.478
 3366.539  58.01 Ce2  2.4765E-03    0.00248   1.412  -1.650   8.293  -5.562  -7.648
 3366.541  28.01 Ni2  1.8013E-09    0.00000  13.143  -3.261   8.700  -4.450  -7.670
 3366.553  58.01 Ce2  3.3532E-03    0.00335   0.553  -2.270   8.293  -5.713  -7.696
 3366.562  25.00 Mn1  3.2310E-10    0.00000   3.859  -9.900   7.960  -5.750  -7.750
 3366.562  29.01 Cu2  4.7452E-09    0.00000  14.423  -0.732   8.950  -4.060  -7.370
 3366.563  26.00 Fe1  1.5647E-03    0.00156   2.759  -6.095   8.010  -5.130  -7.510
 3366.580  18.01 Ar2  1.1713E-17    0.00000  19.867  -1.190   8.293  -4.640  -7.529
 3366.608  26.01 Fe2  5.2236E-09    0.00000  11.481  -5.105   8.820  -5.250  -7.480
 3366.615  24.00 Cr1  1.8500E-04    0.00018   4.207  -3.502   7.590  -2.280  -6.760
 3366.620  23.01 V 2  2.9589E-08    0.00000   6.857  -4.708   8.920  -5.810  -7.720
 3366.620  24.00 Cr1  5.8368E-05    0.00006   4.447  -3.793   7.760  -2.260  -6.560
 3366.621  23.00 V 1  5.3301E-05    0.00005   1.351  -4.116   8.050  -5.570  -7.740
 3366.637  23.02 V 3  1.8288E-19    0.00000  17.950  -1.446   9.490  -6.040  -7.710
 3366.646  26.01 Fe2  1.3590E-08    0.00000  10.523  -5.528   8.920  -5.830  -7.680
 3366.650  24.01 Cr2  8.6108E-02    0.08611   6.773  -0.722   8.780  -5.650  -7.660
 3366.660  27.02 Co3  3.2268E-24    0.00000  17.273  -5.795   9.560  -6.380  -7.860
 3366.668  25.01 Mn2  6.3133E-10    0.00000   9.862  -5.906   9.150  -5.830  -7.740
 3366.672  58.01 Ce2  1.3296E-02    0.01330   0.635  -1.600   8.293  -5.699  -7.692
 3366.672  23.01 V 2  1.0288E-13    0.00000   0.323 -15.884  -0.130  -6.460  -7.940
 3366.672  23.01 V 2  1.2745E-09    0.00000   0.323 -11.791  -0.130  -6.460  -7.940
 3366.678  25.00 Mn1  1.5747E-08    0.00000   2.298  -9.578   8.140  -6.210  -7.820
 3366.679  72.00 Hf1  2.3221E-03    0.00232   1.747  -0.020   8.293  -5.657  -7.438
 3366.685  68.00 Er1  3.1097E-03    0.00311   0.954   0.558   8.293  -5.580  -7.413
 3366.707  58.01 Ce2  1.0384E-03    0.00104   0.232  -3.060   8.293  -5.764  -7.713
 3366.720  21.00 Sc1  2.3953E-04    0.00024   1.986  -2.103   7.570  -4.020  -7.330
 3366.720  54.01 Xe2  3.3248E-14    0.00000  15.812  -0.382   8.293  -4.247  -7.228
 3366.721  26.02 Fe3  7.0724E-21    0.00000  20.731  -2.776   9.450  -5.940  -7.760
 3366.735  22.00 Ti1  3.6238E-07    0.00000   1.749  -6.906   8.160  -5.690  -7.650
 3366.763  24.00 Cr1  6.4091E-06    0.00001   2.708  -6.274   7.060  -3.850  -6.710
 3366.769  16.00 S 1  5.4130E-05    0.00005   8.412  -3.906   8.340  -3.000  -6.670
 3366.769  16.00 S 1  1.6423E-05    0.00002   8.412  -4.424   8.330  -2.870  -6.680
 3366.769  16.00 S 1  1.0976E-05    0.00001   8.412  -4.599   8.340  -3.990  -6.680
 3366.769  16.00 S 1  1.0530E-06    0.00000   8.412  -5.617   8.330  -2.440  -6.680
 3366.769  16.00 S 1  8.3070E-08    0.00000   8.412  -6.720   8.340  -3.010  -6.680
 3366.769  16.00 S 1  1.7719E-08    0.00000   8.412  -7.391   8.340  -2.560  -6.680
 3366.771  25.02 Mn3  5.4833E-26    0.00000  17.750  -9.437   9.450  -6.350  -7.850
 3366.777  16.00 S 1  1.8840E-05    0.00002   9.657  -3.275   7.640  -1.970  -6.410
 3366.777  16.00 S 1  1.8369E-05    0.00002   9.657  -3.286   7.740  -2.050  -6.440
 3366.777  16.00 S 1  8.5129E-06    0.00001   9.657  -3.620   8.240  -2.050  -6.470
 3366.777  16.00 S 1  2.1285E-06    0.00000   9.657  -4.222   7.900  -1.690  -6.340
 3366.777  16.00 S 1  2.5590E-08    0.00000   9.657  -6.142   7.830  -2.580  -6.350
 3366.780  28.01 Ni2  2.9048E-08    0.00000  12.459  -2.652   9.110  -4.750  -7.460
 3366.785  26.00 Fe1  5.4840E+01   54.83982   2.692  -1.609   7.170  -6.280  -7.800
 3366.788  27.00 Co1  6.7991E-05    0.00007   3.067  -4.592   7.940  -5.340  -7.550
 3366.795  23.00 V 1  6.5146E-05    0.00007   1.712  -3.713   8.170  -4.780  -7.520
 3366.805  26.01 Fe2  9.0597E-07    0.00000  10.562  -3.670   8.930  -5.800  -7.630
 3366.807  28.00 Ni1  7.0215E+01   70.21529   3.380   0.160   8.260  -5.180  -7.530
 3366.815  26.02 Fe3  4.5323E-24    0.00000  19.641  -6.923   9.400  -6.340  -7.750
 3366.823  21.00 Sc1  5.0875E-06    0.00001   1.987  -3.775   7.600  -4.020  -7.330
 3366.835  22.00 Ti1  4.9394E-03    0.00494   2.017  -2.537   7.960  -5.490  -7.480
 3366.843  26.00 Fe1  1.3080E-01    0.13080   2.728  -4.200   8.050  -5.000  -7.490
 3366.855  29.01 Cu2  3.6342E-11    0.00000  13.432  -3.715   9.100  -5.270  -7.580
 3366.864  26.00 Fe1  8.7368E+01   87.36790   2.198  -1.839   7.500  -6.140  -7.810
 3366.879  25.01 Mn2  8.8029E-05    0.00009   6.177  -3.986   8.440  -6.460  -7.890
 3366.879  23.00 V 1  4.3628E-02    0.04363   1.183  -1.350   8.240  -5.800  -7.640
 3366.882  26.01 Fe2  2.2214E-05    0.00002  10.414  -2.410   8.950  -4.180  -7.390
 3366.898  27.01 Co2  2.5242E-06    0.00000   8.063  -2.825   8.970  -5.670  -7.700
 3366.899  28.01 Ni2  2.6608E-10    0.00000  12.474  -4.677   8.000  -5.320  -7.680
 3366.909  27.03 Co4  3.5948E-49    0.00000  23.326  -4.203   8.990  -6.830  -8.020
 3366.910  69.01 Tm2  3.8832E-08    0.00000   3.744  -3.960   8.292  -5.324  -7.572
 3366.926  28.01 Ni2  4.4529E-10    0.00000  13.143  -3.868   8.680  -4.580  -7.700
 3366.926  28.01 Ni2  2.3477E-11    0.00000  13.143  -5.146   8.670  -4.760  -7.700
 3366.926  24.01 Cr2  5.7857E-07    0.00000   9.663  -3.366   8.720  -6.210  -7.490
 3366.930  62.01 Sm2  3.8285E-03    0.00383   0.333  -2.360   8.292  -5.783  -7.719
 3366.951  41.00 Nb1  5.2036E-03    0.00520   1.157   0.050   8.292  -5.941  -7.529
 3366.952  24.00 Cr1  4.9826E-03    0.00498   3.889  -2.350   7.620  -4.610  -7.330
 3366.953   8.01 O 2  5.8072E-23    0.00000  28.684  -1.870   8.292  -4.760  -7.392
 3366.965  26.01 Fe2  2.1977E+00    2.19768   5.569  -1.654   8.560  -6.530  -7.880
 3366.984  10.01 Ne2  3.6620E-31    0.00000  30.928  -1.320   8.292  -5.669  -7.682
 3366.993  78.00 Pt1  7.8372E-03    0.00784   1.673  -2.030   8.292  -6.571  -7.730
 3365.017 107.00 NH1  7.2727E-04    0.00073   0.012  -4.925   8.293  -5.000  -7.000
 3365.018 107.00 NH1  3.1087E-05    0.00003   1.115  -5.329   8.293  -5.000  -7.000
 3365.064 107.00 NH1  2.0123E-01    0.20123   0.012  -2.483   8.293  -5.000  -7.000
 3365.116 107.00 NH1  3.8501E-05    0.00004   1.138  -5.216   8.293  -5.000  -7.000
 3365.131 107.00 NH1  8.7795E-03    0.00878   1.138  -2.858   8.293  -5.000  -7.000
 3365.154 107.00 NH1  1.0546E-02    0.01055   1.143  -2.774   8.293  -5.000  -7.000
 3365.184 107.00 NH1  2.4049E+00    2.40492   1.143  -0.416   8.293  -5.000  -7.000
 3365.241 107.00 NH1  3.9763E-05    0.00004   1.138  -5.202   8.293  -5.000  -7.000
 3365.282 107.00 NH1  1.0892E-02    0.01089   1.143  -2.760   8.293  -5.000  -7.000
 3365.375 107.00 NH1  9.5170E-03    0.00952   1.138  -2.823   8.293  -5.000  -7.000
 3365.416 107.00 NH1  8.4357E-04    0.00084   0.391  -4.529   8.293  -5.000  -7.000
 3365.437 107.00 NH1  2.6070E+00    2.60695   1.143  -0.381   8.293  -5.000  -7.000
 3365.458 107.00 NH1  2.3342E-01    0.23342   0.391  -2.087   8.293  -5.000  -7.000
 3365.470 107.00 NH1  9.1099E-03    0.00911   1.138  -2.842   8.293  -5.000  -7.000
 3365.485 107.00 NH1  3.8772E-05    0.00004   1.138  -5.213   8.293  -5.000  -7.000
 3365.511 107.00 NH1  2.3756E-03    0.00238   2.068  -2.612   8.293  -5.000  -7.000
 3365.525 107.00 NH1  2.4954E+00    2.49542   1.143  -0.400   8.293  -5.000  -7.000
 3365.555 107.00 NH1  1.0621E-02    0.01062   1.143  -2.771   8.293  -5.000  -7.000
 3365.603 107.00 NH1  4.0136E-05    0.00004   1.138  -5.198   8.293  -5.000  -7.000
 3365.654 107.00 NH1  2.3757E-03    0.00238   2.068  -2.612   8.293  -5.000  -7.000
 3365.669 107.00 NH1  1.9590E-05    0.00002   0.758  -5.842   8.293  -5.000  -7.000
 3365.680 107.00 NH1  1.0994E-02    0.01099   1.143  -2.756   8.293  -5.000  -7.000
 3365.706 107.00 NH1  5.4096E-03    0.00541   0.759  -3.400   8.293  -5.000  -7.000
 3365.758 107.00 NH1  3.2587E-05    0.00003   0.758  -5.621   8.293  -5.000  -7.000
 3365.843 107.00 NH1  8.9987E-03    0.00900   0.759  -3.179   8.293  -5.000  -7.000
 3365.959 107.00 NH1  2.8746E-03    0.00287   0.810  -3.630   8.293  -5.000  -7.000
 3365.978 107.00 NH1  7.9378E-01    0.79378   0.811  -1.188   8.293  -5.000  -7.000
 3366.035 107.00 NH1  3.1240E-05    0.00003   1.227  -5.229   8.293  -5.000  -7.000
 3366.055 107.00 NH1  7.6509E-03    0.00765   1.227  -2.840   8.293  -5.000  -7.000
 3366.104 107.00 NH1  8.5574E-03    0.00856   1.232  -2.787   8.293  -5.000  -7.000
 3366.122 107.00 NH1  2.0958E+00    2.09578   1.232  -0.398   8.293  -5.000  -7.000
 3366.146 107.00 NH1  3.2255E-05    0.00003   1.226  -5.216   8.293  -5.000  -7.000
 3366.193 107.00 NH1  8.8177E-03    0.00882   1.232  -2.774   8.293  -5.000  -7.000
 3366.269 107.00 NH1  8.2912E-03    0.00829   1.226  -2.806   8.293  -5.000  -7.000
 3366.341 107.00 NH1  2.2666E+00    2.26660   1.232  -0.364   8.293  -5.000  -7.000
 3366.380 107.00 NH1  7.9205E-03    0.00792   1.227  -2.825   8.293  -5.000  -7.000
 3366.400 107.00 NH1  3.1460E-05    0.00003   1.227  -5.226   8.293  -5.000  -7.000
 3366.441 107.00 NH1  2.1696E+00    2.16964   1.232  -0.383   8.293  -5.000  -7.000
 3366.459 107.00 NH1  8.6177E-03    0.00862   1.232  -2.784   8.293  -5.000  -7.000
 3366.503 107.00 NH1  3.2492E-05    0.00003   1.227  -5.212   8.293  -5.000  -7.000
 3366.568 107.00 NH1  1.8805E-05    0.00002   1.655  -5.075   8.293  -5.000  -7.000
 3366.589 107.00 NH1  8.9003E-03    0.00890   1.232  -2.770   8.293  -5.000  -7.000
 3366.602 107.00 NH1  4.3844E-06    0.00000   1.652  -5.710   8.293  -5.000  -7.000
 3366.709 107.00 NH1  1.2059E-03    0.00121   1.655  -3.268   8.293  -5.000  -7.000
 3366.823 107.00 NH1  1.4763E-03    0.00148   0.398  -4.280   8.292  -5.000  -7.000
 3366.869 107.00 NH1  4.0767E-01    0.40767   0.399  -1.838   8.292  -5.000  -7.000
 3366.917 107.00 NH1  5.1517E-06    0.00001   1.652  -5.640   8.292  -5.000  -7.000
 3366.949 107.00 NH1  9.2511E-04    0.00093   0.398  -4.483   8.292  -5.000  -7.000
 3366.970 107.00 NH1  2.7579E-03    0.00276   0.793  -3.663   8.292  -5.000  -7.000
 3366.982 107.00 NH1  4.3011E-01    0.43011   0.793  -1.470   8.292  -5.000  -7.000
 3366.995 107.00 NH1  2.5546E-01    0.25546   0.399  -2.041   8.292  -5.000  -7.000


==> anc/linedat/lines_NH3370.dat <==
 3369.005  15.01 P 2  4.0090E-10    0.00000  13.962  -1.541   9.850  -4.390  -7.370
 3369.012  58.01 Ce2  1.3445E-03    0.00134   0.000  -3.150   8.292  -5.800  -7.724
 3369.028  26.01 Fe2  5.2603E-02    0.05260   3.904  -4.731   8.470  -6.530  -7.900
 3369.028  24.00 Cr1  2.3804E-06    0.00000   4.449  -5.180   7.760  -2.260  -6.560
 3369.038  24.01 Cr2  9.3891E+00    9.38913   4.384  -0.774   8.210  -6.460  -7.860
 3369.040  62.01 Sm2  4.9271E-02    0.04927   0.104  -1.450   8.292  -5.818  -7.730
 3369.041  58.01 Ce2  1.2084E-02    0.01208   0.933  -1.380   8.292  -5.649  -7.676
 3369.047  22.00 Ti1  5.9530E-02    0.05953   0.048  -3.178   8.230  -6.010  -7.690
 3369.049  39.01 Y 2  2.0557E-11    0.00000   7.398  -6.196   8.800  -2.930  -7.110
 3369.049  63.01 Eu2  2.7469E-02    0.02747   1.320  -0.770   8.292  -5.651  -7.677
 3369.054  27.02 Co3  4.4119E-23    0.00000  17.206  -4.717   9.570  -6.370  -7.860
 3369.057  24.00 Cr1  1.2013E-02    0.01201   2.545  -3.143   6.730  -3.950  -7.080
 3369.088  24.00 Cr1  2.2113E-02    0.02211   2.545  -2.878   6.730  -3.950  -7.080
 3369.091  26.01 Fe2  2.5790E-06    0.00000  10.379  -3.375   9.080  -4.190  -7.390
 3369.099  92.00 U 1  4.3617E-05    0.00004   0.000  -0.780   8.292  -6.080  -7.573
 3369.122  18.00 Ar1  1.4621E-07    0.00000  11.828  -3.860   8.292  -3.666  -6.801
 3369.135  58.01 Ce2  3.1721E-05    0.00003   1.014  -3.890   8.292  -5.635  -7.672
 3369.139  26.00 Fe1  3.6776E-02    0.03678   2.454  -4.990   8.010  -6.100  -7.780
 3369.142  25.00 Mn1  6.1848E-03    0.00618   3.073  -3.305   7.350  -4.320  -7.130
 3369.148  41.01 Nb2  8.5039E-02    0.08504   1.978  -0.050   8.292  -6.005  -7.790
 3369.159  24.00 Cr1  4.5949E-06    0.00000   2.710  -6.416   7.060  -3.750  -6.710
 3369.174  28.01 Ni2  3.1241E-08    0.00000  12.294  -2.764   8.980  -4.660  -7.460
 3369.186  25.01 Mn2  6.6600E-06    0.00001   6.494  -4.829   8.480  -6.470  -7.890
 3369.203  22.01 Ti2  3.8234E+01   38.23396   1.231  -1.420   8.260  -6.410  -7.850
 3369.238  22.00 Ti1  2.1891E-06    0.00000   0.836  -6.923   8.130  -6.070  -7.720
 3369.247  42.00 Mo1  9.6353E-04    0.00096   2.276  -1.070   8.292  -5.312  -7.327
 3369.253  26.00 Fe1  3.4136E-01    0.34136   3.547  -3.066   7.920  -4.550  -7.360
 3369.257  25.00 Mn1  1.6046E-02    0.01605   4.345  -1.778   8.130  -5.460  -7.670
 3369.260  73.00 Ta1  5.2816E-04    0.00053   0.750  -1.270   8.292  -6.514  -7.712
 3369.261  40.01 Zr2  2.5548E-01    0.25548   1.236  -1.280   8.292  -5.948  -7.772
 3369.274  25.01 Mn2  1.0830E-08    0.00000   9.863  -4.670   9.180  -5.300  -7.720
 3369.298  28.00 Ni1  6.5469E-01    0.65469   1.935  -3.134   8.860  -5.830  -7.670
 3369.315  44.01 Ru2  1.1484E-01    0.11484   2.684   0.000   8.292  -6.204  -7.854
 3369.316  23.01 V 2  1.5964E-04    0.00016   6.063  -1.670   8.310  -6.400  -7.870
 3369.316  69.01 Tm2  1.6940E-05    0.00002   2.772  -2.170   8.292  -5.532  -7.639
 3369.334  26.01 Fe2  5.2465E-09    0.00000  11.910  -4.727   8.610  -5.660  -7.500
 3369.343  70.01 Yb2  1.0691E-04    0.00011   5.828  -0.750   8.292  -4.725  -7.380
 3369.346  26.01 Fe2  4.3569E+00    4.35690   3.889  -2.826   8.470  -6.530  -7.900
 3369.356  29.00 Cu1  4.1853E-07    0.00000   6.553  -4.378   7.490  -2.540  -6.770
 3369.356  29.00 Cu1  4.0339E-07    0.00000   6.553  -4.394   7.600  -2.490  -6.770
 3369.356  29.00 Cu1  1.0635E-07    0.00000   6.553  -4.973   7.390  -2.570  -6.770
 3369.356  29.00 Cu1  7.5288E-08    0.00000   6.553  -5.123   7.410  -2.550  -6.770
 3369.373   8.02 O 3  5.1871E-55    0.00000  36.893  -4.070   8.292  -5.674  -7.825
 3369.381  58.01 Ce2  7.1223E-03    0.00712   0.704  -1.810   8.292  -5.688  -7.689
 3369.388  16.00 S 1  2.9629E-04    0.00030   9.660  -2.075   7.930  -1.690  -6.340
 3369.388  16.00 S 1  7.1567E-05    0.00007   9.660  -2.692   8.250  -2.050  -6.470
 3369.388  16.00 S 1  1.2408E-05    0.00001   9.660  -3.453   7.790  -2.050  -6.440
 3369.388  16.00 S 1  6.4374E-06    0.00001   9.660  -3.738   8.190  -2.090  -6.480
 3369.388  16.00 S 1  3.5868E-06    0.00000   9.660  -3.992   7.870  -2.580  -6.350
 3369.389  29.00 Cu1  9.0568E-09    0.00000   6.123  -6.419   8.030  -4.360  -7.280
 3369.410  24.02 Cr3  1.9779E-16    0.00000  12.696  -3.802   9.020  -6.590  -7.930
 3369.440  12.03 Mg4  2.1708E-98    0.00000  72.229  -1.960   8.292  -5.963  -8.018
 3369.450  62.01 Sm2  1.9601E-01    0.19601   0.333  -0.650   8.292  -5.783  -7.719
 3369.467  22.01 Ti2  1.5954E+00    1.59545   4.042  -0.340   8.790  -5.610  -7.640
 3369.488  16.02 S 3  4.3778E-24    0.00000  17.744  -1.400   9.970  -5.599  -7.801
 3369.509  15.01 P 2  5.8628E-14    0.00000  13.962  -5.376   9.850  -4.380  -7.370
 3369.541  70.01 Yb2  5.9518E-04    0.00060   4.153  -1.470   8.292  -5.255  -7.550
 3369.547  26.00 Fe1  6.4546E+02  645.46474   2.728  -0.506   7.850  -6.120  -7.700
 3369.555  25.00 Mn1  1.9573E-07    0.00000   4.795  -6.298   8.050  -4.600  -7.330
 3369.559  26.00 Fe1  6.9183E+00    6.91833   3.017  -2.223   8.330  -4.860  -7.510
 3369.566  28.00 Ni1  9.1871E+03 9187.09343   0.000  -0.680   7.440  -6.190  -7.710
 3369.607  23.01 V 2  6.8716E-05    0.00007   6.478  -1.673   8.780  -5.620  -7.650
 3369.622  23.01 V 2  1.5111E-04    0.00015   6.072  -1.686   8.310  -6.400  -7.870
 3369.622  64.01 Gd2  1.0362E-01    0.10362   1.102  -0.257   8.292  -5.822  -7.732
 3369.643  69.01 Tm2  2.6066E-03    0.00261   2.421  -0.290   8.292  -5.598  -7.660
 3369.644  26.01 Fe2  7.1103E-07    0.00000   9.654  -4.569   8.760  -5.330  -7.470
 3369.659  28.01 Ni2  2.9677E-10    0.00000  13.219  -3.977   8.420  -5.810  -7.420
 3369.660  66.02 Dy3  1.6883E-03    0.00169   0.000  -1.121   8.292  -5.986  -7.925
 3369.667   8.03 O 4  2.7443-116    0.00000  66.874  -3.734   9.950  -5.490  -7.620
 3369.669  58.01 Ce2  3.5751E-03    0.00358   1.149  -1.720   8.292  -5.611  -7.664
 3369.672  39.01 Y 2  1.3532E-04    0.00014   3.545  -2.749   8.810  -5.670  -7.650
 3369.676  25.01 Mn2  1.9572E-09    0.00000   3.703 -10.803   0.660  -6.730  -8.050
 3369.678  25.01 Mn2  3.2334E-03    0.00323   6.495  -2.142   8.480  -6.470  -7.890
 3369.680  45.00 Rh1  1.5065E-03    0.00151   1.279  -1.070   8.292  -6.162  -7.599
 3369.715  24.00 Cr1  2.3911E-05    0.00002   2.544  -5.845   6.590  -3.940  -7.080
 3369.718  25.02 Mn3  2.5417E-24    0.00000  22.212  -3.866   9.420  -5.900  -7.720
 3369.735  28.03 Ni4  5.3869E-48    0.00000  22.283  -3.250   9.270  -6.850  -8.020
 3369.740  58.01 Ce2  3.3414E-05    0.00003   2.474  -2.590   8.292  -5.341  -7.578
 3369.747  23.00 V 1  1.1646E-08    0.00000   1.064  -8.027   8.130  -6.060  -7.760
 3369.750  29.01 Cu2  1.8268E-11    0.00000  13.432  -4.013   8.860  -5.010  -7.580
 3369.757  21.00 Sc1  1.6699E-06    0.00000   2.010  -4.238   7.750  -4.380  -7.490
 3369.800  26.01 Fe2  2.3240E+00    2.32400   3.889  -3.099   8.470  -6.530  -7.900
 3369.808  10.00 Ne1  3.1966E-10    0.00000  16.619  -3.710   8.292  -5.422  -7.363
 3369.827  24.00 Cr1  2.1019E-02    0.02102   2.544  -2.901   8.000  -4.840  -7.600
 3369.835  41.00 Nb1  1.0165E-03    0.00102   1.121  -0.690   8.292  -5.962  -7.535
 3369.843  26.01 Fe2  1.9869E-06    0.00000   9.736  -4.051   8.930  -5.710  -7.450
 3369.860  27.03 Co4  1.7558E-48    0.00000  23.330  -3.510   8.990  -6.830  -8.020
 3369.862  27.01 Co2  2.3574E-11    0.00000   8.599  -7.385   9.060  -5.750  -7.690
 3369.879  14.00 Si1  9.2113E-08    0.00000   8.022  -6.547   9.110  -3.240  -6.910
 3369.887  70.01 Yb2  6.8797E-04    0.00069   4.264  -1.310   8.292  -5.226  -7.541
 3369.900  26.00 Fe1  3.4847E-02    0.03485   3.018  -4.520   8.330  -4.860  -7.510
 3369.900  25.02 Mn3  1.5584E-15    0.00000  11.321  -4.608   9.070  -6.630  -7.930
 3369.901  58.01 Ce2  3.3243E-04    0.00033   1.528  -2.420   8.292  -5.540  -7.641
 3369.902  26.00 Fe1  9.0922E+00    9.09223   2.990  -2.128   7.980  -4.760  -7.590
 3369.908  10.00 Ne1  2.1120E-09    0.00000  16.619  -2.890   8.292  -5.423  -7.363
 3369.925  26.00 Fe1  1.5011E-01    0.15011   2.692  -4.171   7.650  -4.670  -7.450
 3369.932  25.00 Mn1  6.3523E-06    0.00001   3.373  -6.031   7.480  -3.860  -7.170
 3369.932  25.00 Mn1  3.5313E-06    0.00000   3.373  -6.286   7.480  -3.910  -7.170
 3369.932  25.00 Mn1  7.2266E-07    0.00000   3.373  -6.975   7.480  -4.010  -7.170
 3369.974  27.03 Co4  6.8394E-52    0.00000  26.862  -3.829   9.200  -6.820  -8.020
 3369.974  58.01 Ce2  5.0765E-03    0.00508   0.175  -2.420   8.292  -5.774  -7.716
 3369.999  26.01 Fe2  1.7063E-06    0.00000   9.639  -4.202   8.990  -5.670  -7.500
 3370.040  58.01 Ce2  3.6409E-02    0.03641   0.900  -0.930   8.292  -5.655  -7.678
 3370.053  27.02 Co3  1.4654E-18    0.00000  13.200  -3.701   9.230  -6.700  -7.950
 3370.058  26.01 Fe2  9.1479E-06    0.00001   9.905  -3.240   8.770  -5.440  -7.650
 3370.067  24.01 Cr2  5.5116E-08    0.00000   6.484  -7.168   8.790  -6.310  -7.870
 3370.069  29.01 Cu2  3.6045E-10    0.00000  11.849  -4.103   7.590  -6.610  -7.910
 3370.076  24.01 Cr2  1.4307E-12    0.00000  10.726  -8.042   8.460  -4.950  -7.320
 3370.090  39.01 Y 2  6.9118E-08    0.00000   7.506  -2.575   8.570  -3.380  -7.110
 3370.110  24.00 Cr1  1.9573E-04    0.00020   2.544  -4.932   6.590  -3.940  -7.080
 3370.117  25.01 Mn2  7.9777E-11    0.00000  10.448  -6.291   8.710  -4.060  -7.250
 3370.131  92.01 U 2  6.7435E-03    0.00674   0.652  -0.822   8.292  -5.873  -7.748
 3370.149  26.01 Fe2  5.1711E-05    0.00005  10.379  -2.073   8.980  -4.220  -7.390
 3370.150  29.01 Cu2  2.8725E-10    0.00000  15.012  -1.434   8.470  -4.460  -7.200
 3370.151  69.01 Tm2  1.0520E-06    0.00000   3.580  -2.670   8.292  -5.363  -7.584
 3370.160  25.01 Mn2  2.2770E-10    0.00000   8.708  -7.358   8.680  -5.620  -7.500
 3370.161  24.01 Cr2  2.2847E-08    0.00000  10.672  -3.886   8.640  -4.350  -7.420
 3370.162  25.01 Mn2  8.2581E-14    0.00000  10.448  -9.276   8.710  -3.740  -7.250
 3370.162  25.01 Mn2  1.7413E-14    0.00000  10.448  -9.952   8.710  -3.730  -7.250
 3370.170  23.02 V 3  1.4754E-18    0.00000  17.921  -0.564   9.500  -6.000  -7.710
 3370.175  23.00 V 1  2.5212E-04    0.00025   1.195  -3.577   8.220  -5.070  -7.690
 3370.179  23.01 V 2  5.2330E-04    0.00052   5.795  -1.389   8.860  -5.560  -7.670
 3370.194  25.01 Mn2  2.9572E-09    0.00000   9.864  -5.233   9.180  -5.300  -7.720
 3370.204  76.00 Os1  1.6903E-02    0.01690   1.747  -0.820   8.292  -6.454  -7.693
 3370.222  24.00 Cr1  1.9937E-01    0.19937   2.544  -1.924   8.000  -4.840  -7.600
 3370.229  58.01 Ce2  5.9290E-05    0.00006   1.058  -3.580   8.292  -5.627  -7.669
 3370.232  24.00 Cr1  2.6313E-02    0.02631   3.892  -1.624   7.620  -4.610  -7.330
 3370.236  24.00 Cr1  2.7434E-01    0.27434   3.013  -1.375   8.020  -3.870  -7.420
 3370.241   8.01 O 2  4.7801E-23    0.00000  28.677  -1.960   8.292  -4.764  -7.393
 3370.246  69.02 Tm3  5.8812E-12    0.00000   6.668  -2.730   8.292  -5.593  -7.799
 3370.250  27.01 Co2  7.6766E-09    0.00000   1.445 -11.132   1.420  -6.520  -7.900
 3370.250  27.01 Co2  2.4053E-10    0.00000   1.445 -12.636   1.420  -6.520  -7.900
 3370.256  29.01 Cu2  2.9762E-17    0.00000  15.527  -7.968   7.900  -3.890  -7.080
 3370.262  26.00 Fe1  2.4482E+00    2.44817   3.047  -2.648   8.040  -5.450  -7.710
 3370.266  24.01 Cr2  3.2581E-11    0.00000  10.777  -6.640   8.460  -5.000  -7.320
 3370.284  28.01 Ni2  3.2303E-13    0.00000  13.145  -7.005   8.420  -4.200  -7.370
 3370.303  24.01 Cr2  7.3571E-07    0.00000   9.663  -3.261   8.880  -6.150  -7.580
 3370.319  16.00 S 1  2.6172E-06    0.00000   9.652  -4.136   7.950  -1.220  -6.350
 3370.319  16.00 S 1  1.9003E-06    0.00000   9.652  -4.275   7.690  -1.840  -6.370
 3370.319  16.00 S 1  9.7237E-07    0.00000   9.652  -4.566   7.510  -1.660  -6.360
 3370.319  16.00 S 1  8.3913E-07    0.00000   9.652  -4.630   7.500  -1.230  -6.370
 3370.319  16.00 S 1  7.5654E-10    0.00000   9.652  -7.675   8.020  -1.130  -6.360
 3370.324  25.00 Mn1  6.9139E-03    0.00691   2.187  -4.032   8.020  -5.910  -7.760
 3370.324  27.00 Co1  5.7303E+00    5.73033   0.582  -1.840   7.200  -6.230  -7.700
 3370.326  28.02 Ni3  9.3793E-24    0.00000  19.393  -4.248   9.430  -5.990  -7.770
 3370.326  27.04 Co5  1.4722E-94    0.00000  34.368  -4.549   9.330  -6.910  -8.060
 3370.329  14.00 Si1  7.6362E-04    0.00076   7.770  -2.849   8.150  -3.000  -6.980
 3370.329  14.00 Si1  1.9270E-05    0.00002   7.770  -4.447   8.140  -3.000  -6.980
 3370.334  16.00 S 1  8.1437E-06    0.00001   8.412  -4.728   8.330  -2.710  -6.680
 3370.334  16.00 S 1  1.4649E-06    0.00000   8.412  -5.473   8.340  -2.600  -6.680
 3370.334  16.00 S 1  6.7425E-07    0.00000   8.412  -5.810   8.340  -2.940  -6.680
 3370.334  16.00 S 1  7.6528E-08    0.00000   8.412  -6.755   8.340  -2.770  -6.680
 3370.334  16.00 S 1  5.1978E-08    0.00000   8.412  -6.923   8.340  -2.450  -6.680
 3370.334  16.00 S 1  1.4382E-08    0.00000   8.412  -7.481   8.330  -3.790  -6.680
 3370.334  28.01 Ni2  3.0035E-09    0.00000  13.188  -2.999   8.510  -4.750  -7.210
 3370.336  26.00 Fe1  3.9070E-03    0.00391   2.559  -5.872   7.220  -4.760  -7.490
 3370.336  26.01 Fe2  1.6106E-06    0.00000   9.742  -4.137   8.570  -6.580  -7.780
 3370.367  16.02 S 3  7.2527E-24    0.00000  17.745  -1.180   9.920  -5.599  -7.801
 3370.369  26.01 Fe2  6.7470E-07    0.00000   9.575  -4.661   7.530  -5.660  -7.600
 3370.390  23.01 V 2  2.7534E-02    0.02753   2.380  -2.656   8.460  -6.510  -7.850
 3370.400  26.01 Fe2  1.9470E-11    0.00000  10.329  -8.541   9.040  -4.120  -7.460
 3370.420  24.00 Cr1  5.2458E-05    0.00005   2.545  -5.503   6.590  -3.940  -7.080
 3370.423  26.00 Fe1  5.1954E-03    0.00520   3.573  -4.861   7.610  -4.190  -7.300
 3370.434  22.00 Ti1  3.9347E+01   39.34744   0.000  -0.400   8.140  -5.990  -7.570
 3370.435  28.01 Ni2  4.0215E-10    0.00000  13.178  -3.881   8.500  -4.490  -7.210
 3370.442  24.00 Cr1  1.3041E-07    0.00000   3.101  -7.621   8.020  -5.160  -7.540
 3370.442  27.01 Co2  1.4655E-04    0.00015   7.611  -1.456   9.050  -5.790  -7.730
 3370.445  27.00 Co1  3.3921E-03    0.00339   3.216  -2.763   7.980  -4.740  -7.460
 3370.453  29.01 Cu2  2.1642E-08    0.00000  14.428  -0.068   8.940  -4.030  -7.370
 3370.461  26.00 Fe1  3.2146E-06    0.00000   3.929  -7.758   6.920  -2.660  -7.010
 3370.471  26.00 Fe1  5.2074E-02    0.05207   3.397  -4.014   7.570  -4.170  -7.320
 3370.479  25.01 Mn2  9.8948E-11    0.00000   8.708  -7.720   8.680  -5.630  -7.500
 3370.481  14.00 Si1  6.6512E-04    0.00067   7.770  -2.909   8.150  -3.010  -6.980
 3370.481  14.00 Si1  2.9641E-05    0.00003   7.770  -4.260   8.140  -3.010  -6.980
 3370.483  14.00 Si1  1.1013E-03    0.00110   7.770  -2.690   8.140  -3.010  -6.980
 3370.484  27.01 Co2  8.3061E-08    0.00000  10.398  -2.264   8.292  -4.848  -7.956
 3370.514  26.01 Fe2  9.9916E-05    0.00010  10.379  -1.787   9.060  -4.230  -7.400
 3370.516  25.02 Mn3  5.6340E-23    0.00000  17.937  -6.261   9.390  -6.320  -7.840
 3370.519  28.05 Ni6  6.9659-159    0.00000  43.531  -7.705   9.140  -7.020  -8.080
 3370.532  24.00 Cr1  8.1229E-06    0.00001   3.168  -5.768   7.940  -5.400  -7.500
 3370.544  26.02 Fe3  2.9933E-13    0.00000  10.997  -3.666   8.900  -6.670  -7.950
 3370.545  14.00 Si1  1.0862E-03    0.00109   7.770  -2.696   8.210  -2.830  -6.980
 3370.545  14.00 Si1  6.7438E-05    0.00007   7.770  -3.903   8.130  -2.830  -6.980
 3370.545  14.00 Si1  6.3227E-05    0.00006   7.770  -3.931   8.140  -2.830  -6.980
 3370.546  14.00 Si1  1.7503E-07    0.00000   4.132  -9.672   6.740  -2.560  -6.980
 3370.548  26.01 Fe2  4.5382E-05    0.00005  10.381  -2.128   9.080  -4.190  -7.390
 3370.550  27.00 Co1  1.5301E-02    0.01530   0.514  -4.473   4.130  -6.280  -7.830
 3370.551  26.00 Fe1  8.7325E-07    0.00000   3.929  -8.324   6.920  -2.690  -7.010
 3370.551  26.00 Fe1  3.3200E-08    0.00000   3.929  -9.744   6.920  -2.750  -7.010
 3370.553  68.01 Er2  2.4980E-01    0.24980   0.670  -0.500   8.292  -5.861  -7.744
 3370.561  26.01 Fe2  1.0768E-04    0.00011  10.455  -1.688   8.970  -4.040  -7.390
 3370.584  18.00 Ar1  2.3722E-07    0.00000  11.828  -3.650   8.292  -3.673  -6.803
 3370.587  76.00 Os1  9.7359E-02    0.09736   0.638  -1.030   8.292  -6.771  -7.794
 3370.590  40.00 Zr1  5.1219E-02    0.05122   0.632  -0.440   8.292  -6.174  -7.603
 3370.590  62.01 Sm2  6.2794E-02    0.06279   0.041  -1.400   8.292  -5.827  -7.733
 3370.602  16.00 S 1  4.2755E-07    0.00000   9.653  -4.922   7.700  -1.840  -6.370
 3370.602  16.00 S 1  2.8641E-07    0.00000   9.653  -5.096   7.950  -1.220  -6.350
 3370.602  16.00 S 1  8.3751E-08    0.00000   9.653  -5.630   7.280  -1.170  -6.370
 3370.602  16.00 S 1  5.6623E-08    0.00000   9.653  -5.800   7.520  -1.230  -6.370
 3370.602  16.00 S 1  3.5318E-08    0.00000   9.653  -6.005   7.530  -1.660  -6.360
 3370.605  41.01 Nb2  1.9239E-02    0.01924   1.813  -0.840   8.292  -6.026  -7.797
 3370.623  26.00 Fe1  5.0020E-06    0.00001   3.929  -7.566   6.920  -2.730  -7.010
 3370.623  26.00 Fe1  3.2972E-08    0.00000   3.929  -9.747   6.920  -2.890  -7.010
 3370.625  22.02 Ti3  1.1075E-14    0.00000  16.052  -0.170   9.380  -6.000  -7.720
 3370.629  24.01 Cr2  7.2926E-09    0.00000  10.672  -4.382   8.640  -4.670  -7.420
 3370.633  28.01 Ni2  8.5761E-13    0.00000  13.145  -6.581   8.420  -4.030  -7.370
 3370.634  28.01 Ni2  2.1100E-13    0.00000  13.145  -7.190   8.420  -4.070  -7.370
 3370.657  29.01 Cu2  5.6454E-10    0.00000  14.423  -1.656   8.950  -4.110  -7.370
 3370.662  26.00 Fe1  2.8586E+00    2.85855   3.417  -2.257   7.670  -4.730  -7.320
 3370.663  18.01 Ar2  8.0931E-21    0.00000  22.267  -2.250   8.292  -4.227  -7.221
 3370.667  23.03 V 4  1.6825E-45    0.00000  27.996  -1.101   9.560  -6.450  -7.750
 3370.677  28.01 Ni2  1.0508E-09    0.00000  12.379  -4.163   8.140  -5.540  -7.350
 3370.682  23.01 V 2  6.2330E-06    0.00001   6.338  -2.838   8.840  -5.650  -7.650
 3370.685  25.01 Mn2  7.1686E-12    0.00000   8.708  -8.860   8.680  -5.630  -7.500
 3370.689  26.01 Fe2  1.3179E-06    0.00000   9.069  -4.813   8.870  -5.200  -7.500
 3370.695  25.02 Mn3  1.4841E-24    0.00000  17.742  -8.011   9.440  -6.370  -7.850
 3370.716  16.00 S 1  1.1308E-07    0.00000   8.416  -6.582   6.630  -3.060  -6.680
 3370.716  16.00 S 1  3.8227E-08    0.00000   8.416  -7.053   6.700  -2.870  -6.680
 3370.716  16.00 S 1  7.6273E-09    0.00000   8.416  -7.753   6.840  -3.990  -6.680
 3370.716  16.00 S 1  1.1101E-10    0.00000   8.416  -9.590   6.710  -2.440  -6.680
 3370.716  16.00 S 1  1.0974E-10    0.00000   8.416  -9.595   6.730  -2.560  -6.680
 3370.728  25.01 Mn2  1.0953E-06    0.00000   6.645  -5.481   8.870  -6.710  -7.850
 3370.735  17.01 Cl2  1.0678E-15    0.00000  16.002  -3.180   8.291  -5.201  -7.533
 3370.758  25.00 Mn1  8.1243E-03    0.00812   3.075  -3.185   7.380  -4.320  -7.130
 3370.783  26.00 Fe1  1.2065E+03 1206.50958   2.692  -0.266   7.720  -6.150  -7.700
 3370.784  29.01 Cu2  3.4067E-09    0.00000  14.428  -0.871   8.940  -4.030  -7.370
 3370.788  25.00 Mn1  3.1220E-04    0.00031   4.360  -3.476   7.500  -5.870  -7.770
 3370.793  16.00 S 1  4.9433E-05    0.00005   9.653  -2.859   8.000  -1.220  -6.350
 3370.793  16.00 S 1  3.4516E-05    0.00003   9.653  -3.015   7.780  -1.840  -6.370
 3370.793  16.00 S 1  1.5632E-05    0.00002   9.653  -3.359   7.640  -1.230  -6.370
 3370.793  16.00 S 1  1.3183E-05    0.00001   9.653  -3.433   7.640  -1.660  -6.360
 3370.793  16.00 S 1  1.1642E-07    0.00000   9.653  -5.487   8.060  -1.130  -6.360
 3370.798  27.00 Co1  2.6639E-01    0.26639   3.232  -0.854   8.060  -4.460  -7.490
 3370.822  27.01 Co2  1.3601E-08    0.00000  10.423  -3.028   9.150  -5.580  -7.700
 3370.852  66.01 Dy2  1.7849E-01    0.17849   1.663   0.200   8.291  -5.665  -7.681
 3370.858  23.00 V 1  1.7669E-07    0.00000   2.055  -5.979   7.440  -4.960  -7.300
 3370.863  26.00 Fe1  2.8868E-01    0.28868   3.635  -3.062   7.590  -4.010  -7.360
 3370.909  24.01 Cr2  9.4137E-07    0.00000   6.487  -5.933   8.480  -6.360  -7.880
 3370.915  18.01 Ar2  1.2123E-17    0.00000  19.495  -1.500   8.291  -5.284  -7.559
 3370.922  27.01 Co2  2.7408E+00    2.74085   2.274  -1.854   8.550  -6.560  -7.910
 3370.926  28.01 Ni2  1.9479E-08    0.00000  12.459  -2.825   9.080  -4.720  -7.460
 3370.927  25.01 Mn2  1.0901E-12    0.00000   9.868  -8.663   8.750  -4.850  -7.330
 3370.930  29.00 Cu1  2.3812E-03    0.00238   5.688  -1.380   8.360  -5.230  -7.520
 3370.930  26.01 Fe2  2.0520E-12    0.00000  10.399  -9.457   8.620  -4.910  -7.350
 3370.968  16.00 S 1  7.0638E-09    0.00000   9.653  -6.704   7.500  -1.230  -6.370
 3370.968  16.00 S 1  6.5923E-09    0.00000   9.653  -6.734   7.250  -1.170  -6.370
 3370.968  16.00 S 1  1.3805E-10    0.00000   9.653  -8.413   7.690  -1.840  -6.370
 3370.993  18.01 Ar2  1.1972E-19    0.00000  22.267  -1.080   8.291  -4.227  -7.221
 3371.015  27.00 Co1  2.8793E-01    0.28793   2.958  -1.060   7.990  -5.230  -7.560
 3371.040  62.01 Sm2  1.7941E-02    0.01794   0.000  -1.980   8.291  -5.833  -7.735
 3371.047  74.00 W 1  7.9082E-03    0.00791   0.599  -1.480   8.291  -6.588  -7.736
 3371.076  69.01 Tm2  1.3405E-05    0.00001   2.557  -2.460   8.291  -5.573  -7.652
 3371.086  24.00 Cr1  3.3547E-01    0.33547   3.551  -0.817   8.330  -4.620  -7.460
 3371.086  26.02 Fe3  6.1975E-16    0.00000  10.997  -6.350   9.010  -6.670  -7.950
 3371.094  58.01 Ce2  2.6583E-04    0.00027   1.342  -2.680   8.291  -5.576  -7.653
 3371.096  24.00 Cr1  2.6648E-05    0.00003   3.847  -4.658   7.650  -4.570  -7.320
 3371.098  23.04 V 5  1.3284E-96    0.00000  48.112  -0.659  10.920  -5.880  -7.760
 3371.106  23.00 V 1  4.6746E-02    0.04675   2.379  -0.273   8.610  -4.520  -7.590
 3371.118  16.00 S 1  1.7883E-09    0.00000   9.504  -7.431   8.060  -3.080  -6.780
 3371.119  15.03 P 4  6.5046E-49    0.00000  28.132  -0.400   8.291  -5.385  -7.832
 3371.121  16.00 S 1  1.3691E-09    0.00000   9.504  -7.547   8.410  -2.130  -6.770
 3371.121  16.00 S 1  4.9823E-10    0.00000   9.504  -7.986   8.060  -3.080  -6.780
 3371.123  16.00 S 1  1.0482E-09    0.00000   9.504  -7.663   8.410  -2.400  -6.760
 3371.123  16.00 S 1  6.2149E-10    0.00000   9.504  -7.890   8.410  -2.130  -6.770
 3371.123  16.00 S 1  4.6071E-11    0.00000   9.504  -9.020   8.060  -3.080  -6.780
 3371.127  16.00 S 1  5.7337E-10    0.00000   9.504  -7.925   8.410  -2.400  -6.760
 3371.127  16.00 S 1  6.5078E-11    0.00000   9.504  -8.870   8.410  -2.130  -6.770
 3371.133  21.03 Sc4  1.2958E-69    0.00000  59.758  -2.401   9.520  -5.830  -7.740
 3371.141  27.00 Co1  3.3753E-01    0.33753   3.054  -0.907   8.060  -4.450  -7.520
 3371.153  27.01 Co2  1.6087E-10    0.00000  10.286  -5.075   8.800  -5.980  -7.510
 3371.169  58.01 Ce2  1.2874E-01    0.12874   0.559  -0.680   8.291  -5.712  -7.696
 3371.170  26.00 Fe1  2.0789E+00    2.07890   2.990  -2.769   7.280  -5.230  -7.750
 3371.198  27.01 Co2  2.5874E-10    0.00000  10.017  -5.104   9.050  -5.650  -7.720
 3371.201  21.03 Sc4  1.1954E-64    0.00000  53.294  -3.092   9.670  -6.040  -7.800
 3371.201  24.01 Cr2  8.1464E-08    0.00000  11.736  -2.403   8.080  -3.990  -7.080
 3371.204  24.00 Cr1  1.2707E-06    0.00000   4.402  -5.494   7.280  -2.180  -6.530
 3371.213  14.00 Si1  7.3345E-10    0.00000   8.029  -8.640   9.020  -3.650  -6.670
 3371.217   9.02 F 3  7.1536E-76    0.00000  51.441  -4.840   8.291  -4.981  -7.603
 3371.219  62.01 Sm2  1.3673E-01    0.13673   0.544  -0.622   8.291  -5.750  -7.709
 3371.227   6.01 C 2  1.1663E-19    0.00000  23.154  -5.008   7.970  -4.140  -7.120
 3371.233  26.00 Fe1  2.4482E-03    0.00245   3.038  -5.656   7.980  -4.810  -7.510
 3371.240  26.00 Fe1  8.6740E-02    0.08674   3.417  -3.775   7.800  -3.890  -7.300
 3371.255  24.01 Cr2  2.0782E-05    0.00002   6.822  -4.296   8.610  -6.550  -7.840
 3371.258  12.03 Mg4  2.1632E-99    0.00000  72.231  -2.960   8.291  -5.963  -8.018
 3371.258  26.00 Fe1  7.6357E-02    0.07636   3.430  -3.819   7.780  -4.320  -7.290
 3371.265  28.01 Ni2  2.1202E-08    0.00000  12.905  -2.398   8.390  -4.960  -7.330
 3371.286  26.01 Fe2  1.9400E+00    1.94000   3.892  -3.175   8.550  -6.530  -7.900
 3371.289  24.01 Cr2  3.7107E-05    0.00004   9.580  -1.631   8.990  -5.770  -7.710
 3371.289  26.00 Fe1  9.1935E+00    9.19345   3.603  -1.587   8.180  -3.810  -7.370
 3371.295  16.00 S 1  5.0752E-06    0.00001   9.504  -3.978   8.040  -3.080  -6.780
 3371.295  16.00 S 1  4.3297E-07    0.00000   9.504  -5.047   8.040  -3.080  -6.780
 3371.295  16.00 S 1  3.2468E-07    0.00000   9.504  -5.172   8.400  -2.130  -6.770
 3371.299  16.00 S 1  6.4782E-08    0.00000   9.504  -5.872   8.400  -2.400  -6.760
 3371.299  16.00 S 1  4.0221E-08    0.00000   9.504  -6.079   8.400  -2.130  -6.770
 3371.299  16.00 S 1  1.2175E-08    0.00000   9.504  -6.598   8.040  -3.080  -6.780
 3371.301  26.02 Fe3  4.7127E-17    0.00000   0.054 -17.044  -2.310  -6.680  -7.990
 3371.301  26.02 Fe3  4.2783E-11    0.00000   0.054 -11.086  -2.310  -6.680  -7.990
 3371.311  29.01 Cu2  1.5660E-16    0.00000  15.527  -7.247   7.900  -3.880  -7.080
 3371.322  41.00 Nb1  2.0632E-03    0.00206   0.267  -1.130   8.291  -6.336  -7.655
 3371.334  24.01 Cr2  7.6732E-10    0.00000  10.672  -5.360   8.640  -4.300  -7.420
 3371.350  74.00 W 1  3.8117E-03    0.00381   0.207  -2.140   8.291  -6.697  -7.771
 3371.353  24.01 Cr2  6.6831E-10    0.00000  10.672  -5.420   8.640  -4.400  -7.420
 3371.371  29.01 Cu2  1.8871E-17    0.00000  15.527  -8.166   7.900  -3.870  -7.080
 3371.385  26.03 Fe4  7.6122E-43    0.00000  23.608  -3.468   9.470  -6.780  -8.000
 3371.396  23.01 V 2  8.7532E-07    0.00000   6.845  -3.247   8.960  -5.840  -7.720
 3371.408  29.01 Cu2  3.9212E-09    0.00000  14.428  -0.810   8.940  -4.050  -7.370
 3371.414  25.01 Mn2  2.7680E-12    0.00000   9.865  -8.261   9.180  -5.300  -7.720
 3371.450  25.00 Mn1  1.7595E-04    0.00018   3.383  -4.580   7.440  -3.570  -7.080
 3371.452  22.00 Ti1  1.5242E+02  152.42193   0.048   0.230   8.110  -5.970  -7.760
 3371.455  28.00 Ni1  1.8802E-04    0.00019   3.606  -5.214   7.170  -3.400  -7.180
 3371.458  16.00 S 1  5.5666E-07    0.00000   8.417  -5.889   6.810  -3.060  -6.680
 3371.458  16.00 S 1  1.1235E-07    0.00000   8.417  -6.584   6.850  -3.390  -6.680
 3371.459  29.01 Cu2  5.6338E-10    0.00000  14.423  -1.657   8.950  -4.130  -7.370
 3371.467  28.00 Ni1  5.0840E-03    0.00508   3.606  -3.782   7.170  -3.330  -7.180
 3371.477  26.01 Fe2  4.3016E-08    0.00000  10.522  -5.028   8.900  -5.810  -7.650
 3371.488  10.01 Ne2  7.8027E-36    0.00000  34.632  -2.750   8.291  -4.721  -7.379
 3371.506  69.01 Tm2  1.7786E-06    0.00000   3.091  -2.870   8.291  -5.468  -7.618
 3371.510  24.02 Cr3  1.0479E-13    0.00000   8.703  -4.572   8.990  -6.600  -7.920
 3371.515  27.01 Co2  1.4712E-11    0.00000  10.679  -5.770   8.890  -5.120  -7.550
 3371.534  73.00 Ta1  2.8163E-03    0.00282   0.491  -0.770   8.291  -6.593  -7.738
 3371.536  22.00 Ti1  4.1016E-07    0.00000   2.103  -6.542   7.800  -5.340  -7.500
 3371.565  27.03 Co4  3.3870E-49    0.00000  23.331  -4.224   8.990  -6.830  -8.020
 3371.568  69.01 Tm2  3.2948E-05    0.00003   3.505  -1.240   8.291  -5.380  -7.590
 3371.574  25.00 Mn1  1.3828E-06    0.00000   2.178  -7.739   7.840  -5.010  -7.660
 3371.614  16.00 S 1  6.9761E-07    0.00000   8.417  -5.791   7.180  -3.390  -6.680
 3371.614  16.00 S 1  4.6517E-07    0.00000   8.417  -5.967   7.170  -3.000  -6.670
 3371.614  16.00 S 1  2.0826E-07    0.00000   8.417  -6.316   7.160  -3.010  -6.680
 3371.614  16.00 S 1  2.0119E-07    0.00000   8.417  -6.331   7.200  -3.140  -6.680
 3371.614  16.00 S 1  1.5510E-07    0.00000   8.417  -6.444   7.170  -3.060  -6.680
 3371.621  22.02 Ti3  1.5390E-14    0.00000  16.026  -0.050   9.530  -6.040  -7.720
 3371.629  26.01 Fe2  1.5093E-05    0.00002   9.171  -3.665   9.020  -5.830  -7.570
 3371.653  24.01 Cr2  2.1032E-07    0.00000   9.231  -4.183   9.010  -5.860  -7.390
 3371.653  28.01 Ni2  6.3815E-08    0.00000  13.277  -1.594   8.440  -4.410  -7.270
 3371.691  66.01 Dy2  1.8738E-01    0.18738   1.847   0.382   8.291  -5.633  -7.671
 3371.695  42.01 Mo2  7.9442E-04    0.00079   4.555  -1.000   8.291  -5.908  -7.759
 3371.700  28.00 Ni1  7.1160E-05    0.00007   3.606  -5.636   7.170  -3.350  -7.180
 3371.700  26.00 Fe1  4.5804E-03    0.00458   2.998  -5.419   7.970  -4.370  -7.520
 3371.700  28.00 Ni1  8.6543E-04    0.00087   3.606  -4.551   7.170  -3.400  -7.180
 3371.702  29.01 Cu2  2.7699E-10    0.00000  14.428  -1.961   8.940  -4.060  -7.370
 3371.730  27.00 Co1  1.4673E-02    0.01467   3.191  -2.149   8.110  -4.450  -7.440
 3371.737  24.00 Cr1  9.8797E-04    0.00099   3.847  -3.089   8.370  -5.350  -7.610
 3371.742   8.01 O 2  4.5108E-22    0.00000  28.706  -0.960   8.291  -4.753  -7.389
 3371.747  25.00 Mn1  4.9406E-06    0.00000   2.178  -7.186   7.850  -5.030  -7.660
 3371.762  23.01 V 2  1.0528E-07    0.00000   6.862  -4.152   8.940  -5.810  -7.720
 3371.783  24.01 Cr2  7.8497E-04    0.00078   4.415  -4.825   8.310  -6.490  -7.870
 3371.790  24.00 Cr1  3.0939E-05    0.00003   4.389  -4.119   7.400  -2.540  -6.530
 3371.790  24.00 Cr1  2.0161E-05    0.00002   4.389  -4.305   7.430  -2.600  -6.530
 3371.790  24.00 Cr1  4.7261E-05    0.00005   4.389  -3.935   7.860  -3.340  -6.530
 3371.796  90.01 Th2  1.9870E-02    0.01987   1.559   0.020   8.291  -5.654  -7.678
 3371.797  10.01 Ne2  1.0195E-30    0.00000  31.185  -0.650   8.291  -5.625  -7.668
 3371.799  25.01 Mn2  3.5948E-04    0.00036   6.005  -3.525   8.500  -6.490  -7.880
 3371.807  66.01 Dy2  1.5739E-01    0.15739   1.169  -0.287   8.291  -5.747  -7.707
 3371.807  28.00 Ni1  1.3583E-05    0.00001   3.420  -6.518   6.660  -3.280  -7.180
 3371.808  28.00 Ni1  5.8210E-04    0.00058   3.420  -4.886   6.660  -3.370  -7.180
 3371.808  26.01 Fe2  1.0566E-06    0.00000   9.700  -4.357   8.950  -5.710  -7.690
 3371.811  28.01 Ni2  1.1026E-09    0.00000  11.505  -4.907   8.330  -5.430  -7.440
 3371.832  24.01 Cr2  2.0584E-06    0.00000   9.388  -3.055   8.980  -4.960  -7.380
 3371.839  23.01 V 2  5.5108E-04    0.00055   5.797  -1.365   8.960  -5.560  -7.670
 3371.840  58.01 Ce2  1.2397E-02    0.01240   0.635  -1.630   8.291  -5.700  -7.692
 3371.848  24.01 Cr2  5.1479E-06    0.00001   6.605  -5.092   8.510  -6.420  -7.860
 3371.858  44.00 Ru1  5.3480E-03    0.00535   1.123  -1.090   8.291  -6.191  -7.609
 3371.871  24.00 Cr1  9.5530E-06    0.00001   4.106  -4.877   8.100  -4.110  -7.450
 3371.872  16.00 S 1  1.4745E-06    0.00000   8.417  -5.466   7.500  -3.000  -6.670
 3371.872  16.00 S 1  9.1758E-07    0.00000   8.417  -5.672   7.490  -2.560  -6.680
 3371.872  16.00 S 1  4.0987E-07    0.00000   8.417  -6.022   7.510  -3.990  -6.680
 3371.872  16.00 S 1  1.3603E-07    0.00000   8.417  -6.501   7.490  -3.010  -6.680
 3371.872  16.00 S 1  3.7209E-08    0.00000   8.417  -7.064   7.510  -3.390  -6.680
 3371.872  16.00 S 1  7.8640E-09    0.00000   8.417  -7.739   7.500  -3.060  -6.680
 3371.877  29.00 Cu1  9.5100E-10    0.00000   7.026  -6.608   7.180  -2.960  -6.860
 3371.877  29.00 Cu1  9.3364E-10    0.00000   7.026  -6.616   7.220  -2.910  -6.860
 3371.877  29.00 Cu1  1.3310E-10    0.00000   7.026  -7.462   7.130  -3.080  -6.860
 3371.894  28.00 Ni1  1.7022E-05    0.00002   3.420  -6.420   6.660  -3.310  -7.180
 3371.894  28.00 Ni1  3.6560E-03    0.00366   3.420  -4.088   6.660  -3.530  -7.180
 3371.935  22.01 Ti2  3.4009E-05    0.00003   6.645  -2.734   8.650  -5.240  -7.450
 3371.935  22.01 Ti2  1.2624E+00    1.26241   4.034  -0.449   8.790  -5.610  -7.640
 3371.948  24.01 Cr2  3.9758E-10    0.00000  10.611  -5.699   8.670  -4.690  -7.310
 3371.954  25.01 Mn2  1.4299E-15    0.00000   3.706 -16.937   0.720  -6.490  -7.930
 3371.954  25.01 Mn2  4.2199E-15    0.00000   3.706 -16.467   0.720  -6.490  -7.930
 3371.961  26.01 Fe2  1.0135E-06    0.00000   9.171  -4.838   9.030  -5.830  -7.750
 3371.973  26.01 Fe2  4.0839E-05    0.00004  10.381  -2.174   9.060  -4.230  -7.400
 3371.981  22.02 Ti3  6.5580E-15    0.00000  16.006  -0.438   9.550  -6.040  -7.720
 3371.988  28.00 Ni1  1.2564E+03 1256.36320   0.165  -1.400   6.480  -6.260  -7.800
 3371.997  70.01 Yb2  3.5592E-07    0.00000   6.660  -2.500   8.291  -4.319  -7.251
 3369.011 107.00 NH1  1.0505E-03    0.00105   1.750  -3.244   8.292  -5.000  -7.301
 3369.014 107.00 NH1  1.3317E-03    0.00133   1.518  -3.344   8.292  -5.000  -7.301
 3369.015 107.00 NH1  2.0430E+00    2.04295   0.469  -1.076   8.292  -5.000  -7.301
 3369.026 107.00 NH1  7.7785E-06    0.00001   1.754  -5.371   8.292  -5.000  -7.301
 3369.028 107.00 NH1  1.4976E-05    0.00001   1.750  -5.090   8.292  -5.000  -7.301
 3369.034 107.00 NH1  3.9767E-01    0.39767   1.575  -0.819   8.292  -5.000  -7.301
 3369.039 107.00 NH1  2.8192E-04    0.00028   0.012  -5.336   8.292  -5.000  -7.301
 3369.039 107.00 NH1  9.1177E-04    0.00091   0.410  -4.478   8.292  -5.000  -7.301
 3369.041 107.00 NH1  8.2203E-04    0.00082   0.410  -4.523   8.292  -5.000  -7.301
 3369.049 107.00 NH1  2.8275E-05    0.00003   1.518  -5.017   8.292  -5.000  -7.301
 3369.055 107.00 NH1  4.7549E-04    0.00048   0.468  -4.710   8.292  -5.000  -7.301
 3369.063 107.00 NH1  2.5178E-01    0.25178   0.411  -2.036   8.292  -5.000  -7.301
 3369.063 107.00 NH1  1.5745E-03    0.00157   0.012  -4.589   8.292  -5.000  -7.301
 3369.067 107.00 NH1  1.5132E-06    0.00000   1.138  -6.621   8.292  -5.000  -7.301
 3369.073 107.00 NH1  2.2699E-01    0.22699   0.411  -2.081   8.292  -5.000  -7.301
 3369.079 107.00 NH1  3.0428E-05    0.00003   1.517  -4.986   8.292  -5.000  -7.301
 3369.087 107.00 NH1  1.3130E-01    0.13130   0.469  -2.268   8.292  -5.000  -7.301
 3369.095 107.00 NH1  7.8008E-02    0.07801   0.012  -2.894   8.292  -5.000  -7.301
 3369.104 107.00 NH1  2.6033E-03    0.00260   0.791  -3.689   8.292  -5.000  -7.301
 3369.112 107.00 NH1  4.3565E-01    0.43565   0.012  -2.147   8.292  -5.000  -7.301
 3369.117 107.00 NH1  4.1702E-04    0.00042   1.140  -4.179   8.292  -5.000  -7.301
 3369.128 107.00 NH1  3.6625E-01    0.36625   1.521  -0.902   8.292  -5.000  -7.301
 3369.130 107.00 NH1  4.3642E-03    0.00436   1.754  -2.622   8.292  -5.000  -7.301
 3369.134 107.00 NH1  1.1026E-03    0.00110   1.750  -3.223   8.292  -5.000  -7.301
 3369.150 107.00 NH1  3.7145E-03    0.00371   0.410  -3.868   8.292  -5.000  -7.301
 3369.163 107.00 NH1  7.7765E-03    0.00778   1.521  -2.575   8.292  -5.000  -7.301
 3369.168 107.00 NH1  1.5493E-03    0.00155   0.012  -4.596   8.292  -5.000  -7.301
 3369.177 107.00 NH1  1.7985E-05    0.00002   1.138  -5.546   8.292  -5.000  -7.301
 3369.180 107.00 NH1  1.0257E+00    1.02572   0.411  -1.426   8.292  -5.000  -7.301
 3369.182 107.00 NH1  7.1743E-01    0.71743   0.793  -1.247   8.292  -5.000  -7.301
 3369.190 107.00 NH1  2.8835E-01    0.28835   1.754  -0.802   8.292  -5.000  -7.301
 3369.191 107.00 NH1  8.3520E-03    0.00835   1.521  -2.544   8.292  -5.000  -7.301
 3369.200 107.00 NH1  1.2608E-03    0.00126   0.024  -4.675   8.292  -5.000  -7.301
 3369.208 107.00 NH1  4.1107E-03    0.00411   1.754  -2.648   8.292  -5.000  -7.301
 3369.211 107.00 NH1  1.1730E-03    0.00117   1.749  -3.197   8.292  -5.000  -7.301
 3369.220 107.00 NH1  4.2870E-01    0.42870   0.012  -2.154   8.292  -5.000  -7.301
 3369.228 107.00 NH1  4.9564E-03    0.00496   1.140  -3.104   8.292  -5.000  -7.301
 3369.242 107.00 NH1  1.4139E-03    0.00141   1.518  -3.318   8.292  -5.000  -7.301
 3369.270 107.00 NH1  3.4887E-01    0.34887   0.024  -2.233   8.292  -5.000  -7.301
 3369.310 107.00 NH1  2.2370E-03    0.00224   0.024  -4.426   8.292  -5.000  -7.301
 3369.312 107.00 NH1  3.0264E-01    0.30264   1.754  -0.781   8.292  -5.000  -7.301
 3369.326 107.00 NH1  2.6314E-03    0.00263   2.100  -2.539   8.292  -5.000  -7.301
 3369.341 107.00 NH1  8.4246E-03    0.00842   0.495  -3.438   8.292  -5.000  -7.301
 3369.344 107.00 NH1  7.6348E-04    0.00076   0.425  -4.542   8.292  -5.000  -7.301
 3369.355 107.00 NH1  3.8888E-01    0.38888   1.521  -0.876   8.292  -5.000  -7.301
 3369.364 107.00 NH1  6.8203E-04    0.00068   0.425  -4.591   8.292  -5.000  -7.301
 3369.375 107.00 NH1  2.1083E-01    0.21083   0.426  -2.100   8.292  -5.000  -7.301
 3369.376 107.00 NH1  6.1898E-01    0.61898   0.024  -1.984   8.292  -5.000  -7.301
 3369.385 107.00 NH1  2.3264E+00    2.32638   0.496  -0.996   8.292  -5.000  -7.301
 3369.387 107.00 NH1  3.2132E-01    0.32132   1.754  -0.755   8.292  -5.000  -7.301
 3369.405 107.00 NH1  1.8834E-01    0.18834   0.426  -2.149   8.292  -5.000  -7.301
 3369.418 107.00 NH1  4.0046E-04    0.00040   0.495  -4.761   8.292  -5.000  -7.301
 3369.442 107.00 NH1  1.5287E-03    0.00153   1.517  -3.285   8.292  -5.000  -7.301
 3369.451 107.00 NH1  1.5314E-05    0.00002   1.995  -4.866   8.292  -5.000  -7.301
 3369.453 107.00 NH1  1.1058E-01    0.11058   0.496  -2.319   8.292  -5.000  -7.301
 3369.462 107.00 NH1  5.4427E-03    0.00544   0.425  -3.689   8.292  -5.000  -7.301
 3369.485 107.00 NH1  1.5029E+00    1.50294   0.426  -1.247   8.292  -5.000  -7.301
 3369.491 107.00 NH1  1.5314E-05    0.00002   1.995  -4.866   8.292  -5.000  -7.301
 3369.506 107.00 NH1  2.6315E-03    0.00263   2.100  -2.539   8.292  -5.000  -7.301
 3369.516 107.00 NH1  1.6371E-05    0.00002   1.507  -5.264   8.292  -5.000  -7.301
 3369.551 107.00 NH1  4.8777E-03    0.00488   1.508  -2.789   8.292  -5.000  -7.301
 3369.553 107.00 NH1  4.1960E-01    0.41960   1.521  -0.843   8.292  -5.000  -7.301
 3369.588 107.00 NH1  1.6830E-05    0.00002   1.507  -5.252   8.292  -5.000  -7.301
 3369.605 107.00 NH1  6.3144E-04    0.00063   0.445  -4.607   8.292  -5.000  -7.301
 3369.623 107.00 NH1  4.4665E-03    0.00447   1.514  -2.822   8.292  -5.000  -7.301
 3369.626 107.00 NH1  1.7437E-01    0.17437   0.446  -2.165   8.292  -5.000  -7.301
 3369.639 107.00 NH1  5.6668E-04    0.00057   0.445  -4.654   8.292  -5.000  -7.301
 3369.653 107.00 NH1  1.3334E+00    1.33344   1.514  -0.347   8.292  -5.000  -7.301
 3369.682 107.00 NH1  4.6010E-03    0.00460   1.513  -2.810   8.292  -5.000  -7.301
 3369.683 107.00 NH1  5.2372E-03    0.00524   1.507  -2.759   8.292  -5.000  -7.301
 3369.689 107.00 NH1  1.5648E-01    0.15648   0.446  -2.212   8.292  -5.000  -7.301
 3369.720 107.00 NH1  9.2757E-03    0.00928   0.525  -3.370   8.292  -5.000  -7.301
 3369.729 107.00 NH1  6.9558E-03    0.00696   0.445  -3.565   8.292  -5.000  -7.301
 3369.734 107.00 NH1  3.1731E-05    0.00003   1.470  -5.009   8.292  -5.000  -7.301
 3369.748 107.00 NH1  1.3807E-03    0.00138   1.467  -3.373   8.292  -5.000  -7.301
 3369.763 107.00 NH1  1.9208E+00    1.92079   0.446  -1.123   8.292  -5.000  -7.301
 3369.771 107.00 NH1  2.5563E+00    2.55626   0.527  -0.928   8.292  -5.000  -7.301
 3369.772 107.00 NH1  1.4317E+00    1.43174   1.513  -0.317   8.292  -5.000  -7.301
 3369.788 107.00 NH1  3.2970E-05    0.00003   1.467  -4.995   8.292  -5.000  -7.301
 3369.791 107.00 NH1  3.3912E-04    0.00034   0.525  -4.807   8.292  -5.000  -7.301
 3369.800 107.00 NH1  1.3474E-05    0.00001   1.814  -5.080   8.292  -5.000  -7.301
 3369.824 107.00 NH1  9.3457E-02    0.09346   0.527  -2.365   8.292  -5.000  -7.301
 3369.836 107.00 NH1  1.8956E-05    0.00002   0.776  -5.840   8.292  -5.000  -7.301
 3369.838 107.00 NH1  1.1608E-03    0.00116   0.776  -4.053   8.292  -5.000  -7.301
 3369.838 107.00 NH1  5.0364E-03    0.00504   1.507  -2.776   8.292  -5.000  -7.301
 3369.849 107.00 NH1  3.5655E-05    0.00004   1.467  -4.961   8.292  -5.000  -7.301
 3369.853 107.00 NH1  3.7975E-01    0.37975   1.470  -0.931   8.292  -5.000  -7.301
 3369.860 107.00 NH1  5.2389E-04    0.00052   0.468  -4.668   8.292  -5.000  -7.301
 3369.873 107.00 NH1  1.6491E-05    0.00002   1.508  -5.260   8.292  -5.000  -7.301
 3369.885 107.00 NH1  9.6969E-04    0.00097   1.815  -3.222   8.292  -5.000  -7.301
 3369.886 107.00 NH1  1.4467E-01    0.14467   0.469  -2.226   8.292  -5.000  -7.301
 3369.894 107.00 NH1  9.0496E-03    0.00905   1.471  -2.553   8.292  -5.000  -7.301
 3369.898 107.00 NH1  1.2695E-05    0.00001   1.815  -5.105   8.292  -5.000  -7.301
 3369.907 107.00 NH1  4.7561E-04    0.00048   0.468  -4.710   8.292  -5.000  -7.301
 3369.917 107.00 NH1  5.9585E-06    0.00001   1.819  -5.430   8.292  -5.000  -7.301
 3369.932 107.00 NH1  5.2240E-03    0.00522   0.778  -3.398   8.292  -5.000  -7.301
 3369.933 107.00 NH1  2.5594E-05    0.00003   1.619  -4.972   8.292  -5.000  -7.301
 3369.933 107.00 NH1  1.7027E-05    0.00002   1.507  -5.247   8.292  -5.000  -7.301
 3369.943 107.00 NH1  3.5625E-04    0.00036   0.776  -4.566   8.292  -5.000  -7.301
 3369.946 107.00 NH1  1.3133E-01    0.13133   0.469  -2.268   8.292  -5.000  -7.301
 3369.948 107.00 NH1  1.3741E+00    1.37408   1.514  -0.334   8.292  -5.000  -7.301
 3369.952 107.00 NH1  3.1989E-01    0.31989   0.778  -1.611   8.292  -5.000  -7.301
 3369.953 107.00 NH1  9.8065E-03    0.00981   1.470  -2.519   8.292  -5.000  -7.301
 3369.962 107.00 NH1  4.9732E-06    0.00000   1.615  -5.687   8.292  -5.000  -7.301
 3369.967 107.00 NH1  2.6792E-05    0.00003   1.138  -5.373   8.292  -5.000  -7.301
 3369.978 107.00 NH1  4.5083E-03    0.00451   1.514  -2.818   8.292  -5.000  -7.301
 3369.985 107.00 NH1  1.0154E-03    0.00102   1.815  -3.202   8.292  -5.000  -7.301
 3369.990 107.00 NH1  8.2463E-03    0.00825   0.468  -3.471   8.292  -5.000  -7.301
 3370.004 107.00 NH1  3.6910E-03    0.00369   1.819  -2.638   8.292  -5.000  -7.301
 3370.008 107.00 NH1  1.4728E-03    0.00147   1.467  -3.345   8.292  -5.000  -7.301
 3370.016 107.00 NH1  7.3836E-03    0.00738   1.140  -2.931   8.292  -5.000  -7.301
 3370.018 107.00 NH1  2.2771E+00    2.27712   0.469  -1.029   8.292  -5.000  -7.301
 3370.037 107.00 NH1  4.6454E-03    0.00465   1.514  -2.805   8.292  -5.000  -7.301
 3370.037 107.00 NH1  1.0753E-03    0.00108   1.814  -3.178   8.292  -5.000  -7.301
 3370.050 107.00 NH1  9.8179E-02    0.09818   0.778  -2.124   8.292  -5.000  -7.301
 3370.069 107.00 NH1  1.3651E-03    0.00137   1.619  -3.245   8.292  -5.000  -7.301
 3370.091 107.00 NH1  2.6563E-01    0.26563   1.820  -0.780   8.292  -5.000  -7.301
 3370.104 107.00 NH1  3.4776E-03    0.00348   1.820  -2.663   8.292  -5.000  -7.301
 3370.113 107.00 NH1  4.0426E-01    0.40426   1.471  -0.903   8.292  -5.000  -7.301
 3370.118 107.00 NH1  9.9003E-03    0.00990   0.559  -3.312   8.292  -5.000  -7.301
 3370.130 107.00 NH1  4.3906E-04    0.00044   0.494  -4.722   8.292  -5.000  -7.301
 3370.154 107.00 NH1  1.2100E-01    0.12100   0.496  -2.280   8.292  -5.000  -7.301
 3370.171 107.00 NH1  2.7284E+00    2.72839   0.561  -0.870   8.292  -5.000  -7.301
 3370.184 107.00 NH1  2.8818E-04    0.00029   0.559  -4.848   8.292  -5.000  -7.301
 3370.188 107.00 NH1  4.0055E-04    0.00040   0.495  -4.761   8.292  -5.000  -7.301
 3370.191 107.00 NH1  2.7816E-01    0.27816   1.820  -0.760   8.292  -5.000  -7.301
 3370.215 107.00 NH1  7.9417E-02    0.07942   0.561  -2.406   8.292  -5.000  -7.301
 3370.232 107.00 NH1  1.1061E-01    0.11061   0.496  -2.319   8.292  -5.000  -7.301
 3370.240 107.00 NH1  2.9456E-01    0.29456   1.819  -0.736   8.292  -5.000  -7.301
 3370.246 107.00 NH1  1.6002E-03    0.00160   1.467  -3.309   8.292  -5.000  -7.301
 3370.265 107.00 NH1  9.3040E-03    0.00930   0.495  -3.395   8.292  -5.000  -7.301
 3370.300 107.00 NH1  2.5692E+00    2.56920   0.496  -0.953   8.292  -5.000  -7.301
 3370.314 107.00 NH1  5.9386E-06    0.00001   1.615  -5.610   8.292  -5.000  -7.301
 3370.349 107.00 NH1  4.4011E-01    0.44011   1.470  -0.867   8.292  -5.000  -7.301
 3370.419 107.00 NH1  1.6300E-03    0.00163   1.619  -3.168   8.292  -5.000  -7.301
 3370.425 107.00 NH1  3.6765E-04    0.00037   0.525  -4.772   8.292  -5.000  -7.301
 3370.439 107.00 NH1  1.0152E-01    0.10152   0.526  -2.330   8.292  -5.000  -7.301
 3370.494 107.00 NH1  3.3998E-04    0.00034   0.525  -4.806   8.292  -5.000  -7.301
 3370.535 107.00 NH1  9.3692E-02    0.09369   0.527  -2.364   8.292  -5.000  -7.301
 3370.548 107.00 NH1  1.0291E-02    0.01029   0.597  -3.262   8.292  -5.000  -7.301
 3370.565 107.00 NH1  1.0150E-02    0.01015   0.525  -3.331   8.292  -5.000  -7.301
 3370.588 107.00 NH1  2.7971E+00    2.79712   0.527  -0.889   8.292  -5.000  -7.301
 3370.604 107.00 NH1  2.8360E+00    2.83604   0.599  -0.820   8.292  -5.000  -7.301
 3370.608 107.00 NH1  2.4460E-04    0.00024   0.597  -4.886   8.292  -5.000  -7.301
 3370.619 107.00 NH1  1.5604E-07    0.00000   1.419  -7.362   8.292  -5.000  -7.301
 3370.665 107.00 NH1  6.7409E-02    0.06741   0.599  -2.444   8.292  -5.000  -7.301
 3370.718 107.00 NH1  4.2829E-05    0.00004   1.423  -4.920   8.291  -5.000  -7.301
 3370.729 107.00 NH1  1.4166E-03    0.00142   1.419  -3.404   8.291  -5.000  -7.301
 3370.755 107.00 NH1  3.1026E-04    0.00031   0.559  -4.816   8.291  -5.000  -7.301
 3370.768 107.00 NH1  4.6011E-04    0.00046   0.776  -4.455   8.291  -5.000  -7.301
 3370.770 107.00 NH1  9.1093E-03    0.00911   0.445  -3.448   8.291  -5.000  -7.301
 3370.774 107.00 NH1  3.8392E-05    0.00004   1.419  -4.971   8.291  -5.000  -7.301
 3370.794 107.00 NH1  8.5504E-02    0.08550   0.561  -2.374   8.291  -5.000  -7.301
 3370.807 107.00 NH1  2.5154E+00    2.51543   0.446  -1.006   8.291  -5.000  -7.301
 3370.811 107.00 NH1  1.0218E-02    0.01022   0.468  -3.378   8.291  -5.000  -7.301
 3370.819 107.00 NH1  7.7623E-03    0.00776   0.425  -3.535   8.291  -5.000  -7.301
 3370.828 107.00 NH1  3.8882E-01    0.38882   1.423  -0.962   8.291  -5.000  -7.301
 3370.835 107.00 NH1  2.8823E-04    0.00029   0.559  -4.848   8.291  -5.000  -7.301
 3370.836 107.00 NH1  3.1433E-03    0.00314   1.980  -2.567   8.291  -5.000  -7.301
 3370.854 107.00 NH1  2.8216E+00    2.82159   0.469  -0.936   8.291  -5.000  -7.301
 3370.858 107.00 NH1  2.1435E+00    2.14348   0.426  -1.093   8.291  -5.000  -7.301
 3370.860 107.00 NH1  3.1433E-03    0.00314   1.980  -2.567   8.291  -5.000  -7.301
 3370.863 107.00 NH1  1.2680E-01    0.12680   0.778  -2.013   8.291  -5.000  -7.301
 3370.869 107.00 NH1  4.1807E-05    0.00004   1.419  -4.934   8.291  -5.000  -7.301
 3370.873 107.00 NH1  1.0538E-02    0.01054   1.423  -2.529   8.291  -5.000  -7.301
 3370.875 107.00 NH1  1.4855E-03    0.00149   0.776  -3.946   8.291  -5.000  -7.301
 3370.894 107.00 NH1  6.5539E-04    0.00066   0.445  -4.591   8.291  -5.000  -7.301
 3370.900 107.00 NH1  1.0734E-02    0.01073   0.559  -3.277   8.291  -5.000  -7.301
 3370.903 107.00 NH1  7.9433E-02    0.07943   0.561  -2.406   8.291  -5.000  -7.301
 3370.925 107.00 NH1  1.1159E-02    0.01116   0.494  -3.317   8.291  -5.000  -7.301
 3370.936 107.00 NH1  8.1471E-04    0.00081   0.425  -4.514   8.291  -5.000  -7.301
 3370.941 107.00 NH1  5.3750E-04    0.00054   0.468  -4.657   8.291  -5.000  -7.301
 3370.944 107.00 NH1  1.8098E-01    0.18098   0.446  -2.149   8.291  -5.000  -7.301
 3370.947 107.00 NH1  2.9581E+00    2.95806   0.561  -0.835   8.291  -5.000  -7.301
 3370.957 107.00 NH1  3.0753E+00    3.07526   0.496  -0.875   8.291  -5.000  -7.301
 3370.965 107.00 NH1  1.3111E-05    0.00001   1.606  -5.274   8.291  -5.000  -7.301
 3370.967 107.00 NH1  1.1475E-02    0.01148   1.423  -2.492   8.291  -5.000  -7.301
 3370.968 107.00 NH1  2.2497E-01    0.22497   0.426  -2.072   8.291  -5.000  -7.301
 3370.981 107.00 NH1  4.0939E-01    0.40939   0.778  -1.504   8.291  -5.000  -7.301
 3370.987 107.00 NH1  1.4843E-01    0.14843   0.469  -2.215   8.291  -5.000  -7.301
 3370.989 107.00 NH1  6.1679E-03    0.00617   0.410  -3.648   8.291  -5.000  -7.301
 3371.005 107.00 NH1  4.1462E-03    0.00415   1.606  -2.774   8.291  -5.000  -7.301
 3371.015 107.00 NH1  1.0514E-02    0.01051   0.639  -3.216   8.291  -5.000  -7.301
 3371.024 107.00 NH1  1.5145E-03    0.00151   1.419  -3.375   8.291  -5.000  -7.301
 3371.025 107.00 NH1  1.3475E-05    0.00001   1.605  -5.263   8.291  -5.000  -7.301
 3371.033 107.00 NH1  1.7032E+00    1.70320   0.411  -1.206   8.291  -5.000  -7.301
 3371.060 107.00 NH1  4.4645E-04    0.00045   0.495  -4.714   8.291  -5.000  -7.301
 3371.067 107.00 NH1  1.1380E-05    0.00001   1.882  -5.094   8.291  -5.000  -7.301
 3371.070 107.00 NH1  2.0738E-04    0.00021   0.639  -4.921   8.291  -5.000  -7.301
 3371.075 107.00 NH1  2.8975E+00    2.89750   0.641  -0.774   8.291  -5.000  -7.301
 3371.097 107.00 NH1  5.7151E-02    0.05715   0.641  -2.479   8.291  -5.000  -7.301
 3371.100 107.00 NH1  1.0307E-03    0.00103   0.410  -4.425   8.291  -5.000  -7.301
 3371.103 107.00 NH1  1.2328E-01    0.12328   0.496  -2.272   8.291  -5.000  -7.301
 3371.103 107.00 NH1  1.1818E-02    0.01182   0.525  -3.265   8.291  -5.000  -7.301
 3371.104 107.00 NH1  3.6763E-03    0.00368   1.612  -2.821   8.291  -5.000  -7.301
 3371.113 107.00 NH1  4.4518E-03    0.00445   1.605  -2.744   8.291  -5.000  -7.301
 3371.115 107.00 NH1  3.5844E-03    0.00358   1.612  -2.832   8.291  -5.000  -7.301
 3371.117 107.00 NH1  3.2633E+00    3.26327   0.526  -0.823   8.291  -5.000  -7.301
 3371.123 107.00 NH1  4.1571E-01    0.41571   1.423  -0.933   8.291  -5.000  -7.301
 3371.124 107.00 NH1  2.6214E-04    0.00026   0.597  -4.856   8.291  -5.000  -7.301
 3371.133 107.00 NH1  1.1335E+00    1.13348   1.612  -0.332   8.291  -5.000  -7.301
 3371.146 107.00 NH1  1.8655E-05    0.00002   2.015  -4.763   8.291  -5.000  -7.301
 3371.150 107.00 NH1  2.8463E-01    0.28463   0.411  -1.983   8.291  -5.000  -7.301
 3371.157 107.00 NH1  7.2241E-02    0.07224   0.599  -2.414   8.291  -5.000  -7.301
 3371.178 107.00 NH1  8.8751E-04    0.00089   1.882  -3.202   8.291  -5.000  -7.301
 3371.186 107.00 NH1  1.0769E-05    0.00001   1.882  -5.118   8.291  -5.000  -7.301
 3371.205 107.00 NH1  1.8655E-05    0.00002   2.015  -4.763   8.291  -5.000  -7.301
 3371.215 107.00 NH1  2.4521E-04    0.00025   0.597  -4.885   8.291  -5.000  -7.301
 3371.232 107.00 NH1  4.5688E-06    0.00000   1.887  -5.486   8.291  -5.000  -7.301
 3371.243 107.00 NH1  3.7372E-04    0.00037   0.525  -4.765   8.291  -5.000  -7.301
 3371.255 107.00 NH1  6.7577E-02    0.06758   0.599  -2.443   8.291  -5.000  -7.301
 3371.257 107.00 NH1  9.2722E-04    0.00093   1.882  -3.183   8.291  -5.000  -7.301
 3371.266 107.00 NH1  1.0299E-01    0.10299   0.527  -2.323   8.291  -5.000  -7.301
 3371.275 107.00 NH1  1.1131E-02    0.01113   0.597  -3.228   8.291  -5.000  -7.301
 3371.280 107.00 NH1  4.2824E-03    0.00428   1.606  -2.760   8.291  -5.000  -7.301
 3371.285 107.00 NH1  9.7991E-04    0.00098   1.882  -3.159   8.291  -5.000  -7.301
 3371.286 107.00 NH1  1.2146E+00    1.21460   1.612  -0.302   8.291  -5.000  -7.301
 3371.302 107.00 NH1  3.1176E-03    0.00312   1.887  -2.652   8.291  -5.000  -7.301
 3371.305 107.00 NH1  1.6570E-03    0.00166   1.419  -3.336   8.291  -5.000  -7.301
 3371.317 107.00 NH1  3.0676E+00    3.06764   0.599  -0.786   8.291  -5.000  -7.301
 3371.321 107.00 NH1  1.3234E-05    0.00001   1.606  -5.270   8.291  -5.000  -7.301
 3371.341 107.00 NH1  1.2269E-02    0.01227   0.559  -3.219   8.291  -5.000  -7.301
 3371.347 107.00 NH1  4.3519E-03    0.00435   0.398  -3.810   8.291  -5.000  -7.301
 3371.368 107.00 NH1  1.3605E-05    0.00001   1.606  -5.258   8.291  -5.000  -7.301
 3371.377 107.00 NH1  3.3811E+00    3.38113   0.561  -0.777   8.291  -5.000  -7.301
 3371.382 107.00 NH1  1.1707E+00    1.17070   1.612  -0.318   8.291  -5.000  -7.301
 3371.386 107.00 NH1  1.2017E+00    1.20174   0.399  -1.368   8.291  -5.000  -7.301
 3371.400 107.00 NH1  3.6178E-03    0.00362   1.612  -2.828   8.291  -5.000  -7.301
 3371.401 107.00 NH1  4.5480E-01    0.45480   1.423  -0.894   8.291  -5.000  -7.301
 3371.415 107.00 NH1  2.4263E-01    0.24263   1.888  -0.760   8.291  -5.000  -7.301
 3371.423 107.00 NH1  2.9441E-03    0.00294   1.888  -2.676   8.291  -5.000  -7.301
 3371.450 107.00 NH1  1.3418E-03    0.00134   0.398  -4.321   8.291  -5.000  -7.301
 3371.486 107.00 NH1  3.1392E-04    0.00031   0.559  -4.811   8.291  -5.000  -7.301
 3371.493 107.00 NH1  2.5349E-01    0.25349   1.888  -0.741   8.291  -5.000  -7.301
 3371.494 107.00 NH1  3.7053E-01    0.37053   0.399  -1.879   8.291  -5.000  -7.301
 3371.519 107.00 NH1  2.6844E-01    0.26844   1.887  -0.717   8.291  -5.000  -7.301
 3371.527 107.00 NH1  1.0555E-02    0.01055   0.684  -3.175   8.291  -5.000  -7.301
 3371.530 107.00 NH1  8.6513E-02    0.08651   0.561  -2.369   8.291  -5.000  -7.301
 3371.540 107.00 NH1  2.2122E-04    0.00022   0.639  -4.893   8.291  -5.000  -7.301
 3371.564 107.00 NH1  3.7194E-03    0.00372   1.612  -2.816   8.291  -5.000  -7.301
 3371.573 107.00 NH1  2.9088E+00    2.90880   0.686  -0.733   8.291  -5.000  -7.301
 3371.577 107.00 NH1  1.7639E-04    0.00018   0.684  -4.952   8.291  -5.000  -7.301
 3371.581 107.00 NH1  6.0966E-02    0.06097   0.641  -2.451   8.291  -5.000  -7.301
 3371.592 107.00 NH1  5.0958E-05    0.00005   0.754  -5.430   8.291  -5.000  -7.301
 3371.619 107.00 NH1  4.8609E-02    0.04861   0.686  -2.510   8.291  -5.000  -7.301
 3371.637 107.00 NH1  1.2520E-02    0.01252   0.597  -3.177   8.291  -5.000  -7.301
 3371.641 107.00 NH1  2.0790E-04    0.00021   0.639  -4.920   8.291  -5.000  -7.301
 3371.657 107.00 NH1  1.4043E-02    0.01404   0.756  -2.988   8.291  -5.000  -7.301
 3371.696 107.00 NH1  1.1294E-02    0.01129   0.639  -3.185   8.291  -5.000  -7.301
 3371.698 107.00 NH1  3.4503E+00    3.45027   0.599  -0.735   8.291  -5.000  -7.301
 3371.708 107.00 NH1  5.7293E-02    0.05729   0.641  -2.478   8.291  -5.000  -7.301
 3371.731 107.00 NH1  3.1125E+00    3.11249   0.641  -0.743   8.291  -5.000  -7.301
 3371.787 107.00 NH1  2.6462E-04    0.00026   0.597  -4.852   8.291  -5.000  -7.301
 3371.837 107.00 NH1  2.1226E-07    0.00000   1.375  -7.267   8.291  -5.000  -7.301
 3371.858 107.00 NH1  7.2925E-02    0.07292   0.599  -2.410   8.291  -5.000  -7.301
 3371.932 107.00 NH1  5.8380E-05    0.00006   1.378  -4.825   8.291  -5.000  -7.301
 3371.938 107.00 NH1  1.4318E-03    0.00143   1.375  -3.438   8.291  -5.000  -7.301
 3371.987 107.00 NH1  4.4658E-05    0.00004   1.375  -4.944   8.291  -5.000  -7.301
 3371.992 107.00 NH1  1.2557E-02    0.01256   0.639  -3.139   8.291  -5.000  -7.301


==> anc/linedat/lines_NH3382.dat <==
 3381.004  25.01 Mn2  2.7359E-04    0.00027   6.186  -3.484   8.370  -6.470  -7.890
 3381.007  22.00 Ti1  9.0060E-06    0.00001   1.749  -5.509   8.350  -5.610  -7.570
 3381.019   6.01 C 2  2.4397E-28    0.00000  23.711 -13.199   9.090  -2.270  -6.980
 3381.028  26.02 Fe3  3.9586E-22    0.00000  17.216  -7.102   8.710  -6.670  -7.700
 3381.032  27.01 Co2  1.7747E-08    0.00000  10.340  -2.984   8.289  -4.873  -7.956
 3381.044  25.00 Mn1  6.4193E-04    0.00064   4.713  -2.853   7.920  -6.080  -7.770
 3381.047  26.01 Fe2  9.2277E-11    0.00000   8.943  -9.077   8.790  -5.180  -7.480
 3381.049  24.01 Cr2  1.0561E-06    0.00000   9.231  -3.481   9.010  -5.860  -7.400
 3381.050  26.01 Fe2  1.1912E-11    0.00000  10.758  -8.378   9.180  -5.820  -7.740
 3381.058  69.01 Tm2  2.4827E-04    0.00025   2.947  -0.850   8.289  -5.500  -7.628
 3381.059  70.01 Yb2  6.4065E-06    0.00001   4.264  -3.340   8.289  -5.230  -7.542
 3381.062  24.00 Cr1  3.2031E-05    0.00003   4.207  -4.262   7.300  -2.970  -6.730
 3381.074  18.01 Ar2  4.4431E-22    0.00000  21.352  -4.310   8.289  -4.703  -7.373
 3381.076  68.01 Er2  1.1795E-01    0.11795   0.055  -1.363   8.289  -5.947  -7.771
 3381.082  28.01 Ni2  3.2602E-07    0.00000  12.913  -1.203   8.260  -4.480  -7.180
 3381.082  23.01 V 2  7.3964E-04    0.00074   5.797  -1.236   8.960  -5.560  -7.670
 3381.086  26.00 Fe1  2.4702E-02    0.02470   3.686  -4.084   8.190  -4.120  -7.470
 3381.103  29.01 Cu2  5.7218E-10    0.00000  14.430  -1.643   9.020  -4.140  -7.370
 3381.109  58.01 Ce2  3.7942E-03    0.00379   1.027  -1.800   8.289  -5.635  -7.672
 3381.112  42.00 Mo1  1.5347E-04    0.00015   2.836  -1.377   8.289  -4.605  -7.101
 3381.117  58.01 Ce2  3.0453E-03    0.00305   1.079  -1.850   8.289  -5.625  -7.669
 3381.122  26.00 Fe1  2.1664E+00    2.16638   3.430  -2.365   7.550  -4.290  -7.330
 3381.132  24.00 Cr1  5.2188E-06    0.00001   4.207  -5.050   7.300  -2.970  -6.730
 3381.153  58.01 Ce2  2.1628E-03    0.00216   1.546  -1.590   8.289  -5.539  -7.641
 3381.155  24.00 Cr1  2.0663E-03    0.00207   3.892  -2.728   7.820  -5.040  -7.530
 3381.157  29.00 Cu1  3.7388E-02    0.03739   5.688  -0.183   8.310  -5.130  -7.530
 3381.162   6.01 C 2  1.5116E-26    0.00000  20.704 -14.038   9.820  -6.050  -7.780
 3381.162   6.01 C 2  1.2837E-18    0.00000  20.704  -6.109   9.820  -6.050  -7.780
 3381.189  28.01 Ni2  7.5860E-12    0.00000  13.159  -5.621   8.670  -4.760  -7.700
 3381.208  26.00 Fe1  4.9289E+00    4.92887   3.654  -1.812   8.840  -5.640  -7.790
 3381.212  27.02 Co3  8.6111E-26    0.00000  17.456  -7.207   9.510  -6.300  -7.840
 3381.212   8.03 O 4  8.9468-102    0.00000  54.428  -0.110  10.020  -6.560  -8.010
 3381.220  26.00 Fe1  2.8362E-05    0.00003   2.998  -7.626   7.970  -4.380  -7.510
 3381.226  24.01 Cr2  3.1851E-11    0.00000  11.042  -6.417   9.160  -5.730  -7.610
 3381.235  12.02 Mg3  6.7920E-56    0.00000  65.764  -0.500   8.289  -5.356  -7.723
 3381.250  70.01 Yb2  2.0673E-07    0.00000   6.014  -3.300   8.289  -4.652  -7.357
 3381.304   8.03 O 4  3.5445-102    0.00000  54.411  -0.527  10.040  -6.560  -8.010
 3381.304  17.01 Cl2  1.1165E-16    0.00000  18.573  -1.910   8.289  -4.151  -7.197
 3381.316  68.01 Er2  2.9672E-01    0.29672   0.892  -0.230   8.289  -5.830  -7.734
 3381.324  26.00 Fe1  2.5734E-01    0.25734   3.252  -3.446   8.060  -6.090  -7.730
 3381.327  29.00 Cu1  7.6714E-03    0.00767   5.681  -0.877   8.400  -5.310  -7.470
 3381.333  22.00 Ti1  3.1123E-01    0.31123   2.481  -0.330   8.460  -4.850  -7.530
 3381.334  26.00 Fe1  2.2732E+01   22.73166   2.845  -1.856   8.230  -6.070  -7.760
 3381.342  22.00 Ti1  3.1656E-01    0.31656   2.292  -0.488   8.630  -4.670  -7.590
 3381.342  90.01 Th2  5.9796E-03    0.00598   1.900  -0.202   8.289  -5.595  -7.659
 3381.356  24.00 Cr1  4.1457E-02    0.04146   3.551  -1.724   8.160  -4.490  -7.590
 3381.359  29.00 Cu1  1.0189E-09    0.00000   6.867  -6.716   8.020  -2.030  -6.700
 3381.361  26.01 Fe2  1.8581E+01   18.58105   1.695  -4.115   8.490  -6.560  -7.810
 3381.365  69.01 Tm2  1.5939E-04    0.00016   3.247  -0.780   8.289  -5.438  -7.609
 3381.367  28.01 Ni2  2.7323E-08    0.00000  12.475  -2.663   8.880  -4.680  -7.460
 3381.376  90.01 Th2  3.9055E-03    0.00391   1.188  -1.010   8.289  -5.718  -7.698
 3381.393  24.01 Cr2  2.0881E-06    0.00000   9.663  -2.807   8.900  -5.820  -7.590
 3381.399  22.00 Ti1  8.8938E-04    0.00089   2.017  -3.280   7.950  -5.350  -7.470
 3381.408  26.01 Fe2  5.1201E-06    0.00001  10.392  -3.065   8.980  -4.220  -7.390
 3381.416  29.00 Cu1  3.3720E-02    0.03372   5.153  -0.696   7.990  -5.500  -7.540
 3381.422  21.00 Sc1  5.8435E-04    0.00058   1.985  -1.715   7.590  -4.140  -7.310
 3381.434  25.01 Mn2  4.7857E-10    0.00000   9.864  -6.023   9.250  -4.850  -7.650
 3381.437  22.00 Ti1  9.0669E-03    0.00907   1.460  -2.759   8.070  -5.190  -7.590
 3381.456  24.01 Cr2  1.8298E-07    0.00000  10.900  -2.782   8.650  -4.620  -7.310
 3381.459  28.01 Ni2  2.3594E-08    0.00000  12.957  -2.305   8.470  -5.000  -7.440
 3381.487  58.01 Ce2  5.9934E-04    0.00060   0.823  -2.780   8.289  -5.670  -7.683
 3381.491  27.00 Co1  9.8117E-01    0.98117   2.042  -1.328   7.140  -6.260  -7.820
 3381.500  26.00 Fe1  1.4422E-01    0.14422   1.608  -5.136   7.270  -6.140  -7.820
 3381.509  24.00 Cr1  1.2377E-03    0.00124   4.207  -2.675   7.810  -3.080  -6.780
 3381.511  26.00 Fe1  1.7815E-04    0.00018   2.454  -7.304   7.150  -4.870  -7.490
 3381.513  26.01 Fe2  1.0409E-08    0.00000  11.481  -4.804   8.820  -5.340  -7.480
 3381.514  25.00 Mn1  2.6787E-02    0.02679   3.772  -2.056   8.000  -5.870  -7.720
 3381.536  24.00 Cr1  1.6788E-07    0.00000   3.450  -7.205   7.780  -5.220  -7.510
 3381.540  66.01 Dy2  2.7980E-03    0.00280   1.313  -1.910   8.289  -5.725  -7.700
 3381.578  24.05 Cr6  1.3398-180    0.00000  73.292  -2.773  10.310  -5.030  -7.730
 3381.579  24.00 Cr1  7.8096E-04    0.00078   4.207  -2.875   7.810  -3.080  -6.780
 3381.581  58.01 Ce2  2.0094E-03    0.00201   1.274  -1.860   8.289  -5.590  -7.657
 3381.629  69.02 Tm3  1.2464E-11    0.00000   5.517  -3.410   8.289  -5.684  -7.828
 3381.634  26.02 Fe3  2.8873E-23    0.00000  17.223  -8.233   8.710  -6.690  -7.700
 3381.652  23.00 V 1  2.9038E-07    0.00000   2.029  -5.785   7.440  -4.670  -7.300
 3381.677  25.01 Mn2  8.9521E-02    0.08952   4.328  -2.595   8.440  -6.600  -7.890
 3381.696  29.00 Cu1  1.9829E-10    0.00000   6.868  -7.426   8.010  -2.030  -6.700
 3381.696  69.02 Tm3  1.8017E-11    0.00000   5.517  -3.250   8.289  -5.684  -7.828
 3381.728  21.00 Sc1  5.2733E-06    0.00001   1.996  -3.750   7.580  -4.100  -7.310
 3381.732  27.01 Co2  9.8875E-08    0.00000  10.379  -2.204   8.980  -6.050  -7.620
 3381.737  58.01 Ce2  5.0972E-04    0.00051   0.812  -2.860   8.289  -5.672  -7.683
 3381.741  40.01 Zr2  2.0735E-01    0.20735   1.773  -0.900   8.289  -5.876  -7.749
 3381.775  26.01 Fe2  9.8642E-06    0.00001   9.126  -3.888   9.040  -5.890  -7.740
 3381.776  26.01 Fe2  2.3786E-05    0.00002  10.392  -2.398   9.060  -4.230  -7.400
 3381.803  24.01 Cr2  1.2660E-08    0.00000  11.748  -3.200   8.090  -3.990  -7.080
 3381.805  28.00 Ni1  1.9522E-04    0.00020   3.465  -5.320   7.150  -4.150  -7.150
 3381.841  23.01 V 2  2.8095E-07    0.00000   6.881  -3.708   8.970  -5.740  -7.710
 3381.853  58.01 Ce2  1.6087E-03    0.00161   1.613  -1.660   8.289  -5.526  -7.637
 3381.860  26.01 Fe2  2.0311E-09    0.00000  12.187  -4.896   9.030  -5.530  -7.590
 3381.889  29.00 Cu1  1.1556E-03    0.00116   5.688  -1.693   8.350  -5.120  -7.520
 3381.915  24.01 Cr2  6.4514E-03    0.00645   4.750  -3.616   8.510  -6.490  -7.860
 3381.956  27.01 Co2  9.1531E-03    0.00915   5.071  -1.882   8.650  -6.560  -7.890
 3381.970  26.00 Fe1  3.1484E+00    3.14842   3.368  -2.257   7.650  -4.180  -7.340
 3381.977  21.00 Sc1  3.8118E-09    0.00000   3.340  -5.715   7.610  -2.850  -6.780
 3381.979  26.00 Fe1  3.7754E+00    3.77542   3.047  -2.459   7.680  -4.340  -7.470
 3381.980  25.00 Mn1  8.4231E-02    0.08423   2.920  -2.304   7.430  -6.130  -7.770
 3381.986  59.02 Pr3  3.7090E-08    0.00000   2.918  -3.497   8.289  -5.724  -7.841
 3381.995  26.00 Fe1  3.9070E-06    0.00000   3.038  -8.452   7.960  -4.660  -7.510
 3382.003  26.00 Fe1  4.6932E+00    4.69325   3.603  -1.878   8.090  -4.140  -7.380
 3382.026  69.01 Tm2  3.2955E-06    0.00000   3.618  -2.140   8.289  -5.357  -7.583
 3382.055  27.00 Co1  3.6946E-01    0.36946   2.328  -1.502   8.090  -5.830  -7.790
 3382.062  24.00 Cr1  1.8147E-05    0.00002   3.368  -5.243   7.510  -6.060  -7.790
 3382.066  68.00 Er1  3.5911E-03    0.00359   0.890   0.566   8.289  -5.638  -7.432
 3382.075  25.01 Mn2  5.1257E-04    0.00051   7.382  -2.165   8.730  -6.530  -7.870
 3382.077  24.00 Cr1  6.3396E-01    0.63396   3.122  -0.915   8.240  -6.060  -7.750
 3382.084  26.01 Fe2  1.2793E-04    0.00013   9.373  -2.559   9.080  -5.800  -7.740
 3382.134  28.00 Ni1  2.9330E-03    0.00293   3.655  -3.977   8.400  -5.230  -7.520
 3382.146  26.00 Fe1  4.9958E-03    0.00500   2.588  -5.739   7.220  -4.950  -7.490
 3382.146  26.01 Fe2  5.9885E-02    0.05988   3.904  -4.674   8.550  -6.530  -7.900
 3382.150  24.01 Cr2  1.0049E-09    0.00000  10.777  -5.150   8.470  -4.980  -7.320
 3382.153  26.02 Fe3  3.4995E-13    0.00000  11.211  -3.410   8.990  -6.660  -7.950
 3382.177  39.00 Y 1  4.9459E-04    0.00049   2.038  -1.034   8.500  -4.400  -7.460
 3382.180  26.02 Fe3  5.8416E-14    0.00000  14.175  -1.594   9.260  -6.670  -7.940
 3382.197  26.00 Fe1  3.5810E-02    0.03581   3.695  -3.915   8.260  -4.270  -7.280
 3382.218  39.00 Y 1  6.6412E-07    0.00000   1.374  -4.487   7.710  -5.020  -7.490
 3382.239  26.01 Fe2  1.8025E-08    0.00000   9.100  -6.649   8.330  -6.430  -7.910
 3382.262  26.00 Fe1  2.6288E+00    2.62878   3.397  -2.310   7.610  -4.350  -7.340
 3382.265  28.05 Ni6  9.2156-130    0.00000   5.689 -11.694   0.880  -7.640  -8.170
 3382.266  21.00 Sc1  7.1167E-08    0.00000   2.109  -5.521   7.190  -4.710  -7.390
 3382.268  26.00 Fe1  9.1967E-02    0.09197   3.332  -3.823   7.830  -4.260  -7.290
 3382.275  24.02 Cr3  4.1929E-18    0.00000   2.585 -14.322  -1.860  -6.600  -7.970
 3382.275  24.02 Cr3  3.3537E-21    0.00000   2.585 -17.419  -1.860  -6.600  -7.970
 3382.283  24.00 Cr1  7.4146E-08    0.00000   3.450  -7.560   7.770  -5.210  -7.510
 3382.287  42.00 Mo1  1.7067E-03    0.00171   1.420  -1.570   8.289  -5.926  -7.524
 3382.299  21.04 Sc5  1.4837-100    0.00000  50.848  -5.758   9.990  -6.700  -7.960
 3382.308  58.01 Ce2  3.5057E-02    0.03506   0.495  -1.300   8.289  -5.725  -7.700
 3382.309  22.00 Ti1  4.0780E+00    4.07797   1.067  -0.450   8.490  -5.800  -7.630
 3382.312  25.01 Mn2  8.1899E-08    0.00000   6.658  -6.595   8.870  -6.690  -7.850
 3382.330  24.02 Cr3  2.1547E-17    0.00000  15.967  -1.902   9.390  -6.210  -7.820
 3382.345  23.03 V 4  4.1695E-49    0.00000  29.300  -3.565   9.830  -6.040  -7.790
 3382.345  27.02 Co3  1.1540E-27    0.00000  17.384  -9.143   9.480  -6.330  -7.850
 3382.377  27.01 Co2  1.0906E-07    0.00000   8.775  -3.565   8.950  -5.720  -7.680
 3382.388  58.01 Ce2  3.3955E-03    0.00340   0.328  -2.460   8.288  -5.752  -7.709
 3382.388  58.01 Ce2  1.3229E-04    0.00013   0.933  -3.340   8.288  -5.651  -7.677
 3382.398  26.01 Fe2  6.6972E-06    0.00001   9.100  -4.079   8.720  -5.320  -7.590
 3382.401  62.01 Sm2  4.3058E-01    0.43058   0.185  -0.437   8.288  -5.808  -7.727
 3382.402  26.00 Fe1  7.7292E+01   77.29241   2.176  -1.910   7.510  -5.990  -7.760
 3382.421  26.00 Fe1  3.2623E+01   32.62299   3.267  -1.330   8.260  -5.980  -7.740
 3382.431  25.01 Mn2  6.6422E-10    0.00000   8.722  -6.880   8.680  -5.620  -7.500
 3382.464  26.00 Fe1  9.0423E+00    9.04226   3.017  -2.106   7.840  -5.470  -7.540
 3382.465  23.00 V 1  5.8068E-08    0.00000   1.804  -6.681   8.000  -4.550  -7.580
 3382.482  42.00 Mo1  9.3821E-03    0.00938   1.381  -0.864   8.288  -5.947  -7.531
 3382.495  66.02 Dy3  5.7183E-08    0.00000   4.396  -1.744   8.288  -5.704  -7.835
 3382.498  24.01 Cr2  7.6540E-09    0.00000   9.399  -5.474   8.980  -4.960  -7.380
 3382.503  26.02 Fe3  8.3187E-15    0.00000  11.579  -4.712   9.170  -6.670  -7.950
 3382.504  58.01 Ce2  2.5107E-02    0.02511   0.295  -1.620   8.288  -5.757  -7.711
 3382.508  24.01 Cr2  4.7833E-02    0.04783   4.750  -2.746   8.530  -6.490  -7.860
 3382.527  23.01 V 2  3.7914E-01    0.37914   2.522  -1.392   8.180  -6.460  -7.870
 3382.560  22.00 Ti1  1.8259E-06    0.00000   1.739  -6.211   7.750  -5.280  -7.440
 3382.576  23.01 V 2  8.3050E-05    0.00008   6.470  -1.597   8.800  -5.620  -7.650
 3382.609  26.00 Fe1  1.1055E-02    0.01105   3.267  -4.800   8.050  -5.990  -7.740
 3382.612  28.00 Ni1  2.5689E-03    0.00257   3.498  -4.172   8.070  -5.000  -7.490
 3382.612   8.02 O 3  1.4197E-58    0.00000  45.700   0.074   8.288  -4.645  -7.496
 3382.641  27.01 Co2  2.9112E-11    0.00000  10.322  -5.785   8.800  -6.280  -7.510
 3382.643  26.01 Fe2  3.9999E-06    0.00000   9.373  -4.064   9.040  -5.650  -7.450
 3382.649  25.00 Mn1  1.2566E-09    0.00000   3.373  -9.734   6.710  -3.290  -7.080
 3382.668  10.01 Ne2  1.9534E-37    0.00000  34.644  -4.340   8.288  -4.721  -7.379
 3382.669  28.01 Ni2  1.0499E-05    0.00001   8.775  -3.316   9.070  -5.870  -7.780
 3382.670  58.01 Ce2  5.3497E-03    0.00535   1.931  -0.860   8.288  -5.463  -7.616
 3382.671  25.00 Mn1  5.8017E-02    0.05802   2.920  -2.466   7.430  -6.130  -7.770
 3382.675  24.01 Cr2  2.8566E+02  285.66228   2.455  -0.978   8.330  -6.470  -7.860
 3382.676  24.00 Cr1  2.1572E-05    0.00002   4.096  -4.531   7.640  -3.550  -7.000
 3382.703  58.01 Ce2  2.8771E-02    0.02877   0.536  -1.350   8.288  -5.718  -7.698
 3382.716  22.02 Ti3  9.0891E-16    0.00000  16.052  -1.255   9.400  -6.010  -7.720
 3382.731  26.00 Fe1  2.2474E-01    0.22474   3.332  -3.435   7.830  -4.630  -7.290
 3382.745  23.00 V 1  8.7217E-07    0.00000   1.849  -5.465   8.230  -6.090  -7.680
 3382.760  65.01 Tb2  4.6660E-02    0.04666   0.731  -0.040   8.288  -5.793  -7.722
 3382.778  69.01 Tm2  1.4656E-05    0.00001   3.506  -1.590   8.288  -5.382  -7.591
 3382.784  24.01 Cr2  2.6047E-01    0.26047   4.750  -2.010   8.520  -6.490  -7.860
 3382.800  21.00 Sc1  5.2116E-04    0.00052   1.986  -1.764   7.590  -4.140  -7.310
 3382.803  30.02 Zn3  2.9582E-30    0.00000  29.193  -1.304   8.288  -4.872  -8.045
 3382.807  26.00 Fe1  6.4930E-02    0.06493   3.018  -4.249   7.840  -5.470  -7.540
 3382.818  16.01 S 2  1.2628E-08    0.00000  13.733  -1.870   8.288  -5.594  -7.659
 3382.820  23.01 V 2  9.6483E-06    0.00001   1.071  -7.256   1.610  -6.440  -7.890
 3382.820  23.01 V 2  1.1001E-10    0.00000   1.071 -12.199   1.610  -6.440  -7.890
 3382.832  28.02 Ni3  5.7762E-23    0.00000  19.227  -3.603   9.480  -6.330  -7.850
 3382.842  24.00 Cr1  1.5347E-08    0.00000   3.449  -8.245   8.370  -5.200  -7.510
 3382.867  21.00 Sc1  7.3914E-07    0.00000   1.440  -5.090   7.900  -5.860  -7.590
 3382.871  25.01 Mn2  3.8315E-10    0.00000   8.722  -7.119   8.680  -5.620  -7.500
 3382.889  47.00 Ag1  1.3607E+00    1.36070   0.000  -0.377   8.288  -6.647  -7.755
 3382.894  12.02 Mg3  3.5900E-56    0.00000  66.355  -0.260   8.288  -5.294  -7.703
 3382.910  27.01 Co2  4.6530E-10    0.00000  10.039  -4.829   9.040  -6.070  -7.700
 3382.921  24.00 Cr1  4.3531E-06    0.00000   4.207  -5.129   7.690  -3.290  -6.750
 3382.934  26.02 Fe3  1.9147E-17    0.00000  11.579  -7.350   9.170  -6.670  -7.950
 3382.960  27.00 Co1  4.3720E-01    0.43720   2.080  -1.646   8.310  -6.030  -7.740
 3382.991  24.00 Cr1  7.1090E-04    0.00071   4.207  -2.916   7.690  -3.290  -6.750
 3381.024 107.00 NH1  6.0996E-03    0.00610   1.316  -2.859   8.289  -5.000  -7.477
 3381.060 107.00 NH1  1.9117E+00    1.91170   0.085  -1.440   8.289  -5.000  -7.477
 3381.083 107.00 NH1  3.0013E-05    0.00003   1.316  -5.167   8.289  -5.000  -7.477
 3381.084 107.00 NH1  5.7984E-03    0.00580   1.316  -2.881   8.289  -5.000  -7.477
 3381.147 107.00 NH1  8.2213E-03    0.00822   1.321  -2.725   8.289  -5.000  -7.477
 3381.160 107.00 NH1  1.5883E+00    1.58834   1.321  -0.439   8.289  -5.000  -7.477
 3381.164 107.00 NH1  1.6742E+00    1.67425   1.320  -0.417   8.289  -5.000  -7.477
 3381.222 107.00 NH1  4.1743E-06    0.00000   2.126  -5.315   8.289  -5.000  -7.477
 3381.229 107.00 NH1  4.2814E-06    0.00000   2.126  -5.304   8.289  -5.000  -7.477
 3381.235 107.00 NH1  3.1141E-05    0.00003   1.316  -5.151   8.289  -5.000  -7.477
 3381.237 107.00 NH1  5.6505E-06    0.00001   2.178  -5.138   8.289  -5.000  -7.477
 3381.285 107.00 NH1  1.8096E-03    0.00181   2.126  -2.678   8.289  -5.000  -7.477
 3381.289 107.00 NH1  1.7050E-03    0.00170   2.127  -2.703   8.289  -5.000  -7.477
 3381.295 107.00 NH1  1.0939E-04    0.00011   1.201  -4.706   8.289  -5.000  -7.477
 3381.391 107.00 NH1  6.2821E-04    0.00063   2.178  -3.092   8.289  -5.000  -7.477
 3381.398 107.00 NH1  3.0085E-02    0.03008   1.204  -2.264   8.289  -5.000  -7.477
 3381.400 107.00 NH1  8.5305E-03    0.00853   1.321  -2.709   8.289  -5.000  -7.477
 3381.422 107.00 NH1  1.3396E-03    0.00134   1.201  -3.618   8.289  -5.000  -7.477
 3381.432 107.00 NH1  5.3965E-06    0.00001   2.178  -5.158   8.289  -5.000  -7.477
 3381.442 107.00 NH1  5.7825E-04    0.00058   2.178  -3.128   8.289  -5.000  -7.477
 3381.447 107.00 NH1  5.9995E-04    0.00060   2.178  -3.112   8.289  -5.000  -7.477
 3381.463 107.00 NH1  1.1343E-03    0.00113   2.135  -2.873   8.289  -5.000  -7.477
 3381.467 107.00 NH1  1.1658E-03    0.00117   2.134  -2.862   8.289  -5.000  -7.477
 3381.511 107.00 NH1  1.7524E-03    0.00175   2.126  -2.692   8.289  -5.000  -7.477
 3381.523 107.00 NH1  4.9275E-01    0.49275   2.134  -0.236   8.289  -5.000  -7.477
 3381.526 107.00 NH1  3.6844E-01    0.36844   1.204  -1.176   8.289  -5.000  -7.477
 3381.529 107.00 NH1  4.6425E-01    0.46425   2.135  -0.261   8.289  -5.000  -7.477
 3381.568 107.00 NH1  4.3414E-06    0.00000   2.126  -5.298   8.289  -5.000  -7.477
 3381.575 107.00 NH1  3.9264E-05    0.00004   1.113  -5.228   8.289  -5.000  -7.477
 3381.578 107.00 NH1  4.2243E-06    0.00000   2.127  -5.309   8.289  -5.000  -7.477
 3381.651 107.00 NH1  1.6214E-06    0.00000   2.184  -5.675   8.289  -5.000  -7.477
 3381.664 107.00 NH1  1.5449E-03    0.00154   2.184  -2.696   8.289  -5.000  -7.477
 3381.668 107.00 NH1  1.0821E-02    0.01082   1.115  -2.786   8.289  -5.000  -7.477
 3381.709 107.00 NH1  2.6213E-07    0.00000   1.525  -7.043   8.289  -5.000  -7.477
 3381.752 107.00 NH1  4.7619E-01    0.47619   2.135  -0.250   8.289  -5.000  -7.477
 3381.791 107.00 NH1  6.8789E-04    0.00069   0.765  -4.289   8.289  -5.000  -7.477
 3381.807 107.00 NH1  1.1797E-03    0.00118   2.135  -2.856   8.289  -5.000  -7.477
 3381.816 107.00 NH1  1.7176E-01    0.17176   2.184  -0.650   8.289  -5.000  -7.477
 3381.818 107.00 NH1  1.1502E-03    0.00115   2.135  -2.867   8.289  -5.000  -7.477
 3381.832 107.00 NH1  7.2199E-06    0.00001   1.525  -5.603   8.289  -5.000  -7.477
 3381.835 107.00 NH1  7.1950E-05    0.00007   1.529  -4.601   8.289  -5.000  -7.477
 3381.861 107.00 NH1  1.4754E-03    0.00148   2.184  -2.716   8.289  -5.000  -7.477
 3381.870 107.00 NH1  1.5809E-01    0.15809   2.184  -0.686   8.289  -5.000  -7.477
 3381.874 107.00 NH1  1.6403E-01    0.16403   2.184  -0.670   8.289  -5.000  -7.477
 3381.878 107.00 NH1  2.6465E-05    0.00003   2.134  -4.506   8.289  -5.000  -7.477
 3381.916 107.00 NH1  4.4313E-04    0.00044   0.765  -4.480   8.289  -5.000  -7.477
 3381.959 107.00 NH1  1.8958E-01    0.18958   0.767  -1.847   8.289  -5.000  -7.477
 3381.959 107.00 NH1  1.9817E-03    0.00198   1.529  -3.161   8.289  -5.000  -7.477
 3382.006 107.00 NH1  1.6182E-03    0.00162   0.425  -4.215   8.289  -5.000  -7.477
 3382.028 107.00 NH1  1.5928E-03    0.00159   0.410  -4.235   8.289  -5.000  -7.477
 3382.030 107.00 NH1  6.8104E-05    0.00007   0.410  -5.604   8.289  -5.000  -7.477
 3382.039 107.00 NH1  1.2212E-01    0.12212   0.767  -2.038   8.289  -5.000  -7.477
 3382.057 107.00 NH1  2.6466E-05    0.00003   2.134  -4.506   8.289  -5.000  -7.477
 3382.087 107.00 NH1  8.3835E-03    0.00838   0.084  -3.799   8.289  -5.000  -7.477
 3382.097 107.00 NH1  4.3985E-01    0.43985   0.411  -1.793   8.289  -5.000  -7.477
 3382.103 107.00 NH1  4.4687E-01    0.44687   0.426  -1.773   8.289  -5.000  -7.477
 3382.107 107.00 NH1  1.8806E-02    0.01881   0.411  -3.162   8.289  -5.000  -7.477
 3382.133 107.00 NH1  1.5998E-03    0.00160   1.201  -3.541   8.289  -5.000  -7.477
 3382.138 107.00 NH1  2.4068E-05    0.00002   0.084  -6.341   8.289  -5.000  -7.477
 3382.139 107.00 NH1  7.7123E-04    0.00077   0.410  -4.550   8.289  -5.000  -7.477
 3382.191 107.00 NH1  2.4516E-05    0.00002   1.396  -5.185   8.289  -5.000  -7.477
 3382.196 107.00 NH1  4.9711E-03    0.00497   1.396  -2.878   8.289  -5.000  -7.477
 3382.205 107.00 NH1  2.3151E+00    2.31509   0.085  -1.357   8.289  -5.000  -7.477
 3382.215 107.00 NH1  2.1297E-01    0.21297   0.411  -2.108   8.289  -5.000  -7.477
 3382.222 107.00 NH1  1.0010E-03    0.00100   0.084  -4.722   8.289  -5.000  -7.477
 3382.235 107.00 NH1  4.4000E-01    0.44000   1.204  -1.099   8.289  -5.000  -7.477
 3382.272 107.00 NH1  6.6462E-03    0.00665   0.085  -3.899   8.289  -5.000  -7.477
 3382.337 107.00 NH1  1.3617E+00    1.36174   1.401  -0.436   8.289  -5.000  -7.477
 3382.337 107.00 NH1  9.1959E-06    0.00001   1.525  -5.498   8.289  -5.000  -7.477
 3382.350 107.00 NH1  2.7643E-01    0.27643   0.085  -2.280   8.289  -5.000  -7.477
 3382.351 107.00 NH1  6.7158E-03    0.00672   1.401  -2.743   8.289  -5.000  -7.477
 3382.363 107.00 NH1  2.5430E-05    0.00003   1.395  -5.170   8.288  -5.000  -7.477
 3382.462 107.00 NH1  2.5241E-03    0.00252   1.529  -3.056   8.288  -5.000  -7.477
 3382.495 107.00 NH1  6.9661E-03    0.00697   1.400  -2.728   8.288  -5.000  -7.477
 3382.502 107.00 NH1  5.4246E-03    0.00542   1.395  -2.841   8.288  -5.000  -7.477
 3382.579 107.00 NH1  5.1582E-03    0.00516   1.396  -2.862   8.288  -5.000  -7.477
 3382.584 107.00 NH1  2.4746E-05    0.00002   1.396  -5.181   8.288  -5.000  -7.477
 3382.654 107.00 NH1  1.4860E+00    1.48597   1.400  -0.399   8.288  -5.000  -7.477
 3382.684 107.00 NH1  6.7786E-03    0.00678   1.401  -2.739   8.288  -5.000  -7.477
 3382.696 107.00 NH1  1.4826E-03    0.00148   0.776  -3.946   8.288  -5.000  -7.477
 3382.697 107.00 NH1  1.4130E+00    1.41300   1.401  -0.420   8.288  -5.000  -7.477
 3382.718 107.00 NH1  2.5616E-05    0.00003   1.396  -5.166   8.288  -5.000  -7.477
 3382.736 107.00 NH1  5.9024E-03    0.00590   2.040  -2.240   8.288  -5.000  -7.477
 3382.754 107.00 NH1  2.3525E-06    0.00000   1.860  -5.797   8.288  -5.000  -7.477
 3382.783 107.00 NH1  5.9948E-04    0.00060   0.758  -4.355   8.288  -5.000  -7.477
 3382.803 107.00 NH1  3.9086E-04    0.00039   0.776  -4.525   8.288  -5.000  -7.477
 3382.820 107.00 NH1  5.9025E-03    0.00590   2.040  -2.240   8.288  -5.000  -7.477
 3382.856 107.00 NH1  7.0172E-03    0.00702   1.401  -2.724   8.288  -5.000  -7.477
 3382.869 107.00 NH1  4.0859E-01    0.40859   0.778  -1.504   8.288  -5.000  -7.477
 3382.873 107.00 NH1  1.4139E-05    0.00001   1.995  -4.900   8.288  -5.000  -7.477
 3382.886 107.00 NH1  1.6554E-01    0.16554   0.759  -1.913   8.288  -5.000  -7.477
 3382.890 107.00 NH1  4.1762E-04    0.00042   0.758  -4.512   8.288  -5.000  -7.477
 3382.897 107.00 NH1  1.4139E-05    0.00001   1.995  -4.900   8.288  -5.000  -7.477
 3382.958 107.00 NH1  3.5221E-07    0.00000   1.102  -7.285   8.288  -5.000  -7.477
 3382.967 107.00 NH1  1.0772E-01    0.10772   0.778  -2.083   8.288  -5.000  -7.477
 3382.980 107.00 NH1  1.4921E-04    0.00015   0.758  -4.959   8.288  -5.000  -7.477
 3382.994 107.00 NH1  1.1533E-01    0.11533   0.759  -2.070   8.288  -5.000  -7.477


==> anc/linedat/lines_NH3387.dat <==
 3386.018  29.00 Cu1  3.6122E-08    0.00000   6.868  -5.165   7.780  -2.140  -6.690
 3386.018  29.00 Cu1  3.0958E-10    0.00000   6.868  -7.232   7.580  -2.160  -6.710
 3386.023  26.00 Fe1  1.3051E-02    0.01305   3.417  -4.596   7.820  -3.900  -7.290
 3386.024  26.01 Fe2  2.2120E-05    0.00002  10.392  -2.429   9.050  -4.300  -7.410
 3386.032  23.01 V 2  2.6019E-03    0.00260   3.123  -3.029   8.450  -6.470  -7.850
 3386.035  24.01 Cr2  6.3129E-03    0.00631   5.871  -2.644   8.420  -6.510  -7.780
 3386.035  24.00 Cr1  1.9713E-05    0.00002   4.204  -4.475   7.600  -3.130  -6.740
 3386.039  25.01 Mn2  2.0577E-06    0.00000   1.776  -9.466   0.560  -6.490  -7.930
 3386.066  26.02 Fe3  3.7414E-23    0.00000  23.959  -2.226   9.460  -6.360  -7.760
 3386.074  26.02 Fe3  6.0678E-26    0.00000  23.959  -5.016   9.280  -6.080  -7.610
 3386.078  29.01 Cu2  2.3794E-12    0.00000  14.753  -3.741   8.140  -4.610  -7.330
 3386.082  58.01 Ce2  1.4107E-04    0.00014   0.969  -3.280   8.288  -5.646  -7.675
 3386.090  22.00 Ti1  1.4592E-03    0.00146   1.997  -3.082   7.760  -5.060  -7.450
 3386.095  24.01 Cr2  4.9518E-09    0.00000   9.227  -5.813   8.990  -5.850  -7.400
 3386.114  45.01 Rh2  5.7774E-05    0.00006   3.575  -2.000   8.288  -6.249  -7.868
 3386.126  27.04 Co5  6.5972E-92    0.00000  30.895  -4.935   9.030  -6.910  -8.060
 3386.133  92.01 U 2  1.0425E-02    0.01043   0.113  -1.103   8.288  -5.949  -7.772
 3386.137  76.00 Os1  1.1466E-02    0.01147   1.778  -0.960   8.288  -6.450  -7.692
 3386.149  23.01 V 2  7.8607E-04    0.00079   5.812  -1.196   8.950  -5.560  -7.670
 3386.161  58.01 Ce2  2.5626E-03    0.00256   1.027  -1.970   8.288  -5.636  -7.672
 3386.173  25.02 Mn3  2.0564E-22    0.00000  17.919  -5.713   9.480  -6.330  -7.840
 3386.185  22.00 Ti1  4.9501E-02    0.04950   2.297  -1.289   8.630  -4.670  -7.590
 3386.191  24.01 Cr2  4.7075E-10    0.00000  10.635  -5.603   8.680  -4.700  -7.310
 3386.196  22.00 Ti1  1.3277E-03    0.00133   1.981  -3.137   7.750  -5.030  -7.450
 3386.202  10.01 Ne2  4.0227E-31    0.00000  30.959  -1.250   8.288  -5.667  -7.682
 3386.208  72.00 Hf1  2.9741E-03    0.00297   2.079   0.380   8.288  -5.417  -7.361
 3386.217  17.02 Cl3  1.5468E-32    0.00000  23.358  -0.810   8.288  -5.531  -7.779
 3386.238  41.01 Nb2  1.5283E-01    0.15283   1.217  -0.460   8.288  -6.099  -7.820
 3386.262  16.00 S 1  1.9708E-06    0.00000   8.046  -5.663   7.760  -3.880  -7.040
 3386.271  26.00 Fe1  7.7726E-07    0.00000   3.984  -8.325   6.590  -2.310  -7.010
 3386.281  60.01 Nd2  1.8030E-01    0.18030   1.712   0.260   8.287  -5.482  -7.623
 3386.292  24.00 Cr1  1.4114E-02    0.01411   3.011  -2.664   7.780  -6.110  -7.760
 3386.300  23.01 V 2  1.4859E-03    0.00149   6.496  -0.321   8.790  -5.620  -7.650
 3386.314   6.01 C 2  1.3483E-19    0.00000  20.710  -7.082   9.820  -6.050  -7.780
 3386.320  26.01 Fe2  3.2021E-05    0.00003   9.373  -3.160   9.070  -5.800  -7.550
 3386.339  28.01 Ni2  8.9399E-08    0.00000  12.317  -2.286   8.860  -4.650  -7.460
 3386.352  28.01 Ni2  3.8578E-14    0.00000  13.277  -7.811   8.330  -4.080  -7.370
 3386.363  22.01 Ti2  1.2316E-02    0.01232   5.569  -1.115   8.830  -5.860  -7.710
 3386.399  16.00 S 1  5.9247E-04    0.00059   8.046  -3.185   8.490  -4.560  -7.070
 3386.399  16.00 S 1  1.4476E-06    0.00000   8.046  -5.797   7.760  -3.880  -7.040
 3386.400  58.01 Ce2  5.4508E-04    0.00055   0.561  -3.050   8.287  -5.715  -7.697
 3386.404  23.00 V 1  5.6720E-07    0.00000   2.055  -5.471   7.440  -5.340  -7.300
 3386.411  58.01 Ce2  8.1467E-06    0.00001   2.373  -3.290   8.287  -5.368  -7.586
 3386.431  25.02 Mn3  4.9093E-24    0.00000  17.750  -7.483   9.450  -6.350  -7.850
 3386.454  26.01 Fe2  1.2729E+00    1.27287   3.944  -3.311   8.490  -6.670  -7.810
 3386.463  23.00 V 1  1.4821E-08    0.00000   1.712  -7.354   7.090  -4.580  -7.470
 3386.488  25.00 Mn1  7.2249E-09    0.00000   2.319  -9.896   8.140  -6.210  -7.820
 3386.496  27.00 Co1  5.2382E-04    0.00052   3.105  -3.670   8.130  -6.050  -7.510
 3386.501  90.01 Th2  2.1484E-02    0.02148   1.123  -0.326   8.287  -5.729  -7.702
 3386.503  67.02 Ho3  6.7355E-10    0.00000   4.539  -2.720   8.287  -5.695  -7.832
 3386.509  27.01 Co2  5.2965E-08    0.00000  10.270  -2.570   9.020  -6.120  -7.660
 3386.515  26.01 Fe2  1.7885E-10    0.00000  12.221  -5.921   9.150  -5.600  -7.570
 3386.518  60.01 Nd2  2.4253E-01    0.24253   0.182  -0.950   8.287  -5.755  -7.710
 3386.521  74.01 W 2  1.0736E-03    0.00107   2.857  -1.440   8.287  -6.283  -7.879
 3386.521  27.01 Co2  6.8155E-11    0.00000  10.898  -4.911   8.750  -5.500  -7.460
 3386.525  29.01 Cu2  1.9737E-12    0.00000  14.759  -3.817   8.640  -4.640  -7.330
 3386.533  23.00 V 1  5.1762E-10    0.00000   2.505  -8.117   8.360  -3.900  -7.440
 3386.538  24.00 Cr1  3.7653E-01    0.37653   3.556  -0.761   8.160  -4.490  -7.590
 3386.568  66.01 Dy2  2.6964E-01    0.26964   2.300   0.938   8.287  -5.553  -7.645
 3386.581  28.00 Ni1  3.7653E-01    0.37653   3.679  -1.847   8.310  -4.550  -7.510
 3386.584  28.03 Ni4  2.0668E-48    0.00000  23.061  -2.984   9.450  -6.840  -8.020
 3386.585  26.01 Fe2  4.2717E-09    0.00000   9.830  -6.635   9.260  -5.720  -7.680
 3386.586  28.01 Ni2  2.5505E-08    0.00000  13.159  -2.094   8.760  -4.970  -7.630
 3386.587  24.01 Cr2  3.7677E-09    0.00000   9.237  -5.923   8.950  -5.860  -7.730
 3386.590  28.02 Ni3  1.4317E-31    0.00000  24.737  -7.387   9.370  -6.230  -7.720
 3386.613  25.02 Mn3  4.2693E-17    0.00000  10.537  -6.855   8.770  -6.640  -7.950
 3386.634  10.01 Ne2  1.2650E-35    0.00000  34.619  -2.550   8.287  -4.733  -7.383
 3386.637  69.01 Tm2  1.7831E-04    0.00018   3.328  -0.660   8.287  -5.422  -7.603
 3386.642  17.02 Cl3  1.6836E-31    0.00000  22.276  -0.720   8.287  -5.621  -7.808
 3386.664  24.00 Cr1  1.7029E-05    0.00002   4.447  -4.326   8.320  -2.240  -6.560
 3386.664  24.00 Cr1  1.3810E-06    0.00000   4.447  -5.417   7.910  -2.240  -6.560
 3386.664  24.00 Cr1  5.5106E-07    0.00000   4.447  -5.816   7.860  -2.240  -6.560
 3386.676  26.02 Fe3  2.8845E-23    0.00000  19.775  -6.000   9.400  -6.290  -7.840
 3386.681  25.00 Mn1  7.6736E-05    0.00008   4.360  -4.084   7.960  -5.670  -7.710
 3386.685  26.00 Fe1  7.9706E-05    0.00008   3.695  -6.567   7.220  -4.130  -7.110
 3386.690  26.01 Fe2  1.3062E-07    0.00000  11.673  -3.537   8.800  -3.860  -7.480
 3386.697  58.01 Ce2  1.8913E-04    0.00019   1.155  -2.990   8.287  -5.613  -7.665
 3386.725  26.01 Fe2  5.4150E-02    0.05415   7.118  -1.905   8.620  -6.520  -7.770
 3386.727  24.00 Cr1  5.4507E-03    0.00545   3.449  -2.694   8.360  -5.690  -7.700
 3386.736  24.01 Cr2  4.6553E-07    0.00000   6.484  -6.240   8.440  -6.370  -7.880
 3386.745  27.02 Co3  3.6132E-19    0.00000  13.218  -4.292   9.230  -6.700  -7.950
 3386.761  26.00 Fe1  2.5986E+00    2.59864   3.417  -2.297   7.670  -4.450  -7.350
 3386.768  21.04 Sc5  1.3961-108    0.00000  61.440  -4.516   9.950  -6.580  -7.930
 3386.781  25.01 Mn2  2.8544E-05    0.00003   6.536  -4.159   8.540  -6.700  -7.890
 3386.781  26.00 Fe1  5.9106E+00    5.91060   4.312  -1.157   8.410  -4.390  -7.390
 3386.788  21.00 Sc1  1.7835E-03    0.00178   2.001  -1.216   7.550  -4.100  -7.310
 3386.794  25.01 Mn2  8.3499E-14    0.00000  11.129  -8.674   8.840  -2.600  -7.020
 3386.794  25.01 Mn2  7.7034E-15    0.00000  11.129  -9.709   8.840  -2.600  -7.020
 3386.835  24.02 Cr3  1.3604E-21    0.00000  18.237  -4.115   9.460  -6.250  -7.820
 3386.836  28.00 Ni1  7.9471E-04    0.00079   3.306  -4.849   7.580  -3.820  -7.270
 3386.836  58.01 Ce2  1.8499E-03    0.00185   1.406  -1.780   8.287  -5.567  -7.650
 3386.844  26.02 Fe3  3.3536E-12    0.00000  10.435  -3.107   8.730  -6.670  -7.960
 3386.847  16.00 S 1  3.9093E-06    0.00000   8.409  -5.048   8.400  -2.480  -6.740
 3386.847  16.00 S 1  3.6652E-06    0.00000   8.409  -5.076   8.400  -2.180  -6.740
 3386.847  16.00 S 1  3.4602E-06    0.00000   8.409  -5.101   8.400  -2.920  -6.740
 3386.847  16.00 S 1  2.3665E-06    0.00000   8.409  -5.266   8.400  -4.300  -6.740
 3386.847  16.00 S 1  1.5743E-06    0.00000   8.409  -5.443   8.400  -2.230  -6.740
 3386.847  16.00 S 1  5.1772E-07    0.00000   8.409  -5.926   8.400  -2.900  -6.740
 3386.848  27.02 Co3  3.4550E-23    0.00000  17.814  -4.290   9.550  -5.980  -7.760
 3386.856  21.00 Sc1  7.9142E-05    0.00008   2.338  -2.274   8.510  -5.160  -7.600
 3386.859  25.00 Mn1  6.4771E-03    0.00648   2.187  -4.059   8.020  -5.760  -7.760
 3386.860  25.01 Mn2  1.4093E-08    0.00000   5.348  -8.505   1.340  -6.460  -7.920
 3386.875  58.01 Ce2  1.3290E-02    0.01329   0.553  -1.670   8.287  -5.716  -7.698
 3386.885  23.00 V 1  3.0986E-04    0.00031   1.218  -3.466   8.220  -5.010  -7.690
 3386.886  69.01 Tm2  2.5627E-05    0.00003   2.268  -2.430   8.287  -5.629  -7.670
 3386.921  25.02 Mn3  8.4544E-25    0.00000  17.742  -8.254   9.440  -6.370  -7.850
 3386.932  26.00 Fe1  1.8864E-03    0.00189   2.608  -6.144   7.210  -4.830  -7.490
 3386.938  22.00 Ti1  7.0646E-03    0.00706   2.396  -2.048   7.830  -4.300  -7.300
 3386.956  26.02 Fe3  3.5657E-27    0.00000  23.959  -6.247   9.280  -6.070  -7.610
 3387.002  28.01 Ni2  3.5272E-10    0.00000  13.277  -3.850   8.330  -4.050  -7.370
 3387.008  24.00 Cr1  3.3903E-01    0.33903   4.535   0.050   8.470  -4.780  -7.590
 3387.009  28.01 Ni2  1.8682E-12    0.00000  13.277  -6.126   8.330  -4.110  -7.370
 3387.015   9.00 F 1  1.4843E-13    0.00000  14.555  -4.540   8.287  -4.505  -7.069
 3387.022  67.02 Ho3  2.7130E-11    0.00000   5.219  -3.520   8.287  -5.643  -7.815
 3387.060  62.01 Sm2  1.6637E-02    0.01664   0.333  -1.720   8.287  -5.786  -7.720
 3387.061  27.00 Co1  2.0423E-01    0.20423   2.280  -1.801   7.960  -6.110  -7.810
 3387.092  26.01 Fe2  1.2878E-02    0.01288   0.232  -8.554   0.260  -6.530  -7.940
 3387.126  16.02 S 3  5.8892E-24    0.00000  17.744  -1.270   9.970  -5.601  -7.802
 3387.155  69.01 Tm2  1.8945E-04    0.00019   3.618  -0.380   8.287  -5.358  -7.583
 3387.174  26.00 Fe1  1.8210E-01    0.18210   3.573  -3.315   8.180  -4.310  -7.310
 3387.203  25.02 Mn3  1.4066E-22    0.00000  22.222  -2.113   9.340  -5.880  -7.720
 3387.203  69.01 Tm2  1.0262E-04    0.00010   3.328  -0.900   8.287  -5.422  -7.604
 3387.216  28.02 Ni3  2.0738E-25    0.00000  22.664  -3.040   9.630  -6.000  -7.770
 3387.232  27.00 Co1  2.5891E-04    0.00026   3.232  -3.865   7.670  -5.290  -7.540
 3387.262  23.00 V 1  6.0061E-07    0.00000   1.853  -5.623   8.230  -6.090  -7.680
 3387.278  22.00 Ti1  2.9743E-02    0.02974   2.318  -1.492   8.620  -4.400  -7.560
 3387.286  25.01 Mn2  1.5802E-03    0.00158   8.129  -1.022   8.700  -6.470  -7.860
 3387.294  70.01 Yb2  2.3980E-05    0.00002   6.020  -1.230   8.287  -4.652  -7.357
 3387.298  26.01 Fe2  4.4439E+00    4.44391   3.967  -2.748   8.490  -6.600  -7.810
 3387.309  22.00 Ti1  5.2211E-02    0.05221   2.305  -1.259   8.620  -6.080  -7.580
 3387.321  26.01 Fe2  1.0646E-05    0.00001   9.250  -3.746   8.760  -5.690  -7.530
 3387.323  28.01 Ni2  1.1232E-07    0.00000  12.317  -2.187   8.860  -4.670  -7.460
 3387.325  26.00 Fe1  7.1935E-01    0.71935   3.018  -3.204   7.870  -4.290  -7.540
 3387.328  28.01 Ni2  3.9216E-08    0.00000  12.317  -2.644   9.340  -4.730  -7.460
 3387.338  58.01 Ce2  4.9999E-03    0.00500   0.684  -1.980   8.287  -5.695  -7.691
 3387.351  24.01 Cr2  3.8386E-07    0.00000   9.229  -3.922   8.980  -5.860  -7.400
 3387.352  29.01 Cu2  4.0668E-12    0.00000  14.430  -3.791   8.970  -4.180  -7.370
 3387.353  59.02 Pr3  2.0576E-08    0.00000   3.034  -3.651   8.287  -5.716  -7.838
 3387.376  12.02 Mg3  3.7011E-56    0.00000  66.305  -0.290   8.287  -5.300  -7.705
 3387.405  26.00 Fe1  5.1118E+01   51.11789   2.759  -1.579   7.410  -6.150  -7.810
 3387.407  24.01 Cr2  3.7686E-06    0.00000   9.189  -2.965   8.870  -5.690  -7.410
 3387.413  69.01 Tm2  4.2465E-07    0.00000   3.766  -2.900   8.287  -5.324  -7.572
 3387.418  28.00 Ni1  7.4284E-02    0.07428   1.935  -4.078   8.790  -6.170  -7.670
 3387.420  27.01 Co2  1.2602E-04    0.00013   7.593  -1.536   9.040  -5.810  -7.740
 3387.423  23.00 V 1  4.5878E-03    0.00459   0.301  -3.098   8.580  -5.860  -7.690
 3387.449  73.00 Ta1  2.0330E-04    0.00020   1.394  -1.120   8.287  -6.298  -7.643
 3387.452  28.00 Ni1  9.9463E-01    0.99463   3.597  -1.497   8.200  -4.380  -7.490
 3387.453  28.01 Ni2  3.8369E-10    0.00000  12.457  -4.531   9.300  -5.000  -7.620
 3387.453   6.01 C 2  1.5960E-13    0.00000  19.495  -2.072   8.670  -4.140  -7.120
 3387.458  28.00 Ni1  1.0154E+01   10.15391   0.109  -3.540   5.460  -6.260  -7.830
 3387.469  27.00 Co1  7.4696E-02    0.07470   1.785  -2.671   8.030  -6.050  -7.790
 3387.499   6.01 C 2  8.0175E-14    0.00000  19.495  -2.371   8.670  -4.140  -7.120
 3387.508  70.01 Yb2  1.8962E-05    0.00002   5.828  -1.500   8.287  -4.733  -7.383
 3387.526  39.00 Y 1  2.4146E-03    0.00241   2.038  -0.345   8.510  -4.530  -7.480
 3387.530  28.01 Ni2  1.9735E-07    0.00000  13.091  -1.265   8.270  -4.470  -7.180
 3387.532  26.00 Fe1  4.9158E-01    0.49158   3.111  -3.288   8.050  -4.630  -7.440
 3387.534  28.01 Ni2  9.1884E-08    0.00000  12.931  -1.737   8.350  -4.570  -7.220
 3387.552  23.01 V 2  7.5469E-10    0.00000   6.317  -6.772   8.360  -6.160  -7.640
 3387.597  24.00 Cr1  5.2791E-03    0.00528   3.449  -2.708   8.280  -5.170  -7.560
 3387.603  18.00 Ar1  6.3442E-07    0.00000  11.624  -3.400   8.287  -4.359  -7.022
 3387.604  22.00 Ti1  3.2122E-03    0.00321   2.345  -2.435   7.300  -4.380  -7.320
 3387.617  25.01 Mn2  4.6815E-05    0.00005   7.758  -2.875   8.750  -6.480  -7.860
 3387.617  26.00 Fe1  3.8769E+01   38.76883   3.654  -0.916   8.270  -4.410  -7.450
 3387.619  26.00 Fe1  8.4305E-02    0.08431   3.417  -3.786   7.770  -4.270  -7.300
 3387.626  24.00 Cr1  3.8665E-02    0.03866   3.551  -1.754   8.300  -4.550  -7.460
 3387.652  26.04 Fe5  2.3449E-85    0.00000  29.475  -5.465   9.750  -6.870  -8.030
 3387.655  16.00 S 1  3.2005E-06    0.00000   9.657  -4.043   7.410  -1.870  -6.430
 3387.655  16.00 S 1  1.1647E-06    0.00000   9.657  -4.482   7.740  -1.820  -6.430
 3387.655  16.00 S 1  1.0005E-07    0.00000   9.657  -5.548   7.720  -1.870  -6.430
 3387.655  16.00 S 1  3.5336E-08    0.00000   9.657  -6.000   7.900  -1.880  -6.420
 3387.655  16.00 S 1  1.4003E-08    0.00000   9.657  -6.402   7.560  -2.480  -6.420
 3387.659  62.01 Sm2  5.2181E-02    0.05218   0.104  -1.424   8.287  -5.821  -7.731
 3387.679  74.01 W 2  6.0153E-04    0.00060   3.339  -1.270   8.287  -6.235  -7.864
 3387.684  24.01 Cr2  1.5301E-12    0.00000  10.777  -7.967   8.460  -4.800  -7.320
 3387.698  17.02 Cl3  2.1583E-30    0.00000  21.650  -0.160   8.287  -5.669  -7.823
 3387.699  27.01 Co2  6.0335E+00    6.03352   2.274  -1.510   8.550  -6.560  -7.910
 3387.702  24.01 Cr2  4.7745E-01    0.47745   4.427  -2.029   8.360  -6.510  -7.780
 3387.715  25.02 Mn3  2.7673E-22    0.00000  17.773  -5.712   9.430  -6.350  -7.850
 3387.738  25.01 Mn2  4.9120E-02    0.04912   6.005  -1.388   8.470  -6.490  -7.880
 3387.746  42.00 Mo1  1.5551E-03    0.00156   1.420  -1.610   8.287  -5.930  -7.525
 3387.749  41.00 Nb1  1.1014E-03    0.00110   0.657  -1.060   8.287  -6.189  -7.608
 3387.760  70.01 Yb2  6.8062E-07    0.00000   5.868  -2.910   8.287  -4.716  -7.378
 3387.773  58.01 Ce2  7.0330E-03    0.00703   0.709  -1.810   8.287  -5.691  -7.689
 3387.788  23.01 V 2  2.6349E-05    0.00003   2.221  -5.813   8.320  -6.480  -7.880
 3387.796  24.00 Cr1  6.6083E-02    0.06608   3.845  -1.264   8.290  -5.190  -7.620
 3387.800  29.01 Cu2  9.1741E-11    0.00000  15.288  -1.687   8.240  -4.480  -7.200
 3387.805  25.01 Mn2  1.4947E-12    0.00000   9.887  -8.508   8.740  -4.850  -7.330
 3387.807  24.00 Cr1  2.1378E-06    0.00000   4.204  -5.440   7.250  -2.870  -6.720
 3387.820  25.01 Mn2  2.8891E-02    0.02889   5.993  -1.629   8.460  -6.490  -7.880
 3387.824  24.01 Cr2  9.2337E-10    0.00000  10.798  -5.168   8.490  -5.060  -7.320
 3387.834  24.00 Cr1  1.0124E-04    0.00010   4.207  -3.762   7.160  -2.240  -6.750
 3387.834  24.00 Cr1  1.9026E-05    0.00002   4.207  -4.488   7.100  -3.110  -6.750
 3387.834  24.00 Cr1  9.1907E-05    0.00009   4.207  -3.804   7.090  -2.710  -6.750
 3387.834  22.01 Ti2  4.4054E+03 4405.42594   0.028  -0.410   8.230  -6.410  -7.860
 3387.834  76.00 Os1  7.2925E-02    0.07293   1.260  -0.610   8.287  -6.610  -7.743
 3387.836  21.00 Sc1  6.6188E-05    0.00007   1.996  -2.651   7.600  -4.090  -7.310
 3387.843  69.01 Tm2  5.2369E-06    0.00001   3.102  -2.390   8.287  -5.470  -7.619
 3387.869  40.01 Zr2  5.9880E+00    5.98797   0.972  -0.140   8.287  -5.985  -7.784
 3387.876  26.02 Fe3  3.2586E-14    0.00000  11.582  -4.116   9.000  -6.670  -7.950
 3387.880  26.02 Fe3  9.1257E-25    0.00000  23.959  -3.839   9.280  -6.670  -7.620
 3387.904  24.00 Cr1  3.1576E-05    0.00003   4.207  -4.268   7.090  -2.710  -6.750
 3387.904  24.00 Cr1  2.8013E-05    0.00003   4.207  -4.320   7.100  -3.110  -6.750
 3387.911  69.01 Tm2  2.0933E-05    0.00002   3.580  -1.370   8.287  -5.367  -7.586
 3387.920  90.00 Th1  8.4569E-05    0.00008   0.967  -0.066   8.287  -5.511  -7.391
 3387.939  28.03 Ni4  1.2347E-47    0.00000  18.110  -6.540   8.940  -6.850  -8.030
 3387.961  24.01 Cr2  1.3064E-01    0.13064   4.756  -2.304   8.530  -6.490  -7.860
 3387.990  68.02 Er3  5.2456E-09    0.00000   4.534  -2.410   8.287  -5.688  -7.829
 3386.032 107.00 NH1  4.4117E-03    0.00441   0.858  -3.400   8.288  -5.000  -7.477
 3386.042 107.00 NH1  1.2288E-03    0.00123   2.265  -2.724   8.288  -5.000  -7.477
 3386.043 107.00 NH1  1.4438E-01    0.14438   2.265  -0.654   8.288  -5.000  -7.477
 3386.048 107.00 NH1  4.0062E-03    0.00401   1.563  -2.825   8.288  -5.000  -7.477
 3386.054 107.00 NH1  2.2855E-03    0.00229   0.445  -4.047   8.288  -5.000  -7.477
 3386.056 107.00 NH1  1.3947E-01    0.13947   2.265  -0.669   8.288  -5.000  -7.477
 3386.057 107.00 NH1  4.6598E-03    0.00466   1.568  -2.755   8.288  -5.000  -7.477
 3386.063 107.00 NH1  1.6624E-05    0.00002   1.563  -5.207   8.288  -5.000  -7.477
 3386.077 107.00 NH1  1.5658E-04    0.00016   1.155  -4.590   8.288  -5.000  -7.477
 3386.085 107.00 NH1  3.6579E-03    0.00366   0.791  -3.540   8.288  -5.000  -7.477
 3386.096 107.00 NH1  5.4559E-02    0.05456   0.860  -2.306   8.288  -5.000  -7.477
 3386.112 107.00 NH1  1.1133E-05    0.00001   1.106  -5.781   8.288  -5.000  -7.477
 3386.137 107.00 NH1  2.8998E-03    0.00290   0.776  -3.654   8.288  -5.000  -7.477
 3386.146 107.00 NH1  1.2158E+00    1.21582   0.860  -0.958   8.288  -5.000  -7.477
 3386.150 107.00 NH1  6.3113E-01    0.63113   0.446  -1.605   8.288  -5.000  -7.477
 3386.155 107.00 NH1  1.1439E+00    1.14387   1.568  -0.365   8.288  -5.000  -7.477
 3386.165 107.00 NH1  1.7169E-05    0.00002   1.563  -5.193   8.288  -5.000  -7.477
 3386.188 107.00 NH1  4.3015E-03    0.00430   0.810  -3.453   8.288  -5.000  -7.477
 3386.194 107.00 NH1  1.0808E-03    0.00108   1.155  -3.751   8.288  -5.000  -7.477
 3386.194 107.00 NH1  4.3065E-02    0.04307   1.158  -2.148   8.288  -5.000  -7.477
 3386.199 107.00 NH1  3.9834E-04    0.00040   0.791  -4.503   8.288  -5.000  -7.477
 3386.200 107.00 NH1  1.7524E-05    0.00002   1.106  -5.584   8.288  -5.000  -7.477
 3386.201 107.00 NH1  3.8916E-07    0.00000   1.502  -6.891   8.288  -5.000  -7.477
 3386.232 107.00 NH1  3.0682E-03    0.00307   1.108  -3.339   8.288  -5.000  -7.477
 3386.234 107.00 NH1  1.0081E+00    1.00810   0.793  -1.098   8.288  -5.000  -7.477
 3386.245 107.00 NH1  5.0278E-04    0.00050   0.776  -4.415   8.288  -5.000  -7.477
 3386.251 107.00 NH1  1.0975E+00    1.09746   1.568  -0.383   8.288  -5.000  -7.477
 3386.287 107.00 NH1  7.9917E-01    0.79917   0.778  -1.212   8.287  -5.000  -7.477
 3386.309 107.00 NH1  1.1879E+00    1.18786   0.811  -1.011   8.287  -5.000  -7.477
 3386.309 107.00 NH1  3.2258E-04    0.00032   0.810  -4.578   8.287  -5.000  -7.477
 3386.311 107.00 NH1  2.9726E-01    0.29726   1.158  -1.309   8.287  -5.000  -7.477
 3386.319 107.00 NH1  8.1498E-06    0.00001   1.502  -5.570   8.287  -5.000  -7.477
 3386.320 107.00 NH1  4.8294E-03    0.00483   1.108  -3.142   8.287  -5.000  -7.477
 3386.335 107.00 NH1  4.5541E-03    0.00455   1.568  -2.765   8.287  -5.000  -7.477
 3386.339 107.00 NH1  1.0703E-04    0.00011   1.505  -4.449   8.287  -5.000  -7.477
 3386.340 107.00 NH1  1.0978E-01    0.10978   0.793  -2.061   8.287  -5.000  -7.477
 3386.349 107.00 NH1  4.7033E-03    0.00470   1.568  -2.751   8.287  -5.000  -7.477
 3386.406 107.00 NH1  1.3856E-01    0.13856   0.778  -1.973   8.287  -5.000  -7.477
 3386.409 107.00 NH1  2.0372E-03    0.00204   0.765  -3.817   8.287  -5.000  -7.477
 3386.415 107.00 NH1  4.8574E-03    0.00486   0.832  -3.381   8.287  -5.000  -7.477
 3386.437 107.00 NH1  8.9080E-02    0.08908   0.811  -2.136   8.287  -5.000  -7.477
 3386.443 107.00 NH1  4.7251E-03    0.00473   0.920  -3.316   8.287  -5.000  -7.477
 3386.453 107.00 NH1  1.8251E-04    0.00018   0.887  -4.758   8.287  -5.000  -7.477
 3386.458 107.00 NH1  2.2415E-03    0.00224   1.505  -3.128   8.287  -5.000  -7.477
 3386.509 107.00 NH1  1.4336E-04    0.00014   0.920  -4.834   8.287  -5.000  -7.477
 3386.509 107.00 NH1  6.5019E-04    0.00065   0.765  -4.313   8.287  -5.000  -7.477
 3386.519 107.00 NH1  1.6838E-04    0.00017   0.887  -4.793   8.287  -5.000  -7.477
 3386.527 107.00 NH1  1.3387E+00    1.33865   0.834  -0.939   8.287  -5.000  -7.477
 3386.541 107.00 NH1  2.6572E-04    0.00027   0.832  -4.643   8.287  -5.000  -7.477
 3386.564 107.00 NH1  1.3022E+00    1.30219   0.922  -0.874   8.287  -5.000  -7.477
 3386.569 107.00 NH1  5.6143E-01    0.56143   0.767  -1.375   8.287  -5.000  -7.477
 3386.579 107.00 NH1  5.0298E-02    0.05030   0.889  -2.316   8.287  -5.000  -7.477
 3386.590 107.00 NH1  4.8228E-03    0.00482   0.887  -3.336   8.287  -5.000  -7.477
 3386.610 107.00 NH1  3.9507E-02    0.03951   0.922  -2.392   8.287  -5.000  -7.477
 3386.629 107.00 NH1  1.7919E-01    0.17919   0.767  -1.871   8.287  -5.000  -7.477
 3386.652 107.00 NH1  4.6404E-02    0.04640   0.889  -2.351   8.287  -5.000  -7.477
 3386.666 107.00 NH1  7.3229E-02    0.07323   0.834  -2.201   8.287  -5.000  -7.477
 3386.721 107.00 NH1  1.3291E+00    1.32913   0.889  -0.894   8.287  -5.000  -7.477
 3386.748 107.00 NH1  5.3036E-03    0.00530   0.857  -3.321   8.287  -5.000  -7.477
 3386.859 107.00 NH1  3.7450E-05    0.00004   0.040  -6.187   8.287  -5.000  -7.477
 3386.864 107.00 NH1  1.4616E+00    1.46162   0.859  -0.879   8.287  -5.000  -7.477
 3386.873 107.00 NH1  3.0468E-03    0.00305   2.219  -2.370   8.287  -5.000  -7.477
 3386.880 107.00 NH1  2.2065E-04    0.00022   0.858  -4.701   8.287  -5.000  -7.477
 3386.895 107.00 NH1  1.0721E-05    0.00001   1.502  -5.451   8.287  -5.000  -7.477
 3386.959 107.00 NH1  1.9655E-04    0.00020   0.040  -5.467   8.287  -5.000  -7.477
 3386.983 107.00 NH1  4.7217E-04    0.00047   0.445  -4.732   8.287  -5.000  -7.477
 3387.003 107.00 NH1  1.0363E-02    0.01036   0.040  -3.745   8.287  -5.000  -7.477
 3387.011 107.00 NH1  6.0811E-02    0.06081   0.860  -2.259   8.287  -5.000  -7.477
 3387.031 107.00 NH1  2.9486E-03    0.00295   1.505  -3.009   8.287  -5.000  -7.477
 3387.034 107.00 NH1  1.0721E-03    0.00107   0.758  -4.102   8.287  -5.000  -7.477
 3387.065 107.00 NH1  1.3039E-01    0.13039   0.446  -2.290   8.287  -5.000  -7.477
 3387.073 107.00 NH1  2.5125E-03    0.00251   0.445  -4.006   8.287  -5.000  -7.477
 3387.075 107.00 NH1  1.5434E-04    0.00015   0.920  -4.802   8.287  -5.000  -7.477
 3387.104 107.00 NH1  5.4276E-02    0.05428   0.041  -3.025   8.287  -5.000  -7.477
 3387.124 107.00 NH1  8.6346E-04    0.00086   0.758  -4.196   8.287  -5.000  -7.477
 3387.138 107.00 NH1  2.9605E-01    0.29605   0.759  -1.660   8.287  -5.000  -7.477
 3387.140 107.00 NH1  6.9381E-01    0.69381   0.446  -1.564   8.287  -5.000  -7.477
 3387.151 107.00 NH1  1.4338E-04    0.00014   0.920  -4.834   8.287  -5.000  -7.477
 3387.180 107.00 NH1  5.6283E-03    0.00563   0.887  -3.269   8.287  -5.000  -7.477
 3387.187 107.00 NH1  3.0471E-03    0.00305   2.219  -2.370   8.287  -5.000  -7.477
 3387.194 107.00 NH1  4.2536E-02    0.04254   0.922  -2.360   8.287  -5.000  -7.477
 3387.203 107.00 NH1  4.9432E-03    0.00494   0.956  -3.265   8.287  -5.000  -7.477
 3387.203 107.00 NH1  2.6108E-06    0.00000   2.346  -5.326   8.287  -5.000  -7.477
 3387.210 107.00 NH1  1.3992E-03    0.00140   1.155  -3.639   8.287  -5.000  -7.477
 3387.217 107.00 NH1  5.1228E-03    0.00512   0.920  -3.281   8.287  -5.000  -7.477
 3387.263 107.00 NH1  1.2218E-04    0.00012   0.956  -4.872   8.287  -5.000  -7.477
 3387.276 107.00 NH1  2.3844E-01    0.23844   0.759  -1.754   8.287  -5.000  -7.477
 3387.280 107.00 NH1  1.1609E-03    0.00116   2.346  -2.678   8.287  -5.000  -7.477
 3387.294 107.00 NH1  3.9515E-02    0.03952   0.922  -2.392   8.287  -5.000  -7.477
 3387.317 107.00 NH1  1.8552E-04    0.00019   0.887  -4.751   8.287  -5.000  -7.477
 3387.321 107.00 NH1  1.5511E+00    1.55112   0.889  -0.827   8.287  -5.000  -7.477
 3387.324 107.00 NH1  3.8483E-01    0.38483   1.158  -1.197   8.287  -5.000  -7.477
 3387.326 107.00 NH1  1.3623E+00    1.36229   0.958  -0.823   8.287  -5.000  -7.477
 3387.329 107.00 NH1  1.3463E-04    0.00013   0.765  -4.997   8.287  -5.000  -7.477
 3387.341 107.00 NH1  1.4118E+00    1.41180   0.922  -0.839   8.287  -5.000  -7.477
 3387.387 107.00 NH1  3.3605E-02    0.03360   0.959  -2.430   8.287  -5.000  -7.477
 3387.464 107.00 NH1  5.1128E-02    0.05113   0.889  -2.309   8.287  -5.000  -7.477
 3387.484 107.00 NH1  1.1907E-03    0.00119   2.346  -2.667   8.287  -5.000  -7.477
 3387.512 107.00 NH1  7.0947E-04    0.00071   2.355  -2.884   8.287  -5.000  -7.477
 3387.524 107.00 NH1  3.7104E-02    0.03710   0.767  -2.555   8.287  -5.000  -7.477
 3387.530 107.00 NH1  4.6968E-05    0.00005   1.106  -5.156   8.287  -5.000  -7.477
 3387.561 107.00 NH1  2.6474E-06    0.00000   2.346  -5.320   8.287  -5.000  -7.477
 3387.589 107.00 NH1  3.1546E-01    0.31546   2.355  -0.236   8.287  -5.000  -7.477
 3387.648 107.00 NH1  1.2944E-02    0.01294   1.108  -2.714   8.287  -5.000  -7.477
 3387.692 107.00 NH1  1.3453E-05    0.00001   1.650  -5.223   8.287  -5.000  -7.477
 3387.702 107.00 NH1  8.3092E-03    0.00831   0.144  -3.750   8.287  -5.000  -7.477
 3387.708 107.00 NH1  5.8691E-03    0.00587   0.920  -3.222   8.287  -5.000  -7.477
 3387.712 107.00 NH1  3.3793E-03    0.00338   1.650  -2.823   8.287  -5.000  -7.477
 3387.774 107.00 NH1  1.3094E-04    0.00013   0.956  -4.842   8.287  -5.000  -7.477
 3387.792 107.00 NH1  3.2357E-01    0.32357   2.355  -0.225   8.287  -5.000  -7.477
 3387.820 107.00 NH1  5.4933E-06    0.00001   1.138  -6.060   8.287  -5.000  -7.477
 3387.822 107.00 NH1  1.3890E-05    0.00001   1.649  -5.210   8.287  -5.000  -7.477
 3387.829 107.00 NH1  1.6175E+00    1.61746   0.922  -0.780   8.287  -5.000  -7.477
 3387.833 107.00 NH1  9.2383E-01    0.92383   1.656  -0.381   8.287  -5.000  -7.477
 3387.837 107.00 NH1  7.5307E-04    0.00075   1.138  -3.923   8.287  -5.000  -7.477
 3387.849 107.00 NH1  3.6778E-03    0.00368   1.656  -2.781   8.287  -5.000  -7.477
 3387.850 107.00 NH1  1.5617E-04    0.00016   0.920  -4.797   8.287  -5.000  -7.477
 3387.857 107.00 NH1  2.2946E+00    2.29460   0.145  -1.308   8.287  -5.000  -7.477
 3387.861 107.00 NH1  1.2249E-04    0.00012   0.956  -4.871   8.287  -5.000  -7.477
 3387.869 107.00 NH1  7.1941E-04    0.00072   2.355  -2.878   8.287  -5.000  -7.477
 3387.879 107.00 NH1  3.6086E-02    0.03609   0.958  -2.400   8.287  -5.000  -7.477
 3387.901 107.00 NH1  1.5222E-05    0.00002   2.015  -4.850   8.287  -5.000  -7.477
 3387.921 107.00 NH1  5.3345E-03    0.00533   0.956  -3.232   8.287  -5.000  -7.477
 3387.928 107.00 NH1  3.6537E-03    0.00365   1.649  -2.790   8.287  -5.000  -7.477
 3387.931 107.00 NH1  1.5412E-04    0.00015   1.138  -4.612   8.287  -5.000  -7.477
 3387.941 107.00 NH1  1.5222E-05    0.00002   2.015  -4.850   8.287  -5.000  -7.477
 3387.946 107.00 NH1  1.5139E-03    0.00151   1.140  -3.618   8.287  -5.000  -7.477
 3387.963 107.00 NH1  2.0754E-01    0.20754   1.140  -1.481   8.287  -5.000  -7.477
 3387.976 107.00 NH1  4.3038E-02    0.04304   0.922  -2.355   8.287  -5.000  -7.477
 3387.992 107.00 NH1  3.3756E-02    0.03376   0.958  -2.429   8.287  -5.000  -7.477


==> anc/linedat/lines_NH3388.dat <==
 3388.009  29.00 Cu1  3.8378E-03    0.00384   5.688  -1.171   8.260  -5.310  -7.470
 3388.016  60.01 Nd2  2.9848E-01    0.29848   0.993  -0.150   8.287  -5.619  -7.666
 3388.021  28.00 Ni1  2.3277E-03    0.00233   3.658  -4.074   8.490  -5.210  -7.500
 3388.038  28.01 Ni2  1.2680E-08    0.00000  13.277  -2.294   8.400  -4.970  -7.470
 3388.095  26.02 Fe3  5.1976E-24    0.00000  17.223  -8.977   8.710  -6.690  -7.700
 3388.131  26.00 Fe1  8.3246E+00    8.32458   3.368  -1.834   7.650  -4.510  -7.320
 3388.132  25.01 Mn2  1.8372E-13    0.00000   9.887  -9.418   8.740  -4.840  -7.330
 3388.132  26.02 Fe3  9.1676E-15    0.00000  11.579  -4.669   9.030  -6.670  -7.950
 3388.137  24.02 Cr3  4.3228E-20    0.00000  18.552  -2.337   9.400  -6.120  -7.790
 3388.139  23.00 V 1  1.0605E-07    0.00000   2.039  -6.213   7.380  -4.700  -7.300
 3388.140  26.01 Fe2  1.8559E+00    1.85594   3.904  -3.182   8.480  -6.530  -7.900
 3388.150  23.00 V 1  6.5543E-08    0.00000   2.055  -6.408   7.380  -4.680  -7.300
 3388.155  24.00 Cr1  2.7555E-07    0.00000   3.889  -6.605   8.300  -5.860  -7.720
 3388.168  27.00 Co1  6.4057E+01   64.05734   0.582  -0.790   8.240  -6.100  -7.650
 3388.176  27.01 Co2  7.2185E+00    7.21851   2.236  -1.465   8.550  -6.560  -7.910
 3388.188  22.00 Ti1  2.2287E-05    0.00002   1.502  -5.331   7.880  -5.660  -7.720
 3388.200  40.01 Zr2  2.2771E+01   22.77087   0.000  -0.410   8.287  -6.102  -7.821
 3388.206  42.00 Mo1  6.4458E-13    0.00000   2.555  -9.999   8.287  -5.034  -7.238
 3388.222  25.01 Mn2  1.2446E-09    0.00000   9.862  -5.609   9.180  -4.780  -7.690
 3388.237  24.00 Cr1  8.4570E-08    0.00000   4.449  -6.628   8.320  -2.240  -6.560
 3388.237  24.00 Cr1  3.2675E-07    0.00000   4.449  -6.041   7.910  -2.240  -6.560
 3388.238  24.01 Cr2  4.5154E-04    0.00045   4.756  -4.765   8.520  -6.490  -7.860
 3388.248  26.01 Fe2  1.3852E-05    0.00001  10.431  -2.598   9.080  -4.320  -7.410
 3388.259  21.00 Sc1  6.6993E-06    0.00001   1.985  -3.655   8.090  -4.810  -7.480
 3388.263  22.01 Ti2  1.5596E-02    0.01560   4.063  -2.330   8.790  -5.610  -7.640
 3388.276  24.01 Cr2  3.1778E-12    0.00000  10.655  -7.756   8.560  -4.530  -7.420
 3388.279  24.01 Cr2  9.6632E-12    0.00000  10.655  -7.273   8.560  -4.270  -7.420
 3388.280  28.01 Ni2  1.4435E-09    0.00000  13.143  -3.355   8.970  -5.110  -7.550
 3388.287  40.01 Zr2  1.5114E+01   15.11439   0.000  -0.588   8.287  -6.102  -7.821
 3388.290  21.00 Sc1  5.2258E-06    0.00001   2.010  -3.741   7.570  -4.020  -7.330
 3388.300  24.00 Cr1  1.5195E-02    0.01520   3.013  -2.630   7.780  -6.110  -7.760
 3388.307  21.00 Sc1  5.0412E-08    0.00000   2.109  -5.670   7.190  -4.920  -7.390
 3388.360  25.02 Mn3  2.9155E-21    0.00000  17.973  -4.514   9.380  -6.320  -7.840
 3388.362  18.00 Ar1  1.2649E-06    0.00000  11.624  -3.100   8.287  -4.361  -7.023
 3388.394  58.01 Ce2  2.8909E-03    0.00289   0.327  -2.530   8.287  -5.753  -7.709
 3388.411  25.01 Mn2  2.8895E-12    0.00000  10.468  -7.713   8.600  -4.280  -7.250
 3388.411  25.01 Mn2  8.8069E-11    0.00000  10.468  -6.229   8.600  -4.090  -7.250
 3388.411  25.01 Mn2  4.0070E-14    0.00000  10.468  -9.571   8.600  -3.970  -7.250
 3388.417  10.01 Ne2  1.0390E-29    0.00000  31.185   0.360   8.287  -5.628  -7.669
 3388.438  28.00 Ni1  2.4126E-01    0.24126   3.606  -2.104   8.180  -4.630  -7.480
 3388.449  42.00 Mo1  8.8776E-04    0.00089   1.531  -1.756   8.287  -5.869  -7.506
 3388.450  22.01 Ti2  1.2195E-07    0.00000   6.640  -5.182   8.660  -5.070  -7.450
 3388.451  29.01 Cu2  1.2259E-10    0.00000  14.690  -2.084   8.940  -4.180  -7.370
 3388.457  25.01 Mn2  1.6628E-14    0.00000  10.468  -9.953   8.600  -3.830  -7.250
 3388.457  25.01 Mn2  1.1963E-13    0.00000  10.468  -9.096   8.600  -3.830  -7.250
 3388.459  21.00 Sc1  7.9835E-07    0.00000   4.186  -2.653   7.220  -3.080  -6.760
 3388.470  24.00 Cr1  3.4903E-02    0.03490   3.422  -1.911   8.220  -5.170  -7.590
 3388.475  58.01 Ce2  5.2820E-03    0.00528   1.365  -1.360   8.287  -5.575  -7.652
 3388.484  27.00 Co1  1.5853E-01    0.15853   2.042  -2.119   8.370  -5.850  -7.720
 3388.492  69.01 Tm2  1.6419E-04    0.00016   3.483  -0.560   8.287  -5.389  -7.593
 3388.522  27.01 Co2  1.9281E-01    0.19281   2.729  -2.607   8.740  -6.560  -7.880
 3388.531  18.01 Ar2  1.0562E-16    0.00000  19.973  -0.140   8.287  -5.166  -7.521
 3388.545  24.01 Cr2  2.5899E-10    0.00000  10.672  -5.830   8.680  -4.690  -7.310
 3388.558  25.01 Mn2  1.9107E-04    0.00019   6.495  -3.369   8.520  -6.500  -7.880
 3388.579  90.01 Th2  7.6331E-03    0.00763   1.145  -0.756   8.287  -5.726  -7.701
 3388.583  39.00 Y 1  1.0210E-02    0.01021   1.890   0.152   8.670  -5.430  -7.730
 3388.618  26.00 Fe1  1.3507E+01   13.50661   3.017  -1.931   7.850  -4.570  -7.480
 3388.622  69.01 Tm2  1.5663E-04    0.00016   3.255  -0.780   8.287  -5.438  -7.609
 3388.623  15.01 P 2  1.7846E-17    0.00000  15.361  -7.667   9.900  -5.340  -7.550
 3388.655  22.00 Ti1  2.4238E-03    0.00242   2.041  -2.823   7.960  -5.490  -7.480
 3388.660  25.01 Mn2  2.5009E-09    0.00000   9.862  -5.306   9.180  -4.780  -7.690
 3388.668  28.02 Ni3  1.5192E-24    0.00000  19.273  -5.142   9.450  -6.340  -7.860
 3388.695  27.00 Co1  2.3035E-01    0.23035   1.740  -2.221   7.940  -6.080  -7.800
 3388.695  24.00 Cr1  7.5532E-01    0.75532   2.544  -1.344   8.080  -5.200  -7.590
 3388.704  23.00 V 1  4.3749E-07    0.00000   2.074  -5.567   7.440  -4.960  -7.300
 3388.704  44.00 Ru1  7.2020E-03    0.00720   1.419  -0.700   8.287  -6.067  -7.569
 3388.708  26.01 Fe2  1.7929E-06    0.00000   9.439  -4.354   8.850  -5.350  -7.500
 3388.713  23.01 V 2  1.3598E-04    0.00014   6.837  -1.061   8.920  -5.840  -7.720
 3388.734  26.01 Fe2  4.9084E-05    0.00005   9.250  -3.082   9.000  -5.840  -7.740
 3388.751  22.01 Ti2  9.4582E+01   94.58162   1.237  -1.020   8.260  -6.490  -7.850
 3388.760  29.00 Cu1  7.2039E-06    0.00001   6.947  -2.796   9.240  -4.380  -7.580
 3388.767  24.00 Cr1  5.2695E-03    0.00527   3.013  -3.090   7.780  -6.110  -7.760
 3388.811  24.00 Cr1  6.2882E-01    0.62882   3.011  -1.015   7.640  -4.430  -7.480
 3388.821  73.00 Ta1  1.8793E-04    0.00019   1.147  -1.370   8.287  -6.390  -7.672
 3388.822  74.00 W 1  5.1758E-03    0.00518   2.659   0.140   8.287  -5.718  -7.458
 3388.824  24.01 Cr2  5.0255E-07    0.00000   9.007  -3.999   8.810  -5.650  -7.400
 3388.850  66.01 Dy2  2.9436E-01    0.29436   0.590  -0.520   8.287  -5.838  -7.736
 3388.856  25.02 Mn3  1.5950E-21    0.00000  17.957  -4.790   9.510  -6.320  -7.840
 3388.868  23.01 V 2  4.4272E-06    0.00000   6.338  -2.985   8.840  -5.650  -7.650
 3388.869  27.04 Co5  2.0906E-96    0.00000  31.207  -9.161   9.890  -6.910  -8.060
 3388.875  20.02 Ca3  3.5887E-35    0.00000  43.071  -1.226   9.630  -5.560  -7.500
 3388.877  16.00 S 1  1.1784E-05    0.00001   8.412  -4.566   8.340  -2.860  -6.740
 3388.877  16.00 S 1  7.2661E-06    0.00001   8.412  -4.776   8.340  -2.480  -6.740
 3388.877  16.00 S 1  4.5740E-06    0.00000   8.412  -4.977   8.340  -2.230  -6.740
 3388.877  16.00 S 1  7.0356E-07    0.00000   8.412  -5.790   8.340  -2.810  -6.740
 3388.877  16.00 S 1  1.4498E-07    0.00000   8.412  -6.476   8.340  -4.300  -6.740
 3388.877  16.00 S 1  4.7130E-10    0.00000   8.412  -8.964   8.340  -2.920  -6.740
 3388.889  24.00 Cr1  3.6353E-03    0.00364   2.915  -3.337   7.550  -5.390  -7.730
 3388.897  26.01 Fe2  4.0384E-04    0.00040   9.100  -2.298   9.090  -5.310  -7.590
 3388.918  26.01 Fe2  2.1663E-06    0.00000  10.448  -3.389   9.130  -4.130  -7.440
 3388.923  24.00 Cr1  2.5064E-03    0.00251   3.375  -3.096   7.510  -6.060  -7.790
 3388.929  69.02 Tm3  4.7802E-10    0.00000   5.112  -2.180   8.287  -5.715  -7.838
 3388.929  41.01 Nb2  1.7716E-02    0.01772   1.315  -1.310   8.287  -6.088  -7.817
 3388.933  58.01 Ce2  5.2766E-03    0.00528   0.417  -2.190   8.287  -5.739  -7.705
 3388.944  10.01 Ne2  2.7923E-33    0.00000  34.283  -0.500   8.287  -4.862  -7.424
 3388.960  26.01 Fe2  3.2005E-05    0.00003   9.412  -3.126   9.090  -5.810  -7.520
 3388.963  26.00 Fe1  2.1316E+00    2.13165   3.018  -2.732   7.850  -4.570  -7.480
 3388.967  26.00 Fe1  5.2281E+00    5.22807   3.071  -2.296   8.370  -4.990  -7.500
 3388.996  16.00 S 1  1.7587E-06    0.00000   9.659  -4.301   7.570  -2.480  -6.420
 3388.996  16.00 S 1  7.4508E-07    0.00000   9.659  -4.674   7.910  -1.880  -6.420
 3389.005  28.02 Ni3  4.7243E-28    0.00000  25.078  -3.570   9.060  -5.720  -7.630
 3389.014  68.01 Er2  9.9098E-03    0.00991   0.670  -1.900   8.287  -5.864  -7.745
 3389.036  25.02 Mn3  1.4713E-22    0.00000  22.212  -2.102   9.340  -5.920  -7.710
 3389.041  25.02 Mn3  6.2664E-17    0.00000  14.335  -3.365   8.287  -5.769  -8.001
 3389.043  39.01 Y 2  1.5314E-03    0.00153   3.242  -1.959   8.710  -5.560  -7.620
 3389.059  26.03 Fe4  2.7707E-42    0.00000  19.934  -6.120   8.900  -6.780  -8.010
 3389.080  24.00 Cr1  2.3077E-03    0.00231   3.104  -3.369   7.910  -4.830  -7.460
 3389.097  26.01 Fe2  2.3517E-10    0.00000  12.221  -5.802   9.110  -5.540  -7.590
 3389.121  24.01 Cr2  3.0875E-10    0.00000  10.762  -5.675   8.480  -4.940  -7.320
 3389.136  69.01 Tm2  2.7223E-05    0.00003   3.255  -1.540   8.287  -5.438  -7.609
 3389.146  28.01 Ni2  8.5805E-12    0.00000  13.159  -5.567   8.820  -3.950  -7.270
 3389.182  15.01 P 2  9.0308E-11    0.00000  13.962  -2.187   9.850  -4.600  -7.380
 3389.182  24.01 Cr2  3.4579E-02    0.03458   4.756  -2.881   8.530  -6.490  -7.860
 3389.186  58.01 Ce2  1.1756E-03    0.00118   0.328  -2.920   8.287  -5.753  -7.709
 3389.187  23.00 V 1  6.7672E-08    0.00000   2.029  -6.417   7.380  -4.710  -7.300
 3389.191  28.01 Ni2  1.0116E-08    0.00000  12.459  -3.108   9.300  -5.000  -7.620
 3389.194  69.01 Tm2  1.9620E-06    0.00000   3.349  -2.600   8.287  -5.418  -7.602
 3389.202  58.01 Ce2  1.6501E-02    0.01650   0.674  -1.470   8.287  -5.697  -7.691
 3389.217  26.02 Fe3  2.9483E-11    0.00000   2.565  -9.049   0.760  -7.180  -8.140
 3389.217  26.02 Fe3  3.3233E-14    0.00000   2.565 -11.997   0.760  -7.180  -8.140
 3389.217  24.01 Cr2  1.0486E-07    0.00000  10.882  -3.039   8.610  -4.780  -7.310
 3389.220  24.00 Cr1  7.0809E-06    0.00001   4.207  -4.917   6.940  -2.810  -6.720
 3389.233  26.00 Fe1  1.8804E+00    1.88042   3.654  -2.230   8.210  -4.710  -7.470
 3389.240  22.00 Ti1  6.9594E-04    0.00070   2.345  -3.099   7.410  -4.590  -7.310
 3389.277  24.00 Cr1  5.1180E-04    0.00051   4.207  -3.058   7.600  -3.130  -6.740
 3389.282  22.00 Ti1  4.6407E-07    0.00000   2.345  -6.275   7.510  -4.090  -7.330
 3389.283  14.00 Si1  8.2682E-08    0.00000   8.034  -6.582   9.020  -3.390  -6.660
 3389.290  24.00 Cr1  1.6485E-06    0.00000   4.207  -5.550   6.940  -2.810  -6.720
 3389.291  25.00 Mn1  6.5317E-05    0.00007   4.713  -3.845   7.940  -5.930  -7.770
 3389.298  14.00 Si1  9.2771E-07    0.00000   8.034  -5.532   9.320  -3.740  -7.000
 3389.306  25.01 Mn2  2.7418E-04    0.00027   7.757  -2.108   8.750  -6.480  -7.870
 3389.313  26.00 Fe1  2.2164E+00    2.21635   3.417  -2.366   7.570  -4.170  -7.320
 3389.322  25.01 Mn2  3.9112E-10    0.00000   9.863  -6.111   9.180  -4.780  -7.690
 3389.330  62.01 Sm2  1.4005E-01    0.14005   0.544  -0.610   8.287  -5.753  -7.710
 3389.347  24.00 Cr1  1.6948E-04    0.00017   4.207  -3.538   7.600  -3.130  -6.740
 3389.349  40.02 Zr3  4.5963E-13    0.00000   9.932  -1.980   8.287  -5.214  -7.678
 3389.375  25.01 Mn2  7.4545E-04    0.00075   7.760  -1.671   8.750  -6.480  -7.860
 3389.394  28.00 Ni1  9.3026E+00    9.30255   3.606  -0.518   8.220  -4.470  -7.520
 3389.414  58.01 Ce2  9.2106E-03    0.00921   0.232  -2.110   8.287  -5.768  -7.714
 3389.422  28.02 Ni3  6.6623E-26    0.00000  22.968  -3.267   9.370  -5.990  -7.770
 3389.423  75.00 Re1  1.9887E-03    0.00199   2.137  -0.110   8.287  -5.964  -7.536
 3389.428  24.00 Cr1  2.2809E-02    0.02281   3.079  -2.396   8.010  -4.810  -7.530
 3389.429  26.02 Fe3  1.7164E-22    0.00000  21.116  -4.052   9.600  -6.370  -7.850
 3389.438  24.00 Cr1  1.0861E-03    0.00109   3.845  -3.048   8.070  -5.570  -7.670
 3389.445  66.01 Dy2  1.1681E-01    0.11681   1.962   0.279   8.287  -5.616  -7.665
 3389.463  90.00 Th1  1.0089E-04    0.00010   1.006   0.045   8.287  -5.481  -7.382
 3389.480  23.00 V 1  1.8721E-06    0.00000   1.804  -5.172   8.030  -4.930  -7.600
 3389.483  24.01 Cr2  8.9209E-14    0.00000  11.376  -8.677   8.680  -4.310  -7.180
 3389.497  58.01 Ce2  8.7285E-04    0.00087   2.373  -1.260   8.287  -5.369  -7.586
 3389.500  23.00 V 1  9.5846E-07    0.00000   1.942  -5.342   8.120  -5.910  -7.710
 3389.500  44.00 Ru1  3.9371E-03    0.00394   0.336  -1.910   8.287  -6.488  -7.704
 3389.524  26.01 Fe2  6.3159E-10    0.00000  12.221  -5.373   9.080  -5.520  -7.590
 3389.537  69.01 Tm2  6.9261E-05    0.00007   3.283  -1.110   8.287  -5.432  -7.607
 3389.570  26.01 Fe2  8.2879E-09    0.00000  12.221  -4.255   8.870  -5.300  -7.590
 3389.586  22.00 Ti1  7.4023E-01    0.74023   2.495   0.059   8.500  -5.000  -7.500
 3389.593  68.01 Er2  1.6716E-01    0.16716   0.886  -0.484   8.287  -5.832  -7.735
 3389.610  22.00 Ti1  3.3075E-02    0.03307   2.408  -1.367   8.380  -4.320  -7.400
 3389.610  24.01 Cr2  1.0192E-05    0.00001   9.231  -2.496   9.010  -5.860  -7.400
 3389.610  16.00 S 1  6.7904E-06    0.00001   8.408  -4.809   8.420  -2.670  -6.740
 3389.610  16.00 S 1  2.8569E-06    0.00000   8.408  -5.185   8.420  -2.730  -6.740
 3389.610  16.00 S 1  7.0452E-08    0.00000   8.408  -6.793   8.420  -2.370  -6.740
 3389.614  23.01 V 2  1.0904E-04    0.00011   6.869  -1.129   8.900  -5.850  -7.720
 3389.616  26.01 Fe2  1.0527E-05    0.00001   9.100  -3.882   8.730  -5.310  -7.590
 3389.621  26.01 Fe2  3.2029E-05    0.00003   9.062  -3.432   8.960  -5.710  -7.440
 3389.640  90.01 Th2  2.2417E-02    0.02242   0.231  -1.088   8.287  -5.865  -7.745
 3389.644  21.00 Sc1  2.4453E-07    0.00000   1.986  -5.092   8.090  -4.810  -7.480
 3389.648  26.01 Fe2  1.8405E-06    0.00000   9.849  -3.984   8.790  -5.720  -7.680
 3389.668  27.01 Co2  6.9752E-09    0.00000   7.595  -5.791   9.040  -5.810  -7.740
 3389.670  16.00 S 1  2.1289E-05    0.00002   9.690  -3.191   7.620  -2.160  -6.430
 3389.670  16.00 S 1  6.4589E-06    0.00001   9.690  -3.709   7.820  -2.170  -6.430
 3389.670  16.00 S 1  6.3850E-06    0.00001   9.690  -3.714   7.900  -1.960  -6.390
 3389.670  16.00 S 1  3.7598E-06    0.00000   9.690  -3.944   8.080  -2.080  -6.400
 3389.670  16.00 S 1  3.8562E-07    0.00000   9.690  -4.933   8.200  -2.220  -6.450
 3389.678  23.01 V 2  1.5034E-01    0.15034   2.601  -1.724   8.360  -6.530  -7.860
 3389.678  14.00 Si1  1.4039E-07    0.00000   8.049  -6.339   9.320  -2.710  -6.990
 3389.694  26.00 Fe1  6.2833E-06    0.00001   3.301  -8.015   6.650  -4.130  -7.260
 3389.701  16.00 S 1  1.5387E-05    0.00002   9.690  -3.332   7.890  -1.960  -6.390
 3389.701  16.00 S 1  4.5203E-06    0.00000   9.690  -3.864   7.810  -2.170  -6.430
 3389.701  16.00 S 1  1.5176E-06    0.00000   9.690  -4.338   8.200  -2.220  -6.450
 3389.701  16.00 S 1  2.6313E-07    0.00000   9.690  -5.099   8.070  -2.080  -6.400
 3389.701  16.00 S 1  3.5989E-09    0.00000   9.690  -6.963   8.420  -2.270  -6.470
 3389.704  24.00 Cr1  1.0953E-05    0.00001   3.890  -5.005   8.300  -5.860  -7.720
 3389.707  26.02 Fe3  5.9575E-26    0.00000  23.959  -5.024   9.270  -6.750  -7.620
 3389.729  25.00 Mn1  4.9781E-05    0.00005   2.953  -5.503   7.230  -5.540  -7.260
 3389.729  25.01 Mn2  4.0616E-01    0.40616   4.938  -1.404   8.430  -6.520  -7.880
 3389.730  21.00 Sc1  1.0665E-07    0.00000   2.111  -5.343   7.190  -4.920  -7.390
 3389.739  68.01 Er2  3.8230E-01    0.38230   0.000  -0.900   8.287  -5.955  -7.774
 3389.742  26.00 Fe1  5.3510E+01   53.50973   2.223  -2.028   7.500  -6.140  -7.810
 3389.754  69.01 Tm2  3.6309E-06    0.00000   3.295  -2.380   8.287  -5.430  -7.606
 3389.773  16.00 S 1  4.8926E-04    0.00049   8.045  -3.269   8.010  -4.310  -7.330
 3389.773  16.00 S 1  1.4472E-04    0.00014   8.045  -3.798   8.490  -4.530  -7.070
 3389.773  16.00 S 1  1.2839E-04    0.00013   8.045  -3.850   8.490  -4.640  -7.070
 3389.776  27.01 Co2  1.8279E-06    0.00000   7.742  -3.244   9.060  -5.790  -7.730
 3389.785  58.01 Ce2  5.7674E-04    0.00058   2.373  -1.440   8.287  -5.369  -7.586
 3389.793  42.00 Mo1  2.5212E-03    0.00252   2.276  -0.651   8.287  -5.333  -7.334
 3389.803  23.01 V 2  9.5773E-04    0.00096   5.850  -1.077   8.870  -5.580  -7.670
 3389.824  26.00 Fe1  8.4786E-02    0.08479   2.990  -4.157   7.950  -4.720  -7.450
 3389.829  58.01 Ce2  9.7184E-03    0.00972   0.674  -1.700   8.287  -5.697  -7.691
 3389.830  72.01 Hf2  4.6088E-01    0.46088   0.452  -0.780   8.287  -6.244  -7.867
 3389.834  28.02 Ni3  3.7916E-18    0.00000  10.490  -6.430   8.830  -6.740  -7.980
 3389.849  69.01 Tm2  6.3388E-04    0.00063   1.087  -2.070   8.287  -5.821  -7.731
 3389.853  26.01 Fe2  7.8042E-06    0.00001   9.100  -4.012   8.730  -5.310  -7.590
 3389.858  18.00 Ar1  3.0051E-08    0.00000  11.549  -4.790   8.287  -4.523  -7.075
 3389.866  26.01 Fe2  2.1151E-06    0.00000   9.700  -4.054   8.830  -5.620  -7.610
 3389.872  39.00 Y 1  2.0205E-03    0.00202   1.948  -0.501   8.650  -5.280  -7.620
 3389.901  27.01 Co2  6.9493E-06    0.00001   5.046  -5.023   8.630  -6.520  -7.900
 3389.903  27.01 Co2  1.4104E-06    0.00000   8.049  -3.088   8.960  -5.670  -7.700
 3389.932  25.01 Mn2  9.2152E-09    0.00000   8.928  -5.557   8.970  -5.690  -7.670
 3389.941  24.02 Cr3  2.7988E-18    0.00000  15.976  -2.780   9.390  -6.210  -7.820
 3389.948  24.00 Cr1  6.6077E-03    0.00661   3.422  -2.634   8.190  -5.850  -7.720
 3389.955  23.01 V 2  9.7379E-10    0.00000   0.348 -11.884  -0.130  -6.460  -7.940
 3389.955  28.01 Ni2  3.2034E-08    0.00000  13.159  -1.995   8.830  -4.000  -7.300
 3389.957  29.01 Cu2  6.1309E-14    0.00000  14.753  -5.330   8.140  -4.570  -7.330
 3389.961  26.01 Fe2  8.3941E-07    0.00000  10.273  -3.954   9.070  -5.350  -7.630
 3389.976  23.01 V 2  1.9805E-04    0.00020   6.478  -1.212   8.780  -5.620  -7.650
 3388.035 107.00 NH1  9.9783E-01    0.99783   1.655  -0.348   8.287  -5.000  -7.000
 3388.039 107.00 NH1  5.0662E-03    0.00507   0.996  -3.219   8.287  -5.000  -7.000
 3388.053 107.00 NH1  3.4949E-03    0.00349   1.650  -2.808   8.287  -5.000  -7.000
 3388.053 107.00 NH1  1.4657E+00    1.46573   0.959  -0.790   8.287  -5.000  -7.000
 3388.058 107.00 NH1  4.2431E-02    0.04243   1.140  -2.170   8.287  -5.000  -7.000
 3388.073 107.00 NH1  1.3566E-05    0.00001   1.650  -5.219   8.287  -5.000  -7.000
 3388.094 107.00 NH1  1.0416E-04    0.00010   0.996  -4.906   8.287  -5.000  -7.000
 3388.141 107.00 NH1  3.7938E-03    0.00379   1.655  -2.768   8.287  -5.000  -7.000
 3388.151 107.00 NH1  1.3962E+00    1.39618   0.998  -0.777   8.287  -5.000  -7.000
 3388.160 107.00 NH1  1.4010E-05    0.00001   1.650  -5.205   8.287  -5.000  -7.000
 3388.178 107.00 NH1  2.8704E-02    0.02870   0.998  -2.464   8.287  -5.000  -7.000
 3388.251 107.00 NH1  6.1688E-04    0.00062   0.144  -4.879   8.287  -5.000  -7.000
 3388.278 107.00 NH1  3.8301E-03    0.00383   1.656  -2.763   8.287  -5.000  -7.000
 3388.323 107.00 NH1  9.0408E-03    0.00904   0.144  -3.713   8.287  -5.000  -7.000
 3388.331 107.00 NH1  5.9940E-03    0.00599   0.956  -3.181   8.287  -5.000  -7.000
 3388.367 107.00 NH1  3.7087E-03    0.00371   1.656  -2.777   8.287  -5.000  -7.000
 3388.383 107.00 NH1  9.5549E-01    0.95549   1.656  -0.366   8.287  -5.000  -7.000
 3388.394 107.00 NH1  6.5123E-03    0.00651   2.068  -2.172   8.287  -5.000  -7.000
 3388.409 107.00 NH1  1.7035E-01    0.17035   0.145  -2.437   8.287  -5.000  -7.000
 3388.433 107.00 NH1  1.6519E+00    1.65188   0.958  -0.739   8.287  -5.000  -7.000
 3388.475 107.00 NH1  2.4966E+00    2.49661   0.145  -1.271   8.287  -5.000  -7.000
 3388.478 107.00 NH1  1.3235E-04    0.00013   0.956  -4.837   8.287  -5.000  -7.000
 3388.506 107.00 NH1  6.5125E-03    0.00651   2.068  -2.172   8.287  -5.000  -7.000
 3388.558 107.00 NH1  1.1085E-04    0.00011   0.996  -4.879   8.287  -5.000  -7.000
 3388.604 107.00 NH1  3.1979E-03    0.00320   0.445  -3.901   8.287  -5.000  -7.000
 3388.608 107.00 NH1  3.6402E-02    0.03640   0.959  -2.395   8.287  -5.000  -7.000
 3388.625 107.00 NH1  8.8308E-01    0.88308   0.446  -1.459   8.287  -5.000  -7.000
 3388.638 107.00 NH1  1.9901E-05    0.00002   0.445  -6.107   8.287  -5.000  -7.000
 3388.650 107.00 NH1  1.9033E-04    0.00019   1.138  -4.520   8.287  -5.000  -7.000
 3388.654 107.00 NH1  1.0441E-04    0.00010   0.996  -4.905   8.287  -5.000  -7.000
 3388.670 107.00 NH1  3.0550E-02    0.03055   0.998  -2.437   8.287  -5.000  -7.000
 3388.676 107.00 NH1  3.1733E-06    0.00000   1.834  -5.689   8.287  -5.000  -7.000
 3388.688 107.00 NH1  5.4955E-03    0.00550   0.446  -3.665   8.287  -5.000  -7.000
 3388.710 107.00 NH1  5.4296E-03    0.00543   0.996  -3.189   8.287  -5.000  -7.000
 3388.728 107.00 NH1  5.7397E-04    0.00057   0.445  -4.647   8.287  -5.000  -7.000
 3388.761 107.00 NH1  9.0891E-04    0.00091   1.138  -3.841   8.287  -5.000  -7.000
 3388.763 107.00 NH1  1.5850E-01    0.15850   0.446  -2.205   8.287  -5.000  -7.000
 3388.775 107.00 NH1  5.2453E-02    0.05245   1.140  -2.078   8.287  -5.000  -7.000
 3388.808 107.00 NH1  2.8776E-02    0.02878   0.998  -2.463   8.287  -5.000  -7.000
 3388.836 107.00 NH1  1.4963E+00    1.49634   0.998  -0.747   8.287  -5.000  -7.000
 3388.887 107.00 NH1  2.5049E-01    0.25049   1.140  -1.399   8.287  -5.000  -7.000
 3388.961 107.00 NH1  5.1071E-03    0.00511   1.039  -3.178   8.287  -5.000  -7.000
 3389.011 107.00 NH1  8.8752E-05    0.00009   1.039  -4.938   8.287  -5.000  -7.000
 3389.053 107.00 NH1  6.0368E-03    0.00604   0.996  -3.143   8.287  -5.000  -7.000
 3389.088 107.00 NH1  1.4046E+00    1.40463   1.042  -0.736   8.287  -5.000  -7.000
 3389.093 107.00 NH1  1.0383E-02    0.01038   0.144  -3.653   8.287  -5.000  -7.000
 3389.142 107.00 NH1  2.4410E-02    0.02441   1.042  -2.496   8.287  -5.000  -7.000
 3389.168 107.00 NH1  1.0007E-05    0.00001   0.144  -6.669   8.287  -5.000  -7.000
 3389.181 107.00 NH1  1.6637E+00    1.66370   0.998  -0.701   8.287  -5.000  -7.000
 3389.205 107.00 NH1  1.1216E-04    0.00011   0.996  -4.874   8.287  -5.000  -7.000
 3389.239 107.00 NH1  7.0198E-04    0.00070   0.144  -4.823   8.287  -5.000  -7.000
 3389.243 107.00 NH1  2.8671E+00    2.86714   0.145  -1.211   8.287  -5.000  -7.000
 3389.335 107.00 NH1  2.7635E-03    0.00276   0.145  -4.227   8.287  -5.000  -7.000
 3389.347 107.00 NH1  3.0910E-02    0.03091   0.998  -2.432   8.287  -5.000  -7.000
 3389.400 107.00 NH1  1.9385E-01    0.19385   0.145  -2.381   8.287  -5.000  -7.000
 3389.434 107.00 NH1  9.4239E-05    0.00009   1.039  -4.912   8.287  -5.000  -7.000
 3389.524 107.00 NH1  2.5919E-02    0.02592   1.042  -2.470   8.287  -5.000  -7.000
 3389.540 107.00 NH1  8.8970E-05    0.00009   1.039  -4.937   8.287  -5.000  -7.000
 3389.591 107.00 NH1  5.4482E-03    0.00545   1.039  -3.150   8.287  -5.000  -7.000
 3389.664 107.00 NH1  2.4470E-02    0.02447   1.042  -2.495   8.287  -5.000  -7.000
 3389.668 107.00 NH1  2.9108E-04    0.00029   0.765  -4.662   8.287  -5.000  -7.000
 3389.718 107.00 NH1  1.4985E+00    1.49845   1.042  -0.708   8.287  -5.000  -7.000
 3389.793 107.00 NH1  1.4690E-04    0.00015   0.765  -4.959   8.287  -5.000  -7.000
 3389.855 107.00 NH1  2.8685E-05    0.00003   0.410  -5.979   8.287  -5.000  -7.000
 3389.861 107.00 NH1  8.0220E-02    0.08022   0.767  -2.220   8.287  -5.000  -7.000
 3389.877 107.00 NH1  6.0019E-03    0.00600   1.039  -3.108   8.287  -5.000  -7.000
 3389.899 107.00 NH1  2.9960E-03    0.00300   1.745  -2.792   8.287  -5.000  -7.000
 3389.909 107.00 NH1  1.0960E-05    0.00001   1.739  -5.234   8.287  -5.000  -7.000
 3389.933 107.00 NH1  2.9363E-03    0.00294   1.739  -2.806   8.287  -5.000  -7.000
 3389.941 107.00 NH1  4.0485E-02    0.04048   0.767  -2.517   8.287  -5.000  -7.000
 3389.964 107.00 NH1  8.1034E-05    0.00008   0.410  -5.528   8.287  -5.000  -7.000
 3389.977 107.00 NH1  1.6507E+00    1.65073   1.042  -0.666   8.287  -5.000  -7.000
 3389.978 107.00 NH1  5.0603E-03    0.00506   1.086  -3.141   8.287  -5.000  -7.000
 3389.984 107.00 NH1  8.0109E-01    0.80109   1.746  -0.364   8.287  -5.000  -7.000
 3389.988 107.00 NH1  2.8902E-03    0.00289   0.468  -3.925   8.287  -5.000  -7.000
 3389.989 107.00 NH1  7.9213E-03    0.00792   0.411  -3.537   8.287  -5.000  -7.000


==> anc/linedat/lines_OH3103.dat <==
 3102.007  24.00 Cr1  8.1163E-02    0.08116   3.892  -1.155   7.590  -3.150  -6.810
 3102.015  21.00 Sc1  4.6900E-04    0.00047   1.996  -1.822   8.510  -5.430  -7.600
 3102.046  19.00 K 1  8.2286E-03    0.00823   0.000  -3.879   5.980  -3.670  -6.910
 3102.049  20.00 Ca1  2.6230E-04    0.00026   1.886  -6.046   6.660  -3.410  -6.760
 3102.062  28.01 Ni2  1.8693E-10    0.00000  12.475  -4.849   8.940  -5.160  -7.550
 3102.071  70.01 Yb2  1.5046E-02    0.01505   4.013  -0.210   8.364  -5.209  -7.535
 3102.126  14.01 Si2  3.3784E-11    0.00000  15.430  -4.442   9.660  -5.640  -7.710
 3102.130  18.01 Ar2  5.5256E-21    0.00000  21.428  -3.170   8.364  -4.520  -7.315
 3102.131  28.00 Ni1  9.7496E-02    0.09750   2.740  -3.277   5.340  -6.070  -7.810
 3102.140   6.02 C 3  9.1818E-46    0.00000  41.338  -1.946   8.364  -3.798  -7.225
 3102.140   6.02 C 3  1.1480E-46    0.00000  41.338  -2.849   8.364  -3.798  -7.225
 3102.142  24.00 Cr1  8.9614E-05    0.00009   3.892  -4.112   7.150  -2.170  -6.750
 3102.151  26.02 Fe3  1.3395E-13    0.00000  10.498  -4.472   8.750  -6.670  -7.960
 3102.155  25.02 Mn3  3.5421E-14    0.00000   6.324  -7.644   1.340  -7.130  -8.130
 3102.184  70.02 Yb3  1.3137E-08    0.00000   5.834  -2.080   8.364  -5.736  -7.845
 3102.185  29.01 Cu2  3.1000E-11    0.00000  15.067  -2.373   8.500  -4.160  -7.200
 3102.191  23.01 V 2  1.5884E-03    0.00159   5.475  -1.207   8.610  -6.420  -7.860
 3102.197  17.01 Cl2  2.2330E-17    0.00000  18.036  -3.100   8.364  -4.286  -7.240
 3102.250   6.01 C 2  1.2513E-12    0.00000  18.046  -2.467   9.510  -4.690  -7.460
 3102.258  26.00 Fe1  6.2668E-01    0.62668   2.223  -3.981   7.150  -4.870  -7.490
 3102.263  28.01 Ni2  5.0041E-11    0.00000  12.472  -5.424   8.940  -5.100  -7.590
 3102.269  69.02 Tm3  2.7340E-10    0.00000   5.517  -2.090   8.364  -5.659  -7.820
 3102.274  26.01 Fe2  3.0457E-05    0.00003   9.074  -3.465   9.000  -5.810  -7.510
 3102.275  25.02 Mn3  4.2438E-23    0.00000  18.175  -6.196   9.470  -5.960  -7.760
 3102.277  24.01 Cr2  1.8382E-04    0.00018   6.803  -3.386   8.380  -6.430  -7.860
 3102.277  26.02 Fe3  5.9218E-18    0.00000  11.582  -7.878   9.010  -6.670  -7.950
 3102.278  23.01 V 2  3.4782E-05    0.00003   6.470  -1.996   8.910  -5.860  -7.720
 3102.285  26.02 Fe3  9.4029E-21    0.00000  18.276  -4.820   9.410  -6.350  -7.850
 3102.300  23.01 V 2  2.1211E+03 2121.08640   0.368   0.450   8.280  -6.460  -7.880
 3102.304  26.01 Fe2  2.8547E-06    0.00000   9.905  -3.766   8.820  -5.710  -7.680
 3102.316  26.01 Fe2  1.1798E-05    0.00001   8.923  -4.009   8.920  -5.850  -7.570
 3102.347  58.01 Ce2  9.0385E-03    0.00904   1.889  -0.690   8.364  -5.401  -7.597
 3102.363  20.00 Ca1  2.8117E-01    0.28117   1.879  -3.022   6.500  -3.280  -6.780
 3102.390  26.00 Fe1  2.9323E-01    0.29323   3.368  -3.309   7.830  -4.590  -7.260
 3102.396  27.02 Co3  2.0167E-21    0.00000  17.403  -2.905   9.420  -5.980  -7.760
 3102.406  27.00 Co1  1.1354E+00    1.13544   1.740  -1.550   8.050  -6.130  -7.800
 3102.415  24.00 Cr1  1.4581E-01    0.14581   2.983  -1.696   8.130  -5.980  -7.740
 3102.417  67.02 Ho3  9.7301E-11    0.00000   4.884  -3.280   8.364  -5.643  -7.815
 3102.423  58.01 Ce2  4.0119E-02    0.04012   0.635  -1.140   8.364  -5.646  -7.675
 3102.435   9.03 F 4  2.1491-114    0.00000  57.113  -3.040   8.364  -5.695  -7.932
 3102.444  25.01 Mn2  2.9299E-05    0.00003   7.758  -3.100   8.600  -6.450  -7.870
 3102.479  69.01 Tm2  4.8644E-04    0.00049   3.186  -0.370   8.364  -5.380  -7.590
 3102.483  25.01 Mn2  3.1214E-03    0.00312   5.418  -3.120   8.480  -6.480  -7.860
 3102.502  24.00 Cr1  1.0243E-03    0.00102   3.556  -3.348   7.620  -4.600  -7.320
 3102.505  22.00 Ti1  7.3754E-01    0.73754   1.997  -0.400   8.610  -4.970  -7.560
 3102.509  26.01 Fe2  6.3109E-04    0.00063   9.053  -2.167   9.020  -5.820  -7.730
 3102.515  29.00 Cu1  6.9238E-07    0.00000   7.179  -3.632   9.010  -3.260  -7.130
 3102.518  26.01 Fe2  1.2175E-04    0.00012   9.008  -2.921   8.700  -5.890  -7.510
 3102.536  23.02 V 3  6.1881E-21    0.00000  17.500  -3.330   9.320  -5.950  -7.720
 3102.546  28.01 Ni2  3.2209E-10    0.00000  11.149  -5.773   8.140  -5.210  -7.500
 3102.554  64.01 Gd2  6.6761E-01    0.66761   1.060   0.495   8.364  -5.781  -7.718
 3102.557  26.02 Fe3  3.9252E-13    0.00000  11.121  -3.460   9.220  -6.670  -7.940
 3102.561  58.01 Ce2  3.6088E-02    0.03609   0.459  -1.340   8.363  -5.676  -7.685
 3102.566  24.01 Cr2  2.2937E-01    0.22937   4.756  -2.081   8.390  -6.490  -7.860
 3102.566  25.01 Mn2  1.6377E-01    0.16377   4.497  -2.206   8.680  -6.470  -7.870
 3102.576  24.00 Cr1  2.9884E-03    0.00299   3.892  -2.589   7.640  -2.560  -6.750
 3102.590  18.01 Ar2  7.7794E-20    0.00000  21.624  -1.850   8.363  -4.419  -7.282
 3102.597  26.02 Fe3  2.1971E-25    0.00000  22.544  -5.717   9.270  -5.960  -7.710
 3102.627  27.02 Co3  1.1236E-17    0.00000  11.371  -4.437   8.790  -6.700  -7.970
 3102.634  58.01 Ce2  1.6228E-03    0.00162   2.250  -1.120   8.363  -5.319  -7.571
 3102.635  26.01 Fe2  5.3270E-05    0.00005   9.008  -3.280   8.730  -5.890  -7.510
 3102.636  26.00 Fe1  2.1775E+01   21.77536   0.990  -3.519   6.390  -6.280  -7.870
 3102.661  28.01 Ni2  4.9177E-10    0.00000  12.931  -4.030   8.440  -5.240  -7.480
 3102.664  90.01 Th2  2.1828E-02    0.02183   0.765  -0.654   8.363  -5.733  -7.703
 3102.665  25.01 Mn2  2.8669E-07    0.00000  10.258  -2.922   8.740  -3.600  -7.160
 3102.675  26.00 Fe1  2.9132E-01    0.29132   3.417  -3.269   7.710  -3.780  -7.120
 3102.686  68.01 Er2  3.5468E-01    0.35468   1.654   0.493   8.363  -5.656  -7.678
 3102.691  26.03 Fe4  9.7584E-43    0.00000  22.710  -4.166   9.120  -6.780  -8.010
 3102.704  25.02 Mn3  5.0958E-21    0.00000  20.234  -2.315   9.490  -6.570  -7.850
 3102.715  26.01 Fe2  1.2823E-03    0.00128   9.004  -1.902   9.000  -5.820  -7.730
 3102.764  26.00 Fe1  1.3092E-01    0.13092   3.038  -3.948   7.420  -4.180  -7.340
 3102.768  69.01 Tm2  1.0770E-04    0.00011   3.283  -0.940   8.363  -5.358  -7.583
 3102.777  21.00 Sc1  5.8314E-08    0.00000   1.440  -6.214   8.100  -5.080  -7.460
 3102.786  25.01 Mn2  2.8448E-07    0.00000  10.255  -2.928   8.720  -3.610  -7.160
 3102.789  25.00 Mn1  1.4397E-01    0.14397   2.941  -2.074   7.240  -4.980  -7.500
 3102.829  26.00 Fe1  3.7965E-01    0.37965   3.017  -3.504   6.920  -4.300  -7.260
 3102.860  26.01 Fe2  4.0810E-06    0.00000  10.122  -3.421   8.400  -4.370  -7.440
 3102.869  26.00 Fe1  1.1185E+02  111.85157   3.211  -0.865   8.150  -4.560  -7.300
 3102.876  24.00 Cr1  4.4091E-08    0.00000   3.195  -8.030   7.740  -5.220  -7.520
 3102.876  69.01 Tm2  6.9774E-03    0.00698   1.087  -1.050   8.363  -5.769  -7.715
 3102.889  25.01 Mn2  1.4144E-10    0.00000  10.131  -6.340   8.710  -3.730  -7.250
 3102.897  26.01 Fe2  4.4501E-09    0.00000   6.567  -9.494   8.800  -5.800  -7.730
 3102.902  28.02 Ni3  3.0417E-27    0.00000  22.630  -4.925   9.460  -6.340  -7.860
 3102.907  28.01 Ni2  1.1122E-10    0.00000  12.326  -5.205   8.300  -4.980  -7.350
 3102.908  23.00 V 1  9.4934E-06    0.00001   0.287  -5.816   6.990  -6.160  -7.800
 3102.936   9.03 F 4  2.3569-113    0.00000  57.113  -2.000   8.363  -5.695  -7.932
 3102.949  26.01 Fe2  3.4368E-06    0.00000   9.053  -4.431   8.760  -5.710  -7.510
 3102.949  26.00 Fe1  5.5611E-02    0.05561   3.695  -3.745   8.120  -3.240  -7.090
 3102.964   8.01 O 2  1.7204E-23    0.00000  28.956  -2.180   8.363  -4.500  -7.308
 3102.971  22.01 Ti2  2.2996E+01   22.99577   1.221  -1.670   8.320  -6.440  -7.860
 3102.972  26.01 Fe2  3.7716E-04    0.00038   9.008  -2.430   8.830  -5.690  -7.560
 3102.986  25.01 Mn2  6.2273E-03    0.00623   6.185  -2.149   8.550  -6.470  -7.880
 3102.997  58.01 Ce2  4.8674E-03    0.00487   0.322  -2.330   8.363  -5.699  -7.692
 3103.012  26.04 Fe5  1.5078E-65    0.00000   3.738  -8.198   0.830  -7.500  -8.130
 3103.012  26.04 Fe5  2.7311E-67    0.00000   3.738  -9.940   0.830  -7.500  -8.130
 3103.012  28.01 Ni2  5.5500E-12    0.00000  11.047  -7.626   8.140  -5.640  -7.500
 3103.016  26.02 Fe3  4.4968E-25    0.00000  22.544  -5.406   9.270  -5.960  -7.710
 3103.022  27.02 Co3  6.1209E-19    0.00000  13.212  -4.090   9.230  -6.700  -7.960
 3103.034  26.01 Fe2  9.6808E-07    0.00000   8.971  -5.053   8.980  -5.830  -7.510
 3103.036   6.01 C 2  2.9881E-20    0.00000  23.229  -5.554   8.800  -3.970  -7.130
 3103.036   6.01 C 2  1.0125E-20    0.00000  23.229  -6.024   8.810  -3.970  -7.130
 3103.043   6.01 C 2  2.0000E-19    0.00000  23.386  -4.591   9.220  -4.820  -7.320
 3103.058  22.01 Ti2  5.6487E-05    0.00006   5.207  -3.792   8.830  -5.770  -7.710
 3103.075  22.00 Ti1  8.6842E-08    0.00000   0.836  -8.345   8.270  -6.090  -7.680
 3103.089  26.01 Fe2  3.2029E-04    0.00032   9.008  -2.501   8.850  -5.690  -7.560
 3103.098  29.00 Cu1  5.2912E-11    0.00000   7.180  -7.748   9.010  -3.960  -7.130
 3103.099  24.01 Cr2  9.3979E-06    0.00001   9.263  -2.525   8.980  -5.770  -7.710
 3103.108  25.01 Mn2  6.2155E-07    0.00000  10.258  -2.586   8.740  -3.540  -7.160
 3103.108  26.02 Fe3  8.3989E-18    0.00000  14.515  -5.160   9.370  -5.950  -7.760
 3103.118  26.00 Fe1  3.5201E-03    0.00352   3.018  -5.536   6.920  -4.300  -7.260
 3103.167  75.01 Re2  2.0771E-01    0.20771   2.135   0.720   8.363  -6.211  -7.856
 3103.176  26.02 Fe3  4.1577E-21    0.00000  14.272  -8.678   9.380  -6.350  -7.850
 3103.186  27.01 Co2  2.6551E-11    0.00000  10.209  -5.945   8.940  -6.050  -7.720
 3103.242  66.01 Dy2  3.1243E-01    0.31243   0.590  -0.516   8.363  -5.787  -7.720
 3103.245  28.01 Ni2  7.9334E-09    0.00000  12.400  -3.287   9.290  -5.900  -7.690
 3103.248  39.01 Y 2  2.3304E-02    0.02330   3.974  -0.158   9.180  -5.400  -7.630
 3103.249  73.00 Ta1  4.5655E-03    0.00457   0.000  -1.010   8.363  -6.643  -7.753
 3103.255  25.02 Mn3  2.9928E-15    0.00000  11.041  -4.590   9.070  -6.640  -7.930
 3103.256  26.01 Fe2  5.0385E-04    0.00050   7.118  -3.958   8.720  -6.220  -7.720
 3103.263   9.01 F 2  2.2026E-33    0.00000  33.025  -1.040   8.363  -4.505  -7.310
 3103.267  69.01 Tm2  1.1605E-03    0.00116   2.766  -0.360   8.363  -5.470  -7.619
 3103.275  58.01 Ce2  8.1160E-02    0.08116   0.674  -0.800   8.363  -5.639  -7.673
 3103.278  25.00 Mn1  2.5962E-01    0.25962   3.373  -1.440   8.100  -6.060  -7.580
 3103.282  23.01 V 2  6.9562E-03    0.00696   6.109  -0.011   8.810  -5.650  -7.650
 3103.292  26.01 Fe2  4.3911E-06    0.00000   8.992  -4.378   8.740  -5.880  -7.510
 3103.327  23.01 V 2  5.2663E-05    0.00005   6.478  -1.809   8.900  -5.830  -7.720
 3103.355  70.01 Yb2  1.6227E-06    0.00000   5.450  -2.920   8.363  -4.750  -7.388
 3103.370  58.01 Ce2  2.9434E-01    0.29434   0.446  -0.440   8.363  -5.678  -7.686
 3103.378  12.02 Mg3  1.0552E-57    0.00000  65.764  -2.330   8.363  -5.322  -7.712
 3103.389  26.00 Fe1  6.0407E-01    0.60407   3.038  -3.284   7.360  -4.070  -7.310
 3103.398  27.02 Co3  1.7294E-15    0.00000   1.885 -10.550  -0.820  -6.710  -7.990
 3103.398  27.02 Co3  3.2651E-20    0.00000   1.885 -15.274  -0.820  -6.710  -7.990
 3103.416  25.00 Mn1  4.6798E-10    0.00000   3.772  -9.835   7.910  -5.160  -7.580
 3103.444  26.02 Fe3  5.3439E-15    0.00000  10.344  -6.006   8.770  -6.660  -7.960
 3103.456  67.02 Ho3  4.7988E-08    0.00000   3.955  -1.400   8.363  -5.713  -7.838
 3103.462  26.01 Fe2  1.6203E-04    0.00016   9.008  -2.797   8.700  -5.420  -7.500
 3103.474  24.01 Cr2  1.1649E+01   11.64903   4.297  -0.777   8.310  -6.440  -7.850
 3103.477  24.01 Cr2  4.5311E-05    0.00005   8.576  -2.443   8.830  -5.660  -7.420
 3103.478  22.02 Ti3  3.8314E-27    0.00000  21.049  -8.279   8.780  -3.670  -7.300
 3103.493  24.01 Cr2  3.4381E-02    0.03438   6.641  -1.256   8.560  -6.420  -7.900
 3103.499  25.02 Mn3  3.2443E-16    0.00000  12.409  -4.358   8.850  -6.630  -7.950
 3103.500  25.00 Mn1  2.4681E-09    0.00000   3.853  -9.042   7.980  -5.650  -7.570
 3103.522  69.02 Tm3  1.6428E-09    0.00000   5.290  -1.510   8.363  -5.676  -7.826
 3103.524  22.01 Ti2  2.7733E-03    0.00277   4.063  -3.102   8.900  -5.850  -7.720
 3103.525  26.01 Fe2  2.7844E-07    0.00000   8.857  -5.694   9.000  -5.870  -7.750
 3103.529  26.02 Fe3  2.4433E-25    0.00000  23.696  -4.663   9.210  -5.440  -7.570
 3103.534  90.02 Th3  4.9509E-08    0.00000   2.584  -2.260   8.363  -5.600  -7.801
 3103.542  26.01 Fe2  2.9282E-06    0.00000   8.992  -4.554   8.990  -5.940  -7.700
 3103.549  24.01 Cr2  2.8068E-09    0.00000   9.264  -6.049   8.760  -5.760  -7.490
 3103.564  28.02 Ni3  2.5036E-25    0.00000  19.393  -5.842   9.500  -6.240  -7.830
 3103.571  23.00 V 1  2.0000E-02    0.02000   1.195  -1.698   8.230  -5.160  -7.570
 3103.605  58.02 Ce3  2.5919E-11    0.00000  11.240   0.390   8.363  -4.520  -7.456
 3103.629  25.02 Mn3  1.1736E-15    0.00000  11.020  -5.015   9.070  -6.640  -7.930
 3103.664  24.02 Cr3  1.5257E-13    0.00000  10.486  -2.869   9.110  -6.600  -7.920
 3103.675  22.01 Ti2  2.3009E-02    0.02301   3.838  -2.380   8.760  -5.590  -7.640
 3103.729  25.01 Mn2  3.6857E-03    0.00369   6.186  -2.376   8.550  -6.470  -7.880
 3103.737  27.00 Co1  1.9153E+00    1.91526   1.883  -1.198   7.870  -6.220  -7.800
 3103.755  25.00 Mn1  1.0934E-02    0.01093   4.640  -1.707   7.940  -6.170  -7.770
 3103.759  24.00 Cr1  2.7062E-04    0.00027   3.698  -3.802   8.850  -4.990  -7.800
 3103.764  26.00 Fe1  1.9028E+01   19.02765   2.424  -2.323   7.410  -6.150  -7.810
 3103.777  23.02 V 3  3.9150E-18    0.00000  17.548  -0.487   9.290  -6.260  -7.690
 3103.779  17.01 Cl2  2.7258E-16    0.00000  18.143  -1.920   8.363  -4.220  -7.219
 3103.790  28.01 Ni2  6.0361E-07    0.00000   8.466  -4.848   9.030  -5.870  -7.780
 3103.793   8.03 O 4  5.0973-124    0.00000  71.213  -7.689   9.990  -4.910  -7.460
 3103.793   8.03 O 4  1.2088-122    0.00000  71.213  -6.314   9.990  -4.900  -7.460
 3103.802  26.02 Fe3  3.3115E-26    0.00000  23.696  -5.531   9.210  -5.440  -7.570
 3103.803  22.01 Ti2  4.2135E+02  421.35194   1.892   0.180   8.280  -6.410  -7.840
 3103.812  26.00 Fe1  5.2832E-02    0.05283   3.292  -4.120   7.600  -4.330  -7.160
 3103.813  27.00 Co1  8.9047E-02    0.08905   2.718  -1.800   7.680  -5.700  -7.770
 3103.826  66.01 Dy2  3.4462E-01    0.34462   1.530   0.349   8.363  -5.633  -7.671
 3103.831  26.01 Fe2  6.8826E-04    0.00069   6.729  -4.163   8.600  -6.530  -7.880
 3103.832  69.01 Tm2  4.2937E-05    0.00004   1.111  -3.240   8.363  -5.766  -7.713
 3103.843  14.00 Si1  4.7036E-10    0.00000   7.707  -9.135   9.010  -3.100  -7.020
 3103.850  25.01 Mn2  4.5038E-07    0.00000  10.258  -2.726   8.740  -3.560  -7.160
 3103.851  26.00 Fe1  4.3880E+00    4.38804   2.279  -3.087   7.780  -6.140  -7.800
 3103.852  23.00 V 1  1.4258E-06    0.00000   0.275  -6.650   7.080  -6.150  -7.800
 3103.854  26.00 Fe1  8.2088E+00    8.20877   3.047  -2.143   8.200  -5.200  -7.690
 3103.854  26.01 Fe2  1.0670E-04    0.00011   9.004  -2.982   8.900  -5.510  -7.580
 3103.865  25.01 Mn2  5.3632E-05    0.00005   6.865  -3.619   8.700  -6.470  -7.860
 3103.889  27.02 Co3  9.1012E-26    0.00000  17.325  -7.319   9.450  -5.990  -7.770
 3103.898  28.01 Ni2  1.2122E-10    0.00000  13.080  -4.508   8.270  -3.930  -7.120
 3103.898  70.01 Yb2  1.8807E-08    0.00000   6.954  -3.540   8.363  -3.879  -7.110
 3103.907  26.00 Fe1  1.1872E-01    0.11872   2.425  -4.527   7.970  -5.330  -7.530
 3103.909  26.02 Fe3  1.3336E-25    0.00000  23.696  -4.926   9.210  -5.440  -7.570
 3103.915  69.01 Tm2  9.8738E-07    0.00000   3.132  -3.110   8.363  -5.392  -7.594
 3103.924  24.01 Cr2  5.0716E-09    0.00000   9.399  -5.674   9.000  -5.830  -7.720
 3103.925  24.01 Cr2  4.9349E-13    0.00000  10.296  -8.901   8.790  -4.300  -7.380
 3103.932  25.01 Mn2  1.0279E-05    0.00001   8.741  -2.695   8.840  -5.680  -7.670
 3103.947  25.00 Mn1  1.9738E-02    0.01974   4.268  -1.776   7.680  -6.110  -7.770
 3103.951  28.01 Ni2  1.3822E-10    0.00000  13.080  -4.451   8.270  -3.940  -7.120
 3103.975  25.01 Mn2  2.2071E-02    0.02207   6.668  -1.177   8.560  -6.600  -7.870
 3103.982  26.00 Fe1  1.2318E-01    0.12318   3.417  -3.643   7.720  -3.520  -7.130
 3103.986  23.00 V 1  3.8867E-02    0.03887   1.183  -1.420   8.230  -5.180  -7.560
 3103.987  27.00 Co1  2.6040E-01    0.26040   1.710  -2.216   7.830  -6.190  -7.810
 3103.990  24.01 Cr2  1.0722E-07    0.00000   9.264  -4.467   8.750  -5.530  -7.500
 3103.992  24.01 Cr2  1.1077E-08    0.00000  10.321  -4.528   8.810  -4.280  -7.380
 3104.004  25.00 Mn1  2.1944E-09    0.00000   3.772  -9.164   7.910  -5.160  -7.580
 3104.005  58.01 Ce2  5.3219E-02    0.05322   0.495  -1.140   8.363  -5.670  -7.683
 3104.006  25.01 Mn2  3.6810E-08    0.00000   9.413  -4.553   8.630  -4.690  -7.320
 3104.023  26.01 Fe2  1.4547E-05    0.00001   6.729  -5.838   8.600  -6.530  -7.890
 3104.041  27.00 Co1  8.4969E-01    0.84969   0.923  -2.391   8.620  -5.960  -7.720
 3104.043  25.01 Mn2  8.3053E-11    0.00000  10.184  -6.525   8.540  -4.570  -7.200
 3104.058  26.01 Fe2  1.3165E-02    0.01316   7.494  -2.212   8.590  -6.510  -7.680
 3104.073  28.01 Ni2  2.0234E-09    0.00000  13.188  -3.191   8.330  -3.970  -7.120
 3104.101  27.03 Co4  1.6316E-49    0.00000  23.831  -4.124   9.610  -6.820  -8.020
 3104.105  29.01 Cu2  1.3202E-12    0.00000  15.067  -3.744   8.500  -4.130  -7.200
 3104.110  25.00 Mn1  5.2444E-05    0.00005   3.135  -5.343   7.240  -5.670  -7.820
 3104.120  28.01 Ni2  1.5138E-08    0.00000  12.060  -3.304   8.280  -5.520  -7.350
 3104.123  25.01 Mn2  1.7377E-04    0.00017   8.741  -1.467   8.840  -5.680  -7.670
 3104.124  24.01 Cr2  2.5990E-09    0.00000   9.388  -5.974   9.000  -5.840  -7.720
 3104.145  17.01 Cl2  5.5660E-18    0.00000  18.143  -3.610   8.363  -4.220  -7.219
 3104.178  26.01 Fe2  4.7079E-08    0.00000   9.849  -5.598   8.970  -5.720  -7.680
 3104.235  26.02 Fe3  1.2952E-13    0.00000  11.211  -3.863   9.050  -6.660  -7.950
 3104.238  24.01 Cr2  3.6134E-04    0.00036   6.805  -3.091   8.380  -6.430  -7.860
 3104.239  24.01 Cr2  7.1950E-03    0.00720   5.670  -2.785   8.550  -6.450  -7.840
 3104.262  25.00 Mn1  1.1388E-02    0.01139   2.941  -3.176   7.250  -4.980  -7.490
 3104.262  26.01 Fe2  1.9290E-04    0.00019   9.053  -2.682   9.020  -5.780  -7.540
 3104.263  26.00 Fe1  1.2614E-01    0.12614   3.283  -3.750   7.590  -4.280  -7.160
 3104.267  24.01 Cr2  1.8172E-01    0.18172   4.497  -2.409   8.440  -6.530  -7.780
 3104.268  25.01 Mn2  1.5314E-01    0.15314   4.126  -2.560   8.480  -6.550  -7.890
 3104.276  23.01 V 2  1.3867E-02    0.01387   2.265  -3.075   8.360  -6.530  -7.860
 3104.296  22.01 Ti2  1.3462E-03    0.00135   5.647  -2.030   8.840  -5.600  -7.640
 3104.343  66.02 Dy3  1.3257E-07    0.00000   4.315  -1.471   8.363  -5.686  -7.829
 3104.344  26.02 Fe3  4.3745E-20    0.00000  18.295  -4.136   9.580  -6.330  -7.850
 3104.348   6.01 C 2  3.2254E-21    0.00000  23.229  -6.521   8.800  -3.970  -7.130
 3104.348   6.01 C 2  3.2702E-20    0.00000  23.229  -5.515   8.810  -3.970  -7.130
 3104.349  69.01 Tm2  2.2203E-03    0.00222   2.947   0.080   8.363  -5.432  -7.607
 3104.366  18.01 Ar2  1.4427E-20    0.00000  21.352  -2.820   8.363  -4.558  -7.327
 3104.369  26.01 Fe2  1.3167E-08    0.00000   9.654  -6.322   8.760  -5.720  -7.630
 3104.379  25.00 Mn1  6.8862E-05    0.00007   2.889  -5.440   7.940  -4.840  -7.380
 3104.400  11.01 Na2  3.2686E-27    0.00000  37.258  -0.930   8.363  -5.613  -7.665
 3104.416  26.00 Fe1  2.7589E-04    0.00028   3.018  -6.642   6.920  -4.000  -7.260
 3104.418  25.00 Mn1  3.1549E-04    0.00032   2.889  -4.779   7.940  -4.840  -7.380
 3104.431  24.01 Cr2  1.5434E-08    0.00000   9.281  -5.294   8.590  -5.630  -7.490
 3104.438  26.00 Fe1  1.1386E-04    0.00011   3.047  -7.001   7.280  -4.490  -7.320
 3104.439  24.02 Cr3  1.7643E-13    0.00000  10.486  -2.806   9.120  -6.600  -7.920
 3104.442  25.01 Mn2  3.1215E-01    0.31215   4.936  -1.542   8.710  -6.520  -7.880
 3104.448  17.02 Cl3  1.1252E-30    0.00000  21.541  -0.560   8.363  -5.652  -7.818
 3104.452  68.02 Er3  6.0780E-08    0.00000   4.200  -1.660   8.363  -5.688  -7.829
 3104.455  24.01 Cr2  1.1929E-04    0.00012   8.554  -2.042   8.810  -5.650  -7.400
 3104.457  25.00 Mn1  1.1481E-03    0.00115   2.889  -4.218   7.950  -4.860  -7.380
 3104.464  23.01 V 2  3.3557E-08    0.00000   6.023  -5.403   8.830  -5.650  -7.650
 3104.466  26.01 Fe2  3.8590E-04    0.00039   7.494  -3.745   8.590  -6.570  -7.680
 3104.491  26.00 Fe1  4.0075E-01    0.40075   3.547  -3.017   7.910  -4.920  -7.680
 3104.496  28.06 Ni7  3.7966-128    0.00000   5.853  -9.957   1.250  -7.710  -8.190
 3104.504  23.01 V 2  3.9871E-02    0.03987   4.606  -0.568   8.790  -5.640  -7.650
 3104.513  26.02 Fe3  4.1327E-24    0.00000  22.537  -4.449   9.260  -5.950  -7.710
 3104.533  26.02 Fe3  2.1031E-25    0.00000  22.542  -5.738   9.260  -5.960  -7.720
 3104.559  25.00 Mn1  5.0006E-09    0.00000   4.425  -8.235   8.760  -4.740  -7.360
 3104.564  23.02 V 3  1.3121E-18    0.00000  17.605  -0.912   9.560  -6.010  -7.710
 3104.574  24.00 Cr1  2.1613E+00    2.16128   3.092  -0.430   8.060  -5.850  -7.740
 3104.584  26.01 Fe2  7.1310E-06    0.00001  11.427  -2.037   8.470  -4.240  -7.330
 3104.588  57.01 La2  4.3316E-01    0.43316   0.000  -1.170   8.363  -5.784  -7.719
 3104.588  22.01 Ti2  2.0601E+01   20.60058   1.893  -1.130   8.280  -6.410  -7.840
 3104.589  24.01 Cr2  2.6499E-06    0.00000   8.415  -3.817   8.880  -5.650  -7.410
 3104.591  58.01 Ce2  1.1176E-03    0.00112   1.784  -1.690   8.363  -5.424  -7.604
 3104.593  26.06 Fe7  0.0000E+00    0.00000  70.823  -3.635  11.610  -7.180  -8.000
 3104.596  22.02 Ti3  8.8072E-18    0.00000  15.844  -3.472   9.440  -5.990  -7.710
 3104.597  24.00 Cr1  1.7462E-01    0.17462   3.887  -0.827   7.590  -2.380  -6.750
 3104.604  28.01 Ni2  1.5083E-05    0.00002   8.447  -3.467   9.070  -5.870  -7.780
 3104.617  26.01 Fe2  3.9743E-06    0.00000   8.980  -4.432   8.760  -5.740  -7.510
 3104.619  25.00 Mn1  1.5023E-08    0.00000   3.135  -8.886   8.020  -6.280  -7.590
 3104.647  28.01 Ni2  1.2222E-08    0.00000  12.060  -3.397   8.270  -5.270  -7.350
 3104.651  75.00 Re1  1.8189E-03    0.00182   1.955  -0.330   8.363  -5.881  -7.510
 3104.675  39.01 Y 2  5.6673E-02    0.05667   3.412  -0.264   8.790  -5.680  -7.670
 3104.680  25.01 Mn2  1.2365E-09    0.00000  10.134  -5.396   8.690  -4.060  -7.250
 3104.686  16.00 S 1  8.8407E-05    0.00009   8.045  -4.034   7.490  -2.540  -6.660
 3104.686  16.00 S 1  5.9633E-05    0.00006   8.045  -4.205   7.450  -3.150  -6.660
 3104.687  24.01 Cr2  1.3701E-10    0.00000  10.499  -6.280   8.740  -4.810  -7.320
 3104.708  24.00 Cr1  1.7787E-01    0.17787   3.079  -1.526   8.190  -5.710  -7.710
 3104.715  26.01 Fe2  4.0062E-04    0.00040   4.616  -6.247   8.610  -6.500  -7.890
 3104.715  12.01 Mg2  1.6211E+00    1.62106   8.864  -0.030   8.363  -3.970  -7.310
 3104.718  25.01 Mn2  1.2337E-10    0.00000  10.134  -6.397   8.690  -3.740  -7.250
 3104.718  25.01 Mn2  1.0144E-10    0.00000  10.134  -6.482   8.690  -3.730  -7.250
 3104.721  12.01 Mg2  8.1246E-02    0.08125   8.864  -1.330   8.363  -3.970  -7.310
 3104.724   7.01 N 2  3.2390E-20    0.00000  23.416  -2.380   8.363  -4.513  -7.313
 3104.730  69.01 Tm2  6.3165E-04    0.00063   3.331  -0.130   8.363  -5.348  -7.580
 3104.738  25.01 Mn2  1.3184E-04    0.00013   8.493  -1.804   8.850  -5.390  -7.500
 3104.749  26.01 Fe2  2.5149E-05    0.00003   9.062  -3.559   9.050  -5.780  -7.500
 3104.754  26.01 Fe2  8.2605E-04    0.00083   6.730  -4.083   8.600  -6.530  -7.880
 3104.756  25.00 Mn1  1.2758E-04    0.00013   3.135  -4.957   7.240  -5.670  -7.820
 3104.757  27.02 Co3  2.9809E-22    0.00000  17.406  -3.733   9.470  -5.980  -7.760
 3104.766  27.01 Co2  1.3719E-11    0.00000  10.801  -5.714   8.580  -4.670  -7.320
 3104.778  24.00 Cr1  1.9689E-04    0.00020   2.544  -4.950   7.010  -6.160  -7.800
 3104.795  28.01 Ni2  1.0234E-09    0.00000  12.475  -4.111   8.940  -5.100  -7.590
 3104.803  24.00 Cr1  5.1315E-03    0.00513   3.104  -3.044   8.300  -5.130  -7.560
 3104.805  12.01 Mg2  1.1215E+00    1.12153   8.864  -0.190   8.363  -3.970  -7.310
 3104.835  25.02 Mn3  4.2915E-23    0.00000  17.427  -6.846   9.400  -6.370  -7.850
 3104.840  25.00 Mn1  5.1856E-09    0.00000   3.135  -9.348   8.020  -6.280  -7.590
 3104.842  39.00 Y 1  2.3839E-05    0.00002   2.003  -2.403   7.250  -2.820  -6.810
 3104.842  39.00 Y 1  2.8268E-06    0.00000   2.003  -3.329   7.110  -2.880  -6.810
 3104.843  28.02 Ni3  1.3837E-18    0.00000  10.188  -7.154   8.850  -6.740  -7.970
 3104.874  24.00 Cr1  2.5134E-03    0.00251   3.888  -2.668   7.590  -2.380  -6.750
 3104.884  58.01 Ce2  7.7501E-04    0.00078   0.000  -3.410   8.363  -5.752  -7.709
 3104.909  23.01 V 2  5.4725E+00    5.47252   2.050  -0.667   8.470  -6.510  -7.850
 3104.919  16.00 S 1  7.2218E-05    0.00007   8.046  -4.121   7.450  -3.150  -6.660
 3104.921  58.01 Ce2  5.0042E-04    0.00050   2.000  -1.850   8.363  -5.377  -7.589
 3104.963  76.00 Os1  2.1248E-02    0.02125   1.657  -0.820   8.363  -6.377  -7.668
 3104.966   7.01 N 2  4.9028E-19    0.00000  23.416  -1.200   8.363  -4.514  -7.313
 3104.968  90.00 Th1  8.7927E-05    0.00009   0.000  -0.917   8.363  -5.923  -7.523
 3104.969  68.02 Er3  5.9424E-09    0.00000   4.817  -2.130   8.363  -5.641  -7.814
 3104.981  24.01 Cr2  4.0870E-05    0.00004   8.184  -2.831   8.460  -6.410  -7.680
 3104.993  66.01 Dy2  3.5410E-01    0.35410   1.847   0.638   8.363  -5.576  -7.653
 3104.998  19.01 K 2  1.6864E-14    0.00000  22.715   0.052   8.740  -5.570  -7.650
 3105.000  25.00 Mn1  3.3118E-03    0.00331   2.889  -3.758   7.060  -4.060  -7.180
 3102.022 108.00 OH1  2.2666E-04    0.00023   1.192  -5.877   8.364  -5.000  -7.301
 3102.128 108.00 OH1  1.0921E-01    0.10921   1.199  -3.188   8.364  -5.000  -7.301
 3102.135 108.00 OH1  5.8026E-02    0.05803   0.298  -4.251   8.364  -5.000  -7.301
 3102.137 108.00 OH1  9.4896E-01    0.94896   0.255  -3.075   8.364  -5.000  -7.301
 3102.144 108.00 OH1  2.8241E+01   28.24070   0.300  -1.562   8.364  -5.000  -7.301
 3102.158 108.00 OH1  8.5682E-03    0.00857   1.972  -3.617   8.364  -5.000  -7.301
 3102.165 108.00 OH1  1.9499E-03    0.00195   0.253  -5.764   8.364  -5.000  -7.301
 3102.215 108.00 OH1  9.6833E-04    0.00097   1.573  -4.913   8.364  -5.000  -7.301
 3102.235 108.00 OH1  3.2240E-05    0.00003   1.424  -6.521   8.364  -5.000  -7.301
 3102.265 108.00 OH1  4.1570E-03    0.00416   2.203  -3.729   8.364  -5.000  -7.301
 3102.360 108.00 OH1  2.5426E+01   25.42613   0.255  -1.647   8.364  -5.000  -7.301
 3102.377 108.00 OH1  1.7087E-03    0.00171   0.298  -5.782   8.364  -5.000  -7.301
 3102.386 108.00 OH1  8.3159E-01    0.83159   0.300  -3.093   8.364  -5.000  -7.301
 3102.387 108.00 OH1  5.2244E-02    0.05224   0.253  -4.336   8.364  -5.000  -7.301
 3102.404 108.00 OH1  1.3322E-03    0.00133   2.193  -4.232   8.364  -5.000  -7.301
 3102.578 108.00 OH1  1.7502E-05    0.00002   1.965  -6.313   8.363  -5.000  -7.301
 3102.676 108.00 OH1  7.7999E-06    0.00001   1.941  -6.685   8.363  -5.000  -7.301
 3102.818 108.00 OH1  2.8781E-03    0.00288   2.149  -3.936   8.363  -5.000  -7.301
 3102.898 108.00 OH1  1.5568E-02    0.01557   1.430  -3.832   8.363  -5.000  -7.301
 3102.973 108.00 OH1  1.7911E-03    0.00179   1.965  -4.303   8.363  -5.000  -7.301
 3103.268 108.00 OH1  3.1272E+00    3.12720   0.053  -2.734   8.363  -5.000  -7.301
 3103.284 108.00 OH1  4.0661E-03    0.00407   2.205  -3.737   8.363  -5.000  -7.301
 3103.285 108.00 OH1  1.7924E-03    0.00179   2.327  -3.986   8.363  -5.000  -7.301
 3103.309 108.00 OH1  6.3997E-03    0.00640   0.053  -5.423   8.363  -5.000  -7.301
 3103.344 108.00 OH1  6.5188E+00    6.51877   0.053  -2.415   8.363  -5.000  -7.301
 3103.385 108.00 OH1  1.3340E-02    0.01334   0.053  -5.104   8.363  -5.000  -7.301
 3103.598 108.00 OH1  1.1149E-04    0.00011   2.205  -5.299   8.363  -5.000  -7.301
 3103.623 108.00 OH1  8.4013E-03    0.00840   1.974  -3.624   8.363  -5.000  -7.301
 3103.668 108.00 OH1  5.1714E-06    0.00001   2.160  -6.672   8.363  -5.000  -7.301
 3103.775 108.00 OH1  6.3569E-01    0.63569   2.205  -1.543   8.363  -5.000  -7.301
 3104.020 108.00 OH1  8.5981E-01    0.85981   1.974  -1.614   8.363  -5.000  -7.301
 3104.249 108.00 OH1  9.2268E-03    0.00923   1.195  -4.265   8.363  -5.000  -7.301
 3104.351 108.00 OH1  4.4457E+00    4.44571   1.202  -1.576   8.363  -5.000  -7.301


==> anc/linedat/lines_OH3105.dat <==
 3105.015   6.01 C 2  9.4599E-18    0.00000  23.386  -2.916   9.220  -4.820  -7.320
 3105.017  25.01 Mn2  8.8572E-08    0.00000   6.658  -6.582   7.940  -6.240  -7.640
 3105.022  25.01 Mn2  1.2992E-04    0.00013   8.493  -1.810   8.850  -5.390  -7.500
 3105.035  16.00 S 1  3.1714E-04    0.00032   8.046  -3.478   7.440  -3.930  -6.660
 3105.035  16.00 S 1  5.0032E-05    0.00005   8.046  -4.280   7.490  -2.540  -6.660
 3105.035  16.00 S 1  4.3677E-06    0.00000   8.046  -5.339   7.450  -3.150  -6.660
 3105.036  27.02 Co3  5.2871E-25    0.00000  17.312  -6.566   9.440  -6.330  -7.850
 3105.041  24.00 Cr1  5.9564E-04    0.00060   2.545  -4.468   7.010  -6.160  -7.800
 3105.042  70.01 Yb2  3.4066E-07    0.00000   6.076  -3.050   8.363  -4.468  -7.298
 3105.046  23.00 V 1  1.4917E-04    0.00015   1.218  -3.805   8.140  -5.950  -7.740
 3105.051  90.01 Th2  1.0326E-02    0.01033   1.141  -0.650   8.363  -5.671  -7.683
 3105.061  23.00 V 1  1.6068E-07    0.00000   2.316  -5.812   8.160  -4.610  -7.490
 3105.067  24.00 Cr1  7.9431E-03    0.00794   2.545  -3.343   7.010  -6.160  -7.800
 3105.080  22.01 Ti2  3.9711E+02  397.10603   1.224  -0.430   8.320  -6.410  -7.860
 3105.091  25.00 Mn1  1.6545E-08    0.00000   2.889  -9.059   6.480  -4.100  -7.380
 3105.092  25.01 Mn2  4.5049E-06    0.00000   7.053  -4.530   8.680  -6.480  -7.870
 3105.092  26.01 Fe2  1.5737E-06    0.00000  11.428  -2.692   8.740  -4.240  -7.330
 3105.099  92.01 U 2  1.2826E-02    0.01283   0.284  -0.885   8.363  -5.881  -7.750
 3105.101  25.00 Mn1  1.3953E-03    0.00140   2.889  -4.133   7.050  -4.090  -7.190
 3105.105  69.01 Tm2  7.5009E-05    0.00008   2.971  -1.370   8.363  -5.427  -7.605
 3105.123  25.00 Mn1  4.2554E-10    0.00000   4.435  -9.296   8.790  -5.380  -7.540
 3105.130  25.00 Mn1  9.1343E-09    0.00000   2.889  -9.317   6.480  -4.170  -7.380
 3105.143  28.01 Ni2  4.8954E-08    0.00000   8.860  -5.594   8.190  -5.990  -7.650
 3105.145  58.01 Ce2  1.6752E-02    0.01675   0.417  -1.710   8.363  -5.684  -7.687
 3105.156  25.00 Mn1  2.0315E-03    0.00203   4.194  -2.828   8.000  -5.840  -7.770
 3105.167  26.01 Fe2  7.0065E+01   70.06538   3.889  -1.640   8.640  -6.530  -7.890
 3105.182  26.01 Fe2  1.4456E-04    0.00014   9.053  -2.807   8.850  -5.450  -7.540
 3105.182  69.01 Tm2  8.1964E-07    0.00000   3.247  -3.090   8.363  -5.367  -7.586
 3105.182  25.00 Mn1  4.8270E-08    0.00000   2.889  -8.594   6.480  -4.280  -7.380
 3105.189  26.02 Fe3  1.5550E-20    0.00000  14.272  -8.105   9.380  -6.350  -7.850
 3105.195  26.01 Fe2  3.2110E-02    0.03211   4.154  -4.747   8.640  -6.530  -7.900
 3105.198  24.01 Cr2  1.1645E-05    0.00001   8.673  -2.948   8.890  -5.650  -7.400
 3105.199  26.00 Fe1  1.6960E-02    0.01696   2.482  -5.322   7.970  -5.400  -7.530
 3105.210  27.04 Co5  6.1554E-92    0.00000  30.873  -5.006   9.890  -6.910  -8.060
 3105.221  22.00 Ti1  5.0729E-01    0.50729   2.017  -0.545   8.600  -4.440  -7.540
 3105.224  26.01 Fe2  1.0420E-02    0.01042   1.964  -7.152   1.140  -6.710  -7.970
 3105.232  25.01 Mn2  2.2475E-03    0.00225   6.133  -2.637   8.640  -6.490  -7.870
 3105.251  28.01 Ni2  1.0671E-12    0.00000  11.047  -8.342   8.130  -5.210  -7.500
 3105.259  58.01 Ce2  2.2906E-02    0.02291   0.536  -1.470   8.363  -5.663  -7.681
 3105.274  24.00 Cr1  5.1378E-03    0.00514   3.375  -2.806   8.500  -5.480  -7.640
 3105.290  23.00 V 1  1.0188E-05    0.00001   1.853  -4.415   8.220  -5.840  -7.700
 3105.305  28.01 Ni2  1.8695E-09    0.00000  13.091  -3.310   8.250  -4.020  -7.110
 3105.306  29.00 Cu1  1.6030E-05    0.00002   5.072  -4.111   8.130  -5.020  -7.530
 3105.316  28.06 Ni7  5.4730-127    0.00000   5.854  -8.797   1.260  -7.710  -8.190
 3105.316  28.06 Ni7  1.9917-128    0.00000   5.854 -10.236   1.260  -7.710  -8.190
 3105.322  24.01 Cr2  3.2140E-08    0.00000   8.416  -5.732   8.880  -5.650  -7.410
 3105.346  68.02 Er3  2.9406E-06    0.00000   0.000  -3.650   8.363  -5.963  -7.918
 3105.358  23.01 V 2  1.7833E-01    0.17833   4.653   0.124   8.850  -5.640  -7.650
 3105.375  16.00 S 1  3.1174E-10    0.00000   7.866  -9.643   8.690  -4.260  -7.150
 3105.399  23.01 V 2  1.8672E-09    0.00000   0.013 -11.916  -0.130  -6.640  -8.030
 3105.399  23.01 V 2  5.7306E-08    0.00000   0.013 -10.429  -0.130  -6.640  -8.030
 3105.407  60.01 Nd2  7.3266E-01    0.73266   1.338   0.520   8.363  -5.490  -7.625
 3105.416  58.01 Ce2  3.6108E-05    0.00004   0.893  -3.960   8.363  -5.600  -7.661
 3105.436  22.01 Ti2  6.1641E-03    0.00616   5.647  -1.369   8.840  -5.610  -7.640
 3105.458  24.01 Cr2  3.4330E-06    0.00000   6.757  -5.155   8.920  -5.860  -7.730
 3105.460  28.00 Ni1  8.3733E+02  837.32514   0.275  -1.500   8.260  -6.120  -7.760
 3105.461  24.00 Cr1  1.5974E-02    0.01597   3.092  -2.561   8.220  -5.790  -7.710
 3105.465  24.00 Cr1  8.3523E-03    0.00835   3.887  -2.147   7.400  -3.590  -6.750
 3105.493  23.01 V 2  3.8582E-02    0.03858   4.582  -0.603   8.770  -5.640  -7.650
 3105.497  23.02 V 3  4.3182E-17    0.00000  17.506   0.519   9.440  -6.000  -7.720
 3105.499  58.01 Ce2  5.0596E-03    0.00506   0.737  -1.950   8.363  -5.628  -7.670
 3105.500  26.01 Fe2  5.8913E-04    0.00059   8.230  -2.917   8.960  -5.730  -7.440
 3105.503  24.00 Cr1  1.1414E+00    1.14137   2.708  -1.043   8.020  -4.140  -7.470
 3105.509  28.03 Ni4  1.0242E-45    0.00000  19.009  -3.856   9.160  -6.850  -8.020
 3105.519  26.00 Fe1  1.5926E-04    0.00016   3.047  -6.855   7.300  -4.450  -7.320
 3105.553  26.01 Fe2  6.2167E+01   62.16663   3.889  -1.692   8.640  -6.530  -7.890
 3105.561  25.00 Mn1  1.9087E-03    0.00191   4.273  -2.786   7.890  -5.320  -7.770
 3105.562  26.00 Fe1  3.6243E+00    3.62432   2.608  -2.882   8.260  -5.800  -7.730
 3105.571  26.01 Fe2  4.3349E-05    0.00004   9.412  -3.016   9.040  -4.940  -7.510
 3105.580   6.02 C 3  1.3080E-45    0.00000  41.343  -1.788   8.363  -3.798  -7.225
 3105.586  24.00 Cr1  2.4650E-01    0.24650   3.087  -1.377   8.230  -5.620  -7.690
 3105.624  26.01 Fe2  6.6487E-05    0.00007   9.074  -3.126   8.990  -5.770  -7.540
 3105.626  23.02 V 3  1.6423E-17    0.00000  17.571   0.156   9.480  -6.000  -7.710
 3105.643  26.00 Fe1  5.2859E-05    0.00005   3.047  -7.334   7.290  -4.480  -7.320
 3105.650  24.01 Cr2  1.5390E-11    0.00000  10.321  -7.385   8.780  -4.160  -7.370
 3105.655  25.01 Mn2  7.4244E-10    0.00000   9.244  -6.396   9.090  -5.470  -7.670
 3105.657  26.00 Fe1  7.6711E+00    7.67106   1.485  -3.539   7.540  -6.110  -7.830
 3105.672  26.01 Fe2  4.3326E-05    0.00004   9.250  -3.158   8.910  -4.900  -7.400
 3105.690  26.01 Fe2  1.1275E-04    0.00011   9.053  -2.915   8.760  -5.640  -7.500
 3105.700  26.02 Fe3  8.3817E-24    0.00000  18.788  -7.422   9.410  -6.300  -7.840
 3105.707  20.01 Ca2  5.4921E-03    0.00549   7.515  -2.505   7.580  -2.960  -6.690
 3105.717  27.01 Co2  3.5438E-04    0.00035   3.629  -4.577   8.570  -6.550  -7.900
 3105.734  22.02 Ti3  3.0079E-26    0.00000  21.049  -7.384   8.780  -3.730  -7.300
 3105.734  22.02 Ti3  1.0946E-27    0.00000  21.049  -8.823   8.780  -3.820  -7.300
 3105.742  23.00 V 1  3.5886E-07    0.00000   1.955  -5.779   8.550  -5.430  -7.600
 3105.742  24.00 Cr1  1.5811E-02    0.01581   3.888  -1.869   7.400  -3.590  -6.750
 3105.743  24.00 Cr1  9.5273E-05    0.00010   3.888  -4.089   7.360  -3.200  -6.730
 3105.743  24.00 Cr1  2.7540E-02    0.02754   3.888  -1.628   7.430  -3.070  -6.760
 3105.745  26.02 Fe3  9.8366E-24    0.00000  19.680  -6.572   9.290  -5.430  -7.570
 3105.747  90.01 Th2  3.4044E-02    0.03404   1.205  -0.076   8.363  -5.660  -7.680
 3105.752  24.00 Cr1  1.3743E-05    0.00001   3.889  -4.929   7.590  -2.380  -6.750
 3105.774  26.02 Fe3  7.5918E-24    0.00000  18.788  -7.465   9.420  -6.290  -7.840
 3105.781  24.00 Cr1  1.0892E-05    0.00001   3.449  -5.415   8.340  -5.900  -7.710
 3105.792  22.01 Ti2  3.2492E-03    0.00325   4.054  -3.041   8.900  -5.850  -7.720
 3105.799   9.01 F 2  1.9628E-33    0.00000  33.025  -1.090   8.363  -4.505  -7.310
 3105.801  27.01 Co2  6.9449E-12    0.00000  10.286  -6.460   8.800  -4.470  -7.550
 3105.811  59.02 Pr3  6.0626E-07    0.00000   0.552  -4.375   8.363  -5.862  -7.885
 3105.837   9.01 F 2  4.2943E-33    0.00000  33.025  -0.750   8.363  -4.505  -7.310
 3105.857  26.01 Fe2  3.8649E-04    0.00039   8.957  -2.464   8.720  -5.840  -7.520
 3105.874  27.01 Co2  1.5055E-09    0.00000  10.286  -4.124   8.920  -4.470  -7.550
 3105.880  28.01 Ni2  4.1191E-10    0.00000  13.091  -3.967   8.250  -4.020  -7.110
 3105.884  25.01 Mn2  6.3542E-03    0.00635   8.743   0.098   8.900  -5.680  -7.670
 3105.885  74.00 W 1  5.9112E-03    0.00591   2.458   0.000   8.363  -5.628  -7.429
 3105.895  26.00 Fe1  3.6061E-08    0.00000   3.654  -9.969   7.400  -2.310  -7.010
 3105.911  26.01 Fe2  3.0808E-05    0.00003   9.905  -2.733   8.880  -5.710  -7.680
 3105.912  69.01 Tm2  1.7751E-06    0.00000   3.435  -2.590   8.363  -5.324  -7.572
 3105.915  21.01 Sc2  1.5463E-02    0.01546   3.492  -1.325   8.820  -5.760  -7.700
 3105.922  24.00 Cr1  1.5253E-04    0.00015   3.435  -4.281   7.120  -4.580  -7.260
 3105.924  27.00 Co1  4.7641E-01    0.47641   0.514  -3.000   8.250  -6.070  -7.610
 3105.936  23.01 V 2  5.4805E-02    0.05480   4.593  -0.441   8.780  -5.640  -7.650
 3105.946  26.02 Fe3  1.3013E-23    0.00000  18.788  -7.231   9.430  -6.280  -7.840
 3105.954  26.01 Fe2  1.0521E-09    0.00000  11.460  -5.839   8.750  -6.040  -7.500
 3105.962  26.01 Fe2  2.2826E-09    0.00000  11.207  -5.724   8.510  -5.140  -7.470
 3105.970  23.01 V 2  1.5566E+00    1.55661   2.556  -0.770   8.430  -6.530  -7.850
 3105.992  23.01 V 2  2.0771E-04    0.00021   6.686  -1.031   8.900  -5.700  -7.680
 3105.992  76.00 Os1  5.9622E-02    0.05962   0.516  -1.370   8.363  -6.723  -7.779
 3106.006  39.01 Y 2  1.1576E-06    0.00000   6.823  -1.969   8.890  -4.820  -7.350
 3106.006  39.01 Y 2  1.0059E-07    0.00000   6.823  -3.030   8.870  -4.670  -7.340
 3106.010  26.00 Fe1  2.5633E-04    0.00026   2.876  -6.798   7.640  -4.920  -7.410
 3106.040   9.01 F 2  3.0403E-34    0.00000  33.025  -1.900   8.363  -4.505  -7.310
 3106.048  28.01 Ni2  7.5002E-09    0.00000  12.853  -2.915   8.920  -5.030  -7.560
 3106.050  24.00 Cr1  5.3227E-06    0.00001   3.369  -5.796   6.670  -3.960  -7.260
 3106.059  17.03 Cl4  6.9924E-62    0.00000  26.705  -0.390   9.720  -5.549  -7.885
 3106.063  25.02 Mn3  1.4551E-21    0.00000  21.879  -1.420   9.370  -5.920  -7.710
 3106.063  18.01 Ar2  3.8407E-24    0.00000  23.163  -4.810   8.363  -2.852  -6.781
 3106.073  27.01 Co2  1.3113E-08    0.00000   8.702  -4.570   8.950  -5.750  -7.680
 3106.076  25.01 Mn2  5.1061E-04    0.00051   8.743  -0.997   8.900  -5.680  -7.670
 3106.093  27.01 Co2  5.2976E-13    0.00000  10.209  -7.645   8.940  -5.560  -7.720
 3106.109  23.00 V 1  2.8109E-02    0.02811   1.218  -1.530   8.230  -5.080  -7.570
 3106.115  22.01 Ti2  5.6117E-05    0.00006   6.504  -2.660   8.730  -5.710  -7.480
 3106.117  11.02 Na3  4.9244E-72    0.00000  46.455  -4.380   8.363  -6.096  -7.960
 3106.141  27.00 Co1  5.5657E-01    0.55657   0.582  -2.873   8.220  -6.090  -7.760
 3106.142  70.01 Yb2  2.3556E-06    0.00000   5.985  -2.290   8.362  -4.514  -7.313
 3106.145   9.01 F 2  2.3142E-29    0.00000  29.549  -0.060   8.362  -4.049  -7.164
 3106.147  26.01 Fe2  1.9984E-06    0.00000   8.857  -4.838   8.990  -5.830  -7.570
 3106.160  22.00 Ti1  1.7022E-05    0.00002   2.318  -4.756   6.880  -3.990  -7.180
 3106.165  60.01 Nd2  5.8716E-01    0.58716   1.688   0.730   8.362  -5.418  -7.602
 3106.168  22.00 Ti1  6.5015E-06    0.00001   2.318  -5.174   6.880  -4.000  -7.180
 3106.168  24.01 Cr2  8.3393E-05    0.00008   4.072  -6.119   8.210  -6.670  -7.880
 3106.170  26.02 Fe3  3.2956E-24    0.00000  22.544  -4.541   9.260  -5.960  -7.720
 3106.170  63.00 Eu1  1.8739E-04    0.00019   0.000  -1.030   8.362  -5.729  -7.461
 3106.173  26.01 Fe2  2.2722E-12    0.00000  10.751  -9.125   8.800  -3.670  -7.300
 3106.174  26.01 Fe2  2.9885E-11    0.00000  10.751  -8.006   8.800  -3.660  -7.300
 3106.180  29.01 Cu2  4.2048E-17    0.00000  14.429  -8.799   8.680  -4.640  -7.330
 3106.181  24.00 Cr1  2.1961E-01    0.21961   2.709  -1.758   8.020  -4.140  -7.470
 3106.200  28.01 Ni2  1.1097E-09    0.00000  12.166  -4.346   7.970  -5.220  -7.680
 3106.231  22.01 Ti2  8.7588E+02  875.87511   1.243  -0.070   8.320  -6.410  -7.860
 3106.233  23.02 V 3  2.9883E-20    0.00000  19.162  -1.192   9.450  -5.980  -7.720
 3106.242  26.01 Fe2  2.8043E-03    0.00280   9.058  -1.515   9.010  -5.820  -7.730
 3106.265  25.01 Mn2  8.3585E-08    0.00000  10.263  -3.453   8.790  -3.730  -7.160
 3106.271  21.00 Sc1  1.8365E-02    0.01836   2.001  -0.225   8.510  -5.430  -7.600
 3106.272  26.00 Fe1  2.8238E-04    0.00028   2.876  -6.756   7.610  -4.910  -7.420
 3106.281  28.06 Ni7  1.0368-120    0.00000   0.297  -7.382   0.590  -7.710  -8.190
 3106.281  28.06 Ni7  2.2217-124    0.00000   0.297 -11.051   0.590  -7.710  -8.190
 3106.290  25.01 Mn2  7.9593E-04    0.00080   9.413  -0.218   8.850  -5.680  -7.670
 3106.300  25.01 Mn2  9.9280E-06    0.00001   7.757  -3.571   8.590  -6.450  -7.870
 3106.331  23.01 V 2  2.9547E-05    0.00003   6.166  -2.333   8.740  -5.620  -7.650
 3106.338  42.00 Mo1  2.8682E-03    0.00287   2.070  -0.797   8.362  -5.207  -7.294
 3106.346  26.01 Fe2  4.8248E-11    0.00000  10.751  -7.798   8.800  -3.680  -7.300
 3106.348  25.00 Mn1  1.4366E-04    0.00014   3.373  -4.697   8.020  -5.930  -7.810
 3106.354  21.00 Sc1  2.8436E-07    0.00000   1.448  -5.519   8.110  -4.920  -7.460
 3106.363  23.01 V 2  2.1197E-05    0.00002   6.556  -2.136   8.880  -5.740  -7.710
 3106.363  23.02 V 3  1.2041E-18    0.00000  17.604  -0.950   9.500  -6.010  -7.710
 3106.372  24.00 Cr1  4.2749E-03    0.00427   3.551  -2.732   8.090  -5.750  -7.680
 3106.373  25.01 Mn2  1.3455E-05    0.00001   8.741  -2.578   8.840  -5.680  -7.670
 3106.396  23.02 V 3  5.4255E-21    0.00000  18.090  -2.871   9.250  -6.220  -7.690
 3106.409  24.01 Cr2  6.1722E-04    0.00062   7.386  -2.350   8.610  -6.430  -7.730
 3106.421  26.00 Fe1  6.7488E-05    0.00007   3.047  -7.228   6.850  -3.720  -7.260
 3106.444  25.01 Mn2  1.1868E-03    0.00119   6.913  -2.232   8.560  -6.480  -7.880
 3106.444  16.00 S 1  9.3798E-09    0.00000   7.868  -8.163   8.690  -4.260  -7.150
 3106.449  26.01 Fe2  1.0259E-09    0.00000  11.460  -5.850   8.420  -6.040  -7.500
 3106.460  27.01 Co2  3.8282E-08    0.00000   9.008  -3.837   9.170  -5.850  -7.740
 3106.460  24.00 Cr1  3.8922E-05    0.00004   3.369  -4.932   7.980  -6.010  -7.740
 3106.467  25.01 Mn2  1.1699E-07    0.00000  10.263  -3.307   8.790  -3.600  -7.160
 3106.486  22.01 Ti2  6.0756E-10    0.00000   0.012 -13.306   1.650  -6.410  -7.930
 3106.486  22.01 Ti2  7.4747E-07    0.00000   0.012 -10.216   1.650  -6.410  -7.930
 3106.497  22.01 Ti2  2.3343E-05    0.00002   6.488  -3.055   8.460  -5.750  -7.480
 3106.503  26.00 Fe1  2.2829E+00    2.28291   3.241  -2.529   7.490  -4.410  -7.140
 3106.513  27.00 Co1  1.1005E-05    0.00001   2.718  -5.708   7.260  -4.790  -7.490
 3106.524  62.01 Sm2  1.5664E-01    0.15664   0.278  -0.816   8.362  -5.743  -7.706
 3106.526  23.02 V 3  7.0807E-18    0.00000  17.543  -0.234   9.450  -5.990  -7.720
 3106.537  26.00 Fe1  2.0850E+00    2.08503   2.454  -3.257   8.100  -5.660  -7.700
 3106.555  67.02 Ho3  2.6925E-09    0.00000   4.539  -2.140   8.362  -5.670  -7.824
 3106.560  24.01 Cr2  1.1640E-04    0.00012   8.414  -2.175   8.880  -5.660  -7.410
 3106.564  26.01 Fe2  4.5743E+01   45.74279   3.814  -1.891   8.580  -6.510  -7.890
 3106.566  22.01 Ti2  1.4908E-05    0.00001   6.506  -3.234   8.490  -5.870  -7.480
 3106.576  40.01 Zr2  1.0122E+01   10.12202   0.999   0.090   8.362  -5.938  -7.769
 3106.584  58.02 Ce3  3.7909E-12    0.00000  11.177  -0.500   8.362  -4.535  -7.460
 3106.586  29.01 Cu2  1.2209E-14    0.00000  14.228  -6.512   8.150  -4.770  -7.330
 3106.592  26.00 Fe1  2.4002E-06    0.00000   3.047  -8.677   7.290  -4.570  -7.320
 3106.611  22.01 Ti2  1.7225E-01    0.17225   5.032  -0.461   8.770  -5.610  -7.640
 3106.612  26.00 Fe1  1.0502E-05    0.00001   3.047  -8.036   7.330  -4.960  -7.320
 3106.621  24.00 Cr1  1.4395E-06    0.00000   3.889  -5.909   7.400  -3.590  -6.750
 3106.622  24.00 Cr1  2.1292E-02    0.02129   3.889  -1.739   7.430  -3.070  -6.760
 3106.622  24.00 Cr1  8.9995E-06    0.00001   3.889  -5.113   6.790  -2.880  -6.720
 3106.622  24.00 Cr1  8.3602E-04    0.00084   3.889  -3.145   7.360  -3.200  -6.730
 3106.628  23.01 V 2  1.9154E+00    1.91544   2.268  -0.932   8.360  -6.530  -7.860
 3106.639   9.01 F 2  4.1976E-34    0.00000  33.025  -1.760   8.362  -4.505  -7.310
 3106.683  26.01 Fe2  1.5699E-06    0.00000   9.058  -4.767   8.730  -5.710  -7.510
 3106.688  90.01 Th2  6.2434E-03    0.00624   1.311  -0.720   8.362  -5.642  -7.674
 3106.713  29.00 Cu1  5.0848E-08    0.00000   7.185  -4.761   9.040  -3.330  -7.090
 3106.722  16.00 S 1  3.6811E-07    0.00000   7.866  -6.571   7.720  -4.690  -6.930
 3106.722  16.00 S 1  5.2842E-08    0.00000   7.866  -7.414   7.840  -4.450  -6.940
 3106.735  70.01 Yb2  6.7870E-05    0.00007   5.517  -1.240   8.362  -4.725  -7.380
 3106.738  28.01 Ni2  4.9464E-10    0.00000  12.166  -4.697   7.970  -5.280  -7.680
 3106.738  28.01 Ni2  1.5392E-10    0.00000  12.166  -5.204   7.970  -5.320  -7.680
 3106.739  25.00 Mn1  1.6219E-01    0.16219   4.258  -0.870   7.950  -6.070  -7.740
 3106.740  25.01 Mn2  6.6495E-07    0.00000   6.668  -5.698   8.010  -6.210  -7.620
 3106.742  70.01 Yb2  5.3419E-07    0.00000   7.133  -1.930   8.362  -3.711  -7.056
 3106.752  27.00 Co1  6.0325E-05    0.00006   2.877  -4.830   7.870  -4.520  -7.440
 3106.760  24.01 Cr2  1.1022E-04    0.00011   8.536  -2.092   8.810  -5.650  -7.400
 3106.760  58.01 Ce2  4.1024E-03    0.00410   0.327  -2.400   8.362  -5.699  -7.692
 3106.764  25.02 Mn3  4.6532E-25    0.00000  21.901  -4.896   9.400  -5.900  -7.720
 3106.772  58.01 Ce2  1.9344E-03    0.00193   2.003  -1.260   8.362  -5.377  -7.589
 3106.781  68.01 Er2  1.8455E-01    0.18455   0.055  -1.190   8.362  -5.903  -7.757
 3106.782  23.01 V 2  1.1873E-05    0.00001   6.470  -2.463   8.910  -5.810  -7.720
 3106.785  27.01 Co2  7.5540E-10    0.00000  10.017  -4.659   8.990  -5.860  -7.660
 3106.804  22.00 Ti1  2.1576E+00    2.15757   1.053  -0.760   8.120  -5.970  -7.720
 3106.809  25.00 Mn1  3.9986E-05    0.00004   2.953  -5.620   7.660  -4.190  -7.120
 3106.814  26.00 Fe1  8.7429E-05    0.00009   3.018  -7.141   6.810  -3.670  -7.260
 3106.818  23.01 V 2  2.8366E-01    0.28366   2.544  -1.520   8.420  -6.490  -7.850
 3106.822  22.00 Ti1  2.2085E-03    0.00221   1.430  -3.420   8.520  -5.540  -7.590
 3106.826  29.00 Cu1  1.1234E-04    0.00011   6.947  -1.625   9.260  -5.520  -7.580
 3106.832   9.01 F 2  1.2389E-33    0.00000  33.025  -1.290   8.362  -4.505  -7.310
 3106.853  26.00 Fe1  3.1716E-03    0.00317   2.279  -6.228   7.210  -4.830  -7.490
 3106.888  26.00 Fe1  7.6238E-02    0.07624   3.430  -3.840   7.770  -4.010  -7.180
 3106.911  25.01 Mn2  2.8004E-07    0.00000  10.263  -2.928   8.790  -3.540  -7.160
 3106.913  25.00 Mn1  2.7059E-02    0.02706   4.268  -1.639   7.930  -5.950  -7.770
 3106.927  26.00 Fe1  5.1929E-02    0.05193   2.176  -5.104   8.000  -6.090  -7.790
 3106.932  70.01 Yb2  5.1311E-05    0.00005   5.633  -1.260   8.362  -4.676  -7.365
 3106.932  29.00 Cu1  1.6703E-03    0.00167   5.725  -1.522   8.140  -4.620  -7.230
 3106.933  24.02 Cr3  2.4276E-20    0.00000  14.971  -5.743   9.490  -6.330  -7.840
 3106.944  23.01 V 2  4.7201E-04    0.00047   3.753  -3.241   7.720  -6.420  -7.870
 3106.960  28.01 Ni2  2.2122E-08    0.00000  13.122  -2.210   8.320  -4.220  -7.160
 3106.962  26.00 Fe1  3.5506E-06    0.00000   3.047  -8.507   7.270  -4.460  -7.330
 3106.975  24.01 Cr2  1.8691E-04    0.00019   6.747  -3.428   8.960  -5.850  -7.580
 3106.976  70.01 Yb2  9.7210E-06    0.00001   5.613  -2.000   8.362  -4.685  -7.368
 3106.981  26.01 Fe2  5.2562E-04    0.00053   9.008  -2.286   8.890  -5.510  -7.580
 3106.984  58.02 Ce3  3.5255E-04    0.00035   2.413  -0.200   8.362  -5.630  -7.811
 3106.990  26.01 Fe2  1.6150E-07    0.00000   9.700  -5.193   8.810  -5.710  -7.630
 3105.004 108.00 OH1  5.3688E-02    0.05369   2.212  -2.610   8.363  -5.000  -7.477
 3105.226 108.00 OH1  5.0850E-04    0.00051   2.335  -4.526   8.363  -5.000  -7.477
 3105.237 108.00 OH1  2.8145E-02    0.02815   1.656  -3.377   8.363  -5.000  -7.477
 3105.251 108.00 OH1  2.8868E-02    0.02887   1.656  -3.366   8.363  -5.000  -7.477
 3105.266 108.00 OH1  2.4855E-03    0.00249   2.168  -3.983   8.363  -5.000  -7.477
 3105.289 108.00 OH1  4.1332E-01    0.41332   1.583  -2.274   8.363  -5.000  -7.477
 3105.321 108.00 OH1  2.1729E-05    0.00002   1.589  -6.548   8.363  -5.000  -7.477
 3105.324 108.00 OH1  3.7870E-02    0.03787   1.583  -3.312   8.363  -5.000  -7.477
 3105.346 108.00 OH1  2.9995E-02    0.02999   1.669  -3.338   8.363  -5.000  -7.477
 3105.363 108.00 OH1  4.6350E-02    0.04635   1.669  -3.149   8.363  -5.000  -7.477
 3105.401 108.00 OH1  1.0449E-02    0.01045   1.597  -3.859   8.363  -5.000  -7.477
 3105.423 108.00 OH1  8.0616E-01    0.80616   0.304  -3.103   8.363  -5.000  -7.477
 3105.427 108.00 OH1  1.6564E-03    0.00166   0.302  -5.792   8.363  -5.000  -7.477
 3105.562 108.00 OH1  2.1200E-02    0.02120   1.647  -3.508   8.363  -5.000  -7.477
 3105.569 108.00 OH1  1.9592E-01    0.19592   0.485  -3.559   8.363  -5.000  -7.477
 3105.572 108.00 OH1  1.2628E-02    0.01263   1.647  -3.733   8.363  -5.000  -7.477
 3105.666 108.00 OH1  2.5554E+01   25.55384   0.304  -1.602   8.363  -5.000  -7.477
 3105.669 108.00 OH1  5.2506E-02    0.05251   0.302  -4.291   8.363  -5.000  -7.477
 3105.670 108.00 OH1  1.0974E-05    0.00001   2.335  -6.192   8.363  -5.000  -7.477
 3105.704 108.00 OH1  4.0257E-04    0.00040   0.483  -6.248   8.363  -5.000  -7.477
 3105.752 108.00 OH1  2.3864E-04    0.00024   2.282  -4.901   8.363  -5.000  -7.477
 3105.848 108.00 OH1  7.8297E-05    0.00008   1.578  -6.001   8.363  -5.000  -7.477
 3105.941 108.00 OH1  2.9318E-02    0.02932   1.685  -3.334   8.363  -5.000  -7.477
 3105.961 108.00 OH1  6.3699E-02    0.06370   1.685  -2.997   8.363  -5.000  -7.477
 3105.985 108.00 OH1  5.6804E-02    0.05680   0.351  -4.214   8.363  -5.000  -7.477
 3106.019 108.00 OH1  2.7590E+01   27.59026   0.354  -1.525   8.363  -5.000  -7.477
 3106.055 108.00 OH1  8.6898E-01    0.86898   0.036  -3.305   8.363  -5.000  -7.477
 3106.058 108.00 OH1  8.5462E-04    0.00085   1.578  -4.963   8.363  -5.000  -7.477
 3106.081 108.00 OH1  1.7783E-03    0.00178   0.036  -5.994   8.363  -5.000  -7.477
 3106.122 108.00 OH1  9.6948E-05    0.00010   2.384  -5.203   8.363  -5.000  -7.477
 3106.187 108.00 OH1  5.9692E-05    0.00006   1.651  -6.055   8.362  -5.000  -7.477
 3106.247 108.00 OH1  1.4402E-03    0.00144   0.351  -5.810   8.362  -5.000  -7.477
 3106.251 108.00 OH1  3.2672E-03    0.00327   1.997  -4.014   8.362  -5.000  -7.477
 3106.253 108.00 OH1  5.8200E-05    0.00006   1.651  -6.066   8.362  -5.000  -7.477
 3106.282 108.00 OH1  9.5842E-05    0.00010   1.664  -5.838   8.362  -5.000  -7.477
 3106.283 108.00 OH1  6.9951E-01    0.69951   0.354  -3.121   8.362  -5.000  -7.477
 3106.367 108.00 OH1  6.2025E-05    0.00006   1.664  -6.027   8.362  -5.000  -7.477
 3106.430 108.00 OH1  2.1072E-04    0.00021   2.289  -4.949   8.362  -5.000  -7.477
 3106.457 108.00 OH1  7.2876E-06    0.00001   2.384  -6.327   8.362  -5.000  -7.477
 3106.507 108.00 OH1  2.7067E-02    0.02707   0.095  -4.760   8.362  -5.000  -7.477
 3106.520 108.00 OH1  2.6059E-05    0.00003   1.643  -6.422   8.362  -5.000  -7.477
 3106.546 108.00 OH1  1.3227E+01   13.22672   0.095  -2.071   8.362  -5.000  -7.477
 3106.568 108.00 OH1  4.3749E-05    0.00004   1.643  -6.197   8.362  -5.000  -7.477
 3106.705 108.00 OH1  7.0753E-06    0.00001   2.289  -6.423   8.362  -5.000  -7.477
 3106.858 108.00 OH1  1.3171E-04    0.00013   1.680  -5.686   8.362  -5.000  -7.477
 3106.864 108.00 OH1  2.4316E-01    0.24316   2.346  -1.837   8.362  -5.000  -7.477
 3106.961 108.00 OH1  6.0625E-05    0.00006   1.680  -6.023   8.362  -5.000  -7.477


==> anc/linedat/lines_OH3117.dat <==
 3117.003  58.01 Ce2  4.0985E-03    0.00410   1.412  -1.450   8.359  -5.504  -7.630
 3117.004  26.00 Fe1  6.7740E-02    0.06774   2.484  -4.718   7.990  -4.250  -7.520
 3117.028  26.00 Fe1  6.7956E-04    0.00068   3.111  -6.168   6.780  -3.710  -7.260
 3117.046  29.01 Cu2  3.2727E-15    0.00000  14.134  -7.165   7.890  -4.270  -7.420
 3117.049  29.01 Cu2  5.6612E-15    0.00000  14.134  -6.927   7.900  -4.300  -7.420
 3117.053  27.01 Co2  6.4455E-09    0.00000   9.986  -3.754   8.820  -5.980  -7.510
 3117.061  27.04 Co5  1.1438E-93    0.00000  35.888  -2.348   9.530  -6.910  -8.060
 3117.065  24.00 Cr1  2.2650E-03    0.00226   2.544  -3.888   7.210  -6.160  -7.810
 3117.105  24.01 Cr2  7.3510E-08    0.00000   9.297  -4.601   8.590  -5.630  -7.490
 3117.112  10.01 Ne2  6.4843E-37    0.00000  34.803  -3.700   8.359  -4.508  -7.311
 3117.115  23.02 V 3  8.3696E-20    0.00000  17.604  -2.107   9.480  -6.000  -7.710
 3117.121  58.01 Ce2  4.0904E-05    0.00004   1.813  -3.100   8.359  -5.422  -7.603
 3117.129  28.02 Ni3  6.4528E-17    0.00000  12.131  -3.784   8.860  -6.740  -7.970
 3117.151  18.01 Ar2  1.4370E-20    0.00000  22.267  -2.020   8.359  -4.015  -7.153
 3117.154  10.01 Ne2  1.3548E-34    0.00000  34.803  -1.380   8.359  -4.508  -7.311
 3117.158  26.00 Fe1  1.2335E-04    0.00012   3.654  -6.434   7.400  -2.530  -7.010
 3117.158  26.00 Fe1  1.6871E-06    0.00000   3.654  -8.298   7.400  -2.590  -7.010
 3117.172  58.01 Ce2  6.7729E-04    0.00068   1.677  -2.000   8.359  -5.451  -7.613
 3117.179  24.01 Cr2  7.1016E-08    0.00000   9.281  -4.630   8.580  -5.530  -7.500
 3117.181  26.03 Fe4  4.1786E-42    0.00000  24.410  -2.046   9.310  -6.770  -8.000
 3117.186  23.02 V 3  5.5410E-18    0.00000  17.571  -0.315   9.550  -5.990  -7.710
 3117.194  28.00 Ni1  9.1613E-05    0.00009   3.306  -5.808   6.640  -3.400  -7.180
 3117.221  17.01 Cl2  5.2433E-17    0.00000  18.160  -2.620   8.359  -4.220  -7.219
 3117.253  65.01 Tb2  4.5644E-02    0.04564   0.373  -0.383   8.359  -5.800  -7.724
 3117.255  24.01 Cr2  8.6387E+00    8.63872   4.074  -1.101   8.400  -6.550  -7.790
 3117.313  69.01 Tm2  1.1504E-04    0.00012   3.295  -0.900   8.359  -5.359  -7.583
 3117.317  24.01 Cr2  3.7193E-02    0.03719   4.074  -3.467   8.400  -6.550  -7.790
 3117.347  25.01 Mn2  6.3106E-11    0.00000  10.150  -6.673   8.530  -4.080  -7.250
 3117.347  25.01 Mn2  2.9314E-09    0.00000  10.150  -5.006   8.530  -3.970  -7.250
 3117.347  25.01 Mn2  7.7459E-10    0.00000  10.150  -5.584   8.530  -4.280  -7.250
 3117.362  14.01 Si2  2.2965E-11    0.00000  15.895  -4.202   9.460  -2.880  -6.930
 3117.372  26.01 Fe2  6.5090E-03    0.00651   7.487  -2.523   8.600  -6.490  -7.680
 3117.386  25.01 Mn2  1.1222E-10    0.00000  10.150  -6.423   8.530  -3.830  -7.250
 3117.386  25.01 Mn2  2.0658E-10    0.00000  10.150  -6.158   8.530  -3.830  -7.250
 3117.386  25.01 Mn2  8.5129E-12    0.00000  10.150  -7.543   8.530  -3.770  -7.250
 3117.396  24.01 Cr2  3.7359E-11    0.00000  10.321  -6.999   8.780  -4.230  -7.380
 3117.403  28.00 Ni1  3.2583E-04    0.00033   3.306  -5.257   6.650  -3.350  -7.180
 3117.403  28.00 Ni1  6.4267E-04    0.00064   3.306  -4.962   6.650  -3.400  -7.180
 3117.404  25.01 Mn2  6.0802E-04    0.00061   5.437  -3.813   8.480  -6.480  -7.860
 3117.405  26.00 Fe1  3.0790E-01    0.30790   3.368  -3.287   7.700  -3.450  -7.110
 3117.406  26.02 Fe3  8.5316E-25    0.00000  23.160  -4.588   9.360  -5.230  -7.610
 3117.410  26.02 Fe3  1.6060E-20    0.00000  18.302  -4.564   9.570  -6.350  -7.850
 3117.425  90.02 Th3  1.4698E-08    0.00000   5.860   0.080   8.359  -5.298  -7.705
 3117.427  25.01 Mn2  3.9986E-01    0.39986   4.517  -1.800   8.680  -6.470  -7.870
 3117.427  26.03 Fe4  2.5707E-45    0.00000  23.658  -5.915   9.640  -6.770  -7.990
 3117.438  73.00 Ta1  1.0016E-03    0.00100   0.249  -1.450   8.359  -6.576  -7.732
 3117.453  22.00 Ti1  7.5985E-01    0.75985   1.067  -1.200   8.120  -5.970  -7.720
 3117.456  23.01 V 2  4.5848E-03    0.00458   3.796  -2.215   7.660  -6.410  -7.870
 3117.460  26.01 Fe2  1.2718E-03    0.00127   8.230  -2.582   8.960  -5.730  -7.440
 3117.460  26.01 Fe2  1.4720E-03    0.00147   9.058  -1.794   9.000  -5.800  -7.540
 3117.461  24.00 Cr1  2.4731E-05    0.00002   2.545  -5.849   7.210  -6.160  -7.810
 3117.475  69.01 Tm2  3.2396E-04    0.00032   2.964  -0.740   8.359  -5.432  -7.607
 3117.476  26.01 Fe2  2.8512E-02    0.02851   8.307  -1.164   8.930  -5.740  -7.420
 3117.481  23.01 V 2  7.7240E-04    0.00077   6.496  -0.626   8.900  -5.830  -7.720
 3117.488  24.00 Cr1  7.1655E-04    0.00072   2.545  -4.387   7.210  -6.160  -7.810
 3117.495  26.01 Fe2  2.5368E-06    0.00000   9.069  -4.548   8.890  -5.450  -7.540
 3117.506  66.01 Dy2  9.7890E-02    0.09789   1.925   0.149   8.359  -5.564  -7.649
 3117.508  27.04 Co5  2.5191E-91    0.00000  30.855  -4.409   9.890  -6.910  -8.060
 3117.529  25.00 Mn1  2.9128E-01    0.29128   3.772  -1.040   7.930  -4.640  -7.540
 3117.531  29.00 Cu1  5.1409E-04    0.00051   5.575  -2.164   7.890  -4.500  -7.280
 3117.537  24.00 Cr1  7.4005E-03    0.00740   3.449  -2.582   8.410  -5.910  -7.700
 3117.539  24.00 Cr1  1.7229E-03    0.00172   3.889  -2.830   6.940  -2.810  -6.720
 3117.542  42.00 Mo1  8.4084E-04    0.00084   3.078  -0.447   8.359  -1.778  -6.197
 3117.543  26.01 Fe2  7.5023E-11    0.00000  11.444  -6.999   8.400  -4.240  -7.330
 3117.549  24.01 Cr2  4.2282E-05    0.00004   8.503  -2.536   8.830  -5.670  -7.410
 3117.560  24.01 Cr2  2.9737E-11    0.00000  10.736  -6.735   9.190  -5.850  -7.660
 3117.560  68.02 Er3  1.8374E-07    0.00000   4.484  -0.930   8.359  -5.668  -7.823
 3117.576  74.00 W 1  2.4993E-02    0.02499   1.650  -0.080   8.359  -6.096  -7.578
 3117.577  24.00 Cr1  4.5527E-05    0.00005   3.369  -4.863   6.720  -3.370  -7.260
 3117.588  24.00 Cr1  9.2741E-03    0.00927   3.889  -2.099   7.600  -3.130  -6.740
 3117.590  23.01 V 2  7.3280E-08    0.00000   6.713  -4.459   8.820  -5.750  -7.690
 3117.592  58.01 Ce2  1.6338E-05    0.00002   1.320  -3.930   8.359  -5.523  -7.636
 3117.610  29.00 Cu1  8.4783E-06    0.00001   6.553  -3.091   8.430  -2.540  -6.690
 3117.610  29.00 Cu1  1.5393E-06    0.00000   6.553  -3.832   7.640  -2.140  -6.690
 3117.610  29.00 Cu1  1.1332E-08    0.00000   6.553  -5.965   7.320  -2.160  -6.710
 3117.610  29.00 Cu1  1.3593E-10    0.00000   6.553  -7.886   7.320  -1.510  -6.680
 3117.632  69.02 Tm3  2.5479E-10    0.00000   5.334  -2.280   8.359  -5.675  -7.825
 3117.634  23.02 V 3  9.2211E-24    0.00000  18.276  -5.477   9.270  -6.140  -7.680
 3117.640  26.00 Fe1  2.2499E+01   22.49947   0.990  -3.504   6.260  -6.280  -7.870
 3117.654  20.00 Ca1  1.3419E+00    1.34187   1.899  -2.325   6.500  -3.280  -6.780
 3117.666  22.01 Ti2  3.4046E+02  340.45675   1.231  -0.490   8.320  -6.410  -7.860
 3117.671  24.01 Cr2  6.3519E-05    0.00006   6.773  -3.873   8.920  -5.860  -7.570
 3117.677  24.00 Cr1  1.3104E-04    0.00013   3.890  -3.948   7.160  -2.240  -6.750
 3117.677  24.00 Cr1  3.5761E-04    0.00036   3.890  -3.512   7.100  -3.110  -6.750
 3117.684  90.01 Th2  1.5044E-02    0.01504   0.830  -0.758   8.359  -5.726  -7.701
 3117.699  27.01 Co2  5.9976E-09    0.00000  10.423  -3.403   9.010  -5.580  -7.450
 3117.712  69.01 Tm2  3.9893E-07    0.00000   3.295  -3.360   8.359  -5.360  -7.584
 3117.722  27.04 Co5  2.4354E-94    0.00000  35.161  -3.656   9.730  -6.900  -8.060
 3117.751  25.02 Mn3  4.8476E-25    0.00000  17.963  -8.323   9.470  -5.930  -7.750
 3117.761  58.01 Ce2  4.1566E-03    0.00416   1.748  -1.150   8.359  -5.436  -7.608
 3117.777  25.00 Mn1  1.2948E-05    0.00001   3.075  -6.002   7.700  -3.790  -7.170
 3117.777  25.00 Mn1  5.1430E-06    0.00001   3.075  -6.403   7.700  -3.820  -7.170
 3117.777  25.00 Mn1  1.6452E-06    0.00000   3.075  -6.898   7.700  -3.860  -7.170
 3117.777  25.00 Mn1  3.7086E-07    0.00000   3.075  -7.545   7.700  -3.910  -7.170
 3117.777  25.00 Mn1  4.1135E-08    0.00000   3.075  -8.500   7.700  -4.010  -7.170
 3117.783  69.01 Tm2  6.4551E-06    0.00001   2.679  -2.690   8.359  -5.491  -7.626
 3117.784  25.02 Mn3  9.7843E-21    0.00000  17.931  -4.046   9.390  -6.280  -7.830
 3117.788  10.01 Ne2  6.0529E-36    0.00000  34.803  -2.730   8.359  -4.509  -7.311
 3117.788   9.01 F 2  1.7862E-29    0.00000  29.448  -0.260   8.359  -4.134  -7.191
 3117.792  24.02 Cr3  1.1340E-20    0.00000   5.367 -14.476  -0.120  -6.590  -7.970
 3117.792  24.02 Cr3  2.9828E-21    0.00000   5.367 -15.056  -0.120  -6.590  -7.970
 3117.793  26.02 Fe3  1.6663E-21    0.00000  14.294  -9.055   9.380  -6.350  -7.850
 3117.793  28.01 Ni2  1.0259E-08    0.00000  12.540  -3.052   8.870  -5.870  -7.780
 3117.800  25.02 Mn3  7.5424E-17    0.00000  15.003  -2.721   9.170  -6.620  -7.940
 3117.804  70.01 Yb2  7.8497E-02    0.07850   3.318  -0.100   8.359  -5.381  -7.590
 3117.814  69.01 Tm2  2.4855E-05    0.00002   2.947  -1.870   8.359  -5.436  -7.608
 3117.819  25.01 Mn2  1.4656E-10    0.00000   9.469  -6.903   8.780  -4.230  -7.390
 3117.821  25.02 Mn3  3.0923E-21    0.00000  17.993  -4.492   9.340  -6.210  -7.810
 3117.842  26.01 Fe2  6.1619E-05    0.00006   8.992  -3.230   8.780  -6.190  -7.520
 3117.878  30.02 Zn3  7.4703E-35    0.00000  32.345  -3.164   8.359  -4.110  -8.045
 3117.898  22.00 Ti1  7.8170E-01    0.78170   1.053  -1.200   8.110  -6.000  -7.730
 3117.900  65.01 Tb2  6.5743E-02    0.06574   0.424  -0.180   8.359  -5.793  -7.722
 3117.905  23.00 V 1  2.0779E-05    0.00002   0.287  -5.475   7.130  -5.440  -7.800
 3117.910  23.01 V 2  2.6763E-05    0.00003   6.581  -2.012   8.880  -5.810  -7.710
 3117.910  62.01 Sm2  1.0871E-02    0.01087   0.248  -2.000   8.359  -5.750  -7.708
 3117.910  26.01 Fe2  3.1367E-05    0.00003   9.062  -3.462   9.010  -5.650  -7.450
 3117.917  26.00 Fe1  3.4702E-04    0.00035   3.111  -6.460   7.310  -4.720  -7.320
 3117.925  24.00 Cr1  1.5815E-04    0.00016   3.887  -3.869   7.250  -2.870  -6.720
 3117.930  25.00 Mn1  1.7721E-08    0.00000   3.853  -8.185   7.460  -6.310  -7.830
 3117.942  10.01 Ne2  3.4832E-34    0.00000  34.803  -0.970   8.359  -4.509  -7.311
 3117.948  14.00 Si1  8.5804E-10    0.00000   7.731  -8.852   9.010  -3.650  -7.020
 3117.962  22.00 Ti1  5.1917E-01    0.51917   2.103  -0.459   8.380  -4.190  -7.400
 3117.973  26.00 Fe1  3.9650E-04    0.00040   3.430  -6.123   7.720  -4.400  -7.120
 3117.981  10.01 Ne2  3.2309E-31    0.00000  30.886  -1.430   8.359  -5.625  -7.668
 3117.985  25.01 Mn2  1.8968E-10    0.00000   9.469  -6.791   8.770  -4.230  -7.390
 3117.987  28.00 Ni1  2.7483E-04    0.00027   3.306  -5.331   6.650  -3.670  -7.180
 3117.989  28.00 Ni1  6.1386E-07    0.00000   3.306  -7.982   6.650  -3.330  -7.180
 3117.990  25.02 Mn3  1.1329E-21    0.00000  17.872  -5.034   9.440  -5.930  -7.750
 3117.998  26.02 Fe3  4.1383E-20    0.00000  18.302  -4.153   9.570  -6.350  -7.850
 3117.999  24.01 Cr2  1.3288E-04    0.00013   6.793  -3.535   8.960  -5.850  -7.570
 3118.006  26.03 Fe4  1.8816E-42    0.00000  24.317  -2.474   9.580  -6.770  -8.000
 3118.008  26.01 Fe2  5.9206E-04    0.00059   9.069  -2.180   8.800  -5.640  -7.500
 3118.011  28.01 Ni2  3.1815E-11    0.00000  12.280  -5.788   9.140  -4.760  -7.460
 3118.025  25.02 Mn3  2.3333E-22    0.00000  21.942  -2.159   9.340  -5.910  -7.710
 3118.034  64.02 Gd3  2.9441E-04    0.00029   1.432   0.000   8.359  -5.719  -7.839
 3118.042  26.01 Fe2  2.6039E-06    0.00000   8.943  -4.647   9.040  -5.830  -7.560
 3118.044  24.01 Cr2  5.0103E-11    0.00000  10.748  -6.498   9.130  -5.090  -7.400
 3118.051  24.00 Cr1  1.5086E-04    0.00015   2.987  -4.677   8.090  -6.010  -7.750
 3118.053  26.01 Fe2  1.4057E-11    0.00000  10.329  -8.702   8.930  -5.710  -7.680
 3118.067  23.01 V 2  4.5964E-03    0.00460   6.100  -0.198   8.810  -5.650  -7.650
 3118.117  67.02 Ho3  3.9347E-09    0.00000   4.224  -2.250   8.359  -5.695  -7.832
 3118.120  24.00 Cr1  3.1512E-02    0.03151   3.850  -1.602   8.110  -5.650  -7.710
 3118.122  25.00 Mn1  4.6174E-01    0.46174   3.772  -0.840   7.930  -4.640  -7.540
 3118.124  76.00 Os1  1.1821E-02    0.01182   2.804  -0.070   8.359  -5.875  -7.508
 3118.124  22.00 Ti1  4.5455E+00    4.54545   2.017   0.408   8.610  -4.970  -7.560
 3118.136  24.01 Cr2  9.1479E+00    9.14792   4.168  -0.994   8.300  -6.490  -7.860
 3118.144  26.03 Fe4  1.3725E-42    0.00000  22.709  -4.018   9.240  -6.780  -8.010
 3118.150  25.01 Mn2  2.3662E-10    0.00000   9.469  -6.695   8.770  -4.240  -7.390
 3118.159  69.01 Tm2  1.3442E-06    0.00000   3.435  -2.710   8.359  -5.327  -7.573
 3118.168  22.00 Ti1  8.9657E-07    0.00000   2.305  -6.045   6.880  -3.970  -7.180
 3118.171  26.00 Fe1  3.3478E-02    0.03348   2.882  -4.676   7.420  -4.940  -7.310
 3118.182  26.00 Fe1  3.8940E-06    0.00000   3.111  -8.410   7.270  -4.430  -7.320
 3118.186  23.01 V 2  1.2981E-03    0.00130   5.475  -1.294   8.610  -6.420  -7.850
 3118.191  69.01 Tm2  5.0288E-05    0.00005   3.283  -1.270   8.359  -5.362  -7.584
 3118.199  14.01 Si2  3.9679E-10    0.00000  15.450  -3.354   9.420  -5.640  -7.710
 3118.200  75.00 Re1  3.9314E-03    0.00393   1.457  -0.430   8.359  -6.138  -7.592
 3118.204  24.00 Cr1  1.7629E-03    0.00176   3.888  -2.821   7.250  -2.870  -6.720
 3118.223  24.01 Cr2  3.9798E-08    0.00000   7.772  -6.202   7.880  -5.890  -7.610
 3118.224  26.02 Fe3  9.3367E-16    0.00000  14.841  -2.828   9.360  -5.940  -7.750
 3118.228  26.01 Fe2  1.7307E-06    0.00000   2.828 -10.175   1.960  -6.500  -7.930
 3118.228  26.01 Fe2  4.3976E-08    0.00000   2.828 -11.770   1.960  -6.500  -7.930
 3118.245  22.00 Ti1  8.5427E-08    0.00000   2.305  -7.066   6.880  -3.960  -7.180
 3118.246  23.02 V 3  3.6939E-21    0.00000  17.545  -3.514   9.550  -6.000  -7.710
 3118.250  27.00 Co1  2.5394E+00    2.53937   0.174  -2.570   8.100  -6.110  -7.670
 3118.251  24.00 Cr1  5.6817E-03    0.00568   3.122  -2.983   8.300  -5.130  -7.560
 3118.281  22.00 Ti1  5.1817E-02    0.05182   1.968  -1.578   7.820  -4.130  -7.290
 3118.284  26.01 Fe2  2.6433E-05    0.00003   8.971  -3.616   8.680  -5.920  -7.510
 3118.291  26.01 Fe2  4.9191E-02    0.04919   7.473  -1.657   8.580  -6.410  -7.780
 3118.301  68.02 Er3  8.3715E-08    0.00000   4.200  -1.520   8.359  -5.689  -7.830
 3118.301  25.00 Mn1  2.5670E-09    0.00000   3.772  -9.095   7.900  -6.270  -7.580
 3118.311  25.02 Mn3  1.7319E-22    0.00000  21.906  -2.320   9.350  -5.880  -7.720
 3118.328  26.01 Fe2  1.9596E-05    0.00002   8.923  -3.788   9.050  -5.900  -7.570
 3118.330  70.01 Yb2  2.0563E-06    0.00000   6.303  -2.070   8.359  -4.353  -7.261
 3118.332  76.00 Os1  6.1878E-02    0.06188   1.411  -0.570   8.359  -6.467  -7.697
 3118.333  26.01 Fe2  1.0307E-05    0.00001   6.803  -5.922   8.620  -6.500  -7.900
 3118.354  29.00 Cu1  3.5617E-03    0.00356   5.395  -1.481   8.220  -5.210  -7.520
 3118.382  23.01 V 2  1.2205E+03 1220.50631   0.333   0.180   8.280  -6.460  -7.880
 3118.404  26.02 Fe3  5.1555E-13    0.00000   6.234  -7.617   8.770  -6.890  -7.960
 3118.419  24.01 Cr2  2.9735E-06    0.00000   8.215  -3.941   8.460  -6.390  -7.680
 3118.430  71.00 Lu1  4.1812E-02    0.04181   0.000  -0.230   8.359  -5.570  -7.410
 3118.453  69.01 Tm2  1.8782E-05    0.00002   3.349  -1.640   8.359  -5.347  -7.580
 3118.468  26.00 Fe1  1.0856E+02  108.56300   3.241  -0.851   7.810  -4.890  -7.180
 3118.547  26.01 Fe2  1.2947E-03    0.00129   8.371  -2.451   8.870  -5.720  -7.440
 3118.550  28.00 Ni1  2.9993E+00    2.99930   3.193  -1.392   8.230  -4.980  -7.530
 3118.584  25.02 Mn3  9.0116E-22    0.00000  21.908  -1.602   9.340  -5.910  -7.710
 3118.602  64.01 Gd2  1.4405E-01    0.14405   1.353   0.086   8.359  -5.738  -7.705
 3118.619  26.03 Fe4  2.2424E-43    0.00000  22.710  -4.804   9.240  -6.780  -8.010
 3118.642  27.00 Co1  2.1124E-01    0.21124   0.174  -3.650   7.200  -6.240  -7.730
 3118.646  24.01 Cr2  2.4099E+03 2409.92308   2.421  -0.102   8.359  -6.173  -7.840
 3118.656  30.02 Zn3  3.8488E-36    0.00000  32.336  -4.460   8.359  -4.113  -8.045
 3118.666   9.01 F 2  2.6427E-29    0.00000  29.448  -0.090   8.359  -4.135  -7.192
 3118.669  27.00 Co1  1.4229E-01    0.14229   1.785  -2.412   7.960  -6.090  -7.790
 3118.685  23.02 V 3  2.3697E-21    0.00000  19.162  -2.292   9.450  -5.980  -7.720
 3118.693  22.01 Ti2  9.8993E-06    0.00001   3.858  -5.728   8.760  -5.590  -7.640
 3118.704  22.00 Ti1  3.3020E-06    0.00000   0.818  -6.780   8.320  -5.750  -7.650
 3118.733   9.01 F 2  3.3270E-30    0.00000  29.448  -0.990   8.359  -4.135  -7.192
 3118.736  26.01 Fe2  2.8252E+00    2.82519   4.154  -2.802   8.560  -6.530  -7.880
 3118.738  28.01 Ni2  1.8524E-10    0.00000  12.616  -4.729   8.270  -4.570  -7.220
 3118.739  26.02 Fe3  6.7218E-13    0.00000  11.579  -2.825   9.020  -6.670  -7.950
 3118.740   7.02 N 3  4.7407E-54    0.00000  42.489  -1.685   8.359  -2.763  -6.893
 3118.749  26.00 Fe1  5.2779E-03    0.00528   2.279  -6.006   7.220  -4.950  -7.490
 3118.762  26.01 Fe2  1.0324E-04    0.00010   9.008  -2.992   8.690  -5.810  -7.510
 3118.770   7.02 N 3  4.7753E-59    0.00000  45.698  -3.874   8.359  -4.505  -7.451
 3118.772  26.02 Fe3  5.2717E-24    0.00000  20.870  -5.801   9.370  -6.320  -7.700
 3118.790   7.03 N 4  7.0880-102    0.00000  60.071  -0.684   9.660  -4.976  -7.702
 3118.806  42.00 Mo1  4.2512E-04    0.00043   2.523  -1.229   8.359  -4.613  -7.104
 3118.810  23.02 V 3  2.1680E-17    0.00000  17.605   0.307   9.290  -5.940  -7.720
 3118.822  22.01 Ti2  2.3488E+01   23.48801   1.084  -1.780   8.370  -6.430  -7.860
 3118.832  29.00 Cu1  1.1101E-03    0.00111   5.688  -1.731   8.100  -4.840  -7.280
 3118.833  58.01 Ce2  4.6013E-03    0.00460   1.092  -1.680   8.359  -5.567  -7.650
 3118.833  68.01 Er2  3.7097E-01    0.37097   1.951   0.773   8.359  -5.607  -7.663
 3118.852  24.00 Cr1  7.9172E-04    0.00079   3.890  -3.167   6.940  -2.810  -6.720
 3118.867  26.01 Fe2  2.9426E-03    0.00294   8.959  -1.580   9.040  -5.830  -7.560
 3118.880  26.01 Fe2  5.2103E-07    0.00000   9.008  -5.289   8.720  -5.810  -7.510
 3118.882  22.00 Ti1  2.0621E-06    0.00000   2.318  -5.672   6.880  -3.980  -7.180
 3118.887  23.02 V 3  5.9542E-25    0.00000  17.451  -7.389   9.200  -6.330  -7.690
 3118.893  22.00 Ti1  1.5607E-10    0.00000   2.318  -9.793   6.880  -3.980  -7.180
 3118.925  26.01 Fe2  3.8759E-08    0.00000   9.700  -5.812   8.940  -5.710  -7.690
 3118.926  25.01 Mn2  5.1300E-01    0.51300   4.509  -1.699   8.680  -6.470  -7.870
 3118.949  25.01 Mn2  8.0358E-12    0.00000   8.412  -9.089   8.660  -5.620  -7.500
 3118.955  23.01 V 2  1.8866E-03    0.00189   6.101  -0.584   8.800  -5.650  -7.650
 3118.956  23.02 V 3  2.3718E-17    0.00000  17.573   0.318   9.300  -5.950  -7.720
 3118.956  29.00 Cu1  4.6532E-07    0.00000   6.867  -4.077   7.640  -3.750  -6.780
 3118.956  29.00 Cu1  2.0642E-07    0.00000   6.867  -4.430   7.870  -3.490  -6.780
 3118.956  29.00 Cu1  1.8610E-07    0.00000   6.867  -4.475   8.260  -3.750  -6.780
 3118.957  27.02 Co3  3.8243E-19    0.00000   1.960 -14.139  -0.890  -6.710  -7.990
 3118.967  27.03 Co4  9.2105E-46    0.00000  20.299  -3.462   9.510  -6.830  -8.020
 3117.052 108.00 OH1  2.1793E+00    2.17930   0.134  -2.819   8.359  -5.000  -7.301
 3117.055 108.00 OH1  6.7387E-03    0.00674   1.392  -4.228   8.359  -5.000  -7.301
 3117.062 108.00 OH1  1.1339E-03    0.00113   1.880  -4.575   8.359  -5.000  -7.301
 3117.066 108.00 OH1  8.3769E-06    0.00001   1.604  -6.948   8.359  -5.000  -7.301
 3117.103 108.00 OH1  6.9557E-03    0.00696   2.062  -3.628   8.359  -5.000  -7.301
 3117.120 108.00 OH1  1.4354E-05    0.00001   1.779  -6.561   8.359  -5.000  -7.301
 3117.135 108.00 OH1  2.2867E-02    0.02287   0.133  -4.799   8.359  -5.000  -7.301
 3117.194 108.00 OH1  1.1152E+01   11.15161   0.134  -2.110   8.359  -5.000  -7.301
 3117.279 108.00 OH1  3.2340E+00    3.23397   1.401  -1.539   8.359  -5.000  -7.301
 3117.296 108.00 OH1  1.4207E-05    0.00001   2.055  -6.324   8.359  -5.000  -7.301
 3117.349 108.00 OH1  6.8885E-03    0.00689   1.788  -3.872   8.359  -5.000  -7.301
 3117.375 108.00 OH1  9.8371E-04    0.00098   0.474  -5.867   8.359  -5.000  -7.301
 3117.398 108.00 OH1  6.1324E-02    0.06132   1.656  -3.038   8.359  -5.000  -7.301
 3117.459 108.00 OH1  4.7781E-01    0.47781   0.477  -3.178   8.359  -5.000  -7.301
 3117.540 108.00 OH1  2.0017E-04    0.00020   1.758  -5.435   8.359  -5.000  -7.301
 3117.625 108.00 OH1  1.7515E-02    0.01752   1.822  -3.437   8.359  -5.000  -7.301
 3117.656 108.00 OH1  1.2230E-01    0.12230   1.822  -2.593   8.359  -5.000  -7.301
 3117.675 108.00 OH1  1.1443E-02    0.01144   1.871  -3.579   8.359  -5.000  -7.301
 3117.678 108.00 OH1  4.7853E-02    0.04785   0.474  -4.180   8.359  -5.000  -7.301
 3117.706 108.00 OH1  1.5579E-03    0.00156   2.055  -4.284   8.359  -5.000  -7.301
 3117.714 108.00 OH1  6.9111E-01    0.69111   1.871  -1.798   8.359  -5.000  -7.301
 3117.763 108.00 OH1  2.3243E+01   23.24314   0.477  -1.491   8.359  -5.000  -7.301
 3117.781 108.00 OH1  3.0272E-02    0.03027   0.163  -4.651   8.359  -5.000  -7.301
 3117.808 108.00 OH1  2.4165E-06    0.00000   2.540  -6.669   8.359  -5.000  -7.301
 3117.889 108.00 OH1  1.4763E+01   14.76334   0.164  -1.962   8.359  -5.000  -7.301
 3118.037 108.00 OH1  1.2960E-02    0.01296   1.663  -3.707   8.359  -5.000  -7.301
 3118.079 108.00 OH1  2.5606E-02    0.02561   1.685  -3.392   8.359  -5.000  -7.301
 3118.096 108.00 OH1  1.5183E-01    0.15183   1.685  -2.619   8.359  -5.000  -7.301
 3118.121 108.00 OH1  6.7025E-06    0.00001   2.404  -6.345   8.359  -5.000  -7.301
 3118.245 108.00 OH1  4.0133E-03    0.00401   1.614  -4.259   8.359  -5.000  -7.301
 3118.291 108.00 OH1  1.4376E-03    0.00144   1.863  -4.487   8.359  -5.000  -7.301
 3118.297 108.00 OH1  1.2680E-04    0.00013   1.651  -5.727   8.359  -5.000  -7.301
 3118.354 108.00 OH1  2.5337E-04    0.00025   1.816  -5.282   8.359  -5.000  -7.301
 3118.414 108.00 OH1  1.1917E-01    0.11917   2.411  -2.089   8.359  -5.000  -7.301
 3118.451 108.00 OH1  1.1463E-03    0.00115   2.300  -4.203   8.359  -5.000  -7.301
 3118.503 108.00 OH1  2.3512E-04    0.00024   2.404  -4.800   8.359  -5.000  -7.301
 3118.507 108.00 OH1  6.8200E-03    0.00682   2.064  -3.635   8.359  -5.000  -7.301
 3118.540 108.00 OH1  3.0915E-06    0.00000   2.403  -6.682   8.359  -5.000  -7.301
 3118.552 108.00 OH1  3.6290E-05    0.00004   1.816  -6.126   8.359  -5.000  -7.301
 3118.600 108.00 OH1  2.4381E-03    0.00244   2.434  -3.758   8.359  -5.000  -7.301
 3118.601 108.00 OH1  2.3805E-05    0.00002   1.863  -6.268   8.359  -5.000  -7.301
 3118.656 108.00 OH1  1.7837E-06    0.00000   2.340  -6.976   8.359  -5.000  -7.301
 3118.881 108.00 OH1  1.0791E-01    0.10791   0.442  -3.855   8.359  -5.000  -7.301
 3118.918 108.00 OH1  2.2129E-04    0.00022   0.441  -6.544   8.359  -5.000  -7.301
 3118.920 108.00 OH1  7.4790E-01    0.74790   2.064  -1.595   8.359  -5.000  -7.301
 3118.946 108.00 OH1  1.0616E-01    0.10616   1.793  -2.680   8.359  -5.000  -7.301
 3118.951 108.00 OH1  3.1394E-04    0.00031   1.680  -5.308   8.359  -5.000  -7.301
 3118.955 108.00 OH1  6.8921E-06    0.00001   2.300  -6.424   8.359  -5.000  -7.301
 3118.977 108.00 OH1  1.7503E-01    0.17503   2.434  -1.902   8.359  -5.000  -7.301


==> anc/linedat/lines_OH3124.dat <==
 3123.006  26.01 Fe2  9.0853E-10    0.00000  11.481  -5.883   8.770  -6.040  -7.500
 3123.014  24.00 Cr1  1.8859E+00    1.88593   2.967  -0.597   8.160  -5.870  -7.740
 3123.028  26.01 Fe2  1.0683E-04    0.00011   9.004  -2.980   8.730  -5.740  -7.510
 3123.032  24.01 Cr2  4.1108E-09    0.00000   9.105  -6.021   8.690  -5.130  -7.460
 3123.035  42.00 Mo1  7.6711E-04    0.00077   2.595  -0.909   8.358  -4.486  -7.063
 3123.037   2.00 He1  1.3107E-12    0.00000  20.616  -5.174   8.358   2.216  -4.918
 3123.043  69.01 Tm2  5.8062E-05    0.00006   2.971  -1.480   8.358  -5.432  -7.607
 3123.049  26.01 Fe2  3.5436E-05    0.00004   9.058  -3.412   8.760  -5.670  -7.520
 3123.050  65.01 Tb2  4.3122E-02    0.04312   0.427  -0.360   8.358  -5.793  -7.722
 3123.053  28.01 Ni2  5.9647E-09    0.00000  12.060  -3.707   8.270  -5.130  -7.350
 3123.072  69.02 Tm3  1.0904E-11    0.00000   6.269  -2.830   8.358  -5.602  -7.802
 3123.073  22.00 Ti1  5.8397E+00    5.83968   0.900  -0.460   8.000  -5.990  -7.740
 3123.075  29.00 Cu1  2.1199E-04    0.00021   5.245  -2.837   7.510  -4.660  -7.340
 3123.089  68.01 Er2  1.6985E-01    0.16985   1.402  -0.046   8.358  -5.703  -7.694
 3123.092  25.02 Mn3  2.7119E-19    0.00000  17.973  -2.566   9.370  -6.290  -7.830
 3123.092  24.01 Cr2  3.3987E-07    0.00000   9.388  -3.856   8.850  -6.390  -7.560
 3123.101   2.00 He1  1.3694E-12    0.00000  20.616  -5.155   8.358   2.140  -4.943
 3123.111  24.01 Cr2  3.3900E-12    0.00000  10.499  -7.885   8.670  -5.040  -7.320
 3123.112  26.02 Fe3  7.9085E-13    0.00000  10.461  -3.732   8.800  -6.670  -7.960
 3123.114  25.01 Mn2  1.6556E-01    0.16556   4.497  -2.200   8.710  -6.470  -7.870
 3123.127  25.01 Mn2  5.2933E-01    0.52933   5.815  -0.542   8.370  -6.470  -7.890
 3123.139  26.00 Fe1  5.7028E-04    0.00057   3.417  -5.976   7.760  -3.440  -7.120
 3123.145  28.01 Ni2  2.6543E-05    0.00003   8.311  -3.339   9.000  -5.890  -7.780
 3123.146  22.00 Ti1  1.3278E-05    0.00001   0.826  -6.168   8.290  -5.600  -7.630
 3123.153  27.00 Co1  1.2918E-04    0.00013   3.054  -4.343   7.570  -4.150  -7.270
 3123.160  28.01 Ni2  3.1712E-10    0.00000  11.745  -5.257   9.180  -5.780  -7.690
 3123.168   2.00 He1  1.4306E-12    0.00000  20.616  -5.136   8.358   2.065  -4.967
 3123.168  75.00 Re1  8.8767E-04    0.00089   1.955  -0.640   8.358  -5.895  -7.514
 3123.177  25.02 Mn3  2.5022E-24    0.00000  21.901  -4.164   9.320  -5.920  -7.710
 3123.180  24.00 Cr1  8.7483E-02    0.08748   3.122  -1.795   8.270  -5.100  -7.560
 3123.187   9.03 F 4  1.3773-113    0.00000  57.081  -2.260   8.358  -5.697  -7.932
 3123.199  26.00 Fe1  1.9683E+01   19.68298   2.433  -2.299   7.800  -6.090  -7.800
 3123.226  24.01 Cr2  2.6728E-08    0.00000  10.321  -4.144   8.800  -4.300  -7.380
 3123.226  29.01 Cu2  7.0637E-14    0.00000  14.338  -5.652   8.950  -4.630  -7.290
 3123.227  69.01 Tm2  8.4977E-06    0.00001   3.422  -1.920   8.358  -5.332  -7.575
 3123.228  58.01 Ce2  1.9509E-03    0.00195   0.740  -2.360   8.358  -5.632  -7.671
 3123.233  23.00 V 1  2.1992E-06    0.00000   1.064  -5.770   8.050  -5.570  -7.740
 3123.237   2.00 He1  1.4981E-12    0.00000  20.616  -5.116   8.358   1.993  -4.990
 3123.259  26.00 Fe1  4.5287E+00    4.52868   2.176  -3.162   7.160  -4.850  -7.490
 3123.282  29.00 Cu1  2.0346E-05    0.00002   7.206  -2.139   9.260  -4.980  -7.630
 3123.288  26.00 Fe1  7.4707E-07    0.00000   3.603  -8.696   7.390  -3.890  -7.010
 3123.289  26.00 Fe1  3.1685E+00    3.16852   2.759  -2.807   7.660  -4.530  -7.460
 3123.290  69.01 Tm2  9.1897E-04    0.00092   2.766  -0.460   8.358  -5.475  -7.620
 3123.306  26.00 Fe1  8.2483E-08    0.00000   3.603  -9.653   7.390  -3.130  -7.010
 3123.307  20.01 Ca2  4.1207E-02    0.04121   7.047  -2.038   8.630  -3.130  -7.010
 3123.310   2.00 He1  1.5651E-12    0.00000  20.616  -5.097   8.358   1.922  -5.013
 3123.314  25.01 Mn2  2.0907E-08    0.00000  10.283  -4.036   8.740  -3.560  -7.160
 3123.323  28.04 Ni5  3.6393E-98    0.00000  38.618  -3.767   9.680  -6.920  -8.050
 3123.325  26.00 Fe1  5.7065E-05    0.00006   3.603  -6.813   7.390  -3.100  -7.010
 3123.325  26.00 Fe1  1.0101E-05    0.00001   3.603  -7.565   7.390  -3.180  -7.010
 3123.344  58.01 Ce2  5.7529E-03    0.00575   0.809  -1.830   8.358  -5.620  -7.667
 3123.347  26.00 Fe1  1.8035E+01   18.03480   2.425  -2.344   8.320  -5.220  -7.520
 3123.347  26.00 Fe1  1.2342E-05    0.00001   3.603  -7.478   7.390  -3.090  -7.010
 3123.360  26.00 Fe1  3.8359E-01    0.38359   3.071  -3.451   7.340  -4.370  -7.330
 3123.363  42.00 Mo1  6.6934E-04    0.00067   2.081  -1.418   8.358  -5.218  -7.297
 3123.365  10.01 Ne2  1.5170E-34    0.00000  34.815  -1.320   8.358  -4.506  -7.310
 3123.386   2.00 He1  1.6389E-12    0.00000  20.616  -5.077   8.358   1.852  -5.035
 3123.392  27.03 Co4  1.9909E-48    0.00000  23.326  -3.478   9.340  -6.830  -8.020
 3123.392  27.02 Co3  5.2685E-24    0.00000  17.325  -5.555   9.450  -6.000  -7.770
 3123.392  24.00 Cr1  3.1602E-05    0.00003   4.096  -4.385   7.270  -2.540  -6.530
 3123.412  28.01 Ni2  2.7655E-09    0.00000  12.853  -3.347   8.910  -4.350  -7.530
 3123.422  24.01 Cr2  3.8103E-06    0.00000   6.641  -5.210   8.450  -6.420  -7.870
 3123.430   8.02 O 3  2.5005E-59    0.00000  45.940  -0.490   8.358  -4.534  -7.460
 3123.432  25.00 Mn1  6.9826E-04    0.00070   3.853  -3.589   8.460  -5.360  -7.630
 3123.432  10.01 Ne2  1.2331E-36    0.00000  34.815  -3.410   8.358  -4.506  -7.310
 3123.461  10.01 Ne2  3.6499E-36    0.00000  38.025  -0.130   8.358  -4.505  -7.310
 3123.461  42.01 Mo2  1.9811E-03    0.00198   4.123  -1.000   8.358  -5.927  -7.765
 3123.466   2.00 He1  1.7162E-12    0.00000  20.616  -5.057   8.358   1.784  -5.057
 3123.498  10.01 Ne2  1.3252E-37    0.00000  38.025  -1.570   8.358  -4.505  -7.310
 3123.508  10.01 Ne2  4.7021E-36    0.00000  38.025  -0.020   8.358  -4.505  -7.310
 3123.512  70.01 Yb2  4.9735E-04    0.00050   4.264  -1.470   8.358  -5.149  -7.516
 3123.515  26.02 Fe3  1.6024E-25    0.00000  23.185  -5.292   9.460  -4.990  -7.570
 3123.549  26.00 Fe1  1.3032E-01    0.13032   2.728  -4.220   8.330  -4.860  -7.510
 3123.549   2.00 He1  1.8013E-12    0.00000  20.616  -5.036   8.358   1.717  -5.078
 3123.553  58.01 Ce2  1.7728E-02    0.01773   0.559  -1.560   8.358  -5.663  -7.681
 3123.614  27.01 Co2  8.0188E-03    0.00802   2.236  -4.440   8.550  -6.560  -7.890
 3123.621  22.01 Ti2  5.6485E-05    0.00006   5.233  -3.768   8.840  -5.770  -7.710
 3123.622  25.00 Mn1  7.5865E-08    0.00000   3.853  -7.553   8.010  -4.580  -7.480
 3123.632  23.01 V 2  1.4993E-09    0.00000   0.004 -12.018  -0.150  -6.640  -8.030
 3123.632  23.01 V 2  4.9534E-09    0.00000   0.004 -11.499  -0.150  -6.640  -8.030
 3123.633  58.01 Ce2  5.9318E-04    0.00059   2.051  -1.730   8.358  -5.371  -7.587
 3123.633  23.01 V 2  3.1784E-05    0.00003   6.166  -2.300   8.740  -5.620  -7.650
 3123.637   2.00 He1  1.8906E-12    0.00000  20.616  -5.015   8.358   1.650  -5.100
 3123.658  58.01 Ce2  8.9910E-04    0.00090   1.296  -2.210   8.358  -5.529  -7.638
 3123.665  24.01 Cr2  2.4156E-08    0.00000   9.289  -5.091   8.750  -5.530  -7.500
 3123.666  25.01 Mn2  4.6603E-03    0.00466   4.340  -3.888   8.500  -6.590  -7.890
 3123.679  24.00 Cr1  2.8658E-04    0.00029   3.556  -3.900   7.650  -4.570  -7.320
 3123.686  25.01 Mn2  6.2238E-02    0.06224   6.185  -1.148   8.520  -6.470  -7.880
 3123.692  26.01 Fe2  3.2917E-07    0.00000   9.849  -4.752   8.750  -5.720  -7.630
 3123.701  64.01 Gd2  6.6771E-02    0.06677   1.102  -0.467   8.358  -5.779  -7.718
 3123.703  45.00 Rh1  1.0381E-02    0.01038   0.000  -1.370   8.358  -6.524  -7.715
 3123.716  17.01 Cl2  5.3103E-13    0.00000  15.719  -0.750   8.358  -5.199  -7.532
 3123.726  26.01 Fe2  4.7359E-02    0.04736   7.473  -1.673   8.560  -6.410  -7.660
 3123.729   2.00 He1  1.9843E-12    0.00000  20.616  -4.994   8.358   1.584  -5.121
 3123.738  28.01 Ni2  1.0383E-08    0.00000  12.209  -3.336   8.970  -4.800  -7.300
 3123.750   6.01 C 2  1.0187E-21    0.00000  22.860  -7.343   8.060  -3.820  -7.220
 3123.773  22.00 Ti1  5.5991E+00    5.59914   2.041   0.520   8.600  -4.440  -7.540
 3123.774  23.01 V 2  1.7776E-02    0.01778   5.867   0.186   8.460  -6.370  -7.840
 3123.778  24.00 Cr1  2.8047E-04    0.00028   3.889  -3.618   7.110  -2.880  -6.720
 3123.799  58.02 Ce3  1.7903E-14    0.00000  11.605  -2.450   8.358  -4.443  -7.431
 3123.826   2.00 He1  2.0826E-12    0.00000  20.616  -4.973   8.358   1.519  -5.141
 3123.832  28.01 Ni2  2.8173E-08    0.00000  12.437  -2.703   9.280  -5.880  -7.660
 3123.847  24.01 Cr2  1.7825E-05    0.00002   6.897  -4.316   8.440  -6.440  -7.860
 3123.860  23.02 V 3  7.0372E-18    0.00000  17.604  -0.182   9.560  -6.000  -7.710
 3123.871  70.01 Yb2  2.6628E-05    0.00003   4.597  -2.450   8.358  -5.053  -7.486
 3123.889  27.05 Co6  3.5483-156    0.00000  43.964  -3.309   9.660  -6.980  -8.080
 3123.891  25.01 Mn2  5.5309E-10    0.00000   1.847 -12.995  -0.460  -6.470  -7.930
 3123.891  25.01 Mn2  3.2870E-11    0.00000   1.847 -14.221  -0.460  -6.470  -7.930
 3123.895  24.01 Cr2  1.0780E-02    0.01078   4.750  -3.413   8.470  -6.490  -7.860
 3123.907  26.01 Fe2  2.2495E-06    0.00000  11.438  -2.527   8.500  -4.590  -7.440
 3123.921   8.01 O 2  9.5476E-20    0.00000  25.632  -1.343   8.358  -5.515  -7.633
 3123.928   2.00 He1  2.1909E-12    0.00000  20.616  -4.951   8.358   1.455  -5.162
 3123.945  58.01 Ce2  2.5724E-02    0.02572   0.740  -1.240   8.358  -5.632  -7.671
 3123.947  26.00 Fe1  6.1919E-06    0.00001   2.990  -8.314   6.650  -4.130  -7.260
 3123.950  24.00 Cr1  1.3161E-05    0.00001   3.556  -5.238   7.650  -4.570  -7.320
 3123.958  68.02 Er3  1.9296E-10    0.00000   4.505  -3.890   8.358  -5.667  -7.823
 3123.958  27.03 Co4  5.6687E-45    0.00000  19.881  -3.038   8.930  -6.820  -8.030
 3123.959  24.00 Cr1  1.1061E-06    0.00000   3.144  -6.674   7.770  -5.200  -7.510
 3124.002  64.01 Gd2  3.0690E-01    0.30690   0.033  -0.740   8.358  -5.932  -7.767
 3124.022   8.01 O 2  9.6584E-20    0.00000  25.632  -1.338   8.780  -5.060  -7.633
 3124.034   2.00 He1  2.3049E-12    0.00000  20.616  -4.929   8.358   1.392  -5.182
 3124.035  15.01 P 2  5.4286E-11    0.00000  13.381  -2.937   8.700  -4.730  -7.400
 3124.045  26.01 Fe2  2.6263E-05    0.00003   9.624  -3.047   7.960  -6.200  -7.630
 3124.091  26.00 Fe1  5.7988E+00    5.79883   2.482  -2.787   7.810  -4.660  -7.500
 3124.096  58.01 Ce2  1.5118E-02    0.01512   1.141  -1.120   8.357  -5.559  -7.647
 3124.119  24.01 Cr2  1.5756E-06    0.00000   9.388  -3.190   8.870  -6.520  -7.560
 3124.127   9.01 F 2  4.0454E-31    0.00000  31.579  -0.040   8.357  -4.505  -7.310
 3124.127  58.01 Ce2  4.5919E-03    0.00459   0.601  -2.110   8.357  -5.656  -7.678
 3124.130  26.01 Fe2  1.7134E-05    0.00002   8.932  -3.838   8.930  -5.470  -7.590
 3124.133  26.00 Fe1  1.7497E-02    0.01750   2.399  -5.380   7.960  -5.000  -7.530
 3124.134  58.01 Ce2  3.3476E-03    0.00335   0.175  -2.620   8.357  -5.728  -7.701
 3124.147   2.00 He1  2.4303E-12    0.00000  20.616  -4.906   8.357   1.328  -5.203
 3124.149   6.01 C 2  9.1588E-16    0.00000  23.386  -0.929   9.190  -4.820  -7.320
 3124.167  90.02 Th3  4.9408E-08    0.00000   2.355  -2.460   8.357  -5.621  -7.808
 3124.178  25.00 Mn1  1.3485E-03    0.00135   3.075  -3.984   7.740  -3.960  -7.030
 3124.178  25.00 Mn1  1.3028E-03    0.00130   3.075  -3.999   7.730  -3.920  -7.030
 3124.178  25.00 Mn1  6.6660E-04    0.00067   3.075  -4.290   7.740  -3.690  -7.030
 3124.183  10.01 Ne2  6.1853E-34    0.00000  34.929  -0.610   8.357  -4.448  -7.292
 3124.184  25.00 Mn1  3.3400E-03    0.00334   4.666  -2.198   7.940  -6.170  -7.770
 3124.187  26.01 Fe2  1.3686E-07    0.00000   0.000 -13.751  -0.320  -6.540  -7.940
 3124.187  26.01 Fe2  1.5427E-05    0.00002   0.000 -11.699  -0.320  -6.540  -7.940
 3124.206  17.01 Cl2  2.1944E-13    0.00000  15.712  -1.140   8.357  -5.201  -7.533
 3124.229  25.01 Mn2  3.6007E-04    0.00036   6.811  -2.838   7.940  -5.790  -7.600
 3124.229  24.00 Cr1  3.2161E-02    0.03216   3.556  -1.850   8.370  -5.350  -7.610
 3124.238  29.01 Cu2  4.0707E-13    0.00000  14.462  -4.783   8.357  -4.336  -7.975
 3124.262  64.01 Gd2  9.2690E-02    0.09269   0.033  -1.260   8.357  -5.932  -7.767
 3124.266   2.00 He1  2.5626E-12    0.00000  20.616  -4.883   8.357   1.265  -5.223
 3124.269  18.01 Ar2  5.4288E-21    0.00000  20.247  -4.210   8.357  -4.994  -7.467
 3124.274  24.01 Cr2  4.0944E-01    0.40944   5.330  -1.326   8.350  -6.480  -7.860
 3124.278   9.01 F 2  5.0306E-34    0.00000  33.048  -1.660   8.357  -4.505  -7.310
 3124.297   9.01 F 2  1.1524E-35    0.00000  33.048  -3.300   8.357  -4.505  -7.310
 3124.300  28.01 Ni2  2.4704E-08    0.00000  12.060  -3.090   8.030  -4.880  -7.340
 3124.310  23.01 V 2  7.2449E-02    0.07245   4.652  -0.267   8.810  -5.640  -7.650
 3124.321  26.01 Fe2  1.2842E-07    0.00000  10.122  -4.922   8.690  -4.320  -7.410
 3124.332  24.01 Cr2  9.9791E-06    0.00001   6.793  -4.659   8.920  -5.870  -7.570
 3124.356  69.02 Tm3  2.8306E-10    0.00000   5.670  -1.940   8.357  -5.650  -7.817
 3124.359  24.00 Cr1  1.1836E-05    0.00001   3.011  -5.761   8.130  -5.980  -7.740
 3124.381  26.00 Fe1  4.8923E-02    0.04892   3.211  -4.223   7.610  -4.300  -7.160
 3124.384  26.01 Fe2  1.4754E-08    0.00000  11.196  -4.922   8.500  -5.250  -7.480
 3124.387  90.01 Th2  3.8540E-02    0.03854   0.765  -0.406   8.357  -5.737  -7.704
 3124.389  29.00 Cu1  2.3375E-03    0.00234   5.575  -1.506   7.630  -4.010  -7.290
 3124.391   2.00 He1  2.7083E-12    0.00000  20.616  -4.859   8.357   1.202  -5.243
 3124.398  24.00 Cr1  1.0964E-05    0.00001   3.369  -5.481   6.660  -3.700  -7.260
 3124.413  11.01 Na2  4.7385E-26    0.00000  37.095   0.090   8.357  -5.646  -7.675
 3124.456  25.01 Mn2  5.7338E-09    0.00000  10.283  -4.598   8.740  -3.610  -7.160
 3124.463  24.00 Cr1  4.4898E-06    0.00000   3.435  -5.811   6.800  -4.090  -7.260
 3124.485  26.00 Fe1  2.7339E+00    2.73387   3.397  -2.313   7.820  -4.590  -7.260
 3124.496  26.02 Fe3  8.2319E-23    0.00000  20.870  -4.607   9.370  -6.350  -7.700
 3124.501  24.00 Cr1  8.9818E-06    0.00001   3.556  -5.404   8.370  -5.350  -7.610
 3124.523   2.00 He1  2.8623E-12    0.00000  20.616  -4.835   8.357   1.140  -5.263
 3124.531  25.00 Mn1  9.3228E-03    0.00932   4.320  -2.055   8.430  -4.110  -7.370
 3124.534  69.01 Tm2  6.5047E-05    0.00007   3.132  -1.290   8.357  -5.398  -7.596
 3124.535  58.01 Ce2  1.2682E-03    0.00127   1.914  -1.520   8.357  -5.402  -7.597
 3124.555  26.02 Fe3  4.2059E-24    0.00000  18.305  -8.143   9.580  -6.350  -7.850
 3124.572  24.00 Cr1  2.9435E-02    0.02944   3.104  -2.284   8.190  -5.710  -7.710
 3124.582  27.02 Co3  1.9274E-24    0.00000  17.326  -5.991   9.370  -6.000  -7.770
 3124.588  23.01 V 2  2.5598E-05    0.00003   6.109  -2.444   8.810  -5.650  -7.650
 3124.591  26.00 Fe1  7.5019E-02    0.07502   3.640  -3.662   7.900  -4.310  -7.070
 3124.596  26.02 Fe3  4.3514E-21    0.00000  19.551  -4.038   9.350  -5.950  -7.750
 3124.600   9.01 F 2  3.6447E-35    0.00000  33.048  -2.800   8.357  -4.505  -7.310
 3124.607  28.01 Ni2  4.7580E-10    0.00000  11.193  -5.564   8.290  -5.290  -7.510
 3124.620  24.02 Cr3  3.4629E-22    0.00000  18.223  -4.742   9.480  -6.050  -7.760
 3124.649  24.00 Cr1  5.1405E-03    0.00514   3.113  -3.034   8.220  -5.170  -7.590
 3124.663   2.00 He1  3.0250E-12    0.00000  20.616  -4.811   8.357   1.077  -5.283
 3124.670  24.05 Cr6  6.0837-164    0.00000  57.189  -0.226  10.580  -6.380  -7.870
 3124.684  63.02 Eu3  1.1766E-08    0.00000   5.984  -1.286   8.357  -5.704  -7.834
 3124.691  18.01 Ar2  1.5041E-21    0.00000  22.267  -3.000   8.357  -4.022  -7.156
 3124.707  27.01 Co2  2.6171E-09    0.00000   9.240  -4.798   9.180  -5.790  -7.730
 3124.712  24.01 Cr2  1.4628E-12    0.00000  10.745  -8.035   9.160  -5.870  -7.660
 3124.716  28.02 Ni3  9.5238E-28    0.00000  26.324  -2.196   9.490  -5.050  -7.560
 3124.722  29.01 Cu2  1.2249E-08    0.00000  11.025  -3.312   7.980  -5.980  -7.640
 3124.724  27.00 Co1  4.9276E-05    0.00005   0.224  -7.238   4.130  -6.320  -7.820
 3124.729  58.01 Ce2  5.1651E-04    0.00052   0.977  -2.730   8.357  -5.590  -7.657
 3124.729  29.00 Cu1  4.9894E-05    0.00005   5.681  -3.084   8.290  -4.280  -7.280
 3124.739  22.00 Ti1  2.5011E-01    0.25011   1.968  -0.894   7.810  -4.270  -7.290
 3124.748  18.02 Ar3  7.8047E-44    0.00000  29.788  -2.590   8.357  -4.891  -7.575
 3124.766  29.01 Cu2  2.1497E-15    0.00000  15.067  -6.531   8.460  -3.880  -7.250
 3124.775  29.01 Cu2  5.3874E-14    0.00000  15.067  -5.132   8.460  -3.920  -7.250
 3124.779   9.02 F 3  9.0318E-61    0.00000  39.267  -0.410   9.380  -6.004  -7.931
 3124.791  24.00 Cr1  3.0323E-02    0.03032   3.551  -1.880   8.360  -5.380  -7.600
 3124.803  25.01 Mn2  8.8350E-03    0.00884   6.177  -2.003   8.630  -6.460  -7.870
 3124.807  27.02 Co3  6.9025E-25    0.00000  17.406  -6.367   9.530  -6.310  -7.840
 3124.811   2.00 He1  3.2044E-12    0.00000  20.616  -4.786   8.357   1.015  -5.303
 3124.817  32.00 Ge1  1.2542E+00    1.25420   0.883  -1.640   8.357  -6.377  -7.668
 3124.834  27.00 Co1  7.7144E-02    0.07714   3.133  -1.498   7.580  -4.820  -7.340
 3124.856  58.01 Ce2  3.3524E-03    0.00335   2.003  -1.020   8.357  -5.382  -7.591
 3124.885  26.00 Fe1  8.0971E+01   80.97141   3.241  -0.978   8.120  -6.100  -7.300
 3124.893  69.01 Tm2  2.7135E-03    0.00271   2.606  -0.130   8.357  -5.508  -7.631
 3124.920  27.01 Co2  1.6651E-04    0.00017   3.629  -4.904   8.570  -6.550  -7.900
 3124.946  10.01 Ne2  2.1013E-38    0.00000  38.025  -2.370   8.357  -4.505  -7.310
 3124.952  92.01 U 2  5.3305E-02    0.05330   0.113  -0.415   8.357  -5.908  -7.759
 3124.954  26.03 Fe4  5.2766E-43    0.00000  22.710  -4.432   8.930  -6.780  -8.010
 3124.967  73.00 Ta1  2.4576E-03    0.00246   0.249  -1.060   8.357  -6.579  -7.733
 3124.968   2.00 He1  3.3945E-12    0.00000  20.616  -4.761   8.357   0.953  -5.323
 3124.973  24.01 Cr2  5.4940E+03 5494.02760   2.455   0.286   8.357  -6.170  -7.840
 3124.982  25.00 Mn1  5.5940E-06    0.00001   2.889  -6.529   6.960  -3.820  -7.120
 3124.983  10.01 Ne2  1.2957E-36    0.00000  38.025  -0.580   8.357  -4.505  -7.310
 3124.992  24.00 Cr1  1.3893E-01    0.13893   3.551  -1.219   7.880  -4.530  -7.400
 3124.992  29.00 Cu1  2.1513E-04    0.00022   4.974  -3.068   8.180  -5.180  -7.520
 3123.029 108.00 OH1  5.1277E-02    0.05128   1.670  -3.103   8.358  -5.000  -7.301
 3123.038 108.00 OH1  1.8618E-02    0.01862   1.670  -3.543   8.358  -5.000  -7.301
 3123.091 108.00 OH1  4.6070E-03    0.00461   0.506  -5.168   8.358  -5.000  -7.301
 3123.099 108.00 OH1  6.5395E-01    0.65395   0.507  -3.015   8.358  -5.000  -7.301
 3123.112 108.00 OH1  6.9211E-04    0.00069   0.680  -5.839   8.358  -5.000  -7.301
 3123.149 108.00 OH1  1.2501E-03    0.00125   1.790  -4.611   8.358  -5.000  -7.301
 3123.173 108.00 OH1  2.3385E-04    0.00023   1.822  -5.311   8.358  -5.000  -7.301
 3123.222 108.00 OH1  1.5966E-04    0.00016   1.664  -5.615   8.358  -5.000  -7.301
 3123.226 108.00 OH1  1.3410E-03    0.00134   0.506  -5.704   8.358  -5.000  -7.301
 3123.439 108.00 OH1  3.4078E+00    3.40776   0.730  -2.103   8.358  -5.000  -7.301
 3123.694 108.00 OH1  2.8874E-01    0.28874   0.730  -3.175   8.358  -5.000  -7.301
 3123.745 108.00 OH1  5.9999E-01    0.59999   1.799  -1.922   8.358  -5.000  -7.301
 3123.802 108.00 OH1  3.1020E-02    0.03102   0.203  -4.605   8.358  -5.000  -7.301
 3123.836 108.00 OH1  2.1040E-03    0.00210   2.230  -4.000   8.358  -5.000  -7.301
 3123.866 108.00 OH1  2.6709E-05    0.00003   1.659  -6.396   8.358  -5.000  -7.301
 3123.895 108.00 OH1  5.3415E-05    0.00005   1.659  -6.095   8.358  -5.000  -7.301
 3123.914 108.00 OH1  7.0030E-03    0.00700   0.728  -4.792   8.358  -5.000  -7.301
 3123.948 108.00 OH1  1.5098E+01   15.09768   0.205  -1.916   8.358  -5.000  -7.301
 3123.959 108.00 OH1  3.8497E-05    0.00004   1.665  -6.232   8.358  -5.000  -7.301
 3123.984 108.00 OH1  1.8068E+00    1.80683   0.485  -2.593   8.358  -5.000  -7.301
 3123.996 108.00 OH1  8.2662E-02    0.08266   1.680  -2.887   8.358  -5.000  -7.301
 3124.006 108.00 OH1  1.0603E-04    0.00011   1.665  -5.792   8.358  -5.000  -7.301
 3124.010 108.00 OH1  2.0812E-02    0.02081   1.680  -3.486   8.358  -5.000  -7.301
 3124.059 108.00 OH1  2.8359E-03    0.00284   2.347  -3.768   8.358  -5.000  -7.301
 3124.068 108.00 OH1  3.7126E-03    0.00371   0.483  -5.282   8.357  -5.000  -7.301
 3124.080 108.00 OH1  4.3023E-04    0.00043   2.435  -4.510   8.357  -5.000  -7.301
 3124.099 108.00 OH1  7.1439E-01    0.71439   0.485  -2.996   8.357  -5.000  -7.301
 3124.139 108.00 OH1  8.8401E-05    0.00009   2.441  -5.192   8.357  -5.000  -7.301
 3124.146 108.00 OH1  1.1590E-05    0.00001   1.878  -6.567   8.357  -5.000  -7.301
 3124.168 108.00 OH1  5.9336E-04    0.00059   0.728  -5.864   8.357  -5.000  -7.301
 3124.182 108.00 OH1  1.4679E-03    0.00147   0.483  -5.685   8.357  -5.000  -7.301
 3124.212 108.00 OH1  2.2027E-01    0.22027   2.165  -2.037   8.357  -5.000  -7.301
 3124.327 108.00 OH1  5.6931E-03    0.00569   1.496  -4.210   8.357  -5.000  -7.301
 3124.361 108.00 OH1  9.1566E-02    0.09157   2.347  -2.259   8.357  -5.000  -7.301
 3124.462 108.00 OH1  5.5510E-03    0.00555   1.888  -3.878   8.357  -5.000  -7.301
 3124.537 108.00 OH1  8.8463E-06    0.00001   2.435  -6.197   8.357  -5.000  -7.301
 3124.620 108.00 OH1  2.7322E+00    2.73221   1.505  -1.521   8.357  -5.000  -7.301
 3124.769 108.00 OH1  4.4890E-02    0.04489   0.606  -4.092   8.357  -5.000  -7.301
 3124.806 108.00 OH1  3.3586E+00    3.35861   0.782  -2.064   8.357  -5.000  -7.301
 3124.905 108.00 OH1  4.3033E-05    0.00004   1.675  -6.175   8.357  -5.000  -7.301
 3124.933 108.00 OH1  2.1805E+01   21.80471   0.609  -1.403   8.357  -5.000  -7.301
 3124.972 108.00 OH1  1.7093E-04    0.00017   1.675  -5.576   8.357  -5.000  -7.301


==> anc/linedat/lines_OH3126.dat <==
 3125.005  25.02 Mn3  7.0223E-27    0.00000  21.939  -6.683   9.320  -5.900  -7.720
 3125.012  25.00 Mn1  3.0270E-01    0.30270   4.258  -0.598   8.160  -5.910  -7.770
 3125.026  23.01 V 2  5.7314E+00    5.73144   2.372  -0.364   8.480  -6.490  -7.860
 3125.029  42.00 Mo1  5.3784E-04    0.00054   2.598  -1.061   8.357  -4.485  -7.063
 3125.032  26.00 Fe1  4.0085E+00    4.00855   1.557  -3.757   7.750  -6.000  -7.820
 3125.040   9.01 F 2  5.5192E-33    0.00000  33.048  -0.620   8.357  -4.505  -7.310
 3125.043  24.01 Cr2  6.0776E-10    0.00000   9.388  -6.604   9.010  -5.820  -7.720
 3125.056  25.01 Mn2  2.2922E-12    0.00000   3.416 -14.005   0.650  -6.490  -7.930
 3125.065  24.01 Cr2  1.8210E+01   18.21039   4.297  -0.582   8.320  -6.460  -7.850
 3125.065   6.01 C 2  1.1373E-19    0.00000  23.528  -4.711   8.440  -3.060  -7.010
 3125.073  28.00 Ni1  1.6937E+00    1.69369   3.193  -1.640   8.220  -4.890  -7.530
 3125.079   9.01 F 2  1.1012E-36    0.00000  33.048  -4.320   8.357  -4.505  -7.310
 3125.083  28.01 Ni2  3.8392E-05    0.00004   8.254  -3.229   9.060  -5.890  -7.780
 3125.124   9.01 F 2  2.1652E-31    0.00000  31.581  -0.310   8.357  -4.505  -7.310
 3125.126  24.00 Cr1  4.1708E-03    0.00417   3.449  -2.831   8.250  -5.960  -7.730
 3125.127  28.01 Ni2  7.7119E-09    0.00000  12.853  -2.902   8.870  -4.970  -7.630
 3125.128   9.01 F 2  1.9583E-32    0.00000  33.048  -0.070   8.357  -4.505  -7.310
 3125.135   2.00 He1  3.6053E-12    0.00000  20.616  -4.735   8.357   0.890  -5.343
 3125.176  14.01 Si2  3.6032E-11    0.00000  15.476  -4.373   8.650  -3.570  -7.010
 3125.176  14.01 Si2  1.7976E-11    0.00000  15.476  -4.675   8.440  -3.570  -7.010
 3125.182  14.01 Si2  3.3860E-10    0.00000  15.476  -3.400   8.440  -3.570  -7.010
 3125.183  20.01 Ca2  5.8581E-02    0.05858   7.050  -1.883   8.620  -3.130  -7.010
 3125.183  20.01 Ca2  2.9292E-03    0.00293   7.050  -3.184   8.620  -3.130  -7.010
 3125.189  69.01 Tm2  7.8699E-05    0.00008   3.312  -1.050   8.357  -5.358  -7.583
 3125.191  14.00 Si1  2.6230E-08    0.00000   7.734  -7.364   9.020  -4.290  -7.010
 3125.199  40.01 Zr2  9.2745E-01    0.92745   0.527  -1.360   8.357  -6.002  -7.789
 3125.209  90.01 Th2  2.4628E-02    0.02463   1.039  -0.361   8.357  -5.693  -7.690
 3125.212  11.01 Na2  4.6844E-27    0.00000  37.181  -0.840   8.357  -5.631  -7.670
 3125.227  25.01 Mn2  2.3998E-01    0.23998   6.111  -0.627   8.370  -6.610  -7.880
 3125.227  26.00 Fe1  2.2473E-03    0.00225   3.274  -5.506   7.790  -4.840  -7.400
 3125.233  26.01 Fe2  2.7127E-08    0.00000   9.654  -6.007   8.790  -5.720  -7.650
 3125.253  24.01 Cr2  4.9116E-01    0.49116   4.384  -2.075   8.630  -6.460  -7.860
 3125.255  24.00 Cr1  2.4147E-05    0.00002   3.966  -4.616   7.720  -2.880  -6.750
 3125.268  26.00 Fe1  9.4903E+00    9.49031   2.759  -2.331   8.040  -5.450  -7.710
 3125.280  26.02 Fe3  1.4932E-25    0.00000  19.641  -8.424   9.220  -6.400  -7.620
 3125.280   7.02 N 3  1.4853E-58    0.00000  45.698  -3.381   8.357  -4.505  -7.451
 3125.286  23.01 V 2  9.0190E+02  901.89696   0.323   0.040   8.270  -6.460  -7.880
 3125.311   2.00 He1  3.8280E-12    0.00000  20.616  -4.709   8.357   0.828  -5.363
 3125.335  27.02 Co3  2.7636E-18    0.00000   1.913 -13.321  -0.900  -6.710  -7.990
 3125.335  27.02 Co3  2.2360E-16    0.00000   1.913 -11.413  -0.900  -6.710  -7.990
 3125.335  25.00 Mn1  1.1532E-05    0.00001   2.889  -6.215   6.960  -3.760  -7.120
 3125.337  23.01 V 2  3.8588E-02    0.03859   4.653  -0.540   8.850  -5.640  -7.650
 3125.347  23.01 V 2  2.8399E-01    0.28399   2.556  -1.508   8.420  -6.500  -7.840
 3125.350  29.01 Cu2  3.8992E-12    0.00000  14.462  -3.802   8.357  -4.337  -7.975
 3125.353  24.00 Cr1  8.4159E-16    0.00000   0.000 -18.544   0.220  -6.200  -7.790
 3125.353  24.00 Cr1  4.1124E-12    0.00000   0.000 -14.855   0.220  -6.200  -7.790
 3125.361  58.01 Ce2  2.1831E-03    0.00218   0.879  -2.190   8.357  -5.608  -7.663
 3125.365  26.03 Fe4  8.8936E-45    0.00000  24.410  -4.718   9.200  -6.770  -8.000
 3125.384  26.01 Fe2  2.1623E-08    0.00000   9.250  -6.459   8.940  -5.470  -7.670
 3125.398  25.02 Mn3  4.9609E-14    0.00000  10.548  -3.801   9.020  -6.640  -7.930
 3125.400  24.00 Cr1  1.5189E-08    0.00000   4.099  -7.701   7.310  -2.600  -6.530
 3125.400  24.00 Cr1  1.1156E-04    0.00011   4.099  -3.835   7.270  -2.540  -6.530
 3125.400  24.00 Cr1  1.7003E-06    0.00000   4.099  -5.652   7.820  -3.340  -6.530
 3125.417   6.01 C 2  6.5639E-17    0.00000  23.386  -2.074   9.190  -4.820  -7.320
 3125.437  28.01 Ni2  1.8237E-12    0.00000  13.091  -6.320   8.230  -3.750  -7.210
 3125.441  17.01 Cl2  4.5239E-14    0.00000  15.719  -1.820   8.357  -5.200  -7.532
 3125.441  70.01 Yb2  3.1194E-03    0.00312   2.656  -2.080   8.357  -5.522  -7.635
 3125.464  29.00 Cu1  2.2032E-04    0.00022   5.575  -2.532   7.640  -3.850  -7.290
 3125.468  24.01 Cr2  6.3168E+00    6.31683   4.178  -1.146   8.300  -6.490  -7.860
 3125.472  24.01 Cr2  7.8038E-11    0.00000  10.744  -6.309   9.180  -5.370  -7.510
 3125.481  23.03 V 4  1.9748E-49    0.00000  31.709  -1.802   9.260  -5.930  -7.680
 3125.483  29.01 Cu2  1.4363E-12    0.00000  14.392  -4.297   8.950  -4.100  -7.370
 3125.484  23.01 V 2  9.5277E-08    0.00000   6.529  -4.506   8.900  -5.840  -7.720
 3125.496   9.01 F 2  9.8781E-32    0.00000  31.582  -0.650   8.357  -4.505  -7.310
 3125.499   2.00 He1  4.0738E-12    0.00000  20.616  -4.682   8.357   0.765  -5.383
 3125.507  90.01 Th2  5.5300E-02    0.05530   1.145   0.083   8.357  -5.675  -7.684
 3125.515  25.02 Mn3  2.5987E-23    0.00000  17.973  -6.585   9.320  -5.930  -7.750
 3125.520  75.00 Re1  7.9955E-04    0.00080   1.436  -1.140   8.357  -6.151  -7.596
 3125.546  22.00 Ti1  3.6309E-01    0.36309   2.085  -0.630   8.400  -4.440  -7.410
 3125.559  69.01 Tm2  7.6806E-04    0.00077   2.947  -0.380   8.357  -5.438  -7.609
 3125.599   9.01 F 2  7.5087E-32    0.00000  31.581  -0.770   8.357  -4.505  -7.310
 3125.601  25.01 Mn2  2.5637E-12    0.00000   8.420  -9.578   8.670  -5.620  -7.500
 3125.615  26.01 Fe2  1.1894E-04    0.00012   9.069  -2.877   8.830  -5.520  -7.510
 3125.628  28.01 Ni2  9.1829E-13    0.00000  13.091  -6.618   8.230  -3.770  -7.210
 3125.635  22.00 Ti1  6.6360E-01    0.66360   2.092  -0.362   8.390  -4.380  -7.400
 3125.638  27.02 Co3  4.1141E-25    0.00000  17.326  -6.662   9.450  -6.330  -7.850
 3125.641  26.00 Fe1  1.6767E+01   16.76705   2.728  -2.111   8.140  -6.060  -7.770
 3125.646  24.01 Cr2  3.5334E-07    0.00000   9.399  -3.830   8.860  -5.880  -7.560
 3125.651  26.00 Fe1  1.5602E+03 1560.24541   0.990  -1.663   8.650  -5.890  -7.710
 3125.655  26.00 Fe1  3.6926E-01    0.36926   2.399  -4.056   8.320  -4.840  -7.530
 3125.663  25.02 Mn3  3.2292E-20    0.00000  11.096  -9.508   9.070  -6.800  -7.930
 3125.665  80.00 Hg1  9.7799E-03    0.00978   4.887   0.060   8.357  -5.666  -7.441
 3125.670   7.02 N 3  9.3076E-54    0.00000  42.498  -1.384   8.357  -2.763  -6.893
 3125.680  24.02 Cr3  3.0767E-19    0.00000  15.058  -4.563   9.460  -6.340  -7.840
 3125.682  26.00 Fe1  5.6619E+02  566.18647   2.404  -0.866   7.720  -6.150  -7.810
 3125.699  26.00 Fe1  2.5401E+01   25.40062   3.267  -1.459   8.180  -4.310  -7.310
 3125.699   2.00 He1  4.3354E-12    0.00000  20.616  -4.655   8.357   0.702  -5.403
 3125.699  70.01 Yb2  3.1814E-04    0.00032   5.332  -0.730   8.357  -4.807  -7.407
 3125.709  23.01 V 2  7.2444E-02    0.07244   4.633  -0.284   8.840  -5.640  -7.650
 3125.727  69.01 Tm2  3.4637E-03    0.00346   2.268  -0.320   8.357  -5.573  -7.652
 3125.730  26.01 Fe2  1.7110E-08    0.00000  11.460  -4.627   8.430  -5.630  -7.500
 3125.731  24.00 Cr1  4.2261E-07    0.00000   3.966  -6.373   6.610  -2.760  -6.750
 3125.745  90.01 Th2  1.2662E-02    0.01266   0.231  -1.357   8.357  -5.820  -7.731
 3125.753  70.01 Yb2  2.3700E-05    0.00002   5.341  -1.850   8.357  -4.803  -7.405
 3125.758  28.02 Ni3  3.7514E-26    0.00000  22.565  -3.890   9.470  -6.360  -7.860
 3125.765  30.02 Zn3  8.9401E-36    0.00000  32.345  -4.086   8.357  -4.113  -8.045
 3125.766  26.00 Fe1  1.5231E-02    0.01523   2.450  -5.396   8.170  -5.450  -7.570
 3125.769   9.01 F 2  7.3234E-32    0.00000  31.582  -0.780   8.357  -4.505  -7.310
 3125.769  58.01 Ce2  2.7125E-02    0.02712   0.417  -1.500   8.357  -5.688  -7.689
 3125.784  24.01 Cr2  4.6672E-01    0.46672   5.670  -0.972   8.550  -6.480  -7.850
 3125.796   8.01 O 2  1.4733E-22    0.00000  25.832  -3.980   8.357  -5.476  -7.621
 3125.799  29.01 Cu2  1.7057E-12    0.00000  14.341  -4.267   8.920  -4.630  -7.290
 3125.804  28.01 Ni2  6.9984E-11    0.00000  12.291  -5.436   8.880  -4.670  -7.460
 3125.804  26.01 Fe2  1.5766E-04    0.00016   8.992  -2.822   9.010  -5.870  -7.700
 3125.857  26.00 Fe1  1.4326E-03    0.00143   3.301  -5.678   7.190  -3.240  -7.230
 3125.865  26.01 Fe2  6.7898E-03    0.00679   8.241  -1.845   8.890  -5.730  -7.430
 3125.872   9.00 F 1  1.2193E-13    0.00000  14.505  -4.690   8.357  -4.505  -7.069
 3125.882  70.01 Yb2  1.0296E-04    0.00010   5.332  -1.220   8.357  -4.807  -7.407
 3125.883  23.01 V 2  2.2616E-08    0.00000   6.556  -5.107   8.900  -5.840  -7.720
 3125.899  26.01 Fe2  1.4774E-06    0.00000   9.694  -4.236   8.720  -5.940  -7.640
 3125.901  28.01 Ni2  6.2012E-05    0.00006   8.255  -3.020   9.050  -5.890  -7.780
 3125.905  28.01 Ni2  1.6247E-07    0.00000  12.329  -2.037   9.320  -5.990  -7.740
 3125.906  24.00 Cr1  5.6018E-02    0.05602   3.113  -1.997   8.190  -5.850  -7.720
 3125.907  24.00 Cr1  4.2961E-01    0.42961   2.967  -1.240   7.040  -6.110  -7.790
 3125.912   2.00 He1  4.6244E-12    0.00000  20.616  -4.627   8.357   0.638  -5.423
 3125.919  40.01 Zr2  1.2261E+01   12.26053   0.000  -0.700   8.357  -6.067  -7.810
 3125.920   7.01 N 2  8.9018E-18    0.00000  20.409  -2.571   8.357  -5.457  -7.615
 3125.925  26.02 Fe3  1.9871E-26    0.00000  19.641  -9.300   9.220  -6.400  -7.620
 3125.926  24.01 Cr2  2.7605E-08    0.00000   9.189  -5.121   8.800  -5.880  -7.500
 3125.927  29.01 Cu2  3.0641E-11    0.00000  14.392  -2.968   8.950  -4.110  -7.370
 3125.931  27.03 Co4  1.2825E-48    0.00000  23.330  -3.666   9.340  -6.830  -8.020
 3125.937  26.01 Fe2  3.8972E-07    0.00000   9.736  -4.778   8.810  -5.470  -7.630
 3125.963  44.00 Ru1  7.8256E-03    0.00783   0.259  -1.700   8.357  -6.411  -7.679
 3125.964  26.01 Fe2  4.9232E-07    0.00000   8.932  -5.380   9.040  -5.900  -7.570
 3125.981  25.01 Mn2  8.4629E-04    0.00085   6.185  -3.015   8.480  -6.470  -7.890
 3125.988  21.01 Sc2  7.2155E-02    0.07215   3.474  -0.671   8.790  -5.790  -7.700
 3125.990  17.01 Cl2  5.6229E-14    0.00000  15.714  -1.730   8.357  -5.201  -7.533
 3126.001  26.00 Fe1  1.1773E-01    0.11773   3.547  -3.548   8.580  -4.760  -7.250
 3126.003  28.01 Ni2  9.1129E-10    0.00000  12.616  -4.037   8.380  -5.290  -7.480
 3126.007  69.01 Tm2  8.5867E-03    0.00859   2.606   0.370   8.357  -5.508  -7.631
 3126.008  26.00 Fe1  5.0861E-02    0.05086   3.047  -4.350   6.920  -4.300  -7.260
 3126.015  70.02 Yb3  3.0616E-06    0.00000   4.979  -0.460   8.357  -5.797  -7.864
 3126.017  39.01 Y 2  3.1496E-02    0.03150   4.003  -0.001   9.180  -5.400  -7.630
 3126.023  69.01 Tm2  8.8300E-05    0.00009   3.255  -1.050   8.357  -5.371  -7.587
 3126.024  28.02 Ni3  1.7828E-27    0.00000  22.228  -5.508   9.450  -6.290  -7.850
 3126.027  24.00 Cr1  1.1091E-05    0.00001   3.966  -4.954   7.510  -3.010  -6.700
 3126.030  28.01 Ni2  1.4577E-09    0.00000  12.616  -3.833   8.340  -4.960  -7.330
 3126.032  69.02 Tm3  5.9084E-07    0.00000   1.088  -2.630   8.357  -5.956  -7.915
 3126.044  18.01 Ar2  7.2047E-23    0.00000  22.267  -4.320   8.357  -4.024  -7.156
 3126.059  28.01 Ni2  1.8692E-10    0.00000  12.440  -4.879   9.280  -5.870  -7.660
 3126.061  26.01 Fe2  4.6426E-03    0.00464   8.256  -1.997   8.890  -5.730  -7.430
 3126.063  26.00 Fe1  4.8840E-06    0.00000   3.642  -7.847   7.900  -4.310  -7.070
 3126.072  24.01 Cr2  5.2466E-06    0.00001   9.388  -2.668   8.780  -6.180  -7.510
 3126.073  29.00 Cu1  3.8427E-05    0.00004   6.123  -2.811   8.080  -4.670  -7.220
 3126.081  29.00 Cu1  1.5254E-04    0.00015   5.777  -2.515   7.600  -4.710  -7.310
 3126.081  26.01 Fe2  1.2257E-03    0.00123   9.069  -1.864   9.040  -5.800  -7.540
 3126.100  29.00 Cu1  3.0550E-01    0.30550   4.838  -0.035   8.270  -4.880  -7.530
 3126.105  23.01 V 2  8.1035E-03    0.00810   3.758  -2.001   7.940  -6.430  -7.870
 3126.109  25.00 Mn1  4.4904E-06    0.00000   3.771  -5.853   8.020  -5.300  -7.700
 3126.117  26.02 Fe3  4.8387E-25    0.00000  18.261  -9.121   9.520  -6.350  -7.850
 3126.126  27.01 Co2  5.2140E-08    0.00000   9.240  -3.499   9.180  -5.800  -7.730
 3126.135  58.01 Ce2  1.3116E-03    0.00131   0.812  -2.470   8.357  -5.620  -7.667
 3126.140   2.00 He1  4.9441E-12    0.00000  20.616  -4.598   8.357   0.574  -5.444
 3126.144  26.00 Fe1  2.1791E+01   21.79107   2.990  -1.768   8.040  -6.130  -7.780
 3126.145  26.00 Fe1  8.0105E+00    8.01046   3.417  -1.829   7.840  -3.650  -7.120
 3126.159  26.01 Fe2  9.9579E-10    0.00000  10.459  -6.738   9.190  -6.110  -7.740
 3126.163  24.00 Cr1  3.3122E-02    0.03312   3.551  -1.842   8.220  -5.330  -7.610
 3126.171  24.01 Cr2  3.2192E-02    0.03219   7.387  -0.631   8.550  -6.450  -7.710
 3126.176  26.00 Fe1  3.2483E+02  324.83305   3.241  -0.375   8.150  -4.560  -7.300
 3126.189  70.01 Yb2  6.8579E-04    0.00069   5.168  -0.540   8.357  -4.867  -7.426
 3126.192  25.00 Mn1  5.2396E-01    0.52396   3.771  -0.786   8.030  -4.930  -7.610
 3126.196  66.01 Dy2  2.9826E-01    0.29826   1.571   0.323   8.357  -5.631  -7.670
 3126.199  10.00 Ne1  1.5629E-10    0.00000  16.848  -3.840   8.357  -4.854  -7.181
 3126.205  22.00 Ti1  1.3555E-01    0.13555   1.981  -1.149   7.750  -4.480  -7.470
 3126.209  23.02 V 3  2.4315E-19    0.00000  17.604  -1.644   9.210  -6.330  -7.690
 3126.216   6.01 C 2  1.7264E-34    0.00000  23.265 -19.760   7.990  -3.440  -7.110
 3126.216   6.01 C 2  1.8036E-30    0.00000  23.265 -15.741   7.990  -3.440  -7.110
 3126.216   6.01 C 2  2.6191E-33    0.00000  23.265 -18.579   7.990  -3.440  -7.110
 3126.219  23.01 V 2  3.6805E+02  368.05404   0.368  -0.310   8.280  -6.460  -7.880
 3126.240  26.01 Fe2  2.6350E-05    0.00003   7.128  -5.230   8.000  -5.960  -7.630
 3126.244   9.01 F 2  5.0673E-33    0.00000  31.582  -1.940   8.357  -4.505  -7.310
 3126.252  24.02 Cr3  6.6594E-19    0.00000   2.213 -15.467  -0.920  -6.600  -7.970
 3126.252  24.02 Cr3  2.5260E-20    0.00000   2.213 -16.888  -0.920  -6.600  -7.970
 3126.253  26.04 Fe5  5.7810E-70    0.00000   7.669  -9.174   1.630  -7.480  -8.130
 3126.253  26.04 Fe5  3.4674E-72    0.00000   7.669 -11.396   1.630  -7.480  -8.130
 3126.253  70.01 Yb2  9.7457E-05    0.00010   3.965  -2.440   8.357  -5.230  -7.542
 3126.259  39.00 Y 1  1.2160E-04    0.00012   1.408  -2.215   8.550  -5.440  -7.720
 3126.263  14.02 Si3  4.8915E-23    0.00000  26.805  -0.083   9.690  -3.868  -7.247
 3126.273  27.03 Co4  1.7054E-46    0.00000  19.888  -4.554   8.930  -6.820  -8.030
 3126.273  26.01 Fe2  1.8215E-03    0.00182   9.053  -1.706   9.000  -5.810  -7.560
 3126.277  26.03 Fe4  2.5996E-42    0.00000  20.032  -6.083   9.240  -6.780  -8.000
 3126.280  72.01 Hf2  2.1285E-02    0.02128   0.608  -2.000   8.357  -6.196  -7.851
 3126.284  25.01 Mn2  1.3303E-03    0.00133   6.668  -2.396   8.630  -6.600  -7.870
 3126.286  26.01 Fe2  6.9931E-04    0.00070   8.943  -2.218   9.010  -5.840  -7.370
 3126.297  16.00 S 1  7.0130E-06    0.00001   9.208  -4.116   8.010  -3.270  -6.780
 3126.297  16.00 S 1  9.7253E-07    0.00000   9.208  -4.974   8.070  -3.030  -6.770
 3126.297  26.02 Fe3  2.7136E-24    0.00000  23.171  -4.076   9.360  -5.230  -7.610
 3126.309  28.01 Ni2  1.0356E-13    0.00000  11.092  -9.315   8.880  -5.880  -7.780
 3126.326  18.02 Ar3  4.7217E-44    0.00000  29.775  -2.820   8.357  -4.894  -7.575
 3126.351  24.01 Cr2  1.1499E-11    0.00000  10.490  -7.363   8.670  -5.000  -7.320
 3126.359  26.02 Fe3  3.2380E-25    0.00000  19.641  -8.088   9.220  -6.390  -7.620
 3126.371  28.02 Ni3  5.1335E-26    0.00000  22.878  -3.480   9.350  -6.330  -7.730
 3126.380  26.00 Fe1  4.3671E-01    0.43671   3.301  -3.194   8.430  -4.590  -7.390
 3126.383   2.00 He1  5.2859E-12    0.00000  20.616  -4.569   8.357   0.510  -5.464
 3126.393  26.01 Fe2  9.9012E-06    0.00001   9.439  -3.633   9.020  -4.940  -7.500
 3126.400  16.00 S 1  6.2218E-06    0.00001   9.208  -4.168   8.070  -3.030  -6.770
 3126.400  16.00 S 1  4.5911E-06    0.00000   9.208  -4.300   8.010  -3.270  -6.780
 3126.400  16.00 S 1  1.4653E-06    0.00000   9.208  -4.796   8.260  -3.250  -6.760
 3126.401  26.01 Fe2  1.2301E-05    0.00001   8.953  -3.964   8.900  -5.850  -7.570
 3126.406  28.01 Ni2  1.6049E-10    0.00000  12.294  -5.073   8.880  -4.650  -7.460
 3126.413  25.01 Mn2  1.1078E-07    0.00000   6.392  -6.717   8.870  -6.470  -7.850
 3126.421  23.02 V 3  3.1606E-14    0.00000   1.484 -10.635   1.910  -6.560  -7.960
 3126.423  24.00 Cr1  7.7096E-03    0.00771   3.966  -2.112   7.770  -3.800  -6.730
 3126.444  26.01 Fe2  9.1877E-09    0.00000  10.459  -5.773   9.190  -5.820  -7.740
 3126.444   7.01 N 2  4.6540E-18    0.00000  23.475  -0.170   8.357  -4.498  -7.308
 3126.448  27.00 Co1  5.5820E-07    0.00000   2.542  -7.156   7.630  -4.470  -7.460
 3126.465  24.00 Cr1  4.6871E-05    0.00005   3.013  -5.162   8.130  -5.980  -7.740
 3126.486  27.00 Co1  6.9190E-02    0.06919   2.080  -2.467   7.760  -5.480  -7.820
 3126.494  23.02 V 3  1.3897E-17    0.00000  17.516   0.036   9.340  -5.960  -7.720
 3126.501  14.00 Si1  2.1225E-08    0.00000   6.181  -8.815   8.390  -5.440  -7.630
 3126.519  10.01 Ne2  8.9450E-36    0.00000  34.815  -2.550   8.357  -4.508  -7.311
 3126.578  27.01 Co2  4.1842E-11    0.00000  10.163  -5.787   8.940  -6.150  -7.720
 3126.579  22.00 Ti1  8.3205E-04    0.00083   1.053  -4.173   7.830  -5.830  -7.690
 3126.586  27.03 Co4  1.5257E-41    0.00000  16.469  -2.594   9.510  -6.840  -8.010
 3126.601  16.00 S 1  4.2079E-06    0.00000   9.209  -4.337   8.070  -3.030  -6.770
 3126.610  26.01 Fe2  2.1169E-03    0.00212   7.487  -3.011   8.560  -6.490  -7.790
 3126.622  26.01 Fe2  1.0870E-04    0.00011   9.731  -2.337   9.000  -5.600  -7.530
 3126.635  26.01 Fe2  4.5983E-07    0.00000   9.062  -5.296   8.830  -5.670  -7.520
 3126.644   2.00 He1  5.6644E-12    0.00000  20.616  -4.539   8.357   0.445  -5.485
 3126.667  24.00 Cr1  2.5812E-01    0.25812   3.668  -0.848   8.260  -4.760  -7.320
 3126.674  26.04 Fe5  7.1268E-85    0.00000  32.042  -2.757   9.900  -6.870  -8.030
 3126.676  22.02 Ti3  1.3653E-26    0.00000  21.030  -7.743   8.780  -4.050  -7.300
 3126.691  26.01 Fe2  7.0834E-10    0.00000  10.459  -6.886   9.190  -5.670  -7.740
 3126.697  92.01 U 2  1.5007E-02    0.01501   0.578  -0.559   8.357  -5.843  -7.738
 3126.721  27.00 Co1  3.3910E-01    0.33910   2.042  -1.810   8.180  -5.980  -7.770
 3126.735  25.01 Mn2  2.8957E-02    0.02896   6.186  -1.480   8.480  -6.470  -7.890
 3126.736  26.03 Fe4  2.8841E-44    0.00000  24.328  -4.279   9.580  -6.770  -8.000
 3126.754  23.01 V 2  5.8110E-03    0.00581   2.370  -3.360   8.310  -6.500  -7.860
 3126.754  26.02 Fe3  1.1366E-16    0.00000  10.308  -7.709   8.760  -6.680  -7.960
 3126.758  26.00 Fe1  3.6496E+01   36.49567   3.301  -1.272   8.430  -4.590  -7.390
 3126.766  28.02 Ni3  1.4508E-28    0.00000  23.247  -5.706   9.320  -6.250  -7.720
 3126.769  26.01 Fe2  1.7143E-06    0.00000   7.274  -6.289   8.040  -5.770  -7.620
 3126.777  26.00 Fe1  1.8852E-01    0.18852   3.038  -3.789   7.330  -4.180  -7.330
 3126.794  23.01 V 2  2.7814E-01    0.27814   2.514  -1.554   8.500  -6.450  -7.860
 3126.796  24.01 Cr2  2.1068E-11    0.00000  10.745  -6.877   9.160  -5.370  -7.510
 3126.821  26.00 Fe1  7.1326E+00    7.13265   3.397  -1.897   7.740  -3.980  -7.250
 3126.830  26.00 Fe1  1.6200E-04    0.00016   3.695  -6.280   7.390  -2.630  -6.960
 3126.832  26.00 Fe1  7.0875E-01    0.70875   2.559  -3.633   8.020  -5.230  -7.670
 3126.833  25.00 Mn1  2.3470E-01    0.23470   4.268  -0.700   8.010  -6.000  -7.740
 3126.837  26.01 Fe2  6.8175E-06    0.00001   9.062  -4.125   9.060  -5.840  -7.540
 3126.856  79.01 Au2  5.4243E-09    0.00000   9.505  -1.540   8.357  -5.779  -7.718
 3126.860  28.03 Ni4  1.9732E-45    0.00000  19.036  -3.547   9.160  -6.850  -8.020
 3126.869  24.01 Cr2  6.6604E-10    0.00000  10.760  -5.364   9.130  -5.090  -7.400
 3126.899  27.02 Co3  8.2404E-25    0.00000  17.354  -6.336   9.440  -5.990  -7.770
 3126.906  29.01 Cu2  1.0659E-11    0.00000  15.234  -2.690   8.240  -3.890  -7.090
 3126.918  27.00 Co1  9.1170E-03    0.00912   1.710  -3.671   7.180  -6.230  -7.810
 3126.919  28.02 Ni3  3.2499E-16    0.00000   9.826  -5.099   8.820  -6.730  -7.980
 3126.923  26.01 Fe2  1.5294E-07    0.00000   8.957  -5.866   8.970  -5.920  -7.560
 3126.923   2.00 He1  6.0841E-12    0.00000  20.616  -4.508   8.357   0.379  -5.506
 3126.939   9.01 F 2  1.9958E-34    0.00000  31.896  -3.070   8.357  -4.505  -7.310
 3126.941  26.01 Fe2  3.2971E-07    0.00000   9.074  -5.430   9.000  -5.800  -7.740
 3126.968  25.00 Mn1  1.0364E-02    0.01036   3.772  -2.489   8.030  -4.930  -7.610
 3127.011  28.01 Ni2  8.5416E-11    0.00000  12.294  -5.347   9.010  -4.710  -7.460
 3127.026  58.02 Ce3  2.3599E-13    0.00000  11.240  -1.650   8.357  -4.527  -7.458
 3127.048  26.02 Fe3  1.3396E-25    0.00000  18.262  -9.678   9.520  -6.350  -7.850
 3127.061  25.02 Mn3  2.0355E-17    0.00000  10.491  -7.238   9.020  -6.640  -7.930
 3127.064  26.02 Fe3  9.0469E-24    0.00000  19.842  -6.466   9.310  -5.420  -7.570
 3127.065  22.02 Ti3  1.0319E-18    0.00000  17.105  -3.299   9.210  -5.380  -7.550
 3127.074  23.01 V 2  1.9643E-05    0.00002   6.713  -2.031   8.810  -5.700  -7.680
 3127.095  58.01 Ce2  1.3738E-03    0.00137   1.212  -2.100   8.357  -5.546  -7.643
 3127.101  26.01 Fe2  7.6456E-05    0.00008   9.004  -3.126   8.770  -6.190  -7.520
 3127.131  26.00 Fe1  1.3761E+00    1.37614   2.832  -3.106   7.870  -4.930  -7.470
 3127.134  28.03 Ni4  7.9037E-48    0.00000  19.385  -5.639   9.310  -6.850  -8.020
 3127.139  70.01 Yb2  1.6805E-04    0.00017   5.169  -1.150   8.357  -4.867  -7.426
 3127.142  23.01 V 2  5.1236E-02    0.05124   4.620  -0.446   8.850  -5.640  -7.650
 3127.147  25.02 Mn3  8.2507E-23    0.00000  17.937  -6.115   9.320  -5.930  -7.750
 3127.149  16.00 S 1  1.9432E-08    0.00000   9.164  -6.712   7.930  -3.720  -6.840
 3127.149  16.00 S 1  9.2368E-09    0.00000   9.164  -7.035   7.590  -3.130  -6.830
 3127.149  16.00 S 1  1.1285E-09    0.00000   9.164  -7.948   7.340  -3.450  -6.830
 3127.152  24.01 Cr2  6.8254E-06    0.00001   6.773  -4.842   8.960  -5.850  -7.730
 3127.180  24.01 Cr2  3.6353E-11    0.00000  10.744  -6.641   9.190  -5.850  -7.610
 3127.192  69.01 Tm2  1.1485E-03    0.00115   2.679  -0.440   8.357  -5.494  -7.626
 3127.200  10.01 Ne2  2.2997E-34    0.00000  34.815  -1.140   8.357  -4.509  -7.311
 3127.208  90.01 Th2  9.8960E-03    0.00990   1.205  -0.612   8.357  -5.665  -7.681
 3127.213  24.02 Cr3  1.3514E-13    0.00000   0.023 -12.076  -0.750  -7.120  -8.060
 3127.213  24.02 Cr3  1.0205E-17    0.00000   0.023 -16.198  -0.750  -7.120  -8.060
 3127.223   2.00 He1  6.5349E-12    0.00000  20.616  -4.477   8.357   0.313  -5.527
 3127.223  22.00 Ti1  2.0947E-01    0.20947   1.460  -1.416   8.000  -5.360  -7.460
 3127.247  64.00 Gd1  1.1233E-03    0.00112   0.124  -0.435   8.357  -5.947  -7.531
 3127.249  27.00 Co1  3.3047E+00    3.30473   0.432  -2.230   8.260  -6.060  -7.630
 3127.249   6.01 C 2  3.4054E-21    0.00000  23.528  -6.235   8.440  -3.060  -7.010
 3127.249   6.01 C 2  8.5737E-20    0.00000  23.528  -4.834   8.440  -3.060  -7.010
 3127.263  24.01 Cr2  1.5269E-11    0.00000  10.490  -7.240   8.670  -4.980  -7.320
 3127.271   6.01 C 2  3.6574E-20    0.00000  23.528  -5.204   8.440  -3.060  -7.010
 3127.274  28.01 Ni2  2.5945E-05    0.00003   9.162  -2.605   8.050  -5.960  -7.640
 3127.291  24.01 Cr2  7.2616E-09    0.00000   7.772  -6.941   7.870  -6.460  -7.710
 3127.303  26.01 Fe2  2.1748E-03    0.00217   6.484  -3.877   8.357  -5.557  -7.540
 3127.307  28.01 Ni2  3.2920E-07    0.00000  12.853  -1.272   8.920  -3.950  -7.270
 3127.323  69.02 Tm3  9.7232E-10    0.00000   5.321  -1.710   8.357  -5.676  -7.826
 3127.324  25.00 Mn1  1.9779E-02    0.01978   4.345  -1.707   7.420  -5.520  -7.570
 3127.325  26.00 Fe1  6.1598E-04    0.00062   3.047  -6.267   6.920  -4.000  -7.260
 3127.336  39.01 Y 2  7.8493E-08    0.00000   6.814  -3.145   8.730  -3.790  -7.220
 3127.340  26.00 Fe1  1.9173E+00    1.91733   3.368  -2.493   7.860  -3.920  -7.150
 3127.341  26.01 Fe2  1.0481E-03    0.00105   6.484  -4.194   8.820  -5.860  -7.750
 3127.341  69.01 Tm2  6.5693E-04    0.00066   3.162  -0.260   8.357  -5.392  -7.594
 3127.341  25.02 Mn3  2.2892E-21    0.00000  21.906  -1.199   9.370  -5.920  -7.710
 3127.354  23.02 V 3  2.7292E-20    0.00000  17.604  -2.594   9.520  -5.990  -7.710
 3127.365  27.00 Co1  1.4476E-01    0.14476   1.740  -2.444   7.830  -6.190  -7.810
 3127.383  68.01 Er2  1.0376E-01    0.10376   0.636  -0.931   8.357  -5.824  -7.732
 3127.386  27.01 Co2  6.1959E-08    0.00000  10.286  -2.509   9.040  -5.800  -7.730
 3127.398  27.03 Co4  3.3681E-48    0.00000  23.331  -3.246   9.340  -6.830  -8.020
 3127.399  25.01 Mn2  1.0669E-11    0.00000   9.244  -8.238   8.920  -5.700  -7.670
 3127.403  25.01 Mn2  8.6262E-13    0.00000   3.418 -14.428   0.650  -6.490  -7.930
 3127.403  25.01 Mn2  1.0491E-12    0.00000   3.418 -14.343   0.650  -6.490  -7.930
 3127.415  28.01 Ni2  1.3613E-06    0.00000   9.473  -3.613   9.110  -5.790  -7.700
 3127.427  22.00 Ti1  1.6247E-01    0.16247   2.017  -1.039   7.810  -4.290  -7.290
 3127.430  25.02 Mn3  1.3620E-23    0.00000  21.942  -3.393   9.370  -5.900  -7.720
 3127.430   7.03 N 4  1.0236-101    0.00000  60.083  -0.514   9.660  -4.976  -7.702
 3127.435  68.02 Er3  4.5656E-10    0.00000   6.044  -2.170   8.357  -5.543  -7.783
 3127.449  27.00 Co1  2.2479E-01    0.22479   0.101  -3.687   6.440  -6.230  -7.820
 3127.471  27.01 Co2  2.4609E-05    0.00002   7.742  -2.136   9.010  -5.670  -7.700
 3127.480  25.02 Mn3  4.2295E-25    0.00000  17.943  -8.400   9.480  -6.280  -7.830
 3127.481  25.00 Mn1  9.5412E-03    0.00954   3.772  -2.525   8.020  -5.300  -7.700
 3127.497  70.01 Yb2  4.1412E-06    0.00000   5.910  -2.110   8.357  -4.564  -7.329
 3127.508  16.00 S 1  2.9347E-08    0.00000   9.164  -6.533   7.340  -3.450  -6.830
 3127.508  16.00 S 1  1.3353E-08    0.00000   9.164  -6.875   7.590  -3.130  -6.830
 3127.523  29.01 Cu2  1.0612E-12    0.00000  15.234  -3.692   8.250  -3.590  -7.090
 3127.530  41.01 Nb2  1.6993E-01    0.16993   2.160   0.390   8.357  -5.945  -7.771
 3127.533  58.01 Ce2  4.7669E-02    0.04767   0.446  -1.230   8.357  -5.684  -7.687
 3127.546   2.00 He1  7.0515E-12    0.00000  20.616  -4.444   8.357   0.246  -5.549
 3127.547  69.01 Tm2  7.3480E-04    0.00073   2.855  -0.480   8.357  -5.458  -7.615
 3127.556  22.00 Ti1  2.4956E-03    0.00250   2.092  -2.787   7.800  -4.300  -7.300
 3127.564  25.00 Mn1  2.0635E-01    0.20635   3.772  -1.190   8.030  -4.930  -7.610
 3127.568  29.01 Cu2  9.1603E-12    0.00000  14.987  -2.972   8.730  -4.470  -7.200
 3127.570  24.00 Cr1  1.5728E-02    0.01573   3.122  -2.541   8.060  -5.850  -7.740
 3127.593  69.01 Tm2  2.1438E-04    0.00021   3.295  -0.630   8.357  -5.362  -7.584
 3127.610  27.00 Co1  2.5487E-05    0.00003   2.137  -5.851   7.310  -6.110  -7.820
 3127.616  28.01 Ni2  3.0538E-07    0.00000   8.416  -5.187   7.140  -6.570  -7.910
 3127.616  28.00 Ni1  8.7159E-03    0.00872   3.306  -3.830   8.120  -4.270  -7.190
 3127.624  24.00 Cr1  1.2851E-03    0.00129   2.708  -3.991   7.780  -6.140  -7.760
 3127.626  25.00 Mn1  7.8815E-07    0.00000   2.164  -8.015   7.830  -5.120  -7.510
 3127.654  28.00 Ni1  1.7351E+00    1.73507   3.306  -1.531   8.060  -4.580  -7.180
 3127.682  26.02 Fe3  9.6293E-24    0.00000  20.882  -5.529   9.370  -6.320  -7.700
 3127.684  22.01 Ti2  6.6953E-01    0.66953   5.058   0.152   8.780  -5.610  -7.640
 3127.684  22.00 Ti1  9.7653E-01    0.97653   1.968  -0.303   7.830  -4.360  -7.290
 3127.695  69.02 Tm3  1.2078E-11    0.00000   6.402  -2.670   8.356  -5.592  -7.799
 3127.698  26.00 Fe1  5.3073E-02    0.05307   3.417  -4.008   8.230  -4.560  -7.320
 3127.717  26.01 Fe2  2.1205E-08    0.00000   2.844 -12.073   1.680  -6.510  -7.930
 3127.717  26.01 Fe2  1.2573E-07    0.00000   2.844 -11.300   1.680  -6.510  -7.930
 3127.737  73.01 Ta2  1.5115E-01    0.15115   1.208   0.410   8.356  -6.268  -7.874
 3127.747  58.01 Ce2  3.0350E-02    0.03035   1.813  -0.230   8.356  -5.425  -7.604
 3127.791  23.00 V 1  1.3398E-03    0.00134   0.000  -3.917   7.540  -6.150  -7.780
 3127.816  28.01 Ni2  2.1381E-09    0.00000  12.553  -3.722   8.850  -5.850  -7.770
 3127.828  28.05 Ni6  4.1570-159    0.00000  48.275  -3.798  10.060  -7.010  -8.080
 3127.843  25.02 Mn3  8.2572E-23    0.00000  17.979  -6.078   9.380  -6.290  -7.830
 3127.845  69.01 Tm2  1.7331E-03    0.00173   2.772  -0.180   8.356  -5.475  -7.620
 3127.848  26.04 Fe5  7.2593E-97    0.00000  41.568  -6.414   9.980  -6.820  -7.970
 3127.849  29.00 Cu1  4.3703E-04    0.00044   5.688  -2.136   8.100  -4.370  -7.290
 3127.850  22.01 Ti2  3.9279E+00    3.92786   3.869  -0.120   8.670  -5.590  -7.640
 3127.854  24.02 Cr3  8.9094E-14    0.00000  10.486  -3.102   9.100  -6.600  -7.920
 3127.863  70.01 Yb2  3.8674E-03    0.00387   4.264  -0.580   8.356  -5.151  -7.517
 3127.866  23.02 V 3  2.8126E-20    0.00000  17.532  -2.644   9.310  -5.950  -7.720
 3127.868  24.01 Cr2  4.7808E-08    0.00000   9.111  -4.951   8.680  -5.130  -7.460
 3127.883  28.01 Ni2  3.2455E-12    0.00000  12.291  -6.770   8.870  -4.690  -7.460
 3127.894  22.00 Ti1  3.9295E-01    0.39295   2.117  -0.568   8.380  -4.350  -7.400
 3127.894  23.00 V 1  5.0400E-05    0.00005   1.051  -4.422   7.630  -5.940  -7.770
 3127.895   2.00 He1  7.6090E-12    0.00000  20.616  -4.411   8.356   0.178  -5.571
 3127.897  22.00 Ti1  4.1053E-01    0.41053   1.981  -0.668   7.820  -4.130  -7.290
 3127.899   7.01 N 2  7.3795E-21    0.00000  23.475  -2.970   8.356  -4.499  -7.308
 3127.914  69.01 Tm2  4.6636E-06    0.00000   3.435  -2.170   8.356  -5.330  -7.574
 3127.926  27.03 Co4  1.2011E-46    0.00000  20.812  -3.898   9.390  -6.820  -8.020
 3127.934  26.00 Fe1  1.0090E-02    0.01009   3.417  -4.729   7.850  -4.050  -7.140
 3127.934  23.00 V 1  1.4320E-03    0.00143   1.711  -2.391   8.060  -4.480  -7.440
 3127.936  30.02 Zn3  3.8572E-36    0.00000  32.358  -4.440   8.356  -4.110  -8.045
 3127.948  26.02 Fe3  2.0022E-24    0.00000  20.889  -6.205   9.370  -6.300  -7.700
 3127.952  25.01 Mn2  2.2898E-02    0.02290   6.177  -1.590   8.480  -6.460  -7.880
 3127.954  28.01 Ni2  5.3247E-11    0.00000  12.291  -5.555   8.900  -4.700  -7.460
 3127.958  28.01 Ni2  1.4712E-11    0.00000  12.294  -6.111   8.890  -4.670  -7.460
 3127.966  18.02 Ar3  1.2167E-38    0.00000  25.694  -0.980   8.356  -5.393  -7.735
 3127.970  22.00 Ti1  1.3258E-09    0.00000   2.318  -8.864   6.880  -3.960  -7.180
 3127.977  25.01 Mn2  1.8033E-05    0.00002   8.771  -2.424   8.820  -5.680  -7.670
 3127.996  28.01 Ni2  2.2728E-08    0.00000  12.853  -2.433   8.930  -4.000  -7.300
 3127.997  58.01 Ce2  1.5956E-02    0.01596   0.635  -1.540   8.356  -5.651  -7.677
 3125.080 108.00 OH1  2.4623E-01    0.24623   0.782  -3.199   8.357  -5.000  -7.301
 3125.111 108.00 OH1  6.9398E-04    0.00069   0.606  -5.903   8.357  -5.000  -7.301
 3125.240 108.00 OH1  1.3274E+00    1.32737   0.467  -2.743   8.357  -5.000  -7.301
 3125.277 108.00 OH1  3.3709E-01    0.33709   0.609  -3.214   8.357  -5.000  -7.301
 3125.283 108.00 OH1  2.7274E-03    0.00273   0.465  -5.432   8.357  -5.000  -7.301
 3125.335 108.00 OH1  7.4818E-01    0.74818   0.467  -2.992   8.357  -5.000  -7.301
 3125.347 108.00 OH1  6.9184E-03    0.00692   0.779  -4.753   8.357  -5.000  -7.301
 3125.357 108.00 OH1  3.9244E-01    0.39244   1.689  -2.203   8.357  -5.000  -7.301
 3125.377 108.00 OH1  1.5373E-03    0.00154   0.465  -5.681   8.357  -5.000  -7.301
 3125.393 108.00 OH1  2.5913E-02    0.02591   1.663  -3.406   8.357  -5.000  -7.301
 3125.395 108.00 OH1  2.7465E-02    0.02746   1.689  -3.358   8.357  -5.000  -7.301
 3125.586 108.00 OH1  4.6672E-06    0.00000   2.211  -6.671   8.357  -5.000  -7.301
 3125.620 108.00 OH1  5.0705E-04    0.00051   0.779  -5.888   8.357  -5.000  -7.301
 3125.638 108.00 OH1  2.1900E-04    0.00022   2.350  -4.878   8.357  -5.000  -7.301
 3125.661 108.00 OH1  3.8365E-05    0.00004   1.794  -6.121   8.357  -5.000  -7.301
 3125.716 108.00 OH1  2.0129E-02    0.02013   1.729  -3.458   8.357  -5.000  -7.301
 3125.740 108.00 OH1  2.1029E-01    0.21029   1.729  -2.439   8.357  -5.000  -7.301
 3125.783 108.00 OH1  1.1497E-01    0.11497   1.695  -2.731   8.357  -5.000  -7.301
 3125.788 108.00 OH1  5.6895E-05    0.00006   1.683  -6.047   8.357  -5.000  -7.301
 3125.801 108.00 OH1  2.0873E-02    0.02087   1.695  -3.472   8.357  -5.000  -7.301
 3126.022 108.00 OH1  1.1695E-03    0.00117   1.794  -4.637   8.357  -5.000  -7.301
 3126.023 108.00 OH1  2.0582E-01    0.20582   2.446  -1.821   8.357  -5.000  -7.301
 3126.035 108.00 OH1  8.1304E-04    0.00081   1.683  -4.892   8.357  -5.000  -7.301
 3126.118 108.00 OH1  4.2548E-02    0.04255   2.449  -2.503   8.357  -5.000  -7.301
 3126.150 108.00 OH1  1.1827E-01    0.11827   1.865  -2.570   8.357  -5.000  -7.301
 3126.179 108.00 OH1  1.8450E-02    0.01845   1.802  -3.432   8.357  -5.000  -7.301
 3126.332 108.00 OH1  3.0507E+00    3.05066   0.645  -2.226   8.357  -5.000  -7.301
 3126.340 108.00 OH1  5.3475E-05    0.00005   1.659  -6.095   8.357  -5.000  -7.301
 3126.469 108.00 OH1  2.8943E+00    2.89426   0.606  -2.283   8.357  -5.000  -7.301
 3126.482 108.00 OH1  4.2321E-03    0.00423   2.446  -3.508   8.357  -5.000  -7.301
 3126.516 108.00 OH1  4.3481E-04    0.00043   1.724  -5.128   8.357  -5.000  -7.301
 3126.534 108.00 OH1  5.6242E-01    0.56242   1.802  -1.948   8.357  -5.000  -7.301
 3126.582 108.00 OH1  3.2691E+00    3.26912   0.837  -2.028   8.357  -5.000  -7.301
 3126.625 108.00 OH1  3.1464E+00    3.14637   0.688  -2.175   8.357  -5.000  -7.301
 3126.626 108.00 OH1  6.2688E-03    0.00627   0.643  -4.915   8.357  -5.000  -7.301
 3126.640 108.00 OH1  4.1622E-05    0.00004   1.724  -6.147   8.357  -5.000  -7.301
 3126.667 108.00 OH1  4.3159E-05    0.00004   1.690  -6.161   8.357  -5.000  -7.301
 3126.678 108.00 OH1  8.3429E-01    0.83429   0.452  -2.958   8.357  -5.000  -7.301
 3126.687 108.00 OH1  1.7108E-03    0.00171   0.451  -5.647   8.357  -5.000  -7.301
 3126.692 108.00 OH1  4.1635E-04    0.00042   2.437  -4.523   8.357  -5.000  -7.301
 3126.712 108.00 OH1  5.9473E-03    0.00595   0.604  -4.972   8.357  -5.000  -7.301
 3126.752 108.00 OH1  7.2331E-01    0.72331   0.452  -3.020   8.357  -5.000  -7.301
 3126.753 108.00 OH1  2.3773E-04    0.00024   1.690  -5.420   8.357  -5.000  -7.301
 3126.760 108.00 OH1  1.4832E-03    0.00148   0.451  -5.709   8.357  -5.000  -7.301
 3126.875 108.00 OH1  2.0964E-01    0.20964   0.837  -3.221   8.357  -5.000  -7.301
 3126.975 108.00 OH1  6.4786E-03    0.00648   0.685  -4.864   8.357  -5.000  -7.301
 3126.993 108.00 OH1  1.3385E-02    0.01339   1.902  -3.484   8.357  -5.000  -7.301
 3127.023 108.00 OH1  1.2931E-01    0.12931   1.902  -2.499   8.357  -5.000  -7.301
 3127.042 108.00 OH1  2.6683E+00    2.66834   0.571  -2.349   8.357  -5.000  -7.301
 3127.048 108.00 OH1  2.2497E-03    0.00225   2.218  -3.982   8.357  -5.000  -7.301
 3127.141 108.00 OH1  2.4506E-04    0.00025   1.859  -5.259   8.357  -5.000  -7.301
 3127.149 108.00 OH1  1.5804E-05    0.00002   1.591  -6.684   8.357  -5.000  -7.301
 3127.187 108.00 OH1  6.8079E-04    0.00068   0.609  -5.909   8.357  -5.000  -7.301
 3127.191 108.00 OH1  6.7319E-03    0.00673   0.834  -4.717   8.357  -5.000  -7.301
 3127.237 108.00 OH1  5.4720E-03    0.00547   0.570  -5.038   8.357  -5.000  -7.301
 3127.342 108.00 OH1  3.3068E-01    0.33068   0.612  -3.220   8.357  -5.000  -7.301
 3127.353 108.00 OH1  3.1753E+00    3.17531   0.735  -2.130   8.357  -5.000  -7.301
 3127.483 108.00 OH1  4.3170E-04    0.00043   0.834  -5.910   8.357  -5.000  -7.301
 3127.529 108.00 OH1  4.1982E-02    0.04198   0.609  -4.119   8.357  -5.000  -7.301
 3127.644 108.00 OH1  2.6789E-04    0.00027   1.896  -5.188   8.357  -5.000  -7.301
 3127.687 108.00 OH1  2.0392E+01   20.39185   0.612  -1.430   8.356  -5.000  -7.301
 3127.760 108.00 OH1  6.5383E-03    0.00654   0.732  -4.819   8.356  -5.000  -7.301
 3127.786 108.00 OH1  1.0516E-01    0.10516   2.359  -2.189   8.356  -5.000  -7.301
 3127.799 108.00 OH1  9.3026E-02    0.09303   1.685  -2.832   8.356  -5.000  -7.301
 3127.878 108.00 OH1  2.7733E-05    0.00003   1.896  -6.173   8.356  -5.000  -7.301
 3127.962 108.00 OH1  2.0080E-02    0.02008   1.670  -3.511   8.356  -5.000  -7.301
 3127.968 108.00 OH1  3.3046E-03    0.00330   0.209  -5.573   8.356  -5.000  -7.301
 3127.968 108.00 OH1  2.9975E-02    0.02997   1.670  -3.337   8.356  -5.000  -7.301


==> anc/linedat/lines_OH3141.dat <==
 3141.002  22.00 Ti1  1.6305E-04    0.00016   0.848  -5.059   8.290  -5.600  -7.630
 3141.005  22.00 Ti1  7.4594E-03    0.00746   1.443  -2.878   7.750  -5.310  -7.430
 3141.016  26.00 Fe1  8.4071E-02    0.08407   3.634  -3.617   7.980  -3.980  -7.120
 3141.034  26.00 Fe1  2.2030E-03    0.00220   2.469  -6.218   8.170  -5.450  -7.570
 3141.046  24.02 Cr3  3.5150E-21    0.00000  18.521  -3.474   9.430  -6.010  -7.780
 3141.047  67.02 Ho3  1.3154E-08    0.00000   4.298  -1.660   8.353  -5.691  -7.831
 3141.051  26.01 Fe2  5.2620E-08    0.00000   9.700  -5.678   8.760  -5.710  -7.630
 3141.073  16.00 S 1  7.3175E-05    0.00007   8.045  -4.114   7.520  -3.650  -6.740
 3141.073  16.00 S 1  4.1339E-05    0.00004   8.045  -4.362   7.470  -3.330  -6.740
 3141.084  23.01 V 2  3.0099E-01    0.30099   3.758  -0.430   8.430  -6.480  -7.870
 3141.087  24.02 Cr3  2.6282E-17    0.00000   2.304 -13.790  -0.840  -6.600  -7.970
 3141.087  24.02 Cr3  3.8785E-23    0.00000   2.304 -19.621  -0.840  -6.600  -7.970
 3141.088  27.01 Co2  1.2111E-10    0.00000  10.017  -5.452   8.820  -5.980  -7.510
 3141.095  68.01 Er2  1.8370E-01    0.18370   0.055  -1.190   8.353  -5.909  -7.759
 3141.102  28.01 Ni2  2.8439E-10    0.00000  12.379  -4.749   8.170  -4.970  -7.350
 3141.131  24.01 Cr2  1.7509E-05    0.00002   9.016  -2.469   8.840  -5.670  -7.670
 3141.140  66.01 Dy2  4.5194E-01    0.45194   0.000  -0.870   8.353  -5.881  -7.750
 3141.142  26.02 Fe3  2.3597E-24    0.00000  18.679  -8.066   9.610  -6.340  -7.850
 3141.149  68.01 Er2  9.2392E-01    0.92392   1.771   1.013   8.353  -5.644  -7.675
 3141.154  70.01 Yb2  3.0457E-07    0.00000   5.581  -3.530   8.353  -4.716  -7.378
 3141.159  20.00 Ca1  4.0277E-02    0.04028   1.886  -3.858   6.570  -3.020  -6.860
 3141.173   2.00 He1  3.6980E-11    0.00000  20.616  -3.723   8.353  -1.119  -5.986
 3141.177  70.01 Yb2  4.4637E-05    0.00004   5.517  -1.420   8.353  -4.742  -7.386
 3141.183  22.00 Ti1  1.9469E-08    0.00000   0.848  -8.982   7.900  -5.950  -7.740
 3141.190   7.03 N 4  1.4132-101    0.00000  60.102  -0.356   9.660  -4.976  -7.702
 3141.197  29.00 Cu1  2.5862E-07    0.00000   6.868  -4.330   8.060  -2.570  -6.700
 3141.197  29.00 Cu1  5.0080E-09    0.00000   6.868  -6.043   7.640  -2.730  -6.700
 3141.239  10.01 Ne2  1.5656E-35    0.00000  34.833  -2.290   8.353  -4.509  -7.311
 3141.247  15.01 P 2  7.8212E-10    0.00000  13.143  -1.986   8.590  -4.840  -7.380
 3141.267  16.00 S 1  1.2950E-07    0.00000   9.164  -5.887   8.580  -3.010  -6.870
 3141.267  16.00 S 1  4.9576E-08    0.00000   9.164  -6.304   8.610  -3.090  -6.860
 3141.267  16.00 S 1  3.0428E-08    0.00000   9.164  -6.516   8.150  -3.130  -6.880
 3141.282  26.01 Fe2  4.1345E-04    0.00041   9.062  -2.341   9.040  -5.760  -7.540
 3141.282  58.02 Ce3  4.1230E-04    0.00041   2.413  -0.130   8.353  -5.634  -7.812
 3141.282   6.01 C 2  1.9007E-20    0.00000  23.528  -5.487   8.450  -3.060  -7.010
 3141.282   6.01 C 2  4.2453E-19    0.00000  23.528  -4.138   8.450  -3.060  -7.010
 3141.289  69.02 Tm3  3.0569E-09    0.00000   4.591  -1.850   8.353  -5.731  -7.843
 3141.290  26.01 Fe2  3.0633E-06    0.00000  11.460  -2.373   8.750  -4.590  -7.440
 3141.298  10.01 Ne2  1.1784E-34    0.00000  34.254  -1.920   8.353  -4.764  -7.393
 3141.309  20.01 Ca2  1.3448E-02    0.01345   7.505  -2.123   7.560  -3.120  -6.740
 3141.312  16.00 S 1  4.9719E-05    0.00005   8.046  -4.281   7.470  -3.330  -6.740
 3141.316  70.01 Yb2  3.2079E-07    0.00000   5.921  -3.210   8.353  -4.567  -7.330
 3141.324  24.01 Cr2  1.2724E-10    0.00000   3.827 -12.148   1.040  -6.460  -7.930
 3141.331  10.01 Ne2  4.9125E-33    0.00000  34.254  -0.300   8.353  -4.764  -7.393
 3141.334  24.01 Cr2  4.6618E-11    0.00000  10.490  -6.754   8.670  -4.800  -7.320
 3141.340  28.01 Ni2  2.4446E-08    0.00000  12.957  -2.309   8.460  -5.090  -7.430
 3141.342  24.01 Cr2  7.3536E-02    0.07354   4.410  -2.876   8.540  -6.490  -7.860
 3141.348  69.01 Tm2  4.6266E-04    0.00046   3.186  -0.390   8.353  -5.391  -7.593
 3141.367  28.01 Ni2  2.2469E-07    0.00000  12.568  -1.686   8.940  -5.190  -7.350
 3141.368  24.00 Cr1  7.3985E-08    0.00000   3.168  -7.827   7.770  -5.200  -7.510
 3141.378  16.00 S 1  3.3001E-09    0.00000   7.870  -8.613   8.190  -3.290  -6.950
 3141.381  75.00 Re1  2.7659E-03    0.00277   1.436  -0.600   8.353  -6.160  -7.599
 3141.414  24.00 Cr1  1.3187E-08    0.00000   2.544  -9.122   7.790  -3.110  -6.630
 3141.414  24.00 Cr1  6.9206E-06    0.00001   2.544  -6.402   7.610  -3.170  -6.660
 3141.417  24.01 Cr2  3.6595E-04    0.00037   8.617  -1.498   8.900  -5.660  -7.410
 3141.426  25.02 Mn3  8.7401E-22    0.00000  17.955  -5.073   9.320  -5.930  -7.750
 3141.427  74.00 W 1  1.3216E-02    0.01322   1.508  -0.480   8.353  -6.172  -7.603
 3141.430  16.00 S 1  2.1905E-04    0.00022   8.046  -3.637   7.460  -3.570  -6.740
 3141.430  16.00 S 1  3.7285E-05    0.00004   8.046  -4.406   7.520  -3.650  -6.740
 3141.430  16.00 S 1  2.9210E-06    0.00000   8.046  -5.512   7.470  -3.330  -6.740
 3141.442  25.02 Mn3  4.5303E-17    0.00000  15.496  -2.510   9.180  -6.630  -7.940
 3141.485  23.00 V 1  8.2433E-06    0.00001   0.267  -5.893   7.120  -6.140  -7.780
 3141.488  23.01 V 2  4.0923E+00    4.09234   2.601  -0.309   8.430  -6.530  -7.850
 3141.492   6.00 C 1  4.5076E-07    0.00000   9.172  -6.470   9.610  -5.210  -7.510
 3141.499   6.01 C 2  7.3378E-23    0.00000  23.533  -7.896   8.400  -2.560  -7.050
 3141.499   6.01 C 2  1.3601E-24    0.00000  23.533  -9.628   8.400  -2.560  -7.050
 3141.506  24.00 Cr1  2.5449E-05    0.00003   2.900  -5.525   8.090  -5.400  -7.500
 3141.516  39.00 Y 1  3.5458E-05    0.00004   1.983  -2.246   7.060  -3.160  -6.940
 3141.519  26.00 Fe1  2.1582E-01    0.21582   3.397  -3.415   7.810  -3.570  -7.140
 3141.530  30.02 Zn3  2.6124E-30    0.00000  27.407  -2.940   8.353  -5.088  -8.045
 3141.531  22.00 Ti1  3.8539E+00    3.85386   0.900  -0.640   8.130  -5.360  -7.690
 3141.537  24.01 Cr2  4.8803E-08    0.00000   9.209  -4.855   8.760  -5.880  -7.500
 3141.540  25.00 Mn1  1.6898E-03    0.00169   3.072  -3.888   8.050  -5.010  -7.520
 3141.541  22.00 Ti1  1.6794E-03    0.00168   1.502  -3.474   7.050  -4.770  -7.440
 3141.548  24.01 Cr2  1.6642E-09    0.00000   9.399  -6.156   8.910  -5.830  -7.600
 3141.582  37.00 Rb1  2.1863E-09    0.00000   0.000  -7.860   8.353  -3.573  -6.771
 3141.596  28.02 Ni3  4.8912E-28    0.00000  19.495  -8.460   9.610  -6.250  -7.830
 3141.602  26.02 Fe3  8.2140E-24    0.00000  18.788  -7.429   9.450  -6.300  -7.840
 3141.607  26.01 Fe2  1.0640E-05    0.00001   7.274  -5.495   7.740  -6.180  -7.640
 3141.634  23.01 V 2  3.7283E-03    0.00373   4.653  -1.554   8.850  -5.640  -7.650
 3141.659  78.00 Pt1  1.7444E-03    0.00174   2.302  -2.150   8.353  -6.266  -7.633
 3141.669  22.00 Ti1  2.4116E+00    2.41157   2.135   0.237   8.380  -4.350  -7.400
 3141.669   8.03 O 4  1.4595-119    0.00000  74.403  -0.439  10.300  -6.020  -7.880
 3141.673  25.01 Mn2  1.3017E-04    0.00013   6.913  -3.190   8.700  -6.480  -7.860
 3141.678  26.02 Fe3  3.5364E-23    0.00000  18.788  -6.795   9.460  -6.290  -7.840
 3141.704  24.01 Cr2  1.6109E-07    0.00000   7.774  -5.592   7.880  -5.860  -7.600
 3141.706   6.01 C 2  3.3388E-29    0.00000  23.533 -14.238   8.390  -2.290  -7.080
 3141.706   6.01 C 2  1.0510E-27    0.00000  23.533 -12.740   8.390  -2.290  -7.080
 3141.718  25.01 Mn2  1.3293E-03    0.00133   6.834  -2.250   7.940  -5.790  -7.600
 3141.731  29.01 Cu2  5.2547E-14    0.00000  15.234  -4.996   8.220  -3.560  -7.130
 3141.733  70.01 Yb2  7.1781E-03    0.00718   4.287  -0.290   8.353  -5.149  -7.516
 3141.740  29.01 Cu2  2.5501E-16    0.00000  15.234  -7.310   8.220  -3.850  -7.130
 3141.743  24.02 Cr3  1.9796E-12    0.00000  10.486  -1.754   9.080  -6.600  -7.930
 3141.743  42.01 Mo2  1.9787E-03    0.00198   4.123  -1.000   8.353  -5.930  -7.766
 3141.745  26.01 Fe2  2.8094E-09    0.00000   8.943  -7.613   8.730  -5.900  -7.510
 3141.758  24.00 Cr1  2.2449E-05    0.00002   2.544  -5.891   7.610  -3.170  -6.660
 3141.758  24.00 Cr1  7.3315E-09    0.00000   2.544  -9.377   7.800  -3.110  -6.620
 3141.758  24.00 Cr1  1.9870E-07    0.00000   2.544  -7.944   7.790  -3.110  -6.630
 3141.766  23.01 V 2  3.8685E-06    0.00000   6.581  -2.851   8.870  -5.850  -7.720
 3141.796  26.01 Fe2  4.5842E-08    0.00000  11.460  -4.198   8.420  -4.590  -7.440
 3141.803  24.00 Cr1  3.4352E-01    0.34352   3.422  -0.938   8.500  -5.480  -7.640
 3141.806  29.01 Cu2  4.6538E-12    0.00000  15.252  -3.033   8.020  -3.830  -7.090
 3141.807  24.01 Cr2  3.2300E-01    0.32300   5.319  -1.438   8.610  -6.480  -7.860
 3141.810  22.02 Ti3  6.9743E-27    0.00000  21.049  -8.017   8.780  -4.050  -7.300
 3141.810  22.02 Ti3  1.0678E-25    0.00000  21.049  -6.832   8.780  -3.990  -7.300
 3141.825  24.01 Cr2  1.2140E-09    0.00000   9.231  -6.440   8.810  -5.350  -7.480
 3141.827  25.00 Mn1  7.0612E-02    0.07061   2.920  -2.400   7.040  -5.990  -7.200
 3141.834  50.00 Sn1  6.5789E-03    0.00658   2.128  -1.220   8.353  -5.426  -7.364
 3141.847  90.01 Th2  2.1943E-02    0.02194   0.909  -0.524   8.353  -5.718  -7.698
 3141.854  29.01 Cu2  3.2122E-14    0.00000  14.228  -6.090   8.110  -4.750  -7.330
 3141.862  16.00 S 1  1.6923E-08    0.00000   9.165  -6.770   8.150  -3.130  -6.880
 3141.862  16.00 S 1  3.4315E-09    0.00000   9.165  -7.463   8.580  -3.010  -6.870
 3141.874  24.00 Cr1  6.0391E-07    0.00000   3.966  -6.217   7.050  -2.560  -6.750
 3141.874  24.00 Cr1  5.1996E-07    0.00000   3.966  -6.282   7.670  -3.230  -6.750
 3141.884  26.00 Fe1  4.9832E+00    4.98317   2.608  -2.742   8.190  -5.710  -7.710
 3141.888  24.00 Cr1  4.4268E-01    0.44268   2.983  -1.212   7.080  -6.200  -7.790
 3141.890  22.00 Ti1  1.6685E-04    0.00017   2.175  -3.888   7.180  -4.500  -7.320
 3141.896  26.01 Fe2  1.8318E-06    0.00000   7.473  -6.085   8.160  -6.410  -7.910
 3141.900  10.01 Ne2  9.0367E-36    0.00000  34.843  -2.520   8.353  -4.504  -7.310
 3141.904  28.02 Ni3  2.2652E-26    0.00000  22.444  -4.214   9.470  -6.360  -7.860
 3141.931  28.02 Ni3  1.3634E-19    0.00000  10.201  -8.147   8.830  -6.740  -7.980
 3141.933  24.01 Cr2  4.2571E-04    0.00043   8.414  -1.610   8.880  -5.610  -7.410
 3141.933  26.01 Fe2  4.2463E-07    0.00000   9.058  -5.333   8.730  -5.890  -7.510
 3141.936  24.00 Cr1  1.2267E-07    0.00000   2.900  -7.842   8.160  -5.310  -7.540
 3141.953  69.01 Tm2  1.8737E-03    0.00187   2.229  -0.620   8.353  -5.584  -7.655
 3141.954  92.01 U 2  1.1897E-02    0.01190   0.284  -0.916   8.353  -5.887  -7.752
 3141.961  27.00 Co1  6.8037E-06    0.00001   2.718  -5.915   7.170  -4.940  -7.490
 3141.965  26.02 Fe3  1.3231E-22    0.00000  18.788  -6.222   9.420  -6.320  -7.850
 3141.969  24.01 Cr2  2.7771E-01    0.27771   4.410  -2.299   8.430  -6.490  -7.860
 3141.997   6.01 C 2  2.2783E-14    0.00000  20.845  -1.756   9.660  -4.940  -7.530
 3142.003  22.00 Ti1  2.6636E-04    0.00027   2.160  -3.698   7.180  -4.260  -7.320
 3142.017  23.01 V 2  1.2825E-01    0.12825   3.753  -0.805   8.370  -6.480  -7.870
 3142.027  24.00 Cr1  8.4209E-07    0.00000   2.545  -7.316   7.790  -3.110  -6.630
 3142.027  24.00 Cr1  1.7513E-08    0.00000   2.545  -8.998   7.800  -3.110  -6.620
 3142.028  24.01 Cr2  2.4393E-08    0.00000   9.399  -4.990   8.730  -6.210  -7.490
 3142.034  58.01 Ce2  9.8441E-04    0.00098   1.319  -2.150   8.353  -5.529  -7.638
 3142.041  26.02 Fe3  7.2403E-15    0.00000   6.222  -9.479   8.770  -6.890  -7.960
 3142.044  26.00 Fe1  2.1548E-01    0.21548   3.415  -3.400   7.940  -3.840  -7.250
 3142.054  24.00 Cr1  8.5973E-08    0.00000   2.545  -8.307   7.800  -3.110  -6.620
 3142.068   6.01 C 2  1.7046E-15    0.00000  20.845  -2.882   9.660  -4.940  -7.530
 3142.087  22.00 Ti1  2.4230E-08    0.00000   2.175  -7.726   6.660  -4.500  -7.230
 3142.107  23.00 V 1  2.4473E-04    0.00024   0.287  -4.403   7.050  -6.080  -7.790
 3142.110  58.02 Ce3  3.9152E-10    0.00000   7.936  -1.320   8.352  -5.081  -7.635
 3142.119  27.01 Co2  2.9263E-08    0.00000  10.305  -2.817   8.352  -4.783  -7.956
 3142.146  24.01 Cr2  6.5298E-05    0.00007   8.732  -2.146   8.840  -5.660  -7.400
 3142.149  21.00 Sc1  2.7602E-05    0.00003   1.943  -3.097   7.870  -5.170  -7.400
 3142.179  29.01 Cu2  1.2614E-13    0.00000  15.252  -4.600   8.020  -3.590  -7.090
 3142.185  26.01 Fe2  3.1635E-03    0.00316   8.371  -2.062   8.850  -5.710  -7.430
 3142.187  24.01 Cr2  1.8141E-04    0.00018   8.618  -1.802   8.900  -5.660  -7.410
 3142.192  23.01 V 2  2.5553E+00    2.55532   2.900  -0.252   8.490  -6.440  -7.850
 3142.224  26.01 Fe2  1.7363E+01   17.36261   1.671  -4.185   8.460  -6.570  -7.780
 3142.242  10.01 Ne2  9.9898E-35    0.00000  34.839  -1.480   8.352  -4.506  -7.310
 3142.260  41.02 Nb3  2.8099E-09    0.00000   5.068  -0.370   8.352  -5.793  -7.863
 3142.265  25.02 Mn3  1.3729E-22    0.00000  17.963  -5.870   9.510  -6.290  -7.830
 3142.267  28.00 Ni1  7.9205E-01    0.79205   1.935  -3.070   7.920  -5.780  -7.770
 3142.267  25.01 Mn2  4.0005E-11    0.00000  10.181  -6.843   8.550  -3.970  -7.250
 3142.267  25.01 Mn2  2.0470E-11    0.00000  10.181  -7.134   8.550  -4.090  -7.250
 3142.267  25.01 Mn2  1.1537E-11    0.00000  10.181  -7.383   8.550  -4.280  -7.250
 3142.271  58.01 Ce2  4.1527E-03    0.00415   0.536  -2.210   8.352  -5.671  -7.683
 3142.285  20.00 Ca1  2.0832E-04    0.00021   5.018  -3.404   7.920  -4.680  -7.290
 3142.286  23.01 V 2  5.8727E-02    0.05873   3.759  -1.139   8.430  -6.470  -7.870
 3142.291  28.01 Ni2  5.1815E-11    0.00000  12.326  -5.535   7.980  -5.060  -7.680
 3142.297  66.01 Dy2  2.5040E-01    0.25040   1.779   0.430   8.352  -5.597  -7.659
 3142.300   7.03 N 4  1.2285-102    0.00000  60.102  -1.417   9.660  -4.976  -7.702
 3142.302  90.02 Th3  1.9420E-04    0.00019   0.395  -0.580   8.352  -5.768  -7.855
 3142.303  25.01 Mn2  4.2962E-02    0.04296   6.133  -1.354   8.370  -6.490  -7.880
 3142.305  58.01 Ce2  9.1323E-02    0.09132   0.122  -1.230   8.352  -5.740  -7.705
 3142.307  25.01 Mn2  1.6373E-12    0.00000  10.181  -8.231   8.550  -3.830  -7.250
 3142.307  25.01 Mn2  3.0417E-11    0.00000  10.181  -6.962   8.550  -3.830  -7.250
 3142.307  25.01 Mn2  4.6038E-11    0.00000  10.181  -6.782   8.550  -3.830  -7.250
 3142.310  10.01 Ne2  8.3094E-35    0.00000  34.839  -1.560   8.352  -4.506  -7.310
 3142.311  27.01 Co2  8.5036E-12    0.00000  10.963  -5.778   8.480  -5.000  -7.420
 3142.331  25.01 Mn2  1.7741E-12    0.00000   9.244  -9.016   8.940  -5.700  -7.670
 3142.338  28.01 Ni2  4.7475E-10    0.00000  12.326  -4.573   7.980  -5.090  -7.680
 3142.338  28.01 Ni2  4.4103E-11    0.00000  12.326  -5.605   7.990  -5.050  -7.680
 3142.340  26.04 Fe5  6.0411E-89    0.00000  32.084  -6.791   9.900  -6.870  -8.030
 3142.345  25.02 Mn3  9.5503E-23    0.00000  17.750  -6.214   9.440  -6.320  -7.840
 3142.393  25.00 Mn1  2.2238E-02    0.02224   4.345  -1.655   8.320  -5.100  -7.750
 3142.394  15.04 P 5  1.2096-109    0.00000  53.949  -3.180   8.352  -3.804  -7.404
 3142.394  15.04 P 5  1.3263-110    0.00000  53.949  -4.140   8.352  -3.804  -7.404
 3142.398  23.00 V 1  1.5319E-06    0.00000   0.267  -6.624   7.250  -6.150  -7.780
 3142.400  25.00 Mn1  3.1411E-04    0.00031   3.073  -4.618   8.050  -5.010  -7.520
 3142.412  22.00 Ti1  6.6608E-05    0.00007   2.160  -4.300   7.180  -4.230  -7.320
 3142.414  22.01 Ti2  9.0175E-04    0.00090   2.590  -4.877   8.260  -6.360  -7.850
 3142.418   6.01 C 2  4.3558E-20    0.00000  23.528  -5.127   8.490  -3.060  -7.010
 3142.430  69.00 Tm1  3.2205E-06    0.00000   1.087  -1.740   8.352  -5.316  -7.329
 3142.432  27.01 Co2  2.5933E-07    0.00000   8.333  -3.595   8.950  -5.750  -7.690
 3142.436  29.00 Cu1  1.5634E-01    0.15634   4.974  -0.206   8.240  -4.180  -7.530
 3142.452  26.00 Fe1  1.5411E+02  154.11062   2.450  -1.390   8.320  -5.220  -7.520
 3142.464  26.00 Fe1  6.1107E+01   61.10708   3.292  -1.055   8.110  -5.430  -7.300
 3142.472  69.01 Tm2  2.9960E-04    0.00030   3.379  -0.410   8.352  -5.348  -7.580
 3142.479  28.01 Ni2  1.5341E-11    0.00000  12.913  -5.550   8.500  -4.520  -7.210
 3142.486  28.01 Ni2  1.4846E-08    0.00000  12.567  -2.867   9.240  -5.070  -7.500
 3142.491  23.01 V 2  4.2131E+01   42.13144   2.221   0.371   8.400  -6.500  -7.850
 3142.514  23.00 V 1  3.0078E-05    0.00003   1.043  -4.652   7.760  -5.360  -7.750
 3142.547  58.01 Ce2  9.8683E-03    0.00987   0.495  -1.870   8.352  -5.679  -7.686
 3142.557  58.02 Ce3  2.1270E-06    0.00000   1.256  -3.430   8.352  -5.721  -7.840
 3142.560  26.01 Fe2  1.5363E-04    0.00015   9.053  -2.779   8.910  -5.510  -7.580
 3142.576  26.01 Fe2  3.9154E-08    0.00000   0.000 -14.294  -0.380  -6.540  -7.940
 3142.586  68.02 Er3  3.0963E-05    0.00003   0.864  -1.870   8.352  -5.915  -7.902
 3142.629  27.01 Co2  1.9393E-11    0.00000  10.963  -5.420   8.480  -5.000  -7.420
 3142.629  28.01 Ni2  8.2389E-11    0.00000  11.193  -6.325   8.820  -5.980  -7.750
 3142.640  27.01 Co2  1.1393E-11    0.00000  10.963  -5.651   8.480  -4.990  -7.420
 3142.656  27.01 Co2  3.2632E-10    0.00000  10.963  -4.194   8.580  -4.660  -7.320
 3142.656  27.05 Co6  3.3849E-96    0.00000  43.988  -3.417   9.660  -6.980  -8.080
 3142.670  18.02 Ar3  1.1529E-43    0.00000  29.788  -2.420   8.352  -4.895  -7.576
 3142.671  25.00 Mn1  9.2496E-01    0.92496   2.889  -1.310   7.260  -6.130  -7.740
 3142.686  28.04 Ni5  1.1552E-97    0.00000  38.618  -3.265   9.620  -6.920  -8.050
 3142.686   6.01 C 2  8.1022E-36    0.00000  23.532 -20.854   8.470  -2.880  -7.020
 3142.686   6.01 C 2  9.1539E-31    0.00000  23.532 -15.801   8.470  -2.880  -7.020
 3142.686   6.01 C 2  2.1019E-34    0.00000  23.532 -19.440   8.470  -2.880  -7.020
 3142.691  26.02 Fe3  1.5336E-21    0.00000  18.276  -5.606   9.420  -6.350  -7.850
 3142.706  19.01 K 2  3.1262E-16    0.00000  22.715  -1.678   9.020  -5.500  -7.600
 3142.706  21.03 Sc4  1.2279E-64    0.00000  55.199  -1.432   9.570  -6.570  -7.810
 3142.711  26.01 Fe2  3.8007E-09    0.00000   8.744  -7.656   8.840  -5.190  -7.480
 3142.728  24.01 Cr2  5.3173E+00    5.31730   4.410  -1.017   8.520  -6.450  -7.860
 3142.749  42.00 Mo1  1.8860E-03    0.00189   2.595  -0.518   8.352  -4.535  -7.079
 3142.754  29.00 Cu1  1.0092E-02    0.01009   5.421  -1.005   8.220  -5.230  -7.520
 3142.755  46.00 Pd1  3.9680E-02    0.03968   3.112   0.270   8.352  -5.437  -7.367
 3142.760  57.01 La2  1.0313E-01    0.10313   0.173  -1.640   8.352  -5.765  -7.713
 3142.760  23.00 V 1  1.4298E-07    0.00000   0.275  -7.647   7.220  -6.070  -7.790
 3142.762  16.00 S 1  2.6867E-07    0.00000   7.866  -6.706   8.380  -3.400  -6.960
 3142.771  26.01 Fe2  2.6441E-10    0.00000  11.219  -6.648   8.460  -5.250  -7.480
 3142.779   9.02 F 3  7.2575E-68    0.00000  47.655  -0.165   0.030  -5.395  -7.736
 3142.797  22.01 Ti2  1.8986E-06    0.00000   6.504  -4.129   8.740  -5.650  -7.480
 3142.800  26.00 Fe1  5.2755E+00    5.27550   3.397  -2.027   7.980  -3.770  -7.220
 3142.814  70.01 Yb2  4.9865E-05    0.00005   5.828  -1.100   8.352  -4.611  -7.344
 3142.836  90.01 Th2  4.6658E-02    0.04666   1.145   0.010   8.352  -5.679  -7.686
 3142.859  24.01 Cr2  8.9602E-11    0.00000   2.543 -13.424   0.720  -6.650  -8.020
 3142.860  24.00 Cr1  5.1506E-02    0.05151   3.556  -1.645   7.860  -4.350  -7.320
 3142.863  24.01 Cr2  4.7350E-10    0.00000   2.543 -12.701   0.720  -6.650  -8.020
 3142.863  24.01 Cr2  5.6146E-07    0.00000   2.543  -9.627   0.720  -6.650  -8.020
 3142.881  28.01 Ni2  9.2453E-12    0.00000  12.913  -5.770   8.500  -4.580  -7.210
 3142.883  69.01 Tm2  2.0898E-04    0.00021   3.295  -0.640   8.352  -5.367  -7.586
 3142.885  58.01 Ce2  5.6662E-03    0.00567   1.079  -1.600   8.352  -5.575  -7.652
 3142.889  26.00 Fe1  2.2311E+02  223.10859   2.279  -1.379   7.970  -6.030  -7.790
 3142.900  26.00 Fe1  2.4556E-01    0.24556   3.252  -3.486   7.750  -4.460  -7.320
 3142.903  64.01 Gd2  1.0374E-01    0.10374   1.172  -0.214   8.352  -5.772  -7.715
 3142.909  26.00 Fe1  4.3767E+00    4.37670   2.588  -2.816   8.070  -5.560  -7.690
 3142.910  24.00 Cr1  1.8906E-02    0.01891   3.122  -2.460   8.110  -5.850  -7.740
 3142.924   6.01 C 2  1.3736E-18    0.00000  20.710  -6.094   9.620  -6.050  -7.770
 3142.924   6.01 C 2  6.6813E-29    0.00000  20.710 -16.407   9.620  -6.050  -7.770
 3142.936  26.01 Fe2  2.6987E-07    0.00000   9.058  -5.530   8.710  -5.780  -7.510
 3142.939  73.01 Ta2  5.8658E-02    0.05866   1.208   0.000   8.352  -6.270  -7.875
 3142.952  26.00 Fe1  3.6773E+00    3.67732   3.047  -2.490   8.240  -6.120  -7.780
 3142.953  26.04 Fe5  2.8189E-65    0.00000   3.773  -7.894   0.840  -7.500  -8.130
 3142.953  26.04 Fe5  5.6115E-66    0.00000   3.773  -8.595   0.840  -7.500  -8.130
 3142.956  24.01 Cr2  1.9871E+00    1.98713   4.774  -1.126   8.470  -6.490  -7.860
 3142.960  22.02 Ti3  2.5040E-20    0.00000  17.105  -4.913   9.180  -5.640  -7.580
 3142.983  24.01 Cr2  4.5226E-04    0.00045   8.415  -1.583   8.880  -5.610  -7.410
 3142.983  90.02 Th3  1.2516E-05    0.00001   1.916  -0.440   8.352  -5.657  -7.820
 3142.992  25.01 Mn2  6.4813E-03    0.00648   4.801  -3.341   8.560  -6.550  -7.870
 3142.997  22.01 Ti2  4.9582E-05    0.00005   6.535  -2.685   8.510  -5.630  -7.480
 3141.054 108.00 OH1  7.9799E-03    0.00798   2.011  -3.612   8.353  -5.000  -7.477
 3141.102 108.00 OH1  2.5228E-03    0.00252   2.426  -3.749   8.353  -5.000  -7.477
 3141.160 108.00 OH1  4.9703E-01    0.49703   1.886  -1.927   8.353  -5.000  -7.477
 3141.190 108.00 OH1  3.5852E-03    0.00359   2.095  -3.886   8.353  -5.000  -7.477
 3141.191 108.00 OH1  2.4169E+00    2.41689   1.101  -1.927   8.353  -5.000  -7.477
 3141.197 108.00 OH1  1.9044E+00    1.90442   1.721  -1.488   8.353  -5.000  -7.477
 3141.279 108.00 OH1  2.9795E-05    0.00003   1.788  -6.235   8.353  -5.000  -7.477
 3141.442 108.00 OH1  4.4892E-04    0.00045   1.788  -5.057   8.353  -5.000  -7.477
 3141.455 108.00 OH1  6.2416E-05    0.00006   1.709  -5.983   8.353  -5.000  -7.477
 3141.541 108.00 OH1  1.5112E-04    0.00015   1.709  -5.599   8.353  -5.000  -7.477
 3141.626 108.00 OH1  4.3346E-01    0.43346   2.426  -1.514   8.353  -5.000  -7.477
 3141.679 108.00 OH1  1.3349E-02    0.01335   1.822  -3.554   8.353  -5.000  -7.477
 3141.709 108.00 OH1  2.6270E-01    0.26270   1.822  -2.260   8.353  -5.000  -7.477
 3141.788 108.00 OH1  3.7109E-06    0.00000   2.286  -6.704   8.353  -5.000  -7.477
 3141.823 108.00 OH1  1.0543E-02    0.01054   0.506  -4.808   8.353  -5.000  -7.477
 3141.911 108.00 OH1  5.1416E+00    5.14163   0.507  -2.119   8.353  -5.000  -7.477
 3141.939 108.00 OH1  1.1534E-03    0.00115   0.506  -5.769   8.353  -5.000  -7.477
 3141.969 108.00 OH1  4.9873E-03    0.00499   1.097  -4.616   8.353  -5.000  -7.477
 3142.028 108.00 OH1  5.6249E-01    0.56249   0.507  -3.080   8.353  -5.000  -7.477
 3142.029 108.00 OH1  1.2082E-03    0.00121   2.003  -4.439   8.353  -5.000  -7.477
 3142.074 108.00 OH1  1.9343E-04    0.00019   2.358  -4.924   8.353  -5.000  -7.477
 3142.146 108.00 OH1  2.3188E+00    2.31880   1.172  -1.883   8.352  -5.000  -7.477
 3142.203 108.00 OH1  2.3276E-04    0.00023   2.369  -4.834   8.352  -5.000  -7.477
 3142.323 108.00 OH1  5.4424E-04    0.00054   1.816  -4.949   8.352  -5.000  -7.477
 3142.372 108.00 OH1  1.6603E-05    0.00002   2.003  -6.301   8.352  -5.000  -7.477
 3142.433 108.00 OH1  3.5577E-03    0.00356   0.451  -5.328   8.352  -5.000  -7.477
 3142.505 108.00 OH1  2.7658E-05    0.00003   1.816  -6.243   8.352  -5.000  -7.477
 3142.518 108.00 OH1  1.0907E-04    0.00011   2.335  -5.193   8.352  -5.000  -7.477
 3142.524 108.00 OH1  1.7350E+00    1.73504   0.452  -2.639   8.352  -5.000  -7.477
 3142.531 108.00 OH1  8.6560E-02    0.08656   1.172  -3.311   8.352  -5.000  -7.477
 3142.718 108.00 OH1  3.3302E-02    0.03330   0.837  -4.019   8.352  -5.000  -7.477
 3142.821 108.00 OH1  1.1551E-04    0.00012   2.350  -5.155   8.352  -5.000  -7.477
 3142.847 108.00 OH1  1.5826E-01    0.15826   2.508  -1.880   8.352  -5.000  -7.477
 3142.959 108.00 OH1  1.1940E-01    0.11940   2.001  -2.446   8.352  -5.000  -7.477


==> anc/linedat/lines_OH3147.dat <==
 3146.005  24.02 Cr3  6.7437E-20    0.00000   2.213 -16.460  -0.920  -6.600  -7.970
 3146.005  24.02 Cr3  3.5801E-20    0.00000   2.213 -16.735  -0.920  -6.600  -7.970
 3146.012  29.01 Cu2  1.6095E-10    0.00000  14.423  -2.219   8.950  -4.030  -7.370
 3146.020  18.03 Ar4  1.7564E-73    0.00000  31.907  -2.650   8.351  -5.605  -7.903
 3146.030  26.01 Fe2  2.8445E-04    0.00028   9.062  -2.503   8.910  -5.690  -7.560
 3146.038  24.01 Cr2  1.8950E-09    0.00000   9.214  -6.261   8.810  -5.880  -7.500
 3146.043  90.01 Th2  3.0959E-02    0.03096   0.765  -0.500   8.351  -5.742  -7.706
 3146.055  26.01 Fe2  2.1616E-09    0.00000  11.460  -5.524   8.420  -5.620  -7.500
 3146.076  70.01 Yb2  2.5781E-07    0.00000   6.189  -3.070   8.351  -4.436  -7.288
 3146.105  25.01 Mn2  1.7464E-09    0.00000   3.818 -10.770   1.050  -6.480  -7.920
 3146.112  23.01 V 2  8.1668E-05    0.00008   3.973  -3.808   8.620  -6.400  -7.860
 3146.116  58.01 Ce2  2.3662E-05    0.00002   1.626  -3.500   8.351  -5.469  -7.618
 3146.123  25.01 Mn2  1.1038E-01    0.11038   4.328  -2.523   8.640  -6.590  -7.880
 3146.128  23.03 V 4  3.0164E-48    0.00000  31.672  -0.649   9.360  -5.940  -7.680
 3146.134  70.01 Yb2  3.4320E-03    0.00343   4.287  -0.610   8.351  -5.151  -7.517
 3146.144  26.00 Fe1  1.8204E-05    0.00002   3.417  -7.471   7.340  -3.640  -7.180
 3146.144  26.00 Fe1  3.4686E-05    0.00003   3.417  -7.191   7.340  -3.640  -7.180
 3146.153  26.02 Fe3  4.6246E-16    0.00000  14.876  -3.101   9.350  -5.940  -7.750
 3146.160  58.01 Ce2  4.4239E-02    0.04424   1.784  -0.090   8.351  -5.436  -7.608
 3146.160  66.01 Dy2  4.6448E-01    0.46448   1.962   0.859   8.351  -5.564  -7.649
 3146.161  69.01 Tm2  5.0172E-02    0.05017   1.087  -0.191   8.351  -5.778  -7.717
 3146.182  26.01 Fe2  2.8908E-05    0.00003   7.494  -4.868   8.710  -6.510  -7.850
 3146.187  21.03 Sc4  4.5329E-68    0.00000  59.445  -1.149   9.990  -5.850  -7.740
 3146.212  28.01 Ni2  5.8803E-07    0.00000   9.162  -4.248   8.150  -6.040  -7.640
 3146.218  24.00 Cr1  1.7824E-02    0.01782   3.850  -1.848   8.170  -3.980  -7.460
 3146.220  58.01 Ce2  2.8919E-02    0.02892   0.635  -1.280   8.351  -5.655  -7.678
 3146.223  25.01 Mn2  6.6978E-03    0.00670   6.528  -1.815   8.550  -6.480  -7.880
 3146.226  23.01 V 2  5.3942E+00    5.39423   2.556  -0.228   8.410  -6.490  -7.850
 3146.234  24.01 Cr2  8.1678E-03    0.00817   4.410  -3.830   8.630  -6.490  -7.850
 3146.237  25.00 Mn1  1.0866E-06    0.00000   3.853  -6.396   7.740  -5.030  -7.710
 3146.244  28.01 Ni2  1.8742E-10    0.00000  12.317  -4.984   8.860  -4.670  -7.460
 3146.244  63.02 Eu3  1.4109E-10    0.00000   6.112  -3.094   8.351  -5.696  -7.832
 3146.246  22.00 Ti1  6.7315E-01    0.67315   2.041  -0.399   7.810  -4.290  -7.290
 3146.253  58.01 Ce2  2.4277E-03    0.00243   1.339  -1.740   8.351  -5.526  -7.637
 3146.256  25.02 Mn3  7.0660E-14    0.00000  10.548  -3.646   9.020  -6.640  -7.930
 3146.262  26.01 Fe2  9.5563E-04    0.00096   9.008  -2.024   8.750  -5.840  -7.520
 3146.267  26.00 Fe1  1.5579E+00    1.55792   3.252  -2.683   7.720  -4.840  -7.460
 3146.270  26.00 Fe1  4.4467E+01   44.46738   2.728  -1.686   7.280  -5.230  -7.750
 3146.270  23.01 V 2  8.2550E-04    0.00083   6.146  -0.902   8.760  -5.650  -7.650
 3146.273  26.00 Fe1  1.1801E-03    0.00118   2.279  -6.655   7.150  -4.870  -7.490
 3146.286  58.01 Ce2  1.3723E-03    0.00137   1.325  -2.000   8.351  -5.529  -7.638
 3146.291  24.01 Cr2  9.0706E-07    0.00000   6.822  -5.674   8.380  -6.430  -7.870
 3146.299  25.00 Mn1  5.8151E-02    0.05815   3.073  -2.350   8.000  -5.060  -7.510
 3146.325  25.00 Mn1  2.8058E-04    0.00028   2.941  -4.782   7.060  -4.060  -7.180
 3146.330  26.00 Fe1  1.8779E-03    0.00188   2.845  -5.958   8.080  -4.640  -7.430
 3146.331  28.00 Ni1  4.4082E+00    4.40816   3.399  -1.043   8.250  -4.550  -7.510
 3146.332  24.01 Cr2  5.8126E-03    0.00581   4.476  -3.920   8.510  -6.520  -7.770
 3146.348  26.00 Fe1  1.6912E-04    0.00017   3.417  -6.503   7.340  -3.640  -7.180
 3146.387  28.01 Ni2  1.3731E-11    0.00000  13.140  -5.399   7.700  -3.930  -7.110
 3146.390  26.01 Fe2  2.0071E-05    0.00002   9.058  -3.658   8.890  -5.510  -7.580
 3146.395  26.01 Fe2  5.6795E-06    0.00001   9.144  -4.131   9.080  -5.820  -7.560
 3146.395  26.01 Fe2  1.4586E-05    0.00001   9.069  -3.787   9.040  -5.760  -7.540
 3146.404  69.01 Tm2  1.0952E-05    0.00001   3.295  -1.920   8.351  -5.368  -7.586
 3146.408  26.01 Fe2  8.0827E-03    0.00808   8.266  -1.746   8.890  -5.730  -7.430
 3146.409  58.01 Ce2  1.8565E-01    0.18565   0.295  -0.770   8.351  -5.713  -7.696
 3146.409  69.01 Tm2  1.3537E-04    0.00014   3.247  -0.870   8.351  -5.379  -7.590
 3146.426  18.01 Ar2  3.0877E-19    0.00000  19.223  -3.350   8.351  -5.286  -7.560
 3146.435  23.00 V 1  5.1166E-03    0.00512   1.869  -1.698   8.520  -5.100  -7.460
 3146.445  28.03 Ni4  1.3374E-48    0.00000  23.673  -2.657   9.410  -6.850  -8.020
 3146.454   6.01 C 2  3.9462E-24    0.00000  23.533  -9.165   8.460  -2.560  -7.050
 3146.467  26.00 Fe1  1.1460E+00    1.14602   2.425  -3.540   8.320  -4.840  -7.530
 3146.474  25.00 Mn1  6.2528E-09    0.00000   2.941  -9.434   6.480  -4.350  -7.380
 3146.477  28.01 Ni2  3.1097E-11    0.00000  13.140  -5.044   7.730  -3.990  -7.120
 3146.494  27.04 Co5  1.0379E-94    0.00000  30.761  -7.875   9.040  -6.910  -8.060
 3146.506  28.01 Ni2  7.3680E-09    0.00000  13.073  -2.728   8.480  -5.290  -7.390
 3146.511  27.01 Co2  3.6317E-08    0.00000  10.379  -2.658   8.840  -5.460  -7.450
 3146.512  25.00 Mn1  1.9910E-08    0.00000   2.941  -8.931   6.480  -4.280  -7.380
 3146.515  28.01 Ni2  2.8336E-10    0.00000  11.193  -5.788   8.160  -5.150  -7.500
 3146.524  27.04 Co5  1.2947E-91    0.00000  30.873  -4.681   9.890  -6.910  -8.060
 3146.526  29.01 Cu2  1.3912E-11    0.00000  15.124  -2.669   8.890  -4.130  -7.200
 3146.534  26.01 Fe2  4.2863E-06    0.00000   9.062  -4.325   8.810  -5.420  -7.500
 3146.545  58.01 Ce2  2.9417E-04    0.00029   0.478  -3.410   8.351  -5.682  -7.687
 3146.547  25.02 Mn3  1.8627E-22    0.00000  17.931  -5.765   9.330  -5.930  -7.750
 3146.547  67.02 Ho3  2.1864E-08    0.00000   3.234  -2.370   8.351  -5.768  -7.855
 3146.600  26.00 Fe1  2.1663E+00    2.16629   3.301  -2.497   7.790  -4.840  -7.400
 3146.602  26.01 Fe2  3.3657E-03    0.00337   7.494  -2.802   8.710  -6.630  -7.670
 3146.603  28.04 Ni5  8.9730E-74    0.00000   3.243 -10.327   0.590  -7.550  -8.160
 3146.603  28.05 Ni6  6.2477-130    0.00000   3.243 -14.022   0.590  -7.550  -8.160
 3146.606  24.01 Cr2  1.3601E-05    0.00001   9.237  -2.385   8.720  -5.350  -7.480
 3146.609  26.00 Fe1  1.4206E+01   14.20595   3.547  -1.465   8.520  -4.330  -7.370
 3146.611  25.02 Mn3  1.0274E-18    0.00000  11.096  -8.004   9.070  -6.800  -7.930
 3146.611  23.01 V 2  1.5591E-03    0.00156   3.803  -2.676   7.720  -6.420  -7.870
 3146.627  21.00 Sc1  3.2942E-04    0.00033   1.969  -1.997   7.230  -4.320  -7.150
 3146.641  25.01 Mn2  3.5613E-04    0.00036   6.645  -2.987   8.590  -6.580  -7.870
 3146.657  28.01 Ni2  8.8052E-09    0.00000  12.220  -3.397   9.290  -5.490  -7.630
 3146.661  24.01 Cr2  3.5580E-04    0.00036   8.618  -1.509   8.900  -5.670  -7.410
 3146.662   6.01 C 2  2.2920E-28    0.00000  23.533 -13.401   8.450  -2.290  -7.080
 3146.662   6.01 C 2  7.2645E-30    0.00000  23.533 -14.900   8.450  -2.290  -7.080
 3146.670  42.00 Mo1  7.2632E-04    0.00073   2.260  -1.225   8.351  -5.051  -7.244
 3146.671  26.01 Fe2  8.3749E-05    0.00008   9.757  -2.426   9.000  -5.600  -7.530
 3146.692  27.02 Co3  1.5755E-25    0.00000  17.354  -7.053   9.440  -6.000  -7.770
 3146.711  11.01 Na2  1.8402E-27    0.00000  37.209  -1.220   8.351  -5.631  -7.670
 3146.725  28.02 Ni3  1.2479E-24    0.00000  19.448  -5.094   9.580  -6.240  -7.830
 3146.744  24.01 Cr2  3.0892E-08    0.00000   9.111  -5.139   8.950  -5.520  -7.380
 3146.748  25.01 Mn2  4.3276E-03    0.00433   6.186  -2.304   8.640  -6.470  -7.870
 3146.754  26.01 Fe2  2.8531E-02    0.02853   3.768  -5.134   8.520  -6.510  -7.890
 3146.776  58.01 Ce2  8.6126E-03    0.00861   0.722  -1.730   8.351  -5.640  -7.673
 3146.778  69.01 Tm2  7.4978E-07    0.00000   3.186  -3.180   8.351  -5.392  -7.594
 3146.798  69.01 Tm2  9.3850E-04    0.00094   2.606  -0.590   8.351  -5.513  -7.633
 3146.814  29.00 Cu1  1.0342E-01    0.10342   4.974  -0.385   8.270  -4.520  -7.530
 3146.816  23.01 V 2  6.2681E-01    0.62681   2.557  -1.162   8.410  -6.490  -7.850
 3146.820  26.01 Fe2  5.9757E-08    0.00000  11.208  -4.303   8.510  -5.340  -7.480
 3146.836  26.00 Fe1  2.5600E-05    0.00003   2.865  -7.806   7.610  -4.990  -7.420
 3146.841  28.03 Ni4  1.3503E-47    0.00000  22.266  -2.884   9.560  -6.850  -8.020
 3146.881  21.01 Sc2  5.8903E-02    0.05890   3.492  -0.742   8.790  -5.790  -7.700
 3146.882  64.01 Gd2  2.4749E-01    0.24749   1.157   0.151   8.351  -5.775  -7.716
 3146.891  26.01 Fe2  7.5466E-05    0.00008   8.971  -3.159   8.740  -5.690  -7.530
 3146.895  26.00 Fe1  9.8402E-01    0.98402   2.759  -3.314   7.780  -4.720  -7.490
 3146.922  27.00 Co1  1.0854E-01    0.10854   2.080  -2.270   8.140  -5.540  -7.770
 3146.942  26.01 Fe2  3.4298E-07    0.00000   9.775  -4.798   8.940  -4.840  -7.370
 3146.958  28.01 Ni2  1.9221E-08    0.00000  12.540  -2.778   9.000  -5.190  -7.560
 3146.974  28.02 Ni3  5.8148E-28    0.00000  27.530  -1.354   9.070  -5.500  -7.580
 3146.982   9.02 F 3  8.4523E-61    0.00000  39.333  -0.380   9.380  -6.002  -7.930
 3146.990  26.02 Fe3  7.8459E-29    0.00000  23.311  -8.491   9.170  -4.040  -7.440
 3146.990  26.02 Fe3  3.2333E-30    0.00000  23.311  -9.876   9.170  -4.040  -7.440
 3146.990  23.03 V 4  2.7177E-46    0.00000  28.085  -1.833   9.580  -6.440  -7.750
 3147.004  24.01 Cr2  1.9220E-04    0.00019   8.614  -1.780   8.900  -5.660  -7.410
 3147.017  63.02 Eu3  1.7644E-10    0.00000   6.112  -2.997   8.351  -5.696  -7.832
 3147.026  18.01 Ar2  4.1793E-19    0.00000  19.610  -2.880   8.351  -5.188  -7.529
 3147.029  26.02 Fe3  9.3896E-29    0.00000  23.311  -8.413   9.170  -4.050  -7.440
 3147.029  26.02 Fe3  3.8251E-30    0.00000  23.311  -9.803   9.170  -4.050  -7.440
 3147.030  22.01 Ti2  3.5160E-07    0.00000   5.233  -5.973   8.860  -5.790  -7.710
 3147.031  23.01 V 2  1.0692E-03    0.00107   4.244  -2.454   8.740  -6.380  -7.850
 3147.036  67.02 Ho3  1.2587E-08    0.00000   4.011  -1.930   8.351  -5.713  -7.838
 3147.041   6.01 C 2  7.7224E-19    0.00000  22.689  -4.612   8.150  -4.470  -7.240
 3147.049  23.01 V 2  1.0170E-10    0.00000   6.646  -7.374   9.130  -6.380  -7.690
 3147.052  24.00 Cr1  3.0911E-05    0.00003   3.890  -4.574   8.180  -5.770  -7.700
 3147.058  58.02 Ce3  4.2262E-04    0.00042   2.709   0.140   8.351  -5.611  -7.805
 3147.063  27.00 Co1  5.0507E+01   50.50737   0.174  -1.270   8.140  -6.110  -7.670
 3147.084  26.01 Fe2  3.5976E-05    0.00004   7.269  -4.970   7.960  -5.840  -7.620
 3147.084   6.01 C 2  3.8704E-19    0.00000  22.689  -4.912   8.150  -4.470  -7.240
 3147.085  24.01 Cr2  2.4858E-01    0.24858   4.476  -2.289   8.520  -6.540  -7.780
 3147.094  92.00 U 1  2.4582E-04    0.00025   0.077   0.020   8.351  -5.910  -7.519
 3147.101  29.01 Cu2  8.2455E-12    0.00000  14.690  -3.276   9.440  -4.960  -7.480
 3147.178  26.01 Fe2  3.1436E-07    0.00000   9.736  -4.870   8.940  -5.710  -7.690
 3147.180  25.01 Mn2  5.7936E-09    0.00000   8.263  -6.360   8.700  -5.100  -7.460
 3147.194  62.01 Sm2  8.7817E-02    0.08782   0.333  -1.017   8.351  -5.742  -7.706
 3147.195  25.01 Mn2  7.3720E-06    0.00001   8.796  -2.789   8.820  -5.680  -7.670
 3147.206  24.01 Cr2  1.9815E+01   19.81466   4.168  -0.657   8.300  -6.490  -7.870
 3147.220  24.01 Cr2  7.9497E+02  794.96672   2.483  -0.528   8.351  -6.170  -7.840
 3147.226  26.00 Fe1  6.6707E-02    0.06671   2.832  -4.419   8.050  -4.630  -7.440
 3147.232  24.00 Cr1  1.2724E-08    0.00000   3.422  -8.369   6.670  -3.960  -7.260
 3147.232  24.00 Cr1  2.4868E-07    0.00000   3.422  -7.078   6.690  -3.590  -7.260
 3147.244  24.01 Cr2  3.6918E-01    0.36918   4.410  -2.175   8.630  -6.490  -7.850
 3147.262  22.00 Ti1  8.4091E-02    0.08409   2.117  -1.236   7.800  -4.300  -7.300
 3147.267  25.01 Mn2  1.5698E-06    0.00000   7.382  -4.698   8.520  -6.510  -7.880
 3147.271   9.01 F 2  4.6454E-31    0.00000  29.155  -2.100   8.351  -4.344  -7.259
 3147.275  26.02 Fe3  6.4068E-20    0.00000  18.679  -3.632   9.570  -6.300  -7.840
 3147.278  22.00 Ti1  9.1913E-05    0.00009   2.154  -4.165   7.170  -4.180  -7.320
 3147.292  26.00 Fe1  5.6128E+01   56.12835   2.728  -1.585   7.820  -4.820  -7.520
 3147.295  26.01 Fe2  1.4603E-04    0.00015   9.688  -2.245   9.010  -5.660  -7.540
 3147.344  24.01 Cr2  8.5023E-08    0.00000   7.772  -5.871   8.210  -6.120  -7.660
 3147.353  42.00 Mo1  6.8841E-03    0.00688   2.081  -0.405   8.351  -5.249  -7.307
 3147.361  14.02 Si3  1.6147E-23    0.00000  26.805  -0.563   9.690  -3.878  -7.250
 3147.362  23.01 V 2  2.2143E-10    0.00000   6.317  -7.324   8.660  -6.430  -7.830
 3147.374  26.02 Fe3  1.1223E-17    0.00000  14.571  -4.983   9.300  -5.950  -7.760
 3147.380  27.00 Co1  1.4703E-04    0.00015   2.542  -4.734   7.810  -4.620  -7.480
 3147.380  73.00 Ta1  6.9065E-04    0.00069   1.655  -0.380   8.351  -6.069  -7.570
 3147.419  22.00 Ti1  1.0520E-01    0.10520   2.103  -1.151   7.930  -4.400  -7.320
 3147.424  24.01 Cr2  4.0289E-08    0.00000   9.105  -5.029   8.980  -5.770  -7.720
 3147.428   9.01 F 2  3.2888E-31    0.00000  29.155  -2.250   8.351  -4.344  -7.259
 3147.442  28.01 Ni2  1.2444E-09    0.00000  12.317  -4.162   9.150  -4.760  -7.460
 3147.480  26.01 Fe2  1.4760E-06    0.00000   8.957  -4.880   8.680  -5.860  -7.510
 3147.492  25.01 Mn2  3.4632E-03    0.00346   6.139  -2.442   8.370  -6.480  -7.880
 3147.494  68.02 Er3  1.6190E-08    0.00000   4.534  -1.940   8.351  -5.667  -7.823
 3147.498  26.00 Fe1  3.3755E-02    0.03375   3.017  -4.553   8.040  -6.130  -7.780
 3147.502  26.00 Fe1  2.4222E-02    0.02422   2.832  -4.859   8.120  -5.270  -7.680
 3147.511  16.00 S 1  1.5025E-07    0.00000   7.866  -6.958   8.540  -4.110  -7.260
 3147.523  24.01 Cr2  9.0719E-09    0.00000   9.101  -5.680   8.680  -5.120  -7.460
 3147.525   9.01 F 2  1.9818E-31    0.00000  29.155  -2.470   8.351  -4.344  -7.259
 3147.533  66.01 Dy2  2.2590E-01    0.22590   2.016   0.593   8.351  -5.554  -7.646
 3147.534  69.01 Tm2  3.1946E-05    0.00003   3.221  -1.520   8.351  -5.385  -7.592
 3147.557  58.01 Ce2  1.9021E-03    0.00190   1.026  -2.120   8.351  -5.586  -7.656
 3147.559  28.01 Ni2  1.6591E-11    0.00000  13.140  -5.317   7.710  -3.960  -7.110
 3147.560  26.01 Fe2  2.2437E-07    0.00000   9.004  -5.657   8.730  -5.810  -7.510
 3147.566  26.02 Fe3  4.2094E-25    0.00000  23.683  -4.436   9.100  -6.630  -7.620
 3147.572  29.01 Cu2  2.0537E-11    0.00000  15.012  -2.598   8.470  -4.470  -7.200
 3147.589  25.01 Mn2  2.1780E-11    0.00000   0.000 -16.015  -1.210  -6.500  -7.930
 3147.589  25.01 Mn2  6.5927E-10    0.00000   0.000 -14.534  -1.210  -6.500  -7.930
 3147.589  39.01 Y 2  2.6814E-08    0.00000   6.814  -3.610   8.700  -4.070  -7.240
 3147.597  26.01 Fe2  3.8634E-05    0.00004   8.932  -3.484   9.030  -5.710  -7.730
 3147.606  26.01 Fe2  2.7956E-05    0.00003   9.008  -3.558   8.680  -5.920  -7.510
 3147.607  26.00 Fe1  7.6490E+02  764.90024   3.211  -0.028   8.110  -5.120  -7.290
 3147.632  67.02 Ho3  7.2446E-09    0.00000   3.931  -2.240   8.351  -5.719  -7.839
 3147.653  24.00 Cr1  1.8737E-01    0.18737   3.422  -1.201   7.980  -6.010  -7.740
 3147.657  29.00 Cu1  1.6316E-05    0.00002   5.725  -3.530   8.230  -4.840  -7.280
 3147.658  26.00 Fe1  5.7195E-01    0.57195   2.433  -3.835   7.650  -4.670  -7.450
 3147.667  29.00 Cu1  1.3001E-08    0.00000   6.872  -5.625   7.290  -2.790  -6.670
 3147.676  28.01 Ni2  5.1940E-10    0.00000  12.209  -4.636   9.210  -4.690  -7.460
 3147.690  66.00 Dy1  3.1857E-04    0.00032   0.513  -0.710   8.351  -5.591  -7.417
 3147.699  16.00 S 1  1.0820E-04    0.00011   8.045  -3.944   8.080  -2.920  -6.740
 3147.709  25.00 Mn1  3.4594E-05    0.00003   3.075  -5.574   8.000  -5.060  -7.510
 3147.710  10.00 Ne1  5.7895E-10    0.00000  16.848  -3.270   8.351  -4.893  -7.193
 3147.724   6.01 C 2  1.3843E-27    0.00000  23.532 -12.621   8.460  -2.880  -7.020
 3147.724   6.01 C 2  6.0011E-31    0.00000  23.532 -15.984   8.460  -2.880  -7.020
 3147.724   6.01 C 2  1.0215E-28    0.00000  23.532 -13.753   8.460  -2.880  -7.020
 3147.724   6.01 C 2  4.3474E-32    0.00000  23.532 -17.124   8.460  -2.880  -7.020
 3147.726  23.01 V 2  2.1058E-04    0.00021   6.534  -1.156   8.910  -5.830  -7.720
 3147.727  26.01 Fe2  2.1306E-05    0.00002   9.008  -3.676   8.710  -5.920  -7.510
 3147.729  28.00 Ni1  6.6556E-01    0.66556   1.677  -3.371   8.860  -5.830  -7.670
 3147.732  26.01 Fe2  2.3067E-05    0.00002   8.980  -3.666   8.890  -5.850  -7.570
 3147.745  25.00 Mn1  2.6371E-07    0.00000   3.844  -7.019   7.830  -5.270  -7.700
 3147.745  26.00 Fe1  3.5471E+00    3.54708   2.845  -2.682   7.860  -5.060  -7.510
 3147.749  23.01 V 2  1.2086E-03    0.00121   6.165  -0.720   8.800  -5.650  -7.650
 3147.762  27.02 Co3  1.7562E-25    0.00000  17.354  -7.006   9.510  -6.330  -7.850
 3147.777   2.00 He1  5.6209E-11    0.00000  20.616  -3.541   8.351  -1.440  -6.088
 3147.780  26.01 Fe2  4.7576E-10    0.00000  10.751  -6.802   8.800  -3.670  -7.300
 3147.789  24.00 Cr1  1.8449E-04    0.00018   4.096  -3.618   8.540  -2.630  -6.670
 3147.795  26.00 Fe1  9.4952E+01   94.95197   3.018  -1.103   8.040  -6.130  -7.780
 3147.820   6.01 C 2  1.0333E-27    0.00000  22.044 -14.050   8.780  -4.680  -7.460
 3147.820   6.01 C 2  2.6256E-27    0.00000  22.044 -13.645   8.780  -4.680  -7.460
 3147.823  24.01 Cr2  4.7092E-01    0.47092   4.415  -2.065   8.620  -6.530  -7.780
 3147.830  58.01 Ce2  1.7672E-02    0.01767   0.674  -1.460   8.351  -5.649  -7.676
 3147.831  26.02 Fe3  7.7850E-27    0.00000  23.683  -6.169   9.100  -6.610  -7.620
 3147.834  58.01 Ce2  2.8332E-02    0.02833   1.274  -0.730   8.351  -5.539  -7.641
 3147.837  17.01 Cl2  1.4293E-14    0.00000  18.301  -0.060   8.351  -4.151  -7.197
 3147.840  28.01 Ni2  9.8521E-10    0.00000  12.209  -4.358   9.090  -4.700  -7.460
 3147.851  27.01 Co2  2.9710E-06    0.00000   9.008  -1.945   9.070  -5.750  -7.690
 3147.860  29.01 Cu2  2.8099E-15    0.00000  14.429  -6.972   8.620  -4.280  -7.420
 3147.867  26.01 Fe2  3.8758E-04    0.00039   5.823  -5.203   8.880  -5.690  -7.430
 3147.867  29.01 Cu2  1.7648E-14    0.00000  14.429  -6.174   8.620  -4.320  -7.420
 3147.874  26.02 Fe3  7.9748E-22    0.00000  18.679  -5.537   9.600  -6.340  -7.850
 3147.877  69.01 Tm2  2.4000E-06    0.00000   3.283  -2.590   8.351  -5.371  -7.587
 3147.891  23.03 V 4  4.9429E-48    0.00000  31.674  -0.433   9.270  -5.940  -7.680
 3147.907  24.00 Cr1  4.1101E-03    0.00411   3.079  -3.160   7.470  -6.100  -7.800
 3147.915  27.01 Co2  1.6314E-11    0.00000  10.245  -6.123   8.950  -5.710  -7.730
 3147.936  21.00 Sc1  1.8666E-06    0.00000   1.954  -4.257   7.570  -4.980  -7.440
 3147.936  14.00 Si1  6.8715E-08    0.00000   7.753  -6.928   9.000  -3.650  -7.010
 3147.939  24.01 Cr2  3.8217E-07    0.00000   9.209  -3.961   8.800  -5.570  -7.530
 3147.939  16.00 S 1  2.7250E-05    0.00003   8.046  -4.542   8.080  -2.920  -6.740
 3147.945  28.01 Ni2  3.2597E-10    0.00000  12.774  -4.344   8.860  -5.660  -7.730
 3147.953  23.02 V 3  4.8416E-19    0.00000  17.543  -1.397   9.340  -5.960  -7.720
 3147.986  63.02 Eu3  5.8798E-10    0.00000   6.013  -2.561   8.351  -5.704  -7.834
 3148.000  27.01 Co2  7.6482E-07    0.00000  10.381  -1.333   8.820  -5.460  -7.450
 3146.019 108.00 OH1  4.5562E-03    0.00456   1.171  -4.590   8.351  -5.000  -7.477
 3146.114 108.00 OH1  2.3107E-01    0.23107   1.828  -2.310   8.351  -5.000  -7.477
 3146.144 108.00 OH1  1.2640E-02    0.01264   1.828  -3.572   8.351  -5.000  -7.477
 3146.236 108.00 OH1  8.9257E-06    0.00001   2.339  -6.276   8.351  -5.000  -7.477
 3146.360 108.00 OH1  8.8162E-02    0.08816   1.736  -2.809   8.351  -5.000  -7.477
 3146.381 108.00 OH1  2.7560E-02    0.02756   1.736  -3.314   8.351  -5.000  -7.477
 3146.458 108.00 OH1  1.0358E-03    0.00104   0.464  -5.852   8.351  -5.000  -7.477
 3146.507 108.00 OH1  1.1241E-03    0.00112   0.476  -5.806   8.351  -5.000  -7.477
 3146.509 108.00 OH1  5.0514E-01    0.50514   0.465  -3.163   8.351  -5.000  -7.477
 3146.511 108.00 OH1  2.9874E-03    0.00299   0.464  -5.392   8.351  -5.000  -7.477
 3146.518 108.00 OH1  9.6980E-05    0.00010   2.339  -5.240   8.351  -5.000  -7.477
 3146.559 108.00 OH1  5.4818E-01    0.54818   0.477  -3.117   8.351  -5.000  -7.477
 3146.562 108.00 OH1  1.4569E+00    1.45687   0.465  -2.703   8.351  -5.000  -7.477
 3146.582 108.00 OH1  4.8173E-03    0.00482   0.476  -5.174   8.351  -5.000  -7.477
 3146.634 108.00 OH1  2.3493E+00    2.34926   0.477  -2.485   8.351  -5.000  -7.477
 3146.713 108.00 OH1  2.0921E+00    2.09206   1.250  -1.859   8.351  -5.000  -7.477
 3146.767 108.00 OH1  2.6187E-05    0.00003   1.822  -6.261   8.351  -5.000  -7.477
 3146.832 108.00 OH1  1.3174E-02    0.01317   0.563  -4.661   8.351  -5.000  -7.477
 3146.937 108.00 OH1  8.6171E-03    0.00862   2.048  -3.546   8.351  -5.000  -7.477
 3146.944 108.00 OH1  2.0078E-03    0.00201   0.355  -5.660   8.351  -5.000  -7.477
 3146.947 108.00 OH1  6.4117E+00    6.41174   0.565  -1.972   8.351  -5.000  -7.477
 3146.949 108.00 OH1  4.7875E-04    0.00048   1.822  -4.999   8.351  -5.000  -7.477
 3146.962 108.00 OH1  1.2370E-01    0.12370   2.048  -2.389   8.351  -5.000  -7.477
 3146.976 108.00 OH1  1.4396E-06    0.00000   2.439  -6.981   8.351  -5.000  -7.477
 3146.990 108.00 OH1  8.6046E-04    0.00086   0.563  -5.846   8.351  -5.000  -7.477
 3147.036 108.00 OH1  7.4044E-04    0.00074   0.457  -6.004   8.351  -5.000  -7.477
 3147.068 108.00 OH1  1.4808E-03    0.00148   0.457  -5.703   8.351  -5.000  -7.477
 3147.091 108.00 OH1  3.6109E-01    0.36109   0.458  -3.315   8.351  -5.000  -7.477
 3147.107 108.00 OH1  4.1879E-01    0.41879   0.565  -3.157   8.351  -5.000  -7.477
 3147.116 108.00 OH1  7.1389E-02    0.07139   1.250  -3.326   8.351  -5.000  -7.477
 3147.121 108.00 OH1  1.0965E-03    0.00110   0.493  -5.802   8.351  -5.000  -7.477
 3147.122 108.00 OH1  7.2214E-01    0.72214   0.458  -3.014   8.351  -5.000  -7.477
 3147.155 108.00 OH1  5.6986E-05    0.00006   1.731  -6.003   8.351  -5.000  -7.477
 3147.179 108.00 OH1  5.3473E-01    0.53473   0.494  -3.113   8.351  -5.000  -7.477
 3147.193 108.00 OH1  2.6409E-02    0.02641   0.355  -4.541   8.351  -5.000  -7.477
 3147.206 108.00 OH1  9.7726E-01    0.97726   0.357  -2.971   8.351  -5.000  -7.477
 3147.217 108.00 OH1  6.6836E-03    0.00668   0.493  -5.017   8.351  -5.000  -7.477
 3147.262 108.00 OH1  1.8230E-04    0.00018   1.731  -5.498   8.351  -5.000  -7.477
 3147.275 108.00 OH1  3.2595E+00    3.25946   0.494  -2.328   8.351  -5.000  -7.477
 3147.306 108.00 OH1  1.2939E-01    0.12939   1.756  -2.625   8.351  -5.000  -7.477
 3147.306 108.00 OH1  3.4034E-03    0.00340   1.820  -4.149   8.351  -5.000  -7.477
 3147.309 108.00 OH1  4.4825E-03    0.00448   0.465  -5.215   8.351  -5.000  -7.477
 3147.407 108.00 OH1  2.1817E+00    2.18167   0.467  -2.526   8.351  -5.000  -7.477
 3147.432 108.00 OH1  1.9864E-04    0.00020   2.421  -4.857   8.351  -5.000  -7.477
 3147.456 108.00 OH1  1.2854E+01   12.85417   0.357  -1.852   8.351  -5.000  -7.477
 3147.501 108.00 OH1  3.5061E-04    0.00035   2.539  -4.507   8.351  -5.000  -7.477
 3147.657 108.00 OH1  3.3891E-03    0.00339   2.549  -3.513   8.351  -5.000  -7.477
 3147.681 108.00 OH1  2.5680E-04    0.00026   2.041  -5.078   8.351  -5.000  -7.477
 3147.727 108.00 OH1  4.3260E-03    0.00433   1.245  -4.548   8.351  -5.000  -7.477
 3147.836 108.00 OH1  1.6046E-06    0.00000   2.351  -7.011   8.351  -5.000  -7.477
 3147.852 108.00 OH1  1.6302E+00    1.63018   1.830  -1.460   8.351  -5.000  -7.477
 3147.871 108.00 OH1  5.7410E-05    0.00006   1.820  -5.922   8.351  -5.000  -7.477
 3147.954 108.00 OH1  2.6753E-04    0.00027   1.751  -5.314   8.351  -5.000  -7.477
 3147.957 108.00 OH1  4.2942E-03    0.00429   2.347  -3.587   8.351  -5.000  -7.477
 3147.970 108.00 OH1  1.7891E-05    0.00002   2.041  -6.235   8.351  -5.000  -7.477


==> anc/linedat/lines_OH3149.dat <==
 3149.005  20.01 Ca2  2.3674E-02    0.02367   7.515  -1.868   7.570  -3.120  -6.740
 3149.016  14.00 Si1  1.4377E-08    0.00000   7.770  -7.592   9.040  -2.550  -6.940
 3149.041  10.01 Ne2  3.9381E-36    0.00000  34.843  -2.880   8.351  -4.508  -7.311
 3149.053  20.01 Ca2  2.6259E-03    0.00263   7.515  -2.823   7.570  -3.120  -6.740
 3149.053  25.02 Mn3  3.3990E-22    0.00000  17.943  -5.493   9.480  -6.290  -7.830
 3149.084  10.01 Ne2  1.8001E-34    0.00000  34.843  -1.220   8.351  -4.509  -7.311
 3149.085  58.01 Ce2  4.7636E-03    0.00476   1.107  -1.650   8.351  -5.571  -7.651
 3149.112  24.01 Cr2  7.5073E-01    0.75073   4.415  -1.862   8.630  -6.490  -7.850
 3149.136  25.00 Mn1  6.8578E-04    0.00069   4.360  -3.152   8.330  -3.820  -7.190
 3149.142  69.01 Tm2  3.9115E-03    0.00391   0.000  -2.250   8.351  -5.934  -7.767
 3149.166  29.00 Cu1  4.1560E-07    0.00000   6.553  -4.399   7.500  -2.250  -6.770
 3149.169  14.01 Si2  6.8526E-08    0.00000  16.386  -0.296   8.220  -4.980  -7.390
 3149.182  24.02 Cr3  4.5827E-18    0.00000   9.160  -8.549   1.200  -6.570  -7.960
 3149.182  24.02 Cr3  5.4970E-22    0.00000   9.160 -12.470   1.200  -6.570  -7.960
 3149.183  16.00 S 1  5.0426E-09    0.00000   9.164  -7.296   8.190  -3.600  -6.880
 3149.183  16.00 S 1  3.4328E-10    0.00000   9.164  -8.463   8.220  -3.750  -6.880
 3149.190   9.04 F 5  1.7667-182    0.00000  97.300  -0.580   8.351  -4.457  -7.613
 3149.197  26.01 Fe2  7.6679E-05    0.00008   8.957  -3.164   9.000  -5.880  -7.430
 3149.215  25.02 Mn3  2.1105E-20    0.00000  17.919  -3.721   9.470  -6.290  -7.830
 3149.218  24.00 Cr1  1.0511E-01    0.10511   3.001  -1.820   8.160  -5.870  -7.740
 3149.218  24.01 Cr2  1.0713E-04    0.00011   8.490  -2.142   8.840  -5.660  -7.410
 3149.219  70.01 Yb2  4.1634E-05    0.00004   3.768  -2.980   8.351  -5.286  -7.560
 3149.232  26.01 Fe2  1.2215E-06    0.00000   6.567  -7.053   8.810  -5.830  -7.740
 3149.244  58.01 Ce2  5.8020E-02    0.05802   0.792  -0.840   8.351  -5.628  -7.670
 3149.275  11.01 Na2  2.9839E-23    0.00000  33.323  -0.410   8.351  -6.164  -7.841
 3149.278  26.01 Fe2  6.7285E-04    0.00067   6.519  -4.354   8.830  -5.850  -7.540
 3149.301  26.01 Fe2  7.8875E-06    0.00001   8.943  -4.164   9.020  -5.840  -7.570
 3149.302  25.01 Mn2  8.5505E-09    0.00000  10.242  -4.459   8.630  -4.570  -7.200
 3149.302  28.01 Ni2  4.1300E-10    0.00000  11.224  -5.597   8.290  -5.290  -7.510
 3149.309  27.04 Co5  9.2607E-93    0.00000  30.895  -5.807   9.890  -6.910  -8.060
 3149.313  27.00 Co1  1.5596E+01   15.59631   0.174  -1.780   8.120  -6.150  -7.670
 3149.333  24.01 Cr2  2.9422E-09    0.00000   9.016  -6.243   8.970  -5.820  -7.720
 3149.343  28.01 Ni2  2.3461E-08    0.00000  12.555  -2.678   8.960  -5.320  -7.470
 3149.376  27.00 Co1  6.1525E-04    0.00062   2.958  -3.748   7.970  -4.740  -7.460
 3149.380  27.01 Co2  2.0775E-02    0.02078   3.009  -3.349   8.480  -6.540  -7.910
 3149.395  24.01 Cr2  1.5015E-01    0.15015   4.415  -2.561   8.630  -6.540  -7.780
 3149.407  29.01 Cu2  1.1548E-11    0.00000  14.759  -3.069   8.600  -4.450  -7.200
 3149.412  26.02 Fe3  6.7272E-25    0.00000  23.683  -4.232   9.110  -6.070  -7.610
 3149.420  58.01 Ce2  7.9933E-03    0.00799   0.553  -1.910   8.350  -5.670  -7.683
 3149.423  26.01 Fe2  1.6952E-09    0.00000  10.329  -6.619   8.850  -4.800  -7.370
 3149.435  69.02 Tm3  3.1729E-09    0.00000   5.349  -1.170   8.350  -5.676  -7.826
 3149.456  24.00 Cr1  1.0371E-06    0.00000   4.106  -5.859   6.500  -2.280  -6.620
 3149.471  25.00 Mn1  4.3487E-01    0.43487   4.345  -0.363   8.530  -5.020  -7.610
 3149.479  25.01 Mn2  2.4156E-09    0.00000  10.242  -5.008   8.630  -4.580  -7.200
 3149.482  24.01 Cr2  2.1042E-08    0.00000  10.635  -3.972   8.720  -4.710  -7.320
 3149.494  26.00 Fe1  5.6165E-01    0.56165   2.949  -3.391   7.700  -6.130  -7.810
 3149.510  29.00 Cu1  7.6333E-03    0.00763   5.153  -1.360   8.210  -5.150  -7.520
 3149.524  28.01 Ni2  1.7747E-08    0.00000  12.209  -3.102   8.890  -4.680  -7.460
 3149.527  60.01 Nd2  5.0369E-01    0.50369   1.247   0.280   8.350  -5.519  -7.635
 3149.531  26.00 Fe1  1.7422E+00    1.74223   3.642  -2.293   7.840  -3.820  -7.110
 3149.531  29.01 Cu2  4.5709E-08    0.00000  10.587  -3.122   8.770  -6.610  -7.910
 3149.539  26.01 Fe2  1.1210E-09    0.00000  10.308  -6.817   8.970  -5.860  -7.630
 3149.543  28.01 Ni2  8.1749E-11    0.00000  10.932  -6.556   8.140  -5.120  -7.500
 3149.560  14.03 Si4  5.0445E-44    0.00000  27.062   0.380   8.350  -5.033  -7.720
 3149.574   6.01 C 2  1.6119E-24    0.00000  23.528  -9.558   9.190  -3.060  -7.010
 3149.574   6.01 C 2  2.8996E-31    0.00000  23.528 -16.303   9.190  -3.060  -7.010
 3149.574   6.01 C 2  1.3438E-23    0.00000  23.528  -8.637   9.190  -3.060  -7.010
 3149.579  24.01 Cr2  2.6064E-01    0.26064   4.427  -2.311   8.540  -6.520  -7.770
 3149.591  26.00 Fe1  4.2168E-01    0.42168   3.417  -3.106   8.180  -4.120  -7.470
 3149.601  16.00 S 1  7.5631E-06    0.00001   7.868  -5.254   8.540  -4.130  -7.240
 3149.620  25.01 Mn2  3.7501E-10    0.00000  10.242  -5.817   8.630  -4.570  -7.200
 3149.659  25.02 Mn3  3.3300E-19    0.00000  17.919  -2.523   9.470  -6.290  -7.830
 3149.660  24.02 Cr3  5.2419E-20    0.00000  15.058  -5.330   9.460  -6.340  -7.840
 3149.677  29.01 Cu2  1.4406E-11    0.00000  14.423  -3.267   8.950  -4.100  -7.370
 3149.678  24.00 Cr1  5.3452E-03    0.00535   4.099  -2.153   8.560  -2.780  -6.690
 3149.689  42.00 Mo1  7.5361E-05    0.00008   1.470  -2.900   8.350  -5.738  -7.464
 3149.702  28.01 Ni2  5.5620E-04    0.00056   8.522  -1.832   9.110  -5.870  -7.780
 3149.721  28.01 Ni2  1.8756E-10    0.00000  12.209  -5.078   8.880  -4.680  -7.460
 3149.724  26.00 Fe1  7.6892E+00    7.68918   3.368  -1.888   8.320  -5.580  -7.430
 3149.731  10.01 Ne2  1.2746E-35    0.00000  34.843  -2.370   8.350  -4.509  -7.311
 3149.777  22.01 Ti2  5.3381E-03    0.00534   2.590  -4.104   8.590  -6.360  -7.840
 3149.780  25.01 Mn2  5.7370E-10    0.00000  10.191  -5.677   8.590  -4.060  -7.250
 3149.780  25.01 Mn2  2.2423E-09    0.00000  10.191  -5.085   8.590  -4.080  -7.250
 3149.782  16.00 S 1  8.8077E-10    0.00000   9.165  -8.053   8.190  -3.600  -6.880
 3149.786  22.01 Ti2  2.6695E-06    0.00000   6.526  -3.961   8.730  -5.630  -7.480
 3149.786  24.01 Cr2  4.0387E-10    0.00000   9.388  -6.780   8.730  -6.410  -7.490
 3149.794  26.00 Fe1  1.1003E-02    0.01100   3.397  -4.707   7.860  -3.920  -7.150
 3149.794  20.00 Ca1  3.5853E-03    0.00359   1.886  -4.908   6.350  -3.000  -6.850
 3149.813  24.00 Cr1  4.8178E-05    0.00005   3.890  -4.381   8.110  -5.650  -7.710
 3149.819  25.01 Mn2  4.0991E-10    0.00000  10.191  -5.823   8.590  -3.740  -7.250
 3149.819  25.01 Mn2  3.8079E-11    0.00000  10.191  -6.855   8.590  -3.730  -7.250
 3149.819  25.01 Mn2  6.8975E-10    0.00000  10.191  -5.597   8.590  -3.770  -7.250
 3149.828  24.00 Cr1  6.0532E-04    0.00061   4.099  -3.099   8.540  -2.630  -6.670
 3149.828  24.01 Cr2  1.8646E+01   18.64574   4.143  -0.705   8.320  -6.490  -7.870
 3149.850  25.00 Mn1  6.8120E-07    0.00000   2.920  -7.415   6.960  -3.820  -7.120
 3149.857  23.02 V 3  2.4652E-19    0.00000  17.545  -1.688   9.300  -5.960  -7.720
 3149.860  74.01 W 2  3.6405E-02    0.03640   1.633  -1.000   8.350  -6.371  -7.907
 3149.866   7.01 N 2  8.0566E-19    0.00000  23.475  -0.930   8.350  -4.512  -7.312
 3149.868  26.02 Fe3  9.9164E-21    0.00000  18.679  -4.442   9.570  -6.300  -7.840
 3149.876  26.01 Fe2  2.8471E-08    0.00000  10.122  -5.575   8.410  -4.220  -7.390
 3149.882  26.01 Fe2  1.7646E-08    0.00000   9.700  -6.152   8.900  -5.710  -7.690
 3149.888  24.00 Cr1  7.0548E-04    0.00071   3.551  -3.512   7.650  -4.310  -7.280
 3149.900  23.02 V 3  1.2879E-19    0.00000  18.145  -1.445   9.250  -6.220  -7.690
 3149.921  25.00 Mn1  9.7703E-02    0.09770   2.941  -2.240   7.160  -5.080  -7.190
 3149.939  58.01 Ce2  4.9536E-03    0.00495   0.322  -2.320   8.350  -5.709  -7.695
 3149.940  26.01 Fe2  5.9950E-06    0.00001   9.757  -3.571   8.900  -5.180  -7.370
 3149.941  25.01 Mn2  4.2823E-02    0.04282   6.671  -0.884   8.740  -6.600  -7.870
 3149.943  26.02 Fe3  4.7263E-25    0.00000  22.544  -5.382   9.220  -5.960  -7.750
 3149.950  18.01 Ar2  1.3780E-20    0.00000  22.309  -2.000   8.350  -4.014  -7.153
 3149.961  28.01 Ni2  7.8173E-09    0.00000  13.080  -2.696   8.280  -3.940  -7.120
 3150.031  24.01 Cr2  1.0130E+00    1.01300   4.415  -1.732   8.630  -6.490  -7.860
 3150.044  26.04 Fe5  1.2407E-96    0.00000  41.165  -6.532   9.910  -6.870  -7.980
 3150.047  23.00 V 1  5.6520E-07    0.00000   1.064  -6.359   8.140  -5.940  -7.730
 3150.049  28.01 Ni2  1.2978E-07    0.00000  12.553  -1.937   8.950  -4.920  -7.320
 3150.081  39.00 Y 1  3.7179E-05    0.00004   1.408  -2.728   8.580  -6.060  -7.760
 3150.095  58.01 Ce2  3.8443E-03    0.00384   0.265  -2.480   8.350  -5.718  -7.698
 3150.106  24.01 Cr2  1.7752E+01   17.75182   4.156  -0.715   8.310  -6.490  -7.870
 3150.113  70.01 Yb2  4.3761E-05    0.00004   5.572  -1.380   8.350  -4.725  -7.380
 3150.128  29.01 Cu2  7.8997E-12    0.00000  14.423  -3.528   8.950  -4.110  -7.370
 3150.151  25.02 Mn3  3.8041E-20    0.00000  17.973  -3.418   9.370  -6.290  -7.830
 3150.155  58.01 Ce2  9.4478E-04    0.00094   0.893  -2.540   8.350  -5.611  -7.664
 3150.169  28.01 Ni2  5.3114E-08    0.00000  12.553  -2.325   8.970  -4.920  -7.320
 3150.188  70.01 Yb2  7.3256E-05    0.00007   4.882  -1.760   8.350  -4.975  -7.460
 3150.189  16.00 S 1  1.2634E-07    0.00000   7.866  -7.033   8.530  -4.210  -7.270
 3150.192  25.00 Mn1  7.5459E-10    0.00000   4.435  -9.045   8.700  -5.930  -7.740
 3150.195  26.01 Fe2  1.7000E-09    0.00000  10.122  -6.799   8.650  -4.230  -7.400
 3150.196  26.00 Fe1  1.9239E+00    1.92392   2.482  -3.265   7.920  -4.430  -7.490
 3150.203  26.00 Fe1  5.4837E+00    5.48367   3.417  -1.992   8.320  -3.620  -7.370
 3150.208  25.00 Mn1  7.3168E-06    0.00001   2.920  -6.384   6.960  -3.760  -7.120
 3150.211  26.02 Fe3  6.9494E-26    0.00000  23.683  -5.218   9.110  -6.670  -7.620
 3150.224  24.01 Cr2  2.4458E-03    0.00245   8.469  -0.802   8.950  -5.660  -7.410
 3150.247  24.02 Cr3  2.9499E-17    0.00000  12.676  -4.664   9.000  -6.590  -7.920
 3150.255  22.00 Ti1  1.3852E-04    0.00014   1.997  -4.124   7.830  -4.360  -7.290
 3150.262  28.01 Ni2  1.2091E-09    0.00000  12.459  -4.050   9.300  -5.870  -7.690
 3150.265  29.01 Cu2  1.0122E-10    0.00000  14.428  -2.416   8.940  -4.030  -7.370
 3150.276   7.01 N 2  1.6452E-19    0.00000  23.475  -1.620   8.350  -4.513  -7.313
 3150.292  67.02 Ho3  1.6148E-08    0.00000   4.310  -1.560   8.350  -5.691  -7.831
 3150.300  24.01 Cr2  1.8878E-06    0.00000  10.441  -2.189   8.990  -4.020  -7.550
 3150.307  26.00 Fe1  6.2135E+01   62.13471   3.283  -1.055   8.110  -5.540  -7.300
 3150.316  22.02 Ti3  9.9378E-16    0.00000  15.924  -1.347   9.440  -5.990  -7.710
 3150.323  69.01 Tm2  3.1057E-06    0.00000   3.349  -2.420   8.350  -5.357  -7.583
 3150.325  25.01 Mn2  2.1589E-08    0.00000   8.267  -5.785   8.760  -5.100  -7.460
 3150.337  26.01 Fe2  2.9206E-07    0.00000  10.730  -4.032   9.250  -4.330  -7.370
 3150.341  28.05 Ni6  2.2105-125    0.00000   5.210  -7.752   0.680  -7.640  -8.170
 3150.341  28.05 Ni6  5.4385-132    0.00000   5.210 -14.361   0.680  -7.640  -8.170
 3150.358  26.00 Fe1  1.2908E-02    0.01291   3.415  -4.622   7.230  -3.670  -7.320
 3150.361  25.02 Mn3  3.7336E-18    0.00000  14.460  -4.500   9.020  -6.630  -7.940
 3150.367  26.02 Fe3  2.6285E-26    0.00000  22.537  -6.643   9.230  -5.950  -7.710
 3150.409  26.00 Fe1  5.9769E-02    0.05977   3.292  -4.064   8.170  -5.450  -7.340
 3150.415  29.00 Cu1  3.5838E-04    0.00036   5.725  -2.188   8.230  -4.970  -7.280
 3150.416  24.01 Cr2  1.7781E-08    0.00000   9.105  -5.384   8.690  -5.120  -7.460
 3150.424  21.00 Sc1  2.3014E-09    0.00000   1.428  -7.626   7.640  -4.970  -7.440
 3150.425  25.01 Mn2  1.3057E-01    0.13057   4.328  -2.450   8.660  -6.580  -7.880
 3150.455  90.01 Th2  1.9438E-02    0.01944   1.796   0.200   8.350  -5.564  -7.649
 3150.459  70.01 Yb2  2.6025E-04    0.00026   5.510  -0.660   8.350  -4.750  -7.388
 3150.459  58.01 Ce2  6.1446E-03    0.00614   0.318  -2.230   8.350  -5.710  -7.696
 3150.500  29.01 Cu2  1.5007E-12    0.00000  14.428  -4.245   8.940  -4.030  -7.370
 3150.502  26.00 Fe1  6.6697E-04    0.00067   2.425  -6.775   8.180  -5.290  -7.570
 3150.507  18.01 Ar2  1.2693E-19    0.00000  20.247  -2.840   8.350  -5.005  -7.470
 3150.513  26.01 Fe2  1.9075E-08    0.00000   7.274  -8.241   7.960  -5.840  -7.620
 3150.526  26.00 Fe1  8.9406E-01    0.89406   3.547  -2.666   7.420  -4.130  -7.070
 3150.543  28.01 Ni2  1.0924E-09    0.00000  13.178  -3.465   8.340  -4.220  -7.160
 3150.548  68.01 Er2  2.1396E-01    0.21396   0.636  -0.615   8.350  -5.828  -7.734
 3150.568  29.00 Cu1  1.0808E-06    0.00000   6.792  -3.775   9.110  -4.410  -7.330
 3150.576  58.01 Ce2  3.0384E-03    0.00304   1.639  -1.380   8.350  -5.467  -7.618
 3150.580  25.01 Mn2  1.9769E-02    0.01977   4.065  -3.500   8.440  -6.490  -7.890
 3150.583  24.01 Cr2  5.0242E-02    0.05024   5.330  -2.236   8.610  -6.480  -7.860
 3150.611  77.00 Ir1  7.7235E-02    0.07723   0.717  -1.430   8.350  -6.787  -7.799
 3150.614  25.00 Mn1  4.5121E-02    0.04512   2.920  -2.594   7.190  -6.130  -7.770
 3150.642  29.01 Cu2  1.8420E-08    0.00000  10.956  -3.194   7.780  -5.780  -7.640
 3150.650  24.00 Cr1  5.9237E-02    0.05924   3.551  -1.588   7.730  -4.570  -7.330
 3150.653  27.00 Co1  4.9216E-01    0.49216   3.117  -0.706   7.620  -4.840  -7.340
 3150.655  26.01 Fe2  3.5830E-05    0.00004   9.008  -3.450   8.690  -5.810  -7.510
 3150.669  27.02 Co3  1.3056E-22    0.00000  17.438  -4.061   9.500  -6.310  -7.840
 3150.680  28.01 Ni2  3.5208E-12    0.00000  11.092  -7.782   8.140  -5.120  -7.500
 3150.687  22.00 Ti1  1.3715E-03    0.00137   2.154  -2.991   8.010  -4.160  -7.320
 3150.687  26.01 Fe2  3.3779E-08    0.00000  10.731  -4.968   9.260  -4.330  -7.370
 3150.690  26.01 Fe2  1.4484E-06    0.00000   9.069  -4.790   8.810  -5.890  -7.510
 3150.692  22.00 Ti1  6.2673E-05    0.00006   1.873  -4.577   8.000  -5.160  -7.560
 3150.699  44.00 Ru1  4.7455E-03    0.00475   0.997  -1.270   8.350  -6.134  -7.591
 3150.712   2.00 He1  6.5399E-11    0.00000  20.616  -3.475   8.350  -1.557  -6.126
 3150.716  22.01 Ti2  2.2159E-06    0.00000   6.526  -4.042   8.730  -5.570  -7.480
 3150.745  28.02 Ni3  7.4167E-23    0.00000  19.393  -3.368   9.490  -6.240  -7.830
 3150.749  20.00 Ca1  1.3909E-01    0.13909   1.899  -3.308   6.560  -3.250  -6.860
 3150.762  26.00 Fe1  7.2053E+00    7.20525   3.573  -1.737   8.720  -4.520  -7.450
 3150.775  16.00 S 1  9.5497E-04    0.00095   8.045  -2.998   8.040  -3.890  -6.780
 3150.775  16.00 S 1  3.2960E-04    0.00033   8.045  -3.460   8.020  -3.300  -6.780
 3150.776  26.01 Fe2  1.5285E-04    0.00015   9.008  -2.820   8.710  -5.810  -7.510
 3150.823  28.01 Ni2  7.9871E-06    0.00001   8.466  -3.724   9.020  -5.900  -7.780
 3150.842  73.00 Ta1  2.9757E-04    0.00030   1.147  -1.190   8.350  -6.288  -7.640
 3150.861  27.01 Co2  5.3431E-08    0.00000   8.409  -4.214   8.960  -5.770  -7.690
 3150.877  29.01 Cu2  5.2933E-17    0.00000  15.527  -7.736   7.890  -3.850  -7.070
 3150.889  58.01 Ce2  3.0457E-03    0.00305   0.735  -2.170   8.350  -5.639  -7.673
 3150.925  23.01 V 2  3.6357E-07    0.00000   5.537  -4.791   8.610  -6.380  -7.860
 3150.959  26.01 Fe2  2.8777E-06    0.00000   9.694  -3.945   8.480  -5.870  -7.670
 3150.962  26.00 Fe1  1.0374E-02    0.01037   3.415  -4.717   7.300  -3.600  -7.330
 3150.982  22.02 Ti3  6.3322E-25    0.00000  21.109  -6.006   8.870  -3.670  -7.300
 3150.982  22.02 Ti3  3.1445E-26    0.00000  21.109  -7.310   8.870  -3.830  -7.300
 3150.988  22.00 Ti1  1.4293E-03    0.00143   2.017  -3.093   7.830  -4.150  -7.290
 3149.103 108.00 OH1  2.3865E-05    0.00002   1.854  -6.273   8.351  -5.000  -7.301
 3149.115 108.00 OH1  9.7701E-02    0.09770   2.503  -2.093   8.351  -5.000  -7.301
 3149.252 108.00 OH1  7.3079E-04    0.00073   2.358  -4.346   8.351  -5.000  -7.301
 3149.346 108.00 OH1  7.7233E-04    0.00077   2.358  -4.322   8.350  -5.000  -7.301
 3149.502 108.00 OH1  2.9525E-02    0.02952   0.921  -3.997   8.350  -5.000  -7.301
 3149.584 108.00 OH1  2.4460E-06    0.00000   2.363  -6.817   8.350  -5.000  -7.301
 3149.687 108.00 OH1  1.9940E+00    1.99396   1.253  -1.877   8.350  -5.000  -7.301
 3149.702 108.00 OH1  1.7437E-06    0.00000   2.363  -6.964   8.350  -5.000  -7.301
 3149.780 108.00 OH1  1.4023E-02    0.01402   0.598  -4.603   8.350  -5.000  -7.301
 3149.800 108.00 OH1  1.6677E-01    0.16677   2.552  -1.818   8.350  -5.000  -7.301
 3149.838 108.00 OH1  9.1092E-04    0.00091   0.539  -5.842   8.350  -5.000  -7.301
 3149.848 108.00 OH1  1.4256E+01   14.25560   0.927  -1.308   8.350  -5.000  -7.301
 3149.887 108.00 OH1  9.5253E-02    0.09525   2.430  -2.168   8.350  -5.000  -7.301
 3149.915 108.00 OH1  6.8252E+00    6.82522   0.600  -1.914   8.350  -5.000  -7.301
 3149.918 108.00 OH1  4.4335E-01    0.44335   0.541  -3.153   8.350  -5.000  -7.301
 3149.920 108.00 OH1  3.1278E-04    0.00031   0.921  -5.972   8.350  -5.000  -7.301
 3149.950 108.00 OH1  3.2876E-03    0.00329   1.822  -4.162   8.350  -5.000  -7.301
 3149.959 108.00 OH1  7.3769E-04    0.00074   0.598  -5.882   8.350  -5.000  -7.301
 3149.976 108.00 OH1  9.9426E-03    0.00994   0.539  -4.804   8.350  -5.000  -7.301
 3150.007 108.00 OH1  6.8631E-04    0.00069   2.451  -4.292   8.350  -5.000  -7.301
 3150.008 108.00 OH1  3.7802E-04    0.00038   2.315  -4.670   8.350  -5.000  -7.301
 3150.057 108.00 OH1  4.8391E+00    4.83906   0.541  -2.115   8.350  -5.000  -7.301
 3150.094 108.00 OH1  3.5904E-01    0.35904   0.600  -3.193   8.350  -5.000  -7.301
 3150.134 108.00 OH1  5.7615E-01    0.57615   2.251  -1.543   8.350  -5.000  -7.301
 3150.151 108.00 OH1  1.5159E-03    0.00152   2.292  -4.087   8.350  -5.000  -7.301
 3150.184 108.00 OH1  7.6238E-06    0.00001   2.424  -6.270   8.350  -5.000  -7.301
 3150.208 108.00 OH1  3.3664E-05    0.00003   1.240  -6.661   8.350  -5.000  -7.301
 3150.239 108.00 OH1  1.4801E-03    0.00148   0.457  -5.703   8.350  -5.000  -7.301
 3150.254 108.00 OH1  9.2988E-06    0.00001   2.242  -6.343   8.350  -5.000  -7.301
 3150.262 108.00 OH1  5.9986E-06    0.00001   2.191  -6.578   8.350  -5.000  -7.301
 3150.266 108.00 OH1  3.9133E-05    0.00004   1.187  -6.642   8.350  -5.000  -7.301
 3150.269 108.00 OH1  1.5102E-01    0.15102   0.927  -3.283   8.350  -5.000  -7.301
 3150.281 108.00 OH1  1.6285E-02    0.01629   1.245  -3.972   8.350  -5.000  -7.301
 3150.282 108.00 OH1  1.1636E-01    0.11636   2.053  -2.411   8.350  -5.000  -7.301
 3150.315 108.00 OH1  7.2181E-01    0.72181   0.458  -3.014   8.350  -5.000  -7.301
 3150.327 108.00 OH1  1.8969E-02    0.01897   1.191  -3.953   8.350  -5.000  -7.301
 3150.410 108.00 OH1  1.1081E-05    0.00001   2.315  -6.203   8.350  -5.000  -7.301
 3150.417 108.00 OH1  7.5522E-03    0.00755   2.095  -3.562   8.350  -5.000  -7.301
 3150.425 108.00 OH1  2.3072E-06    0.00000   2.343  -6.860   8.350  -5.000  -7.301
 3150.464 108.00 OH1  1.7868E-06    0.00000   2.343  -6.971   8.350  -5.000  -7.301
 3150.497 108.00 OH1  1.5716E+00    1.57157   1.833  -1.473   8.350  -5.000  -7.301
 3150.532 108.00 OH1  9.6042E-03    0.00960   1.714  -3.791   8.350  -5.000  -7.301
 3150.554 108.00 OH1  1.8502E-04    0.00019   2.424  -4.885   8.350  -5.000  -7.301
 3150.576 108.00 OH1  4.5352E-03    0.00454   2.251  -3.647   8.350  -5.000  -7.301
 3150.588 108.00 OH1  4.1230E-03    0.00412   1.248  -4.566   8.350  -5.000  -7.301
 3150.614 108.00 OH1  9.3321E-02    0.09332   2.446  -2.163   8.350  -5.000  -7.301
 3150.685 108.00 OH1  2.8590E-02    0.02859   0.408  -4.460   8.350  -5.000  -7.301
 3150.687 108.00 OH1  2.8856E-05    0.00003   1.296  -6.679   8.350  -5.000  -7.301
 3150.694 108.00 OH1  1.1548E-03    0.00115   2.242  -4.249   8.350  -5.000  -7.301
 3150.776 108.00 OH1  1.3931E-02    0.01393   1.302  -3.990   8.350  -5.000  -7.301
 3150.841 108.00 OH1  4.5329E-05    0.00005   1.137  -6.622   8.350  -5.000  -7.301
 3150.895 108.00 OH1  2.1928E-02    0.02193   1.142  -3.933   8.350  -5.000  -7.301
 3150.899 108.00 OH1  3.8649E-01    0.38649   2.095  -1.853   8.350  -5.000  -7.301
 3150.933 108.00 OH1  2.8618E-03    0.00286   2.203  -3.889   8.350  -5.000  -7.301
 3150.962 108.00 OH1  2.1579E-03    0.00216   2.446  -3.799   8.350  -5.000  -7.301
 3150.979 108.00 OH1  4.1534E-04    0.00042   2.289  -4.652   8.350  -5.000  -7.301
 3150.996 108.00 OH1  1.5709E-05    0.00002   2.087  -6.251   8.350  -5.000  -7.301


==> anc/linedat/lines_OH3168.dat <==
 3168.006  23.01 V 2  2.1072E-03    0.00211   5.480  -1.076   8.500  -6.420  -7.860
 3168.021  24.02 Cr3  2.2412E-11    0.00000   8.703  -2.258   8.980  -6.600  -7.920
 3168.030  22.00 Ti1  5.2980E-01    0.52980   2.135  -0.419   8.060  -4.410  -7.260
 3168.034  27.00 Co1  9.8121E-01    0.98121   2.080  -1.312   8.090  -5.830  -7.790
 3168.064  26.02 Fe3  7.3341E-18    0.00000  14.876  -4.899   9.390  -6.280  -7.840
 3168.065  22.01 Ti2  3.0758E-05    0.00003   6.583  -2.848   8.430  -5.870  -7.480
 3168.066  22.03 Ti4  1.0325E-46    0.00000  34.076  -0.464   9.180  -5.540  -7.600
 3168.066  39.00 Y 1  2.8391E-05    0.00003   1.900  -2.413   7.240  -3.710  -7.090
 3168.066  39.00 Y 1  1.4661E-05    0.00001   1.900  -2.700   7.300  -3.640  -7.030
 3168.071  28.01 Ni2  9.6703E-11    0.00000  12.344  -5.246   9.170  -4.720  -7.460
 3168.073  27.03 Co4  7.2170E-48    0.00000  23.326  -2.916   9.430  -6.830  -8.020
 3168.079  23.01 V 2  1.6831E-06    0.00000   6.547  -3.240   8.910  -5.810  -7.720
 3168.079  22.00 Ti1  8.9741E+00    8.97406   1.502   0.256   8.350  -5.610  -7.570
 3168.079  24.00 Cr1  3.6571E-03    0.00366   3.857  -2.528   8.000  -4.220  -7.270
 3168.088  27.00 Co1  6.3098E-01    0.63098   2.042  -1.537   8.370  -5.910  -7.740
 3168.099  29.01 Cu2  8.1962E-14    0.00000  15.124  -4.897   8.880  -3.850  -7.250
 3168.100   8.04 O 5  2.0915-176    0.00000 100.256   0.720   8.345  -4.142  -7.512
 3168.114  25.01 Mn2  3.9534E-04    0.00040   8.958  -0.916   8.960  -5.700  -7.670
 3168.117  27.01 Co2  5.2930E-08    0.00000  10.270  -2.588   9.060  -5.710  -7.730
 3168.133  23.01 V 2  1.3726E+01   13.72647   1.071  -1.120   8.260  -6.440  -7.850
 3168.143  26.00 Fe1  4.8062E+00    4.80624   2.876  -2.521   7.230  -4.770  -7.340
 3168.149  66.01 Dy2  1.2713E-01    0.12713   1.530  -0.080   8.345  -5.647  -7.675
 3168.155  21.01 Sc2  5.2057E-07    0.00000   7.381  -2.391   8.800  -3.520  -7.220
 3168.159  28.01 Ni2  3.8048E-09    0.00000  12.975  -3.099   8.430  -5.040  -7.480
 3168.168  28.01 Ni2  2.2508E-11    0.00000  13.143  -5.180   8.750  -5.000  -7.190
 3168.179  73.01 Ta2  7.5290E-02    0.07529   1.950   0.760   8.345  -6.197  -7.852
 3168.179  77.00 Ir1  5.2891E-02    0.05289   1.623  -0.800   8.345  -6.546  -7.722
 3168.181  26.01 Fe2  1.7986E-07    0.00000   9.171  -5.605   9.030  -5.820  -7.560
 3168.186  69.01 Tm2  7.6296E-03    0.00763   2.421   0.160   8.345  -5.554  -7.646
 3168.187  26.02 Fe3  6.0864E-17    0.00000  14.876  -3.980   9.390  -6.280  -7.840
 3168.214  25.01 Mn2  3.3803E-02    0.03380   6.494  -1.140   8.430  -6.500  -7.880
 3168.218  26.01 Fe2  2.2236E-04    0.00022   8.932  -2.722   9.040  -5.820  -7.740
 3168.223   8.03 O 4  1.9635-109    0.00000  59.844  -3.047  10.680  -6.730  -7.980
 3168.237  25.00 Mn1  1.0401E-02    0.01040   3.075  -3.094   7.790  -4.980  -7.390
 3168.246  28.01 Ni2  1.2748E-09    0.00000  11.224  -5.106   8.500  -5.390  -7.550
 3168.275  58.01 Ce2  2.3219E-03    0.00232   0.902  -2.140   8.345  -5.613  -7.665
 3168.278  26.00 Fe1  5.5012E+00    5.50115   3.417  -1.989   7.470  -3.860  -7.140
 3168.278  63.00 Eu1  2.3865E-05    0.00002   0.000  -1.921   8.345  -5.778  -7.477
 3168.279  39.00 Y 1  1.6532E-05    0.00002   1.901  -2.647   7.240  -3.710  -7.090
 3168.282  76.00 Os1  2.6414E-02    0.02641   1.887  -0.520   8.345  -6.322  -7.651
 3168.286  26.01 Fe2  1.4383E-08    0.00000  10.730  -5.338   9.270  -4.540  -7.560
 3168.305  24.01 Cr2  5.6939E-06    0.00001   6.578  -5.088   8.610  -6.430  -7.860
 3168.320   8.04 O 5  1.3919-177    0.00000 100.257  -0.456   8.345  -4.142  -7.512
 3168.329  69.01 Tm2  4.2636E-05    0.00004   3.247  -1.370   8.345  -5.385  -7.592
 3168.350  26.01 Fe2  5.5489E-04    0.00055   9.053  -2.219   9.010  -5.830  -7.510
 3168.363  26.01 Fe2  2.1179E-13    0.00000   2.891 -17.029   1.980  -6.500  -7.910
 3168.363  26.01 Fe2  5.6742E-11    0.00000   2.891 -14.601   1.980  -6.500  -7.910
 3168.366  26.02 Fe3  4.3290E-16    0.00000  14.876  -3.128   9.380  -6.290  -7.840
 3168.376  75.00 Re1  8.2603E-03    0.00826   2.022   0.390   8.345  -5.889  -7.512
 3168.382  26.00 Fe1  8.1888E-06    0.00001   3.695  -7.573   7.900  -4.310  -7.070
 3168.382  24.01 Cr2  1.8682E-02    0.01868   7.386  -0.865   8.390  -6.450  -7.730
 3168.382  72.00 Hf1  9.3355E-03    0.00934   1.303   0.180   8.345  -5.795  -7.482
 3168.384  26.01 Fe2  1.4978E-07    0.00000   8.943  -5.884   8.890  -5.660  -7.590
 3168.386  26.02 Fe3  2.6782E-23    0.00000  23.311  -2.956   9.310  -5.350  -7.690
 3168.389  28.02 Ni3  2.0588E-32    0.00000  27.425  -5.895   9.230  -5.470  -7.580
 3168.402  23.01 V 2  9.2341E-04    0.00092   6.901  -0.191   8.880  -5.690  -7.700
 3168.409  70.01 Yb2  1.0369E-04    0.00010   4.342  -2.080   8.345  -5.143  -7.514
 3168.421  14.00 Si1  3.6349E-08    0.00000   7.788  -7.172   9.010  -3.850  -6.920
 3168.433  25.00 Mn1  4.1197E-02    0.04120   4.713  -1.063   7.850  -6.150  -7.770
 3168.469  25.02 Mn3  4.0080E-21    0.00000  17.943  -4.420   9.480  -6.290  -7.830
 3168.499  26.01 Fe2  1.7233E-04    0.00017   9.126  -2.663   9.000  -5.650  -7.450
 3168.515  26.00 Fe1  2.1508E+00    2.15083   2.858  -2.886   8.050  -4.630  -7.440
 3168.518  22.01 Ti2  6.0809E+03 6080.89093   0.151  -0.180   8.410  -6.490  -7.840
 3168.527  28.01 Ni2  4.0191E-10    0.00000  12.957  -4.091   8.300  -4.470  -7.180
 3168.550  22.01 Ti2  4.5079E+03 4507.87210   0.151  -0.310   8.345  -6.108  -7.915
 3168.555  44.00 Ru1  1.7194E-02    0.01719   1.419  -0.340   8.345  -5.940  -7.528
 3168.581  26.01 Fe2  3.9560E-09    0.00000  11.421  -5.294   8.530  -3.860  -7.480
 3168.613  70.01 Yb2  6.3888E-08    0.00000   7.211  -2.780   8.345  -3.710  -7.056
 3168.615  58.01 Ce2  1.3111E-02    0.01311   0.900  -1.390   8.345  -5.613  -7.665
 3168.640  26.01 Fe2  7.8165E-09    0.00000  10.731  -5.602   9.270  -4.540  -7.560
 3168.640  25.01 Mn2  3.4435E-08    0.00000   3.846  -9.449   1.060  -6.480  -7.920
 3168.650  25.01 Mn2  1.5458E-04    0.00015   6.495  -3.479   8.430  -6.500  -7.880
 3168.657  58.01 Ce2  1.4813E-03    0.00148   2.108  -1.280   8.345  -5.371  -7.587
 3168.660  28.02 Ni3  5.2448E-29    0.00000  22.930  -6.422   9.370  -6.340  -7.730
 3168.661  26.01 Fe2  1.3896E-07    0.00000   9.074  -5.802   8.690  -5.880  -7.510
 3168.678  29.00 Cu1  3.2230E-06    0.00000   6.553  -3.508   7.800  -4.750  -7.330
 3168.678  29.00 Cu1  8.7148E-07    0.00000   6.553  -4.076   7.620  -4.750  -7.330
 3168.678  29.00 Cu1  6.0849E-07    0.00000   6.553  -4.232   7.470  -4.750  -7.330
 3168.678  25.00 Mn1  2.1621E-04    0.00022   2.953  -4.883   7.040  -5.990  -7.770
 3168.681  29.01 Cu2  5.8623E-16    0.00000  15.527  -6.690   7.800  -3.300  -7.130
 3168.694   6.01 C 2  1.3915E-19    0.00000  23.381  -4.749   9.420  -4.900  -7.320
 3168.701  24.01 Cr2  2.2036E-08    0.00000  10.655  -3.933   8.620  -4.750  -7.310
 3168.715  25.02 Mn3  2.0200E-22    0.00000  20.234  -3.713   9.490  -6.350  -7.850
 3168.729  25.01 Mn2  3.1570E-06    0.00000   6.536  -5.133   8.680  -6.530  -7.860
 3168.731  68.02 Er3  1.9517E-09    0.00000   4.542  -2.850   8.345  -5.668  -7.823
 3168.741  26.01 Fe2  1.9493E-05    0.00002   9.074  -3.655   8.960  -5.940  -7.700
 3168.755  24.00 Cr1  6.5309E-03    0.00653   3.375  -2.698   8.120  -5.280  -7.560
 3168.758  24.00 Cr1  1.8375E-01    0.18375   3.369  -1.254   8.430  -5.750  -7.700
 3168.781  26.03 Fe4  1.7449E-41    0.00000  20.032  -5.253   9.120  -6.780  -8.010
 3168.792  24.00 Cr1  1.0653E-04    0.00011   4.099  -3.852   8.430  -2.650  -6.680
 3168.806  22.00 Ti1  1.3404E-01    0.13404   2.103  -1.044   7.990  -4.320  -7.260
 3168.816  69.01 Tm2  4.8415E-04    0.00048   3.744   0.120   8.345  -5.268  -7.554
 3168.821  28.01 Ni2  3.3241E-14    0.00000  12.913  -8.212   8.370  -4.310  -7.370
 3168.822  28.01 Ni2  2.1512E-12    0.00000  12.913  -6.401   8.370  -4.170  -7.370
 3168.854  26.00 Fe1  9.9317E+01   99.31715   2.469  -1.562   8.340  -5.210  -7.200
 3168.871  69.01 Tm2  3.5818E-04    0.00036   3.505  -0.220   8.345  -5.326  -7.573
 3168.883  77.00 Ir1  1.5052E-01    0.15052   0.784  -1.080   8.345  -6.776  -7.796
 3168.888  25.02 Mn3  2.1867E-18    0.00000  11.102  -7.669   9.070  -6.800  -7.930
 3168.918  25.02 Mn3  3.2884E-23    0.00000  17.943  -6.506   9.480  -6.290  -7.830
 3168.921  23.00 V 1  1.9395E-03    0.00194   1.064  -2.822   8.320  -5.800  -7.680
 3168.921  26.01 Fe2  1.2910E-06    0.00000   9.074  -4.834   8.960  -5.940  -7.700
 3168.922  25.01 Mn2  1.6376E-04    0.00016   8.967  -1.291   8.960  -5.700  -7.670
 3168.925  28.01 Ni2  1.3310E-09    0.00000  12.957  -3.571   8.320  -4.480  -7.170
 3168.940  26.00 Fe1  4.4123E+01   44.12260   2.482  -1.903   8.360  -5.110  -7.530
 3168.941  12.01 Mg2  5.4023E-04    0.00054   9.999  -2.510   8.345  -3.788  -7.081
 3168.954  12.01 Mg2  4.9270E-03    0.00493   9.999  -1.550   8.345  -3.788  -7.081
 3168.956  66.00 Dy1  2.8006E-04    0.00028   0.000  -1.213   8.345  -5.929  -7.525
 3168.959  23.02 V 3  1.5913E-21    0.00000  17.604  -3.825   9.350  -5.960  -7.720
 3168.959  24.01 Cr2  5.4032E-07    0.00000   9.235  -3.786   8.860  -5.570  -7.530
 3168.982  28.01 Ni2  7.5456E-12    0.00000  12.913  -5.856   8.370  -4.150  -7.370
 3168.984  70.01 Yb2  7.2939E-05    0.00007   5.671  -1.070   8.345  -4.693  -7.370
 3168.985  28.01 Ni2  1.0179E-13    0.00000  12.913  -7.726   8.370  -4.120  -7.370
 3168.989  24.00 Cr1  7.6298E-07    0.00000   4.099  -5.997   8.520  -2.600  -6.680
 3169.021   2.00 He1  1.3243E-10    0.00000  20.616  -3.167   8.345  -2.088  -6.296
 3169.045  28.01 Ni2  1.8655E-07    0.00000   9.162  -4.745   8.190  -6.000  -7.640
 3169.048  28.01 Ni2  2.7208E-14    0.00000  12.913  -8.299   8.370  -4.310  -7.370
 3169.050  28.02 Ni3  1.2577E-17    0.00000  12.641  -4.045   8.920  -6.730  -7.970
 3169.056  28.01 Ni2  1.0656E-08    0.00000  12.568  -3.008   8.990  -5.190  -7.560
 3169.057  24.01 Cr2  9.0323E-07    0.00000  10.476  -2.477   9.130  -4.050  -7.460
 3169.058  70.01 Yb2  2.1844E-02    0.02184   4.098   0.030   8.345  -5.209  -7.535
 3169.059  21.01 Sc2  1.2462E-06    0.00000   7.381  -2.012   8.770  -3.570  -7.220
 3169.060  26.02 Fe3  2.6634E-23    0.00000  23.323  -2.948   9.320  -5.150  -7.690
 3169.061  26.02 Fe3  1.2846E-24    0.00000  20.926  -6.362   9.510  -6.350  -7.850
 3169.066  25.01 Mn2  8.2646E-05    0.00008   8.967  -1.588   8.970  -5.700  -7.670
 3169.083  23.01 V 2  2.9342E-04    0.00029   6.317  -1.200   8.570  -6.430  -7.840
 3169.089  26.00 Fe1  2.1630E-01    0.21630   3.573  -3.258   8.750  -5.600  -7.650
 3169.090  26.00 Fe1  3.4859E-06    0.00000   3.047  -8.511   6.650  -4.130  -7.260
 3169.101  18.02 Ar3  1.0739E-44    0.00000  29.775  -3.460   8.345  -4.902  -7.578
 3169.121  23.00 V 1  2.6698E-03    0.00267   2.286  -1.614   7.720  -3.650  -7.260
 3169.126  29.01 Cu2  5.8094E-16    0.00000  15.527  -6.694   7.800  -3.330  -7.130
 3169.141  24.01 Cr2  4.3718E-05    0.00004   7.387  -3.495   8.390  -6.450  -7.730
 3169.142   6.01 C 2  1.4870E-18    0.00000  24.795  -2.483   9.490  -5.810  -7.510
 3169.156  24.00 Cr1  1.3949E-07    0.00000   4.099  -6.735   6.730  -2.690  -6.620
 3169.180  58.01 Ce2  2.6414E-01    0.26414   0.701  -0.260   8.345  -5.649  -7.676
 3169.192  24.01 Cr2  4.7631E+00    4.76315   4.781  -0.738   8.440  -6.490  -7.850
 3169.201  25.01 Mn2  4.9006E-09    0.00000  10.215  -4.723   8.510  -4.280  -7.250
 3169.201  25.01 Mn2  1.5497E-11    0.00000  10.215  -7.223   8.510  -4.060  -7.250
 3169.201  25.01 Mn2  1.0796E-09    0.00000  10.215  -5.380   8.510  -4.080  -7.250
 3169.203   8.01 O 2  1.0068E-21    0.00000  29.069  -0.310   8.345  -4.485  -7.304
 3169.207  24.02 Cr3  1.2528E-14    0.00000   8.153  -5.992   8.950  -6.930  -7.930
 3169.227  23.01 V 2  9.2543E-02    0.09254   2.276  -2.237   8.180  -6.600  -7.870
 3169.232   6.01 C 2  5.1590E-20    0.00000  23.381  -5.180   9.420  -4.900  -7.320
 3169.236  26.02 Fe3  9.0803E-15    0.00000  11.121  -5.092   8.850  -6.670  -7.960
 3169.241  25.01 Mn2  2.2870E-08    0.00000  10.215  -4.054   8.510  -3.830  -7.250
 3169.241  25.01 Mn2  1.0697E-08    0.00000  10.215  -4.384   8.510  -3.770  -7.250
 3169.241  25.01 Mn2  1.4101E-09    0.00000  10.215  -5.264   8.510  -3.740  -7.250
 3169.250  26.02 Fe3  5.3785E-25    0.00000  18.261  -9.072   9.520  -6.350  -7.850
 3169.264  26.01 Fe2  6.3564E-07    0.00000   9.100  -5.119   8.840  -6.500  -7.890
 3169.273  28.01 Ni2  1.5018E-09    0.00000  12.344  -4.055   9.160  -4.760  -7.460
 3169.287  21.00 Sc1  5.9857E-05    0.00006   1.969  -2.736   7.520  -4.220  -7.310
 3169.302  10.01 Ne2  8.1200E-31    0.00000  30.928  -0.990   8.345  -5.629  -7.670
 3169.307  23.00 V 1  5.3381E-04    0.00053   2.253  -2.342   7.760  -3.630  -7.280
 3169.313  26.01 Fe2  1.2517E-06    0.00000  11.678  -2.569   8.790  -5.660  -7.500
 3169.313  24.01 Cr2  4.4162E-08    0.00000   6.822  -6.985   8.370  -6.440  -7.870
 3169.314  25.00 Mn1  1.9458E-02    0.01946   4.258  -1.787   8.460  -5.880  -7.750
 3169.328  90.01 Th2  1.0492E-02    0.01049   0.770  -0.964   8.345  -5.746  -7.707
 3169.329  24.00 Cr1  9.1237E-05    0.00009   2.544  -5.280   6.990  -6.160  -7.810
 3169.332  26.00 Fe1  9.2354E+00    9.23543   1.608  -3.347   7.920  -5.950  -7.800
 3169.336  26.00 Fe1  1.0702E+00    1.07022   3.368  -2.743   8.170  -3.810  -7.370
 3169.345  26.02 Fe3  1.9194E-22    0.00000  18.305  -6.481   9.590  -6.350  -7.850
 3169.353  25.00 Mn1  5.2074E-02    0.05207   4.726  -0.950   8.120  -6.080  -7.770
 3169.394  25.01 Mn2  1.9413E-13    0.00000   3.846 -14.698   0.960  -6.480  -7.920
 3169.403  69.01 Tm2  9.0557E-05    0.00009   2.679  -1.540   8.345  -5.504  -7.630
 3169.451  26.02 Fe3  2.6654E-13    0.00000  11.582  -3.221   8.990  -6.670  -7.950
 3169.459  27.02 Co3  1.2303E-19    0.00000  13.900  -4.181   9.320  -6.690  -7.950
 3169.460  29.00 Cu1  2.2405E-03    0.00224   5.153  -1.891   8.180  -4.980  -7.530
 3169.465  69.01 Tm2  3.1554E-06    0.00000   3.328  -2.430   8.345  -5.367  -7.586
 3169.469  64.01 Gd2  8.7104E-02    0.08710   1.374  -0.111   8.345  -5.745  -7.707
 3169.480  26.01 Fe2  4.6104E-07    0.00000   9.008  -5.339   9.010  -5.830  -7.750
 3169.488  23.01 V 2  4.2903E-11    0.00000   0.333 -13.271  -0.590  -6.450  -7.940
 3169.488  23.01 V 2  1.1926E-12    0.00000   0.333 -14.827  -0.590  -6.450  -7.940
 3169.507  69.01 Tm2  1.2591E-04    0.00013   1.544  -2.390   8.345  -5.709  -7.695
 3169.510  21.00 Sc1  2.7181E-04    0.00027   1.986  -2.064   7.280  -4.350  -7.160
 3169.542  58.01 Ce2  1.7076E-04    0.00017   0.529  -3.600   8.345  -5.678  -7.686
 3169.558  69.01 Tm2  5.8287E-04    0.00058   2.772  -0.650   8.345  -5.486  -7.624
 3169.575  24.00 Cr1  2.9535E-01    0.29535   3.001  -1.370   8.260  -6.070  -7.590
 3169.579  26.04 Fe5  1.9270E-94    0.00000  40.618  -4.818  10.050  -6.900  -7.990
 3169.583  42.01 Mo2  2.5660E-02    0.02566   1.946  -1.790   8.345  -6.193  -7.850
 3169.584  26.00 Fe1  6.0065E+01   60.06530   2.425  -1.819   8.190  -4.380  -7.510
 3169.590  23.00 V 1  8.7053E-04    0.00087   1.064  -3.170   7.900  -6.060  -7.730
 3169.597   6.01 C 2  3.4386E-19    0.00000  24.795  -3.119   9.490  -4.560  -7.510
 3169.602  21.00 Sc1  1.0529E-06    0.00000   1.987  -4.475   7.330  -4.350  -7.160
 3169.602  26.01 Fe2  3.3710E-06    0.00000   9.008  -4.475   9.030  -5.830  -7.560
 3169.603  24.00 Cr1  3.4382E-03    0.00344   2.545  -3.703   6.990  -6.160  -7.810
 3169.616  69.01 Tm2  2.5865E-04    0.00026   3.221  -0.610   8.345  -5.391  -7.593
 3169.631  24.00 Cr1  2.9946E-02    0.02995   2.545  -2.763   6.990  -6.160  -7.810
 3169.658  23.01 V 2  2.7562E-06    0.00000   6.611  -2.970   8.910  -5.840  -7.720
 3169.660  19.01 K 2  3.4218E-14    0.00000  20.238  -1.804   8.810  -5.830  -7.710
 3169.669  18.01 Ar2  2.6597E-16    0.00000  19.261  -0.380   8.345  -5.060  -7.559
 3169.672  23.01 V 2  4.6512E-05    0.00005   6.165  -2.133   8.800  -5.650  -7.650
 3169.675  29.00 Cu1  7.3685E-02    0.07369   5.153  -0.374   8.130  -5.020  -7.530
 3169.683  26.02 Fe3  2.1822E-28    0.00000  24.158  -7.304   9.410  -5.430  -7.570
 3169.686  26.01 Fe2  4.0904E-04    0.00041   9.144  -2.272   9.060  -5.780  -7.500
 3169.692  24.01 Cr2  4.5918E-06    0.00000   6.773  -5.011   8.920  -5.900  -7.730
 3169.722  25.00 Mn1  6.9050E-03    0.00691   4.354  -2.153   7.890  -5.320  -7.770
 3169.731   6.01 C 2  3.3633E-16    0.00000  24.790  -0.133   9.490  -4.190  -7.510
 3169.751  19.01 K 2  1.2229E-13    0.00000  20.239  -1.250   8.345  -5.845  -7.739
 3169.768  26.02 Fe3  6.5293E-20    0.00000  19.622  -2.797   9.400  -5.960  -7.760
 3169.769  27.00 Co1  1.3521E-01    0.13521   2.080  -2.173   8.110  -6.260  -7.800
 3169.773  70.01 Yb2  8.2400E-06    0.00001   4.342  -3.180   8.345  -5.144  -7.514
 3169.773  22.01 Ti2  1.8247E-03    0.00182   5.567  -1.964   8.880  -5.760  -7.680
 3169.775  26.00 Fe1  5.0586E-02    0.05059   3.252  -4.170   7.420  -4.650  -7.340
 3169.785  10.02 Ne3  4.2124E-80    0.00000  54.516  -1.754   8.345  -4.533  -7.460
 3169.785  24.01 Cr2  6.8787E-03    0.00688   8.673  -0.173   8.890  -5.650  -7.660
 3169.789  24.00 Cr1  3.3612E-05    0.00003   3.850  -4.571   7.690  -3.800  -6.980
 3169.791  27.02 Co3  1.3245E-18    0.00000  13.900  -3.149   9.320  -6.690  -7.950
 3169.816  28.01 Ni2  1.7444E-06    0.00000   8.416  -4.427   7.820  -6.190  -7.910
 3169.833  26.00 Fe1  4.1487E-02    0.04149   3.211  -4.292   7.770  -4.050  -7.290
 3169.839  20.00 Ca1  1.3097E+00    1.30973   1.886  -2.344   6.680  -3.530  -6.870
 3169.845  24.01 Cr2  4.0016E-02    0.04002   5.319  -2.343   8.520  -6.480  -7.850
 3169.862  23.00 V 1  7.9953E-04    0.00080   2.264  -2.157   7.750  -4.550  -7.270
 3169.865  23.00 V 1  6.0094E-04    0.00060   1.800  -2.687   8.000  -5.610  -7.620
 3169.870  62.01 Sm2  1.0164E-01    0.10164   0.278  -1.000   8.345  -5.755  -7.710
 3169.886  24.01 Cr2  1.7280E-10    0.00000  10.441  -6.226   8.800  -4.280  -7.370
 3169.893  69.01 Tm2  4.2694E-03    0.00427   2.538   0.010   8.345  -5.532  -7.639
 3169.901  26.04 Fe5  8.9519E-93    0.00000  40.658  -3.116  10.040  -6.930  -7.990
 3169.914  25.01 Mn2  4.3707E-01    0.43707   4.497  -1.776   8.440  -6.470  -7.880
 3169.935  29.00 Cu1  5.0806E-04    0.00051   5.421  -2.301   8.200  -4.880  -7.530
 3169.941  26.02 Fe3  2.8836E-29    0.00000  24.630  -7.770   8.960  -5.450  -7.530
 3169.942  58.01 Ce2  4.0640E-04    0.00041   1.813  -2.100   8.345  -5.436  -7.608
 3169.943  26.00 Fe1  2.4536E-02    0.02454   2.450  -5.186   8.180  -5.290  -7.570
 3169.981  58.02 Ce3  1.7455E-13    0.00000  11.409  -1.630   8.345  -4.501  -7.450
 3169.985  25.02 Mn3  8.4407E-23    0.00000  17.937  -6.102   9.320  -5.930  -7.750
 3169.988  26.01 Fe2  3.9702E-09    0.00000  10.288  -6.284   8.940  -5.870  -7.650
 3169.988  28.01 Ni2  1.1955E-10    0.00000  10.927  -6.394   8.150  -5.110  -7.500
 3169.990  66.01 Dy2  7.6425E-01    0.76425   0.000  -0.640   8.345  -5.886  -7.752
 3168.024 108.00 OH1  5.1023E-04    0.00051   1.946  -4.861   8.345  -5.000  -7.301
 3168.024 108.00 OH1  1.6563E-06    0.00000   2.365  -6.983   8.345  -5.000  -7.301
 3168.069 108.00 OH1  2.1142E-03    0.00211   2.381  -3.863   8.345  -5.000  -7.301
 3168.151 108.00 OH1  2.7521E-03    0.00275   2.449  -3.689   8.345  -5.000  -7.301
 3168.183 108.00 OH1  3.7532E-04    0.00038   0.783  -6.012   8.345  -5.000  -7.301
 3168.381 108.00 OH1  6.6634E-04    0.00067   2.449  -4.305   8.345  -5.000  -7.301
 3168.396 108.00 OH1  1.6723E-05    0.00002   1.758  -6.510   8.345  -5.000  -7.301
 3168.406 108.00 OH1  1.8194E-01    0.18194   0.787  -3.323   8.345  -5.000  -7.301
 3168.444 108.00 OH1  1.3196E-02    0.01320   0.783  -4.466   8.345  -5.000  -7.301
 3168.486 108.00 OH1  3.5305E-05    0.00004   2.050  -5.930   8.345  -5.000  -7.301
 3168.533 108.00 OH1  3.9295E-05    0.00004   1.822  -6.083   8.345  -5.000  -7.301
 3168.543 108.00 OH1  1.8380E-03    0.00184   2.502  -3.818   8.345  -5.000  -7.301
 3168.649 108.00 OH1  1.0873E+00    1.08731   2.062  -1.431   8.345  -5.000  -7.301
 3168.658 108.00 OH1  4.7300E-03    0.00473   2.402  -3.495   8.345  -5.000  -7.301
 3168.668 108.00 OH1  6.3969E+00    6.39689   0.787  -1.777   8.345  -5.000  -7.301
 3168.699 108.00 OH1  2.4398E-04    0.00024   1.822  -5.290   8.345  -5.000  -7.301
 3168.757 108.00 OH1  7.4494E-06    0.00001   2.340  -6.352   8.345  -5.000  -7.301
 3168.807 108.00 OH1  6.4696E-04    0.00065   2.402  -4.359   8.345  -5.000  -7.301
 3168.821 108.00 OH1  4.9760E-06    0.00000   2.378  -6.494   8.345  -5.000  -7.301
 3168.889 108.00 OH1  1.1695E-03    0.00117   0.539  -5.732   8.345  -5.000  -7.301
 3168.916 108.00 OH1  4.8895E-01    0.48895   2.349  -1.527   8.345  -5.000  -7.301
 3168.923 108.00 OH1  7.2611E-03    0.00726   0.563  -4.918   8.345  -5.000  -7.301
 3168.949 108.00 OH1  1.3490E-03    0.00135   0.539  -5.670   8.345  -5.000  -7.301
 3168.983 108.00 OH1  3.5339E+00    3.53395   0.565  -2.229   8.345  -5.000  -7.301
 3169.055 108.00 OH1  6.5655E-01    0.65655   0.541  -2.981   8.345  -5.000  -7.301
 3169.067 108.00 OH1  5.0585E-03    0.00506   0.539  -5.096   8.345  -5.000  -7.301
 3169.080 108.00 OH1  1.7136E-04    0.00017   2.498  -4.852   8.345  -5.000  -7.301
 3169.083 108.00 OH1  2.2165E-03    0.00222   2.432  -3.798   8.345  -5.000  -7.301
 3169.174 108.00 OH1  2.4620E+00    2.46199   0.541  -2.407   8.345  -5.000  -7.301
 3169.201 108.00 OH1  2.2964E-02    0.02296   0.539  -4.439   8.345  -5.000  -7.301
 3169.211 108.00 OH1  9.8216E-04    0.00098   2.340  -4.232   8.345  -5.000  -7.301
 3169.248 108.00 OH1  1.6844E-02    0.01684   2.062  -3.241   8.345  -5.000  -7.301
 3169.299 108.00 OH1  5.6810E-01    0.56810   0.542  -3.043   8.345  -5.000  -7.301
 3169.316 108.00 OH1  3.3348E-01    0.33348   2.203  -1.821   8.345  -5.000  -7.301
 3169.373 108.00 OH1  3.6419E-03    0.00364   2.349  -3.655   8.345  -5.000  -7.301
 3169.408 108.00 OH1  2.2110E-04    0.00022   2.159  -5.038   8.345  -5.000  -7.301
 3169.458 108.00 OH1  4.8120E-04    0.00048   0.493  -6.158   8.345  -5.000  -7.301
 3169.511 108.00 OH1  3.0706E-06    0.00000   2.340  -6.737   8.345  -5.000  -7.301
 3169.546 108.00 OH1  1.5816E-01    0.15816   2.411  -1.963   8.345  -5.000  -7.301
 3169.560 108.00 OH1  7.9842E-04    0.00080   2.372  -4.294   8.345  -5.000  -7.301
 3169.596 108.00 OH1  1.4027E-02    0.01403   0.834  -4.395   8.345  -5.000  -7.301
 3169.600 108.00 OH1  5.0727E-04    0.00051   2.372  -4.491   8.345  -5.000  -7.301
 3169.613 108.00 OH1  1.1155E+01   11.15504   0.542  -1.750   8.345  -5.000  -7.301
 3169.624 108.00 OH1  1.2470E-05    0.00001   2.193  -6.257   8.345  -5.000  -7.301
 3169.659 108.00 OH1  2.3468E-01    0.23468   0.494  -3.469   8.345  -5.000  -7.301
 3169.853 108.00 OH1  6.1132E-06    0.00001   2.388  -6.396   8.345  -5.000  -7.301
 3169.866 108.00 OH1  6.8000E+00    6.79999   0.838  -1.706   8.345  -5.000  -7.301
 3169.876 108.00 OH1  3.2659E-04    0.00033   0.834  -6.028   8.345  -5.000  -7.301
 3169.943 108.00 OH1  9.7731E-04    0.00098   2.154  -4.397   8.345  -5.000  -7.301
 3169.963 108.00 OH1  4.3668E-03    0.00437   2.411  -3.522   8.345  -5.000  -7.301


==> anc/linedat/lines_OH3189.dat <==
 3188.018  26.00 Fe1  1.0537E+02  105.37300   2.728  -1.308   7.780  -4.630  -7.520
 3188.023  24.00 Cr1  8.0875E+00    8.08749   2.987   0.057   8.290  -6.180  -7.730
 3188.057  24.01 Cr2  6.9160E-12    0.00000  10.490  -7.579   8.680  -4.330  -7.420
 3188.090  23.00 V 1  5.4063E-04    0.00054   1.711  -2.809   8.120  -5.910  -7.710
 3188.096  42.00 Mo1  1.4724E-03    0.00147   2.934  -0.325   8.340  -3.769  -6.834
 3188.097  23.01 V 2  8.2748E+00    8.27477   2.221  -0.332   8.430  -6.530  -7.860
 3188.105  23.01 V 2  5.6725E-05    0.00006   4.005  -3.935   8.620  -6.400  -7.860
 3188.112  68.01 Er2  1.3878E-02    0.01388   0.670  -1.770   8.340  -5.830  -7.734
 3188.128  27.05 Co6  1.9051-155    0.00000  40.502  -5.604  10.060  -6.980  -8.080
 3188.134  11.01 Na2  2.6356E-27    0.00000  37.244  -1.030   8.340  -5.634  -7.671
 3188.136  18.02 Ar3  2.8138E-45    0.00000  29.775  -4.040   8.340  -4.905  -7.579
 3188.148  28.01 Ni2  5.6317E-10    0.00000  12.166  -4.635   8.280  -5.520  -7.350
 3188.150   9.02 F 3  1.8785E-74    0.00000  51.230  -3.620   8.340  -4.981  -7.603
 3188.156  58.01 Ce2  7.7029E-06    0.00001   2.145  -3.530   8.340  -5.368  -7.586
 3188.157  26.00 Fe1  4.5356E-06    0.00000   3.695  -7.828   7.070  -4.170  -7.060
 3188.165  26.02 Fe3  6.9952E-17    0.00000  14.900  -3.897   9.370  -6.280  -7.840
 3188.182  25.00 Mn1  4.2329E-05    0.00004   3.764  -4.880   7.230  -5.080  -7.600
 3188.194  23.00 V 1  9.7957E-03    0.00980   1.064  -2.117   8.260  -6.130  -7.680
 3188.208  25.00 Mn1  4.1724E-08    0.00000   2.298  -9.169   8.300  -5.200  -7.560
 3188.220   8.03 O 4  3.7722-106    0.00000  58.093  -1.294  10.780  -6.850  -8.010
 3188.233  90.01 Th2  7.0659E-02    0.07066   0.770  -0.134   8.340  -5.749  -7.708
 3188.240  25.01 Mn2  3.7522E-05    0.00004   7.757  -2.988   8.570  -6.480  -7.880
 3188.248  25.00 Mn1  5.3490E-05    0.00005   3.073  -5.383   7.360  -3.820  -7.010
 3188.267  70.01 Yb2  2.2210E-06    0.00000   5.985  -2.310   8.340  -4.564  -7.329
 3188.277  26.01 Fe2  5.2467E-07    0.00000   8.959  -5.324   9.040  -5.830  -7.570
 3188.288  26.03 Fe4  2.3558E-42    0.00000  21.168  -5.127   9.510  -6.780  -7.990
 3188.302  14.00 Si1  4.7621E-07    0.00000   7.803  -6.040   9.060  -3.250  -6.940
 3188.311  27.04 Co5  1.7343E-94    0.00000  35.179  -3.783   9.780  -6.900  -8.060
 3188.332  44.00 Ru1  1.8146E-02    0.01815   0.259  -1.330   8.340  -6.437  -7.687
 3188.335  92.01 U 2  1.5571E-02    0.01557   0.217  -0.854   8.340  -5.905  -7.758
 3188.338  28.01 Ni2  1.3793E-07    0.00000  12.774  -1.714   9.270  -4.800  -7.560
 3188.347  41.01 Nb2  6.3873E-03    0.00639   1.520  -1.590   8.340  -6.036  -7.800
 3188.352  28.04 Ni5  2.3386E-88    0.00000  26.316  -4.719   9.120  -6.940  -8.060
 3188.372  18.01 Ar2  2.6211E-20    0.00000  20.272  -3.500   8.340  -5.012  -7.472
 3188.373  27.00 Co1  4.0621E+00    4.06207   1.956  -0.802   8.220  -6.240  -7.790
 3188.387  28.02 Ni3  2.6516E-27    0.00000  22.501  -5.092   9.460  -6.370  -7.860
 3188.407  42.00 Mo1  1.5103E-03    0.00151   2.918  -0.328   8.340  -3.832  -6.854
 3188.453  69.01 Tm2  1.2930E-04    0.00013   3.186  -0.940   8.340  -5.404  -7.598
 3188.478  25.00 Mn1  1.2312E-03    0.00123   4.345  -2.908   8.010  -6.000  -7.770
 3188.480  21.00 Sc1  1.3322E-07    0.00000   1.986  -5.372   7.500  -4.130  -7.280
 3188.492  26.03 Fe4  9.3765E-39    0.00000  20.519  -2.095   9.430  -6.790  -8.000
 3188.502  26.00 Fe1  6.9230E-02    0.06923   2.692  -4.522   7.570  -4.860  -7.450
 3188.504  28.04 Ni5  2.0035E-94    0.00000  34.058  -4.012   9.550  -6.940  -8.050
 3188.513  23.01 V 2  1.9687E+02  196.86920   1.096   0.060   8.260  -6.440  -7.850
 3188.531  26.00 Fe1  4.3532E+01   43.53159   3.368  -1.132   8.240  -5.330  -7.390
 3188.553  90.01 Th2  1.0714E-03    0.00107   0.000  -2.627   8.340  -5.865  -7.745
 3188.566  28.06 Ni7  1.7039-126    0.00000   5.811  -8.336   1.060  -7.710  -8.190
 3188.566  28.06 Ni7  1.3818-126    0.00000   5.811  -8.427   1.060  -7.710  -8.190
 3188.568  26.00 Fe1  3.4808E+02  348.07769   2.399  -1.077   8.070  -4.940  -7.540
 3188.572  23.00 V 1  7.6554E-06    0.00001   1.351  -4.973   8.140  -5.730  -7.530
 3188.573  21.00 Sc1  5.9663E-05    0.00006   1.987  -2.720   7.530  -4.130  -7.280
 3188.591  28.02 Ni3  5.5536E-33    0.00000  27.581  -6.326   9.240  -5.500  -7.580
 3188.596  45.01 Rh2  1.3753E-03    0.00138   4.306   0.000   8.340  -6.149  -7.836
 3188.620  21.00 Sc1  5.3038E-04    0.00053   2.010  -1.751   7.280  -4.350  -7.160
 3188.637   8.03 O 4  2.9693-106    0.00000  58.077  -1.412  10.710  -6.820  -7.940
 3188.647  30.02 Zn3  2.2304E-31    0.00000  27.407  -4.005   8.340  -5.095  -8.045
 3188.664  66.01 Dy2  1.0593E-01    0.10593   1.788   0.068   8.340  -5.606  -7.662
 3188.700  62.01 Sm2  4.5733E-02    0.04573   0.333  -1.297   8.340  -5.750  -7.709
 3188.726  29.01 Cu2  2.4435E-11    0.00000  14.523  -2.947   8.850  -4.570  -7.330
 3188.740  26.01 Fe2  6.8297E-06    0.00001   3.387  -9.085   1.410  -6.520  -7.940
 3188.740  26.01 Fe2  1.9427E-06    0.00000   3.387  -9.631   1.410  -6.520  -7.940
 3188.741  10.01 Ne2  2.8049E-30    0.00000  30.928  -0.450   8.340  -5.633  -7.671
 3188.763  69.01 Tm2  2.2739E-04    0.00023   3.283  -0.610   8.340  -5.382  -7.591
 3188.779  24.01 Cr2  7.3386E-07    0.00000   0.000 -11.732  -0.970  -6.700  -8.040
 3188.779  24.01 Cr2  3.7637E-08    0.00000   0.000 -13.022  -0.970  -6.700  -8.040
 3188.787  58.01 Ce2  9.5604E-02    0.09560   0.495  -0.880   8.340  -5.688  -7.689
 3188.792  24.01 Cr2  2.8479E-07    0.00000   3.887  -8.742   1.000  -6.460  -7.930
 3188.792  24.01 Cr2  3.3537E-09    0.00000   3.887 -10.671   1.000  -6.460  -7.930
 3188.807  24.01 Cr2  1.6299E-02    0.01630   4.012  -3.875   8.370  -6.570  -7.810
 3188.818  28.01 Ni2  1.1330E-09    0.00000  13.122  -3.495   8.270  -3.950  -7.120
 3188.819  26.00 Fe1  6.7778E+02  677.77569   2.482  -0.715   8.120  -5.000  -7.550
 3188.823  23.02 V 3  8.0033E-20    0.00000  13.661  -5.572   9.370  -6.330  -7.830
 3188.837  28.00 Ni1  4.6698E-01    0.46698   3.193  -2.195   8.000  -4.810  -7.440
 3188.859  26.01 Fe2  7.7463E-07    0.00000   9.008  -5.112   8.680  -5.860  -7.510
 3188.887   6.01 C 2  8.9453E-21    0.00000  24.370  -5.074   9.750  -4.950  -7.390
 3188.899  26.00 Fe1  1.8900E-02    0.01890   1.485  -6.142   7.060  -6.210  -7.830
 3188.920  25.01 Mn2  1.7948E-04    0.00018   8.698  -1.485   8.860  -5.690  -7.670
 3188.923  69.01 Tm2  3.0090E-05    0.00003   3.384  -1.400   8.340  -5.360  -7.583
 3188.960  14.01 Si2  2.9751E-13    0.00000  12.839  -8.759   8.640  -5.540  -7.580
 3188.972  14.01 Si2  1.7314E-06    0.00000  15.414   0.259   9.560  -5.500  -7.730
 3188.973  22.01 Ti2  6.5591E-09    0.00000   0.122 -12.171   1.560  -6.600  -7.980
 3188.973  22.01 Ti2  1.5518E-08    0.00000   0.122 -11.797   1.560  -6.600  -7.980
 3188.983  26.01 Fe2  1.2768E-06    0.00000   9.008  -4.895   8.710  -5.860  -7.510
 3188.999  17.01 Cl2  5.1891E-15    0.00000  18.160  -0.620   8.340  -4.277  -7.237
 3189.003  25.01 Mn2  6.4050E-04    0.00064   7.758  -1.755   8.570  -6.480  -7.880
 3189.003  26.00 Fe1  3.2648E-03    0.00326   2.424  -6.083   7.250  -4.720  -7.480
 3189.039  14.01 Si2  4.4723E-09    0.00000  14.695  -2.958   9.030  -4.240  -7.240
 3189.043  45.00 Rh1  3.4698E-03    0.00347   0.322  -1.560   8.340  -6.446  -7.690
 3189.044  27.02 Co3  6.7626E-16    0.00000   8.970  -4.753   8.830  -6.710  -7.970
 3189.046  23.00 V 1  4.0009E-04    0.00040   1.712  -2.939   8.120  -5.910  -7.710
 3189.047  14.01 Si2  4.8032E-10    0.00000  14.695  -3.927   9.030  -4.240  -7.240
 3189.081  28.01 Ni2  3.3450E-11    0.00000  13.091  -5.052   8.490  -4.700  -7.220
 3189.082  26.00 Fe1  3.5502E-02    0.03550   3.547  -4.064   7.130  -3.920  -7.180
 3189.096  29.01 Cu2  1.4891E-17    0.00000  14.890  -8.841   8.010  -3.700  -7.250
 3189.105  58.01 Ce2  4.1665E-04    0.00042   0.553  -3.190   8.340  -5.678  -7.686
 3189.105  29.01 Cu2  7.8875E-17    0.00000  14.890  -8.117   8.010  -3.810  -7.250
 3189.117   6.01 C 2  1.6157E-21    0.00000  23.528  -6.554   8.480  -3.060  -7.010
 3189.119  29.00 Cu1  4.9304E-08    0.00000   7.026  -4.908   7.640  -4.660  -7.150
 3189.119  29.00 Cu1  2.2955E-08    0.00000   7.026  -5.240   7.460  -4.660  -7.150
 3189.119  29.00 Cu1  1.7454E-08    0.00000   7.026  -5.359   7.080  -4.660  -7.150
 3189.120  26.00 Fe1  2.1746E-02    0.02175   3.252  -4.535   7.320  -4.580  -7.260
 3189.155  24.00 Cr1  4.2840E-06    0.00000   4.106  -5.240   6.830  -2.390  -6.620
 3189.155  24.00 Cr1  3.9614E-07    0.00000   4.106  -6.274   6.840  -2.510  -6.620
 3189.155  24.00 Cr1  2.0838E-06    0.00000   4.106  -5.553   7.350  -2.340  -6.620
 3189.157   6.01 C 2  3.7776E-21    0.00000  19.495  -9.714   8.930  -4.900  -7.320
 3189.158  26.01 Fe2  1.0496E-02    0.01050   8.959  -1.023   8.920  -5.730  -7.440
 3189.172  24.02 Cr3  8.9419E-19    0.00000   5.386 -12.558  -0.160  -6.590  -7.970
 3189.172  24.02 Cr3  4.5965E-21    0.00000   5.386 -14.847  -0.160  -6.590  -7.970
 3189.177  24.01 Cr2  9.7995E-04    0.00098   4.476  -4.690   8.540  -6.520  -7.870
 3189.211  28.01 Ni2  4.3430E-09    0.00000  12.326  -3.608   8.300  -4.810  -7.350
 3189.217  27.00 Co1  3.5985E-06    0.00000   2.542  -6.342   7.800  -4.520  -7.480
 3189.230  69.02 Tm3  7.8254E-09    0.00000   4.509  -1.510   8.340  -5.742  -7.847
 3189.234  25.01 Mn2  3.0940E-01    0.30940   4.110  -2.263   8.440  -6.590  -7.890
 3189.236  74.01 W 2  3.6626E-02    0.03663   1.878  -0.780   8.340  -6.353  -7.902
 3189.265  58.01 Ce2  8.2709E-03    0.00827   1.767  -0.830   8.340  -5.450  -7.613
 3189.266  28.01 Ni2  1.8886E-04    0.00019   8.393  -2.411   9.030  -5.890  -7.780
 3189.279  41.01 Nb2  3.8499E-02    0.03850   2.160  -0.250   8.340  -5.956  -7.774
 3189.284  42.00 Mo1  4.1251E-04    0.00041   2.680  -1.100   8.340  -4.480  -7.061
 3189.295  67.02 Ho3  8.4444E-09    0.00000   4.914  -1.310   8.340  -5.649  -7.817
 3189.319  25.00 Mn1  6.4834E-04    0.00065   4.268  -3.254   8.130  -5.980  -7.770
 3189.325   9.02 F 3  1.1728E-75    0.00000  51.224  -4.830   8.340  -4.982  -7.604
 3189.325  26.03 Fe4  3.9224E-44    0.00000  23.554  -4.818   9.540  -6.770  -8.000
 3189.349  27.02 Co3  9.1564E-27    0.00000  17.406  -8.240   9.560  -6.330  -7.850
 3189.359  27.02 Co3  3.4832E-25    0.00000  17.432  -6.637   9.420  -5.990  -7.770
 3189.361  23.00 V 1  2.1476E-05    0.00002   2.278  -3.714   7.760  -3.630  -7.280
 3189.362  14.00 Si1  2.1995E-09    0.00000   7.814  -8.366   9.030  -4.460  -6.910
 3189.367  24.01 Cr2  3.5820E-05    0.00004   7.331  -3.629   8.690  -6.120  -7.710
 3189.380  22.01 Ti2  2.7216E-04    0.00027   5.233  -3.081   8.730  -5.370  -7.640
 3189.408  23.01 V 2  8.1536E-08    0.00000   6.664  -4.451   8.940  -5.810  -7.720
 3189.431  69.01 Tm2  3.0646E-05    0.00003   3.295  -1.470   8.340  -5.380  -7.590
 3189.450   6.01 C 2  2.4088E-20    0.00000  24.371  -4.643   9.750  -4.950  -7.390
 3189.460  66.02 Dy3  9.5150E-08    0.00000   4.239  -1.676   8.340  -5.700  -7.833
 3189.463  76.00 Os1  4.9323E-02    0.04932   1.084  -0.950   8.340  -6.595  -7.738
 3189.473  23.00 V 1  1.0048E-06    0.00000   1.351  -5.855   7.180  -4.250  -7.440
 3189.482  28.01 Ni2  1.1493E-08    0.00000  12.459  -3.069   9.300  -5.380  -7.740
 3189.483  22.01 Ti2  2.5679E+00    2.56786   3.823  -0.340   8.770  -5.610  -7.640
 3189.512  21.03 Sc4  1.5111E-67    0.00000  59.549  -0.532   9.470  -5.830  -7.740
 3189.529   6.01 C 2  1.6085E-23    0.00000  23.528  -8.556   8.490  -3.060  -7.010
 3189.529   6.01 C 2  5.3263E-21    0.00000  23.528  -6.036   8.490  -3.060  -7.010
 3189.560  62.01 Sm2  1.6325E-02    0.01632   0.041  -2.000   8.339  -5.796  -7.723
 3189.567  26.00 Fe1  2.2352E-01    0.22352   3.547  -3.265   7.450  -3.890  -7.190
 3189.590  28.02 Ni3  1.2426E-29    0.00000  27.434  -3.105   9.460  -5.470  -7.580
 3189.603  28.01 Ni2  1.0922E-03    0.00109   8.522  -1.536   9.100  -5.890  -7.780
 3189.612  26.00 Fe1  3.9567E-02    0.03957   3.547  -4.017   7.310  -4.180  -7.320
 3189.634  72.00 Hf1  2.1324E-03    0.00213   0.000  -1.600   8.339  -6.400  -7.675
 3189.635  69.01 Tm2  1.1999E-04    0.00012   3.349  -0.830   8.339  -5.368  -7.586
 3189.636  58.01 Ce2  7.5438E-02    0.07544   0.327  -1.130   8.339  -5.716  -7.698
 3189.643  25.02 Mn3  5.5887E-23    0.00000  22.005  -2.720   9.420  -5.900  -7.720
 3189.685  23.02 V 3  3.6750E-17    0.00000  13.620  -2.946   9.360  -6.340  -7.830
 3189.691  28.02 Ni3  8.6492E-31    0.00000  27.583  -4.132   9.310  -5.500  -7.580
 3189.695  25.00 Mn1  1.0440E-04    0.00010   3.075  -5.091   7.380  -3.820  -7.010
 3189.697  69.01 Tm2  1.4175E-04    0.00014   3.312  -0.790   8.339  -5.376  -7.589
 3189.717  26.00 Fe1  5.2704E-05    0.00005   3.695  -6.763   7.980  -3.980  -7.120
 3189.752  26.02 Fe3  9.1356E-13    0.00000  11.594  -2.674   9.090  -6.670  -7.950
 3189.756  27.00 Co1  1.5719E+00    1.57188   0.224  -2.730   8.120  -6.150  -7.670
 3189.776  25.02 Mn3  1.0011E-15    0.00000  12.959  -3.382   9.030  -6.630  -7.940
 3189.783  23.01 V 2  9.8596E-01    0.98596   2.372  -1.124   8.360  -6.490  -7.860
 3189.785  42.00 Mo1  1.9867E-04    0.00020   2.597  -1.490   8.339  -4.639  -7.112
 3189.790  11.01 Na2  2.3011E-23    0.00000  33.323  -0.520   8.339  -6.170  -7.843
 3189.800  26.01 Fe2  1.6996E-06    0.00000  10.329  -3.615   8.680  -5.120  -7.370
 3189.817  24.02 Cr3  7.7844E-20    0.00000  15.175  -5.053   9.440  -6.330  -7.840
 3189.824  24.01 Cr2  3.3273E-12    0.00000  10.490  -7.897   8.680  -4.350  -7.420
 3189.831  23.01 V 2  4.0635E-09    0.00000   6.100  -6.247   8.810  -5.650  -7.650
 3189.833  24.01 Cr2  1.0079E+00    1.00791   4.781  -1.411   8.420  -6.490  -7.850
 3189.849  69.01 Tm2  1.7236E-05    0.00002   3.295  -1.720   8.339  -5.380  -7.590
 3189.854  26.00 Fe1  1.2574E+00    1.25743   3.252  -2.773   8.190  -4.980  -7.450
 3189.864  22.00 Ti1  2.2826E-06    0.00000   2.236  -5.695   7.200  -3.680  -7.320
 3189.887  23.00 V 1  6.8908E-08    0.00000   1.376  -6.997   7.170  -4.400  -7.440
 3189.891  27.01 Co2  3.0468E-06    0.00000   5.122  -5.331   8.850  -6.520  -7.880
 3189.902  25.00 Mn1  1.0360E-04    0.00010   4.360  -3.970   8.730  -4.780  -7.540
 3189.923  26.01 Fe2  3.3660E-07    0.00000   9.575  -4.978   8.339  -4.747  -7.947
 3189.930  25.02 Mn3  7.5934E-24    0.00000  17.742  -7.317   9.450  -6.320  -7.840
 3189.935  28.01 Ni2  2.9786E-08    0.00000  12.975  -2.204   8.500  -4.520  -7.210
 3189.937  59.02 Pr3  5.9535E-08    0.00000   1.915  -4.185   8.339  -5.779  -7.859
 3189.950  28.00 Ni1  2.6581E+00    2.65811   3.306  -1.341   8.110  -4.610  -7.430
 3189.953  25.00 Mn1  1.9527E-01    0.19527   4.354  -0.700   7.870  -6.170  -7.740
 3189.979  44.00 Ru1  3.0131E-02    0.03013   0.259  -1.110   8.339  -6.438  -7.688
 3189.980  23.03 V 4  3.5150E-46    0.00000  27.996  -1.796   9.590  -6.450  -7.750
 3189.995  24.00 Cr1  3.4681E-07    0.00000   4.099  -6.338   7.700  -3.170  -6.640
 3189.995  24.00 Cr1  1.5743E-08    0.00000   4.099  -7.681   7.410  -2.680  -6.630
 3188.022 108.00 OH1  3.3949E-04    0.00034   0.871  -5.977   8.340  -5.000  -7.000
 3188.042 108.00 OH1  3.5488E-06    0.00000   2.081  -6.899   8.340  -5.000  -7.000
 3188.055 108.00 OH1  2.7707E-01    0.27707   2.013  -2.066   8.340  -5.000  -7.000
 3188.062 108.00 OH1  3.8223E+00    3.82232   0.683  -2.090   8.340  -5.000  -7.000
 3188.078 108.00 OH1  7.8696E-03    0.00787   0.680  -4.779   8.340  -5.000  -7.000
 3188.094 108.00 OH1  1.1497E-02    0.01150   2.013  -3.448   8.340  -5.000  -7.000
 3188.201 108.00 OH1  1.8333E-01    0.18333   0.874  -3.242   8.340  -5.000  -7.000
 3188.245 108.00 OH1  8.2341E-04    0.00082   2.237  -4.397   8.340  -5.000  -7.000
 3188.251 108.00 OH1  1.4425E-04    0.00014   1.137  -6.116   8.340  -5.000  -7.000
 3188.272 108.00 OH1  3.8536E-06    0.00000   2.039  -6.900   8.340  -5.000  -7.000
 3188.275 108.00 OH1  1.6490E-01    0.16490   0.874  -3.288   8.340  -5.000  -7.000
 3188.293 108.00 OH1  7.7377E-01    0.77377   1.141  -2.383   8.340  -5.000  -7.000
 3188.382 108.00 OH1  1.3115E-05    0.00001   1.822  -6.558   8.340  -5.000  -7.000
 3188.481 108.00 OH1  1.7850E-03    0.00179   2.029  -4.243   8.340  -5.000  -7.000
 3188.528 108.00 OH1  2.9882E-03    0.00299   2.515  -3.594   8.340  -5.000  -7.000
 3188.548 108.00 OH1  6.9927E-02    0.06993   1.141  -3.427   8.340  -5.000  -7.000
 3188.581 108.00 OH1  1.2725E-03    0.00127   2.397  -4.068   8.340  -5.000  -7.000
 3188.584 108.00 OH1  2.3914E-05    0.00002   2.005  -6.137   8.340  -5.000  -7.000
 3188.586 108.00 OH1  1.8638E-04    0.00019   1.027  -6.101   8.340  -5.000  -7.000
 3188.601 108.00 OH1  4.6886E-04    0.00047   2.456  -4.450   8.340  -5.000  -7.000
 3188.638 108.00 OH1  1.2598E-03    0.00126   2.434  -4.040   8.340  -5.000  -7.000
 3188.807 108.00 OH1  5.1413E-03    0.00514   2.456  -3.410   8.340  -5.000  -7.000
 3188.829 108.00 OH1  5.9834E-06    0.00001   2.439  -6.359   8.340  -5.000  -7.000
 3188.874 108.00 OH1  8.9655E-01    0.89655   1.788  -1.753   8.340  -5.000  -7.000
 3188.904 108.00 OH1  2.0292E-04    0.00020   2.282  -4.966   8.340  -5.000  -7.000
 3188.923 108.00 OH1  5.7638E-04    0.00058   2.005  -4.755   8.340  -5.000  -7.000
 3188.927 108.00 OH1  1.0901E-02    0.01090   1.027  -4.334   8.340  -5.000  -7.000
 3188.967 108.00 OH1  9.0355E-02    0.09036   1.031  -3.412   8.340  -5.000  -7.000
 3188.977 108.00 OH1  1.7138E-03    0.00171   2.087  -4.210   8.340  -5.000  -7.000
 3189.049 108.00 OH1  3.2619E-06    0.00000   2.107  -6.913   8.340  -5.000  -7.000
 3189.235 108.00 OH1  2.7550E-01    0.27550   2.312  -1.807   8.340  -5.000  -7.000
 3189.257 108.00 OH1  3.4376E-01    0.34376   2.153  -1.850   8.340  -5.000  -7.000
 3189.262 108.00 OH1  9.4054E-06    0.00001   2.282  -6.300   8.340  -5.000  -7.000
 3189.297 108.00 OH1  8.3178E-04    0.00083   2.439  -4.216   8.340  -5.000  -7.000
 3189.300 108.00 OH1  4.1330E-01    0.41330   2.449  -1.511   8.340  -5.000  -7.000
 3189.311 108.00 OH1  5.2845E+00    5.28445   1.031  -1.645   8.340  -5.000  -7.000
 3189.330 108.00 OH1  9.8178E-06    0.00001   2.303  -6.263   8.340  -5.000  -7.000
 3189.347 108.00 OH1  1.6515E-04    0.00017   0.862  -6.298   8.340  -5.000  -7.000
 3189.399 108.00 OH1  2.6115E-04    0.00026   0.862  -6.099   8.340  -5.000  -7.000
 3189.413 108.00 OH1  3.6910E-06    0.00000   2.024  -6.932   8.340  -5.000  -7.000
 3189.467 108.00 OH1  1.3730E-01    0.13730   2.500  -1.945   8.340  -5.000  -7.000
 3189.498 108.00 OH1  1.3643E-05    0.00001   2.470  -5.974   8.339  -5.000  -7.000
 3189.503 108.00 OH1  4.4250E-03    0.00442   2.246  -3.659   8.339  -5.000  -7.000
 3189.608 108.00 OH1  8.0383E-02    0.08038   0.864  -3.609   8.339  -5.000  -7.000
 3189.660 108.00 OH1  1.2711E-01    0.12711   0.864  -3.410   8.339  -5.000  -7.000
 3189.771 108.00 OH1  2.9196E-03    0.00292   2.449  -3.662   8.339  -5.000  -7.000
 3189.847 108.00 OH1  5.5346E-04    0.00055   2.303  -4.512   8.339  -5.000  -7.000
 3189.895 108.00 OH1  3.5704E-03    0.00357   2.500  -3.530   8.339  -5.000  -7.000
 3189.897 108.00 OH1  3.9533E-01    0.39533   2.246  -1.708   8.339  -5.000  -7.000
 3189.917 108.00 OH1  1.3411E-03    0.00134   1.018  -5.252   8.339  -5.000  -7.000
 3189.953 108.00 OH1  1.5829E-03    0.00158   1.186  -5.033   8.339  -5.000  -7.000
 3189.977 108.00 OH1  1.6957E-05    0.00002   2.145  -6.164   8.339  -5.000  -7.000
 3189.991 108.00 OH1  2.7652E-04    0.00028   2.492  -4.648   8.339  -5.000  -7.000


==> anc/linedat/lines_OH3191.dat <==
 3191.016  23.00 V 1  2.2164E-07    0.00000   0.287  -7.442   6.600  -6.140  -7.800
 3191.019  80.01 Hg2  2.2303E-12    0.00000  13.427  -1.030   8.339  -4.060  -7.168
 3191.029  42.00 Mo1  2.6886E-04    0.00027   1.420  -2.388   8.339  -5.801  -7.484
 3191.053  21.00 Sc1  6.7381E-05    0.00007   1.996  -2.659   7.560  -4.220  -7.310
 3191.054  26.03 Fe4  6.8639E-46    0.00000  27.629  -3.009   9.450  -6.760  -8.000
 3191.058  21.00 Sc1  2.6917E-10    0.00000   1.440  -8.544   7.550  -4.180  -7.440
 3191.093  90.01 Th2  8.6157E-03    0.00862   0.189  -1.556   8.339  -5.838  -7.737
 3191.094  41.01 Nb2  8.8165E-01    0.88165   0.514  -0.330   8.339  -6.153  -7.837
 3191.109  25.02 Mn3  3.2245E-21    0.00000  18.394  -4.118   9.410  -6.230  -7.820
 3191.110   8.03 O 4  2.0066-121    0.00000  71.317  -4.997  10.190  -5.860  -7.810
 3191.111  26.00 Fe1  4.2893E+01   42.89341   2.559  -1.846   8.100  -5.660  -7.700
 3191.140  28.01 Ni2  1.3444E-11    0.00000  10.983  -7.292   8.250  -5.300  -7.510
 3191.148  73.00 Ta1  9.2115E-04    0.00092   1.325  -0.540   8.339  -6.237  -7.623
 3191.162  25.01 Mn2  1.8991E-04    0.00019   6.177  -3.666   8.650  -6.460  -7.880
 3191.180  21.00 Sc1  4.1132E-06    0.00000   1.865  -3.988   7.070  -4.710  -7.390
 3191.183  45.00 Rh1  9.0672E-03    0.00907   0.702  -0.810   8.339  -6.312  -7.648
 3191.190  58.01 Ce2  9.0245E-03    0.00902   0.809  -1.630   8.339  -5.635  -7.672
 3191.193  26.00 Fe1  2.2247E+01   22.24746   2.990  -1.754   7.800  -6.190  -7.790
 3191.194  22.01 Ti2  4.3696E-07    0.00000   6.489  -4.776   8.930  -5.520  -7.620
 3191.208  39.01 Y 2  1.4844E-08    0.00000   6.909  -3.780   8.690  -2.860  -7.210
 3191.210  40.00 Zr1  2.1724E-01    0.21724   0.000  -0.380   8.339  -6.343  -7.657
 3191.221  26.01 Fe2  1.0508E-09    0.00000   9.830  -7.260   9.280  -6.010  -7.700
 3191.221  90.01 Th2  8.6760E-03    0.00868   1.205  -0.664   8.339  -5.679  -7.686
 3191.222  58.01 Ce2  1.6713E-02    0.01671   0.446  -1.680   8.339  -5.697  -7.691
 3191.231  25.01 Mn2  1.9396E-08    0.00000  10.242  -4.100   8.630  -3.970  -7.250
 3191.231  25.01 Mn2  3.4254E-09    0.00000  10.242  -4.853   8.630  -4.280  -7.250
 3191.231  25.01 Mn2  1.7689E-10    0.00000  10.242  -6.140   8.630  -4.080  -7.250
 3191.233  23.02 V 3  3.1693E-17    0.00000  13.661  -2.974   9.370  -6.340  -7.830
 3191.234  24.00 Cr1  6.5312E-03    0.00653   3.422  -2.655   8.010  -6.190  -7.730
 3191.242  58.01 Ce2  1.0077E-04    0.00010   2.000  -2.540   8.339  -5.401  -7.597
 3191.244   6.01 C 2  6.2090E-22    0.00000  23.528  -6.969   8.500  -3.060  -7.010
 3191.244   6.01 C 2  3.9813E-20    0.00000  23.528  -5.162   8.500  -3.060  -7.010
 3191.249  28.01 Ni2  4.2836E-09    0.00000  13.073  -2.960   8.470  -4.710  -7.390
 3191.264  58.01 Ce2  1.0279E-03    0.00103   0.893  -2.500   8.339  -5.620  -7.667
 3191.272  25.01 Mn2  1.8998E-12    0.00000  10.242  -8.109   8.630  -3.770  -7.250
 3191.272  25.01 Mn2  8.9272E-11    0.00000  10.242  -6.437   8.630  -3.830  -7.250
 3191.272  25.01 Mn2  2.0451E-11    0.00000  10.242  -7.077   8.630  -3.830  -7.250
 3191.277  14.00 Si1  6.7578E-09    0.00000   6.261  -9.237   8.520  -5.390  -7.680
 3191.285  29.01 Cu2  2.9939E-12    0.00000  15.319  -3.162   8.330  -3.870  -7.080
 3191.298  27.00 Co1  9.3271E-01    0.93271   0.174  -3.000   7.790  -6.130  -7.740
 3191.303  39.00 Y 1  1.3865E-02    0.01387   1.408  -0.153   8.490  -5.130  -7.520
 3191.311  26.01 Fe2  7.5170E-06    0.00001   9.058  -4.081   8.710  -5.810  -7.510
 3191.340  28.01 Ni2  1.9699E-07    0.00000  12.294  -1.979   9.010  -4.800  -7.300
 3191.350  70.02 Yb3  1.2359E-07    0.00000   6.395  -0.610   8.339  -5.703  -7.834
 3191.365  28.02 Ni3  1.9613E-29    0.00000  23.327  -6.500   9.330  -6.240  -7.720
 3191.371  28.01 Ni2  9.0173E-11    0.00000  12.851  -4.831   8.480  -4.460  -7.260
 3191.373  26.01 Fe2  6.1501E+00    6.15012   3.889  -2.691   8.620  -6.530  -7.890
 3191.373  26.00 Fe1  9.5843E+01   95.84250   3.368  -0.789   8.110  -4.350  -7.330
 3191.375  21.03 Sc4  2.6599E-67    0.00000  55.621  -3.723   9.980  -6.580  -7.910
 3191.412  26.00 Fe1  4.5401E+01   45.40069   3.252  -1.215   8.010  -6.060  -7.750
 3191.414  28.01 Ni2  3.0980E-09    0.00000  12.739  -3.393   8.400  -5.000  -7.440
 3191.416  41.01 Nb2  9.7523E-02    0.09752   2.144   0.140   8.339  -5.958  -7.775
 3191.451  28.02 Ni3  9.5765E-34    0.00000  27.436  -7.216   9.230  -5.470  -7.580
 3191.452  28.02 Ni3  1.9828E-25    0.00000  22.125  -3.547   9.360  -6.010  -7.770
 3191.454  26.01 Fe2  3.7547E-10    0.00000   9.830  -7.707   9.230  -4.840  -7.480
 3191.455  67.02 Ho3  2.5082E-10    0.00000   5.219  -2.570   8.339  -5.626  -7.810
 3191.456  17.02 Cl3  2.6299E-30    0.00000  21.650  -0.090   8.339  -5.652  -7.818
 3191.460  63.02 Eu3  7.1248E-08    0.00000   6.054  -0.438   8.339  -5.704  -7.835
 3191.462  18.00 Ar1  9.2943E-08    0.00000  11.624  -4.250   8.339  -3.662  -6.800
 3191.465  24.01 Cr2  2.3950E-09    0.00000  10.655  -4.895   8.620  -4.780  -7.310
 3191.492  26.00 Fe1  2.5072E-01    0.25072   2.845  -3.829   8.370  -4.990  -7.500
 3191.499  39.00 Y 1  4.9226E-05    0.00005   1.306  -2.692   7.500  -4.670  -7.290
 3191.512  27.00 Co1  1.6713E-02    0.01671   3.216  -2.085   7.580  -4.820  -7.340
 3191.515  42.00 Mo1  6.4842E-04    0.00065   2.646  -0.933   8.339  -4.553  -7.085
 3191.538  28.05 Ni6  7.0892-160    0.00000  48.267  -4.568   9.990  -7.010  -8.080
 3191.541  24.01 Cr2  4.8434E-02    0.04843   4.750  -2.756   8.590  -6.490  -7.860
 3191.564  26.01 Fe2  6.8463E-05    0.00007   9.373  -2.846   9.060  -5.680  -7.710
 3191.571  74.00 W 1  2.4362E-02    0.02436   0.000  -1.530   8.339  -6.697  -7.771
 3191.582  26.00 Fe1  2.1188E+00    2.11878   3.332  -2.476   7.840  -4.890  -7.180
 3191.585   6.01 C 2  1.6995E-20    0.00000  24.370  -4.795   9.750  -4.950  -7.390
 3191.585  23.00 V 1  3.7486E-04    0.00037   1.800  -2.890   8.060  -4.630  -7.450
 3191.586  24.00 Cr1  1.8676E-02    0.01868   3.104  -2.477   8.140  -5.990  -7.750
 3191.596  23.00 V 1  4.8194E-05    0.00005   1.081  -4.410   8.260  -5.890  -7.680
 3191.600  26.00 Fe1  1.4528E-04    0.00015   3.237  -6.723   7.290  -4.570  -7.320
 3191.611  26.01 Fe2  7.9403E-07    0.00000   9.008  -5.101   9.020  -5.850  -7.560
 3191.659  26.00 Fe1  1.3230E+03 1323.02391   0.000  -2.596   6.750  -6.150  -7.820
 3191.669  24.01 Cr2  2.6704E-06    0.00000   8.673  -3.582   8.910  -5.670  -7.410
 3191.677  28.01 Ni2  2.7312E-10    0.00000  11.149  -5.839   8.120  -5.160  -7.500
 3191.706  26.00 Fe1  9.8226E-08    0.00000   3.237  -9.893   7.260  -4.460  -7.320
 3191.718  18.00 Ar1  9.5116E-07    0.00000  11.624  -3.240   8.339  -3.664  -6.800
 3191.718  26.01 Fe2  5.4104E-06    0.00001   9.171  -4.125   9.030  -5.830  -7.570
 3191.723  22.02 Ti3  5.3871E-28    0.00000  21.159  -9.029   8.730  -3.830  -7.300
 3191.725  39.01 Y 2  1.5948E-04    0.00016   3.622  -2.625   8.710  -5.580  -7.710
 3191.731  27.02 Co3  5.0318E-16    0.00000   8.961  -4.889   8.830  -6.710  -7.970
 3191.733  24.01 Cr2  3.9511E-12    0.00000  10.490  -7.822   8.680  -4.480  -7.420
 3191.742  92.01 U 2  5.7981E-03    0.00580   0.578  -0.967   8.339  -5.854  -7.742
 3191.743  29.01 Cu2  1.9828E-13    0.00000  14.423  -5.125   8.930  -4.630  -7.290
 3191.749  22.00 Ti1  1.5597E-05    0.00002   2.236  -4.860   7.180  -4.500  -7.320
 3191.758  79.00 Au1  4.0646E-05    0.00004   4.632  -1.940   8.339  -4.793  -7.161
 3191.789  24.00 Cr1  6.2115E-03    0.00621   3.079  -2.977   8.090  -6.010  -7.750
 3191.817  29.00 Cu1  6.4936E-04    0.00065   5.777  -1.881   7.820  -5.020  -7.280
 3191.819  71.01 Lu2  1.0008E-02    0.01001   4.024  -0.040   8.339  -5.605  -7.662
 3191.850   6.01 C 2  1.9195E-18    0.00000  17.609  -8.658   9.600  -4.810  -7.400
 3191.859  25.00 Mn1  4.7411E-09    0.00000   3.135  -9.381   7.980  -5.010  -7.520
 3191.874  28.00 Ni1  3.4303E+00    3.43028   3.539  -1.026   7.620  -4.860  -7.340
 3191.899  24.01 Cr2  1.2643E-04    0.00013   7.331  -3.081   8.670  -6.400  -7.720
 3191.905  40.01 Zr2  3.6467E+00    3.64666   0.802  -0.520   8.339  -5.978  -7.781
 3191.921  26.01 Fe2  1.2236E-06    0.00000   9.062  -4.866   8.790  -5.920  -7.510
 3191.952  22.00 Ti1  3.3657E-05    0.00003   2.236  -4.526   6.660  -4.500  -7.230
 3191.955  28.00 Ni1  1.4251E-06    0.00000   3.399  -7.530   6.650  -3.350  -7.180
 3191.966  14.00 Si1  5.5483E-09    0.00000   7.823  -7.956   9.010  -3.610  -6.920
 3191.992  22.00 Ti1  1.4164E+02  141.64195   0.021   0.160   8.160  -5.700  -7.550
 3192.016  26.01 Fe2  2.0714E-06    0.00000   9.171  -4.542   9.030  -5.830  -7.570
 3192.027   8.03 O 4  3.6747-119    0.00000  71.338  -2.716  10.190  -5.920  -7.810
 3192.044  26.00 Fe1  1.8114E+00    1.81144   3.211  -2.650   7.650  -4.730  -7.320
 3192.060  22.02 Ti3  2.7315E-25    0.00000  21.111  -6.366   8.810  -4.050  -7.300
 3192.063  26.01 Fe2  2.7708E+01   27.70775   3.814  -2.103   8.450  -6.510  -7.890
 3192.077  28.02 Ni3  1.2572E-31    0.00000  27.437  -5.097   9.230  -5.470  -7.580
 3192.078   6.01 C 2  6.5578E-32    0.00000  22.869 -17.522   8.110  -3.630  -7.250
 3192.091  25.00 Mn1  1.3386E-06    0.00000   3.373  -6.722   8.060  -6.170  -7.820
 3192.095  24.01 Cr2  4.7123E-05    0.00005   5.662  -4.970   8.420  -6.490  -7.850
 3192.105  42.01 Mo2  1.5011E-01    0.15011   1.970  -1.000   8.339  -6.193  -7.850
 3192.109  74.01 W 2  5.3094E-03    0.00531   1.842  -1.650   8.339  -6.357  -7.903
 3192.112  24.00 Cr1  7.6908E-01    0.76908   0.941  -2.755   6.480  -6.150  -7.780
 3192.134  24.02 Cr3  2.2636E-18    0.00000   2.295 -14.859  -0.980  -6.600  -7.970
 3192.134  24.02 Cr3  2.0455E-18    0.00000   2.295 -14.903  -0.980  -6.600  -7.970
 3192.135  26.01 Fe2  1.4098E-04    0.00014   9.074  -2.794   8.980  -5.870  -7.700
 3192.149   6.01 C 2  3.8065E-21    0.00000  24.371  -5.444   9.750  -4.950  -7.390
 3192.185  26.03 Fe4  8.2956E-45    0.00000  27.630  -1.926   9.450  -6.740  -8.000
 3192.188  29.00 Cu1  2.5944E-03    0.00259   5.421  -1.591   7.580  -4.840  -7.340
 3192.220  28.01 Ni2  1.7122E-11    0.00000  12.774  -5.620   8.800  -4.790  -7.720
 3192.222  27.00 Co1  6.0344E-01    0.60344   1.956  -1.630   8.150  -6.010  -7.760
 3192.223  69.01 Tm2  2.0470E-05    0.00002   3.255  -1.680   8.339  -5.389  -7.593
 3192.237  21.00 Sc1  3.3272E-06    0.00000   1.943  -4.012   7.460  -4.540  -7.300
 3192.240  25.00 Mn1  1.0671E-01    0.10671   4.345  -0.970   8.339  -4.505  -7.826
 3192.241  26.00 Fe1  2.1760E-01    0.21760   1.608  -4.973   7.650  -6.160  -7.820
 3192.249  29.01 Cu2  2.5467E-14    0.00000  14.228  -6.187   7.860  -4.270  -7.420
 3192.261  26.01 Fe2  2.6017E-05    0.00003   3.387  -8.504   1.600  -6.520  -7.940
 3192.261  26.01 Fe2  9.1675E-07    0.00000   3.387  -9.957   1.600  -6.520  -7.940
 3192.268  22.01 Ti2  1.8173E+01   18.17267   1.080  -1.890   8.450  -6.430  -7.830
 3192.272  14.01 Si2  3.6747E-07    0.00000  15.414  -0.414   9.560  -5.480  -7.730
 3192.287  26.02 Fe3  3.7687E-13    0.00000  10.768  -3.781   9.000  -6.660  -7.950
 3192.291  24.02 Cr3  1.0788E-15    0.00000   2.288 -12.187  -0.200  -7.090  -8.050
 3192.298  24.00 Cr1  1.7845E-02    0.01784   3.001  -2.587   7.920  -6.200  -7.750
 3192.301  29.01 Cu2  2.5673E-09    0.00000  13.392  -1.915   9.030  -5.190  -7.480
 3192.324  28.01 Ni2  2.0118E-07    0.00000  12.294  -1.970   8.980  -4.800  -7.300
 3192.360  18.01 Ar2  4.7686E-19    0.00000  20.272  -2.240   8.339  -5.013  -7.473
 3192.361  75.00 Re1  2.8722E-03    0.00287   1.813  -0.250   8.339  -6.014  -7.552
 3192.369  14.00 Si1  1.7307E-09    0.00000   7.823  -8.462   9.030  -4.090  -6.910
 3192.372  29.01 Cu2  7.5141E-12    0.00000  15.067  -2.983   8.520  -4.470  -7.200
 3192.375  22.00 Ti1  2.6235E-05    0.00003   0.826  -5.868   8.540  -5.590  -7.620
 3192.376   6.01 C 2  3.2335E-29    0.00000  23.532 -14.249   8.450  -2.880  -7.020
 3192.376   6.01 C 2  7.5976E-31    0.00000  23.532 -15.878   8.450  -2.880  -7.020
 3192.376   6.01 C 2  4.5256E-28    0.00000  23.532 -13.103   8.450  -2.880  -7.020
 3192.376   6.01 C 2  1.6737E-32    0.00000  23.532 -17.535   8.450  -2.880  -7.020
 3192.396  14.00 Si1  1.9246E-09    0.00000   7.808  -8.429   9.000  -2.930  -7.010
 3192.398  26.00 Fe1  1.6044E+01   16.04436   3.397  -1.540   8.170  -3.810  -7.370
 3192.410  26.00 Fe1  2.7012E+01   27.01244   2.223  -2.341   7.580  -6.170  -7.800
 3192.416  25.01 Mn2  4.1398E-08    0.00000   8.851  -4.988   8.840  -5.680  -7.670
 3192.428  25.00 Mn1  6.4301E-02    0.06430   4.345  -1.190   8.150  -6.160  -7.770
 3192.431  24.02 Cr3  8.7124E-18    0.00000   8.153  -9.148   8.930  -6.900  -7.930
 3192.431  16.00 S 1  4.8047E-05    0.00005   8.045  -4.293   7.540  -4.520  -6.830
 3192.431  16.00 S 1  2.6101E-05    0.00003   8.045  -4.558   7.490  -3.520  -6.840
 3192.431  26.00 Fe1  3.2787E-01    0.32787   3.368  -3.255   8.580  -4.970  -7.410
 3192.436  24.01 Cr2  5.1014E-06    0.00001  10.505  -1.698   9.130  -4.050  -7.460
 3192.451  28.01 Ni2  6.9919E-12    0.00000  12.774  -6.009   8.800  -4.830  -7.720
 3192.451  28.01 Ni2  1.0414E-12    0.00000  12.774  -6.836   8.800  -4.830  -7.720
 3192.453  28.01 Ni2  3.0407E-07    0.00000  12.209  -1.865   9.290  -5.070  -7.600
 3192.458  70.01 Yb2  1.8407E-04    0.00018   5.621  -0.710   8.339  -4.726  -7.381
 3192.459  22.02 Ti3  1.6165E-24    0.00000  21.160  -5.551   8.770  -3.670  -7.300
 3192.459  22.02 Ti3  1.5017E-26    0.00000  21.160  -7.583   8.770  -3.830  -7.300
 3192.472  24.01 Cr2  1.3774E-07    0.00000  10.476  -3.292   8.790  -4.570  -7.380
 3192.492  26.00 Fe1  3.8246E-02    0.03825   3.695  -3.902   7.840  -3.820  -7.110
 3192.501  26.01 Fe2  1.0913E-04    0.00011   9.144  -2.844   8.860  -5.670  -7.520
 3192.505  26.00 Fe1  2.1913E+01   21.91322   2.728  -1.990   7.090  -5.470  -7.790
 3192.527  27.02 Co3  1.4648E-24    0.00000  17.384  -6.055   9.490  -6.330  -7.850
 3192.542  25.00 Mn1  1.3645E-08    0.00000   3.135  -8.922   7.980  -5.010  -7.520
 3192.549  27.01 Co2  6.4279E-07    0.00000   5.046  -6.073   8.590  -6.520  -7.900
 3192.557  22.01 Ti2  3.2080E+00    3.20798   3.838  -0.230   8.780  -5.610  -7.640
 3192.561  25.00 Mn1  1.9131E-09    0.00000   3.853  -9.147   8.030  -4.930  -7.610
 3192.568  28.00 Ni1  4.6017E-04    0.00046   3.399  -5.021   6.650  -3.670  -7.180
 3192.570  28.00 Ni1  1.8027E-05    0.00002   3.399  -6.428   6.650  -3.330  -7.180
 3192.582  28.01 Ni2  2.1966E-07    0.00000  12.975  -1.336   8.500  -4.520  -7.210
 3192.586  90.00 Th1  5.5868E-05    0.00006   0.615  -0.570   8.339  -5.608  -7.422
 3192.587  67.02 Ho3  1.5349E-06    0.00000   0.000  -3.350   8.339  -5.975  -7.921
 3192.588  26.03 Fe4  6.4521E-32    0.00000   4.390  -9.370  -0.070  -9.990  -9.990
 3192.589  26.00 Fe1  1.5231E+00    1.52308   3.368  -2.588   7.690  -4.270  -7.160
 3192.590  26.00 Fe1  4.4205E-01    0.44205   3.430  -3.071   8.260  -4.410  -7.450
 3192.604  24.01 Cr2  2.7770E-06    0.00000   9.264  -3.048   8.900  -5.570  -7.530
 3192.619  25.01 Mn2  2.8055E-08    0.00000   8.851  -5.157   8.840  -5.680  -7.670
 3192.629  27.02 Co3  4.3448E-15    0.00000   8.970  -3.945   8.830  -6.710  -7.970
 3192.630  70.01 Yb2  7.4516E-04    0.00075   4.287  -1.270   8.339  -5.166  -7.522
 3192.637  26.01 Fe2  2.6713E-04    0.00027   9.126  -2.471   9.030  -5.760  -7.540
 3192.662  28.01 Ni2  2.3422E-12    0.00000  12.774  -6.484   8.800  -4.850  -7.720
 3192.662  28.01 Ni2  1.7046E-12    0.00000  12.774  -6.622   8.800  -4.850  -7.720
 3192.678  16.00 S 1  3.1756E-05    0.00003   8.046  -4.472   7.490  -3.520  -6.840
 3192.690  24.00 Cr1  1.7351E-05    0.00002   3.087  -5.524   8.110  -5.990  -7.750
 3192.699  23.01 V 2  5.7033E-01    0.57033   2.376  -1.358   8.360  -6.450  -7.860
 3192.703  26.01 Fe2  9.7609E-07    0.00000   9.700  -4.406   8.800  -5.440  -7.650
 3192.712  26.01 Fe2  3.0548E-03    0.00305   9.144  -1.397   9.070  -5.840  -7.540
 3192.749  28.01 Ni2  1.0584E-08    0.00000  12.326  -3.221   8.310  -5.000  -7.350
 3192.766  26.03 Fe4  3.1695E-44    0.00000  20.095  -7.937   8.970  -6.780  -8.010
 3192.776  28.01 Ni2  2.3590E-05    0.00002   8.447  -3.267   9.060  -6.010  -7.770
 3192.789   6.01 C 2  1.4782E-31    0.00000  23.532 -16.589   8.460  -2.880  -7.020
 3192.789   6.01 C 2  4.3524E-31    0.00000  23.532 -16.120   8.460  -2.880  -7.020
 3192.789   6.01 C 2  1.5949E-28    0.00000  23.532 -13.556   8.460  -2.880  -7.020
 3192.789   6.01 C 2  6.6181E-30    0.00000  23.532 -14.938   8.460  -2.880  -7.020
 3192.789  26.00 Fe1  2.9116E+00    2.91155   3.283  -2.381   7.640  -4.700  -7.320
 3192.792  42.00 Mo1  1.8372E-03    0.00184   2.623  -0.501   8.339  -4.599  -7.099
 3192.800  24.01 Cr2  6.1230E-03    0.00612   7.331  -1.396   8.650  -6.460  -7.730
 3192.800  16.00 S 1  1.3672E-04    0.00014   8.046  -3.838   7.490  -3.670  -6.840
 3192.800  16.00 S 1  2.2743E-05    0.00002   8.046  -4.617   7.540  -4.520  -6.830
 3192.800  16.00 S 1  1.9446E-06    0.00000   8.046  -5.685   7.490  -3.520  -6.840
 3192.800  26.00 Fe1  1.3458E+03 1345.84178   2.482  -0.417   8.320  -5.120  -7.210
 3192.819  26.02 Fe3  6.2574E-14    0.00000  11.121  -4.252   8.860  -6.670  -7.960
 3192.819  28.01 Ni2  9.0084E-12    0.00000  12.774  -5.899   8.800  -4.860  -7.720
 3192.843  26.00 Fe1  1.7398E+01   17.39820   2.990  -1.861   8.000  -5.900  -7.750
 3192.857  26.00 Fe1  1.4105E+00    1.41052   2.845  -3.079   7.660  -4.530  -7.460
 3192.859  24.01 Cr2  6.9958E-07    0.00000   6.282  -6.256   8.480  -6.360  -7.880
 3192.860   6.01 C 2  1.8158E-20    0.00000  18.655  -9.767   8.840  -6.240  -7.820
 3192.873  70.01 Yb2  4.2662E-07    0.00000   5.581  -3.380   8.339  -4.742  -7.386
 3192.883  70.01 Yb2  1.4389E-01    0.14389   3.789   0.580   8.339  -5.294  -7.562
 3192.895  26.00 Fe1  6.9966E-01    0.69966   3.241  -3.037   7.760  -4.440  -7.300
 3192.896  23.02 V 3  9.6743E-19    0.00000  19.968   1.029   9.280  -5.940  -7.710
 3192.903  27.01 Co2  1.6775E-07    0.00000  10.322  -2.040   9.020  -6.050  -7.720
 3192.904  28.04 Ni5  8.3465E-93    0.00000  34.064  -2.387   9.550  -6.940  -8.050
 3192.909  26.01 Fe2  3.2050E+03 3204.95878   1.671  -1.915   8.560  -6.620  -7.790
 3192.910  70.01 Yb2  1.5724E-06    0.00000   5.985  -2.460   8.339  -4.567  -7.330
 3192.913  28.01 Ni2  1.8462E-10    0.00000  12.739  -4.618   8.430  -4.370  -7.310
 3192.929  25.01 Mn2  5.2549E-13    0.00000  10.215  -8.691   8.550  -4.290  -7.190
 3192.971  66.01 Dy2  1.1441E-01    0.11441   2.112   0.385   8.339  -5.546  -7.643
 3192.995  28.01 Ni2  3.1499E-07    0.00000  12.475  -1.617   8.990  -4.870  -7.300
 3191.042 108.00 OH1  1.6514E-06    0.00000   2.425  -6.930   8.339  -5.000  -7.301
 3191.171 108.00 OH1  3.0921E-06    0.00000   2.012  -7.019   8.339  -5.000  -7.301
 3191.180 108.00 OH1  7.1162E-01    0.71162   1.100  -2.455   8.339  -5.000  -7.301
 3191.191 108.00 OH1  4.7085E-06    0.00000   2.425  -6.475   8.339  -5.000  -7.301
 3191.199 108.00 OH1  1.9142E-02    0.01914   0.754  -4.328   8.339  -5.000  -7.301
 3191.242 108.00 OH1  4.6789E-03    0.00468   2.315  -3.574   8.339  -5.000  -7.301
 3191.317 108.00 OH1  4.9991E-02    0.04999   1.401  -3.345   8.339  -5.000  -7.301
 3191.432 108.00 OH1  6.5678E-03    0.00657   2.477  -3.285   8.339  -5.000  -7.301
 3191.464 108.00 OH1  3.9644E-01    0.39644   2.451  -1.527   8.339  -5.000  -7.301
 3191.635 108.00 OH1  8.1132E-03    0.00811   2.155  -3.475   8.339  -5.000  -7.301
 3191.666 108.00 OH1  1.4926E-03    0.00149   2.289  -4.093   8.339  -5.000  -7.301
 3191.666 108.00 OH1  4.5128E-04    0.00045   2.477  -4.448   8.339  -5.000  -7.301
 3191.762 108.00 OH1  2.6376E-01    0.26376   2.315  -1.823   8.339  -5.000  -7.301
 3191.785 108.00 OH1  9.2619E+00    9.26192   0.759  -1.639   8.339  -5.000  -7.301
 3191.877 108.00 OH1  1.0212E-04    0.00010   1.394  -6.041   8.339  -5.000  -7.301
 3191.881 108.00 OH1  1.4247E-03    0.00142   2.143  -4.241   8.339  -5.000  -7.301
 3191.977 108.00 OH1  9.2120E-04    0.00092   0.932  -5.490   8.339  -5.000  -7.301
 3192.067 108.00 OH1  3.2603E-01    0.32603   2.155  -1.871   8.339  -5.000  -7.301
 3192.103 108.00 OH1  7.5248E-04    0.00075   0.685  -5.794   8.339  -5.000  -7.301
 3192.151 108.00 OH1  3.6549E-01    0.36549   0.688  -3.105   8.339  -5.000  -7.301
 3192.168 108.00 OH1  4.4746E-01    0.44746   0.935  -2.801   8.339  -5.000  -7.301
 3192.177 108.00 OH1  1.4265E-01    0.14265   1.947  -2.412   8.339  -5.000  -7.301
 3192.220 108.00 OH1  3.2120E-06    0.00000   2.055  -6.965   8.339  -5.000  -7.301
 3192.230 108.00 OH1  1.4911E-03    0.00149   1.141  -5.098   8.339  -5.000  -7.301
 3192.273 108.00 OH1  1.9304E-04    0.00019   2.286  -4.984   8.339  -5.000  -7.301
 3192.293 108.00 OH1  2.1431E-05    0.00002   2.289  -5.936   8.339  -5.000  -7.301
 3192.296 108.00 OH1  1.0756E-02    0.01076   1.094  -4.281   8.339  -5.000  -7.301
 3192.307 108.00 OH1  6.7534E-03    0.00675   0.685  -4.841   8.339  -5.000  -7.301
 3192.327 108.00 OH1  1.3207E-01    0.13207   2.503  -1.959   8.339  -5.000  -7.301
 3192.356 108.00 OH1  3.2802E+00    3.28022   0.688  -2.152   8.339  -5.000  -7.301
 3192.370 108.00 OH1  1.5445E-03    0.00154   1.239  -4.997   8.339  -5.000  -7.301
 3192.388 108.00 OH1  1.3495E-02    0.01349   1.394  -3.920   8.339  -5.000  -7.301
 3192.446 108.00 OH1  2.9550E-04    0.00030   1.941  -5.101   8.339  -5.000  -7.301
 3192.447 108.00 OH1  7.2139E-01    0.72139   1.146  -2.409   8.339  -5.000  -7.301
 3192.489 108.00 OH1  1.9052E-06    0.00000   2.496  -6.806   8.339  -5.000  -7.301
 3192.536 108.00 OH1  4.9013E-02    0.04901   1.403  -3.352   8.339  -5.000  -7.301
 3192.592 108.00 OH1  9.0588E-04    0.00091   2.009  -4.555   8.339  -5.000  -7.301
 3192.656 108.00 OH1  1.5838E-04    0.00016   1.094  -6.113   8.339  -5.000  -7.301
 3192.661 108.00 OH1  1.0588E-04    0.00011   1.239  -6.161   8.339  -5.000  -7.301
 3192.680 108.00 OH1  7.1074E-01    0.71074   2.302  -1.404   8.339  -5.000  -7.301
 3192.713 108.00 OH1  7.4723E-01    0.74723   1.244  -2.308   8.339  -5.000  -7.301
 3192.725 108.00 OH1  2.8206E-04    0.00028   2.411  -4.710   8.339  -5.000  -7.301
 3192.735 108.00 OH1  5.2039E+00    5.20395   1.099  -1.592   8.339  -5.000  -7.301
 3192.783 108.00 OH1  7.9612E-04    0.00080   2.432  -4.241   8.339  -5.000  -7.301
 3192.808 108.00 OH1  5.3101E-03    0.00531   2.105  -3.703   8.339  -5.000  -7.301
 3192.833 108.00 OH1  2.4497E-01    0.24497   2.105  -2.039   8.339  -5.000  -7.301
 3192.934 108.00 OH1  2.2698E-03    0.00227   2.432  -3.786   8.339  -5.000  -7.301


==> anc/specdat/fit_CH4273.dat <==
# 001499  53  4273.036  4274.345
4273.036    0.9945    0.9629
4273.061    0.9879    0.9759
4273.086    0.9831    0.9799
4273.111    0.9759    0.9799
4273.137    0.9806    0.9795
4273.162    0.9831    0.9768
4273.187    0.9716    0.9647
4273.212    0.9343    0.9290
4273.237    0.8293    0.8504
4273.262    0.6733    0.7218
4273.288    0.5204    0.5639
4273.313    0.3973    0.4483
4273.338    0.3466    0.4142
4273.363    0.3697    0.4507
4273.388    0.4339    0.4974
4273.413    0.4767    0.5007
4273.439    0.4637    0.4596
4273.464    0.4289    0.4251
4273.489    0.4286    0.4413
4273.514    0.5087    0.5182
4273.539    0.6497    0.6268
4273.564    0.7878    0.7168
4273.590    0.8519    0.7506
4273.615    0.8354    0.7256
4273.640    0.7854    0.6759
4273.665    0.7039    0.6352
4273.690    0.6403    0.6142
4273.715    0.5917    0.5943
4273.741    0.5247    0.5475
4273.766    0.4464    0.4760
4273.791    0.3964    0.3977
4273.816    0.3715    0.3254
4273.841    0.3358    0.2619
4273.866    0.2873    0.2194
4273.892    0.2605    0.2176
4273.917    0.2809    0.2642
4273.942    0.3570    0.3529
4273.967    0.4857    0.4723
4273.992    0.6263    0.6028
4274.017    0.7589    0.7173
4274.043    0.8279    0.7976
4274.068    0.8366    0.8316
4274.093    0.8022    0.8187
4274.118    0.7203    0.7535
4274.143    0.5789    0.6480
4274.168    0.4578    0.5443
4274.194    0.4172    0.4959
4274.219    0.4691    0.5320
4274.244    0.5832    0.6243
4274.269    0.6992    0.7214
4274.294    0.7739    0.7863
4274.319    0.7938    0.8126
4274.345    0.7832    0.8108
# 001598  53  4273.030  4274.338
4273.030    1.0184    0.9861
4273.055    1.0193    0.9911
4273.080    1.0130    0.9927
4273.105    0.9959    0.9924
4273.130    1.0014    0.9920
4273.155    1.0116    0.9911
4273.181    1.0097    0.9874
4273.206    1.0016    0.9743
4273.231    0.9438    0.9365
4273.256    0.8162    0.8535
4273.281    0.6578    0.7246
4273.306    0.5281    0.5959
4273.331    0.4633    0.5395
4273.357    0.4824    0.5790
4273.382    0.5455    0.6424
4273.407    0.5942    0.6479
4273.432    0.5918    0.5859
4273.457    0.5426    0.5150
4273.482    0.5129    0.4988
4273.508    0.5656    0.5640
4273.533    0.6928    0.6786
4273.558    0.8274    0.7878
4273.583    0.9041    0.8445
4273.608    0.9181    0.8389
4273.633    0.8870    0.7947
4273.659    0.8304    0.7463
4273.684    0.7741    0.7209
4273.709    0.7266    0.7070
4273.734    0.6592    0.6717
4273.759    0.5788    0.6037
4273.784    0.5146    0.5295
4273.810    0.4792    0.4676
4273.835    0.4589    0.4076
4273.860    0.4080    0.3426
4273.885    0.3596    0.3065
4273.910    0.3539    0.3269
4273.935    0.4040    0.4004
4273.961    0.5183    0.5198
4273.986    0.6696    0.6554
4274.011    0.8046    0.7762
4274.036    0.8782    0.8559
4274.061    0.8997    0.8937
4274.086    0.8894    0.8952
4274.112    0.8190    0.8500
4274.137    0.7044    0.7558
4274.162    0.5897    0.6397
4274.187    0.5028    0.5629
4274.212    0.5277    0.5741
4274.237    0.6334    0.6657
4274.263    0.7668    0.7845
4274.288    0.8557    0.8664
4274.313    0.8882    0.9043
4274.338    0.8870    0.9124
# 001803  53  4273.036  4274.345
4273.036    0.9445    0.9279
4273.061    0.9419    0.9456
4273.087    0.9581    0.9550
4273.112    0.9460    0.9546
4273.137    0.9352    0.9430
4273.162    0.9188    0.9166
4273.187    0.8910    0.8724
4273.212    0.8249    0.8093
4273.238    0.7310    0.7279
4273.263    0.6366    0.6449
4273.288    0.5461    0.5711
4273.313    0.4822    0.5186
4273.338    0.4578    0.4935
4273.363    0.4618    0.4939
4273.389    0.4843    0.5127
4273.414    0.5096    0.5396
4273.439    0.5321    0.5698
4273.464    0.5565    0.6021
4273.489    0.5963    0.6375
4273.514    0.6648    0.6747
4273.540    0.7306    0.7115
4273.565    0.7764    0.7396
4273.590    0.8089    0.7563
4273.615    0.8211    0.7598
4273.640    0.8020    0.7511
4273.665    0.7637    0.7308
4273.691    0.7170    0.6973
4273.716    0.6633    0.6522
4273.741    0.6049    0.5947
4273.766    0.5459    0.5278
4273.791    0.4905    0.4589
4273.816    0.4372    0.3986
4273.842    0.3991    0.3575
4273.867    0.3861    0.3484
4273.892    0.4032    0.3732
4273.917    0.4515    0.4286
4273.942    0.5248    0.5058
4273.967    0.6157    0.5921
4273.993    0.7178    0.6773
4274.018    0.7874    0.7432
4274.043    0.8241    0.7865
4274.068    0.8283    0.8048
4274.093    0.7918    0.8011
4274.118    0.7359    0.7823
4274.144    0.6801    0.7579
4274.169    0.6371    0.7399
4274.194    0.6302    0.7343
4274.219    0.6639    0.7427
4274.244    0.7132    0.7610
4274.269    0.7679    0.7829
4274.295    0.8175    0.8028
4274.320    0.8329    0.8156
4274.345    0.8352    0.8217
# 004290  53  4273.037  4274.346
4273.037    1.0247    0.9802
4273.062    1.0259    0.9870
4273.087    1.0116    0.9892
4273.112    1.0095    0.9892
4273.138    1.0134    0.9886
4273.163    1.0120    0.9863
4273.188    1.0009    0.9775
4273.213    0.9478    0.9517
4273.238    0.8684    0.8915
4273.263    0.7495    0.7856
4273.289    0.5843    0.6461
4273.314    0.4589    0.5375
4273.339    0.4142    0.5038
4273.364    0.4544    0.5394
4273.389    0.5022    0.5841
4273.414    0.5316    0.5828
4273.440    0.5365    0.5344
4273.465    0.5036    0.4927
4273.490    0.4925    0.5025
4273.515    0.5638    0.5741
4273.540    0.6915    0.6792
4273.565    0.8175    0.7700
4273.591    0.8945    0.8110
4273.616    0.9095    0.7963
4273.641    0.8618    0.7542
4273.666    0.7814    0.7147
4273.691    0.7223    0.6899
4273.716    0.6662    0.6663
4273.742    0.5987    0.6196
4273.767    0.5269    0.5512
4273.792    0.4738    0.4771
4273.817    0.4438    0.4071
4273.842    0.4072    0.3406
4273.867    0.3637    0.2895
4273.893    0.3354    0.2778
4273.918    0.3489    0.3190
4273.943    0.4168    0.4063
4273.968    0.5291    0.5257
4273.993    0.6766    0.6546
4274.018    0.7965    0.7652
4274.044    0.8630    0.8408
4274.069    0.9018    0.8716
4274.094    0.8780    0.8598
4274.119    0.7885    0.8015
4274.144    0.6586    0.7049
4274.169    0.5456    0.6063
4274.195    0.4835    0.5564
4274.220    0.5249    0.5875
4274.245    0.6358    0.6769
4274.270    0.7497    0.7759
4274.295    0.8098    0.8464
4274.320    0.8318    0.8794
4274.346    0.8429    0.8853
# 005176  53  4273.036  4274.344
4273.036    1.0076    0.9669
4273.061    0.9827    0.9775
4273.086    0.9854    0.9813
4273.112    0.9831    0.9817
4273.137    0.9786    0.9804
4273.162    0.9817    0.9741
4273.187    0.9441    0.9535
4273.212    0.8884    0.9032
4273.237    0.7912    0.8100
4273.263    0.6377    0.6720
4273.288    0.4906    0.5360
4273.313    0.3894    0.4470
4273.338    0.3678    0.4325
4273.363    0.4173    0.4723
4273.388    0.4753    0.5155
4273.414    0.5178    0.5247
4273.439    0.5123    0.5061
4273.464    0.4839    0.4973
4273.489    0.5005    0.5289
4273.514    0.6026    0.6021
4273.539    0.7315    0.6894
4273.564    0.8316    0.7537
4273.590    0.8835    0.7737
4273.615    0.8654    0.7540
4273.640    0.8117    0.7198
4273.665    0.7401    0.6914
4273.690    0.6679    0.6699
4273.715    0.6170    0.6402
4273.741    0.5572    0.5855
4273.766    0.4854    0.5112
4273.791    0.4367    0.4276
4273.816    0.4049    0.3459
4273.841    0.3538    0.2796
4273.866    0.3119    0.2468
4273.892    0.3012    0.2642
4273.917    0.3393    0.3314
4273.942    0.4422    0.4364
4273.967    0.5746    0.5601
4273.992    0.7047    0.6801
4274.017    0.8108    0.7761
4274.043    0.8656    0.8375
4274.068    0.8688    0.8557
4274.093    0.8274    0.8308
4274.118    0.7298    0.7658
4274.143    0.6073    0.6792
4274.168    0.5182    0.6086
4274.194    0.4910    0.5903
4274.219    0.5581    0.6342
4274.244    0.6762    0.7122
4274.269    0.7716    0.7872
4274.294    0.8402    0.8358
4274.319    0.8537    0.8551
4274.344    0.8397    0.8551
# 006405  53  4273.029  4274.338
4273.029    1.0469    0.9851
4273.054    1.0325    0.9901
4273.079    1.0046    0.9913
4273.105    0.9913    0.9908
4273.130    0.9947    0.9904
4273.155    1.0055    0.9890
4273.180    1.0069    0.9827
4273.205    0.9795    0.9618
4273.230    0.8950    0.9080
4273.256    0.7628    0.7998
4273.281    0.6001    0.6610
4273.306    0.4701    0.5493
4273.331    0.4346    0.5253
4273.356    0.4741    0.5796
4273.381    0.5384    0.6331
4273.407    0.5890    0.6194
4273.432    0.5750    0.5532
4273.457    0.5189    0.4991
4273.482    0.5118    0.5085
4273.507    0.5980    0.5886
4273.532    0.7303    0.7034
4273.558    0.8370    0.8008
4273.583    0.9089    0.8352
4273.608    0.9009    0.8136
4273.633    0.8486    0.7658
4273.658    0.7956    0.7259
4273.683    0.7428    0.7073
4273.709    0.6894    0.6896
4273.734    0.6289    0.6442
4273.759    0.5542    0.5713
4273.784    0.4934    0.4989
4273.809    0.4632    0.4352
4273.834    0.4313    0.3685
4273.860    0.3866    0.3081
4273.885    0.3443    0.2938
4273.910    0.3609    0.3367
4273.935    0.4394    0.4273
4273.960    0.5542    0.5509
4273.985    0.7133    0.6839
4274.011    0.8204    0.7973
4274.036    0.8872    0.8636
4274.061    0.9072    0.8906
4274.086    0.8644    0.8792
4274.111    0.7762    0.8205
4274.136    0.6551    0.7176
4274.162    0.5419    0.6065
4274.187    0.4894    0.5574
4274.212    0.5341    0.5970
4274.237    0.6595    0.6982
4274.262    0.7791    0.8017
4274.287    0.8628    0.8676
4274.313    0.8894    0.8943
4274.338    0.8784    0.8950
# 006455  53  4273.030  4274.339
4273.030    1.0055    0.9743
4273.055    1.0148    0.9840
4273.081    1.0109    0.9874
4273.106    0.9922    0.9874
4273.131    0.9936    0.9870
4273.156    0.9991    0.9858
4273.181    0.9972    0.9820
4273.206    0.9829    0.9674
4273.232    0.9204    0.9251
4273.257    0.8013    0.8385
4273.282    0.6480    0.7066
4273.307    0.5091    0.5716
4273.332    0.4228    0.4995
4273.357    0.4239    0.5164
4273.383    0.4796    0.5748
4273.408    0.5277    0.5907
4273.433    0.5378    0.5440
4273.458    0.5036    0.4794
4273.483    0.4734    0.4580
4273.508    0.5011    0.5096
4273.533    0.6210    0.6173
4273.559    0.7665    0.7349
4273.584    0.8698    0.8004
4273.609    0.9078    0.8009
4273.634    0.8672    0.7567
4273.659    0.7980    0.7049
4273.684    0.7355    0.6725
4273.710    0.6739    0.6555
4273.735    0.6148    0.6246
4273.760    0.5349    0.5623
4273.785    0.4683    0.4869
4273.810    0.4309    0.4201
4273.835    0.4111    0.3583
4273.861    0.3650    0.2963
4273.886    0.3185    0.2627
4273.911    0.3103    0.2783
4273.936    0.3548    0.3436
4273.961    0.4645    0.4493
4273.986    0.6028    0.5804
4274.012    0.7311    0.7120
4274.037    0.8258    0.8041
4274.062    0.8698    0.8537
4274.087    0.8658    0.8626
4274.112    0.8030    0.8251
4274.137    0.6928    0.7360
4274.163    0.5634    0.6153
4274.188    0.4639    0.5303
4274.213    0.4624    0.5264
4274.238    0.5544    0.6051
4274.263    0.6849    0.7176
4274.288    0.7858    0.8089
4274.314    0.8293    0.8578
4274.339    0.8431    0.8698
# 007244  53  4273.029  4274.338
4273.029    1.0062    0.9716
4273.054    1.0090    0.9829
4273.079    1.0093    0.9872
4273.105    1.0000    0.9881
4273.130    0.9945    0.9876
4273.155    1.0018    0.9863
4273.180    0.9970    0.9813
4273.205    0.9761    0.9649
4273.230    0.9209    0.9224
4273.256    0.8087    0.8341
4273.281    0.6639    0.7089
4273.306    0.5232    0.5832
4273.331    0.4383    0.5124
4273.356    0.4261    0.5199
4273.381    0.4770    0.5675
4273.407    0.5393    0.5906
4273.432    0.5487    0.5603
4273.457    0.5217    0.5103
4273.482    0.5044    0.4922
4273.507    0.5261    0.5351
4273.532    0.6276    0.6275
4273.558    0.7579    0.7318
4273.583    0.8600    0.7945
4273.608    0.8919    0.8020
4273.633    0.8690    0.7691
4273.658    0.8102    0.7259
4273.683    0.7456    0.6953
4273.708    0.6910    0.6753
4273.734    0.6292    0.6425
4273.759    0.5616    0.5849
4273.784    0.4968    0.5119
4273.809    0.4553    0.4390
4273.834    0.4234    0.3694
4273.859    0.3784    0.3080
4273.885    0.3346    0.2749
4273.910    0.3232    0.2923
4273.935    0.3745    0.3592
4273.960    0.4757    0.4643
4273.985    0.6058    0.5899
4274.010    0.7386    0.7107
4274.036    0.8337    0.8052
4274.061    0.8722    0.8557
4274.086    0.8624    0.8654
4274.111    0.8170    0.8308
4274.136    0.7133    0.7518
4274.161    0.5884    0.6504
4274.187    0.5004    0.5715
4274.212    0.4962    0.5644
4274.237    0.5757    0.6283
4274.262    0.6978    0.7249
4274.287    0.7918    0.8080
4274.312    0.8316    0.8557
4274.338    0.8437    0.8712
# 007585  53  4273.036  4274.345
4273.036    1.0025    0.9685
4273.061    0.9929    0.9797
4273.086    0.9849    0.9838
4273.112    0.9761    0.9845
4273.137    0.9793    0.9836
4273.162    0.9917    0.9804
4273.187    0.9854    0.9687
4273.212    0.9557    0.9361
4273.237    0.8648    0.8670
4273.263    0.7253    0.7497
4273.288    0.5690    0.6150
4273.313    0.4459    0.5076
4273.338    0.3957    0.4690
4273.363    0.4192    0.4956
4273.388    0.4827    0.5390
4273.414    0.5264    0.5504
4273.439    0.5232    0.5241
4273.464    0.5020    0.4977
4273.489    0.4989    0.5109
4273.514    0.5536    0.5750
4273.539    0.6806    0.6676
4273.565    0.8070    0.7504
4273.590    0.8790    0.7860
4273.615    0.8772    0.7748
4273.640    0.8366    0.7389
4273.665    0.7684    0.7037
4273.690    0.7127    0.6794
4273.716    0.6546    0.6534
4273.741    0.5834    0.6091
4273.766    0.5142    0.5423
4273.791    0.4637    0.4642
4273.816    0.4218    0.3857
4273.841    0.3810    0.3149
4273.867    0.3377    0.2657
4273.892    0.3105    0.2616
4273.917    0.3332    0.3080
4273.942    0.3996    0.3980
4273.967    0.5238    0.5158
4273.992    0.6604    0.6399
4274.018    0.7764    0.7504
4274.043    0.8435    0.8222
4274.068    0.8668    0.8545
4274.093    0.8389    0.8445
4274.118    0.7651    0.7907
4274.143    0.6449    0.7039
4274.168    0.5295    0.6173
4274.194    0.4906    0.5732
4274.219    0.5280    0.5983
4274.244    0.6339    0.6733
4274.269    0.7464    0.7584
4274.294    0.8091    0.8209
4274.319    0.8404    0.8509
4274.345    0.8412    0.8561
# 007902  53  4273.030  4274.338
4273.030    0.9913    0.9672
4273.055    0.9982    0.9793
4273.080    0.9899    0.9831
4273.105    0.9723    0.9833
4273.130    0.9665    0.9827
4273.155    0.9784    0.9813
4273.181    0.9867    0.9741
4273.206    0.9559    0.9504
4273.231    0.8839    0.8917
4273.256    0.7451    0.7831
4273.281    0.5817    0.6366
4273.306    0.4485    0.5040
4273.332    0.3840    0.4430
4273.357    0.3926    0.4669
4273.382    0.4364    0.5152
4273.407    0.4715    0.5228
4273.432    0.4772    0.4776
4273.457    0.4472    0.4252
4273.483    0.4264    0.4211
4273.508    0.4860    0.4880
4273.533    0.6162    0.6020
4273.558    0.7516    0.7107
4273.583    0.8525    0.7658
4273.608    0.8736    0.7551
4273.634    0.8268    0.7021
4273.659    0.7480    0.6506
4273.684    0.6719    0.6210
4273.709    0.6101    0.6016
4273.734    0.5372    0.5631
4273.759    0.4648    0.4958
4273.785    0.4065    0.4171
4273.810    0.3749    0.3509
4273.835    0.3419    0.2917
4273.860    0.3062    0.2427
4273.885    0.2775    0.2241
4273.910    0.2778    0.2510
4273.936    0.3300    0.3267
4273.961    0.4383    0.4382
4273.986    0.5818    0.5711
4274.011    0.7137    0.6957
4274.036    0.8080    0.7851
4274.061    0.8525    0.8310
4274.087    0.8395    0.8304
4274.112    0.7582    0.7761
4274.137    0.6304    0.6720
4274.162    0.4917    0.5545
4274.187    0.4042    0.4819
4274.212    0.4284    0.4952
4274.237    0.5428    0.5841
4274.263    0.6714    0.7008
4274.288    0.7670    0.7852
4274.313    0.8061    0.8262
4274.338    0.8041    0.8333
# 007918  53  4273.029  4274.338
4273.029    1.0394    0.9786
4273.054    1.0273    0.9874
4273.079    1.0125    0.9904
4273.105    0.9906    0.9908
4273.130    0.9829    0.9904
4273.155    1.0007    0.9888
4273.180    1.0032    0.9822
4273.205    0.9727    0.9614
4273.230    0.9012    0.9093
4273.256    0.7889    0.8065
4273.281    0.6314    0.6719
4273.306    0.4846    0.5507
4273.331    0.4191    0.4999
4273.356    0.4392    0.5298
4273.381    0.5077    0.5879
4273.407    0.5723    0.6090
4273.432    0.5893    0.5765
4273.457    0.5537    0.5321
4273.482    0.5298    0.5258
4273.507    0.5778    0.5780
4273.532    0.6734    0.6708
4273.558    0.7845    0.7651
4273.583    0.8710    0.8141
4273.608    0.8964    0.8123
4273.633    0.8622    0.7788
4273.658    0.8063    0.7425
4273.683    0.7508    0.7201
4273.709    0.7026    0.7015
4273.734    0.6531    0.6656
4273.759    0.5794    0.6038
4273.784    0.5111    0.5287
4273.809    0.4800    0.4522
4273.834    0.4420    0.3771
4273.860    0.3864    0.3138
4273.885    0.3526    0.2932
4273.910    0.3619    0.3276
4273.935    0.4212    0.4109
4273.960    0.5354    0.5265
4273.985    0.6767    0.6531
4274.011    0.7881    0.7691
4274.036    0.8616    0.8459
4274.061    0.8931    0.8841
4274.086    0.8694    0.8837
4274.111    0.8032    0.8406
4274.136    0.6981    0.7582
4274.162    0.5843    0.6605
4274.187    0.5206    0.6034
4274.212    0.5400    0.6162
4274.237    0.6443    0.6898
4274.262    0.7603    0.7814
4274.287    0.8594    0.8515
4274.313    0.9049    0.8880
4274.338    0.9061    0.8962
# 008486  53  4273.030  4274.339
4273.030    1.0160    0.9714
4273.055    1.0193    0.9833
4273.081    1.0170    0.9883
4273.106    1.0048    0.9895
4273.131    0.9954    0.9892
4273.156    0.9977    0.9881
4273.181    1.0023    0.9829
4273.206    0.9876    0.9665
4273.231    0.9393    0.9256
4273.257    0.8329    0.8426
4273.282    0.6844    0.7263
4273.307    0.5354    0.6080
4273.332    0.4468    0.5378
4273.357    0.4461    0.5398
4273.382    0.5069    0.5860
4273.408    0.5750    0.6213
4273.433    0.6006    0.6121
4273.458    0.5848    0.5793
4273.483    0.5573    0.5653
4273.508    0.5731    0.5980
4273.533    0.6639    0.6720
4273.559    0.7851    0.7589
4273.584    0.8802    0.8156
4273.609    0.9249    0.8297
4273.634    0.9001    0.8098
4273.659    0.8484    0.7786
4273.684    0.7927    0.7532
4273.710    0.7451    0.7321
4273.735    0.6931    0.7011
4273.760    0.6255    0.6480
4273.785    0.5576    0.5766
4273.810    0.5142    0.4967
4273.835    0.4776    0.4155
4273.861    0.4230    0.3432
4273.886    0.3819    0.3095
4273.911    0.3776    0.3297
4273.936    0.4240    0.4023
4273.961    0.5216    0.5107
4273.986    0.6470    0.6323
4274.012    0.7686    0.7480
4274.037    0.8521    0.8304
4274.062    0.8931    0.8770
4274.087    0.8896    0.8874
4274.112    0.8507    0.8596
4274.137    0.7619    0.7963
4274.162    0.6527    0.7150
4274.188    0.5632    0.6500
4274.213    0.5528    0.6409
4274.238    0.6299    0.6887
4274.263    0.7374    0.7647
4274.288    0.8196    0.8335
4274.313    0.8618    0.8752
4274.339    0.8694    0.8908
# 009172  53  4273.029  4274.338
4273.029    0.9775    0.9486
4273.055    0.9838    0.9658
4273.080    0.9804    0.9745
4273.105    0.9743    0.9775
4273.130    0.9736    0.9752
4273.155    0.9638    0.9649
4273.180    0.9434    0.9417
4273.206    0.9139    0.8966
4273.231    0.8433    0.8285
4273.256    0.7406    0.7411
4273.281    0.6184    0.6494
4273.306    0.5198    0.5744
4273.331    0.4704    0.5321
4273.357    0.4674    0.5243
4273.382    0.5007    0.5377
4273.407    0.5384    0.5546
4273.432    0.5522    0.5673
4273.457    0.5526    0.5805
4273.482    0.5594    0.6042
4273.508    0.6020    0.6457
4273.533    0.6910    0.6955
4273.558    0.7773    0.7417
4273.583    0.8428    0.7714
4273.608    0.8754    0.7800
4273.633    0.8521    0.7711
4273.659    0.8033    0.7501
4273.684    0.7415    0.7226
4273.709    0.6834    0.6869
4273.734    0.6292    0.6390
4273.759    0.5723    0.5769
4273.784    0.5138    0.5041
4273.810    0.4668    0.4269
4273.835    0.4260    0.3646
4273.860    0.3894    0.3286
4273.885    0.3760    0.3297
4273.910    0.3945    0.3710
4273.935    0.4575    0.4465
4273.961    0.5586    0.5463
4273.986    0.6628    0.6454
4274.011    0.7574    0.7313
4274.036    0.8279    0.7927
4274.061    0.8539    0.8232
4274.086    0.8379    0.8217
4274.112    0.7743    0.7916
4274.137    0.6934    0.7477
4274.162    0.6196    0.7063
4274.187    0.5784    0.6842
4274.212    0.5994    0.6898
4274.237    0.6653    0.7196
4274.263    0.7386    0.7624
4274.288    0.8019    0.8000
4274.313    0.8387    0.8255
4274.338    0.8455    0.8373
# 009349  53  4273.030  4274.338
4273.030    1.0179    0.9811
4273.055    1.0127    0.9876
4273.080    0.9890    0.9895
4273.105    0.9890    0.9892
4273.130    1.0016    0.9886
4273.156    1.0025    0.9851
4273.181    0.9956    0.9736
4273.206    0.9601    0.9406
4273.231    0.8638    0.8692
4273.256    0.7204    0.7525
4273.281    0.5589    0.6167
4273.307    0.4467    0.5149
4273.332    0.4107    0.4980
4273.357    0.4575    0.5421
4273.382    0.5100    0.5834
4273.407    0.5435    0.5748
4273.432    0.5284    0.5276
4273.458    0.5052    0.4915
4273.483    0.5027    0.5114
4273.508    0.5786    0.5890
4273.533    0.7145    0.6915
4273.558    0.8285    0.7729
4273.583    0.8985    0.8022
4273.609    0.8999    0.7809
4273.634    0.8358    0.7388
4273.659    0.7761    0.7040
4273.684    0.7140    0.6836
4273.709    0.6418    0.6596
4273.734    0.5789    0.6122
4273.759    0.5178    0.5429
4273.785    0.4669    0.4656
4273.810    0.4361    0.3945
4273.835    0.3998    0.3289
4273.860    0.3527    0.2841
4273.885    0.3279    0.2824
4273.910    0.3557    0.3319
4273.936    0.4409    0.4293
4273.961    0.5612    0.5513
4273.986    0.6909    0.6773
4274.011    0.8054    0.7811
4274.036    0.8802    0.8472
4274.061    0.8888    0.8728
4274.087    0.8459    0.8541
4274.112    0.7616    0.7889
4274.137    0.6320    0.6906
4274.162    0.5327    0.5998
4274.187    0.4947    0.5649
4274.212    0.5480    0.6055
4274.238    0.6622    0.7002
4274.263    0.7711    0.7921
4274.288    0.8358    0.8527
4274.313    0.8523    0.8780
4274.338    0.8439    0.8796
# 009519  53  4273.036  4274.344
4273.036    0.9412    0.9356
4273.061    0.9521    0.9462
4273.086    0.9623    0.9491
4273.111    0.9465    0.9425
4273.136    0.9300    0.9243
4273.161    0.9045    0.8927
4273.187    0.8676    0.8451
4273.212    0.8067    0.7870
4273.237    0.7253    0.7223
4273.262    0.6402    0.6586
4273.287    0.5809    0.6046
4273.312    0.5425    0.5674
4273.338    0.5135    0.5498
4273.363    0.5155    0.5521
4273.388    0.5313    0.5689
4273.413    0.5436    0.5948
4273.438    0.5792    0.6257
4273.463    0.6210    0.6587
4273.489    0.6621    0.6929
4273.514    0.7285    0.7241
4273.539    0.7642    0.7509
4273.564    0.8006    0.7711
4273.589    0.8067    0.7823
4273.614    0.8202    0.7831
4273.640    0.8194    0.7718
4273.665    0.7786    0.7490
4273.690    0.7343    0.7145
4273.715    0.6875    0.6687
4273.740    0.6299    0.6138
4273.765    0.5736    0.5546
4273.791    0.5228    0.4959
4273.816    0.4837    0.4509
4273.841    0.4585    0.4256
4273.866    0.4595    0.4254
4273.891    0.4851    0.4515
4273.916    0.5355    0.5006
4273.941    0.5966    0.5649
4273.967    0.6762    0.6377
4273.992    0.7411    0.7029
4274.017    0.7984    0.7560
4274.042    0.8181    0.7920
4274.067    0.8002    0.8104
4274.092    0.7822    0.8140
4274.118    0.7628    0.8072
4274.143    0.7315    0.7976
4274.168    0.7109    0.7905
4274.193    0.7133    0.7896
4274.218    0.7321    0.7958
4274.243    0.7649    0.8070
4274.269    0.8013    0.8211
4274.294    0.8314    0.8335
4274.319    0.8543    0.8422
4274.344    0.8636    0.8457
# 009829  53  4273.037  4274.345
4273.037    1.0261    0.9895
4273.062    1.0148    0.9911
4273.087    1.0125    0.9911
4273.112    1.0144    0.9904
4273.137    1.0116    0.9895
4273.163    1.0053    0.9851
4273.188    0.9872    0.9705
4273.213    0.9320    0.9288
4273.238    0.8035    0.8402
4273.263    0.6427    0.7053
4273.288    0.4970    0.5711
4273.314    0.4330    0.5075
4273.339    0.4442    0.5389
4273.364    0.4838    0.5954
4273.389    0.5217    0.5961
4273.414    0.5224    0.5298
4273.439    0.4834    0.4550
4273.465    0.4574    0.4375
4273.490    0.5078    0.5041
4273.515    0.6400    0.6276
4273.540    0.7809    0.7494
4273.565    0.8837    0.8151
4273.590    0.9053    0.8098
4273.615    0.8652    0.7588
4273.641    0.8111    0.7005
4273.666    0.7303    0.6679
4273.691    0.6670    0.6501
4273.716    0.5932    0.6126
4273.741    0.5163    0.5416
4273.766    0.4536    0.4659
4273.792    0.4283    0.4082
4273.817    0.4109    0.3589
4273.842    0.3683    0.3053
4273.867    0.3267    0.2717
4273.892    0.3143    0.2848
4273.917    0.3530    0.3480
4273.943    0.4636    0.4620
4273.968    0.6126    0.6015
4273.993    0.7523    0.7328
4274.018    0.8519    0.8236
4274.043    0.8927    0.8684
4274.068    0.8772    0.8710
4274.094    0.8089    0.8198
4274.119    0.6778    0.7143
4274.144    0.5284    0.5857
4274.169    0.4403    0.4995
4274.194    0.4589    0.5079
4274.219    0.5686    0.6060
4274.245    0.7133    0.7398
4274.270    0.8138    0.8371
4274.295    0.8596    0.8851
4274.320    0.8714    0.8972
4274.345    0.8580    0.8913
# 010321  53  4273.036  4274.345
4273.036    1.0014    0.9710
4273.062    0.9963    0.9799
4273.087    0.9952    0.9829
4273.112    0.9975    0.9831
4273.137    0.9872    0.9811
4273.162    0.9799    0.9736
4273.187    0.9627    0.9539
4273.213    0.9192    0.9072
4273.238    0.8337    0.8278
4273.263    0.6926    0.7193
4273.288    0.5544    0.6087
4273.313    0.4647    0.5335
4273.338    0.4314    0.5136
4273.363    0.4540    0.5327
4273.389    0.4962    0.5525
4273.414    0.5222    0.5448
4273.439    0.5151    0.5200
4273.464    0.4985    0.5100
4273.489    0.5199    0.5401
4273.514    0.5990    0.6094
4273.540    0.7114    0.6950
4273.565    0.8164    0.7560
4273.590    0.8692    0.7768
4273.615    0.8634    0.7612
4273.640    0.8200    0.7285
4273.665    0.7513    0.6965
4273.691    0.6917    0.6673
4273.716    0.6255    0.6323
4273.741    0.5653    0.5804
4273.766    0.4991    0.5129
4273.791    0.4534    0.4388
4273.816    0.4158    0.3675
4273.842    0.3759    0.3070
4273.867    0.3417    0.2771
4273.892    0.3292    0.2888
4273.917    0.3635    0.3455
4273.942    0.4484    0.4388
4273.967    0.5657    0.5526
4273.993    0.6888    0.6699
4274.018    0.7843    0.7612
4274.043    0.8362    0.8183
4274.068    0.8429    0.8354
4274.093    0.8046    0.8110
4274.118    0.7201    0.7490
4274.144    0.6111    0.6651
4274.169    0.5152    0.6001
4274.194    0.4991    0.5818
4274.219    0.5548    0.6182
4274.244    0.6509    0.6887
4274.269    0.7432    0.7605
4274.295    0.8052    0.8119
4274.320    0.8173    0.8333
4274.345    0.8260    0.8352
# 011728  53  4273.030  4274.338
4273.030    1.0090    0.9707
4273.055    0.9993    0.9808
4273.080    0.9854    0.9842
4273.105    0.9716    0.9847
4273.131    0.9895    0.9840
4273.156    0.9827    0.9813
4273.181    0.9732    0.9703
4273.206    0.9458    0.9386
4273.231    0.8632    0.8690
4273.256    0.7130    0.7527
4273.282    0.5548    0.6056
4273.307    0.4425    0.4941
4273.332    0.3887    0.4579
4273.357    0.4112    0.4909
4273.382    0.4765    0.5373
4273.407    0.5187    0.5444
4273.433    0.5100    0.5080
4273.458    0.4785    0.4752
4273.483    0.4689    0.4888
4273.508    0.5525    0.5599
4273.533    0.6761    0.6616
4273.558    0.8143    0.7485
4273.584    0.8794    0.7867
4273.609    0.8880    0.7709
4273.634    0.8358    0.7293
4273.659    0.7684    0.6912
4273.684    0.7050    0.6673
4273.709    0.6425    0.6431
4273.735    0.5736    0.5954
4273.760    0.4981    0.5252
4273.785    0.4444    0.4466
4273.810    0.4052    0.3707
4273.835    0.3616    0.3021
4273.860    0.3197    0.2547
4273.885    0.3024    0.2489
4273.911    0.3211    0.2968
4273.936    0.3888    0.3879
4273.961    0.5167    0.5086
4273.986    0.6611    0.6372
4274.011    0.7721    0.7475
4274.036    0.8412    0.8217
4274.062    0.8688    0.8551
4274.087    0.8348    0.8428
4274.112    0.7579    0.7832
4274.137    0.6389    0.6872
4274.162    0.5148    0.5920
4274.187    0.4615    0.5458
4274.213    0.5092    0.5765
4274.238    0.6212    0.6616
4274.263    0.7293    0.7549
4274.288    0.8030    0.8204
4274.313    0.8395    0.8500
4274.338    0.8291    0.8531
# 012067  53  4273.029  4274.338
4273.029    0.9883    0.9471
4273.054    0.9901    0.9694
4273.080    0.9739    0.9790
4273.105    0.9654    0.9817
4273.130    0.9601    0.9815
4273.155    0.9678    0.9799
4273.180    0.9761    0.9732
4273.205    0.9592    0.9519
4273.231    0.9014    0.8976
4273.256    0.7883    0.8015
4273.281    0.6375    0.6696
4273.306    0.4928    0.5393
4273.331    0.4012    0.4604
4273.356    0.3812    0.4546
4273.382    0.4232    0.4948
4273.407    0.4704    0.5219
4273.432    0.4934    0.5079
4273.457    0.4756    0.4716
4273.482    0.4490    0.4564
4273.507    0.4813    0.4923
4273.533    0.5706    0.5790
4273.558    0.7106    0.6739
4273.583    0.8270    0.7377
4273.608    0.8628    0.7499
4273.633    0.8424    0.7213
4273.658    0.7771    0.6806
4273.684    0.7016    0.6494
4273.709    0.6492    0.6291
4273.734    0.5895    0.5981
4273.759    0.5150    0.5426
4273.784    0.4516    0.4684
4273.809    0.4050    0.3907
4273.835    0.3710    0.3161
4273.860    0.3270    0.2594
4273.885    0.2919    0.2330
4273.910    0.2816    0.2509
4273.935    0.3260    0.3150
4273.960    0.4215    0.4161
4273.986    0.5573    0.5436
4274.011    0.6874    0.6645
4274.036    0.7843    0.7607
4274.061    0.8344    0.8190
4274.086    0.8318    0.8346
4274.111    0.7811    0.8033
4274.136    0.6751    0.7276
4274.162    0.5574    0.6256
4274.187    0.4662    0.5502
4274.212    0.4536    0.5359
4274.237    0.5261    0.5876
4274.262    0.6427    0.6730
4274.287    0.7473    0.7502
4274.313    0.7903    0.7971
4274.338    0.7932    0.8102
# 014614  53  4273.036  4274.345
4273.036    1.0181    0.9804
4273.061    1.0233    0.9876
4273.087    1.0106    0.9901
4273.112    0.9949    0.9901
4273.137    0.9949    0.9897
4273.162    0.9988    0.9876
4273.187    0.9954    0.9797
4273.212    0.9636    0.9552
4273.238    0.8813    0.8935
4273.263    0.7535    0.7867
4273.288    0.6016    0.6494
4273.313    0.4768    0.5346
4273.338    0.4237    0.4953
4273.363    0.4394    0.5308
4273.389    0.5042    0.5821
4273.414    0.5461    0.5847
4273.439    0.5453    0.5400
4273.464    0.5091    0.4960
4273.489    0.4931    0.5014
4273.514    0.5613    0.5696
4273.540    0.6917    0.6784
4273.565    0.8104    0.7704
4273.590    0.8882    0.8128
4273.615    0.9020    0.8015
4273.640    0.8553    0.7605
4273.665    0.7914    0.7206
4273.691    0.7273    0.6952
4273.716    0.6671    0.6724
4273.741    0.6091    0.6285
4273.766    0.5342    0.5607
4273.791    0.4772    0.4863
4273.816    0.4428    0.4162
4273.842    0.4089    0.3467
4273.867    0.3635    0.2944
4273.892    0.3367    0.2807
4273.917    0.3437    0.3193
4273.942    0.4158    0.4054
4273.967    0.5370    0.5248
4273.993    0.6803    0.6599
4274.018    0.7974    0.7713
4274.043    0.8714    0.8449
4274.068    0.9034    0.8776
4274.093    0.8660    0.8684
4274.118    0.7847    0.8128
4274.144    0.6767    0.7132
4274.169    0.5483    0.6138
4274.194    0.4879    0.5631
4274.219    0.5274    0.5909
4274.244    0.6421    0.6795
4274.269    0.7556    0.7802
4274.295    0.8393    0.8551
4274.320    0.8614    0.8888
4274.345    0.8680    0.8956
# 014623  53  4273.036  4274.344
4273.036    0.9858    0.9669
4273.061    0.9766    0.9766
4273.086    0.9775    0.9804
4273.111    0.9710    0.9802
4273.136    0.9775    0.9761
4273.162    0.9759    0.9625
4273.187    0.9596    0.9311
4273.212    0.8929    0.8714
4273.237    0.7811    0.7800
4273.262    0.6419    0.6693
4273.287    0.5130    0.5679
4273.312    0.4370    0.5064
4273.338    0.4240    0.4947
4273.363    0.4557    0.5143
4273.388    0.4964    0.5327
4273.413    0.5167    0.5332
4273.438    0.5048    0.5250
4273.463    0.5021    0.5315
4273.489    0.5399    0.5713
4273.514    0.6320    0.6362
4273.539    0.7454    0.7042
4273.564    0.8281    0.7506
4273.589    0.8696    0.7637
4273.614    0.8517    0.7494
4273.640    0.7967    0.7218
4273.665    0.7355    0.6941
4273.690    0.6744    0.6647
4273.715    0.6121    0.6247
4273.740    0.5530    0.5679
4273.765    0.4908    0.4962
4273.790    0.4404    0.4184
4273.816    0.4078    0.3437
4273.841    0.3660    0.2923
4273.866    0.3340    0.2757
4273.891    0.3370    0.3027
4273.916    0.3849    0.3716
4273.941    0.4834    0.4711
4273.967    0.5951    0.5876
4273.992    0.7063    0.6921
4274.017    0.8076    0.7729
4274.042    0.8513    0.8196
4274.067    0.8433    0.8276
4274.092    0.7900    0.7971
4274.118    0.6931    0.7347
4274.143    0.5876    0.6670
4274.168    0.5218    0.6202
4274.193    0.5178    0.6153
4274.218    0.5859    0.6527
4274.243    0.6890    0.7125
4274.269    0.7691    0.7716
4274.294    0.8115    0.8085
4274.319    0.8095    0.8238
4274.344    0.8072    0.8241
# 015062  53  4273.037  4274.345
4273.037    1.0226    0.9874
4273.062    1.0202    0.9913
4273.087    1.0181    0.9922
4273.112    1.0104    0.9920
4273.137    1.0195    0.9913
4273.163    1.0127    0.9899
4273.188    0.9949    0.9847
4273.213    0.9797    0.9674
4273.238    0.9078    0.9217
4273.263    0.7849    0.8310
4273.288    0.6352    0.7034
4273.314    0.5170    0.5880
4273.339    0.4634    0.5572
4273.364    0.4991    0.6030
4273.389    0.5620    0.6516
4273.414    0.5979    0.6380
4273.439    0.5824    0.5706
4273.464    0.5430    0.5110
4273.490    0.5276    0.5155
4273.515    0.5921    0.5936
4273.540    0.7137    0.7088
4273.565    0.8509    0.8059
4273.590    0.9281    0.8466
4273.615    0.9188    0.8302
4273.641    0.8756    0.7816
4273.666    0.8181    0.7389
4273.691    0.7665    0.7166
4273.716    0.7117    0.6994
4273.741    0.6387    0.6575
4273.766    0.5629    0.5884
4273.792    0.4993    0.5175
4273.817    0.4777    0.4613
4273.842    0.4505    0.4011
4273.867    0.4102    0.3413
4273.892    0.3689    0.3162
4273.917    0.3725    0.3466
4273.943    0.4372    0.4311
4273.968    0.5548    0.5499
4273.993    0.7023    0.6819
4274.018    0.8331    0.7930
4274.043    0.8913    0.8626
4274.068    0.9012    0.8927
4274.094    0.8872    0.8843
4274.119    0.8046    0.8297
4274.144    0.6971    0.7298
4274.169    0.5692    0.6210
4274.194    0.5043    0.5630
4274.219    0.5439    0.5932
4274.245    0.6571    0.6961
4274.270    0.7780    0.8041
4274.295    0.8551    0.8762
4274.320    0.8823    0.9076
4274.345    0.8740    0.9126
# 015442  53  4273.030  4274.338
4273.030    1.0144    0.9815
4273.055    1.0191    0.9876
4273.080    1.0086    0.9895
4273.105    1.0025    0.9892
4273.130    1.0060    0.9886
4273.156    1.0032    0.9872
4273.181    0.9993    0.9817
4273.206    0.9683    0.9634
4273.231    0.8964    0.9156
4273.256    0.7716    0.8205
4273.281    0.6295    0.6860
4273.307    0.4943    0.5590
4273.332    0.4344    0.5150
4273.357    0.4533    0.5528
4273.382    0.5042    0.6038
4273.407    0.5498    0.5979
4273.432    0.5471    0.5341
4273.457    0.4989    0.4709
4273.483    0.4775    0.4678
4273.508    0.5383    0.5421
4273.533    0.6711    0.6610
4273.558    0.8158    0.7679
4273.583    0.8995    0.8177
4273.608    0.9045    0.8037
4273.634    0.8592    0.7509
4273.659    0.7883    0.7019
4273.684    0.7249    0.6756
4273.709    0.6651    0.6586
4273.734    0.5962    0.6189
4273.759    0.5155    0.5494
4273.785    0.4667    0.4740
4273.810    0.4363    0.4155
4273.835    0.4096    0.3583
4273.860    0.3679    0.3022
4273.885    0.3314    0.2761
4273.910    0.3255    0.3010
4273.936    0.3805    0.3792
4273.961    0.5082    0.4949
4273.986    0.6564    0.6302
4274.011    0.7766    0.7506
4274.036    0.8515    0.8308
4274.061    0.8841    0.8684
4274.086    0.8686    0.8658
4274.112    0.7876    0.8110
4274.137    0.6711    0.7078
4274.162    0.5338    0.5907
4274.187    0.4526    0.5214
4274.212    0.4928    0.5425
4274.237    0.6031    0.6399
4274.263    0.7266    0.7596
4274.288    0.8217    0.8412
4274.313    0.8529    0.8782
4274.338    0.8488    0.8847
# 016405  53  4273.036  4274.345
4273.036    0.9813    0.9570
4273.061    0.9701    0.9721
4273.086    0.9554    0.9772
4273.112    0.9548    0.9781
4273.137    0.9649    0.9772
4273.162    0.9836    0.9725
4273.187    0.9592    0.9550
4273.212    0.8962    0.9087
4273.237    0.8082    0.8185
4273.263    0.6581    0.6787
4273.288    0.4962    0.5332
4273.313    0.3791    0.4288
4273.338    0.3376    0.3990
4273.363    0.3682    0.4301
4273.388    0.4235    0.4718
4273.414    0.4655    0.4808
4273.439    0.4614    0.4572
4273.464    0.4324    0.4387
4273.489    0.4421    0.4618
4273.514    0.5270    0.5343
4273.539    0.6578    0.6302
4273.564    0.7863    0.7076
4273.590    0.8395    0.7364
4273.615    0.8393    0.7161
4273.640    0.7856    0.6758
4273.665    0.7032    0.6419
4273.690    0.6406    0.6203
4273.715    0.5883    0.5947
4273.741    0.5138    0.5439
4273.766    0.4430    0.4716
4273.791    0.4005    0.3908
4273.816    0.3627    0.3137
4273.841    0.3206    0.2501
4273.866    0.2796    0.2141
4273.892    0.2589    0.2216
4273.917    0.2913    0.2764
4273.942    0.3766    0.3710
4273.967    0.5072    0.4917
4273.992    0.6452    0.6177
4274.017    0.7506    0.7258
4274.043    0.8168    0.8008
4274.068    0.8389    0.8297
4274.093    0.7941    0.8110
4274.118    0.7024    0.7447
4274.143    0.5745    0.6479
4274.168    0.4609    0.5601
4274.194    0.4291    0.5253
4274.219    0.4872    0.5622
4274.244    0.6015    0.6442
4274.269    0.7173    0.7285
4274.294    0.7870    0.7851
4274.319    0.8111    0.8082
4274.345    0.7974    0.8067
# 017336  53  4273.036  4274.345
4273.036    1.0060    0.9790
4273.062    1.0207    0.9856
4273.087    0.9933    0.9874
4273.112    0.9933    0.9872
4273.137    1.0021    0.9863
4273.162    1.0000    0.9836
4273.187    1.0005    0.9739
4273.213    0.9647    0.9447
4273.238    0.8813    0.8815
4273.263    0.7470    0.7754
4273.288    0.5891    0.6470
4273.313    0.4728    0.5480
4273.338    0.4312    0.5216
4273.364    0.4545    0.5574
4273.389    0.5075    0.5903
4273.414    0.5428    0.5740
4273.439    0.5303    0.5198
4273.464    0.4974    0.4789
4273.489    0.4920    0.4948
4273.515    0.5769    0.5773
4273.540    0.7057    0.6855
4273.565    0.8360    0.7720
4273.590    0.9018    0.8043
4273.615    0.8800    0.7842
4273.640    0.8222    0.7388
4273.666    0.7554    0.6969
4273.691    0.6947    0.6725
4273.716    0.6465    0.6471
4273.741    0.5847    0.5995
4273.766    0.5110    0.5306
4273.791    0.4577    0.4595
4273.817    0.4266    0.3923
4273.842    0.3997    0.3313
4273.867    0.3555    0.2850
4273.892    0.3229    0.2768
4273.917    0.3368    0.3185
4273.942    0.4128    0.4052
4273.968    0.5249    0.5288
4273.993    0.6693    0.6561
4274.018    0.7867    0.7630
4274.043    0.8447    0.8316
4274.068    0.8634    0.8592
4274.093    0.8253    0.8437
4274.119    0.7384    0.7773
4274.144    0.6226    0.6766
4274.169    0.5158    0.5794
4274.194    0.4790    0.5374
4274.219    0.5249    0.5742
4274.244    0.6406    0.6665
4274.270    0.7612    0.7679
4274.295    0.8228    0.8331
4274.320    0.8459    0.8608
4274.345    0.8249    0.8632
# 018261  53  4273.036  4274.344
4273.036    1.0198    0.9858
4273.061    1.0134    0.9892
4273.086    1.0120    0.9897
4273.111    1.0130    0.9892
4273.136    1.0055    0.9872
4273.161    0.9979    0.9795
4273.187    0.9678    0.9550
4273.212    0.8964    0.8993
4273.237    0.7784    0.8015
4273.262    0.6232    0.6742
4273.287    0.4993    0.5630
4273.312    0.4413    0.5175
4273.337    0.4634    0.5445
4273.363    0.5343    0.5988
4273.388    0.5864    0.6187
4273.413    0.5852    0.5944
4273.438    0.5569    0.5605
4273.463    0.5435    0.5604
4273.488    0.5968    0.6114
4273.514    0.7052    0.6994
4273.539    0.8089    0.7786
4273.564    0.8841    0.8207
4273.589    0.9051    0.8188
4273.614    0.8847    0.7898
4273.639    0.8433    0.7584
4273.665    0.7746    0.7365
4273.690    0.7224    0.7170
4273.715    0.6618    0.6805
4273.740    0.5962    0.6204
4273.765    0.5360    0.5458
4273.790    0.4964    0.4663
4273.816    0.4522    0.3856
4273.841    0.3949    0.3260
4273.866    0.3707    0.3094
4273.891    0.3803    0.3487
4273.916    0.4422    0.4358
4273.941    0.5655    0.5514
4273.966    0.6989    0.6730
4273.992    0.8020    0.7809
4274.017    0.8702    0.8515
4274.042    0.8999    0.8859
4274.067    0.8896    0.8837
4274.092    0.8320    0.8424
4274.117    0.7206    0.7675
4274.143    0.6067    0.6820
4274.168    0.5479    0.6346
4274.193    0.5774    0.6483
4274.218    0.6733    0.7138
4274.243    0.7677    0.7938
4274.268    0.8466    0.8549
4274.294    0.8766    0.8870
4274.319    0.8788    0.8937
4274.344    0.8762    0.8890
# 019793  53  4273.036  4274.344
4273.036    0.9579    0.9373
4273.061    0.9616    0.9541
4273.086    0.9528    0.9632
4273.112    0.9513    0.9638
4273.137    0.9447    0.9548
4273.162    0.9288    0.9328
4273.187    0.9141    0.8933
4273.212    0.8670    0.8339
4273.237    0.7716    0.7568
4273.263    0.6663    0.6677
4273.288    0.5622    0.5886
4273.313    0.4793    0.5302
4273.338    0.4529    0.5003
4273.363    0.4567    0.4968
4273.388    0.4876    0.5111
4273.414    0.5105    0.5344
4273.439    0.5250    0.5596
4273.464    0.5479    0.5882
4273.489    0.5863    0.6223
4273.514    0.6323    0.6616
4273.539    0.7036    0.7015
4273.564    0.7777    0.7342
4273.590    0.8171    0.7544
4273.615    0.8279    0.7586
4273.640    0.8097    0.7490
4273.665    0.7668    0.7283
4273.690    0.7203    0.6969
4273.715    0.6605    0.6542
4273.741    0.5948    0.5965
4273.766    0.5423    0.5304
4273.791    0.4806    0.4602
4273.816    0.4388    0.3961
4273.841    0.4048    0.3505
4273.866    0.3775    0.3339
4273.892    0.3908    0.3533
4273.917    0.4288    0.4060
4273.942    0.4943    0.4834
4273.967    0.5869    0.5727
4273.992    0.6982    0.6596
4274.017    0.7802    0.7316
4274.043    0.8226    0.7816
4274.068    0.8211    0.8019
4274.093    0.7878    0.7969
4274.118    0.7381    0.7737
4274.143    0.6694    0.7442
4274.168    0.6156    0.7204
4274.194    0.6094    0.7119
4274.219    0.6369    0.7219
4274.244    0.6936    0.7456
4274.269    0.7647    0.7745
4274.294    0.8126    0.8004
4274.319    0.8312    0.8185
4274.344    0.8443    0.8278
# 019911  53  4273.036  4274.345
4273.036    1.0134    0.9761
4273.062    1.0134    0.9836
4273.087    1.0060    0.9863
4273.112    1.0134    0.9856
4273.137    1.0116    0.9802
4273.162    0.9917    0.9658
4273.187    0.9541    0.9356
4273.213    0.8913    0.8798
4273.238    0.7962    0.8024
4273.263    0.6741    0.7133
4273.288    0.5632    0.6346
4273.313    0.5020    0.5879
4273.338    0.5065    0.5792
4273.364    0.5530    0.5953
4273.389    0.5917    0.6126
4273.414    0.5997    0.6192
4273.439    0.5893    0.6204
4273.464    0.5918    0.6317
4273.489    0.6333    0.6634
4273.515    0.7133    0.7152
4273.540    0.7960    0.7672
4273.565    0.8559    0.8050
4273.590    0.8792    0.8205
4273.615    0.8720    0.8156
4273.640    0.8433    0.7987
4273.666    0.8054    0.7745
4273.691    0.7532    0.7442
4273.716    0.6850    0.7024
4273.741    0.6364    0.6455
4273.766    0.5790    0.5748
4273.791    0.5349    0.4972
4273.816    0.4951    0.4250
4273.842    0.4565    0.3725
4273.867    0.4143    0.3592
4273.892    0.4201    0.3900
4273.917    0.4715    0.4609
4273.942    0.5614    0.5572
4273.967    0.6784    0.6601
4273.993    0.7910    0.7549
4274.018    0.8543    0.8217
4274.043    0.8716    0.8576
4274.068    0.8666    0.8614
4274.093    0.8331    0.8362
4274.118    0.7560    0.7912
4274.144    0.6611    0.7415
4274.169    0.6119    0.7109
4274.194    0.6210    0.7099
4274.219    0.6801    0.7381
4274.244    0.7563    0.7820
4274.269    0.8192    0.8247
4274.295    0.8706    0.8559
4274.320    0.8770    0.8702
4274.345    0.8744    0.8734
# 019925  53  4273.029  4274.338
4273.029    1.0151    0.9750
4273.054    1.0007    0.9836
4273.080    0.9908    0.9858
4273.105    0.9840    0.9858
4273.130    0.9806    0.9851
4273.155    0.9952    0.9831
4273.180    1.0030    0.9741
4273.205    0.9623    0.9462
4273.231    0.8688    0.8774
4273.256    0.7268    0.7610
4273.281    0.5657    0.6174
4273.306    0.4430    0.5048
4273.331    0.3954    0.4750
4273.356    0.4316    0.5190
4273.382    0.5022    0.5707
4273.407    0.5363    0.5666
4273.432    0.5211    0.5161
4273.457    0.4772    0.4727
4273.482    0.4805    0.4844
4273.507    0.5539    0.5603
4273.533    0.6783    0.6733
4273.558    0.8134    0.7621
4273.583    0.8892    0.7952
4273.608    0.8855    0.7734
4273.633    0.8354    0.7261
4273.658    0.7605    0.6868
4273.683    0.6984    0.6667
4273.709    0.6503    0.6474
4273.734    0.5804    0.6031
4273.759    0.5069    0.5322
4273.784    0.4544    0.4552
4273.809    0.4200    0.3830
4273.834    0.3781    0.3147
4273.860    0.3281    0.2622
4273.885    0.3035    0.2555
4273.910    0.3196    0.3014
4273.935    0.3976    0.3917
4273.960    0.5272    0.5126
4273.985    0.6644    0.6430
4274.011    0.7825    0.7579
4274.036    0.8543    0.8297
4274.061    0.8652    0.8610
4274.086    0.8278    0.8502
4274.111    0.7405    0.7905
4274.136    0.6298    0.6899
4274.162    0.5193    0.5838
4274.187    0.4638    0.5369
4274.212    0.5127    0.5716
4274.237    0.6366    0.6639
4274.262    0.7544    0.7610
4274.287    0.8130    0.8255
4274.313    0.8300    0.8521
4274.338    0.8209    0.8517
# 020441  53  4273.029  4274.337
4273.029    0.9901    0.9572
4273.054    0.9874    0.9743
4273.079    0.9822    0.9817
4273.104    0.9851    0.9840
4273.130    0.9727    0.9838
4273.155    0.9714    0.9813
4273.180    0.9772    0.9723
4273.205    0.9574    0.9467
4273.230    0.8952    0.8896
4273.255    0.7890    0.7920
4273.281    0.6327    0.6587
4273.306    0.4816    0.5395
4273.331    0.4090    0.4734
4273.356    0.4012    0.4742
4273.381    0.4420    0.5111
4273.406    0.4916    0.5355
4273.432    0.5084    0.5237
4273.457    0.4955    0.4966
4273.482    0.4852    0.4927
4273.507    0.5164    0.5354
4273.532    0.6179    0.6163
4273.557    0.7478    0.7023
4273.583    0.8408    0.7593
4273.608    0.8754    0.7672
4273.633    0.8424    0.7411
4273.658    0.7823    0.7057
4273.683    0.7211    0.6775
4273.708    0.6651    0.6534
4273.733    0.6083    0.6177
4273.759    0.5311    0.5577
4273.784    0.4720    0.4833
4273.809    0.4261    0.4046
4273.834    0.3913    0.3313
4273.859    0.3469    0.2755
4273.884    0.3128    0.2540
4273.910    0.3128    0.2806
4273.935    0.3657    0.3529
4273.960    0.4631    0.4591
4273.985    0.5933    0.5810
4274.010    0.7186    0.6960
4274.035    0.8113    0.7845
4274.061    0.8600    0.8366
4274.086    0.8449    0.8437
4274.111    0.7845    0.8069
4274.136    0.6863    0.7320
4274.161    0.5672    0.6439
4274.186    0.4924    0.5818
4274.212    0.4940    0.5785
4274.237    0.5719    0.6334
4274.262    0.6944    0.7147
4274.287    0.7856    0.7863
4274.312    0.8194    0.8289
4274.337    0.8228    0.8435
# 020719  53  4273.037  4274.345
4273.037    0.9524    0.9421
4273.062    0.9526    0.9576
4273.087    0.9685    0.9661
4273.112    0.9667    0.9669
4273.137    0.9587    0.9587
4273.162    0.9576    0.9380
4273.188    0.9179    0.8989
4273.213    0.8562    0.8414
4273.238    0.7840    0.7665
4273.263    0.6789    0.6827
4273.288    0.5808    0.6039
4273.313    0.5063    0.5445
4273.338    0.4667    0.5125
4273.364    0.4716    0.5077
4273.389    0.4875    0.5220
4273.414    0.5165    0.5451
4273.439    0.5380    0.5713
4273.464    0.5665    0.5999
4273.489    0.5955    0.6330
4273.515    0.6500    0.6725
4273.540    0.7068    0.7114
4273.565    0.7764    0.7446
4273.590    0.8370    0.7661
4273.615    0.8377    0.7732
4273.640    0.8074    0.7668
4273.666    0.7727    0.7477
4273.691    0.7224    0.7180
4273.716    0.6714    0.6766
4273.741    0.6260    0.6226
4273.766    0.5746    0.5578
4273.791    0.5129    0.4881
4273.817    0.4638    0.4208
4273.842    0.4253    0.3738
4273.867    0.4010    0.3548
4273.892    0.4004    0.3701
4273.917    0.4425    0.4188
4273.942    0.5090    0.4932
4273.967    0.6051    0.5805
4273.993    0.7081    0.6702
4274.018    0.7918    0.7422
4274.043    0.8297    0.7916
4274.068    0.8391    0.8145
4274.093    0.8160    0.8130
4274.118    0.7602    0.7932
4274.144    0.6997    0.7649
4274.169    0.6403    0.7425
4274.194    0.6327    0.7338
4274.219    0.6651    0.7422
4274.244    0.7122    0.7644
4274.269    0.7743    0.7929
4274.295    0.8194    0.8205
4274.320    0.8557    0.8400
4274.345    0.8664    0.8513
# 020741  53  4273.036  4274.344
4273.036    0.9842    0.9632
4273.061    0.9745    0.9766
4273.086    0.9719    0.9820
4273.112    0.9754    0.9833
4273.137    0.9811    0.9815
4273.162    0.9743    0.9736
4273.187    0.9712    0.9521
4273.212    0.9296    0.9055
4273.237    0.8331    0.8247
4273.263    0.6986    0.7086
4273.288    0.5512    0.5920
4273.313    0.4466    0.5073
4273.338    0.4068    0.4780
4273.363    0.4336    0.4956
4273.388    0.4879    0.5267
4273.414    0.5195    0.5411
4273.439    0.5143    0.5346
4273.464    0.5120    0.5299
4273.489    0.5319    0.5517
4273.514    0.5853    0.6065
4273.539    0.6969    0.6780
4273.564    0.8155    0.7388
4273.590    0.8680    0.7691
4273.615    0.8672    0.7651
4273.640    0.8279    0.7423
4273.665    0.7656    0.7161
4273.690    0.7026    0.6909
4273.715    0.6500    0.6590
4273.741    0.5891    0.6083
4273.766    0.5192    0.5403
4273.791    0.4741    0.4603
4273.816    0.4294    0.3799
4273.841    0.3871    0.3134
4273.866    0.3399    0.2771
4273.892    0.3289    0.2854
4273.917    0.3630    0.3409
4273.942    0.4365    0.4338
4273.967    0.5568    0.5471
4273.992    0.6896    0.6605
4274.017    0.7874    0.7556
4274.043    0.8515    0.8215
4274.068    0.8614    0.8461
4274.093    0.8283    0.8310
4274.118    0.7542    0.7807
4274.143    0.6421    0.7112
4274.168    0.5528    0.6497
4274.194    0.5266    0.6242
4274.219    0.5677    0.6474
4274.244    0.6567    0.7040
4274.269    0.7581    0.7672
4274.294    0.8160    0.8151
4274.319    0.8422    0.8397
4274.344    0.8283    0.8455
# 020752  53  4273.029  4274.338
4273.029    0.9663    0.9432
4273.054    0.9761    0.9594
4273.080    0.9838    0.9689
4273.105    0.9793    0.9714
4273.130    0.9598    0.9661
4273.155    0.9471    0.9497
4273.180    0.9393    0.9177
4273.205    0.8919    0.8654
4273.230    0.7951    0.7927
4273.256    0.6918    0.7032
4273.281    0.5961    0.6194
4273.306    0.5125    0.5549
4273.331    0.4704    0.5213
4273.356    0.4750    0.5190
4273.381    0.5091    0.5384
4273.407    0.5503    0.5675
4273.432    0.5653    0.5959
4273.457    0.5706    0.6237
4273.482    0.6056    0.6548
4273.507    0.6657    0.6910
4273.532    0.7290    0.7296
4273.558    0.7910    0.7651
4273.583    0.8426    0.7878
4273.608    0.8602    0.7963
4273.633    0.8461    0.7916
4273.658    0.8041    0.7762
4273.683    0.7697    0.7511
4273.709    0.7142    0.7129
4273.734    0.6647    0.6624
4273.759    0.6084    0.5981
4273.784    0.5599    0.5249
4273.809    0.4996    0.4531
4273.834    0.4447    0.3961
4273.860    0.4157    0.3668
4273.885    0.4124    0.3764
4273.910    0.4485    0.4231
4273.935    0.5229    0.4987
4273.960    0.6163    0.5894
4273.985    0.7137    0.6795
4274.011    0.7940    0.7588
4274.036    0.8468    0.8115
4274.061    0.8660    0.8379
4274.086    0.8482    0.8389
4274.111    0.7885    0.8202
4274.136    0.7279    0.7923
4274.161    0.6744    0.7672
4274.187    0.6460    0.7549
4274.212    0.6758    0.7612
4274.237    0.7199    0.7820
4274.262    0.7870    0.8097
4274.287    0.8494    0.8358
4274.312    0.8722    0.8547
4274.338    0.8730    0.8654
# 021165  53  4273.036  4274.345
4273.036    1.0294    0.9845
4273.061    1.0202    0.9899
4273.087    1.0139    0.9913
4273.112    0.9995    0.9913
4273.137    0.9968    0.9906
4273.162    0.9993    0.9883
4273.187    0.9979    0.9795
4273.212    0.9590    0.9526
4273.237    0.8726    0.8900
4273.263    0.7440    0.7757
4273.288    0.5874    0.6406
4273.313    0.4696    0.5384
4273.338    0.4394    0.5181
4273.363    0.4828    0.5666
4273.388    0.5502    0.6167
4273.414    0.5901    0.6136
4273.439    0.5786    0.5670
4273.464    0.5440    0.5300
4273.489    0.5411    0.5463
4273.514    0.6140    0.6207
4273.539    0.7357    0.7216
4273.565    0.8492    0.8056
4273.590    0.9118    0.8358
4273.615    0.9095    0.8188
4273.640    0.8668    0.7802
4273.665    0.8026    0.7466
4273.690    0.7516    0.7263
4273.716    0.6952    0.7019
4273.741    0.6246    0.6543
4273.766    0.5569    0.5852
4273.791    0.5048    0.5107
4273.816    0.4718    0.4376
4273.841    0.4333    0.3657
4273.867    0.3841    0.3113
4273.892    0.3559    0.3070
4273.917    0.3849    0.3594
4273.942    0.4643    0.4574
4273.967    0.5903    0.5816
4273.992    0.7306    0.7071
4274.017    0.8337    0.8080
4274.043    0.8952    0.8722
4274.068    0.9124    0.8950
4274.093    0.8768    0.8786
4274.118    0.7920    0.8192
4274.143    0.6761    0.7261
4274.168    0.5657    0.6365
4274.194    0.5229    0.5992
4274.219    0.5750    0.6393
4274.244    0.6880    0.7288
4274.269    0.8061    0.8194
4274.294    0.8706    0.8794
4274.319    0.8919    0.9051
4274.345    0.8960    0.9082
# 021172  53  4273.029  4274.337
4273.029    1.0125    0.9806
4273.054    1.0102    0.9870
4273.079    0.9975    0.9881
4273.105    1.0062    0.9876
4273.130    0.9906    0.9872
4273.155    1.0039    0.9856
4273.180    0.9874    0.9775
4273.205    0.9391    0.9508
4273.230    0.8584    0.8845
4273.256    0.7088    0.7570
4273.281    0.5389    0.6020
4273.306    0.4246    0.4839
4273.331    0.3918    0.4620
4273.356    0.4296    0.5186
4273.381    0.4879    0.5698
4273.406    0.5142    0.5525
4273.432    0.4934    0.4807
4273.457    0.4479    0.4289
4273.482    0.4518    0.4464
4273.507    0.5395    0.5384
4273.532    0.6910    0.6659
4273.557    0.8343    0.7677
4273.583    0.8867    0.8020
4273.608    0.8870    0.7700
4273.633    0.8268    0.7117
4273.658    0.7413    0.6660
4273.683    0.6798    0.6462
4273.708    0.6233    0.6279
4273.734    0.5424    0.5749
4273.759    0.4640    0.4960
4273.784    0.4194    0.4221
4273.809    0.3990    0.3617
4273.834    0.3690    0.3019
4273.859    0.3190    0.2525
4273.885    0.2867    0.2437
4273.910    0.3074    0.2879
4273.935    0.3777    0.3779
4273.960    0.5144    0.5050
4273.985    0.6639    0.6457
4274.010    0.7825    0.7628
4274.035    0.8652    0.8356
4274.061    0.8878    0.8658
4274.086    0.8537    0.8490
4274.111    0.7511    0.7768
4274.136    0.6001    0.6569
4274.161    0.4708    0.5384
4274.186    0.4276    0.4875
4274.212    0.4805    0.5389
4274.237    0.6111    0.6551
4274.262    0.7497    0.7700
4274.287    0.8230    0.8414
4274.312    0.8428    0.8686
4274.337    0.8302    0.8680
# 022203  53  4273.036  4274.344
4273.036    0.9603    0.9532
4273.061    0.9703    0.9692
4273.086    0.9705    0.9770
4273.112    0.9723    0.9793
4273.137    0.9696    0.9761
4273.162    0.9652    0.9647
4273.187    0.9623    0.9382
4273.212    0.9072    0.8876
4273.237    0.8121    0.8078
4273.263    0.7011    0.7016
4273.288    0.5647    0.5984
4273.313    0.4636    0.5214
4273.338    0.4371    0.4871
4273.363    0.4459    0.4907
4273.388    0.4690    0.5105
4273.414    0.5059    0.5261
4273.439    0.5133    0.5314
4273.464    0.5051    0.5394
4273.489    0.5314    0.5657
4273.514    0.5950    0.6146
4273.539    0.6888    0.6748
4273.564    0.7825    0.7268
4273.590    0.8381    0.7561
4273.615    0.8513    0.7577
4273.640    0.8247    0.7413
4273.665    0.7693    0.7171
4273.690    0.7060    0.6887
4273.715    0.6415    0.6519
4273.741    0.5808    0.5991
4273.766    0.5252    0.5325
4273.791    0.4672    0.4564
4273.816    0.4254    0.3814
4273.841    0.3846    0.3217
4273.866    0.3525    0.2913
4273.892    0.3438    0.3019
4273.917    0.3767    0.3548
4273.942    0.4429    0.4416
4273.967    0.5506    0.5469
4273.992    0.6766    0.6525
4274.017    0.7804    0.7417
4274.043    0.8387    0.8037
4274.068    0.8559    0.8272
4274.093    0.8211    0.8141
4274.118    0.7489    0.7713
4274.143    0.6528    0.7138
4274.168    0.5655    0.6644
4274.194    0.5398    0.6436
4274.219    0.5765    0.6608
4274.244    0.6527    0.7053
4274.269    0.7417    0.7579
4274.294    0.8136    0.8006
4274.319    0.8337    0.8255
4274.344    0.8318    0.8346
# 023530  53  4273.036  4274.345
4273.036    1.0123    0.9856
4273.061    1.0048    0.9890
4273.086    1.0012    0.9892
4273.112    0.9815    0.9883
4273.137    0.9766    0.9876
4273.162    0.9911    0.9858
4273.187    0.9901    0.9775
4273.212    0.9438    0.9499
4273.237    0.8358    0.8796
4273.263    0.6789    0.7435
4273.288    0.5317    0.5821
4273.313    0.4358    0.4711
4273.338    0.4105    0.4685
4273.363    0.4363    0.5362
4273.388    0.4786    0.5719
4273.414    0.4875    0.5189
4273.439    0.4534    0.4284
4273.464    0.4011    0.3777
4273.489    0.4118    0.4113
4273.514    0.5320    0.5263
4273.539    0.7026    0.6725
4273.565    0.8431    0.7800
4273.590    0.9009    0.7976
4273.615    0.8861    0.7459
4273.640    0.8056    0.6720
4273.665    0.7132    0.6204
4273.690    0.6381    0.6035
4273.716    0.5764    0.5847
4273.741    0.4981    0.5248
4273.766    0.4189    0.4418
4273.791    0.3744    0.3811
4273.816    0.3711    0.3421
4273.841    0.3425    0.2953
4273.867    0.2957    0.2484
4273.892    0.2717    0.2406
4273.917    0.2851    0.2794
4273.942    0.3632    0.3637
4273.967    0.5076    0.4937
4273.992    0.6724    0.6424
4274.018    0.7900    0.7654
4274.043    0.8463    0.8321
4274.068    0.8688    0.8555
4274.093    0.8143    0.8308
4274.118    0.7163    0.7408
4274.143    0.5559    0.5991
4274.169    0.4182    0.4666
4274.194    0.3767    0.4297
4274.219    0.4699    0.5062
4274.244    0.6250    0.6495
4274.269    0.7637    0.7814
4274.294    0.8398    0.8572
4274.320    0.8502    0.8835
4274.345    0.8300    0.8808
# 025002  53  4273.036  4274.345
4273.036    1.0184    0.9806
4273.062    1.0137    0.9861
4273.087    1.0109    0.9876
4273.112    1.0065    0.9870
4273.137    1.0028    0.9829
4273.162    1.0086    0.9710
4273.187    0.9710    0.9430
4273.213    0.8896    0.8861
4273.238    0.7938    0.8015
4273.263    0.6647    0.7006
4273.288    0.5369    0.6128
4273.313    0.4767    0.5662
4273.338    0.4818    0.5656
4273.363    0.5222    0.5864
4273.389    0.5556    0.5966
4273.414    0.5631    0.5843
4273.439    0.5489    0.5674
4273.464    0.5495    0.5729
4273.489    0.5940    0.6146
4273.514    0.6834    0.6822
4273.540    0.7836    0.7525
4273.565    0.8604    0.7949
4273.590    0.8878    0.8033
4273.615    0.8666    0.7865
4273.640    0.8232    0.7598
4273.665    0.7621    0.7327
4273.691    0.7071    0.7018
4273.716    0.6451    0.6607
4273.741    0.5917    0.6034
4273.766    0.5433    0.5336
4273.791    0.4943    0.4592
4273.816    0.4503    0.3900
4273.842    0.4135    0.3385
4273.867    0.3853    0.3248
4273.892    0.3906    0.3562
4273.917    0.4477    0.4299
4273.942    0.5405    0.5320
4273.967    0.6521    0.6428
4273.993    0.7614    0.7459
4274.018    0.8422    0.8175
4274.043    0.8732    0.8545
4274.068    0.8531    0.8537
4274.093    0.7995    0.8170
4274.118    0.7158    0.7542
4274.144    0.6288    0.6853
4274.169    0.5635    0.6454
4274.194    0.5672    0.6501
4274.219    0.6448    0.6963
4274.244    0.7345    0.7609
4274.269    0.8067    0.8181
4274.295    0.8466    0.8551
4274.320    0.8644    0.8690
4274.345    0.8624    0.8694
# 025414  53  4273.037  4274.345
4273.037    1.0125    0.9727
4273.062    0.9986    0.9804
4273.087    0.9813    0.9820
4273.112    0.9743    0.9813
4273.137    0.9804    0.9806
4273.163    0.9840    0.9772
4273.188    0.9683    0.9641
4273.213    0.9333    0.9253
4273.238    0.8217    0.8410
4273.263    0.6501    0.7062
4273.288    0.4943    0.5551
4273.314    0.3923    0.4506
4273.339    0.3723    0.4419
4273.364    0.4004    0.4920
4273.389    0.4466    0.5260
4273.414    0.4729    0.4989
4273.439    0.4596    0.4358
4273.465    0.4163    0.3966
4273.490    0.4151    0.4280
4273.515    0.5177    0.5258
4273.540    0.6822    0.6480
4273.565    0.8130    0.7362
4273.590    0.8646    0.7546
4273.616    0.8400    0.7114
4273.641    0.7638    0.6515
4273.666    0.6918    0.6102
4273.691    0.6246    0.5932
4273.716    0.5710    0.5723
4273.741    0.4824    0.5199
4273.767    0.4156    0.4412
4273.792    0.3812    0.3705
4273.817    0.3570    0.3110
4273.842    0.3233    0.2563
4273.867    0.2792    0.2192
4273.892    0.2549    0.2217
4273.917    0.2818    0.2698
4273.943    0.3664    0.3633
4273.968    0.4983    0.4867
4273.993    0.6411    0.6204
4274.018    0.7553    0.7316
4274.043    0.8249    0.8011
4274.068    0.8276    0.8272
4274.094    0.7716    0.8024
4274.119    0.6710    0.7204
4274.144    0.5353    0.5987
4274.169    0.4229    0.4909
4274.194    0.3919    0.4561
4274.219    0.4628    0.5125
4274.245    0.5973    0.6272
4274.270    0.7173    0.7293
4274.295    0.7752    0.7889
4274.320    0.7923    0.8074
4274.345    0.7638    0.7998
# 025670  53  4273.037  4274.345
4273.037    1.0200    0.9770
4273.062    0.9995    0.9827
4273.087    0.9719    0.9836
4273.112    0.9786    0.9829
4273.138    0.9917    0.9822
4273.163    0.9856    0.9784
4273.188    0.9723    0.9623
4273.213    0.9169    0.9173
4273.238    0.8043    0.8245
4273.263    0.6403    0.6838
4273.289    0.4702    0.5326
4273.314    0.3852    0.4519
4273.339    0.3874    0.4645
4273.364    0.4432    0.5265
4273.389    0.5093    0.5612
4273.414    0.5308    0.5347
4273.440    0.4998    0.4791
4273.465    0.4637    0.4595
4273.490    0.5026    0.5065
4273.515    0.6088    0.6076
4273.540    0.7466    0.7161
4273.565    0.8539    0.7823
4273.591    0.8880    0.7849
4273.616    0.8596    0.7428
4273.641    0.7880    0.6942
4273.666    0.7148    0.6651
4273.691    0.6607    0.6516
4273.716    0.5999    0.6246
4273.742    0.5235    0.5621
4273.767    0.4557    0.4831
4273.792    0.4268    0.4063
4273.817    0.3999    0.3340
4273.842    0.3409    0.2697
4273.867    0.2955    0.2367
4273.892    0.2899    0.2560
4273.918    0.3421    0.3298
4273.943    0.4520    0.4395
4273.968    0.5907    0.5708
4273.993    0.7296    0.6968
4274.018    0.8339    0.7912
4274.043    0.8762    0.8447
4274.069    0.8678    0.8578
4274.094    0.8063    0.8238
4274.119    0.6869    0.7396
4274.144    0.5539    0.6281
4274.169    0.4602    0.5424
4274.194    0.4529    0.5322
4274.220    0.5434    0.6053
4274.245    0.6770    0.7088
4274.270    0.7761    0.7921
4274.295    0.8255    0.8350
4274.320    0.8302    0.8449
4274.345    0.8108    0.8358
# 026381  53  4273.036  4274.345
4273.036    1.0306    0.9870
4273.061    1.0330    0.9897
4273.086    1.0212    0.9899
4273.111    1.0035    0.9895
4273.137    0.9911    0.9883
4273.162    1.0053    0.9863
4273.187    0.9979    0.9797
4273.212    0.9561    0.9594
4273.237    0.8760    0.9070
4273.262    0.7333    0.8056
4273.288    0.5874    0.6640
4273.313    0.4823    0.5555
4273.338    0.4456    0.5328
4273.363    0.4614    0.5784
4273.388    0.4949    0.6066
4273.413    0.5144    0.5587
4273.439    0.4931    0.4596
4273.464    0.4387    0.3927
4273.489    0.4251    0.4058
4273.514    0.5127    0.5044
4273.539    0.6602    0.6473
4273.564    0.8015    0.7649
4273.590    0.8950    0.8070
4273.615    0.8958    0.7718
4273.640    0.8358    0.7016
4273.665    0.7432    0.6419
4273.690    0.6683    0.6142
4273.715    0.6006    0.5961
4273.741    0.5300    0.5439
4273.766    0.4528    0.4658
4273.791    0.4023    0.4068
4273.816    0.3926    0.3808
4273.841    0.3873    0.3539
4273.866    0.3554    0.3113
4273.892    0.3125    0.2816
4273.917    0.3046    0.2944
4273.942    0.3600    0.3560
4273.967    0.4785    0.4695
4273.992    0.6359    0.6132
4274.017    0.7737    0.7394
4274.043    0.8511    0.8200
4274.068    0.8776    0.8506
4274.093    0.8379    0.8356
4274.118    0.7425    0.7605
4274.143    0.6012    0.6302
4274.168    0.4562    0.4965
4274.194    0.3950    0.4323
4274.219    0.4436    0.4821
4274.244    0.5700    0.6125
4274.269    0.7180    0.7511
4274.294    0.8147    0.8424
4274.319    0.8443    0.8802
4274.345    0.8426    0.8851
# 027435  53  4273.036  4274.345
4273.036    1.0226    0.9847
4273.061    1.0144    0.9895
4273.087    1.0095    0.9904
4273.112    0.9984    0.9901
4273.137    1.0002    0.9895
4273.162    1.0079    0.9876
4273.187    0.9977    0.9811
4273.212    0.9572    0.9594
4273.238    0.8817    0.9012
4273.263    0.7482    0.7952
4273.288    0.5939    0.6560
4273.313    0.4779    0.5426
4273.338    0.4340    0.5140
4273.363    0.4623    0.5610
4273.389    0.5157    0.6077
4273.414    0.5489    0.5872
4273.439    0.5377    0.5175
4273.464    0.4944    0.4627
4273.489    0.4861    0.4745
4273.514    0.5614    0.5600
4273.540    0.6947    0.6868
4273.565    0.8314    0.7854
4273.590    0.9070    0.8217
4273.615    0.9043    0.7973
4273.640    0.8478    0.7437
4273.665    0.7798    0.6973
4273.691    0.7122    0.6733
4273.716    0.6584    0.6534
4273.741    0.5836    0.6065
4273.766    0.5005    0.5337
4273.791    0.4496    0.4643
4273.816    0.4313    0.4081
4273.842    0.4087    0.3486
4273.867    0.3637    0.2962
4273.892    0.3259    0.2794
4273.917    0.3323    0.3145
4273.942    0.4007    0.3974
4273.967    0.5267    0.5183
4273.992    0.6767    0.6543
4274.018    0.8041    0.7737
4274.043    0.8750    0.8453
4274.068    0.8913    0.8748
4274.093    0.8578    0.8624
4274.118    0.7780    0.7987
4274.143    0.6419    0.6887
4274.169    0.5133    0.5706
4274.194    0.4582    0.5181
4274.219    0.5064    0.5594
4274.244    0.6337    0.6680
4274.269    0.7598    0.7827
4274.294    0.8387    0.8590
4274.320    0.8650    0.8921
4274.345    0.8612    0.8958
# 029432  53  4273.030  4274.339
4273.030    1.0074    0.9705
4273.055    1.0118    0.9831
4273.080    1.0035    0.9883
4273.105    0.9995    0.9895
4273.131    1.0007    0.9892
4273.156    0.9977    0.9883
4273.181    0.9881    0.9851
4273.206    0.9795    0.9734
4273.231    0.9288    0.9393
4273.256    0.8389    0.8644
4273.282    0.6918    0.7362
4273.307    0.5358    0.5953
4273.332    0.4400    0.4989
4273.357    0.4180    0.4878
4273.382    0.4446    0.5358
4273.407    0.5032    0.5716
4273.433    0.5291    0.5483
4273.458    0.4995    0.4907
4273.483    0.4739    0.4566
4273.508    0.4900    0.4862
4273.533    0.5719    0.5778
4273.558    0.7120    0.6920
4273.584    0.8377    0.7789
4273.609    0.8987    0.8009
4273.634    0.8839    0.7705
4273.659    0.8230    0.7203
4273.684    0.7442    0.6809
4273.709    0.6811    0.6587
4273.735    0.6209    0.6305
4273.760    0.5535    0.5765
4273.785    0.4784    0.5037
4273.810    0.4326    0.4335
4273.835    0.4108    0.3708
4273.860    0.3766    0.3117
4273.886    0.3346    0.2692
4273.911    0.3097    0.2705
4273.936    0.3348    0.3214
4273.961    0.4174    0.4165
4273.986    0.5443    0.5425
4274.011    0.6949    0.6738
4274.037    0.8009    0.7834
4274.062    0.8539    0.8466
4274.087    0.8798    0.8672
4274.112    0.8276    0.8416
4274.137    0.7320    0.7652
4274.162    0.5999    0.6543
4274.188    0.4847    0.5536
4274.213    0.4648    0.5261
4274.238    0.5364    0.5833
4274.263    0.6581    0.6910
4274.288    0.7840    0.7945
4274.314    0.8496    0.8616
4274.339    0.8539    0.8865
# 031965  53  4273.030  4274.339
4273.030    1.0053    0.9723
4273.056    1.0014    0.9833
4273.081    0.9947    0.9865
4273.106    0.9865    0.9867
4273.131    0.9856    0.9863
4273.156    0.9886    0.9849
4273.181    0.9872    0.9777
4273.206    0.9570    0.9530
4273.232    0.8788    0.8886
4273.257    0.7473    0.7743
4273.282    0.5772    0.6237
4273.307    0.4355    0.4936
4273.332    0.3770    0.4438
4273.357    0.4008    0.4794
4273.383    0.4701    0.5418
4273.408    0.5213    0.5567
4273.433    0.5206    0.5181
4273.458    0.4797    0.4727
4273.483    0.4740    0.4734
4273.508    0.5348    0.5385
4273.534    0.6574    0.6492
4273.559    0.7982    0.7466
4273.584    0.8927    0.7929
4273.609    0.8935    0.7809
4273.634    0.8371    0.7367
4273.659    0.7737    0.6945
4273.685    0.7060    0.6707
4273.710    0.6519    0.6528
4273.735    0.5800    0.6128
4273.760    0.5102    0.5440
4273.785    0.4539    0.4649
4273.810    0.4193    0.3896
4273.835    0.3899    0.3187
4273.861    0.3348    0.2615
4273.886    0.2984    0.2471
4273.911    0.3063    0.2858
4273.936    0.3836    0.3718
4273.961    0.5043    0.4917
4273.986    0.6389    0.6250
4274.012    0.7614    0.7471
4274.037    0.8570    0.8272
4274.062    0.8933    0.8656
4274.087    0.8590    0.8618
4274.112    0.7804    0.8093
4274.137    0.6486    0.7124
4274.163    0.5214    0.6017
4274.188    0.4682    0.5428
4274.213    0.5000    0.5653
4274.238    0.6097    0.6537
4274.263    0.7298    0.7568
4274.288    0.8149    0.8314
4274.314    0.8562    0.8672
4274.339    0.8509    0.8722
# 032673  53  4273.029  4274.337
4273.029    1.0079    0.9641
4273.054    0.9977    0.9777
4273.079    0.9986    0.9824
4273.105    0.9924    0.9831
4273.130    0.9658    0.9827
4273.155    0.9754    0.9811
4273.180    0.9886    0.9743
4273.205    0.9570    0.9528
4273.230    0.8835    0.8993
4273.256    0.7700    0.7938
4273.281    0.6112    0.6539
4273.306    0.4628    0.5228
4273.331    0.3865    0.4568
4273.356    0.3893    0.4701
4273.381    0.4344    0.5159
4273.406    0.4802    0.5305
4273.432    0.4925    0.4923
4273.457    0.4626    0.4431
4273.482    0.4399    0.4346
4273.507    0.4855    0.4912
4273.532    0.5968    0.5959
4273.557    0.7417    0.7016
4273.583    0.8420    0.7623
4273.608    0.8678    0.7574
4273.633    0.8268    0.7119
4273.658    0.7418    0.6618
4273.683    0.6789    0.6301
4273.708    0.6272    0.6107
4273.734    0.5603    0.5750
4273.759    0.4875    0.5133
4273.784    0.4219    0.4395
4273.809    0.3841    0.3709
4273.834    0.3631    0.3088
4273.859    0.3278    0.2569
4273.885    0.2928    0.2335
4273.910    0.2850    0.2566
4273.935    0.3379    0.3249
4273.960    0.4318    0.4306
4273.985    0.5655    0.5585
4274.010    0.7037    0.6817
4274.036    0.7943    0.7773
4274.061    0.8398    0.8268
4274.086    0.8283    0.8323
4274.111    0.7626    0.7876
4274.136    0.6498    0.6945
4274.161    0.5210    0.5828
4274.186    0.4350    0.5064
4274.212    0.4397    0.5092
4274.237    0.5394    0.5875
4274.262    0.6755    0.6939
4274.287    0.7659    0.7798
4274.312    0.8048    0.8253
4274.337    0.8121    0.8368
# 033932  53  4273.037  4274.345
4273.037    1.0048    0.9822
4273.062    1.0079    0.9888
4273.087    1.0144    0.9913
4273.112    1.0134    0.9917
4273.137    1.0035    0.9911
4273.163    1.0079    0.9872
4273.188    0.9940    0.9754
4273.213    0.9585    0.9458
4273.238    0.8890    0.8855
4273.263    0.7698    0.7907
4273.288    0.6305    0.6787
4273.314    0.5174    0.5867
4273.339    0.4818    0.5567
4273.364    0.5111    0.5806
4273.389    0.5578    0.6190
4273.414    0.5991    0.6324
4273.439    0.5985    0.6157
4273.465    0.5924    0.5965
4273.490    0.5963    0.6088
4273.515    0.6405    0.6607
4273.540    0.7374    0.7345
4273.565    0.8466    0.8000
4273.590    0.9057    0.8341
4273.616    0.9211    0.8325
4273.641    0.8923    0.8098
4273.666    0.8391    0.7834
4273.691    0.7874    0.7609
4273.716    0.7293    0.7349
4273.741    0.6739    0.6945
4273.767    0.6179    0.6334
4273.792    0.5622    0.5618
4273.817    0.5136    0.4848
4273.842    0.4779    0.4122
4273.867    0.4349    0.3620
4273.892    0.4094    0.3547
4273.918    0.4277    0.4019
4273.943    0.5023    0.4906
4273.968    0.6105    0.6019
4273.993    0.7239    0.7132
4274.018    0.8333    0.8050
4274.043    0.8970    0.8660
4274.069    0.9105    0.8927
4274.094    0.8898    0.8825
4274.119    0.8211    0.8385
4274.144    0.7233    0.7711
4274.169    0.6358    0.7063
4274.194    0.6024    0.6753
4274.220    0.6330    0.6965
4274.245    0.7062    0.7563
4274.270    0.8063    0.8255
4274.295    0.8724    0.8790
4274.320    0.8947    0.9082
4274.345    0.8958    0.9177
# 035185  53  4273.029  4274.338
4273.029    0.9579    0.9451
4273.055    0.9694    0.9625
4273.080    0.9698    0.9730
4273.105    0.9621    0.9775
4273.130    0.9793    0.9750
4273.155    0.9802    0.9638
4273.180    0.9386    0.9404
4273.206    0.9068    0.8978
4273.231    0.8700    0.8381
4273.256    0.7777    0.7633
4273.281    0.6797    0.6836
4273.306    0.5901    0.6135
4273.331    0.5210    0.5657
4273.357    0.4964    0.5454
4273.382    0.5068    0.5497
4273.407    0.5358    0.5672
4273.432    0.5648    0.5888
4273.457    0.5832    0.6115
4273.482    0.5958    0.6371
4273.508    0.6406    0.6697
4273.533    0.6986    0.7068
4273.558    0.7623    0.7442
4273.583    0.8128    0.7750
4273.608    0.8373    0.7932
4273.633    0.8494    0.7976
4273.659    0.8323    0.7881
4273.684    0.7874    0.7675
4273.709    0.7495    0.7359
4273.734    0.6968    0.6921
4273.759    0.6340    0.6358
4273.784    0.5828    0.5695
4273.809    0.5278    0.5001
4273.835    0.4748    0.4363
4273.860    0.4433    0.3957
4273.885    0.4341    0.3858
4273.910    0.4415    0.4111
4273.935    0.4876    0.4684
4273.960    0.5695    0.5479
4273.986    0.6602    0.6391
4274.011    0.7528    0.7206
4274.036    0.8158    0.7845
4274.061    0.8588    0.8239
4274.086    0.8622    0.8373
4274.111    0.8228    0.8281
4274.137    0.7642    0.8032
4274.162    0.7078    0.7761
4274.187    0.6685    0.7574
4274.212    0.6590    0.7546
4274.237    0.6950    0.7688
4274.262    0.7565    0.7949
4274.288    0.8102    0.8258
4274.313    0.8620    0.8515
4274.338    0.8972    0.8694
# 035265  53  4273.030  4274.339
4273.030    1.0018    0.9736
4273.056    0.9998    0.9845
4273.081    0.9945    0.9883
4273.106    0.9977    0.9888
4273.131    1.0014    0.9883
4273.156    1.0076    0.9872
4273.181    1.0048    0.9822
4273.206    0.9797    0.9643
4273.232    0.9160    0.9139
4273.257    0.7890    0.8175
4273.282    0.6346    0.6790
4273.307    0.4896    0.5440
4273.332    0.4057    0.4754
4273.357    0.4147    0.4948
4273.383    0.4756    0.5565
4273.408    0.5358    0.5832
4273.433    0.5545    0.5535
4273.458    0.5241    0.5050
4273.483    0.4929    0.4923
4273.508    0.5255    0.5423
4273.534    0.6374    0.6443
4273.559    0.7814    0.7447
4273.584    0.8708    0.8030
4273.609    0.8980    0.8046
4273.634    0.8678    0.7675
4273.659    0.7982    0.7246
4273.685    0.7428    0.6961
4273.710    0.6872    0.6784
4273.735    0.6209    0.6451
4273.760    0.5541    0.5838
4273.785    0.4882    0.5080
4273.810    0.4495    0.4330
4273.836    0.4227    0.3577
4273.861    0.3680    0.2957
4273.886    0.3204    0.2682
4273.911    0.3288    0.2934
4273.936    0.3862    0.3691
4273.961    0.4926    0.4819
4273.987    0.6375    0.6174
4274.012    0.7682    0.7374
4274.037    0.8470    0.8236
4274.062    0.8843    0.8696
4274.087    0.8684    0.8750
4274.112    0.8097    0.8358
4274.138    0.7013    0.7473
4274.163    0.5766    0.6434
4274.188    0.4959    0.5724
4274.213    0.5065    0.5754
4274.238    0.6035    0.6495
4274.263    0.7234    0.7509
4274.289    0.8192    0.8352
4274.314    0.8622    0.8778
4274.339    0.8718    0.8896
# 036512  53  4273.030  4274.339
4273.030    1.0200    0.9723
4273.055    1.0079    0.9829
4273.080    1.0000    0.9867
4273.105    0.9991    0.9870
4273.131    0.9847    0.9865
4273.156    0.9890    0.9854
4273.181    0.9897    0.9806
4273.206    0.9581    0.9638
4273.231    0.9022    0.9188
4273.256    0.7947    0.8278
4273.282    0.6364    0.6866
4273.307    0.4924    0.5509
4273.332    0.4172    0.4797
4273.357    0.4190    0.4955
4273.382    0.4685    0.5493
4273.407    0.5133    0.5683
4273.433    0.5253    0.5266
4273.458    0.4907    0.4697
4273.483    0.4610    0.4549
4273.508    0.5015    0.5099
4273.533    0.6115    0.6173
4273.558    0.7516    0.7278
4273.584    0.8588    0.7934
4273.609    0.8904    0.7921
4273.634    0.8638    0.7480
4273.659    0.7984    0.6973
4273.684    0.7301    0.6650
4273.709    0.6627    0.6462
4273.735    0.5887    0.6118
4273.760    0.5211    0.5490
4273.785    0.4553    0.4742
4273.810    0.4167    0.4066
4273.835    0.3909    0.3442
4273.860    0.3499    0.2868
4273.886    0.3151    0.2557
4273.911    0.3072    0.2747
4273.936    0.3512    0.3427
4273.961    0.4612    0.4507
4273.986    0.6013    0.5822
4274.011    0.7335    0.7079
4274.037    0.8362    0.8032
4274.062    0.8782    0.8517
4274.087    0.8658    0.8582
4274.112    0.7901    0.8170
4274.137    0.6845    0.7256
4274.162    0.5544    0.6114
4274.188    0.4637    0.5275
4274.213    0.4576    0.5289
4274.238    0.5499    0.6097
4274.263    0.6921    0.7218
4274.288    0.7923    0.8125
4274.313    0.8455    0.8608
4274.339    0.8523    0.8746
# 038647  53  4273.037  4274.345
4273.037    1.0235    0.9777
4273.062    1.0123    0.9847
4273.087    0.9966    0.9870
4273.112    0.9936    0.9870
4273.137    0.9966    0.9858
4273.162    0.9890    0.9817
4273.188    0.9710    0.9672
4273.213    0.9358    0.9298
4273.238    0.8451    0.8551
4273.263    0.7099    0.7413
4273.288    0.5587    0.6166
4273.313    0.4573    0.5313
4273.339    0.4327    0.5187
4273.364    0.4716    0.5589
4273.389    0.5370    0.5932
4273.414    0.5689    0.5843
4273.439    0.5492    0.5448
4273.464    0.5172    0.5189
4273.490    0.5298    0.5443
4273.515    0.6149    0.6192
4273.540    0.7333    0.7119
4273.565    0.8464    0.7816
4273.590    0.9051    0.8046
4273.615    0.8923    0.7860
4273.641    0.8410    0.7485
4273.666    0.7773    0.7190
4273.691    0.7166    0.6984
4273.716    0.6578    0.6710
4273.741    0.5966    0.6206
4273.766    0.5292    0.5499
4273.792    0.4787    0.4692
4273.817    0.4418    0.3932
4273.842    0.3957    0.3258
4273.867    0.3524    0.2854
4273.892    0.3381    0.2923
4273.917    0.3693    0.3510
4273.943    0.4594    0.4549
4273.968    0.5879    0.5766
4273.993    0.7138    0.6961
4274.018    0.8158    0.7910
4274.043    0.8708    0.8496
4274.068    0.8778    0.8694
4274.094    0.8368    0.8464
4274.119    0.7506    0.7823
4274.144    0.6343    0.6926
4274.169    0.5314    0.6148
4274.194    0.5056    0.5897
4274.219    0.5728    0.6297
4274.244    0.6800    0.7091
4274.270    0.7732    0.7894
4274.295    0.8279    0.8377
4274.320    0.8453    0.8559
4274.345    0.8360    0.8537
# 038747  53  4273.036  4274.345
4273.036    0.9654    0.9465
4273.061    0.9654    0.9601
4273.086    0.9667    0.9669
4273.112    0.9649    0.9665
4273.137    0.9636    0.9565
4273.162    0.9277    0.9343
4273.187    0.9080    0.8962
4273.212    0.8608    0.8402
4273.237    0.7867    0.7695
4273.263    0.6805    0.6891
4273.288    0.5966    0.6182
4273.313    0.5331    0.5657
4273.338    0.5016    0.5383
4273.363    0.5054    0.5342
4273.388    0.5151    0.5466
4273.414    0.5326    0.5685
4273.439    0.5581    0.5933
4273.464    0.5837    0.6216
4273.489    0.6200    0.6546
4273.514    0.6663    0.6915
4273.539    0.7349    0.7279
4273.565    0.7885    0.7591
4273.590    0.8239    0.7773
4273.615    0.8461    0.7818
4273.640    0.8188    0.7734
4273.665    0.7865    0.7534
4273.690    0.7352    0.7224
4273.716    0.6700    0.6781
4273.741    0.6194    0.6237
4273.766    0.5706    0.5603
4273.791    0.5157    0.4941
4273.816    0.4745    0.4345
4273.841    0.4386    0.3928
4273.867    0.4185    0.3788
4273.892    0.4308    0.3986
4273.917    0.4655    0.4492
4273.942    0.5423    0.5223
4273.967    0.6281    0.6058
4273.992    0.7201    0.6863
4274.018    0.7918    0.7546
4274.043    0.8470    0.7978
4274.068    0.8414    0.8162
4274.093    0.8117    0.8123
4274.118    0.7610    0.7929
4274.143    0.7124    0.7682
4274.168    0.6711    0.7490
4274.194    0.6590    0.7432
4274.219    0.6736    0.7534
4274.244    0.7216    0.7752
4274.269    0.7820    0.8019
4274.294    0.8278    0.8262
4274.319    0.8596    0.8441
4274.345    0.8636    0.8543
# 038853  53  4273.030  4274.339
4273.030    1.0231    0.9757
4273.055    1.0219    0.9861
4273.080    1.0165    0.9904
4273.106    1.0055    0.9915
4273.131    1.0021    0.9913
4273.156    1.0134    0.9901
4273.181    1.0130    0.9854
4273.206    0.9743    0.9694
4273.231    0.9171    0.9279
4273.257    0.8306    0.8412
4273.282    0.6811    0.7175
4273.307    0.5278    0.5912
4273.332    0.4439    0.5181
4273.357    0.4416    0.5255
4273.382    0.5112    0.5818
4273.408    0.5818    0.6252
4273.433    0.6095    0.6184
4273.458    0.5943    0.5851
4273.483    0.5599    0.5702
4273.508    0.5809    0.6031
4273.533    0.6700    0.6781
4273.559    0.7909    0.7659
4273.584    0.8796    0.8232
4273.609    0.9156    0.8368
4273.634    0.9103    0.8164
4273.659    0.8572    0.7852
4273.684    0.7929    0.7612
4273.710    0.7539    0.7423
4273.735    0.6995    0.7133
4273.760    0.6246    0.6613
4273.785    0.5656    0.5910
4273.810    0.5294    0.5125
4273.835    0.4924    0.4316
4273.861    0.4385    0.3578
4273.886    0.3910    0.3230
4273.911    0.3879    0.3439
4273.936    0.4404    0.4184
4273.961    0.5368    0.5286
4273.987    0.6628    0.6557
4274.012    0.7843    0.7659
4274.037    0.8656    0.8463
4274.062    0.9053    0.8910
4274.087    0.8995    0.9003
4274.112    0.8529    0.8726
4274.138    0.7677    0.8057
4274.163    0.6566    0.7238
4274.188    0.5792    0.6625
4274.213    0.5813    0.6560
4274.238    0.6574    0.7076
4274.263    0.7688    0.7870
4274.289    0.8527    0.8596
4274.314    0.8923    0.9003
4274.339    0.9112    0.9154
# 039506  53  4273.029  4274.338
4273.029    1.0337    0.9901
4273.055    1.0335    0.9940
4273.080    1.0167    0.9952
4273.105    1.0100    0.9952
4273.130    1.0158    0.9947
4273.155    1.0207    0.9940
4273.180    1.0162    0.9922
4273.206    1.0048    0.9851
4273.231    0.9654    0.9634
4273.256    0.8758    0.9091
4273.281    0.7386    0.8095
4273.306    0.5990    0.6874
4273.331    0.5218    0.6069
4273.357    0.5196    0.6143
4273.382    0.5542    0.6677
4273.407    0.5932    0.6784
4273.432    0.6010    0.6136
4273.457    0.5623    0.5212
4273.482    0.5132    0.4742
4273.508    0.5368    0.5159
4273.533    0.6346    0.6294
4273.558    0.7652    0.7584
4273.583    0.8748    0.8435
4273.608    0.9213    0.8598
4273.634    0.9211    0.8200
4273.659    0.8722    0.7638
4273.684    0.8022    0.7236
4273.709    0.7369    0.7053
4273.734    0.6778    0.6787
4273.759    0.6056    0.6167
4273.785    0.5220    0.5389
4273.810    0.4854    0.4932
4273.835    0.4883    0.4688
4273.860    0.4703    0.4287
4273.885    0.4326    0.3770
4273.910    0.3835    0.3534
4273.936    0.3953    0.3842
4273.961    0.4718    0.4705
4273.986    0.6121    0.6010
4274.011    0.7630    0.7374
4274.036    0.8706    0.8373
4274.061    0.9162    0.8896
4274.087    0.9270    0.9030
4274.112    0.8829    0.8734
4274.137    0.7651    0.7896
4274.162    0.6263    0.6648
4274.187    0.5163    0.5563
4274.212    0.4888    0.5306
4274.238    0.5711    0.6114
4274.263    0.7021    0.7420
4274.288    0.8236    0.8543
4274.313    0.8876    0.9166
4274.338    0.9093    0.9386
# 039822  53  4273.030  4274.338
4273.030    1.0285    0.9851
4273.055    1.0347    0.9908
4273.080    1.0146    0.9927
4273.105    1.0009    0.9924
4273.130    1.0065    0.9920
4273.156    1.0016    0.9911
4273.181    1.0048    0.9876
4273.206    0.9915    0.9748
4273.231    0.9194    0.9369
4273.256    0.7998    0.8539
4273.281    0.6639    0.7229
4273.307    0.5200    0.5840
4273.332    0.4389    0.5236
4273.357    0.4659    0.5586
4273.382    0.5264    0.6236
4273.407    0.5678    0.6339
4273.432    0.5745    0.5746
4273.458    0.5346    0.5006
4273.483    0.5052    0.4842
4273.508    0.5434    0.5456
4273.533    0.6699    0.6604
4273.558    0.8104    0.7732
4273.583    0.8980    0.8343
4273.609    0.9234    0.8291
4273.634    0.8937    0.7823
4273.659    0.8320    0.7327
4273.684    0.7565    0.7050
4273.709    0.7039    0.6917
4273.734    0.6394    0.6596
4273.759    0.5580    0.5940
4273.785    0.5005    0.5177
4273.810    0.4705    0.4598
4273.835    0.4515    0.4036
4273.860    0.4158    0.3415
4273.885    0.3630    0.3033
4273.910    0.3475    0.3178
4273.936    0.3976    0.3889
4273.961    0.5098    0.5004
4273.986    0.6485    0.6358
4274.011    0.7847    0.7602
4274.036    0.8857    0.8449
4274.061    0.9209    0.8867
4274.087    0.9076    0.8908
4274.112    0.8344    0.8486
4274.137    0.7049    0.7549
4274.162    0.5758    0.6364
4274.187    0.4919    0.5541
4274.212    0.5073    0.5601
4274.238    0.6086    0.6554
4274.263    0.7342    0.7739
4274.288    0.8408    0.8622
4274.313    0.8813    0.9049
4274.338    0.8835    0.9158
# 040118  53  4273.036  4274.345
4273.036    1.0216    0.9872
4273.062    1.0193    0.9901
4273.087    1.0060    0.9904
4273.112    1.0021    0.9897
4273.137    1.0009    0.9890
4273.162    1.0116    0.9872
4273.187    1.0132    0.9811
4273.213    0.9710    0.9607
4273.238    0.8833    0.9078
4273.263    0.7444    0.8045
4273.288    0.5859    0.6644
4273.313    0.4761    0.5507
4273.338    0.4423    0.5264
4273.364    0.4603    0.5786
4273.389    0.4966    0.6104
4273.414    0.5195    0.5617
4273.439    0.4961    0.4641
4273.464    0.4431    0.3945
4273.489    0.4322    0.4058
4273.515    0.5135    0.5099
4273.540    0.6557    0.6551
4273.565    0.8181    0.7723
4273.590    0.9036    0.8119
4273.615    0.8849    0.7764
4273.640    0.8316    0.7053
4273.666    0.7475    0.6434
4273.691    0.6688    0.6179
4273.716    0.6100    0.6016
4273.741    0.5337    0.5516
4273.766    0.4514    0.4716
4273.791    0.3971    0.4102
4273.817    0.4012    0.3823
4273.842    0.3945    0.3531
4273.867    0.3503    0.3078
4273.892    0.3094    0.2787
4273.917    0.3061    0.2923
4273.942    0.3602    0.3551
4273.968    0.4784    0.4754
4273.993    0.6380    0.6216
4274.018    0.7809    0.7478
4274.043    0.8549    0.8243
4274.068    0.8874    0.8557
4274.093    0.8476    0.8428
4274.119    0.7417    0.7654
4274.144    0.6038    0.6331
4274.169    0.4599    0.4974
4274.194    0.3914    0.4344
4274.219    0.4487    0.4835
4274.244    0.5884    0.6157
4274.270    0.7279    0.7610
4274.295    0.8202    0.8500
4274.320    0.8464    0.8855
4274.345    0.8416    0.8894
# 040133  53  4273.030  4274.339
4273.030    0.9963    0.9535
4273.055    1.0002    0.9723
4273.080    0.9739    0.9802
4273.106    0.9703    0.9822
4273.131    0.9741    0.9820
4273.156    0.9712    0.9808
4273.181    0.9750    0.9745
4273.206    0.9667    0.9530
4273.231    0.9012    0.8997
4273.257    0.7688    0.7947
4273.282    0.6125    0.6543
4273.307    0.4689    0.5180
4273.332    0.3802    0.4406
4273.357    0.3788    0.4437
4273.382    0.4251    0.4927
4273.408    0.4889    0.5272
4273.433    0.5118    0.5138
4273.458    0.4880    0.4776
4273.483    0.4647    0.4663
4273.508    0.4896    0.5093
4273.533    0.5905    0.5991
4273.559    0.7318    0.7005
4273.584    0.8410    0.7617
4273.609    0.8750    0.7690
4273.634    0.8412    0.7365
4273.659    0.7764    0.6955
4273.684    0.7158    0.6671
4273.710    0.6618    0.6465
4273.735    0.5959    0.6131
4273.760    0.5177    0.5525
4273.785    0.4588    0.4736
4273.810    0.4094    0.3924
4273.835    0.3743    0.3169
4273.861    0.3227    0.2549
4273.886    0.2852    0.2306
4273.911    0.2880    0.2556
4273.936    0.3417    0.3290
4273.961    0.4438    0.4390
4273.986    0.5804    0.5675
4274.012    0.7158    0.6944
4274.037    0.8196    0.7867
4274.062    0.8690    0.8395
4274.087    0.8580    0.8494
4274.112    0.7954    0.8128
4274.137    0.6902    0.7320
4274.162    0.5608    0.6310
4274.188    0.4632    0.5545
4274.213    0.4620    0.5489
4274.238    0.5536    0.6108
4274.263    0.6733    0.7021
4274.288    0.7709    0.7797
4274.313    0.8080    0.8228
4274.339    0.8245    0.8344
# 041184  53  4273.036  4274.345
4273.036    0.9122    0.9082
4273.062    0.9371    0.9150
4273.087    0.9587    0.9152
4273.112    0.9478    0.9080
4273.137    0.9179    0.8923
4273.162    0.8810    0.8676
4273.187    0.8379    0.8348
4273.213    0.7962    0.7943
4273.238    0.7372    0.7520
4273.263    0.6971    0.7096
4273.288    0.6645    0.6710
4273.313    0.6206    0.6391
4273.338    0.5785    0.6167
4273.363    0.5582    0.6046
4273.389    0.5582    0.6031
4273.414    0.5599    0.6109
4273.439    0.5778    0.6259
4273.464    0.6142    0.6457
4273.489    0.6471    0.6677
4273.514    0.6797    0.6898
4273.540    0.7109    0.7101
4273.565    0.7360    0.7251
4273.590    0.7487    0.7337
4273.615    0.7516    0.7343
4273.640    0.7482    0.7263
4273.665    0.7238    0.7091
4273.691    0.7097    0.6820
4273.716    0.6769    0.6488
4273.741    0.6380    0.6108
4273.766    0.5970    0.5716
4273.791    0.5445    0.5351
4273.816    0.5188    0.5054
4273.842    0.5091    0.4861
4273.867    0.5135    0.4812
4273.892    0.5235    0.4910
4273.917    0.5512    0.5144
4273.942    0.5959    0.5489
4273.967    0.6242    0.5902
4273.993    0.6598    0.6356
4274.018    0.6952    0.6769
4274.043    0.7060    0.7120
4274.068    0.7229    0.7394
4274.093    0.7288    0.7582
4274.118    0.7398    0.7695
4274.144    0.7352    0.7755
4274.169    0.7382    0.7779
4274.194    0.7442    0.7793
4274.219    0.7430    0.7809
4274.244    0.7477    0.7836
4274.269    0.7677    0.7867
4274.295    0.7771    0.7896
4274.320    0.7947    0.7903
4274.345    0.8024    0.7878
# 041484  53  4273.036  4274.345
4273.036    1.0074    0.9739
4273.061    1.0037    0.9840
4273.086    0.9929    0.9874
4273.111    0.9931    0.9881
4273.137    0.9970    0.9874
4273.162    0.9959    0.9854
4273.187    0.9861    0.9766
4273.212    0.9510    0.9491
4273.237    0.8728    0.8859
4273.262    0.7458    0.7761
4273.288    0.5929    0.6299
4273.313    0.4622    0.5122
4273.338    0.4065    0.4692
4273.363    0.4317    0.5030
4273.388    0.4965    0.5596
4273.414    0.5528    0.5804
4273.439    0.5592    0.5537
4273.464    0.5246    0.5211
4273.489    0.5151    0.5272
4273.514    0.5673    0.5875
4273.539    0.6820    0.6805
4273.565    0.8085    0.7674
4273.590    0.8888    0.8072
4273.615    0.8983    0.7993
4273.640    0.8570    0.7644
4273.665    0.7995    0.7301
4273.690    0.7447    0.7086
4273.716    0.6852    0.6872
4273.741    0.6217    0.6468
4273.766    0.5555    0.5818
4273.791    0.4931    0.5040
4273.816    0.4529    0.4243
4273.841    0.4107    0.3487
4273.867    0.3604    0.2911
4273.892    0.3308    0.2806
4273.917    0.3499    0.3252
4273.942    0.4272    0.4166
4273.967    0.5497    0.5369
4273.992    0.6808    0.6631
4274.018    0.7982    0.7745
4274.043    0.8742    0.8461
4274.068    0.8939    0.8792
4274.093    0.8718    0.8730
4274.118    0.8022    0.8238
4274.143    0.6836    0.7393
4274.169    0.5657    0.6470
4274.194    0.5151    0.6013
4274.219    0.5551    0.6242
4274.244    0.6599    0.7008
4274.269    0.7754    0.7890
4274.294    0.8564    0.8535
4274.320    0.8821    0.8855
4274.345    0.8666    0.8915
# 041526  53  4273.029  4274.338
4273.029    1.0191    0.9786
4273.055    1.0065    0.9876
4273.080    1.0081    0.9904
4273.105    0.9993    0.9906
4273.130    0.9897    0.9901
4273.155    1.0018    0.9888
4273.180    1.0039    0.9833
4273.206    0.9804    0.9627
4273.231    0.9175    0.9108
4273.256    0.7880    0.8108
4273.281    0.6227    0.6719
4273.306    0.4844    0.5450
4273.331    0.4182    0.4927
4273.356    0.4378    0.5275
4273.382    0.5162    0.5935
4273.407    0.5740    0.6128
4273.432    0.5713    0.5749
4273.457    0.5409    0.5253
4273.482    0.5172    0.5176
4273.507    0.5712    0.5729
4273.533    0.6883    0.6755
4273.558    0.8082    0.7700
4273.583    0.8792    0.8198
4273.608    0.8978    0.8156
4273.633    0.8608    0.7788
4273.658    0.8076    0.7405
4273.684    0.7478    0.7180
4273.709    0.7013    0.7018
4273.734    0.6536    0.6659
4273.759    0.5719    0.6017
4273.784    0.5143    0.5252
4273.809    0.4769    0.4499
4273.835    0.4332    0.3723
4273.860    0.3771    0.3097
4273.885    0.3476    0.2872
4273.910    0.3584    0.3219
4273.935    0.4203    0.4069
4273.960    0.5338    0.5253
4273.986    0.6738    0.6602
4274.011    0.7978    0.7730
4274.036    0.8762    0.8498
4274.061    0.9032    0.8874
4274.086    0.8966    0.8867
4274.111    0.8249    0.8429
4274.137    0.7037    0.7530
4274.162    0.5836    0.6534
4274.187    0.5098    0.5928
4274.212    0.5385    0.6073
4274.237    0.6361    0.6863
4274.262    0.7532    0.7827
4274.288    0.8398    0.8561
4274.313    0.8823    0.8894
4274.338    0.8888    0.8958
# 042333  53  4273.037  4274.345
4273.037    0.9956    0.9614
4273.062    0.9972    0.9750
4273.087    0.9775    0.9811
4273.112    0.9820    0.9827
4273.138    0.9881    0.9811
4273.163    0.9736    0.9745
4273.188    0.9689    0.9552
4273.213    0.9443    0.9124
4273.238    0.8457    0.8356
4273.263    0.7050    0.7268
4273.289    0.5652    0.6044
4273.314    0.4488    0.5156
4273.339    0.4097    0.4818
4273.364    0.4422    0.4980
4273.389    0.4901    0.5315
4273.414    0.5355    0.5500
4273.440    0.5320    0.5465
4273.465    0.5156    0.5423
4273.490    0.5236    0.5626
4273.515    0.5903    0.6156
4273.540    0.6872    0.6860
4273.565    0.7921    0.7471
4273.591    0.8634    0.7788
4273.616    0.8784    0.7761
4273.641    0.8381    0.7540
4273.666    0.7779    0.7281
4273.691    0.7259    0.7036
4273.716    0.6700    0.6731
4273.742    0.6077    0.6243
4273.767    0.5479    0.5576
4273.792    0.4896    0.4775
4273.817    0.4351    0.3955
4273.842    0.3938    0.3256
4273.867    0.3523    0.2852
4273.892    0.3401    0.2887
4273.918    0.3685    0.3432
4273.943    0.4392    0.4353
4273.968    0.5609    0.5485
4273.993    0.6877    0.6621
4274.018    0.7896    0.7575
4274.043    0.8509    0.8224
4274.069    0.8724    0.8509
4274.094    0.8422    0.8393
4274.119    0.7667    0.7925
4274.144    0.6677    0.7253
4274.169    0.5681    0.6636
4274.194    0.5393    0.6355
4274.220    0.5733    0.6554
4274.245    0.6627    0.7096
4274.270    0.7619    0.7718
4274.295    0.8238    0.8198
4274.320    0.8395    0.8449
4274.345    0.8306    0.8511
# 042575  53  4273.036  4274.344
4273.036    1.0097    0.9793
4273.061    0.9995    0.9847
4273.086    0.9940    0.9854
4273.112    0.9833    0.9847
4273.137    0.9806    0.9840
4273.162    0.9781    0.9811
4273.187    0.9645    0.9674
4273.212    0.9322    0.9270
4273.237    0.8251    0.8389
4273.262    0.6488    0.6989
4273.288    0.4922    0.5423
4273.313    0.3912    0.4544
4273.338    0.3875    0.4646
4273.363    0.4372    0.5295
4273.388    0.5032    0.5652
4273.413    0.5175    0.5324
4273.439    0.4896    0.4646
4273.464    0.4476    0.4339
4273.489    0.4652    0.4749
4273.514    0.5838    0.5788
4273.539    0.7413    0.6981
4273.564    0.8572    0.7759
4273.590    0.8960    0.7840
4273.615    0.8506    0.7399
4273.640    0.7755    0.6861
4273.665    0.7129    0.6533
4273.690    0.6539    0.6408
4273.715    0.6041    0.6167
4273.741    0.5274    0.5539
4273.766    0.4538    0.4730
4273.791    0.4060    0.3988
4273.816    0.3796    0.3322
4273.841    0.3385    0.2694
4273.866    0.2891    0.2322
4273.892    0.2784    0.2460
4273.917    0.3249    0.3104
4273.942    0.4225    0.4151
4273.967    0.5620    0.5475
4273.992    0.7104    0.6805
4274.017    0.8113    0.7825
4274.042    0.8570    0.8412
4274.068    0.8614    0.8582
4274.093    0.8076    0.8266
4274.118    0.6950    0.7401
4274.143    0.5546    0.6194
4274.168    0.4446    0.5208
4274.193    0.4332    0.5016
4274.219    0.5269    0.5754
4274.244    0.6599    0.6877
4274.269    0.7645    0.7807
4274.294    0.8095    0.8293
4274.319    0.8239    0.8414
4274.344    0.8050    0.8320
# 043297  53  4273.036  4274.345
4273.036    1.0174    0.9804
4273.062    0.9979    0.9847
4273.087    0.9858    0.9851
4273.112    0.9890    0.9847
4273.137    0.9824    0.9833
4273.162    0.9895    0.9775
4273.187    0.9781    0.9574
4273.213    0.9188    0.9030
4273.238    0.7962    0.8026
4273.263    0.6166    0.6637
4273.288    0.4714    0.5346
4273.313    0.4011    0.4742
4273.338    0.4017    0.4970
4273.364    0.4597    0.5539
4273.389    0.5223    0.5700
4273.414    0.5394    0.5305
4273.439    0.4828    0.4770
4273.464    0.4732    0.4643
4273.489    0.5062    0.5175
4273.515    0.6128    0.6237
4273.540    0.7626    0.7259
4273.565    0.8602    0.7822
4273.590    0.8792    0.7786
4273.615    0.8464    0.7369
4273.640    0.7780    0.6923
4273.666    0.7130    0.6657
4273.691    0.6711    0.6497
4273.716    0.6069    0.6153
4273.741    0.5241    0.5507
4273.766    0.4641    0.4721
4273.791    0.4180    0.3968
4273.816    0.3743    0.3267
4273.842    0.3447    0.2661
4273.867    0.2963    0.2432
4273.892    0.2999    0.2712
4273.917    0.3622    0.3468
4273.942    0.4713    0.4584
4273.967    0.6200    0.5884
4273.993    0.7444    0.7147
4274.018    0.8243    0.8022
4274.043    0.8562    0.8486
4274.068    0.8435    0.8533
4274.093    0.7840    0.8104
4274.118    0.6683    0.7206
4274.144    0.5362    0.6076
4274.169    0.4520    0.5352
4274.194    0.4684    0.5398
4274.219    0.5698    0.6150
4274.244    0.6992    0.7142
4274.269    0.7805    0.7905
4274.295    0.8185    0.8287
4274.320    0.8102    0.8341
4274.345    0.7974    0.8230
# 043557  53  4273.036  4274.345
4273.036    1.0179    0.9815
4273.061    1.0081    0.9874
4273.086    1.0009    0.9892
4273.112    1.0093    0.9890
4273.137    0.9952    0.9876
4273.162    0.9911    0.9824
4273.187    0.9861    0.9663
4273.212    0.9421    0.9266
4273.237    0.8412    0.8494
4273.263    0.6976    0.7305
4273.288    0.5564    0.6087
4273.313    0.4587    0.5276
4273.338    0.4325    0.5142
4273.363    0.4671    0.5470
4273.388    0.5107    0.5742
4273.414    0.5343    0.5613
4273.439    0.5237    0.5242
4273.464    0.5011    0.5052
4273.489    0.5284    0.5354
4273.514    0.6121    0.6129
4273.539    0.7347    0.7062
4273.565    0.8337    0.7775
4273.590    0.8839    0.7982
4273.615    0.8724    0.7777
4273.640    0.8230    0.7398
4273.665    0.7596    0.7065
4273.690    0.7000    0.6812
4273.716    0.6427    0.6488
4273.741    0.5712    0.5979
4273.766    0.5144    0.5309
4273.791    0.4690    0.4596
4273.816    0.4286    0.3909
4273.841    0.3997    0.3309
4273.867    0.3665    0.2941
4273.892    0.3453    0.3014
4273.917    0.3755    0.3566
4273.942    0.4556    0.4520
4273.967    0.5776    0.5707
4273.992    0.7071    0.6896
4274.018    0.8067    0.7889
4274.043    0.8690    0.8468
4274.068    0.8754    0.8642
4274.093    0.8348    0.8383
4274.118    0.7439    0.7709
4274.143    0.6321    0.6800
4274.168    0.5379    0.6042
4274.194    0.5123    0.5834
4274.219    0.5723    0.6302
4274.244    0.6803    0.7165
4274.269    0.7788    0.8020
4274.294    0.8431    0.8596
4274.319    0.8730    0.8855
4274.345    0.8674    0.8898
# 043726  53  4273.030  4274.338
4273.030    1.0044    0.9663
4273.055    1.0005    0.9799
4273.080    0.9908    0.9849
4273.105    0.9908    0.9854
4273.131    0.9827    0.9849
4273.156    0.9836    0.9840
4273.181    0.9876    0.9795
4273.206    0.9716    0.9618
4273.231    0.9032    0.9143
4273.256    0.7901    0.8173
4273.281    0.6291    0.6744
4273.307    0.4673    0.5257
4273.332    0.3835    0.4514
4273.357    0.3860    0.4697
4273.382    0.4431    0.5316
4273.407    0.5076    0.5609
4273.432    0.5284    0.5287
4273.458    0.4932    0.4710
4273.483    0.4603    0.4529
4273.508    0.4923    0.5021
4273.533    0.6143    0.6048
4273.558    0.7554    0.7138
4273.583    0.8608    0.7791
4273.609    0.8861    0.7797
4273.634    0.8482    0.7364
4273.659    0.7797    0.6879
4273.684    0.7063    0.6596
4273.709    0.6507    0.6458
4273.734    0.5988    0.6173
4273.760    0.5216    0.5534
4273.785    0.4530    0.4747
4273.810    0.4233    0.3995
4273.835    0.3890    0.3292
4273.860    0.3425    0.2675
4273.885    0.2956    0.2376
4273.911    0.2895    0.2605
4273.936    0.3458    0.3324
4273.961    0.4558    0.4421
4273.986    0.5932    0.5737
4274.011    0.7295    0.7002
4274.036    0.8245    0.7945
4274.062    0.8584    0.8486
4274.087    0.8574    0.8584
4274.112    0.8002    0.8205
4274.137    0.6767    0.7323
4274.162    0.5405    0.6187
4274.187    0.4544    0.5351
4274.213    0.4559    0.5310
4274.238    0.5532    0.6069
4274.263    0.6882    0.7130
4274.288    0.7814    0.7976
4274.313    0.8297    0.8412
4274.338    0.8260    0.8513
# 044324  53  4273.030  4274.338
4273.030    1.0280    0.9815
4273.055    1.0221    0.9883
4273.080    1.0097    0.9904
4273.105    1.0000    0.9906
4273.130    1.0000    0.9901
4273.156    1.0104    0.9879
4273.181    1.0095    0.9793
4273.206    0.9750    0.9541
4273.231    0.9001    0.8956
4273.256    0.7612    0.7929
4273.281    0.5920    0.6625
4273.307    0.4776    0.5521
4273.332    0.4381    0.5208
4273.357    0.4754    0.5605
4273.382    0.5453    0.6132
4273.407    0.5966    0.6237
4273.432    0.5865    0.5893
4273.458    0.5540    0.5520
4273.483    0.5556    0.5595
4273.508    0.6076    0.6212
4273.533    0.7094    0.7122
4273.558    0.8435    0.7914
4273.583    0.8978    0.8283
4273.609    0.8929    0.8185
4273.634    0.8676    0.7847
4273.659    0.8125    0.7528
4273.684    0.7684    0.7332
4273.709    0.7241    0.7135
4273.734    0.6507    0.6744
4273.760    0.5847    0.6087
4273.785    0.5252    0.5339
4273.810    0.4941    0.4564
4273.835    0.4465    0.3802
4273.860    0.4036    0.3232
4273.885    0.3677    0.3117
4273.911    0.3860    0.3596
4273.936    0.4615    0.4524
4273.961    0.5861    0.5711
4273.986    0.7140    0.6928
4274.011    0.8155    0.7941
4274.036    0.8865    0.8608
4274.061    0.9135    0.8906
4274.087    0.8770    0.8825
4274.112    0.8032    0.8335
4274.137    0.7094    0.7513
4274.162    0.5970    0.6670
4274.187    0.5439    0.6242
4274.212    0.5869    0.6477
4274.238    0.6844    0.7258
4274.263    0.7820    0.8093
4274.288    0.8559    0.8684
4274.313    0.8833    0.8960
4274.338    0.8734    0.9007
# 044997  53  4273.029  4274.338
4273.029    1.0261    0.9658
4273.054    0.9986    0.9786
4273.079    0.9915    0.9827
4273.105    0.9649    0.9827
4273.130    0.9625    0.9820
4273.155    0.9879    0.9813
4273.180    0.9716    0.9763
4273.205    0.9480    0.9572
4273.230    0.8874    0.9057
4273.256    0.7577    0.7982
4273.281    0.5909    0.6494
4273.306    0.4554    0.5091
4273.331    0.3893    0.4448
4273.356    0.4026    0.4728
4273.381    0.4618    0.5344
4273.407    0.4973    0.5523
4273.432    0.5105    0.5071
4273.457    0.4738    0.4503
4273.482    0.4431    0.4419
4273.507    0.4923    0.5061
4273.532    0.6263    0.6202
4273.558    0.7929    0.7337
4273.583    0.8861    0.7872
4273.608    0.8867    0.7746
4273.633    0.8574    0.7233
4273.658    0.7766    0.6725
4273.683    0.6989    0.6458
4273.709    0.6424    0.6320
4273.734    0.5729    0.5977
4273.759    0.4891    0.5294
4273.784    0.4228    0.4502
4273.809    0.4045    0.3801
4273.834    0.3837    0.3146
4273.860    0.3208    0.2544
4273.885    0.2740    0.2310
4273.910    0.2858    0.2600
4273.935    0.3479    0.3368
4273.960    0.4594    0.4509
4273.985    0.6028    0.5855
4274.011    0.7191    0.7143
4274.036    0.7997    0.8006
4274.061    0.8598    0.8449
4274.086    0.8488    0.8484
4274.111    0.7782    0.8024
4274.136    0.6488    0.7045
4274.162    0.5144    0.5816
4274.187    0.4316    0.5056
4274.212    0.4499    0.5172
4274.237    0.5617    0.6063
4274.262    0.6918    0.7168
4274.287    0.7938    0.7974
4274.312    0.8236    0.8343
4274.338    0.8238    0.8387
# 045325  53  4273.036  4274.345
4273.036    1.0076    0.9772
4273.062    1.0231    0.9854
4273.087    1.0297    0.9879
4273.112    1.0023    0.9881
4273.137    0.9654    0.9870
4273.162    0.9721    0.9822
4273.187    0.9661    0.9669
4273.213    0.9298    0.9258
4273.238    0.8509    0.8472
4273.263    0.7198    0.7301
4273.288    0.5679    0.6039
4273.313    0.4481    0.5181
4273.338    0.4173    0.5044
4273.364    0.4632    0.5469
4273.389    0.5278    0.5864
4273.414    0.5662    0.5863
4273.439    0.5642    0.5555
4273.464    0.5260    0.5343
4273.489    0.5405    0.5559
4273.515    0.6094    0.6260
4273.540    0.7447    0.7112
4273.565    0.8352    0.7761
4273.590    0.8722    0.7984
4273.615    0.8732    0.7820
4273.640    0.8358    0.7497
4273.666    0.7711    0.7216
4273.691    0.7160    0.7034
4273.716    0.6683    0.6787
4273.741    0.6093    0.6326
4273.766    0.5489    0.5651
4273.791    0.4944    0.4873
4273.817    0.4547    0.4053
4273.842    0.4020    0.3364
4273.867    0.3638    0.2968
4273.892    0.3525    0.3051
4273.917    0.3937    0.3646
4273.942    0.4754    0.4633
4273.968    0.6066    0.5869
4273.993    0.7311    0.7029
4274.018    0.8239    0.7956
4274.043    0.8788    0.8541
4274.068    0.8865    0.8752
4274.093    0.8461    0.8568
4274.119    0.7593    0.7963
4274.144    0.6491    0.7140
4274.169    0.5558    0.6430
4274.194    0.5311    0.6204
4274.219    0.5888    0.6577
4274.244    0.6845    0.7315
4274.270    0.7851    0.8074
4274.295    0.8463    0.8547
4274.320    0.8794    0.8736
4274.345    0.8742    0.8740
# 046903  53  4273.030  4274.339
4273.030    1.0023    0.9777
4273.055    1.0148    0.9863
4273.081    1.0012    0.9892
4273.106    0.9943    0.9892
4273.131    0.9984    0.9888
4273.156    1.0005    0.9872
4273.181    1.0093    0.9811
4273.206    0.9876    0.9609
4273.232    0.9108    0.9074
4273.257    0.7900    0.8089
4273.282    0.6299    0.6748
4273.307    0.4944    0.5541
4273.332    0.4281    0.5042
4273.357    0.4319    0.5338
4273.383    0.5029    0.5882
4273.408    0.5468    0.5958
4273.433    0.5608    0.5500
4273.458    0.5196    0.4973
4273.483    0.4935    0.4903
4273.508    0.5414    0.5492
4273.533    0.6503    0.6521
4273.559    0.7858    0.7547
4273.584    0.8736    0.8057
4273.609    0.8825    0.7995
4273.634    0.8464    0.7586
4273.659    0.7936    0.7165
4273.684    0.7382    0.6914
4273.710    0.6744    0.6724
4273.735    0.6132    0.6349
4273.760    0.5384    0.5700
4273.785    0.4827    0.4951
4273.810    0.4604    0.4245
4273.835    0.4235    0.3568
4273.861    0.3607    0.2972
4273.886    0.3220    0.2757
4273.911    0.3331    0.3058
4273.936    0.3962    0.3839
4273.961    0.5126    0.4975
4273.986    0.6539    0.6270
4274.012    0.7702    0.7485
4274.037    0.8447    0.8297
4274.062    0.8804    0.8698
4274.087    0.8644    0.8690
4274.112    0.7921    0.8219
4274.137    0.6756    0.7306
4274.163    0.5473    0.6217
4274.188    0.4852    0.5578
4274.213    0.5216    0.5719
4274.238    0.6213    0.6534
4274.263    0.7345    0.7547
4274.288    0.8183    0.8310
4274.314    0.8523    0.8694
4274.339    0.8578    0.8766
# 049580  53  4273.037  4274.345
4273.037    1.0394    0.9831
4273.062    1.0172    0.9879
4273.087    1.0188    0.9888
4273.112    1.0111    0.9886
4273.137    0.9779    0.9876
4273.163    1.0062    0.9836
4273.188    0.9836    0.9694
4273.213    0.9175    0.9305
4273.238    0.8097    0.8490
4273.263    0.6766    0.7231
4273.288    0.5369    0.5882
4273.314    0.4339    0.5043
4273.339    0.4222    0.5114
4273.364    0.4747    0.5672
4273.389    0.5368    0.5994
4273.414    0.5614    0.5733
4273.439    0.5339    0.5184
4273.465    0.5066    0.4915
4273.490    0.5265    0.5293
4273.515    0.6139    0.6210
4273.540    0.7501    0.7251
4273.565    0.8553    0.7943
4273.590    0.8985    0.8067
4273.616    0.8845    0.7730
4273.641    0.8067    0.7290
4273.666    0.7337    0.6994
4273.691    0.6879    0.6831
4273.716    0.6458    0.6567
4273.741    0.5704    0.6020
4273.767    0.5028    0.5253
4273.792    0.4666    0.4522
4273.817    0.4399    0.3825
4273.842    0.3981    0.3180
4273.867    0.3432    0.2798
4273.892    0.3249    0.2911
4273.918    0.3702    0.3580
4273.943    0.4734    0.4633
4273.968    0.6245    0.5907
4273.993    0.7628    0.7140
4274.018    0.8362    0.8076
4274.043    0.8839    0.8616
4274.069    0.8906    0.8762
4274.094    0.8264    0.8463
4274.119    0.7178    0.7698
4274.144    0.5977    0.6662
4274.169    0.5110    0.5826
4274.194    0.4897    0.5670
4274.220    0.5645    0.6310
4274.245    0.6898    0.7293
4274.270    0.7998    0.8138
4274.295    0.8614    0.8612
4274.320    0.8638    0.8760
4274.345    0.8586    0.8714
# 049586  53  4273.029  4274.338
4273.029    0.9867    0.9592
4273.054    0.9888    0.9743
4273.079    0.9736    0.9804
4273.105    0.9632    0.9815
4273.130    0.9781    0.9811
4273.155    0.9815    0.9781
4273.180    0.9739    0.9663
4273.205    0.9315    0.9328
4273.230    0.8521    0.8610
4273.256    0.7086    0.7384
4273.281    0.5581    0.5966
4273.306    0.4313    0.4804
4273.331    0.3664    0.4337
4273.356    0.3928    0.4570
4273.381    0.4493    0.5050
4273.407    0.4979    0.5267
4273.432    0.5085    0.5084
4273.457    0.4715    0.4834
4273.482    0.4757    0.4922
4273.507    0.5378    0.5507
4273.532    0.6536    0.6408
4273.558    0.7909    0.7259
4273.583    0.8704    0.7654
4273.608    0.8823    0.7577
4273.633    0.8228    0.7233
4273.658    0.7506    0.6888
4273.683    0.6990    0.6660
4273.708    0.6509    0.6439
4273.734    0.5852    0.6006
4273.759    0.5085    0.5336
4273.784    0.4462    0.4523
4273.809    0.4073    0.3696
4273.834    0.3632    0.2957
4273.859    0.3117    0.2459
4273.885    0.2886    0.2391
4273.910    0.3098    0.2841
4273.935    0.3809    0.3731
4273.960    0.4925    0.4908
4273.985    0.6294    0.6166
4274.010    0.7711    0.7276
4274.036    0.8431    0.8087
4274.061    0.8586    0.8463
4274.086    0.8348    0.8408
4274.111    0.7651    0.7903
4274.136    0.6521    0.7049
4274.161    0.5252    0.6159
4274.187    0.4685    0.5662
4274.212    0.5020    0.5848
4274.237    0.6081    0.6551
4274.262    0.7191    0.7381
4274.287    0.7880    0.7998
4274.312    0.8196    0.8297
4274.338    0.8156    0.8337
# 049728  53  4273.030  4274.338
4273.030    1.0139    0.9779
4273.055    1.0069    0.9861
4273.080    1.0021    0.9886
4273.105    0.9966    0.9883
4273.130    0.9922    0.9876
4273.156    1.0076    0.9865
4273.181    0.9993    0.9811
4273.206    0.9727    0.9614
4273.231    0.8908    0.9087
4273.256    0.7530    0.8043
4273.281    0.5936    0.6561
4273.307    0.4562    0.5157
4273.332    0.3999    0.4640
4273.357    0.4237    0.5036
4273.382    0.4787    0.5660
4273.407    0.5284    0.5753
4273.432    0.5250    0.5232
4273.458    0.4786    0.4632
4273.483    0.4629    0.4604
4273.508    0.5264    0.5308
4273.533    0.6567    0.6471
4273.558    0.7936    0.7547
4273.583    0.8790    0.8067
4273.609    0.8966    0.7923
4273.634    0.8572    0.7415
4273.659    0.7771    0.6931
4273.684    0.7191    0.6677
4273.709    0.6586    0.6524
4273.734    0.5913    0.6146
4273.760    0.5132    0.5423
4273.785    0.4573    0.4657
4273.810    0.4253    0.3988
4273.835    0.3926    0.3343
4273.860    0.3474    0.2765
4273.885    0.3056    0.2537
4273.911    0.3078    0.2860
4273.936    0.3770    0.3663
4273.961    0.4947    0.4842
4273.986    0.6383    0.6206
4274.011    0.7732    0.7432
4274.036    0.8612    0.8264
4274.062    0.8904    0.8678
4274.087    0.8686    0.8654
4274.112    0.7912    0.8130
4274.137    0.6688    0.7106
4274.162    0.5211    0.5932
4274.187    0.4511    0.5226
4274.213    0.4865    0.5444
4274.238    0.5969    0.6421
4274.263    0.7241    0.7572
4274.288    0.8177    0.8395
4274.313    0.8509    0.8776
4274.338    0.8490    0.8847
# 049756  53  4273.036  4274.344
4273.036    1.0275    0.9815
4273.061    1.0100    0.9870
4273.086    0.9890    0.9879
4273.111    0.9929    0.9874
4273.136    0.9954    0.9867
4273.162    0.9975    0.9836
4273.187    0.9806    0.9705
4273.212    0.9328    0.9320
4273.237    0.8270    0.8472
4273.262    0.6640    0.7114
4273.287    0.5037    0.5610
4273.313    0.3974    0.4632
4273.338    0.3894    0.4666
4273.363    0.4435    0.5283
4273.388    0.4943    0.5685
4273.413    0.5218    0.5438
4273.438    0.4992    0.4836
4273.464    0.4611    0.4498
4273.489    0.4815    0.4853
4273.514    0.5744    0.5825
4273.539    0.7239    0.6981
4273.564    0.8402    0.7782
4273.589    0.8927    0.7941
4273.615    0.8690    0.7561
4273.640    0.8050    0.7052
4273.665    0.7434    0.6714
4273.690    0.6811    0.6558
4273.715    0.6250    0.6311
4273.740    0.5423    0.5744
4273.766    0.4659    0.4933
4273.791    0.4348    0.4189
4273.816    0.4048    0.3509
4273.841    0.3593    0.2877
4273.866    0.3108    0.2485
4273.891    0.2979    0.2571
4273.917    0.3309    0.3205
4273.942    0.4305    0.4240
4273.967    0.5713    0.5553
4273.992    0.7097    0.6872
4274.017    0.8314    0.7901
4274.042    0.8794    0.8504
4274.068    0.8704    0.8690
4274.093    0.8215    0.8395
4274.118    0.7050    0.7577
4274.143    0.5690    0.6422
4274.168    0.4695    0.5456
4274.193    0.4493    0.5231
4274.219    0.5401    0.5912
4274.244    0.6767    0.7011
4274.269    0.7764    0.7973
4274.294    0.8341    0.8517
4274.319    0.8551    0.8690
4274.344    0.8377    0.8640
# 050505  53  4273.036  4274.345
4273.036    1.0181    0.9813
4273.061    1.0123    0.9867
4273.086    1.0051    0.9876
4273.111    1.0076    0.9872
4273.137    0.9954    0.9865
4273.162    0.9940    0.9849
4273.187    0.9933    0.9786
4273.212    0.9592    0.9565
4273.237    0.8756    0.8993
4273.262    0.7337    0.7887
4273.288    0.5686    0.6339
4273.313    0.4482    0.5136
4273.338    0.4074    0.4869
4273.363    0.4372    0.5413
4273.388    0.4942    0.5902
4273.413    0.5265    0.5656
4273.439    0.5057    0.4822
4273.464    0.4519    0.4202
4273.489    0.4386    0.4319
4273.514    0.5202    0.5248
4273.539    0.6690    0.6587
4273.564    0.8166    0.7684
4273.590    0.8931    0.8074
4273.615    0.8939    0.7748
4273.640    0.8381    0.7117
4273.665    0.7572    0.6602
4273.690    0.6787    0.6386
4273.715    0.6212    0.6237
4273.741    0.5551    0.5739
4273.766    0.4702    0.4943
4273.791    0.4137    0.4229
4273.816    0.3970    0.3714
4273.841    0.3755    0.3184
4273.866    0.3303    0.2661
4273.892    0.2924    0.2483
4273.917    0.3013    0.2830
4273.942    0.3726    0.3641
4273.967    0.4962    0.4863
4273.992    0.6500    0.6286
4274.017    0.7827    0.7502
4274.043    0.8494    0.8279
4274.068    0.8696    0.8586
4274.093    0.8362    0.8466
4274.118    0.7434    0.7784
4274.143    0.6026    0.6569
4274.168    0.4667    0.5298
4274.194    0.4066    0.4676
4274.219    0.4649    0.5135
4274.244    0.6008    0.6326
4274.269    0.7332    0.7547
4274.294    0.8080    0.8312
4274.319    0.8333    0.8604
4274.345    0.8335    0.8598
# 051178  53  4273.036  4274.344
4273.036    1.0238    0.9892
4273.061    1.0219    0.9915
4273.086    1.0207    0.9915
4273.111    1.0172    0.9908
4273.136    1.0181    0.9904
4273.161    1.0257    0.9881
4273.187    1.0021    0.9777
4273.212    0.9249    0.9460
4273.237    0.8179    0.8704
4273.262    0.6786    0.7398
4273.287    0.5150    0.5918
4273.312    0.4336    0.5070
4273.338    0.4430    0.5320
4273.363    0.5083    0.6072
4273.388    0.5682    0.6337
4273.413    0.5786    0.5808
4273.438    0.5355    0.5025
4273.463    0.4891    0.4709
4273.489    0.5096    0.5234
4273.514    0.6209    0.6377
4273.539    0.7714    0.7584
4273.564    0.8902    0.8299
4273.589    0.9419    0.8321
4273.614    0.9032    0.7860
4273.640    0.8482    0.7288
4273.665    0.7693    0.6971
4273.690    0.7042    0.6869
4273.715    0.6488    0.6630
4273.740    0.5592    0.6009
4273.765    0.4862    0.5236
4273.791    0.4684    0.4603
4273.816    0.4496    0.4043
4273.841    0.4025    0.3384
4273.866    0.3588    0.2918
4273.891    0.3383    0.2993
4273.916    0.3719    0.3612
4273.942    0.4862    0.4715
4273.967    0.6362    0.6074
4273.992    0.7621    0.7386
4274.017    0.8596    0.8310
4274.042    0.9110    0.8792
4274.067    0.9082    0.8913
4274.093    0.8620    0.8584
4274.118    0.7342    0.7711
4274.143    0.5942    0.6483
4274.168    0.4857    0.5513
4274.193    0.4857    0.5414
4274.218    0.5899    0.6255
4274.244    0.7188    0.7537
4274.269    0.8215    0.8504
4274.294    0.8692    0.8987
4274.319    0.8746    0.9118
4274.344    0.8674    0.9070
# 053721  53  4273.037  4274.345
4273.037    1.0200    0.9790
4273.062    1.0165    0.9865
4273.087    1.0088    0.9890
4273.112    0.9947    0.9892
4273.137    0.9975    0.9886
4273.163    1.0042    0.9854
4273.188    0.9876    0.9732
4273.213    0.9358    0.9384
4273.238    0.8389    0.8636
4273.263    0.7081    0.7415
4273.288    0.5507    0.5980
4273.314    0.4230    0.4863
4273.339    0.3912    0.4607
4273.364    0.4355    0.5040
4273.389    0.4987    0.5564
4273.414    0.5415    0.5666
4273.439    0.5399    0.5358
4273.464    0.5079    0.5070
4273.490    0.5096    0.5238
4273.515    0.5820    0.5944
4273.540    0.7094    0.6915
4273.565    0.8224    0.7723
4273.590    0.8827    0.8067
4273.615    0.8913    0.7936
4273.641    0.8449    0.7553
4273.666    0.7805    0.7218
4273.691    0.7286    0.6997
4273.716    0.6679    0.6744
4273.741    0.5944    0.6276
4273.766    0.5346    0.5582
4273.792    0.4733    0.4763
4273.817    0.4343    0.3976
4273.842    0.3988    0.3261
4273.867    0.3491    0.2791
4273.892    0.3262    0.2780
4273.917    0.3524    0.3302
4273.943    0.4387    0.4312
4273.968    0.5682    0.5553
4273.993    0.6981    0.6816
4274.018    0.8132    0.7856
4274.043    0.8823    0.8527
4274.068    0.8896    0.8798
4274.094    0.8626    0.8632
4274.119    0.7849    0.8024
4274.144    0.6598    0.7104
4274.169    0.5482    0.6242
4274.194    0.5097    0.5886
4274.219    0.5599    0.6239
4274.245    0.6711    0.7127
4274.270    0.7777    0.8028
4274.295    0.8509    0.8654
4274.320    0.8804    0.8941
4274.345    0.8764    0.8995
# 054375  53  4273.029  4274.338
4273.029    0.9906    0.9443
4273.054    0.9725    0.9636
4273.079    0.9632    0.9741
4273.105    0.9716    0.9784
4273.130    0.9775    0.9779
4273.155    0.9761    0.9716
4273.180    0.9614    0.9537
4273.205    0.9279    0.9150
4273.230    0.8539    0.8470
4273.256    0.7427    0.7461
4273.281    0.6109    0.6362
4273.306    0.4851    0.5423
4273.331    0.4281    0.4900
4273.356    0.4440    0.4851
4273.381    0.4802    0.5098
4273.407    0.5222    0.5383
4273.432    0.5297    0.5530
4273.457    0.5153    0.5610
4273.482    0.5346    0.5793
4273.507    0.5888    0.6190
4273.532    0.6662    0.6755
4273.558    0.7700    0.7335
4273.583    0.8533    0.7704
4273.608    0.8736    0.7813
4273.633    0.8598    0.7711
4273.658    0.8132    0.7509
4273.683    0.7511    0.7268
4273.709    0.7006    0.6953
4273.734    0.6421    0.6518
4273.759    0.5736    0.5905
4273.784    0.5180    0.5140
4273.809    0.4762    0.4321
4273.834    0.4221    0.3588
4273.860    0.3776    0.3095
4273.885    0.3445    0.3028
4273.910    0.3696    0.3420
4273.935    0.4313    0.4212
4273.960    0.5316    0.5252
4273.985    0.6564    0.6345
4274.011    0.7561    0.7347
4274.036    0.8406    0.8046
4274.061    0.8821    0.8416
4274.086    0.8486    0.8435
4274.111    0.7849    0.8132
4274.136    0.7029    0.7617
4274.162    0.6197    0.7066
4274.187    0.5727    0.6751
4274.212    0.5884    0.6784
4274.237    0.6642    0.7132
4274.262    0.7391    0.7624
4274.287    0.7993    0.8074
4274.312    0.8429    0.8366
4274.338    0.8596    0.8492
# 055459  53  4273.030  4274.338
4273.030    1.0132    0.9741
4273.055    1.0009    0.9836
4273.080    0.9952    0.9867
4273.105    0.9915    0.9870
4273.131    0.9933    0.9863
4273.156    0.9799    0.9838
4273.181    0.9808    0.9732
4273.206    0.9406    0.9419
4273.231    0.8566    0.8724
4273.256    0.7268    0.7554
4273.281    0.5625    0.6128
4273.307    0.4384    0.4958
4273.332    0.3973    0.4630
4273.357    0.4297    0.5025
4273.382    0.4952    0.5556
4273.407    0.5446    0.5677
4273.432    0.5453    0.5358
4273.458    0.5117    0.5020
4273.483    0.5105    0.5142
4273.508    0.5716    0.5817
4273.533    0.6869    0.6789
4273.558    0.8170    0.7623
4273.583    0.8837    0.7987
4273.609    0.8758    0.7851
4273.634    0.8468    0.7468
4273.659    0.7856    0.7125
4273.684    0.7114    0.6917
4273.709    0.6530    0.6699
4273.734    0.5921    0.6265
4273.760    0.5235    0.5550
4273.785    0.4737    0.4753
4273.810    0.4376    0.3956
4273.835    0.3855    0.3223
4273.860    0.3381    0.2715
4273.885    0.3128    0.2659
4273.911    0.3340    0.3172
4273.936    0.4199    0.4124
4273.961    0.5426    0.5348
4273.986    0.6885    0.6619
4274.011    0.8004    0.7690
4274.036    0.8813    0.8400
4274.062    0.9047    0.8720
4274.087    0.8698    0.8604
4274.112    0.7854    0.8043
4274.137    0.6563    0.7133
4274.162    0.5363    0.6227
4274.187    0.4941    0.5796
4274.213    0.5456    0.6104
4274.238    0.6519    0.6928
4274.263    0.7547    0.7816
4274.288    0.8224    0.8433
4274.313    0.8616    0.8710
4274.338    0.8562    0.8744
# 055868  53  4273.029  4274.338
4273.029    1.0069    0.9838
4273.054    0.9995    0.9886
4273.079    1.0074    0.9897
4273.105    1.0030    0.9895
4273.130    0.9959    0.9888
4273.155    1.0148    0.9870
4273.180    1.0055    0.9788
4273.205    0.9539    0.9532
4273.230    0.8754    0.8915
4273.256    0.7471    0.7754
4273.281    0.5768    0.6358
4273.306    0.4641    0.5315
4273.331    0.4381    0.5155
4273.356    0.4785    0.5703
4273.381    0.5445    0.6200
4273.407    0.5853    0.6070
4273.432    0.5583    0.5499
4273.457    0.5232    0.5091
4273.482    0.5164    0.5299
4273.507    0.6003    0.6139
4273.532    0.7525    0.7233
4273.558    0.8762    0.8093
4273.583    0.9247    0.8348
4273.608    0.9068    0.8102
4273.633    0.8555    0.7647
4273.658    0.7890    0.7286
4273.683    0.7466    0.7101
4273.709    0.6830    0.6879
4273.734    0.6115    0.6389
4273.759    0.5411    0.5665
4273.784    0.4944    0.4928
4273.809    0.4664    0.4228
4273.834    0.4146    0.3514
4273.860    0.3589    0.2957
4273.885    0.3403    0.2919
4273.910    0.3723    0.3456
4273.935    0.4475    0.4445
4273.960    0.5801    0.5711
4273.985    0.7204    0.7000
4274.011    0.8272    0.8056
4274.036    0.8896    0.8660
4274.061    0.8958    0.8880
4274.086    0.8730    0.8712
4274.111    0.7649    0.8082
4274.136    0.6477    0.7075
4274.162    0.5324    0.6073
4274.187    0.5063    0.5716
4274.212    0.5723    0.6183
4274.237    0.6860    0.7166
4274.262    0.7963    0.8123
4274.287    0.8584    0.8716
4274.312    0.8710    0.8945
4274.338    0.8644    0.8947
# 059589  53  4273.036  4274.345
4273.036    1.0249    0.9779
4273.062    1.0214    0.9840
4273.087    1.0058    0.9847
4273.112    0.9901    0.9840
4273.137    0.9961    0.9831
4273.162    0.9986    0.9802
4273.187    0.9936    0.9681
4273.213    0.9406    0.9303
4273.238    0.8121    0.8488
4273.263    0.6551    0.7171
4273.288    0.4998    0.5698
4273.313    0.4136    0.4732
4273.338    0.3889    0.4683
4273.364    0.4244    0.5226
4273.389    0.4699    0.5498
4273.414    0.4905    0.5114
4273.439    0.4523    0.4414
4273.464    0.4174    0.4041
4273.489    0.4386    0.4398
4273.515    0.5331    0.5488
4273.540    0.6890    0.6741
4273.565    0.8125    0.7589
4273.590    0.8529    0.7720
4273.615    0.8455    0.7271
4273.640    0.7843    0.6650
4273.666    0.6929    0.6213
4273.691    0.6390    0.6045
4273.716    0.5856    0.5824
4273.741    0.5029    0.5272
4273.766    0.4243    0.4518
4273.791    0.3921    0.3861
4273.817    0.3800    0.3311
4273.842    0.3426    0.2789
4273.867    0.3007    0.2405
4273.892    0.2838    0.2414
4273.917    0.3059    0.2893
4273.942    0.3822    0.3802
4273.968    0.5170    0.5114
4273.993    0.6674    0.6460
4274.018    0.7867    0.7534
4274.043    0.8517    0.8173
4274.068    0.8474    0.8391
4274.093    0.7929    0.8125
4274.119    0.6885    0.7241
4274.144    0.5438    0.5994
4274.169    0.4330    0.4929
4274.194    0.4058    0.4651
4274.219    0.4882    0.5315
4274.244    0.6136    0.6498
4274.270    0.7386    0.7603
4274.295    0.8006    0.8202
4274.320    0.8078    0.8387
4274.345    0.7916    0.8323
# 059610  53  4273.030  4274.339
4273.030    1.0191    0.9788
4273.055    1.0261    0.9872
4273.080    1.0158    0.9901
4273.105    1.0012    0.9904
4273.131    0.9886    0.9899
4273.156    0.9979    0.9890
4273.181    1.0012    0.9842
4273.206    0.9665    0.9669
4273.231    0.8964    0.9204
4273.256    0.7901    0.8258
4273.282    0.6308    0.6806
4273.307    0.4821    0.5453
4273.332    0.4110    0.4815
4273.357    0.4289    0.5093
4273.382    0.4918    0.5739
4273.407    0.5534    0.5992
4273.433    0.5662    0.5613
4273.458    0.5300    0.5083
4273.483    0.5041    0.4966
4273.508    0.5420    0.5512
4273.533    0.6560    0.6534
4273.558    0.7965    0.7561
4273.584    0.8829    0.8156
4273.609    0.9032    0.8134
4273.634    0.8758    0.7736
4273.659    0.8205    0.7298
4273.684    0.7516    0.7036
4273.709    0.7011    0.6872
4273.735    0.6390    0.6527
4273.760    0.5482    0.5901
4273.785    0.4878    0.5149
4273.810    0.4622    0.4429
4273.835    0.4256    0.3722
4273.860    0.3819    0.3087
4273.886    0.3460    0.2789
4273.911    0.3381    0.3055
4273.936    0.3877    0.3830
4273.961    0.4972    0.4976
4273.986    0.6483    0.6294
4274.011    0.7805    0.7495
4274.037    0.8624    0.8370
4274.062    0.8999    0.8794
4274.087    0.8995    0.8829
4274.112    0.8253    0.8414
4274.137    0.7089    0.7539
4274.162    0.5797    0.6473
4274.188    0.4951    0.5735
4274.213    0.5192    0.5818
4274.238    0.6199    0.6627
4274.263    0.7418    0.7681
4274.288    0.8299    0.8500
4274.313    0.8702    0.8925
4274.339    0.8780    0.9041
# 062175  53  4273.037  4274.345
4273.037    1.0021    0.9727
4273.062    0.9904    0.9824
4273.087    0.9784    0.9851
4273.112    0.9817    0.9854
4273.137    0.9842    0.9847
4273.163    0.9811    0.9808
4273.188    0.9802    0.9663
4273.213    0.9404    0.9262
4273.238    0.8316    0.8435
4273.263    0.6836    0.7158
4273.288    0.5240    0.5739
4273.314    0.4124    0.4724
4273.339    0.3877    0.4584
4273.364    0.4388    0.5057
4273.389    0.5022    0.5516
4273.414    0.5333    0.5502
4273.439    0.5120    0.5104
4273.464    0.4836    0.4796
4273.490    0.4908    0.5005
4273.515    0.5661    0.5765
4273.540    0.7057    0.6761
4273.565    0.8343    0.7539
4273.590    0.8913    0.7807
4273.615    0.8712    0.7607
4273.641    0.8085    0.7203
4273.666    0.7504    0.6902
4273.691    0.6894    0.6730
4273.716    0.6318    0.6488
4273.741    0.5698    0.5976
4273.766    0.4945    0.5224
4273.792    0.4503    0.4368
4273.817    0.4056    0.3582
4273.842    0.3580    0.2899
4273.867    0.3130    0.2493
4273.892    0.2953    0.2562
4273.917    0.3308    0.3152
4273.943    0.4170    0.4208
4273.968    0.5471    0.5470
4273.993    0.6936    0.6736
4274.018    0.7987    0.7762
4274.043    0.8509    0.8412
4274.068    0.8668    0.8652
4274.094    0.8279    0.8437
4274.119    0.7286    0.7761
4274.144    0.6009    0.6778
4274.169    0.5051    0.5902
4274.194    0.4751    0.5594
4274.219    0.5493    0.6008
4274.245    0.6710    0.6898
4274.270    0.7623    0.7716
4274.295    0.8132    0.8219
4274.320    0.8414    0.8393
4274.345    0.8335    0.8350
# 062816  53  4273.029  4274.338
4273.029    1.0188    0.9641
4273.054    1.0044    0.9784
4273.079    0.9895    0.9847
4273.105    0.9714    0.9867
4273.130    0.9804    0.9863
4273.155    0.9842    0.9833
4273.180    1.0039    0.9734
4273.205    0.9719    0.9471
4273.230    0.8970    0.8923
4273.256    0.7934    0.7971
4273.281    0.6439    0.6816
4273.306    0.5135    0.5772
4273.331    0.4500    0.5222
4273.356    0.4443    0.5260
4273.381    0.4958    0.5600
4273.407    0.5520    0.5824
4273.432    0.5694    0.5732
4273.457    0.5341    0.5523
4273.482    0.5298    0.5530
4273.507    0.5741    0.5936
4273.532    0.6651    0.6654
4273.558    0.7755    0.7423
4273.583    0.8570    0.7885
4273.608    0.8896    0.7967
4273.633    0.8708    0.7770
4273.658    0.8234    0.7485
4273.683    0.7630    0.7234
4273.709    0.7068    0.6978
4273.734    0.6545    0.6604
4273.759    0.5868    0.6033
4273.784    0.5234    0.5305
4273.809    0.4775    0.4515
4273.834    0.4301    0.3766
4273.860    0.3942    0.3186
4273.885    0.3615    0.3006
4273.910    0.3738    0.3313
4273.935    0.4179    0.4076
4273.960    0.5217    0.5145
4273.985    0.6364    0.6314
4274.011    0.7449    0.7406
4274.036    0.8370    0.8175
4274.061    0.8752    0.8588
4274.086    0.8652    0.8620
4274.111    0.7995    0.8268
4274.136    0.7081    0.7610
4274.162    0.6192    0.6842
4274.187    0.5460    0.6365
4274.212    0.5518    0.6386
4274.237    0.6275    0.6875
4274.262    0.7362    0.7570
4274.287    0.8243    0.8175
4274.313    0.8559    0.8547
4274.338    0.8736    0.8666
# 063048  53  4273.029  4274.338
4273.029    1.0155    0.9768
4273.054    0.9908    0.9854
4273.079    0.9716    0.9876
4273.104    0.9587    0.9874
4273.130    0.9867    0.9867
4273.155    0.9949    0.9854
4273.180    0.9931    0.9795
4273.205    0.9775    0.9581
4273.230    0.9082    0.9022
4273.255    0.7661    0.7929
4273.281    0.5990    0.6350
4273.306    0.4516    0.5019
4273.331    0.3918    0.4543
4273.356    0.4095    0.4955
4273.381    0.4542    0.5521
4273.406    0.4958    0.5492
4273.432    0.4893    0.4816
4273.457    0.4405    0.4176
4273.482    0.4265    0.4139
4273.507    0.4897    0.4884
4273.532    0.6242    0.6132
4273.557    0.7894    0.7291
4273.583    0.8644    0.7836
4273.608    0.8654    0.7631
4273.633    0.8056    0.7039
4273.658    0.7454    0.6497
4273.683    0.6755    0.6237
4273.708    0.6163    0.6101
4273.734    0.5466    0.5695
4273.759    0.4625    0.4966
4273.784    0.4130    0.4213
4273.809    0.3962    0.3625
4273.834    0.3641    0.3083
4273.859    0.3137    0.2577
4273.885    0.2809    0.2362
4273.910    0.2863    0.2635
4273.935    0.3425    0.3365
4273.960    0.4450    0.4504
4273.985    0.6042    0.5891
4274.010    0.7461    0.7173
4274.036    0.8181    0.8078
4274.061    0.8451    0.8492
4274.086    0.8295    0.8466
4274.111    0.7530    0.7887
4274.136    0.6132    0.6756
4274.161    0.4790    0.5475
4274.187    0.4085    0.4708
4274.212    0.4473    0.4966
4274.237    0.5793    0.6028
4274.262    0.7124    0.7263
4274.287    0.8024    0.8132
4274.312    0.8397    0.8519
4274.338    0.8377    0.8566
# 063636  53  4273.029  4274.338
4273.029    1.0081    0.9750
4273.054    1.0160    0.9836
4273.080    1.0048    0.9865
4273.105    0.9961    0.9870
4273.130    0.9913    0.9856
4273.155    0.9827    0.9804
4273.180    0.9734    0.9649
4273.205    0.9226    0.9275
4273.230    0.8500    0.8559
4273.256    0.7248    0.7447
4273.281    0.5822    0.6266
4273.306    0.4746    0.5394
4273.331    0.4362    0.5117
4273.356    0.4543    0.5326
4273.381    0.4941    0.5601
4273.407    0.5253    0.5587
4273.432    0.5253    0.5317
4273.457    0.5076    0.5133
4273.482    0.5169    0.5346
4273.507    0.5867    0.6002
4273.532    0.6997    0.6863
4273.558    0.8089    0.7589
4273.583    0.8792    0.7878
4273.608    0.8817    0.7764
4273.633    0.8404    0.7435
4273.658    0.7697    0.7104
4273.683    0.7122    0.6834
4273.709    0.6522    0.6515
4273.734    0.5844    0.6042
4273.759    0.5255    0.5398
4273.784    0.4701    0.4670
4273.809    0.4293    0.3948
4273.834    0.3952    0.3319
4273.860    0.3625    0.2916
4273.885    0.3425    0.2935
4273.910    0.3610    0.3419
4273.935    0.4382    0.4306
4273.960    0.5560    0.5441
4273.985    0.6819    0.6611
4274.011    0.7914    0.7633
4274.036    0.8590    0.8278
4274.061    0.8756    0.8525
4274.086    0.8391    0.8354
4274.111    0.7539    0.7780
4274.136    0.6458    0.6957
4274.161    0.5525    0.6212
4274.187    0.5149    0.5906
4274.212    0.5528    0.6217
4274.237    0.6494    0.6949
4274.262    0.7523    0.7750
4274.287    0.8147    0.8343
4274.312    0.8437    0.8644
4274.338    0.8445    0.8716
# 064150  53  4273.036  4274.344
4273.036    1.0212    0.9781
4273.061    1.0102    0.9842
4273.086    0.9966    0.9851
4273.111    0.9888    0.9847
4273.137    0.9975    0.9838
4273.162    1.0005    0.9795
4273.187    0.9784    0.9632
4273.212    0.9135    0.9190
4273.237    0.7960    0.8279
4273.262    0.6436    0.6896
4273.288    0.4855    0.5381
4273.313    0.3880    0.4503
4273.338    0.3805    0.4505
4273.363    0.4166    0.5012
4273.388    0.4704    0.5304
4273.413    0.4839    0.5027
4273.439    0.4598    0.4451
4273.464    0.4284    0.4209
4273.489    0.4441    0.4626
4273.514    0.5460    0.5630
4273.539    0.6926    0.6781
4273.564    0.8102    0.7549
4273.589    0.8624    0.7665
4273.615    0.8433    0.7239
4273.640    0.7723    0.6694
4273.665    0.6998    0.6326
4273.690    0.6347    0.6136
4273.715    0.5706    0.5863
4273.740    0.5006    0.5300
4273.766    0.4333    0.4526
4273.791    0.3934    0.3825
4273.816    0.3703    0.3203
4273.841    0.3316    0.2650
4273.866    0.2889    0.2326
4273.891    0.2773    0.2425
4273.917    0.3162    0.3021
4273.942    0.4101    0.4009
4273.967    0.5485    0.5284
4273.992    0.6894    0.6592
4274.017    0.7934    0.7630
4274.042    0.8496    0.8253
4274.068    0.8504    0.8431
4274.093    0.7947    0.8095
4274.118    0.6797    0.7226
4274.143    0.5416    0.6051
4274.168    0.4471    0.5112
4274.193    0.4311    0.4927
4274.218    0.5159    0.5594
4274.244    0.6391    0.6753
4274.269    0.7523    0.7746
4274.294    0.8164    0.8325
4274.319    0.8239    0.8519
4274.344    0.8072    0.8476
# 064747  53  4273.029  4274.338
4273.029    1.0231    0.9849
4273.054    1.0167    0.9899
4273.079    1.0195    0.9913
4273.104    1.0184    0.9908
4273.130    1.0007    0.9901
4273.155    0.9881    0.9890
4273.180    0.9858    0.9845
4273.205    0.9623    0.9681
4273.230    0.9108    0.9224
4273.255    0.7686    0.8262
4273.281    0.6160    0.6787
4273.306    0.4832    0.5489
4273.331    0.4310    0.5043
4273.356    0.4595    0.5513
4273.381    0.5133    0.6093
4273.406    0.5421    0.5980
4273.432    0.5369    0.5177
4273.457    0.4893    0.4458
4273.482    0.4614    0.4411
4273.507    0.5246    0.5194
4273.532    0.6563    0.6483
4273.557    0.8059    0.7654
4273.583    0.8908    0.8192
4273.608    0.8970    0.7987
4273.633    0.8578    0.7398
4273.658    0.7832    0.6852
4273.683    0.6992    0.6592
4273.708    0.6428    0.6471
4273.734    0.5979    0.6070
4273.759    0.5085    0.5331
4273.784    0.4381    0.4608
4273.809    0.4228    0.4108
4273.834    0.4082    0.3617
4273.859    0.3621    0.3062
4273.885    0.3228    0.2755
4273.910    0.3226    0.2968
4273.935    0.3697    0.3664
4273.960    0.4874    0.4802
4273.985    0.6449    0.6207
4274.011    0.7721    0.7523
4274.036    0.8541    0.8339
4274.061    0.8927    0.8716
4274.086    0.8782    0.8692
4274.111    0.7912    0.8145
4274.136    0.6598    0.7032
4274.162    0.5196    0.5690
4274.187    0.4442    0.4944
4274.212    0.4621    0.5217
4274.237    0.5905    0.6330
4274.262    0.7338    0.7614
4274.287    0.8253    0.8504
4274.313    0.8813    0.8904
4274.338    0.8748    0.8962
# 070319  53  4273.036  4274.344
4273.036    1.0216    0.9904
4273.061    1.0195    0.9920
4273.086    1.0109    0.9920
4273.111    1.0046    0.9913
4273.137    1.0090    0.9904
4273.162    1.0097    0.9874
4273.187    0.9876    0.9761
4273.212    0.9326    0.9430
4273.237    0.8300    0.8678
4273.262    0.6817    0.7440
4273.288    0.5405    0.6049
4273.313    0.4618    0.5342
4273.338    0.4585    0.5564
4273.363    0.5055    0.6148
4273.388    0.5473    0.6233
4273.413    0.5473    0.5601
4273.439    0.5170    0.4773
4273.464    0.4816    0.4509
4273.489    0.5145    0.5071
4273.514    0.6317    0.6255
4273.539    0.7890    0.7494
4273.564    0.8867    0.8226
4273.590    0.9213    0.8239
4273.615    0.8921    0.7757
4273.640    0.8198    0.7186
4273.665    0.7485    0.6831
4273.690    0.6882    0.6671
4273.715    0.6240    0.6369
4273.741    0.5440    0.5687
4273.766    0.4732    0.4945
4273.791    0.4408    0.4413
4273.816    0.4320    0.3964
4273.841    0.4048    0.3421
4273.866    0.3542    0.2996
4273.892    0.3306    0.3026
4273.917    0.3665    0.3574
4273.942    0.4614    0.4589
4273.967    0.6101    0.5937
4273.992    0.7528    0.7268
4274.017    0.8549    0.8219
4274.043    0.8980    0.8722
4274.068    0.8937    0.8800
4274.093    0.8358    0.8408
4274.118    0.7143    0.7458
4274.143    0.5707    0.6192
4274.168    0.4722    0.5229
4274.194    0.4682    0.5181
4274.219    0.5621    0.6087
4274.244    0.7068    0.7374
4274.269    0.8156    0.8406
4274.294    0.8718    0.8943
4274.319    0.8837    0.9105
4274.344    0.8730    0.9074
# 072604  53  4273.030  4274.339
4273.030    1.0106    0.9790
4273.055    1.0130    0.9870
4273.080    1.0109    0.9895
4273.105    0.9966    0.9892
4273.131    0.9959    0.9888
4273.156    0.9970    0.9874
4273.181    0.9947    0.9817
4273.206    0.9645    0.9616
4273.231    0.8845    0.9089
4273.256    0.7572    0.8059
4273.282    0.5968    0.6554
4273.307    0.4669    0.5255
4273.332    0.4103    0.4758
4273.357    0.4289    0.5130
4273.382    0.4843    0.5702
4273.407    0.5276    0.5745
4273.433    0.5224    0.5167
4273.458    0.4828    0.4582
4273.483    0.4673    0.4556
4273.508    0.5244    0.5269
4273.533    0.6539    0.6445
4273.558    0.7997    0.7532
4273.584    0.8821    0.8070
4273.609    0.8921    0.7932
4273.634    0.8602    0.7432
4273.659    0.7898    0.6947
4273.684    0.7127    0.6680
4273.709    0.6467    0.6500
4273.735    0.5821    0.6073
4273.760    0.4995    0.5359
4273.785    0.4429    0.4604
4273.810    0.4174    0.3967
4273.835    0.3949    0.3364
4273.860    0.3538    0.2815
4273.886    0.3140    0.2583
4273.911    0.3134    0.2880
4273.936    0.3699    0.3670
4273.961    0.4890    0.4855
4273.986    0.6421    0.6230
4274.011    0.7788    0.7459
4274.037    0.8682    0.8316
4274.062    0.8921    0.8696
4274.087    0.8658    0.8650
4274.112    0.7925    0.8098
4274.137    0.6592    0.7053
4274.162    0.5253    0.5874
4274.188    0.4449    0.5164
4274.213    0.4737    0.5408
4274.238    0.5933    0.6400
4274.263    0.7256    0.7563
4274.288    0.8204    0.8398
4274.313    0.8648    0.8788
4274.339    0.8620    0.8861
# 075676  53  4273.030  4274.339
4273.030    1.0411    0.9836
4273.055    1.0433    0.9892
4273.081    1.0342    0.9906
4273.106    1.0259    0.9901
4273.131    1.0233    0.9892
4273.156    1.0216    0.9876
4273.181    1.0160    0.9820
4273.206    0.9761    0.9629
4273.232    0.8859    0.9076
4273.257    0.7410    0.7978
4273.282    0.5689    0.6414
4273.307    0.4343    0.4987
4273.332    0.3771    0.4427
4273.357    0.3904    0.4797
4273.383    0.4278    0.5315
4273.408    0.4487    0.5106
4273.433    0.4364    0.4278
4273.458    0.3863    0.3529
4273.483    0.3469    0.3440
4273.508    0.3723    0.4190
4273.534    0.5005    0.5613
4273.559    0.6798    0.6942
4273.584    0.8160    0.7553
4273.609    0.8507    0.7278
4273.634    0.7963    0.6495
4273.659    0.7031    0.5757
4273.685    0.6149    0.5398
4273.710    0.5490    0.5306
4273.735    0.4863    0.5004
4273.760    0.4162    0.4338
4273.785    0.3624    0.3695
4273.810    0.3487    0.3364
4273.836    0.3496    0.3123
4273.861    0.3183    0.2770
4273.886    0.2803    0.2483
4273.911    0.2768    0.2510
4273.936    0.3155    0.2940
4273.961    0.4163    0.3860
4273.987    0.5652    0.5275
4274.012    0.7124    0.6654
4274.037    0.8085    0.7638
4274.062    0.8435    0.8155
4274.087    0.8153    0.8213
4274.112    0.7208    0.7640
4274.137    0.5796    0.6389
4274.163    0.4398    0.4862
4274.188    0.3664    0.3976
4274.213    0.3958    0.4184
4274.238    0.5198    0.5393
4274.263    0.6659    0.6950
4274.288    0.7716    0.8145
4274.314    0.8138    0.8752
4274.339    0.8155    0.8892
# 076114  53  4273.036  4274.344
4273.036    1.0191    0.9797
4273.061    1.0074    0.9858
4273.086    0.9954    0.9870
4273.111    0.9901    0.9865
4273.136    0.9904    0.9858
4273.162    0.9947    0.9838
4273.187    0.9863    0.9741
4273.212    0.9425    0.9434
4273.237    0.8426    0.8704
4273.262    0.6926    0.7432
4273.287    0.5292    0.5893
4273.313    0.4134    0.4741
4273.338    0.3841    0.4607
4273.363    0.4214    0.5184
4273.388    0.4834    0.5652
4273.413    0.5257    0.5456
4273.438    0.5019    0.4810
4273.464    0.4551    0.4352
4273.489    0.4600    0.4599
4273.514    0.5554    0.5540
4273.539    0.7042    0.6767
4273.564    0.8375    0.7695
4273.589    0.8972    0.7958
4273.615    0.8706    0.7600
4273.640    0.8123    0.7034
4273.665    0.7350    0.6618
4273.690    0.6713    0.6440
4273.715    0.6145    0.6243
4273.740    0.5451    0.5732
4273.765    0.4633    0.4964
4273.791    0.4169    0.4197
4273.816    0.4013    0.3557
4273.841    0.3637    0.2934
4273.866    0.3115    0.2475
4273.891    0.2870    0.2448
4273.916    0.3110    0.2932
4273.942    0.3908    0.3899
4273.967    0.5280    0.5169
4273.992    0.6827    0.6533
4274.017    0.7995    0.7654
4274.042    0.8622    0.8344
4274.067    0.8710    0.8612
4274.093    0.8276    0.8412
4274.118    0.7350    0.7663
4274.143    0.5898    0.6486
4274.168    0.4643    0.5383
4274.193    0.4317    0.4974
4274.218    0.4959    0.5503
4274.244    0.6314    0.6671
4274.269    0.7563    0.7750
4274.294    0.8222    0.8402
4274.319    0.8341    0.8640
4274.344    0.8247    0.8618
# 077749  53  4273.029  4274.338
4273.029    0.9515    0.9298
4273.055    0.9559    0.9504
4273.080    0.9652    0.9616
4273.105    0.9585    0.9652
4273.130    0.9524    0.9601
4273.155    0.9430    0.9438
4273.180    0.9230    0.9118
4273.206    0.8788    0.8570
4273.231    0.8045    0.7840
4273.256    0.6968    0.6984
4273.281    0.5882    0.6142
4273.306    0.4999    0.5478
4273.331    0.4569    0.5100
4273.357    0.4594    0.5018
4273.382    0.4850    0.5146
4273.407    0.5170    0.5367
4273.432    0.5355    0.5607
4273.457    0.5469    0.5867
4273.482    0.5670    0.6179
4273.508    0.6105    0.6574
4273.533    0.6982    0.6979
4273.558    0.7754    0.7332
4273.583    0.8236    0.7560
4273.608    0.8310    0.7633
4273.633    0.8255    0.7567
4273.659    0.7793    0.7379
4273.684    0.7350    0.7101
4273.709    0.6792    0.6714
4273.734    0.6162    0.6199
4273.759    0.5631    0.5560
4273.784    0.5119    0.4845
4273.809    0.4580    0.4152
4273.835    0.4096    0.3590
4273.860    0.3840    0.3329
4273.885    0.3786    0.3419
4273.910    0.4085    0.3866
4273.935    0.4800    0.4600
4273.960    0.5698    0.5494
4273.986    0.6710    0.6434
4274.011    0.7654    0.7211
4274.036    0.8177    0.7762
4274.061    0.8285    0.8039
4274.086    0.8106    0.8048
4274.111    0.7586    0.7845
4274.137    0.6849    0.7523
4274.162    0.6292    0.7243
4274.187    0.6037    0.7101
4274.212    0.6190    0.7145
4274.237    0.6714    0.7349
4274.262    0.7386    0.7626
4274.288    0.7974    0.7896
4274.313    0.8217    0.8076
4274.338    0.8343    0.8166
# 078217  53  4273.030  4274.338
4273.030    1.0207    0.9861
4273.055    1.0219    0.9906
4273.080    1.0153    0.9917
4273.105    1.0067    0.9915
4273.130    1.0093    0.9908
4273.155    1.0060    0.9897
4273.181    1.0025    0.9845
4273.206    0.9759    0.9663
4273.231    0.9036    0.9179
4273.256    0.7752    0.8207
4273.281    0.6184    0.6836
4273.306    0.4896    0.5627
4273.331    0.4400    0.5248
4273.357    0.4749    0.5757
4273.382    0.5454    0.6345
4273.407    0.5983    0.6314
4273.432    0.5865    0.5707
4273.457    0.5393    0.5131
4273.482    0.5230    0.5142
4273.508    0.5863    0.5910
4273.533    0.7193    0.7044
4273.558    0.8496    0.8019
4273.583    0.9188    0.8441
4273.608    0.9253    0.8287
4273.633    0.8808    0.7832
4273.659    0.8110    0.7398
4273.684    0.7582    0.7186
4273.709    0.7135    0.7021
4273.734    0.6418    0.6607
4273.759    0.5540    0.5906
4273.784    0.5028    0.5176
4273.810    0.4753    0.4501
4273.835    0.4435    0.3813
4273.860    0.3904    0.3186
4273.885    0.3494    0.2971
4273.910    0.3598    0.3343
4273.935    0.4293    0.4207
4273.961    0.5514    0.5469
4273.986    0.7016    0.6800
4274.011    0.8266    0.7920
4274.036    0.8906    0.8628
4274.061    0.9131    0.8937
4274.086    0.8931    0.8874
4274.112    0.8074    0.8323
4274.137    0.6823    0.7337
4274.162    0.5658    0.6256
4274.187    0.5007    0.5673
4274.212    0.5439    0.5959
4274.237    0.6583    0.6925
4274.263    0.7725    0.8030
4274.288    0.8480    0.8740
4274.313    0.8804    0.9047
4274.338    0.8756    0.9093
# 079672  53  4273.036  4274.344
4273.036    1.0179    0.9786
4273.061    1.0030    0.9849
4273.086    0.9845    0.9865
4273.112    0.9911    0.9861
4273.137    0.9904    0.9854
4273.162    0.9886    0.9811
4273.187    0.9817    0.9656
4273.212    0.9288    0.9238
4273.237    0.8155    0.8379
4273.263    0.6630    0.7013
4273.288    0.5114    0.5621
4273.313    0.4148    0.4764
4273.338    0.4038    0.4765
4273.363    0.4553    0.5303
4273.388    0.5152    0.5696
4273.414    0.5426    0.5546
4273.439    0.5187    0.5098
4273.464    0.4845    0.4883
4273.489    0.5112    0.5243
4273.514    0.6051    0.6125
4273.539    0.7444    0.7140
4273.564    0.8529    0.7838
4273.590    0.8935    0.7982
4273.615    0.8732    0.7679
4273.640    0.8141    0.7253
4273.665    0.7528    0.6950
4273.690    0.6947    0.6770
4273.715    0.6286    0.6492
4273.741    0.5609    0.5917
4273.766    0.4962    0.5162
4273.791    0.4501    0.4377
4273.816    0.4140    0.3624
4273.841    0.3667    0.2961
4273.866    0.3187    0.2595
4273.892    0.3115    0.2748
4273.917    0.3577    0.3425
4273.942    0.4568    0.4496
4273.967    0.5976    0.5776
4273.992    0.7258    0.7015
4274.017    0.8264    0.7971
4274.043    0.8744    0.8549
4274.068    0.8714    0.8694
4274.093    0.8260    0.8402
4274.118    0.7285    0.7656
4274.143    0.5972    0.6645
4274.168    0.4992    0.5825
4274.194    0.4918    0.5660
4274.219    0.5704    0.6245
4274.244    0.6898    0.7191
4274.269    0.7901    0.8030
4274.294    0.8364    0.8517
4274.319    0.8572    0.8678
4274.344    0.8449    0.8640
# 085042  53  4273.037  4274.345
4273.037    1.0086    0.9725
4273.062    0.9949    0.9808
4273.087    0.9840    0.9829
4273.112    0.9741    0.9824
4273.137    0.9804    0.9820
4273.163    0.9883    0.9795
4273.188    0.9757    0.9683
4273.213    0.9356    0.9341
4273.238    0.8348    0.8572
4273.263    0.6772    0.7285
4273.288    0.5231    0.5765
4273.314    0.4051    0.4617
4273.339    0.3665    0.4418
4273.364    0.4047    0.4910
4273.389    0.4754    0.5379
4273.414    0.5063    0.5293
4273.439    0.4932    0.4782
4273.464    0.4555    0.4406
4273.490    0.4591    0.4647
4273.515    0.5480    0.5535
4273.540    0.6928    0.6690
4273.565    0.8289    0.7572
4273.590    0.8962    0.7834
4273.615    0.8752    0.7535
4273.641    0.8063    0.6992
4273.666    0.7327    0.6595
4273.691    0.6665    0.6399
4273.716    0.6066    0.6179
4273.741    0.5315    0.5673
4273.766    0.4598    0.4914
4273.792    0.4158    0.4104
4273.817    0.3870    0.3395
4273.842    0.3442    0.2746
4273.867    0.2954    0.2311
4273.892    0.2731    0.2322
4273.917    0.3018    0.2841
4273.943    0.3862    0.3832
4273.968    0.5186    0.5091
4273.993    0.6690    0.6419
4274.018    0.7831    0.7520
4274.043    0.8480    0.8215
4274.068    0.8666    0.8488
4274.094    0.8207    0.8293
4274.119    0.7191    0.7572
4274.144    0.5817    0.6460
4274.169    0.4631    0.5425
4274.194    0.4240    0.5030
4274.219    0.4896    0.5495
4274.245    0.6278    0.6555
4274.270    0.7340    0.7547
4274.295    0.8009    0.8158
4274.320    0.8155    0.8381
4274.345    0.7965    0.8346
# 085810  53  4273.036  4274.345
4273.036    1.0083    0.9689
4273.062    0.9984    0.9793
4273.087    0.9901    0.9829
4273.112    0.9849    0.9833
4273.137    0.9813    0.9817
4273.162    0.9808    0.9752
4273.187    0.9743    0.9552
4273.213    0.9204    0.9051
4273.238    0.8108    0.8168
4273.263    0.6645    0.6931
4273.288    0.5142    0.5655
4273.313    0.4156    0.4794
4273.338    0.3876    0.4612
4273.364    0.4332    0.4964
4273.389    0.4974    0.5347
4273.414    0.5354    0.5433
4273.439    0.5231    0.5272
4273.464    0.5000    0.5190
4273.489    0.5217    0.5475
4273.515    0.5999    0.6183
4273.540    0.7171    0.7000
4273.565    0.8258    0.7614
4273.590    0.8724    0.7823
4273.615    0.8638    0.7672
4273.640    0.8168    0.7362
4273.666    0.7570    0.7070
4273.691    0.6990    0.6841
4273.716    0.6422    0.6531
4273.741    0.5753    0.6020
4273.766    0.5078    0.5306
4273.791    0.4577    0.4485
4273.817    0.4233    0.3640
4273.842    0.3733    0.2979
4273.867    0.3292    0.2649
4273.892    0.3181    0.2795
4273.917    0.3604    0.3434
4273.942    0.4575    0.4449
4273.968    0.5869    0.5700
4273.993    0.7142    0.6864
4274.018    0.8065    0.7793
4274.043    0.8628    0.8377
4274.068    0.8648    0.8568
4274.093    0.8236    0.8350
4274.119    0.7403    0.7725
4274.144    0.6314    0.6923
4274.169    0.5363    0.6268
4274.194    0.5105    0.6084
4274.219    0.5802    0.6457
4274.244    0.6794    0.7168
4274.270    0.7766    0.7905
4274.295    0.8387    0.8377
4274.320    0.8507    0.8578
4274.345    0.8428    0.8592
# 088194  53  4273.036  4274.344
4273.036    1.0095    0.9811
4273.061    1.0109    0.9874
4273.086    1.0060    0.9888
4273.111    0.9959    0.9883
4273.137    0.9927    0.9879
4273.162    1.0012    0.9861
4273.187    0.9984    0.9781
4273.212    0.9629    0.9521
4273.237    0.8688    0.8872
4273.262    0.7122    0.7688
4273.288    0.5516    0.6115
4273.313    0.4337    0.4949
4273.338    0.3948    0.4717
4273.363    0.4376    0.5271
4273.388    0.5089    0.5809
4273.413    0.5394    0.5698
4273.439    0.5184    0.5045
4273.464    0.4786    0.4555
4273.489    0.4727    0.4713
4273.514    0.5539    0.5581
4273.539    0.6998    0.6786
4273.564    0.8300    0.7759
4273.590    0.8931    0.8104
4273.615    0.8867    0.7827
4273.640    0.8356    0.7295
4273.665    0.7651    0.6871
4273.690    0.6976    0.6676
4273.715    0.6381    0.6489
4273.741    0.5700    0.5981
4273.766    0.4977    0.5218
4273.791    0.4386    0.4466
4273.816    0.4149    0.3810
4273.841    0.3853    0.3161
4273.866    0.3314    0.2644
4273.891    0.3011    0.2552
4273.917    0.3206    0.3026
4273.942    0.3999    0.3949
4273.967    0.5287    0.5214
4273.992    0.6798    0.6584
4274.017    0.8030    0.7723
4274.042    0.8702    0.8435
4274.068    0.8896    0.8734
4274.093    0.8537    0.8580
4274.118    0.7549    0.7907
4274.143    0.6165    0.6783
4274.168    0.4962    0.5664
4274.193    0.4522    0.5171
4274.219    0.5086    0.5640
4274.244    0.6337    0.6727
4274.269    0.7588    0.7816
4274.294    0.8412    0.8504
4274.319    0.8622    0.8774
4274.344    0.8441    0.8778
# 088945  53  4273.029  4274.338
4273.029    0.9621    0.9462
4273.055    0.9748    0.9598
4273.080    0.9736    0.9672
4273.105    0.9705    0.9676
4273.130    0.9638    0.9594
4273.155    0.9579    0.9404
4273.180    0.9256    0.9080
4273.206    0.8758    0.8586
4273.231    0.8141    0.7980
4273.256    0.7293    0.7303
4273.281    0.6434    0.6651
4273.306    0.5753    0.6121
4273.331    0.5374    0.5785
4273.357    0.5236    0.5661
4273.382    0.5274    0.5724
4273.407    0.5513    0.5902
4273.432    0.5793    0.6145
4273.457    0.6045    0.6419
4273.482    0.6358    0.6722
4273.508    0.6728    0.7057
4273.533    0.7246    0.7377
4273.558    0.7766    0.7661
4273.583    0.8170    0.7870
4273.608    0.8484    0.7974
4273.633    0.8517    0.7960
4273.659    0.8185    0.7818
4273.684    0.7768    0.7563
4273.709    0.7335    0.7188
4273.734    0.6745    0.6697
4273.759    0.6217    0.6112
4273.784    0.5744    0.5480
4273.810    0.5242    0.4860
4273.835    0.4819    0.4397
4273.860    0.4598    0.4163
4273.885    0.4608    0.4214
4273.910    0.4883    0.4558
4273.935    0.5423    0.5143
4273.961    0.6167    0.5903
4273.986    0.6987    0.6662
4274.011    0.7730    0.7333
4274.036    0.8217    0.7838
4274.061    0.8408    0.8138
4274.086    0.8397    0.8234
4274.112    0.7936    0.8166
4274.137    0.7501    0.8015
4274.162    0.7071    0.7863
4274.187    0.6874    0.7782
4274.212    0.6968    0.7807
4274.237    0.7337    0.7932
4274.263    0.7793    0.8132
4274.288    0.8192    0.8337
4274.313    0.8555    0.8509
4274.338    0.8810    0.8628
# 089282  53  4273.037  4274.345
4273.037    1.0058    0.9741
4273.062    1.0021    0.9840
4273.087    0.9982    0.9881
4273.112    0.9929    0.9890
4273.137    0.9995    0.9879
4273.162    0.9984    0.9829
4273.188    0.9863    0.9669
4273.213    0.9417    0.9298
4273.238    0.8686    0.8598
4273.263    0.7456    0.7563
4273.288    0.5991    0.6406
4273.313    0.4879    0.5513
4273.339    0.4519    0.5190
4273.364    0.4760    0.5423
4273.389    0.5362    0.5818
4273.414    0.5864    0.6015
4273.439    0.5818    0.5944
4273.464    0.5675    0.5836
4273.489    0.5707    0.5973
4273.515    0.6226    0.6483
4273.540    0.7253    0.7178
4273.565    0.8299    0.7800
4273.590    0.8823    0.8134
4273.615    0.8894    0.8145
4273.640    0.8720    0.7954
4273.666    0.8207    0.7709
4273.691    0.7727    0.7487
4273.716    0.7186    0.7208
4273.741    0.6528    0.6769
4273.766    0.5913    0.6136
4273.791    0.5380    0.5363
4273.817    0.4898    0.4509
4273.842    0.4442    0.3777
4273.867    0.4016    0.3323
4273.892    0.3802    0.3323
4273.917    0.4100    0.3834
4273.942    0.4878    0.4754
4273.968    0.5983    0.5932
4273.993    0.7183    0.7050
4274.018    0.8251    0.7965
4274.043    0.8790    0.8572
4274.068    0.8974    0.8829
4274.093    0.8700    0.8726
4274.119    0.8087    0.8270
4274.144    0.7129    0.7619
4274.169    0.6226    0.7016
4274.194    0.5853    0.6745
4274.219    0.6214    0.6939
4274.244    0.7079    0.7483
4274.270    0.8006    0.8138
4274.295    0.8658    0.8622
4274.320    0.8829    0.8880
4274.345    0.8925    0.8956
# 089474  53  4273.036  4274.345
4273.036    0.9995    0.9790
4273.061    0.9977    0.9858
4273.086    0.9872    0.9879
4273.112    0.9915    0.9876
4273.137    0.9993    0.9867
4273.162    0.9963    0.9827
4273.187    0.9750    0.9676
4273.212    0.9279    0.9264
4273.237    0.8257    0.8418
4273.263    0.6724    0.7058
4273.288    0.5186    0.5635
4273.313    0.4139    0.4694
4273.338    0.3896    0.4587
4273.363    0.4352    0.5061
4273.388    0.4903    0.5471
4273.414    0.5135    0.5381
4273.439    0.5020    0.4959
4273.464    0.4763    0.4709
4273.489    0.4940    0.5003
4273.514    0.5849    0.5843
4273.539    0.7170    0.6882
4273.565    0.8339    0.7679
4273.590    0.8821    0.7892
4273.615    0.8684    0.7635
4273.640    0.8065    0.7203
4273.665    0.7459    0.6863
4273.690    0.6883    0.6650
4273.716    0.6217    0.6352
4273.741    0.5471    0.5814
4273.766    0.4787    0.5079
4273.791    0.4331    0.4313
4273.816    0.4072    0.3591
4273.841    0.3686    0.2959
4273.867    0.3194    0.2576
4273.892    0.3051    0.2670
4273.917    0.3410    0.3264
4273.942    0.4306    0.4274
4273.967    0.5590    0.5537
4273.992    0.6973    0.6809
4274.018    0.8141    0.7863
4274.043    0.8714    0.8476
4274.068    0.8776    0.8666
4274.093    0.8293    0.8400
4274.118    0.7335    0.7661
4274.143    0.6052    0.6636
4274.169    0.4993    0.5741
4274.194    0.4790    0.5525
4274.219    0.5506    0.6062
4274.244    0.6736    0.7032
4274.269    0.7843    0.7956
4274.294    0.8420    0.8543
4274.320    0.8616    0.8782
4274.345    0.8539    0.8784
# 089912  53  4273.030  4274.339
4273.030    0.9508    0.9354
4273.055    0.9532    0.9526
4273.080    0.9736    0.9638
4273.105    0.9759    0.9689
4273.131    0.9676    0.9665
4273.156    0.9654    0.9541
4273.181    0.9402    0.9285
4273.206    0.9057    0.8863
4273.231    0.8398    0.8264
4273.256    0.7568    0.7527
4273.282    0.6602    0.6717
4273.307    0.5739    0.6033
4273.332    0.5172    0.5562
4273.357    0.4956    0.5357
4273.382    0.4990    0.5391
4273.407    0.5283    0.5585
4273.433    0.5531    0.5861
4273.458    0.5712    0.6153
4273.483    0.6031    0.6464
4273.508    0.6489    0.6803
4273.533    0.7013    0.7165
4273.558    0.7595    0.7509
4273.584    0.8145    0.7795
4273.609    0.8457    0.7954
4273.634    0.8488    0.7987
4273.659    0.8268    0.7896
4273.684    0.7892    0.7690
4273.709    0.7546    0.7371
4273.735    0.6987    0.6907
4273.760    0.6387    0.6337
4273.785    0.5784    0.5674
4273.810    0.5314    0.4991
4273.835    0.4845    0.4392
4273.860    0.4459    0.3997
4273.886    0.4298    0.3900
4273.911    0.4493    0.4152
4273.936    0.4955    0.4710
4273.961    0.5685    0.5475
4273.986    0.6642    0.6321
4274.011    0.7511    0.7112
4274.037    0.8164    0.7762
4274.062    0.8541    0.8158
4274.087    0.8620    0.8316
4274.112    0.8321    0.8266
4274.137    0.7640    0.8084
4274.162    0.7112    0.7865
4274.188    0.6834    0.7705
4274.213    0.6745    0.7681
4274.238    0.7052    0.7797
4274.263    0.7582    0.8009
4274.288    0.8076    0.8258
4274.313    0.8484    0.8480
4274.339    0.8760    0.8642
# 090004  53  4273.036  4274.345
4273.036    1.0118    0.9790
4273.061    0.9952    0.9836
4273.086    0.9786    0.9836
4273.112    0.9748    0.9829
4273.137    0.9784    0.9822
4273.162    0.9890    0.9779
4273.187    0.9727    0.9616
4273.212    0.9068    0.9152
4273.237    0.7741    0.8188
4273.263    0.6087    0.6671
4273.288    0.4681    0.5207
4273.313    0.3928    0.4440
4273.338    0.3870    0.4616
4273.363    0.4300    0.5206
4273.388    0.4794    0.5404
4273.414    0.4881    0.4917
4273.439    0.4505    0.4256
4273.464    0.4198    0.4048
4273.489    0.4562    0.4599
4273.514    0.5826    0.5754
4273.539    0.7422    0.6979
4273.565    0.8466    0.7707
4273.590    0.8776    0.7663
4273.615    0.8321    0.7130
4273.640    0.7561    0.6542
4273.665    0.6860    0.6204
4273.690    0.6237    0.6063
4273.716    0.5554    0.5752
4273.741    0.4733    0.5092
4273.766    0.4063    0.4303
4273.791    0.3752    0.3645
4273.816    0.3579    0.3071
4273.841    0.3200    0.2528
4273.867    0.2743    0.2221
4273.892    0.2657    0.2397
4273.917    0.3105    0.3037
4273.942    0.4090    0.4084
4273.967    0.5558    0.5423
4273.992    0.7045    0.6750
4274.018    0.8111    0.7771
4274.043    0.8642    0.8300
4274.068    0.8590    0.8397
4274.093    0.7822    0.7978
4274.118    0.6534    0.6987
4274.143    0.5105    0.5708
4274.169    0.4083    0.4746
4274.194    0.4099    0.4725
4274.219    0.5099    0.5587
4274.244    0.6479    0.6792
4274.269    0.7542    0.7743
4274.294    0.8089    0.8219
4274.320    0.8102    0.8320
4274.345    0.7802    0.8205
# 091287  53  4273.030  4274.339
4273.030    1.0165    0.9698
4273.056    1.0097    0.9813
4273.081    0.9881    0.9847
4273.106    0.9861    0.9847
4273.131    0.9811    0.9840
4273.156    0.9820    0.9829
4273.181    0.9886    0.9772
4273.207    0.9572    0.9563
4273.232    0.8843    0.9030
4273.257    0.7598    0.8000
4273.282    0.6026    0.6561
4273.307    0.4631    0.5223
4273.332    0.3915    0.4618
4273.358    0.4046    0.4903
4273.383    0.4569    0.5441
4273.408    0.5007    0.5516
4273.433    0.5035    0.5005
4273.458    0.4656    0.4411
4273.483    0.4417    0.4312
4273.509    0.4948    0.4984
4273.534    0.6199    0.6139
4273.559    0.7628    0.7246
4273.584    0.8696    0.7809
4273.609    0.8835    0.7704
4273.634    0.8364    0.7191
4273.660    0.7624    0.6653
4273.685    0.6939    0.6372
4273.710    0.6279    0.6213
4273.735    0.5620    0.5853
4273.760    0.4870    0.5176
4273.785    0.4191    0.4408
4273.811    0.3925    0.3722
4273.836    0.3715    0.3120
4273.861    0.3281    0.2588
4273.886    0.2868    0.2358
4273.911    0.2862    0.2609
4273.936    0.3420    0.3327
4273.962    0.4527    0.4482
4273.987    0.6010    0.5821
4274.012    0.7381    0.7071
4274.037    0.8281    0.7958
4274.062    0.8700    0.8414
4274.087    0.8393    0.8437
4274.113    0.7637    0.7921
4274.138    0.6452    0.6901
4274.163    0.5084    0.5704
4274.188    0.4249    0.4940
4274.213    0.4401    0.5051
4274.238    0.5445    0.5946
4274.264    0.6755    0.7120
4274.289    0.7759    0.7954
4274.314    0.8160    0.8346
4274.339    0.8121    0.8406
# 096184  53  4273.029  4274.338
4273.029    1.0083    0.9678
4273.054    1.0032    0.9806
4273.079    1.0028    0.9854
4273.105    0.9820    0.9858
4273.130    0.9845    0.9854
4273.155    0.9947    0.9845
4273.180    0.9858    0.9788
4273.205    0.9612    0.9587
4273.230    0.8910    0.9051
4273.256    0.7668    0.7952
4273.281    0.6010    0.6452
4273.306    0.4488    0.5041
4273.331    0.3724    0.4372
4273.356    0.3851    0.4632
4273.381    0.4516    0.5292
4273.407    0.5194    0.5610
4273.432    0.5348    0.5324
4273.457    0.4957    0.4857
4273.482    0.4663    0.4769
4273.507    0.5196    0.5314
4273.532    0.6372    0.6324
4273.558    0.7748    0.7371
4273.583    0.8682    0.7910
4273.608    0.8991    0.7861
4273.633    0.8566    0.7444
4273.658    0.7856    0.7006
4273.683    0.7246    0.6761
4273.709    0.6719    0.6611
4273.734    0.6153    0.6285
4273.759    0.5355    0.5651
4273.784    0.4621    0.4858
4273.809    0.4297    0.4071
4273.834    0.3970    0.3315
4273.860    0.3399    0.2669
4273.885    0.2985    0.2439
4273.910    0.3105    0.2757
4273.935    0.3720    0.3568
4273.960    0.4802    0.4730
4273.985    0.6268    0.6055
4274.011    0.7556    0.7311
4274.036    0.8463    0.8170
4274.061    0.8835    0.8624
4274.086    0.8658    0.8674
4274.111    0.7947    0.8260
4274.136    0.6797    0.7379
4274.162    0.5530    0.6270
4274.187    0.4707    0.5573
4274.212    0.4905    0.5653
4274.237    0.5950    0.6443
4274.262    0.7228    0.7463
4274.287    0.8175    0.8245
4274.313    0.8414    0.8646
4274.338    0.8461    0.8724
# 096395  53  4273.030  4274.338
4273.030    1.0214    0.9763
4273.055    1.0100    0.9858
4273.080    1.0028    0.9895
4273.105    1.0053    0.9901
4273.130    1.0067    0.9897
4273.155    1.0069    0.9888
4273.181    0.9986    0.9847
4273.206    0.9795    0.9703
4273.231    0.9294    0.9315
4273.256    0.8209    0.8506
4273.281    0.6677    0.7258
4273.306    0.5276    0.5935
4273.332    0.4420    0.5135
4273.357    0.4352    0.5230
4273.382    0.4929    0.5774
4273.407    0.5480    0.6056
4273.432    0.5622    0.5769
4273.457    0.5413    0.5234
4273.483    0.5103    0.5014
4273.508    0.5331    0.5449
4273.533    0.6327    0.6397
4273.558    0.7714    0.7430
4273.583    0.8710    0.8089
4273.608    0.9108    0.8187
4273.634    0.8995    0.7840
4273.659    0.8381    0.7396
4273.684    0.7698    0.7088
4273.709    0.7178    0.6902
4273.734    0.6504    0.6611
4273.759    0.5727    0.6053
4273.785    0.5051    0.5308
4273.810    0.4644    0.4605
4273.835    0.4462    0.3923
4273.860    0.4053    0.3285
4273.885    0.3557    0.2911
4273.910    0.3409    0.3035
4273.936    0.3852    0.3714
4273.961    0.4817    0.4775
4273.986    0.6192    0.6051
4274.011    0.7582    0.7268
4274.036    0.8463    0.8177
4274.061    0.8825    0.8686
4274.087    0.8776    0.8800
4274.112    0.8272    0.8470
4274.137    0.7301    0.7688
4274.162    0.6060    0.6657
4274.187    0.5137    0.5861
4274.212    0.5109    0.5757
4274.238    0.5947    0.6442
4274.263    0.7127    0.7458
4274.288    0.8132    0.8325
4274.313    0.8652    0.8821
4274.338    0.8710    0.8991
# 096402  53  4273.030  4274.339
4273.030    1.0170    0.9768
4273.055    1.0104    0.9856
4273.080    0.9975    0.9881
4273.105    0.9822    0.9876
4273.131    0.9854    0.9870
4273.156    0.9908    0.9858
4273.181    0.9822    0.9790
4273.206    0.9454    0.9554
4273.231    0.8580    0.8943
4273.256    0.7229    0.7770
4273.282    0.5568    0.6115
4273.307    0.4239    0.4746
4273.332    0.3702    0.4262
4273.357    0.3867    0.4669
4273.382    0.4329    0.5235
4273.407    0.4720    0.5219
4273.433    0.4687    0.4578
4273.458    0.4283    0.3979
4273.483    0.4121    0.3976
4273.508    0.4738    0.4742
4273.533    0.6121    0.6009
4273.558    0.7695    0.7183
4273.584    0.8618    0.7730
4273.609    0.8714    0.7506
4273.634    0.8207    0.6890
4273.659    0.7313    0.6330
4273.684    0.6483    0.6056
4273.709    0.5830    0.5899
4273.735    0.5213    0.5474
4273.760    0.4396    0.4745
4273.785    0.3851    0.4002
4273.810    0.3632    0.3422
4273.835    0.3449    0.2897
4273.860    0.3090    0.2428
4273.886    0.2720    0.2248
4273.911    0.2735    0.2531
4273.936    0.3311    0.3259
4273.961    0.4457    0.4400
4273.986    0.5974    0.5801
4274.011    0.7439    0.7102
4274.037    0.8445    0.8028
4274.062    0.8656    0.8449
4274.087    0.8408    0.8400
4274.112    0.7598    0.7770
4274.137    0.6119    0.6586
4274.162    0.4685    0.5287
4274.188    0.3902    0.4543
4274.213    0.4234    0.4846
4274.238    0.5456    0.5961
4274.263    0.6901    0.7254
4274.288    0.7943    0.8179
4274.313    0.8362    0.8606
4274.339    0.8352    0.8678
# 096901  53  4273.030  4274.338
4273.030    1.0058    0.9687
4273.055    1.0093    0.9811
4273.080    0.9911    0.9854
4273.105    0.9817    0.9856
4273.130    0.9770    0.9851
4273.156    0.9881    0.9840
4273.181    0.9929    0.9775
4273.206    0.9581    0.9543
4273.231    0.8853    0.8962
4273.256    0.7558    0.7867
4273.281    0.5879    0.6368
4273.307    0.4436    0.4948
4273.332    0.3699    0.4350
4273.357    0.3833    0.4624
4273.382    0.4445    0.5210
4273.407    0.4949    0.5409
4273.432    0.5014    0.5049
4273.458    0.4673    0.4538
4273.483    0.4497    0.4481
4273.508    0.4984    0.5085
4273.533    0.6253    0.6155
4273.558    0.7630    0.7203
4273.583    0.8559    0.7762
4273.609    0.8782    0.7688
4273.634    0.8360    0.7231
4273.659    0.7633    0.6769
4273.684    0.6968    0.6507
4273.709    0.6362    0.6340
4273.734    0.5717    0.5981
4273.760    0.4982    0.5291
4273.785    0.4365    0.4504
4273.810    0.4052    0.3766
4273.835    0.3758    0.3087
4273.860    0.3246    0.2536
4273.885    0.2852    0.2335
4273.911    0.2911    0.2655
4273.936    0.3532    0.3441
4273.961    0.4712    0.4591
4273.986    0.6163    0.5925
4274.011    0.7447    0.7160
4274.036    0.8383    0.8046
4274.062    0.8644    0.8519
4274.087    0.8490    0.8529
4274.112    0.7714    0.8037
4274.137    0.6513    0.7063
4274.162    0.5199    0.5939
4274.187    0.4424    0.5226
4274.213    0.4655    0.5354
4274.238    0.5728    0.6216
4274.263    0.7045    0.7291
4274.288    0.7965    0.8104
4274.313    0.8331    0.8504
4274.338    0.8325    0.8584
# 096948  53  4273.029  4274.338
4273.029    1.0060    0.9654
4273.055    1.0081    0.9799
4273.080    0.9963    0.9849
4273.105    0.9788    0.9854
4273.130    0.9795    0.9849
4273.155    0.9854    0.9840
4273.180    0.9879    0.9795
4273.206    0.9665    0.9607
4273.231    0.9072    0.9105
4273.256    0.7777    0.8097
4273.281    0.6107    0.6622
4273.306    0.4598    0.5156
4273.331    0.3751    0.4368
4273.357    0.3741    0.4533
4273.382    0.4312    0.5143
4273.407    0.4936    0.5431
4273.432    0.5073    0.5111
4273.457    0.4759    0.4560
4273.482    0.4446    0.4369
4273.508    0.4801    0.4887
4273.533    0.5980    0.5940
4273.558    0.7430    0.7060
4273.583    0.8500    0.7732
4273.608    0.8890    0.7748
4273.633    0.8488    0.7311
4273.659    0.7705    0.6787
4273.684    0.6915    0.6489
4273.709    0.6424    0.6334
4273.734    0.5860    0.6026
4273.759    0.5086    0.5398
4273.784    0.4401    0.4606
4273.810    0.3970    0.3831
4273.835    0.3767    0.3146
4273.860    0.3293    0.2559
4273.885    0.2800    0.2282
4273.910    0.2773    0.2496
4273.935    0.3318    0.3192
4273.961    0.4424    0.4325
4273.986    0.5808    0.5657
4274.011    0.7193    0.6944
4274.036    0.8170    0.7907
4274.061    0.8568    0.8443
4274.086    0.8523    0.8549
4274.112    0.7898    0.8132
4274.137    0.6713    0.7203
4274.162    0.5348    0.6033
4274.187    0.4427    0.5187
4274.212    0.4480    0.5149
4274.237    0.5455    0.5921
4274.263    0.6825    0.7071
4274.288    0.7802    0.7962
4274.313    0.8168    0.8426
4274.338    0.8264    0.8541
# 097420  53  4273.030  4274.339
4273.030    1.0079    0.9576
4273.055    1.0127    0.9752
4273.080    0.9943    0.9833
4273.106    0.9851    0.9861
4273.131    0.9849    0.9863
4273.156    0.9915    0.9849
4273.181    0.9924    0.9797
4273.206    0.9779    0.9627
4273.231    0.9243    0.9209
4273.257    0.8251    0.8362
4273.282    0.6847    0.7171
4273.307    0.5362    0.5918
4273.332    0.4314    0.5087
4273.357    0.4176    0.4966
4273.382    0.4683    0.5357
4273.408    0.5250    0.5754
4273.433    0.5591    0.5760
4273.458    0.5492    0.5490
4273.483    0.5176    0.5335
4273.508    0.5380    0.5603
4273.533    0.6199    0.6305
4273.559    0.7382    0.7191
4273.584    0.8431    0.7823
4273.609    0.8919    0.8028
4273.634    0.8853    0.7861
4273.659    0.8343    0.7540
4273.684    0.7811    0.7264
4273.710    0.7264    0.7042
4273.735    0.6717    0.6745
4273.760    0.5977    0.6230
4273.785    0.5259    0.5512
4273.810    0.4852    0.4698
4273.835    0.4490    0.3885
4273.861    0.3980    0.3170
4273.886    0.3468    0.2810
4273.911    0.3320    0.2948
4273.936    0.3814    0.3600
4273.961    0.4702    0.4636
4273.987    0.6012    0.5902
4274.012    0.7352    0.7065
4274.037    0.8316    0.7976
4274.062    0.8786    0.8531
4274.087    0.8692    0.8704
4274.112    0.8320    0.8474
4274.138    0.7413    0.7832
4274.163    0.6321    0.7000
4274.188    0.5428    0.6315
4274.213    0.5249    0.6129
4274.238    0.5927    0.6528
4274.263    0.6958    0.7271
4274.289    0.7842    0.8013
4274.314    0.8366    0.8468
4274.339    0.8549    0.8644
# 098921  53  4273.029  4274.338
4273.029    0.9811    0.9438
4273.054    0.9833    0.9634
4273.080    0.9768    0.9739
4273.105    0.9658    0.9777
4273.130    0.9667    0.9770
4273.155    0.9748    0.9705
4273.180    0.9638    0.9524
4273.205    0.9320    0.9131
4273.231    0.8604    0.8410
4273.256    0.7408    0.7425
4273.281    0.5981    0.6318
4273.306    0.4752    0.5377
4273.331    0.4151    0.4853
4273.356    0.4185    0.4801
4273.382    0.4627    0.5050
4273.407    0.5129    0.5305
4273.432    0.5320    0.5434
4273.457    0.5252    0.5502
4273.482    0.5235    0.5682
4273.507    0.5694    0.6086
4273.533    0.6575    0.6688
4273.558    0.7628    0.7253
4273.583    0.8482    0.7621
4273.608    0.8708    0.7720
4273.633    0.8414    0.7603
4273.658    0.7945    0.7384
4273.684    0.7425    0.7122
4273.709    0.6861    0.6812
4273.734    0.6283    0.6372
4273.759    0.5644    0.5756
4273.784    0.5063    0.4987
4273.809    0.4596    0.4163
4273.835    0.4086    0.3403
4273.860    0.3626    0.2936
4273.885    0.3393    0.2867
4273.910    0.3533    0.3253
4273.935    0.4142    0.4039
4273.960    0.5230    0.5077
4273.986    0.6462    0.6222
4274.011    0.7572    0.7199
4274.036    0.8198    0.7918
4274.061    0.8594    0.8302
4274.086    0.8431    0.8325
4274.111    0.7878    0.8017
4274.137    0.6929    0.7464
4274.162    0.5946    0.6918
4274.187    0.5418    0.6587
4274.212    0.5581    0.6615
4274.237    0.6368    0.6965
4274.262    0.7288    0.7468
4274.288    0.7936    0.7941
4274.313    0.8257    0.8232
4274.338    0.8323    0.8348
# 100963  53  4273.036  4274.345
4273.036    1.0109    0.9795
4273.061    1.0069    0.9863
4273.086    1.0012    0.9879
4273.112    0.9931    0.9876
4273.137    0.9929    0.9870
4273.162    0.9986    0.9842
4273.187    0.9822    0.9734
4273.212    0.9491    0.9421
4273.237    0.8496    0.8716
4273.263    0.7068    0.7482
4273.288    0.5558    0.6081
4273.313    0.4462    0.5065
4273.338    0.4150    0.4887
4273.363    0.4460    0.5357
4273.388    0.5086    0.5790
4273.414    0.5490    0.5670
4273.439    0.5337    0.5152
4273.464    0.4931    0.4789
4273.489    0.4917    0.5004
4273.514    0.5778    0.5826
4273.539    0.7045    0.6904
4273.565    0.8219    0.7766
4273.590    0.8947    0.8022
4273.615    0.8929    0.7768
4273.640    0.8320    0.7305
4273.665    0.7602    0.6934
4273.690    0.7070    0.6734
4273.716    0.6427    0.6498
4273.741    0.5731    0.6010
4273.766    0.5019    0.5298
4273.791    0.4566    0.4557
4273.816    0.4241    0.3862
4273.841    0.3835    0.3206
4273.867    0.3403    0.2732
4273.892    0.3141    0.2723
4273.917    0.3428    0.3233
4273.942    0.4229    0.4178
4273.967    0.5483    0.5411
4273.992    0.6989    0.6696
4274.018    0.8030    0.7786
4274.043    0.8614    0.8437
4274.068    0.8798    0.8686
4274.093    0.8352    0.8502
4274.118    0.7502    0.7838
4274.143    0.6193    0.6814
4274.168    0.5092    0.5852
4274.194    0.4744    0.5478
4274.219    0.5375    0.5935
4274.244    0.6572    0.6901
4274.269    0.7695    0.7860
4274.294    0.8412    0.8476
4274.319    0.8636    0.8724
4274.345    0.8527    0.8726
# 104075  53  4273.036  4274.345
4273.036    0.9806    0.9561
4273.062    0.9851    0.9701
4273.087    0.9897    0.9772
4273.112    0.9904    0.9790
4273.137    0.9831    0.9745
4273.162    0.9678    0.9607
4273.187    0.9471    0.9324
4273.213    0.9093    0.8815
4273.238    0.8362    0.8106
4273.263    0.7254    0.7253
4273.288    0.6038    0.6406
4273.313    0.5167    0.5757
4273.338    0.4815    0.5428
4273.364    0.4920    0.5423
4273.389    0.5367    0.5620
4273.414    0.5660    0.5868
4273.439    0.5814    0.6093
4273.464    0.5863    0.6311
4273.489    0.6100    0.6586
4273.515    0.6584    0.6965
4273.540    0.7269    0.7379
4273.565    0.8065    0.7750
4273.590    0.8582    0.7997
4273.615    0.8704    0.8082
4273.640    0.8562    0.8028
4273.666    0.8230    0.7860
4273.691    0.7757    0.7607
4273.716    0.7185    0.7251
4273.741    0.6628    0.6762
4273.766    0.6152    0.6133
4273.791    0.5681    0.5408
4273.816    0.5176    0.4681
4273.842    0.4658    0.4072
4273.867    0.4363    0.3776
4273.892    0.4348    0.3857
4273.917    0.4591    0.4325
4273.942    0.5293    0.5096
4273.967    0.6288    0.6021
4273.993    0.7236    0.6974
4274.018    0.8110    0.7737
4274.043    0.8716    0.8262
4274.068    0.8872    0.8507
4274.093    0.8628    0.8486
4274.118    0.8084    0.8257
4274.144    0.7391    0.7916
4274.169    0.6700    0.7630
4274.194    0.6461    0.7502
4274.219    0.6683    0.7586
4274.244    0.7209    0.7840
4274.269    0.7858    0.8171
4274.295    0.8398    0.8488
4274.320    0.8792    0.8702
4274.345    0.9001    0.8817
# 109110  53  4273.029  4274.338
4273.029    0.9897    0.9491
4273.054    0.9716    0.9661
4273.080    0.9687    0.9759
4273.105    0.9802    0.9795
4273.130    0.9793    0.9784
4273.155    0.9897    0.9703
4273.180    0.9692    0.9506
4273.205    0.9328    0.9118
4273.230    0.8598    0.8482
4273.256    0.7532    0.7579
4273.281    0.6445    0.6616
4273.306    0.5225    0.5790
4273.331    0.4691    0.5297
4273.356    0.4690    0.5183
4273.381    0.4931    0.5330
4273.407    0.5349    0.5549
4273.432    0.5438    0.5703
4273.457    0.5542    0.5829
4273.482    0.5741    0.6038
4273.507    0.5928    0.6409
4273.532    0.6707    0.6906
4273.558    0.7746    0.7415
4273.583    0.8439    0.7755
4273.608    0.8674    0.7880
4273.633    0.8428    0.7814
4273.658    0.8054    0.7631
4273.683    0.7577    0.7381
4273.709    0.7091    0.7042
4273.734    0.6528    0.6598
4273.759    0.5899    0.6006
4273.784    0.5381    0.5288
4273.809    0.4945    0.4524
4273.834    0.4389    0.3841
4273.860    0.3998    0.3381
4273.885    0.3815    0.3311
4273.910    0.3922    0.3658
4273.935    0.4508    0.4375
4273.960    0.5454    0.5330
4273.985    0.6604    0.6346
4274.011    0.7561    0.7291
4274.036    0.8205    0.7962
4274.061    0.8624    0.8327
4274.086    0.8582    0.8368
4274.111    0.8020    0.8121
4274.136    0.7276    0.7693
4274.161    0.6467    0.7249
4274.187    0.5936    0.6968
4274.212    0.6019    0.6984
4274.237    0.6756    0.7268
4274.262    0.7508    0.7695
4274.287    0.8069    0.8113
4274.312    0.8424    0.8414
4274.338    0.8618    0.8574
# 110205  53  4273.030  4274.339
4273.030    1.0097    0.9849
4273.055    1.0198    0.9904
4273.081    1.0021    0.9920
4273.106    0.9977    0.9917
4273.131    1.0055    0.9911
4273.156    1.0074    0.9899
4273.181    1.0023    0.9849
4273.206    0.9775    0.9674
4273.232    0.8991    0.9171
4273.257    0.7761    0.8179
4273.282    0.6262    0.6758
4273.307    0.4823    0.5458
4273.332    0.4200    0.4958
4273.357    0.4427    0.5351
4273.383    0.4982    0.5946
4273.408    0.5363    0.5921
4273.433    0.5400    0.5287
4273.458    0.4958    0.4647
4273.483    0.4774    0.4593
4273.508    0.5319    0.5306
4273.534    0.6720    0.6558
4273.559    0.8141    0.7668
4273.584    0.9055    0.8200
4273.609    0.9164    0.8070
4273.634    0.8590    0.7558
4273.659    0.7865    0.7050
4273.685    0.7190    0.6764
4273.710    0.6583    0.6584
4273.735    0.5959    0.6177
4273.760    0.5149    0.5471
4273.785    0.4486    0.4745
4273.810    0.4298    0.4162
4273.836    0.4176    0.3576
4273.861    0.3701    0.3025
4273.886    0.3275    0.2768
4273.911    0.3292    0.3009
4273.936    0.3800    0.3742
4273.961    0.4962    0.4890
4273.987    0.6421    0.6321
4274.012    0.7822    0.7560
4274.037    0.8740    0.8385
4274.062    0.8960    0.8772
4274.087    0.8738    0.8738
4274.112    0.8039    0.8198
4274.137    0.6755    0.7147
4274.163    0.5385    0.5891
4274.188    0.4622    0.5186
4274.213    0.4907    0.5416
4274.238    0.6042    0.6440
4274.263    0.7371    0.7667
4274.288    0.8291    0.8562
4274.314    0.8628    0.9003
4274.339    0.8730    0.9099
# 112504  53  4273.030  4274.338
4273.030    1.0048    0.9652
4273.055    1.0023    0.9797
4273.080    0.9998    0.9858
4273.105    0.9931    0.9872
4273.130    0.9899    0.9870
4273.156    0.9991    0.9858
4273.181    1.0023    0.9813
4273.206    0.9813    0.9649
4273.231    0.9313    0.9217
4273.256    0.8272    0.8344
4273.281    0.6545    0.7042
4273.307    0.4992    0.5629
4273.332    0.4138    0.4818
4273.357    0.4038    0.4846
4273.382    0.4603    0.5379
4273.407    0.5195    0.5752
4273.432    0.5550    0.5609
4273.458    0.5369    0.5161
4273.483    0.4953    0.4966
4273.508    0.5142    0.5337
4273.533    0.6072    0.6210
4273.558    0.7442    0.7204
4273.583    0.8590    0.7880
4273.609    0.8939    0.8017
4273.634    0.8592    0.7727
4273.659    0.8089    0.7321
4273.684    0.7537    0.7031
4273.709    0.7019    0.6842
4273.734    0.6368    0.6546
4273.760    0.5631    0.5957
4273.785    0.4997    0.5198
4273.810    0.4546    0.4408
4273.835    0.4229    0.3645
4273.860    0.3767    0.2985
4273.885    0.3263    0.2639
4273.911    0.3211    0.2818
4273.936    0.3733    0.3519
4273.961    0.4677    0.4606
4273.986    0.5992    0.5886
4274.011    0.7357    0.7109
4274.036    0.8260    0.8043
4274.062    0.8762    0.8596
4274.087    0.8813    0.8720
4274.112    0.8291    0.8410
4274.137    0.7208    0.7658
4274.162    0.5994    0.6667
4274.187    0.4984    0.5884
4274.213    0.4959    0.5752
4274.238    0.5855    0.6340
4274.263    0.7034    0.7268
4274.288    0.7976    0.8080
4274.313    0.8424    0.8549
4274.338    0.8457    0.8702
# 113579  53  4273.037  4274.345
4273.037    0.9251    0.9247
4273.062    0.9391    0.9309
4273.087    0.9389    0.9309
4273.112    0.9402    0.9232
4273.137    0.9232    0.9061
4273.162    0.8927    0.8798
4273.188    0.8490    0.8428
4273.213    0.8017    0.8000
4273.238    0.7563    0.7534
4273.263    0.7040    0.7068
4273.288    0.6667    0.6647
4273.313    0.6253    0.6310
4273.339    0.5942    0.6077
4273.364    0.5670    0.5976
4273.389    0.5506    0.5992
4273.414    0.5636    0.6107
4273.439    0.5927    0.6295
4273.464    0.6256    0.6531
4273.490    0.6611    0.6798
4273.515    0.6944    0.7052
4273.540    0.7285    0.7278
4273.565    0.7506    0.7456
4273.590    0.7642    0.7568
4273.615    0.7777    0.7598
4273.641    0.7780    0.7528
4273.666    0.7579    0.7360
4273.691    0.7261    0.7096
4273.716    0.6937    0.6748
4273.741    0.6449    0.6343
4273.766    0.6063    0.5916
4273.792    0.5643    0.5497
4273.817    0.5305    0.5168
4273.842    0.5124    0.4960
4273.867    0.5104    0.4905
4273.892    0.5332    0.5014
4273.917    0.5657    0.5281
4273.943    0.6046    0.5687
4273.968    0.6486    0.6153
4273.993    0.6931    0.6634
4274.018    0.7377    0.7081
4274.043    0.7570    0.7451
4274.068    0.7628    0.7725
4274.094    0.7764    0.7907
4274.119    0.7730    0.7998
4274.144    0.7716    0.8035
4274.169    0.7637    0.8050
4274.194    0.7591    0.8065
4274.219    0.7602    0.8097
4274.244    0.7721    0.8151
4274.270    0.7927    0.8224
4274.295    0.8183    0.8295
4274.320    0.8412    0.8346
4274.345    0.8612    0.8366
# 113989  53  4273.037  4274.345
4273.037    1.0323    0.9886
4273.062    1.0247    0.9908
4273.087    1.0212    0.9911
4273.112    1.0093    0.9904
4273.137    0.9993    0.9897
4273.163    1.0109    0.9879
4273.188    1.0065    0.9815
4273.213    0.9703    0.9612
4273.238    0.8756    0.9080
4273.263    0.7388    0.8054
4273.288    0.5910    0.6699
4273.314    0.4865    0.5634
4273.339    0.4595    0.5540
4273.364    0.4898    0.6090
4273.389    0.5288    0.6353
4273.414    0.5436    0.5793
4273.439    0.5137    0.4793
4273.465    0.4559    0.4125
4273.490    0.4565    0.4355
4273.515    0.5527    0.5436
4273.540    0.7036    0.6874
4273.565    0.8443    0.7960
4273.590    0.8976    0.8276
4273.616    0.9001    0.7874
4273.641    0.8402    0.7196
4273.666    0.7561    0.6663
4273.691    0.6901    0.6446
4273.716    0.6311    0.6266
4273.741    0.5549    0.5712
4273.767    0.4709    0.4860
4273.792    0.4255    0.4285
4273.817    0.4199    0.4032
4273.842    0.4112    0.3699
4273.867    0.3699    0.3204
4273.892    0.3206    0.2926
4273.918    0.3257    0.3136
4273.943    0.3899    0.3869
4273.968    0.5165    0.5111
4273.993    0.6809    0.6574
4274.018    0.8080    0.7762
4274.043    0.8752    0.8443
4274.069    0.8819    0.8698
4274.094    0.8478    0.8504
4274.119    0.7509    0.7716
4274.144    0.6059    0.6394
4274.169    0.4687    0.5091
4274.194    0.4175    0.4560
4274.220    0.4790    0.5193
4274.245    0.6163    0.6545
4274.270    0.7593    0.7851
4274.295    0.8381    0.8628
4274.320    0.8586    0.8913
4274.345    0.8630    0.8919
# 115715  53  4273.036  4274.344
4273.036    1.0264    0.9861
4273.061    1.0257    0.9904
4273.086    1.0097    0.9913
4273.111    1.0046    0.9911
4273.136    1.0060    0.9904
4273.162    1.0051    0.9874
4273.187    0.9847    0.9759
4273.212    0.9285    0.9421
4273.237    0.8358    0.8676
4273.262    0.6965    0.7456
4273.287    0.5434    0.6066
4273.313    0.4406    0.5112
4273.338    0.4243    0.5091
4273.363    0.4780    0.5664
4273.388    0.5513    0.6097
4273.413    0.5832    0.5948
4273.438    0.5567    0.5433
4273.464    0.5241    0.5107
4273.489    0.5370    0.5403
4273.514    0.6232    0.6268
4273.539    0.7637    0.7320
4273.564    0.8768    0.8089
4273.589    0.9275    0.8318
4273.615    0.9147    0.8069
4273.640    0.8566    0.7658
4273.665    0.7934    0.7340
4273.690    0.7296    0.7142
4273.715    0.6696    0.6860
4273.740    0.6006    0.6311
4273.766    0.5190    0.5536
4273.791    0.4801    0.4782
4273.816    0.4486    0.4050
4273.841    0.4115    0.3357
4273.866    0.3638    0.2912
4273.891    0.3463    0.2972
4273.917    0.3805    0.3623
4273.942    0.4686    0.4688
4273.967    0.6081    0.5985
4273.992    0.7490    0.7248
4274.017    0.8561    0.8213
4274.042    0.9072    0.8770
4274.068    0.9080    0.8931
4274.093    0.8634    0.8662
4274.118    0.7690    0.7941
4274.143    0.6400    0.6928
4274.168    0.5281    0.6062
4274.193    0.5044    0.5832
4274.219    0.5764    0.6409
4274.244    0.6966    0.7394
4274.269    0.8119    0.8295
4274.294    0.8696    0.8837
4274.319    0.8819    0.9043
4274.344    0.8890    0.9043
# 116613  53  4273.037  4274.345
4273.037    1.0081    0.9683
4273.062    0.9931    0.9786
4273.087    0.9838    0.9827
4273.112    0.9879    0.9831
4273.137    0.9904    0.9811
4273.163    0.9831    0.9725
4273.188    0.9541    0.9489
4273.213    0.9080    0.8978
4273.238    0.8089    0.8104
4273.263    0.6637    0.6936
4273.288    0.5220    0.5772
4273.314    0.4235    0.4990
4273.339    0.4099    0.4866
4273.364    0.4638    0.5199
4273.389    0.5328    0.5592
4273.414    0.5695    0.5754
4273.439    0.5608    0.5706
4273.465    0.5445    0.5704
4273.490    0.5571    0.5991
4273.515    0.6336    0.6577
4273.540    0.7506    0.7261
4273.565    0.8566    0.7779
4273.590    0.8993    0.7974
4273.616    0.8831    0.7874
4273.641    0.8418    0.7644
4273.666    0.7901    0.7415
4273.691    0.7347    0.7191
4273.716    0.6761    0.6871
4273.741    0.6101    0.6355
4273.767    0.5460    0.5598
4273.792    0.4943    0.4737
4273.817    0.4480    0.3878
4273.842    0.3959    0.3195
4273.867    0.3571    0.2886
4273.892    0.3519    0.3084
4273.918    0.3978    0.3812
4273.943    0.4973    0.4861
4273.968    0.6184    0.6035
4273.993    0.7428    0.7125
4274.018    0.8389    0.7974
4274.043    0.8810    0.8498
4274.069    0.8817    0.8660
4274.094    0.8424    0.8447
4274.119    0.7603    0.7925
4274.144    0.6521    0.7264
4274.169    0.5647    0.6741
4274.194    0.5518    0.6602
4274.220    0.6080    0.6921
4274.245    0.7097    0.7490
4274.270    0.7947    0.8050
4274.295    0.8428    0.8424
4274.320    0.8588    0.8580
4274.345    0.8478    0.8588
# 999999  53  4273.037  4274.345
4273.037    1.0123    0.9788
4273.062    1.0000    0.9851
4273.087    0.9856    0.9867
4273.112    0.9888    0.9863
4273.137    0.9927    0.9856
4273.162    0.9899    0.9827
4273.188    0.9763    0.9698
4273.213    0.9309    0.9335
4273.238    0.8304    0.8539
4273.263    0.6773    0.7246
4273.288    0.5212    0.5766
4273.313    0.4249    0.4734
4273.339    0.3914    0.4594
4273.364    0.4261    0.5099
4273.389    0.4861    0.5500
4273.414    0.5174    0.5336
4273.439    0.4931    0.4803
4273.464    0.4592    0.4468
4273.490    0.4754    0.4775
4273.515    0.5657    0.5696
4273.540    0.7055    0.6834
4273.565    0.8287    0.7667
4273.590    0.8847    0.7885
4273.615    0.8658    0.7567
4273.641    0.8097    0.7027
4273.666    0.7381    0.6640
4273.691    0.6697    0.6439
4273.716    0.6087    0.6194
4273.741    0.5380    0.5677
4273.766    0.4664    0.4943
4273.792    0.4175    0.4184
4273.817    0.3926    0.3520
4273.842    0.3543    0.2909
4273.867    0.3101    0.2506
4273.892    0.2927    0.2532
4273.917    0.3206    0.3054
4273.943    0.4036    0.4049
4273.968    0.5388    0.5308
4273.993    0.6890    0.6619
4274.018    0.8020    0.7684
4274.043    0.8582    0.8343
4274.068    0.8662    0.8578
4274.094    0.8217    0.8333
4274.119    0.7198    0.7570
4274.144    0.5944    0.6457
4274.169    0.4785    0.5474
4274.194    0.4457    0.5167
4274.219    0.5163    0.5711
4274.245    0.6480    0.6819
4274.270    0.7665    0.7834
4274.295    0.8318    0.8463
4274.320    0.8531    0.8706
4274.345    0.8428    0.8700


==> anc/specdat/fit_CH4277.dat <==
# 001499  57  4276.509  4277.918
4276.509    0.8371    0.8730
4276.534    0.8710    0.9047
4276.559    0.8622    0.8790
4276.584    0.8108    0.7949
4276.610    0.7040    0.6589
4276.635    0.5503    0.5181
4276.660    0.4156    0.4226
4276.685    0.3724    0.4134
4276.710    0.4502    0.4854
4276.735    0.5851    0.5918
4276.761    0.6978    0.6888
4276.786    0.7591    0.7523
4276.811    0.8008    0.7914
4276.836    0.8314    0.8098
4276.861    0.8451    0.8037
4276.886    0.8279    0.7684
4276.912    0.7773    0.7031
4276.937    0.6833    0.6276
4276.962    0.5910    0.5643
4276.987    0.5490    0.5373
4277.012    0.5737    0.5617
4277.037    0.6501    0.6345
4277.063    0.7401    0.7362
4277.088    0.8166    0.8258
4277.113    0.8582    0.8823
4277.138    0.8476    0.8925
4277.163    0.7954    0.8531
4277.188    0.7101    0.7730
4277.214    0.6249    0.6809
4277.239    0.5937    0.6286
4277.264    0.6286    0.6355
4277.289    0.7036    0.6781
4277.314    0.7435    0.7011
4277.339    0.7209    0.6693
4277.365    0.6371    0.6074
4277.390    0.5632    0.5840
4277.415    0.5513    0.6155
4277.440    0.5687    0.6513
4277.465    0.5492    0.6324
4277.490    0.4975    0.5548
4277.516    0.4519    0.4654
4277.541    0.4408    0.4273
4277.566    0.4796    0.4568
4277.591    0.5601    0.5313
4277.616    0.6443    0.6031
4277.641    0.6866    0.6411
4277.667    0.7068    0.6627
4277.692    0.7525    0.7058
4277.717    0.8234    0.7782
4277.742    0.8837    0.8492
4277.767    0.9147    0.8935
4277.792    0.9305    0.9145
4277.818    0.9341    0.9305
4277.843    0.9423    0.9491
4277.868    0.9478    0.9681
4277.893    0.9397    0.9822
4277.918    0.9415    0.9897
# 001598  58  4276.502  4277.937
4276.502    0.9028    0.9341
4276.527    0.9369    0.9590
4276.553    0.9402    0.9521
4276.578    0.9215    0.9076
4276.603    0.8632    0.8185
4276.628    0.7393    0.6953
4276.653    0.6021    0.5867
4276.678    0.5300    0.5549
4276.704    0.5754    0.6216
4276.729    0.7011    0.7308
4276.754    0.8132    0.8217
4276.779    0.8764    0.8736
4276.804    0.8997    0.8978
4276.829    0.9124    0.9074
4276.855    0.9217    0.9049
4276.880    0.9226    0.8880
4276.905    0.8947    0.8531
4276.930    0.8323    0.8008
4276.955    0.7528    0.7420
4276.980    0.6937    0.6978
4277.006    0.6839    0.6926
4277.031    0.7278    0.7355
4277.056    0.8130    0.8082
4277.081    0.8925    0.8800
4277.106    0.9380    0.9279
4277.131    0.9478    0.9436
4277.157    0.9137    0.9226
4277.182    0.8445    0.8676
4277.207    0.7616    0.7954
4277.232    0.7137    0.7423
4277.257    0.7391    0.7389
4277.282    0.8000    0.7800
4277.308    0.8474    0.8222
4277.333    0.8537    0.8183
4277.358    0.8033    0.7761
4277.383    0.7458    0.7464
4277.408    0.7241    0.7616
4277.433    0.7263    0.7896
4277.459    0.6973    0.7711
4277.484    0.6299    0.6918
4277.509    0.5740    0.5947
4277.534    0.5527    0.5378
4277.559    0.5812    0.5536
4277.584    0.6537    0.6310
4277.610    0.7563    0.7258
4277.635    0.8300    0.7849
4277.660    0.8604    0.8104
4277.685    0.8894    0.8354
4277.710    0.9169    0.8788
4277.735    0.9417    0.9245
4277.761    0.9625    0.9543
4277.786    0.9647    0.9656
4277.811    0.9607    0.9712
4277.836    0.9634    0.9781
4277.861    0.9674    0.9861
4277.886    0.9627    0.9920
4277.912    0.9643    0.9954
4277.937    0.9710    0.9966
# 001803  57  4276.509  4277.919
4276.509    0.8217    0.8389
4276.534    0.8209    0.8312
4276.560    0.7901    0.7870
4276.585    0.7268    0.7166
4276.610    0.6451    0.6368
4276.635    0.5656    0.5704
4276.660    0.5162    0.5372
4276.685    0.5207    0.5448
4276.711    0.5653    0.5888
4276.736    0.6336    0.6497
4276.761    0.7096    0.7110
4276.786    0.7764    0.7602
4276.811    0.8194    0.7901
4276.836    0.8323    0.7984
4276.862    0.8270    0.7845
4276.887    0.8052    0.7542
4276.912    0.7633    0.7160
4276.937    0.7163    0.6820
4276.962    0.6899    0.6644
4276.987    0.6874    0.6708
4277.013    0.7026    0.7031
4277.038    0.7427    0.7511
4277.063    0.7805    0.8022
4277.088    0.8162    0.8429
4277.113    0.8281    0.8624
4277.138    0.8155    0.8568
4277.164    0.7880    0.8287
4277.189    0.7546    0.7909
4277.214    0.7274    0.7547
4277.239    0.7226    0.7283
4277.264    0.7160    0.7109
4277.289    0.7091    0.6961
4277.315    0.7008    0.6780
4277.340    0.6817    0.6596
4277.365    0.6605    0.6470
4277.390    0.6387    0.6433
4277.415    0.6155    0.6433
4277.440    0.5972    0.6365
4277.466    0.5841    0.6160
4277.491    0.5715    0.5888
4277.516    0.5649    0.5683
4277.541    0.5740    0.5668
4277.566    0.5999    0.5868
4277.591    0.6419    0.6220
4277.617    0.6784    0.6644
4277.642    0.7253    0.7045
4277.667    0.7682    0.7444
4277.692    0.8078    0.7854
4277.717    0.8515    0.8266
4277.742    0.8882    0.8644
4277.768    0.9135    0.8966
4277.793    0.9320    0.9211
4277.818    0.9460    0.9404
4277.843    0.9515    0.9565
4277.868    0.9519    0.9698
4277.893    0.9502    0.9799
4277.919    0.9417    0.9863
# 004290  57  4276.510  4277.919
4276.510    0.9026    0.9194
4276.535    0.9348    0.9404
4276.560    0.9288    0.9219
4276.585    0.8825    0.8578
4276.611    0.7878    0.7446
4276.636    0.6510    0.6167
4276.661    0.5247    0.5229
4276.686    0.4807    0.5105
4276.711    0.5420    0.5809
4276.736    0.6581    0.6879
4276.762    0.7797    0.7832
4276.787    0.8426    0.8400
4276.812    0.8652    0.8696
4276.837    0.8835    0.8806
4276.862    0.9007    0.8756
4276.887    0.9061    0.8519
4276.913    0.8734    0.8057
4276.938    0.7956    0.7466
4276.963    0.7132    0.6891
4276.988    0.6680    0.6555
4277.013    0.6694    0.6640
4277.038    0.7190    0.7160
4277.064    0.8017    0.7958
4277.089    0.8654    0.8676
4277.114    0.8923    0.9131
4277.139    0.8796    0.9226
4277.164    0.8302    0.8931
4277.189    0.7702    0.8312
4277.215    0.6902    0.7572
4277.240    0.6644    0.7133
4277.265    0.7143    0.7178
4277.290    0.7725    0.7551
4277.315    0.8033    0.7816
4277.340    0.7980    0.7658
4277.366    0.7456    0.7211
4277.391    0.6898    0.6992
4277.416    0.6844    0.7161
4277.441    0.6828    0.7362
4277.466    0.6486    0.7112
4277.491    0.5917    0.6359
4277.517    0.5343    0.5492
4277.542    0.5269    0.5098
4277.567    0.5704    0.5360
4277.592    0.6402    0.6097
4277.617    0.7204    0.6871
4277.642    0.7759    0.7360
4277.668    0.8041    0.7642
4277.693    0.8339    0.7993
4277.718    0.8734    0.8519
4277.743    0.9198    0.9039
4277.768    0.9473    0.9373
4277.793    0.9596    0.9535
4277.819    0.9607    0.9632
4277.844    0.9618    0.9727
4277.869    0.9689    0.9824
4277.894    0.9813    0.9897
4277.919    0.9707    0.9938
# 005176  57  4276.508  4277.917
4276.508    0.8730    0.9070
4276.533    0.8831    0.9213
4276.559    0.8788    0.8821
4276.584    0.8125    0.7910
4276.609    0.6942    0.6608
4276.634    0.5497    0.5310
4276.659    0.4380    0.4569
4276.684    0.4366    0.4723
4276.710    0.5310    0.5632
4276.735    0.6624    0.6685
4276.760    0.7617    0.7506
4276.785    0.8239    0.8024
4276.810    0.8535    0.8323
4276.835    0.8660    0.8443
4276.861    0.8815    0.8337
4276.886    0.8670    0.7973
4276.911    0.8070    0.7388
4276.936    0.7183    0.6731
4276.961    0.6445    0.6226
4276.986    0.6239    0.6086
4277.012    0.6489    0.6437
4277.037    0.7091    0.7168
4277.062    0.7952    0.8026
4277.087    0.8562    0.8736
4277.112    0.8730    0.9116
4277.137    0.8608    0.9091
4277.163    0.8076    0.8624
4277.188    0.7337    0.7881
4277.213    0.6762    0.7166
4277.238    0.6618    0.6839
4277.263    0.7091    0.7013
4277.288    0.7633    0.7393
4277.313    0.7905    0.7495
4277.339    0.7480    0.7110
4277.364    0.6750    0.6636
4277.389    0.6327    0.6558
4277.414    0.6339    0.6874
4277.439    0.6380    0.7058
4277.464    0.5959    0.6673
4277.490    0.5359    0.5801
4277.515    0.4997    0.5049
4277.540    0.5034    0.4851
4277.565    0.5549    0.5294
4277.590    0.6299    0.6065
4277.615    0.7024    0.6700
4277.641    0.7439    0.7013
4277.666    0.7645    0.7228
4277.691    0.8123    0.7672
4277.716    0.8700    0.8308
4277.741    0.9093    0.8859
4277.766    0.9367    0.9171
4277.792    0.9504    0.9326
4277.817    0.9550    0.9456
4277.842    0.9497    0.9616
4277.867    0.9489    0.9766
4277.892    0.9537    0.9870
4277.917    0.9399    0.9924
# 006405  58  4276.502  4277.937
4276.502    0.8892    0.9273
4276.527    0.9114    0.9471
4276.552    0.9082    0.9296
4276.578    0.8758    0.8648
4276.603    0.7954    0.7574
4276.628    0.6714    0.6302
4276.653    0.5339    0.5370
4276.678    0.4872    0.5286
4276.703    0.5678    0.6039
4276.729    0.6963    0.7160
4276.754    0.8056    0.8026
4276.779    0.8748    0.8533
4276.804    0.9049    0.8782
4276.829    0.9162    0.8872
4276.854    0.9260    0.8815
4276.880    0.9145    0.8566
4276.905    0.8644    0.8125
4276.930    0.7885    0.7534
4276.955    0.7122    0.6950
4276.980    0.6599    0.6605
4277.005    0.6602    0.6693
4277.031    0.7165    0.7258
4277.056    0.7903    0.8041
4277.081    0.8612    0.8758
4277.106    0.9043    0.9198
4277.131    0.9028    0.9281
4277.156    0.8622    0.8976
4277.182    0.7962    0.8310
4277.207    0.7274    0.7584
4277.232    0.6986    0.7150
4277.257    0.7374    0.7234
4277.282    0.7912    0.7674
4277.307    0.8393    0.8002
4277.333    0.8276    0.7869
4277.358    0.7612    0.7449
4277.383    0.7107    0.7231
4277.408    0.6968    0.7398
4277.433    0.6894    0.7568
4277.458    0.6503    0.7251
4277.484    0.5832    0.6384
4277.509    0.5423    0.5508
4277.534    0.5354    0.5117
4277.559    0.5609    0.5424
4277.584    0.6427    0.6222
4277.609    0.7263    0.7037
4277.635    0.7896    0.7542
4277.660    0.8352    0.7791
4277.685    0.8666    0.8130
4277.710    0.9129    0.8646
4277.735    0.9528    0.9141
4277.760    0.9710    0.9441
4277.786    0.9757    0.9576
4277.811    0.9743    0.9656
4277.836    0.9676    0.9748
4277.861    0.9654    0.9840
4277.886    0.9530    0.9908
4277.911    0.9391    0.9945
4277.937    0.9356    0.9959
# 006455  58  4276.503  4277.937
4276.503    0.8496    0.8976
4276.528    0.8947    0.9345
4276.553    0.8999    0.9328
4276.578    0.8894    0.8859
4276.603    0.8226    0.7900
4276.629    0.6998    0.6519
4276.654    0.5494    0.5289
4276.679    0.4581    0.4771
4276.704    0.4779    0.5225
4276.729    0.5935    0.6301
4276.754    0.7389    0.7381
4276.780    0.8264    0.8132
4276.805    0.8616    0.8515
4276.830    0.8906    0.8690
4276.855    0.9064    0.8700
4276.880    0.9070    0.8527
4276.905    0.8790    0.8140
4276.930    0.8056    0.7554
4276.956    0.7176    0.6863
4276.981    0.6465    0.6346
4277.006    0.6207    0.6223
4277.031    0.6611    0.6611
4277.056    0.7482    0.7389
4277.081    0.8258    0.8249
4277.107    0.8904    0.8919
4277.132    0.9103    0.9192
4277.157    0.8700    0.9043
4277.182    0.8050    0.8480
4277.207    0.7206    0.7670
4277.232    0.6583    0.6987
4277.258    0.6755    0.6812
4277.283    0.7332    0.7181
4277.308    0.7934    0.7652
4277.333    0.8194    0.7707
4277.358    0.7645    0.7268
4277.383    0.6845    0.6822
4277.409    0.6482    0.6858
4277.434    0.6497    0.7191
4277.459    0.6417    0.7186
4277.484    0.5849    0.6539
4277.509    0.5159    0.5567
4277.534    0.4901    0.4867
4277.560    0.5117    0.4856
4277.585    0.5774    0.5511
4277.610    0.6667    0.6402
4277.635    0.7442    0.7050
4277.660    0.7887    0.7347
4277.685    0.8141    0.7616
4277.711    0.8492    0.8153
4277.736    0.9028    0.8782
4277.761    0.9449    0.9238
4277.786    0.9592    0.9456
4277.811    0.9641    0.9557
4277.836    0.9592    0.9654
4277.862    0.9625    0.9770
4277.887    0.9596    0.9863
4277.912    0.9526    0.9920
4277.937    0.9506    0.9943
# 007244  58  4276.501  4277.936
4276.501    0.8592    0.8919
4276.527    0.8947    0.9309
4276.552    0.9049    0.9292
4276.577    0.8796    0.8817
4276.602    0.8028    0.7861
4276.627    0.6920    0.6572
4276.652    0.5585    0.5380
4276.678    0.4642    0.4844
4276.703    0.4811    0.5253
4276.728    0.5931    0.6257
4276.753    0.7251    0.7301
4276.778    0.8153    0.8045
4276.803    0.8632    0.8470
4276.829    0.8987    0.8684
4276.854    0.9139    0.8714
4276.879    0.9091    0.8549
4276.904    0.8764    0.8168
4276.929    0.8196    0.7602
4276.954    0.7316    0.6978
4276.980    0.6624    0.6498
4277.005    0.6480    0.6418
4277.030    0.6790    0.6798
4277.055    0.7595    0.7525
4277.080    0.8397    0.8323
4277.105    0.8810    0.8931
4277.130    0.8937    0.9202
4277.156    0.8746    0.9068
4277.181    0.8128    0.8549
4277.206    0.7332    0.7813
4277.231    0.6805    0.7191
4277.256    0.6849    0.7005
4277.281    0.7345    0.7271
4277.307    0.7880    0.7630
4277.332    0.8006    0.7595
4277.357    0.7513    0.7156
4277.382    0.6831    0.6762
4277.407    0.6506    0.6819
4277.432    0.6555    0.7152
4277.458    0.6419    0.7193
4277.483    0.5981    0.6630
4277.508    0.5395    0.5753
4277.533    0.5112    0.5106
4277.558    0.5260    0.5073
4277.583    0.5955    0.5648
4277.609    0.6792    0.6494
4277.634    0.7492    0.7102
4277.659    0.7921    0.7406
4277.684    0.8204    0.7679
4277.709    0.8551    0.8156
4277.734    0.9014    0.8738
4277.760    0.9356    0.9198
4277.785    0.9517    0.9423
4277.810    0.9629    0.9535
4277.835    0.9607    0.9636
4277.860    0.9590    0.9752
4277.885    0.9641    0.9851
4277.911    0.9510    0.9915
4277.936    0.9449    0.9943
# 007585  57  4276.509  4277.918
4276.509    0.8566    0.9009
4276.534    0.8915    0.9241
4276.559    0.8882    0.9009
4276.584    0.8398    0.8268
4276.609    0.7360    0.7084
4276.635    0.5984    0.5703
4276.660    0.4767    0.4776
4276.685    0.4336    0.4682
4276.710    0.5018    0.5396
4276.735    0.6298    0.6462
4276.760    0.7461    0.7399
4276.786    0.8141    0.8037
4276.811    0.8600    0.8381
4276.836    0.8794    0.8529
4276.861    0.8853    0.8480
4276.886    0.8714    0.8200
4276.911    0.8247    0.7695
4276.937    0.7560    0.7031
4276.962    0.6647    0.6458
4276.987    0.6372    0.6176
4277.012    0.6479    0.6342
4277.037    0.6986    0.6939
4277.062    0.7818    0.7766
4277.088    0.8504    0.8559
4277.113    0.8841    0.9032
4277.138    0.8847    0.9118
4277.163    0.8397    0.8788
4277.188    0.7607    0.8123
4277.213    0.6931    0.7374
4277.239    0.6651    0.6901
4277.264    0.6953    0.6944
4277.289    0.7478    0.7283
4277.314    0.7743    0.7451
4277.339    0.7581    0.7160
4277.364    0.6890    0.6645
4277.390    0.6315    0.6431
4277.415    0.6186    0.6699
4277.440    0.6402    0.6997
4277.465    0.6052    0.6803
4277.490    0.5537    0.6079
4277.515    0.5061    0.5264
4277.541    0.4951    0.4872
4277.566    0.5308    0.5150
4277.591    0.6142    0.5864
4277.616    0.6955    0.6572
4277.641    0.7382    0.6981
4277.666    0.7681    0.7209
4277.692    0.8069    0.7602
4277.717    0.8502    0.8205
4277.742    0.8945    0.8802
4277.767    0.9322    0.9185
4277.792    0.9438    0.9371
4277.817    0.9521    0.9493
4277.842    0.9524    0.9625
4277.868    0.9587    0.9763
4277.893    0.9528    0.9863
4277.918    0.9537    0.9917
# 007902  58  4276.502  4277.936
4276.502    0.8287    0.8788
4276.527    0.8724    0.9194
4276.552    0.8808    0.9099
4276.578    0.8429    0.8426
4276.603    0.7547    0.7261
4276.628    0.6236    0.5841
4276.653    0.4801    0.4698
4276.678    0.4026    0.4372
4276.703    0.4522    0.4979
4276.729    0.5872    0.6126
4276.754    0.7153    0.7142
4276.779    0.7936    0.7813
4276.804    0.8393    0.8190
4276.829    0.8602    0.8360
4276.854    0.8706    0.8331
4276.880    0.8714    0.8043
4276.905    0.8268    0.7502
4276.930    0.7399    0.6778
4276.955    0.6473    0.6058
4276.980    0.5758    0.5601
4277.005    0.5666    0.5632
4277.031    0.6279    0.6240
4277.056    0.7213    0.7183
4277.081    0.8076    0.8130
4277.106    0.8756    0.8792
4277.131    0.8825    0.9016
4277.156    0.8389    0.8744
4277.181    0.7544    0.8017
4277.207    0.6564    0.7055
4277.232    0.6095    0.6391
4277.257    0.6318    0.6343
4277.282    0.7029    0.6814
4277.307    0.7697    0.7274
4277.332    0.7713    0.7213
4277.358    0.7011    0.6654
4277.383    0.6180    0.6250
4277.408    0.5887    0.6389
4277.433    0.5944    0.6733
4277.458    0.5719    0.6633
4277.483    0.5169    0.5886
4277.509    0.4621    0.4884
4277.534    0.4380    0.4320
4277.559    0.4620    0.4467
4277.584    0.5409    0.5201
4277.609    0.6358    0.6063
4277.634    0.7097    0.6619
4277.660    0.7477    0.6888
4277.685    0.7872    0.7246
4277.710    0.8406    0.7900
4277.735    0.8954    0.8612
4277.760    0.9283    0.9095
4277.785    0.9489    0.9318
4277.811    0.9537    0.9445
4277.836    0.9579    0.9581
4277.861    0.9519    0.9727
4277.886    0.9451    0.9845
4277.911    0.9449    0.9908
4277.936    0.9386    0.9936
# 007918  58  4276.502  4277.937
4276.502    0.8634    0.9074
4276.527    0.8945    0.9380
4276.552    0.8952    0.9300
4276.578    0.8696    0.8738
4276.603    0.8067    0.7723
4276.628    0.6786    0.6439
4276.653    0.5396    0.5367
4276.678    0.4748    0.5032
4276.703    0.5139    0.5567
4276.729    0.6393    0.6625
4276.754    0.7647    0.7575
4276.779    0.8484    0.8204
4276.804    0.8878    0.8547
4276.829    0.9014    0.8706
4276.854    0.9143    0.8710
4276.880    0.9059    0.8513
4276.905    0.8650    0.8111
4276.930    0.7963    0.7539
4276.955    0.7115    0.6942
4276.980    0.6542    0.6539
4277.005    0.6498    0.6527
4277.031    0.6899    0.6995
4277.056    0.7600    0.7746
4277.081    0.8348    0.8509
4277.106    0.8845    0.9047
4277.131    0.8952    0.9232
4277.156    0.8758    0.9022
4277.182    0.8194    0.8426
4277.207    0.7518    0.7693
4277.232    0.7130    0.7152
4277.257    0.7263    0.7076
4277.282    0.7739    0.7399
4277.307    0.8183    0.7720
4277.333    0.8061    0.7644
4277.358    0.7527    0.7241
4277.383    0.6949    0.6961
4277.408    0.6631    0.7086
4277.433    0.6561    0.7340
4277.458    0.6390    0.7211
4277.484    0.5902    0.6498
4277.509    0.5348    0.5621
4277.534    0.5163    0.5090
4277.559    0.5346    0.5207
4277.584    0.6031    0.5874
4277.609    0.6893    0.6680
4277.635    0.7574    0.7258
4277.660    0.8067    0.7544
4277.685    0.8402    0.7852
4277.710    0.8923    0.8348
4277.735    0.9415    0.8890
4277.760    0.9692    0.9270
4277.786    0.9661    0.9462
4277.811    0.9683    0.9561
4277.836    0.9652    0.9665
4277.861    0.9559    0.9779
4277.886    0.9451    0.9870
4277.911    0.9290    0.9927
4277.937    0.9173    0.9952
# 008486  58  4276.503  4277.937
4276.503    0.8744    0.9012
4276.528    0.9137    0.9389
4276.553    0.9268    0.9425
4276.578    0.9020    0.9053
4276.603    0.8408    0.8217
4276.628    0.7296    0.6995
4276.654    0.5916    0.5729
4276.679    0.4953    0.5111
4276.704    0.5080    0.5410
4276.729    0.6086    0.6375
4276.754    0.7382    0.7434
4276.779    0.8333    0.8196
4276.805    0.8810    0.8644
4276.830    0.9103    0.8861
4276.855    0.9194    0.8925
4276.880    0.9154    0.8821
4276.905    0.8983    0.8517
4276.930    0.8464    0.8035
4276.956    0.7782    0.7459
4276.981    0.7204    0.7034
4277.006    0.6958    0.6926
4277.031    0.7213    0.7226
4277.056    0.7976    0.7847
4277.081    0.8582    0.8549
4277.107    0.9028    0.9118
4277.132    0.9198    0.9376
4277.157    0.8985    0.9305
4277.182    0.8509    0.8906
4277.207    0.7805    0.8281
4277.232    0.7244    0.7704
4277.257    0.7310    0.7473
4277.283    0.7720    0.7667
4277.308    0.8134    0.7956
4277.333    0.8257    0.7923
4277.358    0.7793    0.7490
4277.383    0.7143    0.7063
4277.408    0.6869    0.7079
4277.434    0.6971    0.7461
4277.459    0.7031    0.7616
4277.484    0.6575    0.7194
4277.509    0.5987    0.6387
4277.534    0.5727    0.5711
4277.559    0.5845    0.5590
4277.585    0.6308    0.6105
4277.610    0.7168    0.6869
4277.635    0.7786    0.7452
4277.660    0.8113    0.7716
4277.685    0.8300    0.7907
4277.710    0.8690    0.8291
4277.736    0.9093    0.8837
4277.761    0.9404    0.9256
4277.786    0.9581    0.9475
4277.811    0.9674    0.9574
4277.836    0.9665    0.9663
4277.861    0.9654    0.9766
4277.887    0.9616    0.9863
4277.912    0.9592    0.9922
4277.937    0.9568    0.9949
# 009172  58  4276.502  4277.937
4276.502    0.8366    0.8706
4276.527    0.8618    0.8874
4276.552    0.8555    0.8670
4276.578    0.8123    0.8035
4276.603    0.7313    0.7130
4276.628    0.6291    0.6180
4276.653    0.5451    0.5502
4276.678    0.5098    0.5331
4276.703    0.5433    0.5691
4276.729    0.6212    0.6421
4276.754    0.7086    0.7186
4276.779    0.7941    0.7813
4276.804    0.8428    0.8224
4276.829    0.8730    0.8412
4276.854    0.8837    0.8383
4276.880    0.8634    0.8134
4276.905    0.8219    0.7725
4276.930    0.7688    0.7249
4276.955    0.7190    0.6847
4276.980    0.6822    0.6663
4277.005    0.6879    0.6787
4277.031    0.7181    0.7224
4277.056    0.7705    0.7813
4277.081    0.8243    0.8387
4277.106    0.8527    0.8776
4277.131    0.8574    0.8882
4277.156    0.8371    0.8682
4277.182    0.7863    0.8238
4277.207    0.7352    0.7757
4277.232    0.7142    0.7410
4277.257    0.7204    0.7276
4277.282    0.7470    0.7279
4277.307    0.7532    0.7244
4277.333    0.7374    0.7065
4277.358    0.7044    0.6836
4277.383    0.6755    0.6716
4277.408    0.6474    0.6750
4277.433    0.6310    0.6790
4277.458    0.6132    0.6637
4277.484    0.5906    0.6229
4277.509    0.5598    0.5776
4277.534    0.5531    0.5528
4277.559    0.5768    0.5635
4277.584    0.6233    0.6037
4277.609    0.6828    0.6551
4277.635    0.7323    0.7034
4277.660    0.7713    0.7428
4277.685    0.8098    0.7823
4277.710    0.8517    0.8260
4277.735    0.8919    0.8694
4277.760    0.9209    0.9049
4277.786    0.9441    0.9305
4277.811    0.9581    0.9475
4277.836    0.9563    0.9609
4277.861    0.9561    0.9727
4277.886    0.9590    0.9822
4277.911    0.9535    0.9888
4277.937    0.9656    0.9920
# 009349  58  4276.502  4277.936
4276.502    0.8815    0.9171
4276.527    0.9053    0.9363
4276.552    0.8853    0.9118
4276.577    0.8457    0.8383
4276.603    0.7499    0.7147
4276.628    0.6173    0.5825
4276.653    0.4871    0.4939
4276.678    0.4600    0.4933
4276.703    0.5351    0.5739
4276.728    0.6705    0.6831
4276.754    0.7686    0.7750
4276.779    0.8395    0.8281
4276.804    0.8800    0.8562
4276.829    0.8945    0.8674
4276.854    0.9080    0.8608
4276.879    0.8966    0.8331
4276.905    0.8414    0.7813
4276.930    0.7616    0.7183
4276.955    0.6874    0.6613
4276.980    0.6377    0.6334
4277.005    0.6440    0.6512
4277.030    0.7099    0.7122
4277.055    0.7909    0.7945
4277.081    0.8614    0.8708
4277.106    0.8993    0.9141
4277.131    0.8913    0.9192
4277.156    0.8398    0.8833
4277.181    0.7661    0.8149
4277.206    0.7037    0.7405
4277.232    0.6856    0.6974
4277.257    0.7193    0.7096
4277.282    0.7811    0.7532
4277.307    0.8190    0.7807
4277.332    0.8026    0.7614
4277.357    0.7355    0.7160
4277.383    0.6781    0.6942
4277.408    0.6610    0.7138
4277.433    0.6566    0.7306
4277.458    0.6276    0.6969
4277.483    0.5649    0.6142
4277.508    0.5151    0.5298
4277.534    0.5076    0.4948
4277.559    0.5489    0.5299
4277.584    0.6346    0.6081
4277.609    0.7145    0.6822
4277.634    0.7631    0.7233
4277.659    0.7993    0.7459
4277.685    0.8341    0.7854
4277.710    0.8732    0.8439
4277.735    0.9238    0.8987
4277.760    0.9528    0.9313
4277.785    0.9530    0.9462
4277.810    0.9645    0.9565
4277.835    0.9685    0.9683
4277.861    0.9513    0.9804
4277.886    0.9482    0.9890
4277.911    0.9570    0.9933
4277.936    0.9676    0.9952
# 009519  57  4276.508  4277.917
4276.508    0.8360    0.8385
4276.533    0.8143    0.8158
4276.558    0.7795    0.7746
4276.583    0.7286    0.7226
4276.609    0.6691    0.6705
4276.634    0.6302    0.6359
4276.659    0.6101    0.6257
4276.684    0.6186    0.6415
4276.709    0.6545    0.6770
4276.734    0.7107    0.7221
4276.760    0.7628    0.7674
4276.785    0.8153    0.8004
4276.810    0.8439    0.8187
4276.835    0.8568    0.8209
4276.860    0.8422    0.8097
4276.885    0.8266    0.7900
4276.911    0.8089    0.7682
4276.936    0.7929    0.7537
4276.961    0.7771    0.7514
4276.986    0.7788    0.7635
4277.011    0.7863    0.7880
4277.036    0.7998    0.8185
4277.061    0.8205    0.8476
4277.087    0.8343    0.8684
4277.112    0.8385    0.8746
4277.137    0.8358    0.8670
4277.162    0.8164    0.8490
4277.187    0.7945    0.8260
4277.212    0.7797    0.8033
4277.238    0.7674    0.7825
4277.263    0.7659    0.7656
4277.288    0.7502    0.7502
4277.313    0.7495    0.7364
4277.338    0.7396    0.7244
4277.363    0.7246    0.7153
4277.389    0.7140    0.7075
4277.414    0.6861    0.6986
4277.439    0.6670    0.6863
4277.464    0.6575    0.6714
4277.489    0.6501    0.6584
4277.514    0.6551    0.6534
4277.540    0.6707    0.6610
4277.565    0.6888    0.6806
4277.590    0.7196    0.7091
4277.615    0.7558    0.7420
4277.640    0.7923    0.7762
4277.665    0.8274    0.8100
4277.691    0.8531    0.8437
4277.716    0.8910    0.8736
4277.741    0.9234    0.9001
4277.766    0.9318    0.9228
4277.791    0.9550    0.9410
4277.816    0.9609    0.9559
4277.841    0.9513    0.9678
4277.867    0.9598    0.9770
4277.892    0.9641    0.9831
4277.917    0.9601    0.9854
# 009829  57  4276.509  4277.918
4276.509    0.9198    0.9489
4276.534    0.9219    0.9449
4276.559    0.8976    0.9003
4276.585    0.8412    0.8043
4276.610    0.7295    0.6767
4276.635    0.5886    0.5622
4276.660    0.4991    0.5224
4276.685    0.5246    0.5785
4276.710    0.6428    0.6879
4276.736    0.7691    0.7909
4276.761    0.8383    0.8504
4276.786    0.8682    0.8780
4276.811    0.8925    0.8874
4276.836    0.9091    0.8833
4276.861    0.9171    0.8642
4276.887    0.8921    0.8238
4276.912    0.8211    0.7645
4276.937    0.7308    0.6958
4276.962    0.6504    0.6408
4276.987    0.6233    0.6273
4277.012    0.6630    0.6687
4277.038    0.7490    0.7534
4277.063    0.8410    0.8393
4277.088    0.9039    0.9003
4277.113    0.9204    0.9230
4277.138    0.8876    0.9022
4277.163    0.8054    0.8398
4277.188    0.7081    0.7554
4277.214    0.6521    0.6877
4277.239    0.6716    0.6801
4277.264    0.7398    0.7273
4277.289    0.8085    0.7838
4277.314    0.8370    0.7987
4277.339    0.7954    0.7651
4277.365    0.7288    0.7269
4277.390    0.6997    0.7290
4277.415    0.6898    0.7473
4277.440    0.6473    0.7263
4277.465    0.5816    0.6452
4277.490    0.5146    0.5420
4277.516    0.4844    0.4746
4277.541    0.5072    0.4848
4277.566    0.5868    0.5612
4277.591    0.6925    0.6590
4277.616    0.7771    0.7310
4277.641    0.8268    0.7679
4277.667    0.8572    0.8017
4277.692    0.8939    0.8519
4277.717    0.9296    0.9066
4277.742    0.9541    0.9436
4277.767    0.9685    0.9607
4277.792    0.9748    0.9683
4277.818    0.9683    0.9761
4277.843    0.9614    0.9842
4277.868    0.9603    0.9906
4277.893    0.9515    0.9943
4277.918    0.9532    0.9959
# 010321  57  4276.509  4277.918
4276.509    0.8602    0.8987
4276.534    0.8800    0.9059
4276.559    0.8604    0.8674
4276.584    0.7978    0.7838
4276.609    0.6958    0.6700
4276.635    0.5817    0.5571
4276.660    0.4856    0.4974
4276.685    0.4717    0.5102
4276.710    0.5443    0.5822
4276.735    0.6592    0.6755
4276.760    0.7565    0.7558
4276.786    0.8222    0.8115
4276.811    0.8578    0.8398
4276.836    0.8730    0.8468
4276.861    0.8762    0.8325
4276.886    0.8502    0.7963
4276.911    0.7943    0.7422
4276.937    0.7248    0.6797
4276.962    0.6567    0.6331
4276.987    0.6243    0.6190
4277.012    0.6486    0.6467
4277.037    0.7114    0.7097
4277.062    0.7838    0.7869
4277.088    0.8509    0.8555
4277.113    0.8684    0.8906
4277.138    0.8574    0.8865
4277.163    0.8138    0.8445
4277.188    0.7367    0.7789
4277.213    0.6798    0.7175
4277.239    0.6730    0.6874
4277.264    0.6994    0.6968
4277.289    0.7411    0.7196
4277.314    0.7658    0.7224
4277.339    0.7347    0.6955
4277.364    0.6781    0.6634
4277.390    0.6389    0.6572
4277.415    0.6230    0.6741
4277.440    0.6136    0.6775
4277.465    0.5822    0.6402
4277.490    0.5342    0.5717
4277.515    0.4995    0.5110
4277.541    0.5072    0.4944
4277.566    0.5514    0.5316
4277.591    0.6216    0.5984
4277.616    0.6949    0.6619
4277.641    0.7489    0.7068
4277.666    0.7903    0.7435
4277.691    0.8316    0.7887
4277.717    0.8754    0.8449
4277.742    0.9183    0.8929
4277.767    0.9458    0.9243
4277.792    0.9484    0.9425
4277.817    0.9554    0.9554
4277.842    0.9614    0.9678
4277.868    0.9515    0.9795
4277.893    0.9402    0.9874
4277.918    0.9363    0.9917
# 011728  58  4276.502  4277.936
4276.502    0.8658    0.8987
4276.527    0.9028    0.9303
4276.553    0.8882    0.9131
4276.578    0.8490    0.8435
4276.603    0.7665    0.7248
4276.628    0.6162    0.5836
4276.653    0.4768    0.4761
4276.678    0.4218    0.4557
4276.704    0.4876    0.5313
4276.729    0.6305    0.6452
4276.754    0.7537    0.7432
4276.779    0.8236    0.8054
4276.804    0.8527    0.8402
4276.829    0.8776    0.8566
4276.854    0.8933    0.8541
4276.880    0.8845    0.8264
4276.905    0.8375    0.7745
4276.930    0.7649    0.7068
4276.955    0.6775    0.6430
4276.980    0.6148    0.6077
4277.005    0.6209    0.6190
4277.031    0.6887    0.6817
4277.056    0.7745    0.7695
4277.081    0.8441    0.8519
4277.106    0.8894    0.9055
4277.131    0.8829    0.9196
4277.156    0.8346    0.8906
4277.182    0.7637    0.8196
4277.207    0.6806    0.7372
4277.232    0.6516    0.6830
4277.257    0.6801    0.6847
4277.282    0.7501    0.7288
4277.307    0.7907    0.7631
4277.333    0.7802    0.7434
4277.358    0.7152    0.6868
4277.383    0.6449    0.6540
4277.408    0.6318    0.6758
4277.433    0.6468    0.7109
4277.458    0.6180    0.6966
4277.484    0.5563    0.6160
4277.509    0.5071    0.5237
4277.534    0.4924    0.4757
4277.559    0.5207    0.4988
4277.584    0.5992    0.5753
4277.609    0.6899    0.6560
4277.634    0.7398    0.7013
4277.660    0.7688    0.7208
4277.685    0.8067    0.7540
4277.710    0.8535    0.8156
4277.735    0.9074    0.8796
4277.760    0.9391    0.9200
4277.785    0.9480    0.9378
4277.811    0.9596    0.9491
4277.836    0.9632    0.9621
4277.861    0.9636    0.9761
4277.886    0.9605    0.9865
4277.911    0.9469    0.9922
4277.936    0.9557    0.9945
# 012067  58  4276.502  4277.936
4276.502    0.7901    0.8279
4276.527    0.8385    0.8888
4276.552    0.8564    0.8987
4276.577    0.8327    0.8498
4276.602    0.7695    0.7464
4276.628    0.6452    0.6038
4276.653    0.4959    0.4787
4276.678    0.3925    0.4173
4276.703    0.3994    0.4427
4276.728    0.5083    0.5311
4276.753    0.6468    0.6334
4276.779    0.7430    0.7178
4276.804    0.8043    0.7718
4276.829    0.8333    0.8041
4276.854    0.8507    0.8141
4276.879    0.8519    0.7967
4276.904    0.8179    0.7495
4276.930    0.7495    0.6773
4276.955    0.6558    0.6062
4276.980    0.5797    0.5589
4277.005    0.5642    0.5551
4277.030    0.6094    0.6016
4277.055    0.6910    0.6858
4277.081    0.7784    0.7842
4277.106    0.8408    0.8590
4277.131    0.8594    0.8958
4277.156    0.8391    0.8863
4277.181    0.7661    0.8312
4277.206    0.6861    0.7480
4277.232    0.6364    0.6702
4277.257    0.6281    0.6415
4277.282    0.6748    0.6630
4277.307    0.7328    0.6968
4277.332    0.7399    0.6934
4277.357    0.6882    0.6443
4277.383    0.6021    0.5942
4277.408    0.5565    0.5966
4277.433    0.5664    0.6375
4277.458    0.5741    0.6567
4277.483    0.5418    0.6149
4277.508    0.4850    0.5315
4277.534    0.4524    0.4596
4277.559    0.4638    0.4490
4277.584    0.5229    0.4989
4277.609    0.6074    0.5748
4277.634    0.6745    0.6327
4277.659    0.7078    0.6602
4277.684    0.7285    0.6860
4277.710    0.7789    0.7410
4277.735    0.8486    0.8119
4277.760    0.9026    0.8702
4277.785    0.9307    0.9028
4277.810    0.9504    0.9198
4277.835    0.9447    0.9363
4277.861    0.9410    0.9565
4277.886    0.9404    0.9741
4277.911    0.9397    0.9856
4277.936    0.9378    0.9913
# 014614  57  4276.509  4277.918
4276.509    0.8890    0.9204
4276.534    0.9120    0.9406
4276.559    0.9093    0.9217
4276.585    0.8708    0.8543
4276.610    0.7870    0.7452
4276.635    0.6578    0.6197
4276.660    0.5316    0.5292
4276.685    0.4824    0.5194
4276.710    0.5425    0.5899
4276.736    0.6733    0.6984
4276.761    0.7822    0.7863
4276.786    0.8398    0.8402
4276.811    0.8724    0.8674
4276.836    0.8941    0.8770
4276.861    0.9047    0.8712
4276.887    0.8964    0.8457
4276.912    0.8598    0.8008
4276.937    0.7896    0.7413
4276.962    0.7078    0.6831
4276.987    0.6519    0.6489
4277.012    0.6608    0.6577
4277.038    0.7148    0.7137
4277.063    0.7943    0.7920
4277.088    0.8672    0.8648
4277.113    0.8978    0.9105
4277.138    0.9032    0.9190
4277.163    0.8628    0.8874
4277.189    0.7779    0.8202
4277.214    0.7091    0.7482
4277.239    0.6831    0.7049
4277.264    0.7094    0.7109
4277.289    0.7741    0.7494
4277.314    0.8158    0.7771
4277.340    0.8006    0.7619
4277.365    0.7475    0.7216
4277.390    0.6906    0.7011
4277.415    0.6705    0.7165
4277.440    0.6610    0.7320
4277.465    0.6126    0.7026
4277.491    0.5685    0.6214
4277.516    0.5238    0.5388
4277.541    0.5129    0.5014
4277.566    0.5530    0.5297
4277.591    0.6273    0.6042
4277.616    0.7183    0.6816
4277.642    0.7822    0.7323
4277.667    0.8204    0.7609
4277.692    0.8412    0.7980
4277.717    0.8859    0.8517
4277.742    0.9315    0.9041
4277.767    0.9443    0.9378
4277.793    0.9594    0.9546
4277.818    0.9685    0.9641
4277.843    0.9625    0.9734
4277.868    0.9510    0.9829
4277.893    0.9475    0.9899
4277.918    0.9532    0.9940
# 014623  57  4276.508  4277.917
4276.508    0.8459    0.8884
4276.533    0.8610    0.8870
4276.558    0.8312    0.8360
4276.583    0.7602    0.7408
4276.608    0.6510    0.6227
4276.633    0.5297    0.5199
4276.659    0.4514    0.4705
4276.684    0.4561    0.4948
4276.709    0.5381    0.5710
4276.734    0.6512    0.6627
4276.759    0.7464    0.7406
4276.784    0.8028    0.7941
4276.810    0.8327    0.8245
4276.835    0.8566    0.8304
4276.860    0.8559    0.8125
4276.885    0.8276    0.7711
4276.910    0.7759    0.7142
4276.935    0.7006    0.6574
4276.960    0.6433    0.6203
4276.986    0.6315    0.6196
4277.011    0.6724    0.6593
4277.036    0.7388    0.7276
4277.061    0.8136    0.8032
4277.086    0.8602    0.8632
4277.111    0.8692    0.8915
4277.137    0.8468    0.8800
4277.162    0.7925    0.8337
4277.187    0.7248    0.7698
4277.212    0.6714    0.7152
4277.237    0.6673    0.6918
4277.262    0.7023    0.6987
4277.288    0.7338    0.7106
4277.313    0.7374    0.6981
4277.338    0.7005    0.6625
4277.363    0.6449    0.6330
4277.388    0.6112    0.6340
4277.413    0.6015    0.6548
4277.439    0.5914    0.6589
4277.464    0.5669    0.6223
4277.489    0.5265    0.5604
4277.514    0.5052    0.5112
4277.539    0.5155    0.5048
4277.564    0.5642    0.5435
4277.589    0.6298    0.6030
4277.615    0.6887    0.6566
4277.640    0.7308    0.6923
4277.665    0.7665    0.7273
4277.690    0.8117    0.7752
4277.715    0.8730    0.8316
4277.740    0.9147    0.8806
4277.766    0.9318    0.9141
4277.791    0.9363    0.9337
4277.816    0.9449    0.9491
4277.841    0.9537    0.9641
4277.866    0.9465    0.9770
4277.891    0.9419    0.9861
4277.917    0.9458    0.9913
# 015062  57  4276.510  4277.919
4276.510    0.9150    0.9419
4276.535    0.9350    0.9554
4276.560    0.9245    0.9384
4276.585    0.8933    0.8833
4276.610    0.8255    0.7881
4276.635    0.7129    0.6727
4276.660    0.5966    0.5865
4276.686    0.5455    0.5789
4276.711    0.6062    0.6503
4276.736    0.7228    0.7508
4276.761    0.8143    0.8318
4276.786    0.8817    0.8782
4276.811    0.9131    0.8991
4276.837    0.9185    0.9049
4276.862    0.9348    0.8980
4276.887    0.9226    0.8774
4276.912    0.8876    0.8400
4276.937    0.8287    0.7876
4276.962    0.7537    0.7318
4276.988    0.7032    0.6939
4277.013    0.6910    0.6979
4277.038    0.7376    0.7449
4277.063    0.8170    0.8158
4277.088    0.8894    0.8819
4277.113    0.9260    0.9232
4277.139    0.9181    0.9307
4277.164    0.8734    0.9014
4277.189    0.8022    0.8422
4277.214    0.7320    0.7755
4277.239    0.7063    0.7359
4277.264    0.7340    0.7439
4277.290    0.7969    0.7872
4277.315    0.8511    0.8202
4277.340    0.8472    0.8145
4277.365    0.8006    0.7827
4277.390    0.7588    0.7644
4277.415    0.7384    0.7743
4277.441    0.7263    0.7805
4277.466    0.6817    0.7413
4277.491    0.6131    0.6581
4277.516    0.5639    0.5733
4277.541    0.5528    0.5352
4277.566    0.5878    0.5643
4277.592    0.6679    0.6455
4277.617    0.7593    0.7278
4277.642    0.8209    0.7814
4277.667    0.8557    0.8119
4277.692    0.8900    0.8445
4277.717    0.9192    0.8886
4277.743    0.9402    0.9315
4277.768    0.9592    0.9568
4277.793    0.9669    0.9681
4277.818    0.9678    0.9745
4277.843    0.9736    0.9813
4277.868    0.9710    0.9876
4277.894    0.9618    0.9927
4277.919    0.9587    0.9952
# 015442  58  4276.502  4277.936
4276.502    0.8772    0.9198
4276.527    0.9003    0.9454
4276.552    0.9045    0.9343
4276.577    0.8837    0.8804
4276.602    0.8200    0.7805
4276.628    0.6896    0.6462
4276.653    0.5551    0.5404
4276.678    0.4845    0.5149
4276.703    0.5369    0.5810
4276.728    0.6702    0.6914
4276.753    0.7831    0.7870
4276.779    0.8502    0.8464
4276.804    0.8758    0.8734
4276.829    0.8960    0.8829
4276.854    0.9072    0.8778
4276.879    0.8985    0.8562
4276.904    0.8732    0.8151
4276.930    0.8095    0.7532
4276.955    0.7173    0.6883
4276.980    0.6465    0.6424
4277.005    0.6318    0.6394
4277.030    0.6787    0.6875
4277.055    0.7647    0.7684
4277.081    0.8466    0.8523
4277.106    0.9049    0.9064
4277.131    0.9173    0.9224
4277.156    0.8837    0.8968
4277.181    0.8054    0.8327
4277.206    0.7273    0.7525
4277.231    0.6925    0.6960
4277.257    0.7125    0.6963
4277.282    0.7737    0.7454
4277.307    0.8318    0.7952
4277.332    0.8402    0.8008
4277.357    0.7907    0.7633
4277.382    0.7209    0.7298
4277.408    0.6941    0.7347
4277.433    0.6893    0.7501
4277.458    0.6470    0.7223
4277.483    0.5746    0.6390
4277.508    0.5124    0.5416
4277.533    0.4924    0.4864
4277.559    0.5229    0.5057
4277.584    0.5995    0.5841
4277.609    0.6966    0.6744
4277.634    0.7737    0.7340
4277.659    0.8179    0.7637
4277.684    0.8455    0.7962
4277.710    0.8943    0.8511
4277.735    0.9273    0.9059
4277.760    0.9421    0.9410
4277.785    0.9561    0.9568
4277.810    0.9574    0.9649
4277.835    0.9645    0.9734
4277.860    0.9618    0.9827
4277.886    0.9625    0.9899
4277.911    0.9727    0.9938
4277.936    0.9612    0.9952
# 016405  57  4276.509  4277.918
4276.509    0.8205    0.8748
4276.534    0.8557    0.8978
4276.559    0.8441    0.8594
4276.584    0.7768    0.7617
4276.609    0.6608    0.6229
4276.634    0.5043    0.4841
4276.660    0.3890    0.3980
4276.685    0.3597    0.4049
4276.710    0.4486    0.4850
4276.735    0.5942    0.5899
4276.760    0.7052    0.6790
4276.785    0.7614    0.7408
4276.811    0.8039    0.7807
4276.836    0.8274    0.7974
4276.861    0.8360    0.7870
4276.886    0.8087    0.7452
4276.911    0.7471    0.6773
4276.936    0.6474    0.6013
4276.962    0.5640    0.5415
4276.987    0.5419    0.5261
4277.012    0.5737    0.5631
4277.037    0.6530    0.6448
4277.062    0.7497    0.7449
4277.087    0.8171    0.8321
4277.113    0.8461    0.8841
4277.138    0.8352    0.8849
4277.163    0.7836    0.8354
4277.188    0.7027    0.7499
4277.213    0.6227    0.6634
4277.238    0.5925    0.6184
4277.264    0.6368    0.6321
4277.289    0.7049    0.6713
4277.314    0.7239    0.6806
4277.339    0.6827    0.6368
4277.364    0.6055    0.5786
4277.389    0.5306    0.5648
4277.415    0.5303    0.6045
4277.440    0.5484    0.6361
4277.465    0.5258    0.6080
4277.490    0.4737    0.5276
4277.515    0.4350    0.4485
4277.540    0.4304    0.4208
4277.566    0.4818    0.4603
4277.591    0.5669    0.5342
4277.616    0.6415    0.5965
4277.641    0.6773    0.6256
4277.666    0.6918    0.6467
4277.691    0.7444    0.6963
4277.717    0.8110    0.7764
4277.742    0.8752    0.8466
4277.767    0.9089    0.8882
4277.792    0.9315    0.9087
4277.817    0.9406    0.9260
4277.842    0.9417    0.9469
4277.868    0.9395    0.9683
4277.893    0.9343    0.9824
4277.918    0.9404    0.9899
# 017336  57  4276.509  4277.918
4276.509    0.8700    0.9139
4276.534    0.8993    0.9307
4276.559    0.8931    0.9053
4276.585    0.8435    0.8289
4276.610    0.7495    0.7130
4276.635    0.6129    0.5857
4276.660    0.4996    0.4997
4276.685    0.4647    0.4973
4276.710    0.5434    0.5739
4276.736    0.6717    0.6860
4276.761    0.7832    0.7757
4276.786    0.8466    0.8310
4276.811    0.8750    0.8584
4276.836    0.8855    0.8666
4276.861    0.8972    0.8572
4276.887    0.8845    0.8270
4276.912    0.8356    0.7771
4276.937    0.7616    0.7138
4276.962    0.6750    0.6539
4276.987    0.6237    0.6210
4277.012    0.6333    0.6340
4277.038    0.6896    0.6958
4277.063    0.7698    0.7789
4277.088    0.8400    0.8545
4277.113    0.8804    0.9005
4277.138    0.8798    0.9064
4277.163    0.8297    0.8698
4277.188    0.7475    0.8000
4277.214    0.6787    0.7223
4277.239    0.6653    0.6816
4277.264    0.6966    0.6937
4277.289    0.7584    0.7388
4277.314    0.8089    0.7700
4277.339    0.7920    0.7561
4277.365    0.7316    0.7124
4277.390    0.6755    0.6894
4277.415    0.6560    0.7013
4277.440    0.6452    0.7115
4277.465    0.6163    0.6761
4277.490    0.5585    0.5951
4277.516    0.5003    0.5102
4277.541    0.4920    0.4774
4277.566    0.5338    0.5103
4277.591    0.6059    0.5865
4277.616    0.6904    0.6622
4277.641    0.7483    0.7094
4277.667    0.7761    0.7403
4277.692    0.8136    0.7823
4277.717    0.8680    0.8422
4277.742    0.9175    0.8985
4277.767    0.9428    0.9341
4277.792    0.9537    0.9513
4277.818    0.9598    0.9621
4277.843    0.9658    0.9723
4277.868    0.9683    0.9820
4277.893    0.9634    0.9892
4277.918    0.9643    0.9929
# 018261  57  4276.508  4277.917
4276.508    0.8947    0.9363
4276.533    0.9003    0.9285
4276.558    0.8790    0.8772
4276.583    0.8037    0.7818
4276.608    0.6866    0.6595
4276.633    0.5669    0.5545
4276.659    0.4914    0.5176
4276.684    0.5264    0.5668
4276.709    0.6425    0.6640
4276.734    0.7561    0.7588
4276.759    0.8306    0.8236
4276.784    0.8810    0.8600
4276.810    0.9036    0.8778
4276.835    0.9103    0.8790
4276.860    0.9131    0.8626
4276.885    0.8770    0.8264
4276.910    0.8213    0.7750
4276.935    0.7483    0.7216
4276.961    0.6947    0.6850
4276.986    0.6839    0.6860
4277.011    0.7124    0.7266
4277.036    0.7885    0.7936
4277.061    0.8576    0.8624
4277.086    0.8929    0.9116
4277.112    0.9036    0.9300
4277.137    0.8810    0.9124
4277.162    0.8339    0.8634
4277.187    0.7681    0.7995
4277.212    0.7291    0.7504
4277.237    0.7420    0.7408
4277.262    0.7916    0.7672
4277.288    0.8306    0.7963
4277.313    0.8268    0.7910
4277.338    0.7782    0.7547
4277.363    0.7300    0.7253
4277.388    0.6982    0.7306
4277.413    0.6893    0.7518
4277.439    0.6668    0.7420
4277.464    0.6260    0.6830
4277.489    0.5766    0.6033
4277.514    0.5587    0.5513
4277.539    0.5757    0.5577
4277.564    0.6365    0.6155
4277.590    0.7216    0.6896
4277.615    0.7691    0.7379
4277.640    0.8070    0.7623
4277.665    0.8373    0.7889
4277.690    0.8726    0.8343
4277.715    0.9156    0.8865
4277.741    0.9456    0.9262
4277.766    0.9568    0.9458
4277.791    0.9629    0.9563
4277.816    0.9607    0.9665
4277.841    0.9609    0.9775
4277.866    0.9623    0.9865
4277.891    0.9480    0.9922
4277.917    0.9537    0.9949
# 019793  57  4276.508  4277.917
4276.508    0.8316    0.8576
4276.533    0.8327    0.8566
4276.559    0.8102    0.8158
4276.584    0.7532    0.7428
4276.609    0.6618    0.6546
4276.634    0.5792    0.5766
4276.659    0.5234    0.5335
4276.684    0.5120    0.5372
4276.710    0.5508    0.5844
4276.735    0.6327    0.6519
4276.760    0.7239    0.7199
4276.785    0.7949    0.7741
4276.810    0.8398    0.8078
4276.835    0.8668    0.8192
4276.861    0.8620    0.8076
4276.886    0.8266    0.7775
4276.911    0.7881    0.7362
4276.936    0.7352    0.6960
4276.961    0.6904    0.6705
4276.986    0.6830    0.6697
4277.012    0.7018    0.6982
4277.037    0.7376    0.7464
4277.062    0.7840    0.8017
4277.087    0.8224    0.8480
4277.112    0.8398    0.8728
4277.137    0.8312    0.8706
4277.163    0.8030    0.8422
4277.188    0.7679    0.8013
4277.213    0.7335    0.7621
4277.238    0.7158    0.7359
4277.263    0.7241    0.7234
4277.288    0.7342    0.7158
4277.313    0.7308    0.7031
4277.339    0.7050    0.6836
4277.364    0.6883    0.6677
4277.389    0.6549    0.6621
4277.414    0.6314    0.6630
4277.439    0.6180    0.6574
4277.464    0.5954    0.6350
4277.490    0.5682    0.5991
4277.515    0.5651    0.5695
4277.540    0.5753    0.5621
4277.565    0.5939    0.5818
4277.590    0.6383    0.6204
4277.615    0.6894    0.6647
4277.641    0.7318    0.7078
4277.666    0.7730    0.7473
4277.691    0.8168    0.7883
4277.716    0.8572    0.8306
4277.741    0.8863    0.8698
4277.766    0.9160    0.9016
4277.792    0.9376    0.9262
4277.817    0.9473    0.9441
4277.842    0.9419    0.9592
4277.867    0.9568    0.9719
4277.892    0.9502    0.9815
4277.917    0.9504    0.9879
# 019911  57  4276.509  4277.918
4276.509    0.8513    0.8972
4276.534    0.8720    0.8910
4276.559    0.8545    0.8519
4276.584    0.8078    0.7834
4276.610    0.7243    0.6986
4276.635    0.6256    0.6295
4276.660    0.5782    0.5970
4276.685    0.5890    0.6109
4276.710    0.6428    0.6624
4276.735    0.7216    0.7295
4276.761    0.7856    0.7938
4276.786    0.8371    0.8377
4276.811    0.8734    0.8612
4276.836    0.8898    0.8648
4276.861    0.8884    0.8500
4276.886    0.8620    0.8196
4276.912    0.8260    0.7779
4276.937    0.7816    0.7384
4276.962    0.7388    0.7125
4276.987    0.7211    0.7102
4277.012    0.7241    0.7347
4277.037    0.7581    0.7791
4277.063    0.8084    0.8318
4277.088    0.8547    0.8728
4277.113    0.8798    0.8921
4277.138    0.8636    0.8849
4277.163    0.8366    0.8553
4277.188    0.7872    0.8151
4277.214    0.7534    0.7784
4277.239    0.7581    0.7600
4277.264    0.7754    0.7574
4277.289    0.7870    0.7600
4277.314    0.7811    0.7563
4277.339    0.7649    0.7444
4277.364    0.7417    0.7318
4277.390    0.7138    0.7246
4277.415    0.6910    0.7191
4277.440    0.6593    0.7024
4277.465    0.6197    0.6682
4277.490    0.5976    0.6255
4277.515    0.5898    0.5936
4277.541    0.5943    0.5902
4277.566    0.6317    0.6186
4277.591    0.6926    0.6660
4277.616    0.7478    0.7170
4277.641    0.7861    0.7624
4277.666    0.8306    0.8028
4277.692    0.8702    0.8431
4277.717    0.9028    0.8804
4277.742    0.9230    0.9129
4277.767    0.9548    0.9371
4277.792    0.9623    0.9541
4277.817    0.9625    0.9663
4277.843    0.9649    0.9761
4277.868    0.9665    0.9838
4277.893    0.9526    0.9895
4277.918    0.9581    0.9927
# 019925  58  4276.502  4277.936
4276.502    0.8632    0.9024
4276.527    0.9024    0.9283
4276.552    0.8867    0.9066
4276.577    0.8383    0.8329
4276.602    0.7477    0.7119
4276.628    0.6044    0.5670
4276.653    0.4677    0.4675
4276.678    0.4152    0.4571
4276.703    0.4885    0.5336
4276.728    0.6337    0.6458
4276.753    0.7490    0.7411
4276.778    0.8128    0.8020
4276.804    0.8445    0.8377
4276.829    0.8690    0.8529
4276.854    0.8847    0.8484
4276.879    0.8732    0.8200
4276.904    0.8320    0.7674
4276.929    0.7494    0.7002
4276.955    0.6604    0.6362
4276.980    0.6152    0.6052
4277.005    0.6265    0.6214
4277.030    0.6910    0.6845
4277.055    0.7761    0.7721
4277.080    0.8547    0.8531
4277.106    0.8904    0.9057
4277.131    0.8808    0.9156
4277.156    0.8455    0.8821
4277.181    0.7628    0.8115
4277.206    0.6921    0.7303
4277.231    0.6644    0.6794
4277.257    0.6928    0.6849
4277.282    0.7534    0.7256
4277.307    0.7878    0.7473
4277.332    0.7619    0.7148
4277.357    0.6811    0.6548
4277.382    0.6155    0.6302
4277.408    0.6098    0.6650
4277.433    0.6204    0.7039
4277.458    0.5980    0.6858
4277.483    0.5415    0.6067
4277.508    0.4951    0.5172
4277.533    0.4821    0.4740
4277.559    0.5224    0.5037
4277.584    0.6145    0.5820
4277.609    0.7003    0.6589
4277.634    0.7401    0.6995
4277.659    0.7723    0.7183
4277.684    0.8123    0.7540
4277.710    0.8738    0.8198
4277.735    0.9256    0.8823
4277.760    0.9469    0.9200
4277.785    0.9692    0.9367
4277.810    0.9623    0.9478
4277.835    0.9537    0.9614
4277.860    0.9462    0.9757
4277.886    0.9428    0.9865
4277.911    0.9391    0.9920
4277.936    0.9320    0.9940
# 020441  58  4276.501  4277.935
4276.501    0.8279    0.8636
4276.526    0.8720    0.9080
4276.552    0.8829    0.9059
4276.577    0.8447    0.8506
4276.602    0.7623    0.7461
4276.627    0.6419    0.6145
4276.652    0.5129    0.5005
4276.677    0.4316    0.4529
4276.702    0.4519    0.4894
4276.728    0.5560    0.5863
4276.753    0.6891    0.6861
4276.778    0.7938    0.7616
4276.803    0.8335    0.8089
4276.828    0.8628    0.8343
4276.853    0.8802    0.8393
4276.879    0.8792    0.8190
4276.904    0.8418    0.7739
4276.929    0.7711    0.7110
4276.954    0.6855    0.6476
4276.979    0.6199    0.6065
4277.004    0.6080    0.6056
4277.030    0.6501    0.6531
4277.055    0.7296    0.7315
4277.080    0.8102    0.8151
4277.105    0.8598    0.8782
4277.130    0.8756    0.9055
4277.155    0.8476    0.8902
4277.181    0.7809    0.8329
4277.206    0.7065    0.7574
4277.231    0.6561    0.6957
4277.256    0.6613    0.6775
4277.281    0.7124    0.7010
4277.306    0.7588    0.7298
4277.332    0.7631    0.7228
4277.357    0.7198    0.6798
4277.382    0.6461    0.6434
4277.407    0.6074    0.6485
4277.432    0.6212    0.6778
4277.457    0.6124    0.6805
4277.482    0.5621    0.6294
4277.508    0.5172    0.5455
4277.533    0.4936    0.4872
4277.558    0.5087    0.4863
4277.583    0.5644    0.5401
4277.608    0.6403    0.6136
4277.633    0.7062    0.6688
4277.659    0.7408    0.6997
4277.684    0.7690    0.7305
4277.709    0.8202    0.7825
4277.734    0.8752    0.8449
4277.759    0.9154    0.8939
4277.784    0.9438    0.9213
4277.810    0.9513    0.9371
4277.835    0.9493    0.9513
4277.860    0.9532    0.9667
4277.885    0.9539    0.9799
4277.910    0.9499    0.9886
4277.935    0.9436    0.9929
# 020719  57  4276.509  4277.918
4276.509    0.8496    0.8642
4276.534    0.8519    0.8620
4276.559    0.8138    0.8272
4276.584    0.7651    0.7628
4276.609    0.6982    0.6833
4276.635    0.6162    0.6088
4276.660    0.5582    0.5679
4276.685    0.5459    0.5689
4276.710    0.5797    0.6077
4276.735    0.6482    0.6683
4276.760    0.7246    0.7315
4276.785    0.7901    0.7832
4276.811    0.8453    0.8171
4276.836    0.8640    0.8285
4276.861    0.8664    0.8196
4276.886    0.8474    0.7936
4276.911    0.7984    0.7570
4276.936    0.7537    0.7203
4276.962    0.7186    0.6944
4276.987    0.7021    0.6917
4277.012    0.7156    0.7133
4277.037    0.7477    0.7547
4277.062    0.7869    0.8041
4277.087    0.8258    0.8470
4277.113    0.8464    0.8720
4277.138    0.8375    0.8712
4277.163    0.8063    0.8482
4277.188    0.7734    0.8123
4277.213    0.7521    0.7764
4277.238    0.7388    0.7514
4277.264    0.7435    0.7388
4277.289    0.7528    0.7328
4277.314    0.7477    0.7244
4277.339    0.7328    0.7115
4277.364    0.7152    0.6986
4277.389    0.6868    0.6906
4277.414    0.6598    0.6853
4277.440    0.6342    0.6733
4277.465    0.6131    0.6488
4277.490    0.5972    0.6155
4277.515    0.5802    0.5872
4277.540    0.5826    0.5786
4277.565    0.6097    0.5951
4277.591    0.6455    0.6324
4277.616    0.6928    0.6759
4277.641    0.7447    0.7188
4277.666    0.7880    0.7593
4277.691    0.8241    0.7997
4277.716    0.8543    0.8397
4277.742    0.8896    0.8780
4277.767    0.9258    0.9082
4277.792    0.9363    0.9313
4277.817    0.9526    0.9486
4277.842    0.9594    0.9625
4277.867    0.9590    0.9739
4277.893    0.9579    0.9827
4277.918    0.9521    0.9883
# 020741  57  4276.508  4277.917
4276.508    0.8543    0.8886
4276.533    0.8714    0.9070
4276.559    0.8566    0.8732
4276.584    0.7998    0.7887
4276.609    0.6901    0.6677
4276.634    0.5617    0.5455
4276.659    0.4608    0.4690
4276.684    0.4383    0.4689
4276.710    0.5082    0.5408
4276.735    0.6305    0.6383
4276.760    0.7367    0.7254
4276.785    0.8132    0.7865
4276.810    0.8547    0.8234
4276.835    0.8764    0.8391
4276.861    0.8825    0.8310
4276.886    0.8504    0.7978
4276.911    0.7989    0.7434
4276.936    0.7296    0.6820
4276.961    0.6548    0.6342
4276.986    0.6229    0.6189
4277.012    0.6486    0.6476
4277.037    0.7097    0.7112
4277.062    0.7840    0.7900
4277.087    0.8429    0.8588
4277.112    0.8704    0.8995
4277.137    0.8650    0.9022
4277.163    0.8221    0.8642
4277.188    0.7513    0.8002
4277.213    0.6915    0.7352
4277.238    0.6742    0.6987
4277.263    0.6968    0.7011
4277.288    0.7440    0.7213
4277.313    0.7539    0.7229
4277.339    0.7278    0.6890
4277.364    0.6644    0.6480
4277.389    0.6210    0.6374
4277.414    0.6179    0.6608
4277.439    0.6209    0.6806
4277.464    0.5973    0.6583
4277.490    0.5518    0.5917
4277.515    0.5176    0.5264
4277.540    0.5168    0.5015
4277.565    0.5548    0.5306
4277.590    0.6213    0.5931
4277.615    0.6814    0.6527
4277.641    0.7219    0.6914
4277.666    0.7542    0.7190
4277.691    0.7934    0.7600
4277.716    0.8451    0.8168
4277.741    0.8937    0.8712
4277.766    0.9234    0.9076
4277.792    0.9361    0.9288
4277.817    0.9541    0.9436
4277.842    0.9482    0.9590
4277.867    0.9497    0.9736
4277.892    0.9519    0.9847
4277.917    0.9526    0.9908
# 020752  58  4276.502  4277.936
4276.502    0.8678    0.8857
4276.527    0.8927    0.8950
4276.552    0.8770    0.8690
4276.577    0.8247    0.8069
4276.602    0.7279    0.7208
4276.627    0.6371    0.6347
4276.653    0.5685    0.5765
4276.678    0.5434    0.5703
4276.703    0.5781    0.6108
4276.728    0.6486    0.6778
4276.753    0.7411    0.7475
4276.778    0.8215    0.8033
4276.804    0.8586    0.8410
4276.829    0.8770    0.8566
4276.854    0.8825    0.8529
4276.879    0.8722    0.8306
4276.904    0.8470    0.7949
4276.929    0.7938    0.7554
4276.954    0.7542    0.7256
4276.980    0.7333    0.7171
4277.005    0.7504    0.7360
4277.030    0.7789    0.7771
4277.055    0.8222    0.8281
4277.080    0.8492    0.8746
4277.105    0.8784    0.9036
4277.131    0.8870    0.9080
4277.156    0.8525    0.8874
4277.181    0.8136    0.8504
4277.206    0.7725    0.8110
4277.231    0.7570    0.7816
4277.256    0.7502    0.7663
4277.282    0.7532    0.7556
4277.307    0.7626    0.7381
4277.332    0.7386    0.7119
4277.357    0.7096    0.6894
4277.382    0.6934    0.6852
4277.407    0.6747    0.6976
4277.433    0.6624    0.7086
4277.458    0.6483    0.6981
4277.483    0.6328    0.6656
4277.508    0.6131    0.6297
4277.533    0.6230    0.6133
4277.558    0.6457    0.6278
4277.584    0.6961    0.6677
4277.609    0.7403    0.7125
4277.634    0.7845    0.7513
4277.659    0.8238    0.7840
4277.684    0.8511    0.8170
4277.709    0.8778    0.8529
4277.735    0.9156    0.8888
4277.760    0.9361    0.9162
4277.785    0.9415    0.9361
4277.810    0.9475    0.9506
4277.835    0.9557    0.9632
4277.860    0.9576    0.9743
4277.885    0.9552    0.9833
4277.911    0.9616    0.9897
4277.936    0.9607    0.9927
# 021165  57  4276.508  4277.917
4276.508    0.9116    0.9367
4276.534    0.9300    0.9513
4276.559    0.9268    0.9288
4276.584    0.8802    0.8630
4276.609    0.7876    0.7544
4276.634    0.6619    0.6299
4276.659    0.5413    0.5451
4276.685    0.5102    0.5484
4276.710    0.5918    0.6315
4276.735    0.7199    0.7381
4276.760    0.8228    0.8202
4276.785    0.8756    0.8668
4276.810    0.9003    0.8892
4276.836    0.9183    0.8970
4276.861    0.9307    0.8906
4276.886    0.9097    0.8674
4276.911    0.8738    0.8255
4276.936    0.8095    0.7705
4276.961    0.7365    0.7183
4276.987    0.6949    0.6901
4277.012    0.7062    0.7050
4277.037    0.7558    0.7595
4277.062    0.8312    0.8318
4277.087    0.8964    0.8950
4277.112    0.9190    0.9315
4277.137    0.9032    0.9352
4277.163    0.8596    0.9018
4277.188    0.7960    0.8408
4277.213    0.7367    0.7759
4277.238    0.7204    0.7406
4277.263    0.7537    0.7521
4277.288    0.8082    0.7914
4277.314    0.8437    0.8153
4277.339    0.8245    0.7951
4277.364    0.7739    0.7540
4277.389    0.7264    0.7377
4277.414    0.7171    0.7572
4277.439    0.7096    0.7723
4277.465    0.6660    0.7359
4277.490    0.6105    0.6545
4277.515    0.5668    0.5742
4277.540    0.5632    0.5438
4277.565    0.6015    0.5796
4277.590    0.6817    0.6572
4277.616    0.7659    0.7327
4277.641    0.8155    0.7720
4277.666    0.8416    0.7932
4277.691    0.8716    0.8266
4277.716    0.9110    0.8764
4277.741    0.9402    0.9224
4277.767    0.9548    0.9502
4277.792    0.9663    0.9618
4277.817    0.9692    0.9692
4277.842    0.9649    0.9777
4277.867    0.9605    0.9861
4277.892    0.9643    0.9920
4277.917    0.9559    0.9952
# 021172  58  4276.501  4277.935
4276.501    0.8652    0.9158
4276.526    0.8947    0.9386
4276.551    0.8929    0.9158
4276.577    0.8474    0.8377
4276.602    0.7621    0.7127
4276.627    0.6094    0.5699
4276.652    0.4661    0.4714
4276.677    0.4310    0.4703
4276.702    0.5127    0.5600
4276.727    0.6527    0.6794
4276.753    0.7677    0.7750
4276.778    0.8247    0.8270
4276.803    0.8566    0.8527
4276.828    0.8855    0.8618
4276.853    0.8991    0.8535
4276.878    0.8865    0.8234
4276.904    0.8308    0.7667
4276.929    0.7518    0.6958
4276.954    0.6619    0.6289
4276.979    0.6002    0.5931
4277.004    0.6180    0.6094
4277.029    0.6879    0.6778
4277.055    0.7993    0.7761
4277.080    0.8764    0.8598
4277.105    0.9103    0.9095
4277.130    0.8962    0.9162
4277.155    0.8412    0.8764
4277.180    0.7523    0.7971
4277.205    0.6644    0.7086
4277.231    0.6391    0.6572
4277.256    0.6811    0.6741
4277.281    0.7547    0.7330
4277.306    0.8033    0.7739
4277.331    0.7887    0.7546
4277.356    0.7243    0.6966
4277.382    0.6558    0.6656
4277.407    0.6345    0.6896
4277.432    0.6355    0.7153
4277.457    0.5985    0.6808
4277.482    0.5254    0.5874
4277.507    0.4739    0.4912
4277.533    0.4591    0.4508
4277.558    0.5041    0.4899
4277.583    0.5983    0.5786
4277.608    0.6998    0.6619
4277.633    0.7514    0.7037
4277.658    0.7825    0.7228
4277.683    0.8241    0.7630
4277.709    0.8796    0.8341
4277.734    0.9256    0.8976
4277.759    0.9447    0.9335
4277.784    0.9590    0.9480
4277.809    0.9612    0.9576
4277.834    0.9572    0.9694
4277.860    0.9676    0.9815
4277.885    0.9587    0.9897
4277.910    0.9445    0.9938
4277.935    0.9499    0.9952
# 022203  57  4276.508  4277.917
4276.508    0.8371    0.8716
4276.533    0.8539    0.8890
4276.559    0.8428    0.8588
4276.584    0.7898    0.7831
4276.609    0.6965    0.6770
4276.634    0.5825    0.5715
4276.659    0.4945    0.5041
4276.684    0.4721    0.4990
4276.710    0.5205    0.5546
4276.735    0.6209    0.6372
4276.760    0.7191    0.7170
4276.785    0.7954    0.7771
4276.810    0.8459    0.8141
4276.835    0.8672    0.8291
4276.861    0.8770    0.8202
4276.886    0.8482    0.7878
4276.911    0.7971    0.7371
4276.936    0.7374    0.6811
4276.961    0.6670    0.6378
4276.986    0.6365    0.6240
4277.012    0.6534    0.6497
4277.037    0.7024    0.7070
4277.062    0.7691    0.7789
4277.087    0.8238    0.8437
4277.112    0.8543    0.8833
4277.137    0.8478    0.8874
4277.163    0.8080    0.8541
4277.188    0.7551    0.7980
4277.213    0.6968    0.7410
4277.238    0.6803    0.7062
4277.263    0.6982    0.7015
4277.288    0.7364    0.7120
4277.313    0.7454    0.7124
4277.339    0.7269    0.6896
4277.364    0.6823    0.6615
4277.389    0.6369    0.6510
4277.414    0.6187    0.6611
4277.439    0.6176    0.6677
4277.464    0.5928    0.6449
4277.490    0.5508    0.5902
4277.515    0.5255    0.5364
4277.540    0.5225    0.5140
4277.565    0.5509    0.5358
4277.590    0.6101    0.5878
4277.615    0.6691    0.6439
4277.641    0.7181    0.6893
4277.666    0.7586    0.7253
4277.691    0.7985    0.7670
4277.716    0.8511    0.8173
4277.741    0.8989    0.8660
4277.766    0.9243    0.9024
4277.792    0.9315    0.9266
4277.817    0.9537    0.9432
4277.842    0.9524    0.9581
4277.867    0.9484    0.9719
4277.892    0.9441    0.9829
4277.917    0.9402    0.9897
# 023530  57  4276.509  4277.918
4276.509    0.8847    0.9378
4276.534    0.9166    0.9489
4276.559    0.9026    0.9181
4276.584    0.8482    0.8377
4276.610    0.7480    0.7011
4276.635    0.5937    0.5564
4276.660    0.4633    0.4712
4276.685    0.4436    0.4969
4276.710    0.5475    0.6080
4276.735    0.6958    0.7286
4276.761    0.7991    0.8104
4276.786    0.8504    0.8476
4276.811    0.8784    0.8620
4276.836    0.8987    0.8614
4276.861    0.8995    0.8461
4276.886    0.8896    0.8123
4276.912    0.8196    0.7525
4276.937    0.7140    0.6744
4276.962    0.6121    0.5969
4276.987    0.5521    0.5548
4277.012    0.5699    0.5764
4277.037    0.6575    0.6590
4277.063    0.7789    0.7704
4277.088    0.8712    0.8582
4277.113    0.9016    0.9045
4277.138    0.8817    0.9007
4277.163    0.8100    0.8428
4277.188    0.7011    0.7428
4277.214    0.6077    0.6412
4277.239    0.5905    0.6030
4277.264    0.6644    0.6436
4277.289    0.7647    0.7208
4277.314    0.8179    0.7605
4277.339    0.8015    0.7271
4277.364    0.7148    0.6665
4277.390    0.6411    0.6549
4277.415    0.6406    0.6944
4277.440    0.6249    0.7066
4277.465    0.5489    0.6396
4277.490    0.4688    0.5224
4277.515    0.4193    0.4260
4277.541    0.4262    0.4034
4277.566    0.4812    0.4652
4277.591    0.5913    0.5736
4277.616    0.7047    0.6680
4277.641    0.7651    0.7147
4277.666    0.7920    0.7422
4277.692    0.8379    0.7969
4277.717    0.8947    0.8696
4277.742    0.9270    0.9253
4277.767    0.9480    0.9513
4277.792    0.9634    0.9605
4277.817    0.9574    0.9681
4277.843    0.9541    0.9784
4277.868    0.9592    0.9870
4277.893    0.9521    0.9924
4277.918    0.9543    0.9947
# 025002  57  4276.509  4277.918
4276.509    0.8915    0.9175
4276.534    0.8960    0.9072
4276.559    0.8545    0.8568
4276.584    0.7954    0.7705
4276.609    0.6920    0.6685
4276.635    0.5901    0.5833
4276.660    0.5324    0.5558
4276.685    0.5493    0.5907
4276.710    0.6402    0.6662
4276.735    0.7413    0.7480
4276.760    0.8115    0.8121
4276.786    0.8630    0.8533
4276.811    0.8817    0.8712
4276.836    0.8906    0.8704
4276.861    0.8941    0.8506
4276.886    0.8646    0.8132
4276.911    0.8125    0.7642
4276.937    0.7485    0.7145
4276.962    0.7062    0.6853
4276.987    0.6968    0.6875
4277.012    0.7168    0.7239
4277.037    0.7718    0.7829
4277.062    0.8350    0.8451
4277.088    0.8730    0.8925
4277.113    0.8849    0.9087
4277.138    0.8650    0.8919
4277.163    0.8087    0.8482
4277.188    0.7609    0.7941
4277.213    0.7300    0.7527
4277.239    0.7313    0.7394
4277.264    0.7672    0.7501
4277.289    0.7878    0.7603
4277.314    0.7825    0.7509
4277.339    0.7565    0.7264
4277.364    0.7135    0.7091
4277.390    0.6850    0.7125
4277.415    0.6728    0.7211
4277.440    0.6512    0.7066
4277.465    0.6129    0.6593
4277.490    0.5729    0.5985
4277.515    0.5627    0.5590
4277.541    0.5785    0.5648
4277.566    0.6255    0.6118
4277.591    0.7016    0.6747
4277.616    0.7697    0.7293
4277.641    0.8102    0.7695
4277.666    0.8474    0.8057
4277.691    0.8919    0.8464
4277.717    0.9152    0.8898
4277.742    0.9436    0.9230
4277.767    0.9645    0.9443
4277.792    0.9621    0.9576
4277.817    0.9667    0.9681
4277.842    0.9607    0.9777
4277.868    0.9546    0.9858
4277.893    0.9475    0.9913
4277.918    0.9475    0.9940
# 025414  57  4276.509  4277.918
4276.509    0.8429    0.8921
4276.534    0.8642    0.9122
4276.560    0.8525    0.8718
4276.585    0.7912    0.7746
4276.610    0.6800    0.6355
4276.635    0.5277    0.4958
4276.660    0.3999    0.4144
4276.685    0.3838    0.4282
4276.711    0.4792    0.5235
4276.736    0.6230    0.6343
4276.761    0.7248    0.7204
4276.786    0.7872    0.7752
4276.811    0.8279    0.8070
4276.836    0.8523    0.8181
4276.861    0.8666    0.8035
4276.887    0.8293    0.7575
4276.912    0.7640    0.6874
4276.937    0.6653    0.6083
4276.962    0.5672    0.5455
4276.987    0.5353    0.5243
4277.012    0.5635    0.5590
4277.038    0.6417    0.6470
4277.063    0.7502    0.7513
4277.088    0.8274    0.8397
4277.113    0.8626    0.8888
4277.138    0.8582    0.8884
4277.163    0.7940    0.8358
4277.189    0.6842    0.7401
4277.214    0.6024    0.6489
4277.239    0.5895    0.6070
4277.264    0.6440    0.6314
4277.289    0.7261    0.6855
4277.314    0.7567    0.7050
4277.340    0.7088    0.6589
4277.365    0.6187    0.5972
4277.390    0.5537    0.5867
4277.415    0.5553    0.6301
4277.440    0.5625    0.6595
4277.465    0.5259    0.6194
4277.491    0.4654    0.5211
4277.516    0.4211    0.4357
4277.541    0.4246    0.4114
4277.566    0.4866    0.4588
4277.591    0.5810    0.5461
4277.616    0.6794    0.6206
4277.642    0.7060    0.6564
4277.667    0.7325    0.6795
4277.692    0.7910    0.7318
4277.717    0.8634    0.8089
4277.742    0.9202    0.8746
4277.767    0.9378    0.9097
4277.793    0.9404    0.9258
4277.818    0.9438    0.9397
4277.843    0.9417    0.9576
4277.868    0.9382    0.9748
4277.893    0.9258    0.9861
4277.918    0.9160    0.9915
# 025670  57  4276.509  4277.919
4276.509    0.8722    0.9131
4276.535    0.8827    0.9181
4276.560    0.8614    0.8698
4276.585    0.7945    0.7686
4276.610    0.6713    0.6302
4276.635    0.5228    0.4995
4276.660    0.4113    0.4352
4276.686    0.4187    0.4703
4276.711    0.5352    0.5724
4276.736    0.6920    0.6819
4276.761    0.7831    0.7612
4276.786    0.8251    0.8085
4276.811    0.8564    0.8337
4276.837    0.8714    0.8398
4276.862    0.8700    0.8230
4276.887    0.8397    0.7807
4276.912    0.7720    0.7168
4276.937    0.6880    0.6464
4276.962    0.6157    0.5932
4276.988    0.5905    0.5816
4277.013    0.6289    0.6236
4277.038    0.7088    0.7063
4277.063    0.7936    0.7995
4277.088    0.8519    0.8724
4277.113    0.8728    0.9076
4277.139    0.8553    0.8964
4277.164    0.7860    0.8397
4277.189    0.7031    0.7544
4277.214    0.6402    0.6787
4277.239    0.6443    0.6530
4277.264    0.7024    0.6838
4277.290    0.7603    0.7313
4277.315    0.7797    0.7342
4277.340    0.7246    0.6833
4277.365    0.6334    0.6304
4277.390    0.5962    0.6308
4277.415    0.6129    0.6728
4277.441    0.6039    0.6887
4277.466    0.5551    0.6350
4277.491    0.5021    0.5406
4277.516    0.4664    0.4666
4277.541    0.4764    0.4570
4277.566    0.5375    0.5138
4277.591    0.6229    0.5980
4277.617    0.6984    0.6610
4277.642    0.7316    0.6847
4277.667    0.7647    0.7079
4277.692    0.8183    0.7628
4277.717    0.8786    0.8364
4277.742    0.9188    0.8941
4277.768    0.9436    0.9241
4277.793    0.9491    0.9376
4277.818    0.9636    0.9506
4277.843    0.9605    0.9663
4277.868    0.9482    0.9799
4277.893    0.9373    0.9888
4277.919    0.9313    0.9927
# 026381  57  4276.509  4277.918
4276.509    0.8890    0.9397
4276.534    0.9162    0.9543
4276.559    0.9150    0.9348
4276.584    0.8808    0.8744
4276.610    0.8002    0.7649
4276.635    0.6773    0.6393
4276.660    0.5540    0.5530
4276.685    0.5180    0.5577
4276.710    0.5872    0.6448
4276.735    0.7219    0.7532
4276.761    0.8230    0.8335
4276.786    0.8650    0.8714
4276.811    0.8892    0.8849
4276.836    0.9084    0.8835
4276.861    0.9175    0.8698
4276.886    0.9082    0.8412
4276.912    0.8592    0.7905
4276.937    0.7654    0.7206
4276.962    0.6593    0.6448
4276.987    0.5890    0.5942
4277.012    0.5878    0.5992
4277.037    0.6551    0.6642
4277.063    0.7596    0.7640
4277.088    0.8519    0.8500
4277.113    0.8995    0.9001
4277.138    0.8952    0.9045
4277.163    0.8358    0.8594
4277.188    0.7447    0.7736
4277.214    0.6519    0.6784
4277.239    0.6214    0.6327
4277.264    0.6753    0.6580
4277.289    0.7681    0.7274
4277.314    0.8366    0.7800
4277.339    0.8418    0.7757
4277.365    0.7912    0.7349
4277.390    0.7313    0.7173
4277.415    0.7039    0.7338
4277.440    0.6767    0.7345
4277.465    0.6012    0.6727
4277.490    0.5126    0.5631
4277.516    0.4544    0.4610
4277.541    0.4430    0.4278
4277.566    0.4900    0.4746
4277.591    0.5813    0.5765
4277.616    0.6914    0.6819
4277.641    0.7843    0.7518
4277.667    0.8325    0.7941
4277.692    0.8728    0.8377
4277.717    0.9072    0.8913
4277.742    0.9365    0.9361
4277.767    0.9587    0.9598
4277.792    0.9689    0.9694
4277.818    0.9647    0.9757
4277.843    0.9629    0.9822
4277.868    0.9672    0.9886
4277.893    0.9581    0.9927
4277.918    0.9528    0.9947
# 027435  57  4276.509  4277.918
4276.509    0.9018    0.9343
4276.534    0.9194    0.9489
4276.559    0.9158    0.9273
4276.584    0.8808    0.8626
4276.609    0.7921    0.7546
4276.635    0.6660    0.6243
4276.660    0.5418    0.5390
4276.685    0.4998    0.5408
4276.710    0.5758    0.6229
4276.735    0.7006    0.7303
4276.760    0.8035    0.8138
4276.785    0.8596    0.8606
4276.811    0.8821    0.8821
4276.836    0.9032    0.8865
4276.861    0.9158    0.8774
4276.886    0.9070    0.8517
4276.911    0.8678    0.8065
4276.936    0.7943    0.7452
4276.962    0.7031    0.6808
4276.987    0.6488    0.6437
4277.012    0.6540    0.6537
4277.037    0.7101    0.7117
4277.062    0.7947    0.7941
4277.087    0.8722    0.8688
4277.113    0.9076    0.9145
4277.138    0.9043    0.9190
4277.163    0.8594    0.8817
4277.188    0.7697    0.8108
4277.213    0.6926    0.7345
4277.238    0.6733    0.6925
4277.264    0.7114    0.7084
4277.289    0.7827    0.7593
4277.314    0.8293    0.7949
4277.339    0.8187    0.7832
4277.364    0.7659    0.7439
4277.389    0.7117    0.7246
4277.415    0.6952    0.7408
4277.440    0.6778    0.7485
4277.465    0.6302    0.7034
4277.490    0.5649    0.6114
4277.515    0.5130    0.5223
4277.540    0.4997    0.4871
4277.566    0.5460    0.5266
4277.591    0.6312    0.6133
4277.616    0.7321    0.6990
4277.641    0.8033    0.7518
4277.666    0.8410    0.7820
4277.691    0.8756    0.8202
4277.716    0.9066    0.8730
4277.742    0.9428    0.9228
4277.767    0.9636    0.9504
4277.792    0.9647    0.9623
4277.817    0.9607    0.9698
4277.842    0.9594    0.9779
4277.867    0.9607    0.9861
4277.893    0.9541    0.9917
4277.918    0.9465    0.9947
# 029432  58  4276.503  4277.938
4276.503    0.8418    0.8872
4276.528    0.8896    0.9296
4276.554    0.9028    0.9376
4276.579    0.8890    0.9016
4276.604    0.8383    0.8183
4276.629    0.7386    0.6958
4276.654    0.6035    0.5716
4276.679    0.4897    0.5023
4276.705    0.4843    0.5258
4276.730    0.5806    0.6189
4276.755    0.7049    0.7248
4276.780    0.8035    0.8026
4276.805    0.8578    0.8461
4276.830    0.8760    0.8658
4276.856    0.9007    0.8692
4276.881    0.9064    0.8555
4276.906    0.8923    0.8221
4276.931    0.8373    0.7686
4276.956    0.7468    0.7029
4276.982    0.6679    0.6433
4277.007    0.6273    0.6202
4277.032    0.6443    0.6467
4277.057    0.7156    0.7166
4277.082    0.8024    0.8024
4277.107    0.8738    0.8736
4277.133    0.9045    0.9112
4277.158    0.8831    0.9043
4277.183    0.8190    0.8549
4277.208    0.7388    0.7770
4277.233    0.6745    0.7047
4277.258    0.6694    0.6756
4277.284    0.7170    0.7023
4277.309    0.7791    0.7501
4277.334    0.8108    0.7700
4277.359    0.7832    0.7435
4277.384    0.7188    0.7031
4277.409    0.6634    0.6937
4277.435    0.6531    0.7150
4277.460    0.6386    0.7153
4277.485    0.5887    0.6601
4277.510    0.5225    0.5679
4277.535    0.4814    0.4918
4277.560    0.4881    0.4754
4277.586    0.5463    0.5289
4277.611    0.6431    0.6148
4277.636    0.7218    0.6882
4277.661    0.7730    0.7296
4277.686    0.8119    0.7602
4277.711    0.8555    0.8067
4277.737    0.9078    0.8686
4277.762    0.9399    0.9175
4277.787    0.9548    0.9445
4277.812    0.9592    0.9570
4277.837    0.9629    0.9661
4277.862    0.9643    0.9761
4277.888    0.9548    0.9856
4277.913    0.9519    0.9915
4277.938    0.9454    0.9945
# 031965  58  4276.502  4277.937
4276.502    0.8527    0.8950
4276.528    0.8915    0.9313
4276.553    0.8917    0.9207
4276.578    0.8537    0.8592
4276.603    0.7789    0.7478
4276.628    0.6488    0.6087
4276.653    0.5038    0.4944
4276.679    0.4321    0.4621
4276.704    0.4819    0.5257
4276.729    0.6116    0.6362
4276.754    0.7449    0.7360
4276.779    0.8185    0.8008
4276.804    0.8562    0.8366
4276.830    0.8796    0.8543
4276.855    0.8970    0.8537
4276.880    0.8974    0.8314
4276.905    0.8490    0.7849
4276.930    0.7697    0.7204
4276.955    0.6794    0.6554
4276.981    0.6135    0.6131
4277.006    0.6100    0.6180
4277.031    0.6674    0.6722
4277.056    0.7549    0.7574
4277.081    0.8352    0.8416
4277.106    0.8855    0.8997
4277.131    0.8904    0.9192
4277.157    0.8590    0.8937
4277.182    0.7829    0.8285
4277.207    0.7107    0.7461
4277.232    0.6736    0.6864
4277.257    0.7021    0.6812
4277.282    0.7630    0.7228
4277.308    0.8113    0.7651
4277.333    0.8019    0.7574
4277.358    0.7382    0.7078
4277.383    0.6583    0.6703
4277.408    0.6326    0.6822
4277.433    0.6428    0.7133
4277.459    0.6183    0.7011
4277.484    0.5612    0.6270
4277.509    0.5032    0.5331
4277.534    0.4822    0.4774
4277.559    0.5140    0.4916
4277.584    0.5843    0.5631
4277.610    0.6679    0.6482
4277.635    0.7347    0.6971
4277.660    0.7759    0.7178
4277.685    0.8026    0.7483
4277.710    0.8478    0.8072
4277.735    0.9045    0.8726
4277.761    0.9384    0.9179
4277.786    0.9504    0.9376
4277.811    0.9528    0.9484
4277.836    0.9623    0.9609
4277.861    0.9614    0.9745
4277.886    0.9517    0.9856
4277.911    0.9443    0.9917
4277.937    0.9449    0.9945
# 032673  58  4276.501  4277.936
4276.501    0.8325    0.8700
4276.526    0.8730    0.9152
4276.552    0.8876    0.9131
4276.577    0.8600    0.8576
4276.602    0.7770    0.7511
4276.627    0.6548    0.6128
4276.652    0.5097    0.4899
4276.677    0.4131    0.4388
4276.703    0.4379    0.4846
4276.728    0.5618    0.5890
4276.753    0.7011    0.6949
4276.778    0.7880    0.7700
4276.803    0.8260    0.8138
4276.828    0.8480    0.8356
4276.854    0.8831    0.8375
4276.879    0.8815    0.8164
4276.904    0.8441    0.7700
4276.929    0.7645    0.7037
4276.954    0.6650    0.6334
4276.979    0.5936    0.5830
4277.005    0.5864    0.5764
4277.030    0.6237    0.6236
4277.055    0.7097    0.7091
4277.080    0.8009    0.8019
4277.105    0.8574    0.8720
4277.130    0.8698    0.9024
4277.156    0.8379    0.8845
4277.181    0.7727    0.8215
4277.206    0.6817    0.7342
4277.231    0.6202    0.6631
4277.256    0.6371    0.6457
4277.281    0.6978    0.6820
4277.306    0.7621    0.7279
4277.332    0.7795    0.7295
4277.357    0.7163    0.6811
4277.382    0.6374    0.6358
4277.407    0.6003    0.6402
4277.432    0.6100    0.6753
4277.457    0.5953    0.6780
4277.483    0.5436    0.6132
4277.508    0.4856    0.5190
4277.533    0.4602    0.4528
4277.558    0.4716    0.4526
4277.583    0.5425    0.5149
4277.608    0.6312    0.5992
4277.634    0.6936    0.6613
4277.659    0.7323    0.6887
4277.684    0.7714    0.7190
4277.709    0.8243    0.7773
4277.734    0.8770    0.8482
4277.759    0.9169    0.9009
4277.785    0.9445    0.9281
4277.810    0.9537    0.9410
4277.835    0.9510    0.9541
4277.860    0.9539    0.9692
4277.885    0.9530    0.9817
4277.910    0.9471    0.9895
4277.936    0.9585    0.9929
# 033932  57  4276.510  4277.919
4276.510    0.9087    0.9341
4276.535    0.9253    0.9441
4276.560    0.9175    0.9224
4276.585    0.8780    0.8630
4276.610    0.7932    0.7705
4276.635    0.6871    0.6685
4276.661    0.5947    0.5963
4276.686    0.5723    0.5931
4276.711    0.6132    0.6519
4276.736    0.7114    0.7381
4276.761    0.8033    0.8141
4276.786    0.8698    0.8640
4276.812    0.9112    0.8906
4276.837    0.9213    0.8995
4276.862    0.9196    0.8943
4276.887    0.9091    0.8746
4276.912    0.8823    0.8397
4276.937    0.8362    0.7947
4276.963    0.7745    0.7508
4276.988    0.7352    0.7285
4277.013    0.7332    0.7381
4277.038    0.7780    0.7789
4277.063    0.8377    0.8364
4277.088    0.8894    0.8900
4277.114    0.9126    0.9241
4277.139    0.9087    0.9279
4277.164    0.8746    0.9022
4277.189    0.8274    0.8547
4277.214    0.7755    0.8045
4277.239    0.7568    0.7743
4277.265    0.7725    0.7757
4277.290    0.8013    0.7951
4277.315    0.8300    0.8046
4277.340    0.8204    0.7901
4277.365    0.7814    0.7651
4277.390    0.7544    0.7551
4277.416    0.7335    0.7656
4277.441    0.7150    0.7697
4277.466    0.6906    0.7401
4277.491    0.6415    0.6786
4277.516    0.6039    0.6162
4277.541    0.5976    0.5893
4277.567    0.6294    0.6145
4277.592    0.6978    0.6741
4277.617    0.7700    0.7367
4277.642    0.8134    0.7816
4277.667    0.8519    0.8125
4277.692    0.8861    0.8447
4277.718    0.9120    0.8855
4277.743    0.9412    0.9226
4277.768    0.9581    0.9480
4277.793    0.9625    0.9621
4277.818    0.9616    0.9707
4277.843    0.9645    0.9784
4277.869    0.9654    0.9858
4277.894    0.9616    0.9913
4277.919    0.9592    0.9945
# 035185  58  4276.502  4277.936
4276.502    0.8404    0.8688
4276.527    0.8666    0.8821
4276.552    0.8698    0.8712
4276.578    0.8346    0.8287
4276.603    0.7773    0.7640
4276.628    0.7063    0.6914
4276.653    0.6340    0.6323
4276.678    0.5966    0.6051
4276.703    0.5910    0.6166
4276.729    0.6349    0.6619
4276.754    0.7084    0.7208
4276.779    0.7759    0.7773
4276.804    0.8335    0.8202
4276.829    0.8748    0.8445
4276.854    0.8798    0.8498
4276.880    0.8728    0.8364
4276.905    0.8498    0.8091
4276.930    0.8082    0.7745
4276.955    0.7729    0.7425
4276.980    0.7374    0.7238
4277.005    0.7333    0.7254
4277.030    0.7516    0.7490
4277.056    0.7872    0.7900
4277.081    0.8253    0.8331
4277.106    0.8420    0.8674
4277.131    0.8539    0.8829
4277.156    0.8428    0.8762
4277.181    0.8141    0.8511
4277.207    0.7900    0.8162
4277.232    0.7682    0.7860
4277.257    0.7558    0.7663
4277.282    0.7530    0.7570
4277.307    0.7677    0.7516
4277.332    0.7645    0.7440
4277.358    0.7591    0.7332
4277.383    0.7403    0.7234
4277.408    0.7018    0.7168
4277.433    0.6781    0.7086
4277.458    0.6651    0.6917
4277.483    0.6333    0.6634
4277.509    0.6091    0.6298
4277.534    0.6069    0.6080
4277.559    0.6177    0.6081
4277.584    0.6458    0.6321
4277.609    0.6898    0.6720
4277.634    0.7428    0.7173
4277.660    0.7854    0.7624
4277.685    0.8155    0.8024
4277.710    0.8525    0.8400
4277.735    0.8821    0.8752
4277.760    0.9147    0.9057
4277.785    0.9515    0.9298
4277.811    0.9618    0.9486
4277.836    0.9581    0.9621
4277.861    0.9641    0.9727
4277.886    0.9678    0.9811
4277.911    0.9696    0.9872
4277.936    0.9641    0.9908
# 035265  58  4276.503  4277.937
4276.503    0.8732    0.9032
4276.528    0.9078    0.9378
4276.553    0.9093    0.9337
4276.578    0.8847    0.8841
4276.604    0.8130    0.7802
4276.629    0.6827    0.6460
4276.654    0.5401    0.5263
4276.679    0.4546    0.4808
4276.704    0.4889    0.5310
4276.729    0.6148    0.6384
4276.755    0.7489    0.7466
4276.780    0.8300    0.8145
4276.805    0.8696    0.8509
4276.830    0.8921    0.8678
4276.855    0.9078    0.8692
4276.880    0.9024    0.8527
4276.906    0.8718    0.8128
4276.931    0.8057    0.7549
4276.956    0.7241    0.6909
4276.981    0.6611    0.6436
4277.006    0.6358    0.6358
4277.031    0.6764    0.6773
4277.057    0.7520    0.7577
4277.082    0.8255    0.8398
4277.107    0.8878    0.8995
4277.132    0.8983    0.9232
4277.157    0.8648    0.9057
4277.182    0.8009    0.8488
4277.208    0.7203    0.7670
4277.233    0.6713    0.7049
4277.258    0.6871    0.6926
4277.283    0.7458    0.7285
4277.308    0.7967    0.7693
4277.333    0.8078    0.7682
4277.359    0.7556    0.7209
4277.384    0.6797    0.6823
4277.409    0.6577    0.6914
4277.434    0.6610    0.7241
4277.459    0.6412    0.7206
4277.484    0.5887    0.6549
4277.510    0.5289    0.5572
4277.535    0.5045    0.4949
4277.560    0.5224    0.5003
4277.585    0.5872    0.5666
4277.610    0.6838    0.6513
4277.635    0.7509    0.7091
4277.660    0.7800    0.7347
4277.686    0.8115    0.7633
4277.711    0.8535    0.8164
4277.736    0.9005    0.8788
4277.761    0.9356    0.9234
4277.786    0.9521    0.9449
4277.811    0.9552    0.9552
4277.837    0.9574    0.9656
4277.862    0.9730    0.9772
4277.887    0.9694    0.9867
4277.912    0.9603    0.9922
4277.937    0.9649    0.9947
# 036512  58  4276.503  4277.937
4276.503    0.8559    0.9005
4276.528    0.8970    0.9348
4276.553    0.9049    0.9309
4276.578    0.8847    0.8821
4276.603    0.8141    0.7856
4276.629    0.6929    0.6512
4276.654    0.5580    0.5362
4276.679    0.4733    0.4931
4276.704    0.4931    0.5421
4276.729    0.6100    0.6464
4276.754    0.7396    0.7480
4276.780    0.8215    0.8177
4276.805    0.8666    0.8527
4276.830    0.8863    0.8678
4276.855    0.8974    0.8668
4276.880    0.9053    0.8476
4276.905    0.8742    0.8076
4276.931    0.8072    0.7459
4276.956    0.7168    0.6800
4276.981    0.6424    0.6304
4277.006    0.6206    0.6212
4277.031    0.6634    0.6628
4277.056    0.7489    0.7417
4277.082    0.8276    0.8299
4277.107    0.8835    0.8917
4277.132    0.8995    0.9162
4277.157    0.8620    0.8978
4277.182    0.7973    0.8387
4277.207    0.7140    0.7579
4277.233    0.6584    0.6915
4277.258    0.6798    0.6803
4277.283    0.7504    0.7191
4277.308    0.8046    0.7649
4277.333    0.8061    0.7702
4277.358    0.7621    0.7306
4277.384    0.6957    0.6918
4277.409    0.6583    0.6969
4277.434    0.6574    0.7226
4277.459    0.6400    0.7125
4277.484    0.5737    0.6431
4277.509    0.5138    0.5475
4277.535    0.4833    0.4815
4277.560    0.5037    0.4873
4277.585    0.5711    0.5550
4277.610    0.6719    0.6428
4277.635    0.7561    0.7063
4277.660    0.7892    0.7382
4277.686    0.8166    0.7704
4277.711    0.8642    0.8230
4277.736    0.9082    0.8831
4277.761    0.9395    0.9260
4277.786    0.9574    0.9467
4277.811    0.9641    0.9570
4277.837    0.9687    0.9672
4277.862    0.9658    0.9779
4277.887    0.9576    0.9870
4277.912    0.9557    0.9922
4277.937    0.9465    0.9945
# 038647  57  4276.509  4277.919
4276.509    0.8750    0.9110
4276.534    0.8931    0.9279
4276.560    0.8872    0.8962
4276.585    0.8352    0.8147
4276.610    0.7243    0.6926
4276.635    0.5834    0.5644
4276.660    0.4718    0.4845
4276.685    0.4543    0.4916
4276.711    0.5460    0.5781
4276.736    0.6776    0.6847
4276.761    0.7809    0.7702
4276.786    0.8418    0.8241
4276.811    0.8778    0.8541
4276.836    0.9034    0.8660
4276.862    0.9078    0.8568
4276.887    0.8744    0.8239
4276.912    0.8304    0.7698
4276.937    0.7561    0.7073
4276.962    0.6839    0.6569
4276.987    0.6462    0.6393
4277.013    0.6722    0.6679
4277.038    0.7354    0.7337
4277.063    0.8061    0.8138
4277.088    0.8696    0.8815
4277.113    0.8943    0.9194
4277.138    0.8804    0.9207
4277.164    0.8366    0.8817
4277.189    0.7582    0.8151
4277.214    0.6923    0.7471
4277.239    0.6861    0.7120
4277.264    0.7248    0.7233
4277.289    0.7730    0.7554
4277.315    0.7914    0.7624
4277.340    0.7598    0.7231
4277.365    0.6904    0.6725
4277.390    0.6483    0.6615
4277.415    0.6425    0.6947
4277.440    0.6521    0.7221
4277.466    0.6252    0.6933
4277.491    0.5707    0.6163
4277.516    0.5300    0.5409
4277.541    0.5378    0.5152
4277.566    0.5800    0.5531
4277.591    0.6580    0.6273
4277.617    0.7295    0.6945
4277.642    0.7697    0.7263
4277.667    0.7883    0.7461
4277.692    0.8230    0.7847
4277.717    0.8835    0.8431
4277.742    0.9224    0.8964
4277.768    0.9384    0.9288
4277.793    0.9454    0.9432
4277.818    0.9489    0.9543
4277.843    0.9568    0.9674
4277.868    0.9596    0.9797
4277.893    0.9607    0.9886
4277.919    0.9546    0.9931
# 038747  57  4276.509  4277.918
4276.509    0.8406    0.8594
4276.534    0.8429    0.8506
4276.559    0.8243    0.8158
4276.584    0.7770    0.7593
4276.609    0.6971    0.6933
4276.635    0.6213    0.6340
4276.660    0.5927    0.6030
4276.685    0.5935    0.6055
4276.710    0.6148    0.6383
4276.735    0.6742    0.6891
4276.760    0.7330    0.7432
4276.786    0.7945    0.7894
4276.811    0.8377    0.8171
4276.836    0.8500    0.8260
4276.861    0.8576    0.8171
4276.886    0.8449    0.7938
4276.911    0.8102    0.7628
4276.937    0.7686    0.7316
4276.962    0.7410    0.7127
4276.987    0.7325    0.7120
4277.012    0.7369    0.7313
4277.037    0.7549    0.7661
4277.062    0.7885    0.8069
4277.088    0.8149    0.8428
4277.113    0.8348    0.8614
4277.138    0.8289    0.8600
4277.163    0.8015    0.8406
4277.188    0.7739    0.8113
4277.213    0.7418    0.7816
4277.239    0.7376    0.7584
4277.264    0.7355    0.7446
4277.289    0.7482    0.7354
4277.314    0.7440    0.7261
4277.339    0.7288    0.7152
4277.364    0.7165    0.7044
4277.390    0.7008    0.6950
4277.415    0.6739    0.6853
4277.440    0.6431    0.6702
4277.465    0.6222    0.6470
4277.490    0.6097    0.6206
4277.515    0.5953    0.6003
4277.541    0.6026    0.5965
4277.566    0.6252    0.6128
4277.591    0.6578    0.6448
4277.616    0.6979    0.6847
4277.641    0.7471    0.7266
4277.666    0.7900    0.7679
4277.692    0.8221    0.8098
4277.717    0.8600    0.8484
4277.742    0.8880    0.8833
4277.767    0.8993    0.9122
4277.792    0.9215    0.9350
4277.817    0.9643    0.9524
4277.842    0.9972    0.9654
4277.868    0.9936    0.9759
4277.893    0.9535    0.9833
4277.918    0.9572    0.9876
# 038853  58  4276.503  4277.938
4276.503    0.8931    0.9152
4276.528    0.9200    0.9456
4276.554    0.9217    0.9447
4276.579    0.9034    0.9047
4276.604    0.8472    0.8207
4276.629    0.7386    0.7031
4276.654    0.6008    0.5920
4276.679    0.5226    0.5419
4276.705    0.5440    0.5810
4276.730    0.6476    0.6759
4276.755    0.7677    0.7723
4276.780    0.8451    0.8381
4276.805    0.8894    0.8740
4276.830    0.9061    0.8908
4276.856    0.9238    0.8943
4276.881    0.9275    0.8829
4276.906    0.8956    0.8537
4276.931    0.8523    0.8082
4276.956    0.7907    0.7561
4276.981    0.7362    0.7156
4277.007    0.7099    0.7063
4277.032    0.7340    0.7379
4277.057    0.7984    0.7989
4277.082    0.8590    0.8656
4277.107    0.9080    0.9160
4277.132    0.9236    0.9380
4277.158    0.9005    0.9262
4277.183    0.8428    0.8831
4277.208    0.7823    0.8215
4277.233    0.7427    0.7695
4277.258    0.7413    0.7535
4277.283    0.7896    0.7757
4277.309    0.8230    0.8067
4277.334    0.8343    0.8063
4277.359    0.8009    0.7729
4277.384    0.7487    0.7417
4277.409    0.7229    0.7452
4277.434    0.7204    0.7697
4277.460    0.7010    0.7674
4277.485    0.6561    0.7133
4277.510    0.6017    0.6318
4277.535    0.5724    0.5721
4277.560    0.5912    0.5699
4277.585    0.6482    0.6239
4277.611    0.7223    0.7016
4277.636    0.7896    0.7563
4277.661    0.8276    0.7832
4277.686    0.8496    0.8063
4277.711    0.8827    0.8463
4277.736    0.9196    0.8952
4277.762    0.9482    0.9341
4277.787    0.9696    0.9532
4277.812    0.9683    0.9625
4277.837    0.9689    0.9707
4277.862    0.9723    0.9797
4277.887    0.9627    0.9879
4277.913    0.9565    0.9931
4277.938    0.9528    0.9954
# 039506  58  4276.503  4277.938
4276.503    0.9016    0.9465
4276.528    0.9421    0.9683
4276.553    0.9497    0.9710
4276.579    0.9425    0.9478
4276.604    0.9089    0.8917
4276.629    0.8360    0.8024
4276.654    0.7338    0.7079
4276.679    0.6519    0.6598
4276.704    0.6465    0.6891
4276.730    0.7295    0.7743
4276.755    0.8299    0.8541
4276.780    0.8859    0.9022
4276.805    0.9108    0.9226
4276.830    0.9348    0.9277
4276.855    0.9583    0.9241
4276.881    0.9530    0.9118
4276.906    0.9432    0.8882
4276.931    0.8960    0.8474
4276.956    0.8258    0.7909
4276.981    0.7458    0.7337
4277.006    0.6986    0.7040
4277.032    0.7060    0.7241
4277.057    0.7791    0.7854
4277.082    0.8606    0.8582
4277.107    0.9219    0.9143
4277.132    0.9524    0.9397
4277.157    0.9296    0.9305
4277.183    0.8630    0.8835
4277.208    0.7811    0.8143
4277.233    0.7271    0.7534
4277.258    0.7288    0.7357
4277.283    0.7827    0.7686
4277.308    0.8588    0.8200
4277.334    0.9001    0.8464
4277.359    0.8839    0.8327
4277.384    0.8443    0.8098
4277.409    0.8126    0.8097
4277.434    0.7963    0.8204
4277.460    0.7539    0.7974
4277.485    0.6650    0.7213
4277.510    0.5890    0.6197
4277.535    0.5508    0.5461
4277.560    0.5630    0.5403
4277.585    0.6170    0.6048
4277.611    0.7065    0.7084
4277.636    0.8082    0.7949
4277.661    0.8684    0.8464
4277.686    0.9072    0.8780
4277.711    0.9337    0.9099
4277.736    0.9508    0.9430
4277.762    0.9658    0.9678
4277.787    0.9716    0.9790
4277.812    0.9777    0.9836
4277.837    0.9741    0.9870
4277.862    0.9734    0.9908
4277.887    0.9719    0.9943
4277.913    0.9743    0.9963
4277.938    0.9676    0.9972
# 039822  58  4276.502  4277.936
4276.502    0.8884    0.9270
4276.527    0.9166    0.9552
4276.552    0.9154    0.9539
4276.577    0.9059    0.9166
4276.603    0.8551    0.8327
4276.628    0.7485    0.7168
4276.653    0.6202    0.6081
4276.678    0.5401    0.5658
4276.703    0.5673    0.6138
4276.728    0.6834    0.7135
4276.754    0.7987    0.8084
4276.779    0.8712    0.8632
4276.804    0.9009    0.8892
4276.829    0.9181    0.8993
4276.854    0.9356    0.8978
4276.879    0.9393    0.8827
4276.905    0.9105    0.8488
4276.930    0.8517    0.7976
4276.955    0.7690    0.7364
4276.980    0.6921    0.6858
4277.005    0.6682    0.6711
4277.030    0.6952    0.7058
4277.055    0.7637    0.7771
4277.081    0.8504    0.8572
4277.106    0.8985    0.9126
4277.131    0.9207    0.9345
4277.156    0.8956    0.9188
4277.181    0.8341    0.8658
4277.206    0.7553    0.7912
4277.232    0.7168    0.7286
4277.257    0.7263    0.7178
4277.282    0.7903    0.7553
4277.307    0.8527    0.8008
4277.332    0.8742    0.8089
4277.357    0.8443    0.7761
4277.383    0.7757    0.7454
4277.408    0.7487    0.7551
4277.433    0.7386    0.7793
4277.458    0.6965    0.7640
4277.483    0.6219    0.6890
4277.508    0.5545    0.5893
4277.534    0.5258    0.5207
4277.559    0.5411    0.5267
4277.584    0.6111    0.5984
4277.609    0.7086    0.6937
4277.634    0.7847    0.7658
4277.659    0.8327    0.8026
4277.685    0.8632    0.8318
4277.710    0.8974    0.8730
4277.735    0.9341    0.9183
4277.760    0.9513    0.9493
4277.785    0.9603    0.9632
4277.810    0.9678    0.9694
4277.835    0.9703    0.9761
4277.861    0.9667    0.9842
4277.886    0.9609    0.9908
4277.911    0.9607    0.9947
4277.936    0.9581    0.9963
# 040118  57  4276.509  4277.918
4276.509    0.8882    0.9402
4276.534    0.9122    0.9548
4276.559    0.9200    0.9352
4276.585    0.8802    0.8708
4276.610    0.7954    0.7633
4276.635    0.6747    0.6362
4276.660    0.5500    0.5492
4276.685    0.5133    0.5550
4276.710    0.5895    0.6439
4276.736    0.7241    0.7570
4276.761    0.8179    0.8329
4276.786    0.8664    0.8704
4276.811    0.8863    0.8837
4276.836    0.9055    0.8823
4276.861    0.9226    0.8686
4276.887    0.9089    0.8383
4276.912    0.8529    0.7890
4276.937    0.7638    0.7190
4276.962    0.6663    0.6427
4276.987    0.5936    0.5922
4277.012    0.5882    0.5981
4277.038    0.6567    0.6680
4277.063    0.7595    0.7654
4277.088    0.8533    0.8515
4277.113    0.8960    0.9016
4277.138    0.8900    0.9055
4277.163    0.8360    0.8598
4277.188    0.7413    0.7729
4277.214    0.6480    0.6770
4277.239    0.6202    0.6314
4277.264    0.6742    0.6577
4277.289    0.7667    0.7281
4277.314    0.8453    0.7804
4277.339    0.8431    0.7743
4277.365    0.7867    0.7318
4277.390    0.7316    0.7148
4277.415    0.7002    0.7333
4277.440    0.6736    0.7350
4277.465    0.6034    0.6728
4277.490    0.5078    0.5621
4277.516    0.4499    0.4593
4277.541    0.4428    0.4266
4277.566    0.4869    0.4746
4277.591    0.5848    0.5776
4277.616    0.6994    0.6828
4277.641    0.7825    0.7511
4277.667    0.8255    0.7920
4277.692    0.8670    0.8356
4277.717    0.9068    0.8902
4277.742    0.9384    0.9356
4277.767    0.9502    0.9596
4277.792    0.9627    0.9689
4277.818    0.9752    0.9752
4277.843    0.9768    0.9820
4277.868    0.9674    0.9886
4277.893    0.9616    0.9929
4277.918    0.9465    0.9949
# 040133  58  4276.503  4277.937
4276.503    0.8243    0.8531
4276.528    0.8744    0.9076
4276.553    0.8819    0.9126
4276.578    0.8513    0.8622
4276.604    0.7739    0.7527
4276.629    0.6495    0.6133
4276.654    0.5035    0.4872
4276.679    0.4078    0.4303
4276.704    0.4203    0.4660
4276.729    0.5394    0.5645
4276.755    0.6789    0.6744
4276.780    0.7709    0.7521
4276.805    0.8260    0.8008
4276.830    0.8515    0.8287
4276.855    0.8664    0.8364
4276.880    0.8780    0.8185
4276.906    0.8362    0.7698
4276.931    0.7567    0.7018
4276.956    0.6748    0.6324
4276.981    0.6090    0.5865
4277.006    0.5925    0.5844
4277.031    0.6375    0.6321
4277.057    0.7186    0.7198
4277.082    0.8050    0.8108
4277.107    0.8704    0.8798
4277.132    0.8823    0.9114
4277.157    0.8531    0.8987
4277.182    0.7900    0.8426
4277.208    0.7052    0.7568
4277.233    0.6460    0.6856
4277.258    0.6536    0.6625
4277.283    0.7052    0.6898
4277.308    0.7570    0.7258
4277.333    0.7702    0.7198
4277.359    0.7050    0.6634
4277.384    0.6159    0.6149
4277.409    0.5859    0.6217
4277.434    0.5924    0.6665
4277.459    0.5962    0.6838
4277.484    0.5608    0.6352
4277.510    0.4987    0.5428
4277.535    0.4702    0.4747
4277.560    0.4889    0.4695
4277.585    0.5560    0.5267
4277.610    0.6437    0.6067
4277.635    0.7101    0.6630
4277.660    0.7300    0.6856
4277.686    0.7591    0.7102
4277.711    0.8143    0.7644
4277.736    0.8714    0.8348
4277.761    0.9112    0.8896
4277.786    0.9348    0.9177
4277.811    0.9475    0.9318
4277.837    0.9443    0.9469
4277.862    0.9467    0.9641
4277.887    0.9550    0.9790
4277.912    0.9460    0.9886
4277.937    0.9441    0.9929
# 041184  57  4276.509  4277.918
4276.509    0.7470    0.7482
4276.534    0.7263    0.7300
4276.559    0.7042    0.7096
4276.584    0.6858    0.6896
4276.609    0.6734    0.6730
4276.635    0.6673    0.6621
4276.660    0.6599    0.6593
4276.685    0.6572    0.6645
4276.710    0.6639    0.6761
4276.735    0.6809    0.6915
4276.760    0.6945    0.7079
4276.786    0.7153    0.7229
4276.811    0.7340    0.7337
4276.836    0.7528    0.7398
4276.861    0.7723    0.7420
4276.886    0.7665    0.7418
4276.911    0.7581    0.7413
4276.937    0.7589    0.7427
4276.962    0.7489    0.7470
4276.987    0.7577    0.7544
4277.012    0.7612    0.7644
4277.037    0.7582    0.7752
4277.062    0.7691    0.7849
4277.088    0.7645    0.7916
4277.113    0.7707    0.7936
4277.138    0.7856    0.7907
4277.163    0.7768    0.7832
4277.188    0.7809    0.7723
4277.213    0.7795    0.7588
4277.239    0.7652    0.7432
4277.264    0.7444    0.7281
4277.289    0.7224    0.7132
4277.314    0.7036    0.6987
4277.339    0.6902    0.6849
4277.364    0.6748    0.6716
4277.390    0.6564    0.6589
4277.415    0.6359    0.6482
4277.440    0.6317    0.6399
4277.465    0.6339    0.6349
4277.490    0.6182    0.6345
4277.515    0.6302    0.6394
4277.541    0.6424    0.6510
4277.566    0.6615    0.6683
4277.591    0.6896    0.6910
4277.616    0.7243    0.7181
4277.641    0.7638    0.7480
4277.666    0.8004    0.7795
4277.691    0.8321    0.8108
4277.717    0.8598    0.8420
4277.742    0.8861    0.8696
4277.767    0.8980    0.8939
4277.792    0.9043    0.9147
4277.817    0.9202    0.9313
4277.842    0.9378    0.9436
4277.868    0.9402    0.9510
4277.893    0.9324    0.9528
4277.918    0.9358    0.9484
# 041484  57  4276.509  4277.919
4276.509    0.8804    0.9133
4276.534    0.9147    0.9376
4276.560    0.9150    0.9198
4276.585    0.8666    0.8549
4276.610    0.7786    0.7446
4276.635    0.6412    0.6139
4276.660    0.5129    0.5153
4276.685    0.4607    0.4984
4276.711    0.5271    0.5702
4276.736    0.6536    0.6762
4276.761    0.7709    0.7670
4276.786    0.8457    0.8243
4276.811    0.8849    0.8553
4276.836    0.9009    0.8692
4276.862    0.8999    0.8668
4276.887    0.8892    0.8447
4276.912    0.8531    0.8013
4276.937    0.7885    0.7435
4276.962    0.7160    0.6877
4276.987    0.6630    0.6558
4277.013    0.6696    0.6668
4277.038    0.7228    0.7208
4277.063    0.8087    0.7976
4277.088    0.8638    0.8696
4277.113    0.8972    0.9156
4277.138    0.8980    0.9264
4277.164    0.8557    0.8972
4277.189    0.7854    0.8358
4277.214    0.7211    0.7649
4277.239    0.6906    0.7188
4277.264    0.7158    0.7198
4277.289    0.7682    0.7523
4277.315    0.7980    0.7720
4277.340    0.7836    0.7458
4277.365    0.7228    0.6958
4277.390    0.6662    0.6741
4277.415    0.6583    0.6995
4277.440    0.6583    0.7316
4277.466    0.6369    0.7147
4277.491    0.5875    0.6424
4277.516    0.5416    0.5589
4277.541    0.5322    0.5171
4277.566    0.5682    0.5410
4277.591    0.6361    0.6119
4277.617    0.7129    0.6868
4277.642    0.7690    0.7268
4277.667    0.8002    0.7461
4277.692    0.8300    0.7786
4277.717    0.8748    0.8341
4277.743    0.9188    0.8929
4277.768    0.9367    0.9288
4277.793    0.9539    0.9456
4277.818    0.9592    0.9557
4277.843    0.9528    0.9669
4277.868    0.9576    0.9788
4277.894    0.9541    0.9881
4277.919    0.9465    0.9929
# 041526  58  4276.502  4277.936
4276.502    0.8734    0.9080
4276.527    0.9034    0.9391
4276.552    0.9022    0.9320
4276.577    0.8776    0.8794
4276.603    0.8115    0.7750
4276.628    0.6772    0.6449
4276.653    0.5428    0.5353
4276.678    0.4726    0.5008
4276.703    0.5213    0.5562
4276.728    0.6399    0.6607
4276.754    0.7614    0.7616
4276.779    0.8453    0.8241
4276.804    0.8776    0.8578
4276.829    0.8931    0.8736
4276.854    0.9103    0.8740
4276.879    0.9084    0.8561
4276.905    0.8722    0.8151
4276.930    0.8054    0.7584
4276.955    0.7246    0.6990
4276.980    0.6725    0.6592
4277.005    0.6679    0.6587
4277.030    0.7044    0.7036
4277.056    0.7720    0.7816
4277.081    0.8449    0.8572
4277.106    0.8964    0.9099
4277.131    0.9028    0.9281
4277.156    0.8746    0.9078
4277.181    0.8145    0.8519
4277.207    0.7430    0.7761
4277.232    0.6961    0.7219
4277.257    0.7031    0.7147
4277.282    0.7695    0.7485
4277.307    0.8074    0.7820
4277.332    0.8108    0.7750
4277.357    0.7598    0.7318
4277.383    0.6942    0.6981
4277.408    0.6767    0.7101
4277.433    0.6783    0.7384
4277.458    0.6593    0.7291
4277.483    0.6062    0.6627
4277.508    0.5453    0.5740
4277.534    0.5238    0.5167
4277.559    0.5478    0.5283
4277.584    0.6173    0.5955
4277.609    0.7065    0.6750
4277.634    0.7554    0.7269
4277.659    0.7867    0.7508
4277.685    0.8274    0.7800
4277.710    0.8716    0.8310
4277.735    0.9082    0.8880
4277.760    0.9432    0.9277
4277.785    0.9625    0.9467
4277.810    0.9625    0.9565
4277.836    0.9685    0.9672
4277.861    0.9687    0.9784
4277.886    0.9681    0.9874
4277.911    0.9605    0.9927
4277.936    0.9469    0.9952
# 042333  57  4276.509  4277.919
4276.509    0.8551    0.8859
4276.535    0.8823    0.9074
4276.560    0.8644    0.8808
4276.585    0.8149    0.8056
4276.610    0.7218    0.6928
4276.635    0.5939    0.5739
4276.660    0.4860    0.4928
4276.686    0.4531    0.4838
4276.711    0.5091    0.5444
4276.736    0.6240    0.6372
4276.761    0.7338    0.7244
4276.786    0.8067    0.7872
4276.811    0.8472    0.8255
4276.837    0.8662    0.8426
4276.862    0.8688    0.8371
4276.887    0.8634    0.8084
4276.912    0.8179    0.7591
4276.937    0.7418    0.7008
4276.962    0.6806    0.6519
4276.988    0.6457    0.6315
4277.013    0.6543    0.6525
4277.038    0.7127    0.7093
4277.063    0.7860    0.7840
4277.088    0.8418    0.8525
4277.113    0.8696    0.8958
4277.139    0.8670    0.9028
4277.164    0.8255    0.8714
4277.189    0.7691    0.8123
4277.214    0.7029    0.7492
4277.239    0.6842    0.7099
4277.264    0.7039    0.7065
4277.290    0.7337    0.7233
4277.315    0.7626    0.7246
4277.340    0.7396    0.6950
4277.365    0.6753    0.6555
4277.390    0.6310    0.6418
4277.415    0.6160    0.6619
4277.441    0.6190    0.6833
4277.466    0.6042    0.6657
4277.491    0.5622    0.6074
4277.516    0.5291    0.5429
4277.541    0.5217    0.5129
4277.566    0.5548    0.5346
4277.591    0.6247    0.5922
4277.617    0.6845    0.6542
4277.642    0.7259    0.6942
4277.667    0.7596    0.7231
4277.692    0.7956    0.7617
4277.717    0.8433    0.8153
4277.742    0.9016    0.8692
4277.768    0.9283    0.9087
4277.793    0.9415    0.9305
4277.818    0.9594    0.9451
4277.843    0.9572    0.9594
4277.868    0.9517    0.9732
4277.893    0.9412    0.9840
4277.919    0.9408    0.9906
# 042575  57  4276.508  4277.917
4276.508    0.8576    0.9114
4276.533    0.8853    0.9243
4276.559    0.8696    0.8806
4276.584    0.7900    0.7822
4276.609    0.6766    0.6415
4276.634    0.5226    0.5019
4276.659    0.4098    0.4266
4276.684    0.4139    0.4523
4276.709    0.5284    0.5544
4276.735    0.6671    0.6741
4276.760    0.7773    0.7574
4276.785    0.8321    0.8067
4276.810    0.8562    0.8339
4276.835    0.8792    0.8429
4276.860    0.8896    0.8289
4276.886    0.8690    0.7852
4276.911    0.7930    0.7186
4276.936    0.6891    0.6442
4276.961    0.6042    0.5869
4276.986    0.5678    0.5711
4277.011    0.6024    0.6091
4277.037    0.6902    0.6957
4277.062    0.7847    0.7929
4277.087    0.8486    0.8708
4277.112    0.8710    0.9105
4277.137    0.8578    0.9053
4277.162    0.7962    0.8531
4277.188    0.7165    0.7626
4277.213    0.6391    0.6800
4277.238    0.6411    0.6470
4277.263    0.6997    0.6775
4277.288    0.7720    0.7337
4277.313    0.8033    0.7534
4277.338    0.7490    0.7106
4277.364    0.6552    0.6471
4277.389    0.6005    0.6356
4277.414    0.6086    0.6742
4277.439    0.6167    0.6960
4277.464    0.5717    0.6488
4277.489    0.5073    0.5514
4277.515    0.4639    0.4649
4277.540    0.4675    0.4477
4277.565    0.5213    0.5021
4277.590    0.6157    0.5907
4277.615    0.6986    0.6586
4277.640    0.7283    0.6844
4277.666    0.7586    0.7036
4277.691    0.8087    0.7554
4277.716    0.8692    0.8308
4277.741    0.9080    0.8919
4277.766    0.9376    0.9224
4277.791    0.9515    0.9354
4277.817    0.9621    0.9484
4277.842    0.9510    0.9647
4277.867    0.9482    0.9793
4277.892    0.9482    0.9888
4277.917    0.9345    0.9931
# 043297  57  4276.509  4277.918
4276.509    0.8494    0.9116
4276.534    0.8750    0.9074
4276.559    0.8389    0.8484
4276.584    0.7570    0.7376
4276.610    0.6372    0.5920
4276.635    0.4880    0.4729
4276.660    0.4026    0.4284
4276.685    0.4306    0.4750
4276.710    0.5564    0.5780
4276.735    0.6944    0.6833
4276.761    0.7755    0.7624
4276.786    0.8304    0.8084
4276.811    0.8680    0.8325
4276.836    0.8700    0.8356
4276.861    0.8600    0.8134
4276.886    0.8173    0.7644
4276.912    0.7406    0.6931
4276.937    0.6551    0.6246
4276.962    0.5980    0.5810
4276.987    0.5935    0.5821
4277.012    0.6272    0.6333
4277.037    0.7140    0.7193
4277.063    0.8143    0.8130
4277.088    0.8710    0.8790
4277.113    0.8718    0.9055
4277.138    0.8375    0.8861
4277.163    0.7730    0.8238
4277.188    0.6942    0.7391
4277.214    0.6408    0.6694
4277.239    0.6437    0.6543
4277.264    0.7068    0.6861
4277.289    0.7709    0.7190
4277.314    0.7579    0.7057
4277.339    0.6814    0.6497
4277.364    0.5997    0.6063
4277.390    0.5776    0.6200
4277.415    0.5946    0.6630
4277.440    0.5849    0.6699
4277.465    0.5460    0.6125
4277.490    0.4925    0.5235
4277.515    0.4625    0.4612
4277.541    0.4865    0.4642
4277.566    0.5473    0.5267
4277.591    0.6427    0.6063
4277.616    0.7037    0.6602
4277.641    0.7218    0.6849
4277.666    0.7600    0.7143
4277.692    0.8222    0.7754
4277.717    0.8821    0.8455
4277.742    0.9268    0.8972
4277.767    0.9513    0.9234
4277.792    0.9568    0.9371
4277.817    0.9557    0.9515
4277.843    0.9572    0.9681
4277.868    0.9434    0.9815
4277.893    0.9264    0.9895
4277.918    0.9447    0.9929
# 043557  57  4276.509  4277.918
4276.509    0.8843    0.9211
4276.534    0.9022    0.9251
4276.559    0.8841    0.8886
4276.584    0.8299    0.8095
4276.609    0.7338    0.6995
4276.635    0.6108    0.5886
4276.660    0.5202    0.5308
4276.685    0.5151    0.5465
4276.710    0.5777    0.6213
4276.735    0.6907    0.7143
4276.760    0.7843    0.7905
4276.786    0.8416    0.8393
4276.811    0.8748    0.8616
4276.836    0.8999    0.8658
4276.861    0.8995    0.8529
4276.886    0.8736    0.8217
4276.911    0.8302    0.7734
4276.937    0.7591    0.7138
4276.962    0.6838    0.6657
4276.987    0.6524    0.6470
4277.012    0.6663    0.6696
4277.037    0.7229    0.7283
4277.062    0.8043    0.8020
4277.088    0.8656    0.8674
4277.113    0.8865    0.9003
4277.138    0.8694    0.8950
4277.163    0.8115    0.8527
4277.188    0.7432    0.7880
4277.213    0.6978    0.7286
4277.239    0.6860    0.7021
4277.264    0.7206    0.7173
4277.289    0.7684    0.7490
4277.314    0.7943    0.7631
4277.339    0.7775    0.7468
4277.364    0.7389    0.7201
4277.390    0.6925    0.7104
4277.415    0.6751    0.7170
4277.440    0.6470    0.7079
4277.465    0.6020    0.6599
4277.490    0.5526    0.5851
4277.515    0.5211    0.5222
4277.541    0.5178    0.5071
4277.566    0.5640    0.5475
4277.591    0.6421    0.6176
4277.616    0.7185    0.6836
4277.641    0.7684    0.7296
4277.666    0.8022    0.7665
4277.692    0.8498    0.8128
4277.717    0.8929    0.8648
4277.742    0.9213    0.9097
4277.767    0.9471    0.9386
4277.792    0.9550    0.9546
4277.817    0.9647    0.9652
4277.842    0.9672    0.9750
4277.868    0.9645    0.9840
4277.893    0.9546    0.9904
4277.918    0.9623    0.9936
# 043726  58  4276.502  4277.937
4276.502    0.8343    0.8728
4276.528    0.8766    0.9198
4276.553    0.8853    0.9164
4276.578    0.8622    0.8598
4276.603    0.7766    0.7501
4276.628    0.6448    0.6072
4276.653    0.4974    0.4808
4276.679    0.4081    0.4300
4276.704    0.4335    0.4797
4276.729    0.5653    0.5879
4276.754    0.7003    0.6950
4276.779    0.7883    0.7691
4276.804    0.8389    0.8123
4276.830    0.8650    0.8352
4276.855    0.8764    0.8379
4276.880    0.8672    0.8175
4276.905    0.8348    0.7709
4276.930    0.7556    0.7037
4276.955    0.6662    0.6328
4276.981    0.6012    0.5821
4277.006    0.5843    0.5789
4277.031    0.6297    0.6285
4277.056    0.7124    0.7160
4277.081    0.8032    0.8093
4277.106    0.8680    0.8788
4277.132    0.8821    0.9084
4277.157    0.8492    0.8892
4277.182    0.7713    0.8251
4277.207    0.6773    0.7362
4277.232    0.6275    0.6644
4277.257    0.6494    0.6477
4277.283    0.7075    0.6882
4277.308    0.7709    0.7337
4277.333    0.7820    0.7313
4277.358    0.7137    0.6781
4277.383    0.6283    0.6308
4277.408    0.5939    0.6387
4277.434    0.6081    0.6803
4277.459    0.6021    0.6823
4277.484    0.5490    0.6169
4277.509    0.4875    0.5198
4277.534    0.4582    0.4528
4277.559    0.4736    0.4544
4277.584    0.5418    0.5195
4277.610    0.6384    0.6081
4277.635    0.7066    0.6644
4277.660    0.7352    0.6869
4277.685    0.7575    0.7147
4277.710    0.8132    0.7745
4277.735    0.8825    0.8474
4277.761    0.9236    0.9020
4277.786    0.9361    0.9264
4277.811    0.9445    0.9389
4277.836    0.9565    0.9526
4277.861    0.9543    0.9685
4277.886    0.9521    0.9817
4277.912    0.9598    0.9899
4277.937    0.9508    0.9933
# 044324  58  4276.502  4277.937
4276.502    0.8939    0.9211
4276.527    0.9103    0.9402
4276.553    0.9055    0.9209
4276.578    0.8620    0.8582
4276.603    0.7851    0.7544
4276.628    0.6650    0.6340
4276.653    0.5411    0.5449
4276.678    0.5016    0.5305
4276.704    0.5609    0.5969
4276.729    0.6842    0.6961
4276.754    0.7858    0.7832
4276.779    0.8437    0.8397
4276.804    0.8804    0.8700
4276.829    0.9074    0.8825
4276.855    0.9221    0.8792
4276.880    0.9055    0.8578
4276.905    0.8578    0.8181
4276.930    0.8043    0.7652
4276.955    0.7354    0.7143
4276.980    0.6856    0.6849
4277.006    0.7002    0.6937
4277.031    0.7423    0.7415
4277.056    0.8022    0.8102
4277.081    0.8664    0.8752
4277.106    0.9070    0.9171
4277.131    0.8983    0.9264
4277.157    0.8686    0.8989
4277.182    0.8033    0.8435
4277.207    0.7470    0.7807
4277.232    0.7244    0.7408
4277.257    0.7487    0.7413
4277.282    0.7900    0.7682
4277.308    0.8183    0.7849
4277.333    0.8046    0.7647
4277.358    0.7504    0.7263
4277.383    0.6973    0.7094
4277.408    0.6817    0.7273
4277.433    0.6894    0.7473
4277.459    0.6613    0.7248
4277.484    0.6094    0.6567
4277.509    0.5690    0.5810
4277.534    0.5532    0.5440
4277.559    0.5852    0.5664
4277.584    0.6492    0.6321
4277.610    0.7288    0.7045
4277.635    0.7832    0.7492
4277.660    0.8084    0.7754
4277.685    0.8580    0.8078
4277.710    0.9007    0.8555
4277.735    0.9294    0.9032
4277.760    0.9432    0.9354
4277.786    0.9643    0.9521
4277.811    0.9689    0.9618
4277.836    0.9752    0.9716
4277.861    0.9725    0.9813
4277.886    0.9574    0.9890
4277.911    0.9510    0.9933
4277.937    0.9519    0.9952
# 044997  58  4276.502  4277.936
4276.502    0.8504    0.8829
4276.527    0.9095    0.9270
4276.552    0.9160    0.9236
4276.577    0.8716    0.8688
4276.603    0.7874    0.7563
4276.628    0.6564    0.6132
4276.653    0.4998    0.4875
4276.678    0.4093    0.4430
4276.703    0.4545    0.5006
4276.728    0.5963    0.6153
4276.754    0.7278    0.7251
4276.779    0.7987    0.7925
4276.804    0.8377    0.8304
4276.829    0.8529    0.8502
4276.854    0.8650    0.8519
4276.879    0.8888    0.8304
4276.905    0.8582    0.7802
4276.930    0.7718    0.7114
4276.955    0.6838    0.6411
4276.980    0.6111    0.5944
4277.005    0.6053    0.5940
4277.030    0.6528    0.6473
4277.055    0.7464    0.7369
4277.081    0.8358    0.8321
4277.106    0.8796    0.8964
4277.131    0.9018    0.9213
4277.156    0.8568    0.9024
4277.181    0.7721    0.8393
4277.206    0.6877    0.7504
4277.232    0.6299    0.6767
4277.257    0.6477    0.6657
4277.282    0.7283    0.7119
4277.307    0.7960    0.7633
4277.332    0.8032    0.7614
4277.357    0.7399    0.7026
4277.383    0.6488    0.6495
4277.408    0.6193    0.6627
4277.433    0.6403    0.7093
4277.458    0.6222    0.7124
4277.483    0.5665    0.6411
4277.508    0.5051    0.5372
4277.534    0.4810    0.4660
4277.559    0.5011    0.4738
4277.584    0.5677    0.5482
4277.609    0.6653    0.6394
4277.634    0.7444    0.6947
4277.659    0.7677    0.7106
4277.685    0.7971    0.7347
4277.710    0.8408    0.7951
4277.735    0.8987    0.8664
4277.760    0.9339    0.9135
4277.785    0.9406    0.9330
4277.810    0.9456    0.9428
4277.836    0.9568    0.9561
4277.861    0.9605    0.9716
4277.886    0.9532    0.9840
4277.911    0.9568    0.9911
4277.936    0.9552    0.9940
# 045325  57  4276.509  4277.918
4276.509    0.8590    0.9024
4276.534    0.8668    0.9160
4276.559    0.8562    0.8853
4276.585    0.8072    0.8043
4276.610    0.7233    0.6910
4276.635    0.5955    0.5761
4276.660    0.4892    0.5051
4276.685    0.4800    0.5077
4276.710    0.5431    0.5752
4276.736    0.6584    0.6717
4276.761    0.7654    0.7521
4276.786    0.8327    0.8063
4276.811    0.8712    0.8371
4276.836    0.8841    0.8488
4276.861    0.8945    0.8412
4276.887    0.8696    0.8106
4276.912    0.8156    0.7621
4276.937    0.7477    0.7055
4276.962    0.6750    0.6589
4276.987    0.6394    0.6414
4277.012    0.6677    0.6639
4277.038    0.7285    0.7248
4277.063    0.7838    0.7993
4277.088    0.8385    0.8646
4277.113    0.8786    0.9024
4277.138    0.8742    0.9039
4277.163    0.8455    0.8682
4277.188    0.7827    0.8070
4277.214    0.7180    0.7430
4277.239    0.7013    0.7101
4277.264    0.7285    0.7150
4277.289    0.7616    0.7371
4277.314    0.7820    0.7417
4277.339    0.7542    0.7150
4277.365    0.6918    0.6787
4277.390    0.6492    0.6710
4277.415    0.6455    0.6909
4277.440    0.6437    0.7029
4277.465    0.6094    0.6730
4277.490    0.5616    0.6059
4277.516    0.5265    0.5379
4277.541    0.5234    0.5152
4277.566    0.5618    0.5465
4277.591    0.6262    0.6101
4277.616    0.6937    0.6707
4277.641    0.7411    0.7097
4277.667    0.7752    0.7401
4277.692    0.8243    0.7807
4277.717    0.8700    0.8344
4277.742    0.9192    0.8845
4277.767    0.9361    0.9179
4277.792    0.9493    0.9365
4277.818    0.9499    0.9502
4277.843    0.9574    0.9636
4277.868    0.9521    0.9763
4277.893    0.9402    0.9861
4277.918    0.9363    0.9915
# 046903  58  4276.503  4277.937
4276.503    0.8509    0.9020
4276.528    0.8845    0.9315
4276.553    0.8927    0.9204
4276.578    0.8710    0.8624
4276.603    0.7831    0.7595
4276.629    0.6711    0.6282
4276.654    0.5415    0.5278
4276.679    0.4714    0.5011
4276.704    0.5117    0.5568
4276.729    0.6304    0.6563
4276.754    0.7499    0.7501
4276.780    0.8323    0.8156
4276.805    0.8676    0.8506
4276.830    0.8863    0.8660
4276.855    0.8958    0.8638
4276.880    0.8882    0.8412
4276.905    0.8506    0.7969
4276.930    0.7804    0.7365
4276.956    0.7021    0.6736
4276.981    0.6418    0.6355
4277.006    0.6408    0.6386
4277.031    0.6914    0.6869
4277.056    0.7605    0.7642
4277.081    0.8515    0.8424
4277.107    0.8952    0.8985
4277.132    0.9016    0.9152
4277.157    0.8724    0.8908
4277.182    0.7963    0.8306
4277.207    0.7221    0.7563
4277.232    0.6806    0.7027
4277.258    0.6963    0.6961
4277.283    0.7535    0.7273
4277.308    0.7973    0.7535
4277.333    0.7941    0.7405
4277.358    0.7325    0.6986
4277.383    0.6615    0.6730
4277.409    0.6412    0.6898
4277.434    0.6417    0.7156
4277.459    0.6199    0.7008
4277.484    0.5702    0.6326
4277.509    0.5190    0.5473
4277.534    0.5054    0.4967
4277.560    0.5229    0.5116
4277.585    0.6003    0.5796
4277.610    0.6973    0.6602
4277.635    0.7565    0.7176
4277.660    0.8008    0.7506
4277.685    0.8346    0.7845
4277.711    0.8784    0.8366
4277.736    0.9279    0.8894
4277.761    0.9616    0.9260
4277.786    0.9759    0.9445
4277.811    0.9694    0.9550
4277.836    0.9607    0.9658
4277.862    0.9445    0.9779
4277.887    0.9365    0.9870
4277.912    0.9417    0.9924
4277.937    0.9380    0.9947
# 049580  57  4276.510  4277.919
4276.510    0.8762    0.9275
4276.535    0.8921    0.9318
4276.560    0.8712    0.8896
4276.585    0.7954    0.7982
4276.610    0.6879    0.6687
4276.636    0.5605    0.5385
4276.661    0.4649    0.4786
4276.686    0.4640    0.5131
4276.711    0.5814    0.6129
4276.736    0.7163    0.7190
4276.761    0.8141    0.7941
4276.787    0.8726    0.8379
4276.812    0.8921    0.8588
4276.837    0.9070    0.8636
4276.862    0.9084    0.8494
4276.887    0.8756    0.8126
4276.912    0.8293    0.7560
4276.938    0.7393    0.6888
4276.963    0.6645    0.6389
4276.988    0.6372    0.6265
4277.013    0.6552    0.6628
4277.038    0.7259    0.7376
4277.063    0.8067    0.8221
4277.089    0.8590    0.8902
4277.114    0.8796    0.9207
4277.139    0.8857    0.9103
4277.164    0.8198    0.8596
4277.189    0.7349    0.7827
4277.214    0.6880    0.7138
4277.240    0.6941    0.6899
4277.265    0.7394    0.7194
4277.290    0.7934    0.7633
4277.315    0.8209    0.7711
4277.340    0.7635    0.7306
4277.365    0.6849    0.6847
4277.391    0.6452    0.6830
4277.416    0.6683    0.7155
4277.441    0.6563    0.7228
4277.466    0.5935    0.6685
4277.491    0.5357    0.5764
4277.516    0.5013    0.5036
4277.542    0.5055    0.4948
4277.567    0.5640    0.5523
4277.592    0.6586    0.6359
4277.617    0.7327    0.6976
4277.642    0.7727    0.7248
4277.667    0.8093    0.7477
4277.693    0.8412    0.7982
4277.718    0.8968    0.8622
4277.743    0.9384    0.9118
4277.768    0.9467    0.9371
4277.793    0.9603    0.9489
4277.818    0.9568    0.9594
4277.844    0.9581    0.9725
4277.869    0.9585    0.9838
4277.894    0.9447    0.9908
4277.919    0.9449    0.9940
# 049586  58  4276.501  4277.936
4276.501    0.8360    0.8732
4276.527    0.8764    0.9137
4276.552    0.8859    0.8993
4276.577    0.8420    0.8287
4276.602    0.7399    0.7089
4276.627    0.5984    0.5685
4276.652    0.4535    0.4595
4276.678    0.4011    0.4315
4276.703    0.4607    0.4927
4276.728    0.5764    0.5977
4276.753    0.7109    0.6958
4276.778    0.7885    0.7649
4276.803    0.8188    0.8085
4276.829    0.8606    0.8333
4276.854    0.8829    0.8346
4276.879    0.8790    0.8084
4276.904    0.8300    0.7546
4276.929    0.7403    0.6858
4276.954    0.6561    0.6246
4276.980    0.6192    0.5939
4277.005    0.6167    0.6112
4277.030    0.6745    0.6727
4277.055    0.7605    0.7591
4277.080    0.8373    0.8418
4277.105    0.8742    0.8976
4277.130    0.8728    0.9154
4277.156    0.8327    0.8884
4277.181    0.7518    0.8243
4277.206    0.6688    0.7454
4277.231    0.6375    0.6890
4277.256    0.6708    0.6822
4277.281    0.7259    0.7129
4277.307    0.7584    0.7342
4277.332    0.7461    0.7058
4277.357    0.6789    0.6464
4277.382    0.6077    0.6142
4277.407    0.5940    0.6393
4277.432    0.6200    0.6834
4277.458    0.6095    0.6825
4277.483    0.5604    0.6182
4277.508    0.5132    0.5327
4277.533    0.5001    0.4827
4277.558    0.5260    0.4977
4277.583    0.5965    0.5643
4277.609    0.6733    0.6397
4277.634    0.7078    0.6803
4277.659    0.7291    0.6969
4277.684    0.7739    0.7271
4277.709    0.8312    0.7865
4277.734    0.8931    0.8521
4277.760    0.9258    0.8983
4277.785    0.9361    0.9190
4277.810    0.9484    0.9326
4277.835    0.9532    0.9489
4277.860    0.9546    0.9669
4277.885    0.9515    0.9813
4277.911    0.9491    0.9899
4277.936    0.9456    0.9933
# 049728  58  4276.503  4277.937
4276.503    0.8684    0.9133
4276.528    0.8987    0.9412
4276.553    0.9171    0.9288
4276.578    0.8800    0.8698
4276.603    0.7909    0.7617
4276.629    0.6657    0.6199
4276.654    0.5213    0.5102
4276.679    0.4570    0.4853
4276.704    0.5052    0.5542
4276.729    0.6346    0.6674
4276.754    0.7730    0.7656
4276.780    0.8375    0.8274
4276.805    0.8632    0.8570
4276.830    0.8960    0.8688
4276.855    0.9059    0.8652
4276.880    0.8960    0.8428
4276.905    0.8588    0.7985
4276.931    0.7829    0.7332
4276.956    0.6989    0.6668
4276.981    0.6343    0.6222
4277.006    0.6234    0.6227
4277.031    0.6801    0.6753
4277.056    0.7697    0.7603
4277.082    0.8443    0.8476
4277.107    0.8823    0.9032
4277.132    0.8929    0.9194
4277.157    0.8596    0.8919
4277.182    0.7764    0.8241
4277.207    0.6958    0.7401
4277.233    0.6521    0.6801
4277.258    0.6727    0.6817
4277.283    0.7514    0.7301
4277.308    0.8151    0.7752
4277.333    0.8168    0.7707
4277.358    0.7468    0.7241
4277.384    0.6811    0.6893
4277.409    0.6616    0.7034
4277.434    0.6598    0.7288
4277.459    0.6262    0.7065
4277.484    0.5640    0.6240
4277.509    0.5058    0.5263
4277.535    0.4813    0.4711
4277.560    0.5119    0.4925
4277.585    0.5922    0.5715
4277.610    0.6917    0.6595
4277.635    0.7586    0.7143
4277.660    0.7885    0.7396
4277.686    0.8202    0.7745
4277.711    0.8698    0.8331
4277.736    0.9315    0.8937
4277.761    0.9568    0.9324
4277.786    0.9612    0.9493
4277.811    0.9643    0.9583
4277.837    0.9654    0.9692
4277.862    0.9576    0.9802
4277.887    0.9598    0.9886
4277.912    0.9543    0.9931
4277.937    0.9535    0.9952
# 049756  57  4276.509  4277.918
4276.509    0.8694    0.9209
4276.534    0.8851    0.9328
4276.559    0.8792    0.8954
4276.584    0.8255    0.8048
4276.609    0.7036    0.6708
4276.635    0.5548    0.5288
4276.660    0.4456    0.4545
4276.685    0.4381    0.4795
4276.710    0.5389    0.5794
4276.735    0.6918    0.6921
4276.760    0.7892    0.7737
4276.786    0.8341    0.8219
4276.811    0.8692    0.8459
4276.836    0.8792    0.8531
4276.861    0.8966    0.8402
4276.886    0.8819    0.8030
4276.911    0.8093    0.7425
4276.937    0.7089    0.6685
4276.962    0.6259    0.6102
4276.987    0.5893    0.5903
4277.012    0.6157    0.6236
4277.037    0.7083    0.7018
4277.062    0.8013    0.7954
4277.088    0.8624    0.8746
4277.113    0.8813    0.9133
4277.138    0.8648    0.9078
4277.163    0.8270    0.8566
4277.188    0.7276    0.7723
4277.213    0.6500    0.6914
4277.239    0.6489    0.6569
4277.264    0.7049    0.6855
4277.289    0.7681    0.7382
4277.314    0.8015    0.7567
4277.339    0.7623    0.7176
4277.364    0.6742    0.6630
4277.390    0.6207    0.6540
4277.415    0.6207    0.6902
4277.440    0.6216    0.7068
4277.465    0.5836    0.6566
4277.490    0.5178    0.5594
4277.515    0.4688    0.4762
4277.541    0.4739    0.4573
4277.566    0.5337    0.5118
4277.591    0.6260    0.6012
4277.616    0.7163    0.6722
4277.641    0.7518    0.7036
4277.666    0.7773    0.7251
4277.692    0.8226    0.7762
4277.717    0.8776    0.8459
4277.742    0.9251    0.9024
4277.767    0.9563    0.9311
4277.792    0.9508    0.9436
4277.817    0.9504    0.9548
4277.843    0.9508    0.9692
4277.868    0.9541    0.9817
4277.893    0.9559    0.9899
4277.918    0.9425    0.9938
# 050505  57  4276.509  4277.918
4276.509    0.8726    0.9166
4276.534    0.8985    0.9391
4276.559    0.8954    0.9179
4276.584    0.8555    0.8476
4276.610    0.7700    0.7238
4276.635    0.6334    0.5843
4276.660    0.4924    0.4853
4276.685    0.4358    0.4811
4276.710    0.5172    0.5678
4276.735    0.6730    0.6860
4276.761    0.7914    0.7818
4276.786    0.8379    0.8331
4276.811    0.8678    0.8574
4276.836    0.8829    0.8644
4276.861    0.8923    0.8547
4276.886    0.8861    0.8245
4276.912    0.8337    0.7693
4276.937    0.7490    0.6986
4276.962    0.6533    0.6286
4276.987    0.5899    0.5872
4277.012    0.5942    0.5984
4277.037    0.6648    0.6644
4277.063    0.7665    0.7633
4277.088    0.8463    0.8496
4277.113    0.8878    0.9022
4277.138    0.8872    0.9105
4277.163    0.8341    0.8714
4277.188    0.7492    0.7910
4277.214    0.6584    0.6973
4277.239    0.6262    0.6467
4277.264    0.6766    0.6633
4277.289    0.7563    0.7251
4277.314    0.8113    0.7723
4277.339    0.8057    0.7602
4277.365    0.7337    0.7047
4277.390    0.6518    0.6750
4277.415    0.6374    0.6947
4277.440    0.6415    0.7153
4277.465    0.5961    0.6772
4277.490    0.5213    0.5814
4277.516    0.4633    0.4802
4277.541    0.4570    0.4404
4277.566    0.5020    0.4777
4277.591    0.5849    0.5678
4277.616    0.6887    0.6575
4277.641    0.7635    0.7079
4277.667    0.7940    0.7340
4277.692    0.8285    0.7759
4277.717    0.8790    0.8418
4277.742    0.9166    0.9030
4277.767    0.9434    0.9378
4277.792    0.9676    0.9519
4277.818    0.9590    0.9612
4277.843    0.9559    0.9719
4277.868    0.9565    0.9824
4277.893    0.9530    0.9899
4277.918    0.9486    0.9936
# 051178  57  4276.508  4277.918
4276.508    0.9150    0.9484
4276.534    0.9275    0.9508
4276.559    0.9150    0.9158
4276.584    0.8670    0.8366
4276.609    0.7588    0.7183
4276.634    0.6246    0.5984
4276.659    0.5272    0.5377
4276.685    0.5315    0.5744
4276.710    0.6390    0.6751
4276.735    0.7588    0.7773
4276.760    0.8418    0.8445
4276.785    0.8837    0.8780
4276.810    0.8917    0.8917
4276.836    0.9120    0.8925
4276.861    0.9309    0.8796
4276.886    0.9043    0.8504
4276.911    0.8564    0.8022
4276.936    0.7872    0.7420
4276.961    0.7019    0.6879
4276.987    0.6611    0.6656
4277.012    0.6817    0.6937
4277.037    0.7605    0.7616
4277.062    0.8525    0.8402
4277.087    0.9047    0.9014
4277.112    0.9095    0.9303
4277.137    0.8841    0.9215
4277.163    0.8262    0.8720
4277.188    0.7482    0.7985
4277.213    0.7008    0.7333
4277.238    0.7058    0.7129
4277.263    0.7535    0.7449
4277.288    0.8219    0.7954
4277.314    0.8529    0.8156
4277.339    0.8111    0.7880
4277.364    0.7523    0.7504
4277.389    0.7296    0.7463
4277.414    0.7254    0.7677
4277.439    0.6966    0.7628
4277.465    0.6315    0.6960
4277.490    0.5666    0.5983
4277.515    0.5336    0.5244
4277.540    0.5357    0.5165
4277.565    0.5878    0.5765
4277.590    0.6958    0.6671
4277.616    0.7861    0.7413
4277.641    0.8211    0.7761
4277.666    0.8385    0.8013
4277.691    0.8754    0.8441
4277.716    0.9196    0.8972
4277.741    0.9456    0.9376
4277.767    0.9521    0.9581
4277.792    0.9574    0.9663
4277.817    0.9734    0.9734
4277.842    0.9736    0.9817
4277.867    0.9661    0.9890
4277.892    0.9768    0.9933
4277.918    0.9779    0.9956
# 053721  57  4276.510  4277.919
4276.510    0.9026    0.9232
4276.535    0.9194    0.9395
4276.560    0.9039    0.9150
4276.585    0.8578    0.8433
4276.610    0.7623    0.7290
4276.635    0.6336    0.6017
4276.660    0.5106    0.5152
4276.686    0.4764    0.5137
4276.711    0.5468    0.5906
4276.736    0.6708    0.6955
4276.761    0.7761    0.7818
4276.786    0.8391    0.8350
4276.811    0.8748    0.8628
4276.837    0.8947    0.8738
4276.862    0.9076    0.8678
4276.887    0.8931    0.8424
4276.912    0.8464    0.7967
4276.937    0.7786    0.7379
4276.962    0.7062    0.6833
4276.988    0.6665    0.6546
4277.013    0.6770    0.6707
4277.038    0.7288    0.7276
4277.063    0.8033    0.8045
4277.088    0.8716    0.8738
4277.113    0.9032    0.9156
4277.139    0.8968    0.9202
4277.164    0.8466    0.8853
4277.189    0.7752    0.8204
4277.214    0.7143    0.7513
4277.239    0.6958    0.7117
4277.264    0.7239    0.7186
4277.290    0.7727    0.7534
4277.315    0.8076    0.7693
4277.340    0.7816    0.7442
4277.365    0.7168    0.7021
4277.390    0.6778    0.6879
4277.415    0.6667    0.7110
4277.441    0.6639    0.7303
4277.466    0.6243    0.6990
4277.491    0.5674    0.6216
4277.516    0.5284    0.5429
4277.541    0.5258    0.5111
4277.566    0.5609    0.5431
4277.592    0.6442    0.6202
4277.617    0.7301    0.6915
4277.642    0.7831    0.7338
4277.667    0.8119    0.7598
4277.692    0.8466    0.7971
4277.717    0.8796    0.8513
4277.743    0.9268    0.9045
4277.768    0.9543    0.9361
4277.793    0.9603    0.9513
4277.818    0.9572    0.9609
4277.843    0.9541    0.9716
4277.868    0.9583    0.9820
4277.894    0.9515    0.9897
4277.919    0.9495    0.9938
# 054375  58  4276.502  4277.936
4276.502    0.8610    0.8678
4276.527    0.8876    0.9012
4276.552    0.8792    0.8945
4276.577    0.8410    0.8418
4276.603    0.7659    0.7449
4276.628    0.6507    0.6352
4276.653    0.5375    0.5468
4276.678    0.4922    0.5146
4276.703    0.5172    0.5478
4276.728    0.5992    0.6237
4276.754    0.6966    0.7104
4276.779    0.7729    0.7770
4276.804    0.8377    0.8211
4276.829    0.8724    0.8443
4276.854    0.8764    0.8470
4276.879    0.8730    0.8274
4276.905    0.8484    0.7849
4276.930    0.7940    0.7318
4276.955    0.7337    0.6833
4276.980    0.6841    0.6574
4277.005    0.6833    0.6659
4277.030    0.7125    0.7093
4277.055    0.7732    0.7745
4277.081    0.8312    0.8437
4277.106    0.8648    0.8919
4277.131    0.8724    0.9097
4277.156    0.8584    0.8937
4277.181    0.7984    0.8492
4277.206    0.7350    0.7923
4277.232    0.6997    0.7456
4277.257    0.7066    0.7295
4277.282    0.7447    0.7357
4277.307    0.7647    0.7393
4277.332    0.7547    0.7204
4277.357    0.7160    0.6864
4277.383    0.6670    0.6657
4277.408    0.6486    0.6759
4277.433    0.6566    0.6973
4277.458    0.6397    0.6950
4277.483    0.6126    0.6542
4277.508    0.5686    0.5943
4277.534    0.5550    0.5520
4277.559    0.5706    0.5563
4277.584    0.6192    0.6012
4277.609    0.6822    0.6602
4277.634    0.7372    0.7084
4277.659    0.7836    0.7415
4277.685    0.8173    0.7750
4277.710    0.8600    0.8173
4277.735    0.9005    0.8636
4277.760    0.9141    0.9009
4277.785    0.9283    0.9251
4277.810    0.9447    0.9406
4277.836    0.9570    0.9550
4277.861    0.9716    0.9687
4277.886    0.9557    0.9804
4277.911    0.9399    0.9886
4277.936    0.9596    0.9929
# 055459  58  4276.502  4277.937
4276.502    0.8694    0.9020
4276.528    0.8870    0.9285
4276.553    0.8813    0.9082
4276.578    0.8488    0.8375
4276.603    0.7540    0.7208
4276.628    0.6129    0.5860
4276.653    0.4885    0.4863
4276.679    0.4421    0.4704
4276.704    0.5048    0.5409
4276.729    0.6237    0.6486
4276.754    0.7540    0.7432
4276.779    0.8207    0.8046
4276.804    0.8622    0.8387
4276.830    0.8752    0.8539
4276.855    0.8880    0.8502
4276.880    0.8908    0.8247
4276.905    0.8422    0.7766
4276.930    0.7579    0.7138
4276.955    0.6852    0.6542
4276.981    0.6352    0.6204
4277.006    0.6390    0.6333
4277.031    0.6961    0.6910
4277.056    0.7705    0.7737
4277.081    0.8391    0.8517
4277.106    0.8708    0.9024
4277.132    0.8718    0.9141
4277.157    0.8354    0.8823
4277.182    0.7649    0.8155
4277.207    0.6986    0.7391
4277.232    0.6674    0.6904
4277.257    0.6928    0.6923
4277.283    0.7535    0.7313
4277.308    0.7973    0.7568
4277.333    0.7732    0.7364
4277.358    0.7062    0.6877
4277.383    0.6468    0.6615
4277.408    0.6417    0.6800
4277.434    0.6488    0.7066
4277.459    0.6182    0.6856
4277.484    0.5603    0.6114
4277.509    0.5063    0.5271
4277.534    0.4907    0.4850
4277.559    0.5264    0.5084
4277.584    0.6058    0.5790
4277.610    0.6875    0.6545
4277.635    0.7273    0.6961
4277.660    0.7556    0.7181
4277.685    0.7936    0.7546
4277.710    0.8402    0.8151
4277.735    0.9001    0.8774
4277.761    0.9365    0.9196
4277.786    0.9576    0.9389
4277.811    0.9638    0.9506
4277.836    0.9723    0.9634
4277.861    0.9672    0.9763
4277.886    0.9663    0.9863
4277.912    0.9625    0.9922
4277.937    0.9451    0.9945
# 055868  58  4276.502  4277.936
4276.502    0.9160    0.9376
4276.527    0.9428    0.9510
4276.552    0.9262    0.9277
4276.577    0.8778    0.8608
4276.603    0.7845    0.7447
4276.628    0.6566    0.6166
4276.653    0.5310    0.5317
4276.678    0.4993    0.5386
4276.703    0.5874    0.6265
4276.728    0.7150    0.7364
4276.754    0.8098    0.8211
4276.779    0.8527    0.8658
4276.804    0.8788    0.8867
4276.829    0.9049    0.8933
4276.854    0.9112    0.8857
4276.879    0.9070    0.8608
4276.905    0.8668    0.8141
4276.930    0.7921    0.7553
4276.955    0.7224    0.6992
4276.980    0.6794    0.6696
4277.005    0.6888    0.6847
4277.030    0.7547    0.7432
4277.055    0.8339    0.8213
4277.081    0.8950    0.8910
4277.106    0.9219    0.9288
4277.131    0.9016    0.9311
4277.156    0.8654    0.8958
4277.181    0.7863    0.8297
4277.206    0.7065    0.7586
4277.232    0.6869    0.7203
4277.257    0.7259    0.7369
4277.282    0.7976    0.7818
4277.307    0.8428    0.8054
4277.332    0.8198    0.7798
4277.357    0.7506    0.7330
4277.383    0.6990    0.7186
4277.408    0.7024    0.7470
4277.433    0.7024    0.7658
4277.458    0.6580    0.7269
4277.483    0.5887    0.6381
4277.508    0.5444    0.5518
4277.534    0.5404    0.5202
4277.559    0.5874    0.5623
4277.584    0.6748    0.6477
4277.609    0.7663    0.7263
4277.634    0.8069    0.7681
4277.659    0.8302    0.7894
4277.685    0.8760    0.8260
4277.710    0.9249    0.8788
4277.735    0.9454    0.9251
4277.760    0.9548    0.9504
4277.785    0.9683    0.9607
4277.810    0.9748    0.9678
4277.836    0.9661    0.9772
4277.861    0.9557    0.9861
4277.886    0.9638    0.9920
4277.911    0.9736    0.9949
4277.936    0.9698    0.9959
# 059589  57  4276.510  4277.919
4276.510    0.8750    0.9156
4276.535    0.8896    0.9279
4276.560    0.8792    0.8908
4276.585    0.8232    0.8024
4276.610    0.7201    0.6731
4276.635    0.5760    0.5416
4276.661    0.4497    0.4669
4276.686    0.4453    0.4929
4276.711    0.5469    0.5907
4276.736    0.6790    0.6989
4276.761    0.7816    0.7761
4276.786    0.8200    0.8200
4276.812    0.8464    0.8428
4276.837    0.8638    0.8470
4276.862    0.8851    0.8306
4276.887    0.8696    0.7898
4276.912    0.7909    0.7263
4276.937    0.7006    0.6525
4276.963    0.6184    0.5893
4276.988    0.5836    0.5683
4277.013    0.6090    0.6026
4277.038    0.6888    0.6839
4277.063    0.7780    0.7816
4277.088    0.8570    0.8618
4277.114    0.8995    0.9049
4277.139    0.8764    0.8991
4277.164    0.8032    0.8455
4277.189    0.7070    0.7577
4277.214    0.6242    0.6736
4277.239    0.6145    0.6396
4277.265    0.6772    0.6733
4277.290    0.7551    0.7350
4277.315    0.7965    0.7647
4277.340    0.7711    0.7350
4277.365    0.6994    0.6838
4277.390    0.6531    0.6703
4277.416    0.6443    0.6987
4277.441    0.6250    0.7057
4277.466    0.5735    0.6476
4277.491    0.5004    0.5456
4277.516    0.4545    0.4608
4277.541    0.4587    0.4413
4277.567    0.5190    0.4987
4277.592    0.6165    0.5922
4277.617    0.7135    0.6697
4277.642    0.7649    0.7076
4277.667    0.7880    0.7333
4277.692    0.8272    0.7822
4277.718    0.8843    0.8515
4277.743    0.9285    0.9047
4277.768    0.9423    0.9313
4277.793    0.9438    0.9430
4277.818    0.9480    0.9539
4277.843    0.9530    0.9678
4277.869    0.9548    0.9813
4277.894    0.9508    0.9895
4277.919    0.9552    0.9933
# 059610  58  4276.503  4277.937
4276.503    0.8800    0.9118
4276.528    0.9200    0.9430
4276.553    0.9300    0.9395
4276.578    0.9072    0.8941
4276.603    0.8300    0.8017
4276.628    0.7122    0.6755
4276.654    0.5741    0.5558
4276.679    0.4866    0.5111
4276.704    0.5223    0.5581
4276.729    0.6331    0.6610
4276.754    0.7518    0.7617
4276.779    0.8356    0.8287
4276.805    0.8714    0.8652
4276.830    0.8915    0.8806
4276.855    0.9196    0.8819
4276.880    0.9122    0.8670
4276.905    0.8884    0.8327
4276.930    0.8320    0.7804
4276.956    0.7546    0.7186
4276.981    0.6841    0.6736
4277.006    0.6693    0.6650
4277.031    0.6978    0.7023
4277.056    0.7732    0.7729
4277.081    0.8502    0.8490
4277.107    0.8991    0.9070
4277.132    0.9039    0.9292
4277.157    0.8746    0.9133
4277.182    0.8209    0.8614
4277.207    0.7406    0.7896
4277.232    0.6869    0.7310
4277.258    0.7000    0.7176
4277.283    0.7553    0.7506
4277.308    0.8134    0.7907
4277.333    0.8306    0.7952
4277.358    0.7918    0.7596
4277.383    0.7249    0.7244
4277.409    0.6986    0.7274
4277.434    0.6995    0.7506
4277.459    0.6711    0.7418
4277.484    0.6169    0.6773
4277.509    0.5585    0.5867
4277.534    0.5338    0.5241
4277.560    0.5569    0.5271
4277.585    0.6146    0.5906
4277.610    0.7011    0.6728
4277.635    0.7705    0.7315
4277.660    0.7995    0.7595
4277.685    0.8274    0.7858
4277.711    0.8660    0.8348
4277.736    0.9028    0.8904
4277.761    0.9406    0.9307
4277.786    0.9576    0.9506
4277.811    0.9572    0.9601
4277.836    0.9705    0.9692
4277.862    0.9701    0.9795
4277.887    0.9712    0.9879
4277.912    0.9692    0.9929
4277.937    0.9745    0.9952
# 062175  57  4276.510  4277.919
4276.510    0.8618    0.8954
4276.535    0.8831    0.9213
4276.560    0.8740    0.8923
4276.585    0.8200    0.8074
4276.610    0.7089    0.6776
4276.635    0.5608    0.5396
4276.660    0.4347    0.4507
4276.686    0.4129    0.4549
4276.711    0.5138    0.5388
4276.736    0.6500    0.6461
4276.761    0.7547    0.7321
4276.786    0.8128    0.7887
4276.811    0.8373    0.8245
4276.837    0.8634    0.8428
4276.862    0.8752    0.8358
4276.887    0.8537    0.7985
4276.912    0.8022    0.7354
4276.937    0.7107    0.6634
4276.962    0.6349    0.6084
4276.988    0.6145    0.5928
4277.013    0.6356    0.6279
4277.038    0.7055    0.7037
4277.063    0.7956    0.7947
4277.088    0.8680    0.8716
4277.113    0.8931    0.9158
4277.139    0.8768    0.9192
4277.164    0.8262    0.8792
4277.189    0.7483    0.8054
4277.214    0.6728    0.7263
4277.239    0.6566    0.6820
4277.264    0.6872    0.6909
4277.290    0.7422    0.7273
4277.315    0.7771    0.7328
4277.340    0.7306    0.6841
4277.365    0.6419    0.6219
4277.390    0.5855    0.6104
4277.415    0.5946    0.6577
4277.441    0.6165    0.7027
4277.466    0.5935    0.6805
4277.491    0.5685    0.5990
4277.516    0.4974    0.5143
4277.541    0.4941    0.4823
4277.566    0.5453    0.5202
4277.592    0.6358    0.6035
4277.617    0.7050    0.6724
4277.642    0.7458    0.7019
4277.667    0.7645    0.7160
4277.692    0.8059    0.7539
4277.717    0.8720    0.8181
4277.743    0.9139    0.8794
4277.768    0.9328    0.9120
4277.793    0.9412    0.9266
4277.818    0.9434    0.9393
4277.843    0.9412    0.9563
4277.868    0.9408    0.9736
4277.894    0.9438    0.9861
4277.919    0.9447    0.9924
# 062816  58  4276.502  4277.937
4276.502    0.8410    0.8810
4276.527    0.8762    0.9160
4276.552    0.8872    0.9133
4276.578    0.8584    0.8628
4276.603    0.7984    0.7707
4276.628    0.6773    0.6557
4276.653    0.5603    0.5568
4276.678    0.4860    0.5162
4276.703    0.5187    0.5490
4276.729    0.6107    0.6350
4276.754    0.7214    0.7246
4276.779    0.8084    0.7932
4276.804    0.8578    0.8360
4276.829    0.8958    0.8578
4276.854    0.9066    0.8610
4276.880    0.8962    0.8428
4276.905    0.8568    0.8037
4276.930    0.7876    0.7502
4276.955    0.7214    0.6963
4276.980    0.6739    0.6613
4277.005    0.6702    0.6608
4277.031    0.7003    0.7016
4277.056    0.7561    0.7681
4277.081    0.8262    0.8387
4277.106    0.8813    0.8919
4277.131    0.8827    0.9141
4277.156    0.8638    0.9003
4277.182    0.8143    0.8519
4277.207    0.7665    0.7896
4277.232    0.7649    0.7393
4277.257    0.7333    0.7229
4277.282    0.7464    0.7376
4277.307    0.7798    0.7546
4277.333    0.7780    0.7439
4277.358    0.7403    0.7094
4277.383    0.6883    0.6838
4277.408    0.6651    0.6904
4277.433    0.6578    0.7124
4277.458    0.6384    0.7101
4277.484    0.6052    0.6607
4277.509    0.5568    0.5899
4277.534    0.5319    0.5398
4277.559    0.5460    0.5403
4277.584    0.5972    0.5891
4277.609    0.6898    0.6566
4277.635    0.7494    0.7129
4277.660    0.7860    0.7464
4277.685    0.8257    0.7779
4277.710    0.8650    0.8213
4277.735    0.8976    0.8708
4277.760    0.9352    0.9103
4277.786    0.9543    0.9348
4277.811    0.9698    0.9482
4277.836    0.9614    0.9601
4277.861    0.9616    0.9723
4277.886    0.9537    0.9829
4277.911    0.9326    0.9899
4277.937    0.9303    0.9938
# 063048  58  4276.502  4277.937
4276.502    0.8381    0.8980
4276.527    0.8855    0.9365
4276.553    0.8962    0.9258
4276.578    0.8630    0.8626
4276.603    0.7813    0.7466
4276.628    0.6336    0.5992
4276.653    0.4884    0.4789
4276.678    0.4145    0.4496
4276.704    0.4823    0.5274
4276.729    0.6212    0.6473
4276.754    0.7452    0.7461
4276.779    0.8106    0.8046
4276.804    0.8568    0.8360
4276.829    0.8839    0.8507
4276.855    0.8919    0.8470
4276.880    0.8993    0.8198
4276.905    0.8488    0.7667
4276.930    0.7468    0.6931
4276.955    0.6476    0.6182
4276.980    0.5711    0.5691
4277.006    0.5665    0.5727
4277.031    0.6311    0.6358
4277.056    0.7398    0.7349
4277.081    0.8362    0.8312
4277.106    0.8900    0.8956
4277.131    0.9009    0.9158
4277.157    0.8533    0.8847
4277.182    0.7777    0.8067
4277.207    0.6707    0.7078
4277.232    0.6209    0.6384
4277.257    0.6516    0.6384
4277.282    0.7178    0.6971
4277.308    0.7852    0.7546
4277.333    0.7896    0.7466
4277.358    0.7112    0.6858
4277.383    0.6391    0.6445
4277.408    0.6224    0.6671
4277.433    0.6305    0.7088
4277.459    0.6073    0.6898
4277.484    0.5276    0.5973
4277.509    0.4587    0.4882
4277.534    0.4408    0.4286
4277.559    0.4656    0.4500
4277.584    0.5546    0.5369
4277.610    0.6680    0.6391
4277.635    0.7396    0.6963
4277.660    0.7741    0.7171
4277.685    0.8147    0.7499
4277.710    0.8740    0.8151
4277.735    0.9160    0.8833
4277.761    0.9441    0.9251
4277.786    0.9557    0.9399
4277.811    0.9632    0.9489
4277.836    0.9654    0.9616
4277.861    0.9539    0.9761
4277.886    0.9389    0.9870
4277.912    0.9324    0.9929
4277.937    0.9318    0.9949
# 063636  58  4276.502  4277.936
4276.502    0.8630    0.9082
4276.527    0.8857    0.9209
4276.552    0.8740    0.8923
4276.577    0.8299    0.8194
4276.602    0.7435    0.7119
4276.627    0.6256    0.5995
4276.653    0.5225    0.5243
4276.678    0.4894    0.5241
4276.703    0.5498    0.5888
4276.728    0.6627    0.6816
4276.753    0.7659    0.7642
4276.778    0.8316    0.8198
4276.804    0.8718    0.8507
4276.829    0.8913    0.8602
4276.854    0.8880    0.8509
4276.879    0.8756    0.8221
4276.904    0.8341    0.7748
4276.929    0.7686    0.7175
4276.954    0.6966    0.6662
4276.980    0.6501    0.6406
4277.005    0.6574    0.6569
4277.030    0.7084    0.7110
4277.055    0.7793    0.7843
4277.080    0.8420    0.8521
4277.105    0.8778    0.8937
4277.131    0.8692    0.8976
4277.156    0.8268    0.8626
4277.181    0.7616    0.8011
4277.206    0.7039    0.7381
4277.231    0.6833    0.7027
4277.256    0.7047    0.7070
4277.282    0.7525    0.7345
4277.307    0.7881    0.7485
4277.332    0.7761    0.7320
4277.357    0.7234    0.7021
4277.382    0.6724    0.6894
4277.407    0.6530    0.6995
4277.433    0.6408    0.7027
4277.458    0.6059    0.6679
4277.483    0.5572    0.5988
4277.508    0.5189    0.5316
4277.533    0.5137    0.5047
4277.558    0.5493    0.5322
4277.584    0.6196    0.5998
4277.609    0.7006    0.6676
4277.634    0.7547    0.7168
4277.659    0.7956    0.7534
4277.684    0.8341    0.7951
4277.709    0.8740    0.8463
4277.735    0.9217    0.8960
4277.760    0.9510    0.9285
4277.785    0.9574    0.9469
4277.810    0.9669    0.9587
4277.835    0.9661    0.9698
4277.860    0.9585    0.9799
4277.885    0.9546    0.9876
4277.911    0.9521    0.9924
4277.936    0.9621    0.9943
# 064150  57  4276.508  4277.917
4276.508    0.8660    0.9120
4276.533    0.8847    0.9185
4276.558    0.8660    0.8740
4276.584    0.7949    0.7721
4276.609    0.6758    0.6372
4276.634    0.5337    0.5098
4276.659    0.4282    0.4460
4276.684    0.4275    0.4740
4276.709    0.5298    0.5690
4276.734    0.6657    0.6759
4276.760    0.7626    0.7593
4276.785    0.8194    0.8067
4276.810    0.8464    0.8310
4276.835    0.8698    0.8360
4276.860    0.8720    0.8192
4276.885    0.8433    0.7782
4276.911    0.7793    0.7127
4276.936    0.6869    0.6412
4276.961    0.6074    0.5851
4276.986    0.5773    0.5687
4277.011    0.6115    0.6052
4277.036    0.6898    0.6853
4277.062    0.7807    0.7834
4277.087    0.8478    0.8594
4277.112    0.8776    0.8968
4277.137    0.8504    0.8870
4277.162    0.7858    0.8302
4277.187    0.6942    0.7439
4277.213    0.6253    0.6637
4277.238    0.6224    0.6364
4277.263    0.6724    0.6637
4277.288    0.7376    0.7065
4277.313    0.7579    0.7119
4277.338    0.7101    0.6679
4277.364    0.6318    0.6193
4277.389    0.5874    0.6207
4277.414    0.5868    0.6578
4277.439    0.5883    0.6697
4277.464    0.5458    0.6186
4277.489    0.4835    0.5276
4277.514    0.4470    0.4537
4277.540    0.4549    0.4416
4277.565    0.5190    0.4958
4277.590    0.6124    0.5793
4277.615    0.6899    0.6461
4277.640    0.7340    0.6808
4277.665    0.7635    0.7106
4277.691    0.8140    0.7672
4277.716    0.8730    0.8379
4277.741    0.9209    0.8947
4277.766    0.9410    0.9256
4277.791    0.9535    0.9404
4277.816    0.9513    0.9530
4277.842    0.9513    0.9678
4277.867    0.9535    0.9806
4277.892    0.9489    0.9890
4277.917    0.9404    0.9929
# 064747  58  4276.502  4277.937
4276.502    0.8642    0.9211
4276.527    0.9064    0.9493
4276.553    0.9281    0.9406
4276.578    0.9084    0.8890
4276.603    0.7963    0.7894
4276.628    0.6864    0.6561
4276.653    0.5502    0.5410
4276.678    0.4747    0.5072
4276.704    0.5286    0.5757
4276.729    0.6607    0.6898
4276.754    0.7798    0.7872
4276.779    0.8443    0.8443
4276.804    0.8806    0.8714
4276.829    0.9074    0.8813
4276.855    0.9236    0.8770
4276.880    0.9285    0.8566
4276.905    0.8898    0.8162
4276.930    0.7978    0.7560
4276.955    0.7208    0.6872
4276.981    0.6534    0.6333
4277.006    0.6149    0.6265
4277.031    0.6653    0.6748
4277.056    0.7539    0.7596
4277.081    0.8377    0.8453
4277.106    0.8997    0.9041
4277.132    0.9135    0.9236
4277.157    0.8746    0.8980
4277.182    0.7945    0.8310
4277.207    0.7024    0.7447
4277.232    0.6462    0.6823
4277.257    0.6853    0.6794
4277.283    0.7729    0.7306
4277.308    0.8323    0.7791
4277.333    0.8385    0.7762
4277.358    0.7872    0.7291
4277.383    0.7152    0.6950
4277.408    0.6845    0.7112
4277.434    0.6780    0.7423
4277.459    0.6362    0.7204
4277.484    0.5617    0.6342
4277.509    0.5079    0.5304
4277.534    0.4901    0.4705
4277.559    0.5026    0.4873
4277.585    0.5800    0.5723
4277.610    0.6973    0.6691
4277.635    0.7644    0.7327
4277.660    0.8050    0.7621
4277.685    0.8424    0.7940
4277.710    0.8714    0.8480
4277.736    0.9232    0.9074
4277.761    0.9581    0.9430
4277.786    0.9815    0.9576
4277.811    0.9793    0.9652
4277.836    0.9641    0.9736
4277.861    0.9535    0.9829
4277.887    0.9579    0.9901
4277.912    0.9443    0.9940
4277.937    0.9391    0.9956
# 070319  57  4276.509  4277.918
4276.509    0.9129    0.9530
4276.534    0.9251    0.9517
4276.559    0.9059    0.9143
4276.584    0.8561    0.8343
4276.609    0.7567    0.7178
4276.634    0.6297    0.6045
4276.660    0.5367    0.5539
4276.685    0.5497    0.5981
4276.710    0.6583    0.6986
4276.735    0.7771    0.7952
4276.760    0.8504    0.8564
4276.785    0.8851    0.8851
4276.811    0.9034    0.8945
4276.836    0.9139    0.8910
4276.861    0.9145    0.8750
4276.886    0.8941    0.8426
4276.911    0.8439    0.7905
4276.936    0.7633    0.7248
4276.961    0.6795    0.6656
4276.987    0.6371    0.6417
4277.012    0.6639    0.6728
4277.037    0.7440    0.7464
4277.062    0.8293    0.8304
4277.087    0.8900    0.8939
4277.112    0.9093    0.9215
4277.138    0.8867    0.9061
4277.163    0.8160    0.8494
4277.188    0.7311    0.7686
4277.213    0.6734    0.7018
4277.238    0.6794    0.6861
4277.263    0.7490    0.7248
4277.289    0.8228    0.7800
4277.314    0.8533    0.7971
4277.339    0.8215    0.7691
4277.364    0.7652    0.7371
4277.389    0.7253    0.7389
4277.414    0.7135    0.7581
4277.440    0.6776    0.7398
4277.465    0.6026    0.6622
4277.490    0.5293    0.5595
4277.515    0.4942    0.4888
4277.540    0.5068    0.4884
4277.565    0.5692    0.5569
4277.591    0.6738    0.6595
4277.616    0.7688    0.7391
4277.641    0.8213    0.7842
4277.666    0.8507    0.8175
4277.691    0.8853    0.8620
4277.716    0.9253    0.9114
4277.742    0.9508    0.9480
4277.767    0.9641    0.9645
4277.792    0.9727    0.9719
4277.817    0.9772    0.9781
4277.842    0.9710    0.9851
4277.867    0.9721    0.9908
4277.893    0.9676    0.9945
4277.918    0.9519    0.9959
# 072604  58  4276.503  4277.937
4276.503    0.8698    0.9131
4276.528    0.9097    0.9425
4276.553    0.9122    0.9320
4276.578    0.8786    0.8756
4276.603    0.8043    0.7713
4276.628    0.6790    0.6387
4276.654    0.5419    0.5267
4276.679    0.4708    0.5034
4276.704    0.5182    0.5719
4276.729    0.6512    0.6825
4276.754    0.7737    0.7766
4276.779    0.8412    0.8329
4276.805    0.8682    0.8614
4276.830    0.8908    0.8714
4276.855    0.9053    0.8662
4276.880    0.8985    0.8428
4276.905    0.8682    0.7974
4276.930    0.7896    0.7335
4276.956    0.6957    0.6628
4276.981    0.6308    0.6170
4277.006    0.6186    0.6176
4277.031    0.6659    0.6713
4277.056    0.7532    0.7581
4277.081    0.8418    0.8439
4277.107    0.8991    0.9032
4277.132    0.9108    0.9194
4277.157    0.8656    0.8908
4277.182    0.7768    0.8217
4277.207    0.6920    0.7359
4277.232    0.6536    0.6766
4277.258    0.6787    0.6775
4277.283    0.7482    0.7286
4277.308    0.8089    0.7782
4277.333    0.8202    0.7797
4277.358    0.7637    0.7376
4277.383    0.6992    0.7040
4277.409    0.6720    0.7138
4277.434    0.6680    0.7338
4277.459    0.6298    0.7068
4277.484    0.5586    0.6210
4277.509    0.4991    0.5214
4277.534    0.4759    0.4666
4277.560    0.5069    0.4884
4277.585    0.5901    0.5699
4277.610    0.6896    0.6615
4277.635    0.7663    0.7206
4277.660    0.8052    0.7492
4277.685    0.8400    0.7832
4277.711    0.8855    0.8416
4277.736    0.9243    0.8995
4277.761    0.9462    0.9361
4277.786    0.9609    0.9521
4277.811    0.9707    0.9609
4277.836    0.9618    0.9705
4277.862    0.9565    0.9813
4277.887    0.9537    0.9892
4277.912    0.9581    0.9938
4277.937    0.9543    0.9956
# 075676  58  4276.503  4277.937
4276.503    0.8478    0.9124
4276.528    0.8888    0.9397
4276.553    0.8896    0.9268
4276.578    0.8564    0.8674
4276.603    0.7811    0.7595
4276.629    0.6625    0.6190
4276.654    0.5298    0.5124
4276.679    0.4600    0.4899
4276.704    0.5020    0.5571
4276.729    0.6257    0.6633
4276.754    0.7418    0.7530
4276.780    0.8089    0.8078
4276.805    0.8445    0.8318
4276.830    0.8668    0.8373
4276.855    0.8796    0.8270
4276.880    0.8756    0.8000
4276.905    0.8402    0.7525
4276.931    0.7609    0.6798
4276.956    0.6524    0.6005
4276.981    0.5616    0.5411
4277.006    0.5357    0.5337
4277.031    0.5898    0.5899
4277.056    0.6944    0.6888
4277.082    0.7976    0.7941
4277.107    0.8628    0.8632
4277.132    0.8750    0.8825
4277.157    0.8198    0.8449
4277.182    0.7229    0.7579
4277.207    0.6129    0.6545
4277.233    0.5507    0.5849
4277.258    0.5758    0.5888
4277.283    0.6548    0.6424
4277.308    0.7193    0.6833
4277.333    0.7104    0.6659
4277.358    0.6437    0.6142
4277.384    0.5845    0.5957
4277.409    0.5879    0.6328
4277.434    0.6017    0.6676
4277.459    0.5592    0.6369
4277.484    0.4781    0.5423
4277.509    0.4132    0.4398
4277.535    0.3927    0.3872
4277.560    0.4241    0.4137
4277.585    0.5122    0.5006
4277.610    0.6278    0.6023
4277.635    0.7213    0.6758
4277.660    0.7762    0.7196
4277.686    0.8224    0.7686
4277.711    0.8760    0.8337
4277.736    0.9236    0.8958
4277.761    0.9557    0.9341
4277.786    0.9696    0.9508
4277.811    0.9757    0.9601
4277.837    0.9672    0.9703
4277.862    0.9663    0.9808
4277.887    0.9605    0.9886
4277.912    0.9469    0.9929
4277.937    0.9408    0.9947
# 076114  57  4276.508  4277.918
4276.508    0.8724    0.9154
4276.534    0.9018    0.9345
4276.559    0.8863    0.9049
4276.584    0.8383    0.8230
4276.609    0.7386    0.6941
4276.634    0.5895    0.5526
4276.659    0.4531    0.4605
4276.685    0.4241    0.4676
4276.710    0.5206    0.5609
4276.735    0.6657    0.6778
4276.760    0.7754    0.7674
4276.785    0.8255    0.8194
4276.810    0.8519    0.8463
4276.836    0.8754    0.8555
4276.861    0.8908    0.8455
4276.886    0.8764    0.8125
4276.911    0.8251    0.7560
4276.936    0.7335    0.6850
4276.961    0.6365    0.6200
4276.987    0.5954    0.5875
4277.012    0.6073    0.6097
4277.037    0.6834    0.6814
4277.062    0.7793    0.7757
4277.087    0.8539    0.8580
4277.112    0.8865    0.9057
4277.138    0.8780    0.9091
4277.163    0.8192    0.8642
4277.188    0.7362    0.7822
4277.213    0.6604    0.6963
4277.238    0.6389    0.6521
4277.263    0.6866    0.6714
4277.289    0.7577    0.7291
4277.314    0.7998    0.7593
4277.339    0.7736    0.7300
4277.364    0.6929    0.6730
4277.389    0.6286    0.6522
4277.414    0.6219    0.6822
4277.440    0.6269    0.7063
4277.465    0.5872    0.6653
4277.490    0.5132    0.5703
4277.515    0.4685    0.4800
4277.540    0.4647    0.4479
4277.565    0.5116    0.4901
4277.591    0.6042    0.5816
4277.616    0.6942    0.6607
4277.641    0.7514    0.6998
4277.666    0.7777    0.7216
4277.691    0.8204    0.7659
4277.716    0.8772    0.8346
4277.742    0.9221    0.8983
4277.767    0.9451    0.9311
4277.792    0.9535    0.9449
4277.817    0.9552    0.9552
4277.842    0.9499    0.9681
4277.867    0.9510    0.9806
4277.893    0.9521    0.9892
4277.918    0.9428    0.9933
# 077749  58  4276.502  4277.936
4276.502    0.8149    0.8466
4276.527    0.8410    0.8566
4276.552    0.8274    0.8300
4276.578    0.7716    0.7640
4276.603    0.6907    0.6778
4276.628    0.5991    0.5935
4276.653    0.5287    0.5375
4276.678    0.5026    0.5265
4276.703    0.5291    0.5600
4276.729    0.6039    0.6252
4276.754    0.6914    0.6947
4276.779    0.7698    0.7542
4276.804    0.8258    0.7949
4276.829    0.8480    0.8136
4276.854    0.8472    0.8095
4276.880    0.8333    0.7836
4276.905    0.7951    0.7444
4276.930    0.7446    0.7024
4276.955    0.6992    0.6716
4276.980    0.6789    0.6637
4277.005    0.6960    0.6836
4277.030    0.7330    0.7273
4277.056    0.7737    0.7849
4277.081    0.8119    0.8360
4277.106    0.8381    0.8686
4277.131    0.8410    0.8748
4277.156    0.8145    0.8547
4277.181    0.7739    0.8168
4277.207    0.7367    0.7736
4277.232    0.7183    0.7422
4277.257    0.7180    0.7246
4277.282    0.7226    0.7140
4277.307    0.7286    0.7000
4277.332    0.7106    0.6792
4277.358    0.6783    0.6587
4277.383    0.6525    0.6506
4277.408    0.6291    0.6539
4277.433    0.6108    0.6555
4277.458    0.6012    0.6421
4277.483    0.5821    0.6121
4277.509    0.5679    0.5785
4277.534    0.5669    0.5632
4277.559    0.5844    0.5749
4277.584    0.6275    0.6086
4277.609    0.6766    0.6512
4277.634    0.7152    0.6923
4277.660    0.7540    0.7321
4277.685    0.7993    0.7716
4277.710    0.8433    0.8138
4277.735    0.8782    0.8547
4277.760    0.9043    0.8892
4277.785    0.9226    0.9156
4277.811    0.9438    0.9363
4277.836    0.9491    0.9526
4277.861    0.9557    0.9667
4277.886    0.9590    0.9779
4277.911    0.9592    0.9856
4277.936    0.9552    0.9895
# 078217  58  4276.502  4277.937
4276.502    0.9087    0.9361
4276.527    0.9356    0.9561
4276.553    0.9300    0.9421
4276.578    0.8966    0.8874
4276.603    0.8209    0.7865
4276.628    0.6949    0.6572
4276.653    0.5636    0.5531
4276.678    0.5043    0.5331
4276.704    0.5627    0.6097
4276.729    0.6958    0.7224
4276.754    0.8138    0.8145
4276.779    0.8772    0.8672
4276.804    0.9034    0.8919
4276.829    0.9177    0.9009
4276.855    0.9260    0.8972
4276.880    0.9247    0.8782
4276.905    0.8915    0.8406
4276.930    0.8236    0.7865
4276.955    0.7435    0.7278
4276.980    0.6860    0.6872
4277.006    0.6866    0.6880
4277.031    0.7345    0.7357
4277.056    0.8110    0.8100
4277.081    0.8815    0.8806
4277.106    0.9188    0.9258
4277.131    0.9162    0.9376
4277.157    0.8823    0.9112
4277.182    0.8151    0.8515
4277.207    0.7381    0.7795
4277.232    0.7062    0.7318
4277.257    0.7338    0.7354
4277.282    0.7936    0.7782
4277.308    0.8437    0.8155
4277.333    0.8377    0.8045
4277.358    0.7829    0.7600
4277.383    0.7279    0.7337
4277.408    0.7127    0.7511
4277.433    0.7170    0.7755
4277.459    0.6853    0.7495
4277.484    0.6112    0.6674
4277.509    0.5585    0.5749
4277.534    0.5435    0.5275
4277.559    0.5774    0.5516
4277.584    0.6551    0.6305
4277.610    0.7483    0.7193
4277.635    0.8108    0.7704
4277.660    0.8464    0.7934
4277.685    0.8718    0.8228
4277.710    0.9051    0.8716
4277.735    0.9410    0.9207
4277.761    0.9616    0.9517
4277.786    0.9705    0.9636
4277.811    0.9687    0.9703
4277.836    0.9674    0.9779
4277.861    0.9730    0.9858
4277.886    0.9681    0.9917
4277.912    0.9590    0.9949
4277.937    0.9609    0.9961
# 079672  57  4276.508  4277.917
4276.508    0.8937    0.9204
4276.533    0.9061    0.9315
4276.559    0.8863    0.8929
4276.584    0.8234    0.8039
4276.609    0.7050    0.6742
4276.634    0.5621    0.5433
4276.659    0.4561    0.4699
4276.684    0.4485    0.4909
4276.710    0.5534    0.5899
4276.735    0.6898    0.6995
4276.760    0.7941    0.7807
4276.785    0.8511    0.8289
4276.810    0.8756    0.8547
4276.835    0.8913    0.8636
4276.861    0.9014    0.8519
4276.886    0.8792    0.8166
4276.911    0.8134    0.7602
4276.936    0.7335    0.6955
4276.961    0.6639    0.6443
4276.986    0.6366    0.6285
4277.012    0.6654    0.6624
4277.037    0.7333    0.7343
4277.062    0.8173    0.8183
4277.087    0.8764    0.8861
4277.112    0.8921    0.9213
4277.137    0.8754    0.9173
4277.163    0.8228    0.8706
4277.188    0.7461    0.7967
4277.213    0.6838    0.7263
4277.238    0.6750    0.6961
4277.263    0.7223    0.7178
4277.288    0.7779    0.7593
4277.313    0.7995    0.7697
4277.339    0.7612    0.7276
4277.364    0.6936    0.6767
4277.389    0.6485    0.6696
4277.414    0.6500    0.7045
4277.439    0.6534    0.7243
4277.464    0.6136    0.6834
4277.490    0.5494    0.5925
4277.515    0.5168    0.5162
4277.540    0.5206    0.4985
4277.565    0.5694    0.5473
4277.590    0.6566    0.6282
4277.615    0.7271    0.6921
4277.641    0.7603    0.7206
4277.666    0.7870    0.7398
4277.691    0.8337    0.7843
4277.716    0.8943    0.8486
4277.741    0.9318    0.9024
4277.766    0.9458    0.9313
4277.792    0.9535    0.9447
4277.817    0.9502    0.9557
4277.842    0.9537    0.9692
4277.867    0.9543    0.9815
4277.892    0.9484    0.9897
4277.917    0.9517    0.9936
# 085042  57  4276.510  4277.919
4276.510    0.8648    0.9055
4276.535    0.8894    0.9266
4276.560    0.8827    0.8960
4276.585    0.8243    0.8104
4276.610    0.7208    0.6775
4276.635    0.5640    0.5326
4276.660    0.4295    0.4370
4276.686    0.3976    0.4408
4276.711    0.4890    0.5324
4276.736    0.6424    0.6506
4276.761    0.7610    0.7440
4276.786    0.8185    0.8011
4276.811    0.8478    0.8327
4276.837    0.8742    0.8455
4276.862    0.8884    0.8362
4276.887    0.8620    0.8009
4276.912    0.8019    0.7405
4276.937    0.7094    0.6667
4276.962    0.6194    0.6024
4276.988    0.5782    0.5731
4277.013    0.6027    0.5984
4277.038    0.6823    0.6728
4277.063    0.7707    0.7693
4277.088    0.8496    0.8537
4277.113    0.8870    0.9034
4277.139    0.8698    0.9082
4277.164    0.8123    0.8646
4277.189    0.7281    0.7823
4277.214    0.6482    0.6945
4277.239    0.6302    0.6473
4277.264    0.6792    0.6639
4277.290    0.7403    0.7186
4277.315    0.7775    0.7437
4277.340    0.7528    0.7060
4277.365    0.6636    0.6408
4277.390    0.5983    0.6183
4277.415    0.5933    0.6554
4277.441    0.6059    0.6918
4277.466    0.5765    0.6602
4277.491    0.5145    0.5691
4277.516    0.4671    0.4782
4277.541    0.4603    0.4437
4277.566    0.5072    0.4832
4277.592    0.5955    0.5721
4277.617    0.6912    0.6480
4277.642    0.7364    0.6823
4277.667    0.7506    0.6994
4277.692    0.7965    0.7430
4277.717    0.8606    0.8162
4277.743    0.9145    0.8853
4277.768    0.9371    0.9213
4277.793    0.9425    0.9365
4277.818    0.9513    0.9480
4277.843    0.9535    0.9627
4277.868    0.9467    0.9775
4277.894    0.9415    0.9876
4277.919    0.9421    0.9924
# 085810  57  4276.509  4277.919
4276.509    0.8684    0.9055
4276.535    0.8872    0.9188
4276.560    0.8752    0.8817
4276.585    0.8140    0.7941
4276.610    0.7029    0.6683
4276.635    0.5590    0.5418
4276.660    0.4504    0.4663
4276.686    0.4385    0.4775
4276.711    0.5243    0.5596
4276.736    0.6621    0.6636
4276.761    0.7651    0.7490
4276.786    0.8239    0.8046
4276.811    0.8638    0.8362
4276.837    0.8772    0.8484
4276.862    0.8738    0.8389
4276.887    0.8511    0.8056
4276.912    0.8032    0.7513
4276.937    0.7291    0.6891
4276.963    0.6601    0.6380
4276.988    0.6339    0.6232
4277.013    0.6645    0.6528
4277.038    0.7253    0.7196
4277.063    0.7956    0.8008
4277.088    0.8576    0.8698
4277.114    0.8839    0.9089
4277.139    0.8682    0.9066
4277.164    0.8185    0.8648
4277.189    0.7487    0.7958
4277.214    0.6909    0.7279
4277.239    0.6767    0.6942
4277.265    0.7101    0.7055
4277.290    0.7549    0.7328
4277.315    0.7705    0.7328
4277.340    0.7291    0.6925
4277.365    0.6645    0.6465
4277.390    0.6213    0.6402
4277.416    0.6149    0.6745
4277.441    0.6209    0.6960
4277.466    0.5946    0.6642
4277.491    0.5461    0.5891
4277.516    0.5107    0.5183
4277.541    0.5124    0.4966
4277.567    0.5550    0.5369
4277.592    0.6328    0.6079
4277.617    0.7065    0.6680
4277.642    0.7446    0.6998
4277.667    0.7697    0.7234
4277.692    0.8102    0.7667
4277.718    0.8634    0.8308
4277.743    0.9066    0.8859
4277.768    0.9328    0.9192
4277.793    0.9469    0.9361
4277.818    0.9530    0.9491
4277.843    0.9539    0.9634
4277.869    0.9521    0.9777
4277.894    0.9517    0.9872
4277.919    0.9510    0.9922
# 088194  57  4276.508  4277.918
4276.508    0.8849    0.9185
4276.534    0.9068    0.9386
4276.559    0.9039    0.9129
4276.584    0.8559    0.8373
4276.609    0.7579    0.7155
4276.634    0.6172    0.5782
4276.659    0.4814    0.4848
4276.685    0.4435    0.4863
4276.710    0.5260    0.5740
4276.735    0.6699    0.6883
4276.760    0.7811    0.7779
4276.785    0.8364    0.8302
4276.810    0.8648    0.8564
4276.836    0.8870    0.8654
4276.861    0.9003    0.8564
4276.886    0.8841    0.8268
4276.911    0.8321    0.7748
4276.936    0.7508    0.7076
4276.961    0.6633    0.6442
4276.987    0.6169    0.6095
4277.012    0.6281    0.6270
4277.037    0.6961    0.6931
4277.062    0.7870    0.7823
4277.087    0.8568    0.8618
4277.112    0.8941    0.9093
4277.138    0.8851    0.9141
4277.163    0.8297    0.8736
4277.188    0.7487    0.7971
4277.213    0.6772    0.7153
4277.238    0.6552    0.6707
4277.263    0.6925    0.6853
4277.288    0.7626    0.7359
4277.314    0.8070    0.7679
4277.339    0.7889    0.7434
4277.364    0.7124    0.6909
4277.389    0.6473    0.6691
4277.414    0.6393    0.6941
4277.439    0.6418    0.7166
4277.465    0.6002    0.6795
4277.490    0.5324    0.5894
4277.515    0.4866    0.5000
4277.540    0.4841    0.4653
4277.565    0.5254    0.5032
4277.590    0.6105    0.5876
4277.616    0.7034    0.6705
4277.641    0.7612    0.7125
4277.666    0.7940    0.7357
4277.691    0.8304    0.7770
4277.716    0.8859    0.8410
4277.741    0.9326    0.9003
4277.767    0.9499    0.9356
4277.792    0.9621    0.9502
4277.817    0.9616    0.9596
4277.842    0.9559    0.9710
4277.867    0.9535    0.9820
4277.892    0.9456    0.9897
4277.918    0.9348    0.9938
# 088945  58  4276.502  4277.937
4276.502    0.8566    0.8700
4276.527    0.8553    0.8690
4276.552    0.8383    0.8451
4276.578    0.8020    0.7965
4276.603    0.7483    0.7362
4276.628    0.6855    0.6778
4276.653    0.6337    0.6380
4276.678    0.6149    0.6279
4276.703    0.6288    0.6488
4276.729    0.6720    0.6941
4276.754    0.7300    0.7464
4276.779    0.7914    0.7941
4276.804    0.8422    0.8285
4276.829    0.8732    0.8455
4276.854    0.8792    0.8451
4276.880    0.8660    0.8287
4276.905    0.8333    0.8030
4276.930    0.8045    0.7750
4276.955    0.7804    0.7535
4276.980    0.7637    0.7461
4277.005    0.7617    0.7561
4277.031    0.7768    0.7832
4277.056    0.8035    0.8179
4277.081    0.8381    0.8511
4277.106    0.8602    0.8734
4277.131    0.8566    0.8792
4277.156    0.8400    0.8684
4277.182    0.8192    0.8443
4277.207    0.7940    0.8170
4277.232    0.7757    0.7930
4277.257    0.7702    0.7757
4277.282    0.7668    0.7635
4277.307    0.7640    0.7527
4277.333    0.7607    0.7410
4277.358    0.7487    0.7305
4277.383    0.7285    0.7221
4277.408    0.7062    0.7147
4277.433    0.6828    0.7042
4277.458    0.6584    0.6868
4277.484    0.6419    0.6628
4277.509    0.6297    0.6424
4277.534    0.6333    0.6339
4277.559    0.6522    0.6433
4277.584    0.6864    0.6696
4277.609    0.7263    0.7066
4277.635    0.7644    0.7489
4277.660    0.8057    0.7885
4277.685    0.8472    0.8257
4277.710    0.8780    0.8598
4277.735    0.9012    0.8906
4277.760    0.9273    0.9166
4277.786    0.9491    0.9382
4277.811    0.9550    0.9539
4277.836    0.9565    0.9663
4277.861    0.9590    0.9759
4277.886    0.9647    0.9831
4277.911    0.9714    0.9879
4277.937    0.9766    0.9899
# 089282  57  4276.509  4277.918
4276.509    0.8849    0.9103
4276.534    0.9137    0.9288
4276.560    0.9055    0.9078
4276.585    0.8555    0.8441
4276.610    0.7698    0.7439
4276.635    0.6543    0.6331
4276.660    0.5500    0.5545
4276.685    0.5139    0.5426
4276.710    0.5634    0.5979
4276.736    0.6724    0.6901
4276.761    0.7770    0.7723
4276.786    0.8517    0.8293
4276.811    0.8819    0.8616
4276.836    0.8970    0.8756
4276.861    0.9020    0.8724
4276.887    0.8904    0.8498
4276.912    0.8572    0.8100
4276.937    0.7978    0.7603
4276.962    0.7371    0.7155
4276.987    0.7045    0.6933
4277.012    0.7135    0.7057
4277.038    0.7570    0.7535
4277.063    0.8119    0.8173
4277.088    0.8632    0.8770
4277.113    0.8958    0.9150
4277.138    0.8906    0.9224
4277.163    0.8511    0.8976
4277.189    0.7958    0.8455
4277.214    0.7463    0.7903
4277.239    0.7330    0.7547
4277.264    0.7444    0.7513
4277.289    0.7782    0.7668
4277.314    0.7995    0.7725
4277.340    0.7832    0.7501
4277.365    0.7359    0.7168
4277.390    0.7008    0.7034
4277.415    0.6827    0.7181
4277.440    0.6800    0.7338
4277.465    0.6618    0.7165
4277.491    0.6212    0.6584
4277.516    0.5843    0.5955
4277.541    0.5765    0.5652
4277.566    0.6051    0.5849
4277.591    0.6648    0.6408
4277.616    0.7285    0.7006
4277.642    0.7745    0.7435
4277.667    0.8056    0.7714
4277.692    0.8368    0.8048
4277.717    0.8770    0.8500
4277.742    0.9097    0.8956
4277.767    0.9337    0.9285
4277.793    0.9421    0.9480
4277.818    0.9618    0.9596
4277.843    0.9661    0.9698
4277.868    0.9667    0.9799
4277.893    0.9703    0.9879
4277.918    0.9714    0.9927
# 089474  57  4276.509  4277.919
4276.509    0.8808    0.9177
4276.535    0.8945    0.9285
4276.560    0.8823    0.8913
4276.585    0.8239    0.8037
4276.610    0.7145    0.6776
4276.635    0.5782    0.5514
4276.660    0.4683    0.4803
4276.686    0.4564    0.5000
4276.711    0.5458    0.5895
4276.736    0.6758    0.6949
4276.761    0.7784    0.7757
4276.786    0.8306    0.8239
4276.811    0.8576    0.8488
4276.837    0.8853    0.8561
4276.862    0.8933    0.8439
4276.887    0.8758    0.8097
4276.912    0.8162    0.7544
4276.937    0.7303    0.6894
4276.962    0.6584    0.6356
4276.988    0.6250    0.6163
4277.013    0.6545    0.6462
4277.038    0.7226    0.7166
4277.063    0.8037    0.8017
4277.088    0.8696    0.8724
4277.113    0.8962    0.9099
4277.139    0.8716    0.9047
4277.164    0.8089    0.8572
4277.189    0.7327    0.7818
4277.214    0.6745    0.7107
4277.239    0.6671    0.6797
4277.264    0.7102    0.6992
4277.290    0.7734    0.7411
4277.315    0.7943    0.7540
4277.340    0.7589    0.7226
4277.365    0.6942    0.6795
4277.390    0.6452    0.6703
4277.415    0.6364    0.6947
4277.441    0.6294    0.7039
4277.466    0.5876    0.6580
4277.491    0.5280    0.5728
4277.516    0.4898    0.4992
4277.541    0.4945    0.4813
4277.566    0.5470    0.5269
4277.592    0.6317    0.6084
4277.617    0.7079    0.6741
4277.642    0.7600    0.7093
4277.667    0.7943    0.7364
4277.692    0.8279    0.7827
4277.717    0.8800    0.8455
4277.743    0.9253    0.9012
4277.768    0.9434    0.9318
4277.793    0.9495    0.9467
4277.818    0.9532    0.9579
4277.843    0.9524    0.9703
4277.868    0.9552    0.9817
4277.894    0.9583    0.9897
4277.919    0.9491    0.9938
# 089912  58  4276.503  4277.937
4276.503    0.8543    0.8696
4276.528    0.8706    0.8817
4276.553    0.8698    0.8698
4276.578    0.8295    0.8297
4276.603    0.7761    0.7665
4276.629    0.6995    0.6926
4276.654    0.6288    0.6347
4276.679    0.5981    0.6080
4276.704    0.6006    0.6193
4276.729    0.6368    0.6616
4276.754    0.7006    0.7193
4276.780    0.7707    0.7777
4276.805    0.8295    0.8207
4276.830    0.8656    0.8457
4276.855    0.8833    0.8517
4276.880    0.8744    0.8402
4276.905    0.8576    0.8151
4276.931    0.8241    0.7816
4276.956    0.7827    0.7520
4276.981    0.7605    0.7350
4277.006    0.7511    0.7377
4277.031    0.7614    0.7607
4277.056    0.7909    0.7984
4277.082    0.8255    0.8410
4277.107    0.8502    0.8734
4277.132    0.8624    0.8882
4277.157    0.8543    0.8821
4277.182    0.8295    0.8588
4277.207    0.8032    0.8272
4277.233    0.7779    0.7963
4277.258    0.7623    0.7752
4277.283    0.7616    0.7621
4277.308    0.7624    0.7511
4277.333    0.7570    0.7377
4277.358    0.7411    0.7234
4277.384    0.7233    0.7129
4277.409    0.7075    0.7088
4277.434    0.6847    0.7055
4277.459    0.6645    0.6945
4277.484    0.6451    0.6720
4277.509    0.6224    0.6443
4277.535    0.6166    0.6242
4277.560    0.6321    0.6247
4277.585    0.6610    0.6468
4277.610    0.6987    0.6838
4277.635    0.7435    0.7254
4277.660    0.7876    0.7656
4277.686    0.8302    0.8048
4277.711    0.8648    0.8408
4277.736    0.8978    0.8748
4277.761    0.9230    0.9049
4277.786    0.9430    0.9290
4277.811    0.9537    0.9471
4277.837    0.9508    0.9612
4277.862    0.9572    0.9721
4277.887    0.9641    0.9806
4277.912    0.9647    0.9867
4277.937    0.9594    0.9906
# 090004  57  4276.509  4277.918
4276.509    0.8714    0.9202
4276.534    0.8857    0.9213
4276.559    0.8590    0.8682
4276.584    0.7807    0.7607
4276.610    0.6467    0.6098
4276.635    0.4988    0.4787
4276.660    0.4032    0.4259
4276.685    0.4239    0.4764
4276.710    0.5530    0.5898
4276.735    0.7008    0.7002
4276.761    0.7929    0.7755
4276.786    0.8283    0.8153
4276.811    0.8517    0.8348
4276.836    0.8732    0.8356
4276.861    0.8808    0.8128
4276.886    0.8379    0.7633
4276.912    0.7547    0.6882
4276.937    0.6474    0.6104
4276.962    0.5625    0.5540
4276.987    0.5423    0.5450
4277.012    0.5944    0.5951
4277.037    0.6920    0.6896
4277.063    0.7965    0.7962
4277.088    0.8604    0.8722
4277.113    0.8768    0.9047
4277.138    0.8543    0.8867
4277.163    0.7795    0.8183
4277.188    0.6720    0.7193
4277.214    0.6035    0.6343
4277.239    0.6148    0.6173
4277.264    0.6834    0.6667
4277.289    0.7628    0.7306
4277.314    0.7894    0.7439
4277.339    0.7323    0.6928
4277.364    0.6427    0.6361
4277.390    0.5907    0.6372
4277.415    0.6015    0.6773
4277.440    0.5925    0.6794
4277.465    0.5328    0.6074
4277.490    0.4645    0.5005
4277.515    0.4314    0.4254
4277.541    0.4460    0.4255
4277.566    0.5143    0.4969
4277.591    0.6179    0.5927
4277.616    0.7052    0.6583
4277.641    0.7480    0.6831
4277.666    0.7762    0.7101
4277.692    0.8278    0.7754
4277.717    0.8888    0.8525
4277.742    0.9307    0.9064
4277.767    0.9462    0.9303
4277.792    0.9475    0.9412
4277.817    0.9541    0.9541
4277.843    0.9557    0.9703
4277.868    0.9425    0.9831
4277.893    0.9358    0.9904
4277.918    0.9380    0.9936
# 091287  58  4276.503  4277.938
4276.503    0.8393    0.8806
4276.528    0.8825    0.9247
4276.554    0.8910    0.9202
4276.579    0.8614    0.8630
4276.604    0.7788    0.7537
4276.629    0.6531    0.6119
4276.654    0.5057    0.4883
4276.679    0.4154    0.4438
4276.704    0.4522    0.4981
4276.730    0.5845    0.6143
4276.755    0.7221    0.7196
4276.780    0.8037    0.7887
4276.805    0.8451    0.8274
4276.830    0.8646    0.8463
4276.855    0.8857    0.8464
4276.881    0.8870    0.8224
4276.906    0.8466    0.7730
4276.931    0.7688    0.7036
4276.956    0.6702    0.6311
4276.981    0.5950    0.5813
4277.006    0.5820    0.5777
4277.032    0.6353    0.6320
4277.057    0.7276    0.7229
4277.082    0.8181    0.8173
4277.107    0.8716    0.8851
4277.132    0.8882    0.9118
4277.157    0.8570    0.8915
4277.183    0.7725    0.8221
4277.208    0.6775    0.7306
4277.233    0.6245    0.6592
4277.258    0.6389    0.6473
4277.283    0.7083    0.6925
4277.308    0.7786    0.7437
4277.334    0.7892    0.7430
4277.359    0.7276    0.6882
4277.384    0.6421    0.6414
4277.409    0.6045    0.6519
4277.434    0.6155    0.6923
4277.459    0.6017    0.6912
4277.485    0.5426    0.6162
4277.510    0.4835    0.5146
4277.535    0.4539    0.4486
4277.560    0.4742    0.4555
4277.585    0.5516    0.5277
4277.610    0.6555    0.6189
4277.636    0.7305    0.6809
4277.661    0.7595    0.7044
4277.686    0.7854    0.7333
4277.711    0.8416    0.7938
4277.736    0.9012    0.8644
4277.761    0.9320    0.9126
4277.787    0.9430    0.9348
4277.812    0.9510    0.9454
4277.837    0.9565    0.9581
4277.862    0.9510    0.9725
4277.887    0.9473    0.9842
4277.912    0.9517    0.9911
4277.938    0.9554    0.9940
# 096184  58  4276.502  4277.937
4276.502    0.8698    0.8906
4276.527    0.9055    0.9309
4276.552    0.9084    0.9273
4276.578    0.8831    0.8706
4276.603    0.7976    0.7630
4276.628    0.6581    0.6214
4276.653    0.5065    0.4968
4276.678    0.4202    0.4506
4276.703    0.4569    0.5035
4276.729    0.5946    0.6187
4276.754    0.7296    0.7233
4276.779    0.8102    0.7921
4276.804    0.8428    0.8312
4276.829    0.8634    0.8517
4276.854    0.8849    0.8557
4276.880    0.8855    0.8370
4276.905    0.8523    0.7936
4276.930    0.7777    0.7308
4276.955    0.6926    0.6648
4276.980    0.6364    0.6197
4277.005    0.6222    0.6173
4277.031    0.6755    0.6679
4277.056    0.7558    0.7513
4277.081    0.8435    0.8371
4277.106    0.8888    0.8987
4277.131    0.8910    0.9230
4277.156    0.8622    0.9051
4277.182    0.7838    0.8428
4277.207    0.7096    0.7600
4277.232    0.6619    0.6944
4277.257    0.6734    0.6817
4277.282    0.7295    0.7188
4277.307    0.7849    0.7586
4277.333    0.7849    0.7480
4277.358    0.7256    0.6907
4277.383    0.6555    0.6479
4277.408    0.6222    0.6647
4277.433    0.6336    0.7102
4277.458    0.6304    0.7147
4277.484    0.5761    0.6452
4277.509    0.5202    0.5476
4277.534    0.4916    0.4832
4277.559    0.5123    0.4894
4277.584    0.5855    0.5586
4277.609    0.6697    0.6440
4277.635    0.7423    0.6987
4277.660    0.7704    0.7161
4277.685    0.7923    0.7406
4277.710    0.8486    0.7976
4277.735    0.9061    0.8654
4277.760    0.9367    0.9122
4277.786    0.9432    0.9335
4277.811    0.9528    0.9438
4277.836    0.9574    0.9565
4277.861    0.9572    0.9716
4277.886    0.9546    0.9838
4277.911    0.9480    0.9911
4277.937    0.9478    0.9940
# 096395  58  4276.502  4277.937
4276.502    0.8823    0.9078
4276.528    0.9230    0.9417
4276.553    0.9309    0.9415
4276.578    0.8968    0.9016
4276.603    0.8377    0.8168
4276.628    0.7315    0.6971
4276.653    0.6009    0.5816
4276.679    0.5127    0.5259
4276.704    0.5168    0.5626
4276.729    0.6207    0.6590
4276.754    0.7527    0.7593
4276.779    0.8339    0.8287
4276.804    0.8815    0.8662
4276.830    0.9061    0.8833
4276.855    0.9135    0.8849
4276.880    0.9110    0.8712
4276.905    0.8908    0.8391
4276.930    0.8435    0.7890
4276.955    0.7633    0.7298
4276.981    0.7002    0.6794
4277.006    0.6653    0.6645
4277.031    0.6885    0.6955
4277.056    0.7537    0.7623
4277.081    0.8358    0.8385
4277.106    0.8898    0.8978
4277.132    0.8999    0.9256
4277.157    0.8884    0.9139
4277.182    0.8295    0.8656
4277.207    0.7514    0.7951
4277.232    0.7018    0.7343
4277.257    0.7063    0.7155
4277.283    0.7478    0.7442
4277.308    0.8095    0.7838
4277.333    0.8306    0.7916
4277.358    0.7900    0.7598
4277.383    0.7332    0.7251
4277.408    0.6984    0.7253
4277.434    0.6934    0.7490
4277.459    0.6761    0.7439
4277.484    0.6230    0.6841
4277.509    0.5608    0.5946
4277.534    0.5320    0.5275
4277.559    0.5419    0.5218
4277.585    0.6053    0.5814
4277.610    0.6933    0.6650
4277.635    0.7652    0.7305
4277.660    0.8134    0.7652
4277.685    0.8437    0.7929
4277.710    0.8794    0.8364
4277.736    0.9171    0.8910
4277.761    0.9489    0.9311
4277.786    0.9641    0.9519
4277.811    0.9716    0.9616
4277.836    0.9649    0.9701
4277.861    0.9585    0.9793
4277.887    0.9596    0.9876
4277.912    0.9583    0.9927
4277.937    0.9521    0.9952
# 096402  58  4276.503  4277.937
4276.503    0.8466    0.8997
4276.528    0.8910    0.9333
4276.553    0.8947    0.9194
4276.578    0.8511    0.8521
4276.603    0.7644    0.7330
4276.628    0.6276    0.5872
4276.654    0.4843    0.4698
4276.679    0.4150    0.4494
4276.704    0.4685    0.5248
4276.729    0.6112    0.6415
4276.754    0.7352    0.7394
4276.779    0.8072    0.7980
4276.805    0.8429    0.8287
4276.830    0.8682    0.8397
4276.855    0.8874    0.8331
4276.880    0.8810    0.8046
4276.905    0.8362    0.7513
4276.930    0.7401    0.6776
4276.956    0.6343    0.5987
4276.981    0.5638    0.5497
4277.006    0.5517    0.5534
4277.031    0.6114    0.6165
4277.056    0.7150    0.7166
4277.081    0.8140    0.8153
4277.107    0.8768    0.8835
4277.132    0.8839    0.9009
4277.157    0.8304    0.8650
4277.182    0.7359    0.7818
4277.207    0.6349    0.6814
4277.232    0.5863    0.6149
4277.258    0.6240    0.6202
4277.283    0.7073    0.6825
4277.308    0.7784    0.7408
4277.333    0.7901    0.7411
4277.358    0.7206    0.6909
4277.383    0.6408    0.6521
4277.409    0.6111    0.6650
4277.434    0.6072    0.6887
4277.459    0.5733    0.6583
4277.484    0.5005    0.5652
4277.509    0.4383    0.4618
4277.534    0.4205    0.4083
4277.560    0.4508    0.4342
4277.585    0.5360    0.5195
4277.610    0.6443    0.6132
4277.635    0.7246    0.6710
4277.660    0.7645    0.6990
4277.685    0.7995    0.7393
4277.711    0.8539    0.8108
4277.736    0.9068    0.8802
4277.761    0.9354    0.9226
4277.786    0.9515    0.9406
4277.811    0.9590    0.9508
4277.836    0.9557    0.9634
4277.862    0.9557    0.9772
4277.887    0.9513    0.9874
4277.912    0.9499    0.9927
4277.937    0.9526    0.9947
# 096901  58  4276.503  4277.937
4276.503    0.8468    0.8829
4276.528    0.8878    0.9224
4276.553    0.8958    0.9143
4276.578    0.8586    0.8535
4276.603    0.7720    0.7415
4276.629    0.6378    0.5959
4276.654    0.4914    0.4810
4276.679    0.4142    0.4452
4276.704    0.4560    0.5014
4276.729    0.5851    0.6081
4276.754    0.7137    0.7096
4276.780    0.7962    0.7809
4276.805    0.8346    0.8202
4276.830    0.8574    0.8398
4276.855    0.8732    0.8402
4276.880    0.8702    0.8171
4276.905    0.8344    0.7688
4276.931    0.7490    0.6986
4276.956    0.6586    0.6310
4276.981    0.6005    0.5882
4277.006    0.5920    0.5912
4277.031    0.6460    0.6451
4277.056    0.7427    0.7325
4277.082    0.8306    0.8253
4277.107    0.8758    0.8878
4277.132    0.8874    0.9097
4277.157    0.8404    0.8857
4277.182    0.7658    0.8192
4277.207    0.6831    0.7330
4277.233    0.6375    0.6665
4277.258    0.6561    0.6580
4277.283    0.7176    0.6958
4277.308    0.7659    0.7313
4277.333    0.7665    0.7185
4277.358    0.7032    0.6647
4277.384    0.6196    0.6260
4277.409    0.5932    0.6440
4277.434    0.6060    0.6828
4277.459    0.5963    0.6787
4277.484    0.5436    0.6104
4277.509    0.4885    0.5172
4277.535    0.4675    0.4575
4277.560    0.4902    0.4696
4277.585    0.5629    0.5391
4277.610    0.6516    0.6213
4277.635    0.7175    0.6739
4277.660    0.7516    0.6979
4277.686    0.7811    0.7313
4277.711    0.8350    0.7923
4277.736    0.8987    0.8604
4277.761    0.9328    0.9076
4277.786    0.9421    0.9303
4277.811    0.9572    0.9425
4277.837    0.9579    0.9565
4277.862    0.9517    0.9716
4277.887    0.9526    0.9838
4277.912    0.9471    0.9908
4277.937    0.9430    0.9940
# 096948  58  4276.503  4277.937
4276.503    0.8341    0.8752
4276.528    0.8847    0.9241
4276.553    0.8941    0.9249
4276.578    0.8706    0.8724
4276.603    0.7863    0.7644
4276.628    0.6586    0.6177
4276.654    0.5010    0.4779
4276.679    0.3956    0.4218
4276.704    0.4193    0.4692
4276.729    0.5536    0.5820
4276.754    0.7049    0.6947
4276.779    0.8015    0.7720
4276.805    0.8385    0.8181
4276.830    0.8608    0.8418
4276.855    0.8776    0.8470
4276.880    0.8782    0.8291
4276.905    0.8511    0.7840
4276.930    0.7788    0.7165
4276.956    0.6838    0.6414
4276.981    0.6060    0.5907
4277.006    0.5884    0.5848
4277.031    0.6437    0.6327
4277.056    0.7327    0.7201
4277.082    0.8251    0.8179
4277.107    0.8754    0.8874
4277.132    0.8900    0.9173
4277.157    0.8624    0.9016
4277.182    0.7876    0.8404
4277.207    0.6937    0.7511
4277.233    0.6330    0.6727
4277.258    0.6422    0.6537
4277.283    0.7079    0.6925
4277.308    0.7739    0.7399
4277.333    0.7827    0.7374
4277.358    0.7150    0.6775
4277.384    0.6242    0.6207
4277.409    0.5891    0.6310
4277.434    0.6074    0.6816
4277.459    0.6067    0.6955
4277.484    0.5553    0.6346
4277.509    0.4910    0.5342
4277.535    0.4638    0.4590
4277.560    0.4819    0.4588
4277.585    0.5482    0.5259
4277.610    0.6486    0.6148
4277.635    0.7165    0.6725
4277.660    0.7410    0.6907
4277.686    0.7720    0.7140
4277.711    0.8295    0.7739
4277.736    0.8829    0.8496
4277.761    0.9224    0.9041
4277.786    0.9395    0.9285
4277.811    0.9543    0.9397
4277.837    0.9636    0.9535
4277.862    0.9561    0.9694
4277.887    0.9521    0.9827
4277.912    0.9451    0.9904
4277.937    0.9376    0.9938
# 097420  58  4276.503  4277.938
4276.503    0.8398    0.8658
4276.528    0.8853    0.9145
4276.554    0.9059    0.9253
4276.579    0.8896    0.8884
4276.604    0.8183    0.8028
4276.629    0.7115    0.6805
4276.654    0.5740    0.5582
4276.679    0.4732    0.4883
4276.705    0.4715    0.5050
4276.730    0.5668    0.5899
4276.755    0.6898    0.6926
4276.780    0.7858    0.7743
4276.805    0.8486    0.8262
4276.830    0.8823    0.8551
4276.856    0.8954    0.8656
4276.881    0.8941    0.8549
4276.906    0.8714    0.8213
4276.931    0.8141    0.7681
4276.956    0.7371    0.7084
4276.981    0.6816    0.6624
4277.007    0.6610    0.6498
4277.032    0.6831    0.6811
4277.057    0.7509    0.7464
4277.082    0.8297    0.8230
4277.107    0.8835    0.8861
4277.132    0.8970    0.9198
4277.158    0.8748    0.9162
4277.183    0.8251    0.8756
4277.208    0.7602    0.8102
4277.233    0.7049    0.7475
4277.258    0.6912    0.7176
4277.283    0.7266    0.7288
4277.309    0.7679    0.7540
4277.334    0.7842    0.7494
4277.359    0.7459    0.7063
4277.384    0.6764    0.6621
4277.409    0.6371    0.6599
4277.434    0.6419    0.6957
4277.460    0.6509    0.7185
4277.485    0.6270    0.6856
4277.510    0.5768    0.6111
4277.535    0.5404    0.5430
4277.560    0.5436    0.5248
4277.585    0.5902    0.5657
4277.611    0.6682    0.6400
4277.636    0.7333    0.6995
4277.661    0.7642    0.7303
4277.686    0.7892    0.7532
4277.711    0.8299    0.7936
4277.736    0.8778    0.8500
4277.762    0.9171    0.9012
4277.787    0.9432    0.9296
4277.812    0.9524    0.9441
4277.837    0.9607    0.9554
4277.862    0.9672    0.9685
4277.887    0.9647    0.9804
4277.913    0.9513    0.9890
4277.938    0.9557    0.9933
# 098921  58  4276.502  4277.937
4276.502    0.8329    0.8644
4276.527    0.8716    0.8987
4276.552    0.8702    0.8888
4276.578    0.8371    0.8260
4276.603    0.7490    0.7233
4276.628    0.6279    0.6046
4276.653    0.5131    0.5106
4276.678    0.4533    0.4781
4276.703    0.4811    0.5156
4276.729    0.5822    0.6020
4276.754    0.7011    0.6918
4276.779    0.7838    0.7633
4276.804    0.8333    0.8108
4276.829    0.8584    0.8360
4276.854    0.8718    0.8389
4276.880    0.8582    0.8162
4276.905    0.8156    0.7713
4276.930    0.7598    0.7142
4276.955    0.6966    0.6622
4276.980    0.6506    0.6349
4277.005    0.6516    0.6446
4277.031    0.7005    0.6937
4277.056    0.7684    0.7640
4277.081    0.8283    0.8346
4277.106    0.8676    0.8855
4277.131    0.8684    0.9041
4277.156    0.8429    0.8859
4277.182    0.7820    0.8344
4277.207    0.7216    0.7727
4277.232    0.6869    0.7253
4277.257    0.6912    0.7097
4277.282    0.7244    0.7183
4277.307    0.7504    0.7221
4277.333    0.7369    0.6981
4277.358    0.6891    0.6586
4277.383    0.6389    0.6368
4277.408    0.6146    0.6498
4277.433    0.6216    0.6759
4277.458    0.6192    0.6756
4277.484    0.5841    0.6305
4277.509    0.5458    0.5675
4277.534    0.5306    0.5261
4277.559    0.5522    0.5320
4277.584    0.6080    0.5796
4277.609    0.6708    0.6405
4277.635    0.7191    0.6898
4277.660    0.7516    0.7216
4277.685    0.7847    0.7554
4277.710    0.8323    0.8022
4277.735    0.8813    0.8537
4277.760    0.9133    0.8947
4277.786    0.9399    0.9211
4277.811    0.9495    0.9371
4277.836    0.9521    0.9521
4277.861    0.9543    0.9672
4277.886    0.9576    0.9797
4277.911    0.9552    0.9881
4277.937    0.9572    0.9924
# 100963  57  4276.509  4277.918
4276.509    0.8792    0.9160
4276.534    0.8980    0.9318
4276.559    0.8910    0.9036
4276.584    0.8398    0.8272
4276.609    0.7423    0.7089
4276.635    0.6108    0.5765
4276.660    0.4918    0.4955
4276.685    0.4606    0.5001
4276.710    0.5396    0.5806
4276.735    0.6730    0.6864
4276.760    0.7789    0.7723
4276.786    0.8371    0.8268
4276.811    0.8682    0.8539
4276.836    0.8851    0.8630
4276.861    0.8956    0.8541
4276.886    0.8770    0.8241
4276.911    0.8276    0.7734
4276.937    0.7581    0.7076
4276.962    0.6741    0.6513
4276.987    0.6275    0.6252
4277.012    0.6422    0.6449
4277.037    0.7040    0.7078
4277.062    0.7958    0.7907
4277.088    0.8716    0.8666
4277.113    0.9005    0.9087
4277.138    0.8835    0.9110
4277.163    0.8339    0.8718
4277.188    0.7616    0.8013
4277.213    0.6871    0.7281
4277.239    0.6648    0.6885
4277.264    0.7008    0.7018
4277.289    0.7651    0.7413
4277.314    0.7965    0.7596
4277.339    0.7716    0.7328
4277.364    0.7084    0.6877
4277.390    0.6561    0.6733
4277.415    0.6464    0.6984
4277.440    0.6439    0.7155
4277.465    0.6086    0.6800
4277.490    0.5468    0.5980
4277.515    0.5072    0.5177
4277.541    0.5050    0.4879
4277.566    0.5497    0.5259
4277.591    0.6312    0.6038
4277.616    0.7140    0.6762
4277.641    0.7667    0.7180
4277.666    0.7923    0.7442
4277.692    0.8260    0.7870
4277.717    0.8722    0.8459
4277.742    0.9105    0.8995
4277.767    0.9354    0.9315
4277.792    0.9460    0.9469
4277.817    0.9486    0.9574
4277.842    0.9535    0.9692
4277.868    0.9623    0.9808
4277.893    0.9634    0.9890
4277.918    0.9678    0.9931
# 104075  57  4276.509  4277.918
4276.509    0.8730    0.8894
4276.534    0.8786    0.8935
4276.559    0.8608    0.8662
4276.584    0.8213    0.8070
4276.610    0.7399    0.7238
4276.635    0.6554    0.6454
4276.660    0.5852    0.5946
4276.685    0.5627    0.5883
4276.710    0.5935    0.6249
4276.735    0.6683    0.6872
4276.761    0.7444    0.7554
4276.786    0.8128    0.8082
4276.811    0.8559    0.8416
4276.836    0.8772    0.8551
4276.861    0.8843    0.8500
4276.886    0.8758    0.8281
4276.912    0.8408    0.7921
4276.937    0.7963    0.7537
4276.962    0.7614    0.7231
4276.987    0.7338    0.7115
4277.012    0.7308    0.7254
4277.037    0.7577    0.7621
4277.063    0.8037    0.8126
4277.088    0.8360    0.8578
4277.113    0.8529    0.8863
4277.138    0.8568    0.8900
4277.163    0.8329    0.8696
4277.188    0.7973    0.8331
4277.214    0.7581    0.7934
4277.239    0.7492    0.7668
4277.264    0.7591    0.7561
4277.289    0.7628    0.7540
4277.314    0.7698    0.7494
4277.339    0.7684    0.7372
4277.364    0.7456    0.7226
4277.390    0.7083    0.7142
4277.415    0.6861    0.7119
4277.440    0.6696    0.7044
4277.465    0.6412    0.6811
4277.490    0.6139    0.6436
4277.515    0.5931    0.6073
4277.541    0.5917    0.5913
4277.566    0.6202    0.6058
4277.591    0.6625    0.6433
4277.616    0.7076    0.6894
4277.641    0.7551    0.7332
4277.666    0.8041    0.7725
4277.692    0.8445    0.8126
4277.717    0.8726    0.8519
4277.742    0.9124    0.8890
4277.767    0.9432    0.9190
4277.792    0.9517    0.9408
4277.817    0.9623    0.9561
4277.843    0.9645    0.9683
4277.868    0.9576    0.9779
4277.893    0.9524    0.9854
4277.918    0.9478    0.9904
# 109110  58  4276.502  4277.936
4276.502    0.8555    0.8778
4276.527    0.8728    0.8989
4276.552    0.8792    0.8857
4276.577    0.8535    0.8331
4276.602    0.7757    0.7475
4276.627    0.6598    0.6500
4276.653    0.5682    0.5702
4276.678    0.5260    0.5429
4276.703    0.5383    0.5719
4276.728    0.6060    0.6397
4276.753    0.7093    0.7181
4276.778    0.8004    0.7843
4276.804    0.8447    0.8306
4276.829    0.8718    0.8531
4276.854    0.8933    0.8549
4276.879    0.8827    0.8371
4276.904    0.8490    0.8020
4276.929    0.7973    0.7577
4276.954    0.7437    0.7166
4276.980    0.7024    0.6929
4277.005    0.7037    0.6992
4277.030    0.7369    0.7343
4277.055    0.7847    0.7885
4277.080    0.8327    0.8447
4277.105    0.8728    0.8863
4277.131    0.8835    0.9024
4277.156    0.8590    0.8882
4277.181    0.8063    0.8506
4277.206    0.7709    0.8039
4277.231    0.7420    0.7667
4277.256    0.7283    0.7497
4277.282    0.7485    0.7482
4277.307    0.7779    0.7452
4277.332    0.7741    0.7281
4277.357    0.7355    0.7027
4277.382    0.6934    0.6871
4277.407    0.6592    0.6901
4277.433    0.6471    0.6997
4277.458    0.6321    0.6917
4277.483    0.6053    0.6574
4277.508    0.5746    0.6109
4277.533    0.5928    0.5796
4277.558    0.6145    0.5822
4277.584    0.6430    0.6192
4277.609    0.6883    0.6687
4277.634    0.7451    0.7137
4277.659    0.7921    0.7501
4277.684    0.8205    0.7854
4277.709    0.8509    0.8260
4277.735    0.8958    0.8702
4277.760    0.9268    0.9059
4277.785    0.9456    0.9313
4277.810    0.9596    0.9482
4277.835    0.9590    0.9612
4277.860    0.9546    0.9725
4277.885    0.9583    0.9820
4277.911    0.9552    0.9888
4277.936    0.9497    0.9924
# 110205  58  4276.503  4277.937
4276.503    0.8815    0.9268
4276.528    0.9131    0.9482
4276.553    0.9126    0.9348
4276.578    0.8827    0.8786
4276.603    0.8110    0.7770
4276.629    0.6909    0.6443
4276.654    0.5632    0.5435
4276.679    0.4912    0.5226
4276.704    0.5460    0.5891
4276.729    0.6703    0.6969
4276.754    0.7804    0.7907
4276.780    0.8468    0.8490
4276.805    0.8788    0.8742
4276.830    0.8941    0.8817
4276.855    0.9074    0.8756
4276.880    0.9007    0.8543
4276.905    0.8734    0.8140
4276.931    0.8143    0.7525
4276.956    0.7219    0.6869
4276.981    0.6483    0.6396
4277.006    0.6375    0.6358
4277.031    0.6890    0.6833
4277.056    0.7638    0.7637
4277.082    0.8354    0.8476
4277.107    0.8933    0.9012
4277.132    0.8970    0.9156
4277.157    0.8498    0.8863
4277.182    0.7800    0.8192
4277.207    0.7021    0.7389
4277.233    0.6633    0.6841
4277.258    0.6933    0.6880
4277.283    0.7588    0.7369
4277.308    0.8264    0.7851
4277.333    0.8344    0.7918
4277.358    0.7851    0.7598
4277.384    0.7208    0.7306
4277.409    0.6915    0.7337
4277.434    0.6822    0.7401
4277.459    0.6393    0.7044
4277.484    0.5666    0.6190
4277.509    0.5059    0.5252
4277.535    0.4808    0.4745
4277.560    0.5077    0.4974
4277.585    0.5909    0.5754
4277.610    0.6926    0.6645
4277.635    0.7645    0.7264
4277.660    0.8030    0.7619
4277.686    0.8398    0.8011
4277.711    0.8910    0.8549
4277.736    0.9296    0.9087
4277.761    0.9618    0.9438
4277.786    0.9725    0.9605
4277.811    0.9779    0.9689
4277.837    0.9727    0.9772
4277.862    0.9768    0.9849
4277.887    0.9727    0.9911
4277.912    0.9563    0.9943
4277.937    0.9502    0.9956
# 112504  58  4276.503  4277.937
4276.503    0.8592    0.8792
4276.528    0.9051    0.9258
4276.553    0.9124    0.9318
4276.578    0.8837    0.8900
4276.603    0.8213    0.7976
4276.629    0.7063    0.6608
4276.654    0.5502    0.5336
4276.679    0.4490    0.4710
4276.704    0.4605    0.5033
4276.729    0.5711    0.6030
4276.754    0.7133    0.7109
4276.780    0.8121    0.7912
4276.805    0.8470    0.8358
4276.830    0.8664    0.8596
4276.855    0.8847    0.8662
4276.880    0.9016    0.8527
4276.905    0.8804    0.8155
4276.931    0.8125    0.7549
4276.956    0.7305    0.6904
4276.981    0.6628    0.6422
4277.006    0.6386    0.6318
4277.031    0.6781    0.6690
4277.056    0.7480    0.7430
4277.082    0.8205    0.8295
4277.107    0.8764    0.8937
4277.132    0.8960    0.9241
4277.157    0.8772    0.9150
4277.182    0.8130    0.8664
4277.207    0.7330    0.7912
4277.233    0.6792    0.7206
4277.258    0.6871    0.6966
4277.283    0.7293    0.7216
4277.308    0.7814    0.7582
4277.333    0.7930    0.7574
4277.358    0.7468    0.7089
4277.384    0.6714    0.6592
4277.409    0.6327    0.6631
4277.434    0.6424    0.7052
4277.459    0.6425    0.7223
4277.484    0.6028    0.6750
4277.509    0.5421    0.5859
4277.535    0.5085    0.5112
4277.560    0.5228    0.5023
4277.585    0.5868    0.5580
4277.610    0.6761    0.6403
4277.635    0.7440    0.7015
4277.660    0.7773    0.7274
4277.686    0.7980    0.7497
4277.711    0.8397    0.7971
4277.736    0.8970    0.8602
4277.761    0.9268    0.9101
4277.786    0.9410    0.9354
4277.811    0.9546    0.9473
4277.837    0.9616    0.9587
4277.862    0.9607    0.9716
4277.887    0.9583    0.9833
4277.912    0.9592    0.9906
4277.937    0.9572    0.9943
# 113579  57  4276.509  4277.919
4276.509    0.7825    0.7816
4276.534    0.7605    0.7628
4276.560    0.7347    0.7393
4276.585    0.7143    0.7158
4276.610    0.6965    0.6950
4276.635    0.6800    0.6806
4276.660    0.6700    0.6747
4276.685    0.6728    0.6781
4276.711    0.6817    0.6904
4276.736    0.6914    0.7076
4276.761    0.7158    0.7266
4276.786    0.7399    0.7439
4276.811    0.7674    0.7570
4276.836    0.7847    0.7644
4276.862    0.7927    0.7665
4276.887    0.7923    0.7649
4276.912    0.7874    0.7621
4276.937    0.7805    0.7607
4276.962    0.7786    0.7623
4276.987    0.7745    0.7679
4277.013    0.7729    0.7773
4277.038    0.7743    0.7881
4277.063    0.7775    0.7985
4277.088    0.7836    0.8063
4277.113    0.7905    0.8098
4277.138    0.7903    0.8082
4277.164    0.7909    0.8013
4277.189    0.7876    0.7909
4277.214    0.7761    0.7779
4277.239    0.7665    0.7638
4277.264    0.7483    0.7495
4277.289    0.7384    0.7355
4277.315    0.7249    0.7213
4277.340    0.7115    0.7078
4277.365    0.7016    0.6944
4277.390    0.6841    0.6811
4277.415    0.6676    0.6685
4277.440    0.6580    0.6572
4277.466    0.6408    0.6485
4277.491    0.6372    0.6445
4277.516    0.6387    0.6461
4277.541    0.6507    0.6543
4277.566    0.6676    0.6693
4277.591    0.6961    0.6906
4277.617    0.7261    0.7181
4277.642    0.7577    0.7482
4277.667    0.7905    0.7802
4277.692    0.8196    0.8125
4277.717    0.8515    0.8435
4277.742    0.8778    0.8722
4277.768    0.8968    0.8983
4277.793    0.9160    0.9198
4277.818    0.9251    0.9369
4277.843    0.9352    0.9495
4277.868    0.9524    0.9574
4277.893    0.9623    0.9601
4277.919    0.9638    0.9563
# 113989  57  4276.510  4277.919
4276.510    0.8935    0.9447
4276.535    0.9181    0.9565
4276.560    0.9236    0.9352
4276.585    0.8849    0.8742
4276.610    0.8035    0.7729
4276.636    0.6849    0.6519
4276.661    0.5762    0.5790
4276.686    0.5507    0.5932
4276.711    0.6331    0.6795
4276.736    0.7504    0.7793
4276.761    0.8348    0.8486
4276.787    0.8770    0.8839
4276.812    0.9018    0.8956
4276.837    0.9173    0.8939
4276.862    0.9221    0.8800
4276.887    0.9137    0.8506
4276.912    0.8636    0.8020
4276.938    0.7745    0.7325
4276.963    0.6834    0.6639
4276.988    0.6260    0.6234
4277.013    0.6278    0.6364
4277.038    0.6898    0.7024
4277.063    0.7880    0.7921
4277.089    0.8754    0.8720
4277.114    0.9139    0.9137
4277.139    0.9041    0.9126
4277.164    0.8437    0.8668
4277.189    0.7575    0.7861
4277.214    0.6696    0.7042
4277.240    0.6540    0.6657
4277.265    0.7107    0.6937
4277.290    0.7921    0.7561
4277.315    0.8513    0.7973
4277.340    0.8537    0.7870
4277.365    0.7984    0.7516
4277.391    0.7456    0.7396
4277.416    0.7253    0.7565
4277.441    0.6950    0.7520
4277.466    0.6217    0.6874
4277.491    0.5370    0.5809
4277.516    0.4845    0.4890
4277.542    0.4803    0.4620
4277.567    0.5247    0.5150
4277.592    0.6202    0.6165
4277.617    0.7360    0.7156
4277.642    0.8130    0.7793
4277.667    0.8515    0.8170
4277.693    0.8849    0.8586
4277.718    0.9209    0.9057
4277.743    0.9532    0.9436
4277.768    0.9652    0.9634
4277.793    0.9674    0.9716
4277.818    0.9741    0.9772
4277.844    0.9685    0.9838
4277.869    0.9609    0.9897
4277.894    0.9565    0.9938
4277.919    0.9574    0.9956
# 115715  57  4276.509  4277.918
4276.509    0.9175    0.9384
4276.534    0.9219    0.9467
4276.559    0.9099    0.9150
4276.584    0.8568    0.8371
4276.609    0.7480    0.7183
4276.635    0.6139    0.5894
4276.660    0.5119    0.5204
4276.685    0.4993    0.5429
4276.710    0.6020    0.6365
4276.735    0.7298    0.7435
4276.760    0.8255    0.8211
4276.786    0.8722    0.8648
4276.811    0.8921    0.8833
4276.836    0.9160    0.8874
4276.861    0.9296    0.8766
4276.886    0.9047    0.8472
4276.911    0.8478    0.7985
4276.937    0.7816    0.7354
4276.962    0.7099    0.6822
4276.987    0.6647    0.6599
4277.012    0.6845    0.6841
4277.037    0.7415    0.7483
4277.062    0.8222    0.8272
4277.088    0.8768    0.8941
4277.113    0.8968    0.9268
4277.138    0.8821    0.9217
4277.163    0.8314    0.8784
4277.188    0.7612    0.8080
4277.213    0.7032    0.7406
4277.239    0.6989    0.7117
4277.264    0.7386    0.7357
4277.289    0.8022    0.7822
4277.314    0.8304    0.8048
4277.339    0.8084    0.7823
4277.364    0.7553    0.7425
4277.389    0.7129    0.7291
4277.415    0.7060    0.7468
4277.440    0.6941    0.7482
4277.465    0.6400    0.6969
4277.490    0.5687    0.6074
4277.515    0.5276    0.5309
4277.540    0.5330    0.5124
4277.566    0.5830    0.5634
4277.591    0.6662    0.6473
4277.616    0.7504    0.7183
4277.641    0.7995    0.7563
4277.666    0.8238    0.7818
4277.691    0.8638    0.8226
4277.717    0.9133    0.8798
4277.742    0.9443    0.9256
4277.767    0.9616    0.9506
4277.792    0.9672    0.9621
4277.817    0.9685    0.9701
4277.842    0.9750    0.9788
4277.868    0.9692    0.9872
4277.893    0.9570    0.9927
4277.918    0.9535    0.9954
# 116613  57  4276.510  4277.919
4276.510    0.8810    0.9082
4276.535    0.8947    0.9164
4276.560    0.8712    0.8762
4276.585    0.7956    0.7863
4276.610    0.6783    0.6615
4276.635    0.5525    0.5396
4276.661    0.4569    0.4702
4276.686    0.4495    0.4876
4276.711    0.5410    0.5707
4276.736    0.6713    0.6727
4276.761    0.7798    0.7561
4276.786    0.8366    0.8108
4276.812    0.8684    0.8431
4276.837    0.8884    0.8543
4276.862    0.8894    0.8441
4276.887    0.8620    0.8100
4276.912    0.8070    0.7568
4276.937    0.7391    0.6982
4276.963    0.6759    0.6536
4276.988    0.6555    0.6452
4277.013    0.6850    0.6781
4277.038    0.7440    0.7435
4277.063    0.8095    0.8194
4277.088    0.8562    0.8819
4277.114    0.8778    0.9158
4277.139    0.8660    0.9112
4277.164    0.8228    0.8706
4277.189    0.7586    0.8063
4277.214    0.7060    0.7454
4277.239    0.6973    0.7163
4277.265    0.7269    0.7266
4277.290    0.7637    0.7473
4277.315    0.7770    0.7401
4277.340    0.7396    0.6974
4277.365    0.6659    0.6545
4277.390    0.6250    0.6519
4277.416    0.6358    0.6866
4277.441    0.6425    0.7065
4277.466    0.6136    0.6753
4277.491    0.5685    0.6048
4277.516    0.5408    0.5403
4277.541    0.5426    0.5234
4277.567    0.5826    0.5643
4277.592    0.6545    0.6310
4277.617    0.7175    0.6852
4277.642    0.7473    0.7132
4277.667    0.7759    0.7357
4277.692    0.8253    0.7777
4277.718    0.8748    0.8383
4277.743    0.9181    0.8896
4277.768    0.9443    0.9204
4277.793    0.9528    0.9367
4277.818    0.9548    0.9497
4277.843    0.9541    0.9643
4277.869    0.9513    0.9781
4277.894    0.9475    0.9874
4277.919    0.9397    0.9924
# 999999  57  4276.509  4277.919
4276.509    0.8841    0.9198
4276.535    0.9055    0.9335
4276.560    0.8913    0.8999
4276.585    0.8352    0.8162
4276.610    0.7333    0.6898
4276.635    0.5901    0.5568
4276.660    0.4645    0.4761
4276.686    0.4449    0.4909
4276.711    0.5400    0.5829
4276.736    0.6733    0.6933
4276.761    0.7725    0.7770
4276.786    0.8297    0.8257
4276.811    0.8650    0.8500
4276.837    0.8853    0.8570
4276.862    0.8910    0.8453
4276.887    0.8712    0.8119
4276.912    0.8221    0.7565
4276.937    0.7306    0.6885
4276.962    0.6486    0.6278
4276.988    0.6045    0.5998
4277.013    0.6273    0.6247
4277.038    0.6981    0.6958
4277.063    0.7852    0.7861
4277.088    0.8594    0.8632
4277.113    0.8974    0.9061
4277.139    0.8845    0.9049
4277.164    0.8188    0.8576
4277.189    0.7254    0.7775
4277.214    0.6583    0.6982
4277.239    0.6497    0.6615
4277.264    0.6917    0.6830
4277.290    0.7561    0.7349
4277.315    0.7930    0.7572
4277.340    0.7679    0.7269
4277.365    0.7003    0.6783
4277.390    0.6433    0.6656
4277.415    0.6331    0.6933
4277.441    0.6242    0.7076
4277.466    0.5840    0.6602
4277.491    0.5204    0.5673
4277.516    0.4772    0.4843
4277.541    0.4735    0.4600
4277.566    0.5284    0.5057
4277.591    0.6217    0.5912
4277.617    0.7070    0.6696
4277.642    0.7633    0.7089
4277.667    0.7945    0.7350
4277.692    0.8344    0.7809
4277.717    0.8841    0.8459
4277.742    0.9219    0.9020
4277.768    0.9434    0.9341
4277.793    0.9493    0.9475
4277.818    0.9541    0.9579
4277.843    0.9554    0.9701
4277.868    0.9462    0.9817
4277.893    0.9495    0.9895
4277.919    0.9526    0.9936


==> anc/specdat/fit_CH4280.dat <==
# 001499  91  4279.202  4281.467
4279.202    0.9895    0.9703
4279.227    1.0081    0.9770
4279.252    1.0120    0.9732
4279.277    1.0120    0.9616
4279.302    1.0132    0.9469
4279.328    1.0095    0.9356
4279.353    0.9917    0.9253
4279.378    0.9541    0.8919
4279.403    0.8608    0.8069
4279.428    0.7044    0.6673
4279.453    0.5319    0.5145
4279.479    0.4031    0.4166
4279.504    0.3999    0.4345
4279.529    0.5269    0.5545
4279.554    0.6976    0.7097
4279.579    0.8170    0.8207
4279.604    0.8306    0.8400
4279.630    0.7420    0.7584
4279.655    0.5943    0.6136
4279.680    0.4469    0.4607
4279.705    0.3563    0.3552
4279.730    0.3455    0.3285
4279.755    0.3987    0.3794
4279.781    0.4834    0.4758
4279.806    0.5278    0.5409
4279.831    0.4835    0.5283
4279.856    0.4127    0.4673
4279.881    0.4042    0.4427
4279.906    0.4870    0.4947
4279.932    0.5994    0.5740
4279.957    0.6272    0.5943
4279.982    0.5587    0.5394
4280.007    0.4682    0.4592
4280.032    0.4163    0.4231
4280.057    0.4558    0.4668
4280.083    0.5683    0.5702
4280.108    0.6598    0.6548
4280.133    0.6510    0.6647
4280.158    0.6170    0.5968
4280.183    0.5238    0.5035
4280.208    0.4514    0.4536
4280.234    0.4530    0.4896
4280.259    0.5184    0.5910
4280.284    0.5972    0.6933
4280.309    0.6193    0.7293
4280.334    0.5884    0.6758
4280.359    0.5232    0.5652
4280.385    0.4618    0.4562
4280.410    0.4305    0.4096
4280.435    0.4306    0.4228
4280.460    0.4373    0.4507
4280.485    0.4347    0.4490
4280.510    0.4283    0.4172
4280.536    0.4387    0.3951
4280.561    0.4711    0.4190
4280.586    0.5025    0.4772
4280.611    0.5324    0.5440
4280.636    0.5841    0.6179
4280.661    0.6688    0.7027
4280.687    0.7388    0.7711
4280.712    0.7321    0.7704
4280.737    0.6405    0.6912
4280.762    0.5339    0.5772
4280.787    0.4936    0.4992
4280.812    0.5311    0.5004
4280.838    0.6160    0.5632
4280.863    0.6633    0.6169
4280.888    0.6387    0.6132
4280.913    0.5682    0.5548
4280.938    0.4948    0.4838
4280.963    0.4647    0.4427
4280.989    0.4678    0.4455
4281.014    0.4889    0.4641
4281.039    0.4714    0.4521
4281.064    0.3955    0.3967
4281.089    0.3325    0.3482
4281.114    0.3643    0.3742
4281.140    0.5109    0.4982
4281.165    0.6944    0.6640
4281.190    0.8433    0.8134
4281.215    0.9311    0.9122
4281.240    0.9674    0.9601
4281.265    0.9754    0.9678
4281.291    0.9415    0.9326
4281.316    0.8618    0.8482
4281.341    0.7449    0.7333
4281.366    0.6509    0.6546
4281.391    0.6667    0.6730
4281.416    0.7741    0.7739
4281.442    0.8837    0.8886
4281.467    0.9478    0.9557
# 001598  91  4279.195  4281.460
4279.195    0.9750    0.9813
4279.220    0.9874    0.9888
4279.245    0.9988    0.9890
4279.270    0.9959    0.9849
4279.296    1.0016    0.9775
4279.321    1.0079    0.9710
4279.346    1.0088    0.9645
4279.371    0.9952    0.9443
4279.396    0.9443    0.8859
4279.421    0.8346    0.7739
4279.447    0.6680    0.6239
4279.472    0.5151    0.5130
4279.497    0.4798    0.5011
4279.522    0.5869    0.5980
4279.547    0.7475    0.7437
4279.572    0.8658    0.8582
4279.598    0.9041    0.8945
4279.623    0.8381    0.8406
4279.648    0.6965    0.7143
4279.673    0.5351    0.5574
4279.698    0.4189    0.4297
4279.723    0.3900    0.3784
4279.749    0.4363    0.4214
4279.774    0.5348    0.5305
4279.799    0.6204    0.6383
4279.824    0.6323    0.6711
4279.849    0.5673    0.6247
4279.874    0.5304    0.5810
4279.900    0.5969    0.6115
4279.925    0.7034    0.6812
4279.950    0.7473    0.7071
4279.975    0.6871    0.6539
4280.000    0.5728    0.5599
4280.025    0.4892    0.4979
4280.051    0.5050    0.5222
4280.076    0.6131    0.6193
4280.101    0.7243    0.7216
4280.126    0.7624    0.7600
4280.151    0.7233    0.7125
4280.176    0.6295    0.6157
4280.202    0.5357    0.5377
4280.227    0.5103    0.5425
4280.252    0.5715    0.6282
4280.277    0.6696    0.7386
4280.302    0.7224    0.8024
4280.327    0.7102    0.7842
4280.352    0.6631    0.7016
4280.378    0.6081    0.6041
4280.403    0.5737    0.5577
4280.428    0.5888    0.5773
4280.453    0.6169    0.6237
4280.478    0.6230    0.6386
4280.503    0.6069    0.6039
4280.529    0.6013    0.5572
4280.554    0.6138    0.5537
4280.579    0.6324    0.5942
4280.604    0.6378    0.6462
4280.629    0.6650    0.7003
4280.654    0.7300    0.7663
4280.680    0.7980    0.8308
4280.705    0.8082    0.8449
4280.730    0.7350    0.7858
4280.755    0.6312    0.6759
4280.780    0.5682    0.5820
4280.805    0.5905    0.5649
4280.831    0.6775    0.6281
4280.856    0.7504    0.7023
4280.881    0.7523    0.7231
4280.906    0.6852    0.6759
4280.931    0.6052    0.5981
4280.956    0.5583    0.5419
4280.982    0.5554    0.5378
4281.007    0.5917    0.5724
4281.032    0.6039    0.5918
4281.057    0.5499    0.5528
4281.082    0.4708    0.4839
4281.107    0.4621    0.4686
4281.133    0.5689    0.5558
4281.158    0.7288    0.6998
4281.183    0.8586    0.8356
4281.208    0.9417    0.9258
4281.233    0.9712    0.9705
4281.258    0.9913    0.9847
4281.284    0.9797    0.9757
4281.309    0.9515    0.9384
4281.334    0.8839    0.8728
4281.359    0.8082    0.8111
4281.384    0.8011    0.8030
4281.409    0.8551    0.8559
4281.435    0.9230    0.9281
4281.460    0.9629    0.9727
# 001803  91  4279.202  4281.467
4279.202    0.9759    0.9486
4279.227    0.9890    0.9614
4279.252    0.9899    0.9643
4279.277    0.9956    0.9596
4279.303    0.9901    0.9478
4279.328    0.9739    0.9275
4279.353    0.9337    0.8931
4279.378    0.8620    0.8402
4279.403    0.7773    0.7702
4279.428    0.6880    0.6933
4279.454    0.6033    0.6266
4279.479    0.5601    0.5955
4279.504    0.5760    0.6058
4279.529    0.6330    0.6489
4279.554    0.6982    0.7016
4279.579    0.7350    0.7362
4279.605    0.7357    0.7325
4279.630    0.6904    0.6883
4279.655    0.6182    0.6186
4279.680    0.5504    0.5469
4279.705    0.5020    0.4952
4279.730    0.4870    0.4746
4279.756    0.4917    0.4817
4279.781    0.4972    0.5011
4279.806    0.4975    0.5169
4279.831    0.4912    0.5234
4279.856    0.4953    0.5253
4279.881    0.5139    0.5316
4279.907    0.5436    0.5459
4279.932    0.5675    0.5609
4279.957    0.5813    0.5687
4279.982    0.5793    0.5679
4280.007    0.5720    0.5660
4280.032    0.5752    0.5732
4280.058    0.6003    0.5944
4280.083    0.6324    0.6204
4280.108    0.6531    0.6386
4280.133    0.6548    0.6400
4280.158    0.6393    0.6275
4280.183    0.6132    0.6136
4280.209    0.5939    0.6128
4280.234    0.5966    0.6295
4280.259    0.6112    0.6545
4280.284    0.6196    0.6707
4280.309    0.6166    0.6630
4280.334    0.5962    0.6278
4280.360    0.5581    0.5733
4280.385    0.5196    0.5217
4280.410    0.4907    0.4850
4280.435    0.4730    0.4670
4280.460    0.4711    0.4628
4280.485    0.4803    0.4659
4280.511    0.4944    0.4750
4280.536    0.5132    0.4931
4280.561    0.5389    0.5246
4280.586    0.5784    0.5695
4280.611    0.6242    0.6226
4280.636    0.6627    0.6742
4280.662    0.6869    0.7143
4280.687    0.6920    0.7295
4280.712    0.6836    0.7176
4280.737    0.6593    0.6853
4280.762    0.6346    0.6479
4280.787    0.6268    0.6209
4280.813    0.6289    0.6122
4280.838    0.6437    0.6170
4280.863    0.6497    0.6222
4280.888    0.6408    0.6170
4280.913    0.6187    0.5990
4280.938    0.5883    0.5729
4280.964    0.5645    0.5446
4280.989    0.5352    0.5195
4281.014    0.5011    0.4962
4281.039    0.4745    0.4768
4281.064    0.4618    0.4690
4281.089    0.4787    0.4848
4281.115    0.5320    0.5354
4281.140    0.6159    0.6140
4281.165    0.7161    0.7078
4281.190    0.8093    0.7967
4281.215    0.8736    0.8636
4281.240    0.8966    0.8985
4281.266    0.8970    0.8985
4281.291    0.8664    0.8698
4281.316    0.8145    0.8264
4281.341    0.7777    0.7870
4281.366    0.7721    0.7688
4281.391    0.7849    0.7804
4281.417    0.8202    0.8187
4281.442    0.8646    0.8648
4281.467    0.9055    0.9026
# 004290  91  4279.203  4281.468
4279.203    0.9806    0.9777
4279.228    0.9890    0.9849
4279.253    1.0018    0.9840
4279.278    1.0116    0.9781
4279.303    1.0100    0.9696
4279.329    1.0060    0.9616
4279.354    0.9867    0.9502
4279.379    0.9663    0.9177
4279.404    0.8913    0.8414
4279.429    0.7495    0.7171
4279.454    0.5893    0.5782
4279.480    0.4699    0.4853
4279.505    0.4618    0.4972
4279.530    0.5686    0.6030
4279.555    0.7223    0.7423
4279.580    0.8255    0.8429
4279.605    0.8509    0.8630
4279.631    0.7849    0.7918
4279.656    0.6421    0.6592
4279.681    0.5007    0.5119
4279.706    0.4099    0.4048
4279.731    0.4016    0.3737
4279.756    0.4511    0.4232
4279.782    0.5398    0.5243
4279.807    0.6045    0.6026
4279.832    0.5834    0.6093
4279.857    0.5210    0.5635
4279.882    0.5037    0.5403
4279.907    0.5742    0.5808
4279.933    0.6683    0.6460
4279.958    0.6860    0.6590
4279.983    0.6196    0.6033
4280.008    0.5250    0.5226
4280.033    0.4764    0.4829
4280.058    0.5094    0.5199
4280.084    0.6087    0.6163
4280.109    0.7034    0.6997
4280.134    0.7338    0.7163
4280.159    0.6770    0.6587
4280.184    0.5814    0.5708
4280.209    0.5139    0.5174
4280.235    0.5131    0.5421
4280.260    0.5778    0.6315
4280.285    0.6537    0.7274
4280.310    0.6847    0.7682
4280.335    0.6636    0.7295
4280.360    0.6017    0.6358
4280.386    0.5484    0.5391
4280.411    0.5183    0.4996
4280.436    0.5269    0.5206
4280.461    0.5507    0.5596
4280.486    0.5563    0.5674
4280.511    0.5475    0.5370
4280.537    0.5463    0.5068
4280.562    0.5711    0.5174
4280.587    0.5957    0.5630
4280.612    0.6087    0.6199
4280.637    0.6542    0.6825
4280.662    0.7345    0.7525
4280.688    0.7967    0.8085
4280.713    0.7842    0.8072
4280.738    0.7013    0.7382
4280.763    0.6038    0.6353
4280.788    0.5474    0.5616
4280.813    0.5801    0.5596
4280.839    0.6615    0.6183
4280.864    0.7102    0.6730
4280.889    0.6925    0.6759
4280.914    0.6245    0.6246
4280.939    0.5512    0.5565
4280.964    0.5170    0.5146
4280.990    0.5259    0.5168
4281.015    0.5573    0.5396
4281.040    0.5459    0.5369
4281.065    0.4933    0.4897
4281.090    0.4270    0.4398
4281.115    0.4458    0.4543
4281.141    0.5735    0.5594
4281.166    0.7303    0.7052
4281.191    0.8555    0.8370
4281.216    0.9408    0.9238
4281.241    0.9741    0.9665
4281.266    0.9795    0.9761
4281.292    0.9656    0.9541
4281.317    0.9080    0.8972
4281.342    0.8209    0.8175
4281.367    0.7553    0.7593
4281.392    0.7682    0.7672
4281.417    0.8364    0.8350
4281.443    0.9034    0.9162
4281.468    0.9574    0.9658
# 005176  91  4279.201  4281.465
4279.201    1.0014    0.9743
4279.226    1.0111    0.9784
4279.251    1.0123    0.9743
4279.276    1.0219    0.9647
4279.301    1.0235    0.9537
4279.326    1.0030    0.9456
4279.352    0.9858    0.9324
4279.377    0.9458    0.8925
4279.402    0.8472    0.8030
4279.427    0.6937    0.6680
4279.452    0.5316    0.5315
4279.477    0.4420    0.4594
4279.502    0.4686    0.4935
4279.528    0.5988    0.6209
4279.553    0.7546    0.7605
4279.578    0.8443    0.8464
4279.603    0.8410    0.8443
4279.628    0.7495    0.7565
4279.653    0.5998    0.6153
4279.679    0.4627    0.4692
4279.704    0.3835    0.3821
4279.729    0.3918    0.3741
4279.754    0.4562    0.4373
4279.779    0.5183    0.5265
4279.804    0.5433    0.5758
4279.830    0.5001    0.5507
4279.855    0.4422    0.4967
4279.880    0.4530    0.4889
4279.905    0.5448    0.5454
4279.930    0.6350    0.6104
4279.955    0.6291    0.6207
4279.981    0.5745    0.5660
4280.006    0.4995    0.5013
4280.031    0.4692    0.4856
4280.056    0.5291    0.5410
4280.081    0.6414    0.6336
4280.106    0.7155    0.6995
4280.131    0.7165    0.6944
4280.157    0.6483    0.6229
4280.182    0.5548    0.5445
4280.207    0.5025    0.5159
4280.232    0.5193    0.5623
4280.257    0.5867    0.6567
4280.282    0.6494    0.7384
4280.308    0.6637    0.7527
4280.333    0.6253    0.6879
4280.358    0.5540    0.5813
4280.383    0.4982    0.4899
4280.408    0.4745    0.4558
4280.433    0.4776    0.4739
4280.459    0.4873    0.4992
4280.484    0.4906    0.4910
4280.509    0.4824    0.4602
4280.534    0.4984    0.4483
4280.559    0.5384    0.4814
4280.584    0.5618    0.5446
4280.610    0.5970    0.6167
4280.635    0.6439    0.6888
4280.660    0.7185    0.7610
4280.685    0.7659    0.8048
4280.710    0.7415    0.7851
4280.735    0.6569    0.7005
4280.761    0.5713    0.5929
4280.786    0.5363    0.5368
4280.811    0.5914    0.5559
4280.836    0.6674    0.6189
4280.861    0.6982    0.6644
4280.886    0.6772    0.6540
4280.911    0.6102    0.5972
4280.937    0.5473    0.5314
4280.962    0.5229    0.4983
4280.987    0.5319    0.5001
4281.012    0.5363    0.5073
4281.037    0.4936    0.4813
4281.062    0.4167    0.4232
4281.088    0.3732    0.3878
4281.113    0.4324    0.4358
4281.138    0.5731    0.5640
4281.163    0.7408    0.7206
4281.188    0.8670    0.8511
4281.213    0.9326    0.9322
4281.239    0.9719    0.9692
4281.264    0.9719    0.9696
4281.289    0.9473    0.9354
4281.314    0.8792    0.8636
4281.339    0.7784    0.7773
4281.364    0.7271    0.7295
4281.390    0.7551    0.7593
4281.415    0.8402    0.8416
4281.440    0.9228    0.9219
4281.465    0.9614    0.9676
# 006405  91  4279.195  4281.460
4279.195    1.0100    0.9806
4279.220    1.0155    0.9872
4279.245    1.0146    0.9865
4279.270    1.0030    0.9811
4279.296    0.9979    0.9730
4279.321    1.0028    0.9661
4279.346    0.9856    0.9579
4279.371    0.9524    0.9322
4279.396    0.9101    0.8646
4279.421    0.7851    0.7454
4279.446    0.6204    0.6034
4279.472    0.4950    0.5011
4279.497    0.4784    0.5059
4279.522    0.6021    0.6116
4279.547    0.7713    0.7544
4279.572    0.8874    0.8590
4279.597    0.9147    0.8837
4279.623    0.8400    0.8181
4279.648    0.6875    0.6871
4279.673    0.5260    0.5351
4279.698    0.4216    0.4196
4279.723    0.4039    0.3819
4279.748    0.4605    0.4311
4279.774    0.5211    0.5405
4279.799    0.5758    0.6308
4279.824    0.5983    0.6439
4279.849    0.5193    0.5931
4279.874    0.4975    0.5609
4279.899    0.5837    0.5997
4279.925    0.6918    0.6707
4279.950    0.7296    0.6888
4279.975    0.6651    0.6326
4280.000    0.5569    0.5458
4280.025    0.4891    0.4984
4280.050    0.5165    0.5322
4280.076    0.6278    0.6326
4280.101    0.7335    0.7233
4280.126    0.7244    0.7464
4280.151    0.7010    0.6904
4280.176    0.6149    0.5979
4280.201    0.5193    0.5358
4280.227    0.5131    0.5544
4280.252    0.5912    0.6445
4280.277    0.6680    0.7466
4280.302    0.6990    0.7956
4280.327    0.6845    0.7647
4280.352    0.6387    0.6769
4280.378    0.5834    0.5830
4280.403    0.5599    0.5440
4280.428    0.5761    0.5653
4280.453    0.5965    0.6035
4280.478    0.6067    0.6076
4280.503    0.5924    0.5699
4280.529    0.5894    0.5319
4280.554    0.6150    0.5399
4280.579    0.6368    0.5872
4280.604    0.6470    0.6442
4280.629    0.6781    0.7037
4280.654    0.7403    0.7716
4280.680    0.7982    0.8295
4280.705    0.7938    0.8320
4280.730    0.7175    0.7644
4280.755    0.6084    0.6574
4280.780    0.5542    0.5765
4280.805    0.5903    0.5719
4280.831    0.6806    0.6362
4280.856    0.7359    0.7002
4280.881    0.7293    0.7089
4280.906    0.6651    0.6567
4280.931    0.5894    0.5830
4280.956    0.5550    0.5353
4280.982    0.5592    0.5369
4281.007    0.5909    0.5661
4281.032    0.5906    0.5702
4281.057    0.5218    0.5204
4281.082    0.4425    0.4586
4281.107    0.4540    0.4621
4281.133    0.5746    0.5645
4281.158    0.7342    0.7120
4281.183    0.8640    0.8443
4281.208    0.9352    0.9298
4281.233    0.9685    0.9712
4281.258    0.9772    0.9824
4281.284    0.9813    0.9681
4281.309    0.9305    0.9238
4281.334    0.8578    0.8555
4281.359    0.7952    0.8006
4281.384    0.8000    0.8032
4281.409    0.8680    0.8614
4281.435    0.9341    0.9318
4281.460    0.9897    0.9736
# 006455  91  4279.195  4281.460
4279.195    0.9817    0.9721
4279.220    0.9929    0.9836
4279.245    1.0053    0.9845
4279.271    1.0046    0.9793
4279.296    1.0088    0.9696
4279.321    1.0116    0.9598
4279.346    1.0042    0.9530
4279.371    0.9922    0.9371
4279.396    0.9365    0.8859
4279.422    0.8205    0.7723
4279.447    0.6512    0.6204
4279.472    0.4885    0.4879
4279.497    0.4248    0.4465
4279.522    0.4968    0.5237
4279.547    0.6611    0.6738
4279.573    0.8188    0.8155
4279.598    0.8904    0.8744
4279.623    0.8406    0.8387
4279.648    0.7066    0.7203
4279.673    0.5441    0.5609
4279.698    0.4147    0.4219
4279.724    0.3612    0.3520
4279.749    0.3900    0.3745
4279.774    0.4802    0.4691
4279.799    0.5727    0.5780
4279.824    0.5888    0.6214
4279.849    0.5193    0.5754
4279.875    0.4639    0.5136
4279.900    0.5073    0.5313
4279.925    0.6173    0.6114
4279.950    0.6931    0.6647
4279.975    0.6636    0.6343
4280.000    0.5571    0.5448
4280.026    0.4622    0.4677
4280.051    0.4559    0.4727
4280.076    0.5455    0.5600
4280.101    0.6650    0.6716
4280.126    0.7425    0.7301
4280.151    0.7203    0.6982
4280.177    0.6234    0.5987
4280.202    0.5212    0.5113
4280.227    0.4709    0.4976
4280.252    0.5229    0.5723
4280.277    0.6125    0.6880
4280.302    0.6659    0.7688
4280.327    0.6700    0.7642
4280.353    0.6279    0.6766
4280.378    0.5553    0.5651
4280.403    0.5114    0.4925
4280.428    0.5075    0.4935
4280.453    0.5288    0.5403
4280.478    0.5469    0.5683
4280.504    0.5416    0.5419
4280.529    0.5308    0.4943
4280.554    0.5460    0.4824
4280.579    0.5786    0.5232
4280.604    0.5948    0.5832
4280.629    0.6157    0.6422
4280.655    0.6827    0.7158
4280.680    0.7675    0.7903
4280.705    0.7945    0.8238
4280.730    0.7285    0.7788
4280.755    0.6180    0.6683
4280.780    0.5349    0.5580
4280.806    0.5363    0.5195
4280.831    0.6190    0.5703
4280.856    0.7016    0.6504
4280.881    0.7203    0.6866
4280.906    0.6685    0.6512
4280.931    0.5797    0.5744
4280.957    0.5202    0.5076
4280.982    0.5079    0.4920
4281.007    0.5430    0.5193
4281.032    0.5605    0.5426
4281.057    0.5163    0.5117
4281.082    0.4299    0.4403
4281.108    0.3992    0.4096
4281.133    0.4866    0.4825
4281.158    0.6521    0.6310
4281.183    0.8134    0.7856
4281.208    0.9171    0.8970
4281.233    0.9594    0.9565
4281.259    0.9745    0.9786
4281.284    0.9727    0.9716
4281.309    0.9367    0.9300
4281.334    0.8500    0.8472
4281.359    0.7540    0.7565
4281.384    0.7300    0.7258
4281.410    0.7887    0.7867
4281.435    0.8776    0.8827
4281.460    0.9421    0.9528
# 007244  91  4279.194  4281.458
4279.194    0.9768    0.9683
4279.219    0.9977    0.9815
4279.244    1.0021    0.9833
4279.269    1.0030    0.9786
4279.294    1.0144    0.9698
4279.320    1.0028    0.9605
4279.345    0.9979    0.9521
4279.370    0.9750    0.9330
4279.395    0.9256    0.8802
4279.420    0.8255    0.7768
4279.445    0.6631    0.6372
4279.471    0.5085    0.5104
4279.496    0.4440    0.4709
4279.521    0.5077    0.5373
4279.546    0.6619    0.6716
4279.571    0.8017    0.7995
4279.596    0.8618    0.8612
4279.622    0.8306    0.8318
4279.647    0.7150    0.7244
4279.672    0.5645    0.5784
4279.697    0.4419    0.4479
4279.722    0.3887    0.3802
4279.747    0.4125    0.3941
4279.772    0.4911    0.4738
4279.798    0.5666    0.5690
4279.823    0.5753    0.6041
4279.848    0.5188    0.5679
4279.873    0.4729    0.5213
4279.898    0.5119    0.5342
4279.923    0.6091    0.6016
4279.949    0.6775    0.6542
4279.974    0.6554    0.6343
4279.999    0.5769    0.5613
4280.024    0.4923    0.4979
4280.049    0.4887    0.4992
4280.074    0.5664    0.5717
4280.100    0.6744    0.6713
4280.125    0.7315    0.7224
4280.150    0.7180    0.6961
4280.175    0.6352    0.6155
4280.200    0.5410    0.5400
4280.225    0.5047    0.5263
4280.251    0.5419    0.5921
4280.276    0.6197    0.6921
4280.301    0.6751    0.7624
4280.326    0.6762    0.7586
4280.351    0.6268    0.6831
4280.376    0.5634    0.5802
4280.402    0.5248    0.5058
4280.427    0.5174    0.4985
4280.452    0.5309    0.5325
4280.477    0.5395    0.5548
4280.502    0.5358    0.5362
4280.527    0.5308    0.4992
4280.552    0.5473    0.4905
4280.578    0.5792    0.5294
4280.603    0.6006    0.5899
4280.628    0.6292    0.6537
4280.653    0.6827    0.7226
4280.678    0.7542    0.7887
4280.703    0.7843    0.8179
4280.729    0.7362    0.7775
4280.754    0.6512    0.6823
4280.779    0.5704    0.5874
4280.804    0.5582    0.5512
4280.829    0.6230    0.5874
4280.854    0.6973    0.6522
4280.880    0.7218    0.6853
4280.905    0.6724    0.6567
4280.930    0.5969    0.5914
4280.955    0.5475    0.5338
4280.980    0.5351    0.5148
4281.005    0.5489    0.5302
4281.031    0.5545    0.5408
4281.056    0.5107    0.5072
4281.081    0.4379    0.4469
4281.106    0.4142    0.4254
4281.131    0.4943    0.4911
4281.156    0.6497    0.6270
4281.182    0.8011    0.7798
4281.207    0.9051    0.8896
4281.232    0.9537    0.9513
4281.257    0.9705    0.9748
4281.282    0.9727    0.9683
4281.307    0.9328    0.9292
4281.333    0.8612    0.8533
4281.358    0.7816    0.7779
4281.383    0.7478    0.7525
4281.408    0.7954    0.7982
4281.433    0.8780    0.8790
4281.458    0.9445    0.9454
# 007585  91  4279.201  4281.466
4279.201    0.9797    0.9748
4279.227    0.9968    0.9813
4279.252    1.0039    0.9786
4279.277    1.0104    0.9701
4279.302    1.0093    0.9590
4279.327    1.0130    0.9502
4279.352    0.9995    0.9397
4279.378    0.9552    0.9070
4279.403    0.8780    0.8291
4279.428    0.7440    0.7013
4279.453    0.5733    0.5594
4279.478    0.4529    0.4681
4279.503    0.4514    0.4791
4279.528    0.5669    0.5874
4279.554    0.7316    0.7360
4279.579    0.8422    0.8375
4279.604    0.8618    0.8549
4279.629    0.7798    0.7836
4279.654    0.6314    0.6498
4279.679    0.4860    0.5036
4279.705    0.3949    0.3967
4279.730    0.3860    0.3720
4279.755    0.4384    0.4245
4279.780    0.5189    0.5169
4279.805    0.5673    0.5829
4279.830    0.5289    0.5748
4279.856    0.4599    0.5163
4279.881    0.4486    0.4932
4279.906    0.5359    0.5410
4279.931    0.6390    0.6128
4279.956    0.6639    0.6368
4279.981    0.6136    0.5914
4280.007    0.5278    0.5164
4280.032    0.4756    0.4843
4280.057    0.5163    0.5260
4280.082    0.6143    0.6184
4280.107    0.6998    0.6984
4280.132    0.7276    0.7114
4280.158    0.6741    0.6488
4280.183    0.5793    0.5636
4280.208    0.5114    0.5175
4280.233    0.5145    0.5471
4280.258    0.5753    0.6371
4280.283    0.6405    0.7291
4280.309    0.6590    0.7631
4280.334    0.6371    0.7138
4280.359    0.5802    0.6111
4280.384    0.5181    0.5112
4280.409    0.4860    0.4647
4280.434    0.4899    0.4789
4280.460    0.4962    0.5120
4280.485    0.5011    0.5138
4280.510    0.4999    0.4828
4280.535    0.5065    0.4599
4280.560    0.5358    0.4807
4280.585    0.5715    0.5383
4280.611    0.5927    0.6077
4280.636    0.6337    0.6767
4280.661    0.7070    0.7497
4280.686    0.7698    0.8039
4280.711    0.7591    0.8006
4280.736    0.6844    0.7274
4280.762    0.5868    0.6172
4280.787    0.5405    0.5459
4280.812    0.5821    0.5503
4280.837    0.6599    0.6105
4280.862    0.7099    0.6657
4280.887    0.6921    0.6680
4280.913    0.6285    0.6149
4280.938    0.5623    0.5490
4280.963    0.5264    0.5087
4280.988    0.5247    0.5076
4281.013    0.5403    0.5218
4281.038    0.5218    0.5085
4281.064    0.4497    0.4519
4281.089    0.3932    0.4046
4281.114    0.4234    0.4302
4281.139    0.5500    0.5430
4281.164    0.7223    0.6971
4281.189    0.8562    0.8335
4281.215    0.9363    0.9249
4281.240    0.9698    0.9661
4281.265    0.9772    0.9732
4281.290    0.9572    0.9475
4281.315    0.8921    0.8833
4281.340    0.7947    0.7951
4281.365    0.7328    0.7327
4281.391    0.7425    0.7456
4281.416    0.8232    0.8232
4281.441    0.9078    0.9087
4281.466    0.9594    0.9625
# 007902  91  4279.194  4281.459
4279.194    0.9867    0.9698
4279.220    1.0104    0.9815
4279.245    1.0120    0.9808
4279.270    1.0046    0.9725
4279.295    1.0090    0.9596
4279.320    1.0069    0.9482
4279.345    1.0021    0.9389
4279.371    0.9750    0.9124
4279.396    0.9034    0.8408
4279.421    0.7551    0.7110
4279.446    0.5773    0.5539
4279.471    0.4307    0.4366
4279.496    0.3950    0.4216
4279.522    0.4975    0.5247
4279.547    0.6707    0.6806
4279.572    0.8125    0.8080
4279.597    0.8461    0.8496
4279.622    0.7804    0.7909
4279.647    0.6409    0.6545
4279.673    0.4779    0.4873
4279.698    0.3594    0.3653
4279.723    0.3276    0.3197
4279.748    0.3693    0.3569
4279.773    0.4524    0.4523
4279.798    0.5280    0.5448
4279.824    0.5252    0.5652
4279.849    0.4554    0.5112
4279.874    0.4171    0.4660
4279.899    0.4850    0.4951
4279.924    0.5891    0.5679
4279.949    0.6326    0.6023
4279.974    0.5826    0.5592
4280.000    0.4819    0.4702
4280.025    0.4061    0.4147
4280.050    0.4271    0.4383
4280.075    0.5327    0.5330
4280.100    0.6465    0.6362
4280.125    0.6928    0.6766
4280.151    0.6608    0.6249
4280.176    0.5559    0.5261
4280.201    0.4548    0.4525
4280.226    0.4281    0.4588
4280.251    0.4891    0.5470
4280.276    0.5719    0.6621
4280.302    0.6121    0.7296
4280.327    0.6049    0.7031
4280.352    0.5536    0.6069
4280.377    0.4941    0.5001
4280.402    0.4636    0.4412
4280.427    0.4615    0.4476
4280.453    0.4702    0.4839
4280.478    0.4724    0.4931
4280.503    0.4630    0.4616
4280.528    0.4632    0.4250
4280.553    0.4875    0.4271
4280.578    0.5140    0.4714
4280.604    0.5315    0.5332
4280.629    0.5673    0.5998
4280.654    0.6473    0.6822
4280.679    0.7300    0.7596
4280.704    0.7439    0.7822
4280.729    0.6656    0.7203
4280.755    0.5530    0.5970
4280.780    0.4793    0.4975
4280.805    0.5016    0.4781
4280.830    0.5847    0.5359
4280.855    0.6566    0.6077
4280.880    0.6580    0.6275
4280.906    0.5924    0.5769
4280.931    0.5085    0.4992
4280.956    0.4621    0.4443
4280.981    0.4633    0.4382
4281.006    0.4925    0.4670
4281.031    0.5041    0.4838
4281.056    0.4515    0.4511
4281.082    0.3770    0.3922
4281.107    0.3762    0.3871
4281.132    0.4847    0.4749
4281.157    0.6604    0.6272
4281.182    0.8168    0.7818
4281.207    0.9143    0.8937
4281.233    0.9554    0.9552
4281.258    0.9627    0.9723
4281.283    0.9528    0.9521
4281.308    0.8923    0.8843
4281.333    0.7788    0.7725
4281.358    0.6710    0.6708
4281.384    0.6516    0.6572
4281.409    0.7466    0.7446
4281.434    0.8622    0.8618
4281.459    0.9378    0.9438
# 007918  91  4279.195  4281.460
4279.195    1.0188    0.9732
4279.220    1.0247    0.9829
4279.245    1.0214    0.9836
4279.270    1.0205    0.9786
4279.296    1.0104    0.9705
4279.321    0.9982    0.9629
4279.346    0.9915    0.9550
4279.371    0.9641    0.9330
4279.396    0.9101    0.8756
4279.421    0.7987    0.7698
4279.446    0.6482    0.6352
4279.472    0.5144    0.5238
4279.497    0.4780    0.5041
4279.522    0.5648    0.5837
4279.547    0.7249    0.7163
4279.572    0.8145    0.8295
4279.597    0.8356    0.8722
4279.623    0.8308    0.8258
4279.648    0.7332    0.7102
4279.673    0.5713    0.5666
4279.698    0.4496    0.4487
4279.723    0.4143    0.3984
4279.748    0.4496    0.4281
4279.774    0.5196    0.5175
4279.799    0.5804    0.5991
4279.824    0.5710    0.6187
4279.849    0.5059    0.5773
4279.874    0.4783    0.5394
4279.899    0.5379    0.5604
4279.925    0.6371    0.6253
4279.950    0.6920    0.6622
4279.975    0.6665    0.6366
4280.000    0.5843    0.5715
4280.025    0.5180    0.5252
4280.050    0.5287    0.5424
4280.076    0.6227    0.6226
4280.101    0.7193    0.7065
4280.126    0.7665    0.7391
4280.151    0.7347    0.7015
4280.176    0.6434    0.6239
4280.201    0.5581    0.5636
4280.227    0.5282    0.5683
4280.252    0.5736    0.6393
4280.277    0.6418    0.7301
4280.302    0.6812    0.7818
4280.327    0.6822    0.7617
4280.352    0.6324    0.6809
4280.378    0.5706    0.5808
4280.403    0.5381    0.5229
4280.428    0.5378    0.5238
4280.453    0.5567    0.5554
4280.478    0.5662    0.5687
4280.503    0.5647    0.5456
4280.529    0.5639    0.5145
4280.554    0.5871    0.5198
4280.579    0.6187    0.5660
4280.604    0.6386    0.6289
4280.629    0.6633    0.6931
4280.654    0.7199    0.7591
4280.680    0.7802    0.8162
4280.705    0.7816    0.8264
4280.730    0.7130    0.7716
4280.755    0.6233    0.6730
4280.780    0.5649    0.5880
4280.805    0.5801    0.5691
4280.831    0.6569    0.6196
4280.856    0.7201    0.6830
4280.881    0.7241    0.7052
4280.906    0.6825    0.6711
4280.931    0.6186    0.6079
4280.956    0.5733    0.5564
4280.982    0.5673    0.5413
4281.007    0.5828    0.5518
4281.032    0.5731    0.5483
4281.057    0.5087    0.5051
4281.082    0.4364    0.4503
4281.107    0.4362    0.4473
4281.133    0.5373    0.5344
4281.158    0.6939    0.6748
4281.183    0.8289    0.8125
4281.208    0.9162    0.9097
4281.233    0.9609    0.9614
4281.258    0.9824    0.9790
4281.284    0.9840    0.9694
4281.309    0.9432    0.9320
4281.334    0.8714    0.8718
4281.359    0.8080    0.8181
4281.384    0.7993    0.8091
4281.409    0.8600    0.8521
4281.435    0.9345    0.9173
4281.460    0.9863    0.9636
# 008486  91  4279.195  4281.460
4279.195    0.9777    0.9739
4279.220    0.9988    0.9847
4279.245    1.0095    0.9861
4279.270    1.0079    0.9824
4279.296    1.0076    0.9750
4279.321    1.0090    0.9674
4279.346    1.0065    0.9614
4279.371    0.9966    0.9482
4279.396    0.9537    0.9070
4279.421    0.8562    0.8183
4279.447    0.7075    0.6834
4279.472    0.5551    0.5610
4279.497    0.4833    0.5126
4279.522    0.5383    0.5698
4279.547    0.6838    0.6976
4279.572    0.8181    0.8224
4279.598    0.8845    0.8865
4279.623    0.8676    0.8644
4279.648    0.7596    0.7682
4279.673    0.6189    0.6297
4279.698    0.4957    0.5000
4279.723    0.4381    0.4287
4279.749    0.4643    0.4419
4279.774    0.5420    0.5232
4279.799    0.6143    0.6157
4279.824    0.6243    0.6513
4279.849    0.5648    0.6115
4279.874    0.5083    0.5573
4279.900    0.5372    0.5655
4279.925    0.6375    0.6345
4279.950    0.7156    0.6929
4279.975    0.7102    0.6861
4280.000    0.6328    0.6236
4280.025    0.5577    0.5625
4280.051    0.5444    0.5608
4280.076    0.6111    0.6286
4280.101    0.7130    0.7193
4280.126    0.7779    0.7705
4280.151    0.7637    0.7502
4280.176    0.6950    0.6772
4280.201    0.6142    0.6056
4280.227    0.5758    0.5901
4280.252    0.6037    0.6473
4280.277    0.6773    0.7391
4280.302    0.7355    0.8054
4280.327    0.7340    0.8041
4280.352    0.6830    0.7350
4280.378    0.6202    0.6308
4280.403    0.5707    0.5569
4280.428    0.5623    0.5451
4280.453    0.5781    0.5782
4280.478    0.5826    0.6024
4280.503    0.5844    0.5845
4280.529    0.5880    0.5448
4280.554    0.6010    0.5372
4280.579    0.6331    0.5792
4280.604    0.6604    0.6443
4280.629    0.6834    0.7076
4280.654    0.7288    0.7698
4280.680    0.7940    0.8299
4280.705    0.8268    0.8545
4280.730    0.7854    0.8185
4280.755    0.6973    0.7288
4280.780    0.6157    0.6356
4280.805    0.6033    0.5990
4280.831    0.6720    0.6381
4280.856    0.7442    0.7060
4280.881    0.7702    0.7422
4280.906    0.7330    0.7208
4280.931    0.6687    0.6611
4280.956    0.6163    0.6044
4280.982    0.5988    0.5813
4281.007    0.6069    0.5917
4281.032    0.6101    0.5963
4281.057    0.5621    0.5569
4281.082    0.4814    0.4883
4281.107    0.4516    0.4589
4281.133    0.5259    0.5249
4281.158    0.6705    0.6601
4281.183    0.8179    0.8019
4281.208    0.9190    0.9043
4281.233    0.9676    0.9596
4281.258    0.9836    0.9804
4281.283    0.9752    0.9761
4281.309    0.9430    0.9421
4281.334    0.8855    0.8788
4281.359    0.8132    0.8100
4281.384    0.7838    0.7832
4281.409    0.8221    0.8207
4281.434    0.8870    0.8923
4281.460    0.9451    0.9537
# 009172  91  4279.195  4281.460
4279.195    0.9674    0.9541
4279.220    0.9854    0.9707
4279.245    0.9995    0.9750
4279.270    1.0060    0.9719
4279.295    0.9988    0.9645
4279.321    0.9888    0.9521
4279.346    0.9710    0.9307
4279.371    0.9337    0.8906
4279.396    0.8614    0.8234
4279.421    0.7516    0.7315
4279.446    0.6291    0.6352
4279.472    0.5421    0.5657
4279.497    0.5306    0.5565
4279.522    0.5912    0.6063
4279.547    0.6850    0.6885
4279.572    0.7659    0.7607
4279.597    0.7878    0.7874
4279.623    0.7428    0.7513
4279.648    0.6634    0.6671
4279.673    0.5594    0.5653
4279.698    0.4826    0.4817
4279.723    0.4507    0.4426
4279.748    0.4676    0.4530
4279.774    0.5015    0.4962
4279.799    0.5284    0.5368
4279.824    0.5243    0.5534
4279.849    0.5075    0.5488
4279.874    0.5077    0.5449
4279.899    0.5430    0.5590
4279.925    0.5913    0.5856
4279.950    0.6192    0.5995
4279.975    0.6041    0.5879
4280.000    0.5690    0.5613
4280.025    0.5434    0.5455
4280.050    0.5551    0.5607
4280.076    0.6088    0.6051
4280.101    0.6590    0.6494
4280.126    0.6816    0.6670
4280.151    0.6676    0.6489
4280.176    0.6179    0.6114
4280.201    0.5754    0.5848
4280.226    0.5643    0.5920
4280.252    0.5917    0.6343
4280.277    0.6272    0.6828
4280.302    0.6467    0.7068
4280.327    0.6378    0.6877
4280.352    0.5984    0.6320
4280.377    0.5535    0.5657
4280.403    0.5229    0.5164
4280.428    0.5155    0.4999
4280.453    0.5122    0.5035
4280.478    0.5114    0.5086
4280.503    0.5158    0.5063
4280.528    0.5326    0.5045
4280.554    0.5534    0.5186
4280.579    0.5750    0.5540
4280.604    0.6051    0.6065
4280.629    0.6492    0.6662
4280.654    0.6906    0.7216
4280.679    0.7221    0.7577
4280.705    0.7218    0.7589
4280.730    0.6887    0.7216
4280.755    0.6396    0.6634
4280.780    0.6059    0.6139
4280.805    0.6104    0.5961
4280.830    0.6437    0.6097
4280.856    0.6756    0.6337
4280.881    0.6748    0.6405
4280.906    0.6443    0.6216
4280.931    0.6027    0.5868
4280.956    0.5698    0.5540
4280.981    0.5520    0.5336
4281.007    0.5342    0.5208
4281.032    0.5100    0.5047
4281.057    0.4770    0.4826
4281.082    0.4607    0.4707
4281.107    0.4878    0.4932
4281.132    0.5662    0.5622
4281.158    0.6814    0.6702
4281.183    0.7934    0.7797
4281.208    0.8800    0.8684
4281.233    0.9207    0.9226
4281.258    0.9348    0.9395
4281.283    0.9160    0.9209
4281.309    0.8624    0.8722
4281.334    0.8091    0.8143
4281.359    0.7741    0.7720
4281.384    0.7697    0.7677
4281.409    0.8026    0.8039
4281.434    0.8684    0.8618
4281.460    0.9183    0.9171
# 009349  91  4279.194  4281.459
4279.194    0.9966    0.9763
4279.219    1.0055    0.9831
4279.244    1.0025    0.9817
4279.270    1.0074    0.9748
4279.295    1.0090    0.9658
4279.320    1.0081    0.9581
4279.345    1.0025    0.9475
4279.370    0.9730    0.9160
4279.395    0.8947    0.8400
4279.421    0.7502    0.7094
4279.446    0.5786    0.5695
4279.471    0.4609    0.4808
4279.496    0.4648    0.4935
4279.521    0.5865    0.6016
4279.546    0.7456    0.7428
4279.572    0.8513    0.8466
4279.597    0.8574    0.8620
4279.622    0.7793    0.7898
4279.647    0.6359    0.6551
4279.672    0.4964    0.5076
4279.697    0.4036    0.4018
4279.722    0.3911    0.3727
4279.748    0.4405    0.4268
4279.773    0.5213    0.5231
4279.798    0.5703    0.5966
4279.823    0.5506    0.5972
4279.848    0.4908    0.5471
4279.873    0.4813    0.5228
4279.899    0.5648    0.5672
4279.924    0.6513    0.6321
4279.949    0.6742    0.6488
4279.974    0.6216    0.5974
4279.999    0.5266    0.5214
4280.024    0.4763    0.4853
4280.050    0.5104    0.5271
4280.075    0.6153    0.6203
4280.100    0.7129    0.7013
4280.125    0.7343    0.7153
4280.150    0.6764    0.6566
4280.175    0.5770    0.5702
4280.201    0.5133    0.5192
4280.226    0.5150    0.5473
4280.251    0.5802    0.6374
4280.276    0.6527    0.7315
4280.301    0.6786    0.7690
4280.326    0.6554    0.7271
4280.351    0.5970    0.6314
4280.377    0.5374    0.5341
4280.402    0.5105    0.4935
4280.427    0.5218    0.5116
4280.452    0.5398    0.5456
4280.477    0.5311    0.5488
4280.502    0.5330    0.5168
4280.528    0.5404    0.4891
4280.553    0.5669    0.5049
4280.578    0.5867    0.5564
4280.603    0.6076    0.6182
4280.628    0.6519    0.6838
4280.653    0.7219    0.7547
4280.679    0.7721    0.8098
4280.704    0.7672    0.8057
4280.729    0.6902    0.7328
4280.754    0.5878    0.6270
4280.779    0.5449    0.5531
4280.804    0.5806    0.5540
4280.830    0.6581    0.6160
4280.855    0.7152    0.6725
4280.880    0.6979    0.6755
4280.905    0.6327    0.6236
4280.930    0.5689    0.5551
4280.955    0.5308    0.5123
4280.980    0.5367    0.5113
4281.006    0.5549    0.5304
4281.031    0.5369    0.5219
4281.056    0.4717    0.4705
4281.081    0.4080    0.4211
4281.106    0.4316    0.4399
4281.131    0.5528    0.5458
4281.157    0.7166    0.7019
4281.182    0.8525    0.8364
4281.207    0.9386    0.9243
4281.232    0.9714    0.9672
4281.257    0.9804    0.9766
4281.282    0.9603    0.9554
4281.308    0.9032    0.8968
4281.333    0.8232    0.8173
4281.358    0.7612    0.7605
4281.383    0.7656    0.7698
4281.408    0.8370    0.8379
4281.433    0.9118    0.9158
4281.459    0.9643    0.9669
# 009519  91  4279.200  4281.465
4279.200    0.9674    0.9451
4279.225    0.9730    0.9565
4279.251    0.9838    0.9594
4279.276    0.9858    0.9539
4279.301    0.9779    0.9393
4279.326    0.9493    0.9143
4279.351    0.8937    0.8780
4279.376    0.8304    0.8308
4279.401    0.7658    0.7775
4279.427    0.7083    0.7244
4279.452    0.6688    0.6860
4279.477    0.6488    0.6677
4279.502    0.6462    0.6707
4279.527    0.6742    0.6885
4279.552    0.7120    0.7086
4279.578    0.7223    0.7180
4279.603    0.7150    0.7068
4279.628    0.6845    0.6756
4279.653    0.6288    0.6321
4279.678    0.5876    0.5882
4279.703    0.5583    0.5544
4279.729    0.5401    0.5360
4279.754    0.5313    0.5337
4279.779    0.5331    0.5408
4279.804    0.5440    0.5509
4279.829    0.5507    0.5608
4279.854    0.5546    0.5696
4279.880    0.5635    0.5789
4279.905    0.5864    0.5880
4279.930    0.5951    0.5962
4279.955    0.6039    0.6026
4279.980    0.6090    0.6077
4280.005    0.6283    0.6142
4280.031    0.6358    0.6246
4280.056    0.6422    0.6380
4280.081    0.6504    0.6516
4280.106    0.6618    0.6613
4280.131    0.6667    0.6653
4280.156    0.6716    0.6648
4280.181    0.6680    0.6644
4280.207    0.6586    0.6679
4280.232    0.6533    0.6750
4280.257    0.6513    0.6814
4280.282    0.6498    0.6809
4280.307    0.6368    0.6683
4280.332    0.6243    0.6434
4280.358    0.6086    0.6097
4280.383    0.5735    0.5772
4280.408    0.5488    0.5512
4280.433    0.5393    0.5352
4280.458    0.5433    0.5292
4280.483    0.5426    0.5324
4280.509    0.5600    0.5448
4280.534    0.5812    0.5657
4280.559    0.6102    0.5953
4280.584    0.6381    0.6311
4280.609    0.6700    0.6690
4280.634    0.6925    0.7021
4280.660    0.7050    0.7248
4280.685    0.7117    0.7311
4280.710    0.6984    0.7229
4280.735    0.6912    0.7049
4280.760    0.6764    0.6845
4280.785    0.6742    0.6683
4280.811    0.6731    0.6589
4280.836    0.6711    0.6549
4280.861    0.6679    0.6510
4280.886    0.6683    0.6430
4280.911    0.6498    0.6285
4280.936    0.6270    0.6083
4280.961    0.5980    0.5848
4280.987    0.5640    0.5603
4281.012    0.5445    0.5406
4281.037    0.5288    0.5297
4281.062    0.5257    0.5332
4281.087    0.5516    0.5562
4281.112    0.5983    0.5998
4281.138    0.6642    0.6627
4281.163    0.7303    0.7305
4281.188    0.7872    0.7934
4281.213    0.8496    0.8412
4281.238    0.8646    0.8672
4281.263    0.8620    0.8708
4281.289    0.8547    0.8562
4281.314    0.8253    0.8346
4281.339    0.8147    0.8166
4281.364    0.8181    0.8104
4281.389    0.8316    0.8196
4281.414    0.8410    0.8416
4281.440    0.8572    0.8702
4281.465    0.8910    0.8947
# 009829  91  4279.201  4281.466
4279.201    1.0062    0.9863
4279.227    1.0086    0.9886
4279.252    1.0083    0.9851
4279.277    1.0109    0.9777
4279.302    1.0127    0.9701
4279.327    1.0035    0.9627
4279.352    0.9906    0.9447
4279.378    0.9380    0.8872
4279.403    0.8194    0.7748
4279.428    0.6519    0.6229
4279.453    0.4966    0.4925
4279.478    0.4332    0.4535
4279.503    0.5135    0.5309
4279.529    0.6700    0.6852
4279.554    0.8226    0.8192
4279.579    0.8876    0.8774
4279.604    0.8424    0.8404
4279.629    0.7070    0.7199
4279.654    0.5400    0.5574
4279.680    0.4049    0.4103
4279.705    0.3459    0.3416
4279.730    0.3784    0.3626
4279.755    0.4683    0.4595
4279.780    0.5694    0.5785
4279.805    0.6108    0.6408
4279.830    0.5551    0.6142
4279.856    0.5037    0.5607
4279.881    0.5526    0.5707
4279.906    0.6536    0.6346
4279.931    0.7029    0.6713
4279.956    0.6630    0.6286
4279.981    0.5451    0.5314
4280.007    0.4427    0.4493
4280.032    0.4332    0.4513
4280.057    0.5219    0.5383
4280.082    0.6530    0.6525
4280.107    0.7362    0.7156
4280.132    0.7233    0.6866
4280.158    0.6192    0.5855
4280.183    0.5014    0.4928
4280.208    0.4453    0.4733
4280.233    0.4937    0.5459
4280.258    0.5906    0.6657
4280.283    0.6569    0.7544
4280.309    0.6628    0.7563
4280.334    0.6182    0.6776
4280.359    0.5582    0.5741
4280.384    0.5250    0.5096
4280.409    0.5358    0.5163
4280.434    0.5634    0.5672
4280.460    0.5776    0.5998
4280.485    0.5712    0.5777
4280.510    0.5607    0.5299
4280.535    0.5699    0.5096
4280.560    0.5879    0.5346
4280.585    0.5969    0.5792
4280.611    0.6125    0.6321
4280.636    0.6767    0.7019
4280.661    0.7668    0.7793
4280.686    0.7914    0.8170
4280.711    0.7333    0.7757
4280.736    0.6183    0.6665
4280.761    0.5229    0.5536
4280.787    0.5252    0.5099
4280.812    0.6027    0.5568
4280.837    0.6860    0.6372
4280.862    0.6989    0.6758
4280.887    0.6451    0.6403
4280.912    0.5643    0.5601
4280.938    0.5073    0.4898
4280.963    0.4900    0.4741
4280.988    0.5254    0.5072
4281.013    0.5640    0.5440
4281.038    0.5302    0.5304
4281.063    0.4545    0.4694
4281.089    0.4237    0.4340
4281.114    0.5022    0.4923
4281.139    0.6601    0.6278
4281.164    0.8097    0.7780
4281.189    0.9084    0.8917
4281.214    0.9605    0.9550
4281.240    0.9790    0.9795
4281.265    0.9727    0.9748
4281.290    0.9402    0.9369
4281.315    0.8676    0.8606
4281.340    0.7807    0.7750
4281.365    0.7437    0.7430
4281.391    0.7920    0.7965
4281.416    0.8808    0.8857
4281.441    0.9386    0.9535
4281.466    0.9770    0.9833
# 010321  91  4279.201  4281.466
4279.201    0.9811    0.9725
4279.226    0.9959    0.9795
4279.252    1.0018    0.9770
4279.277    1.0051    0.9696
4279.302    1.0062    0.9601
4279.327    1.0005    0.9489
4279.352    0.9761    0.9277
4279.377    0.9241    0.8794
4279.403    0.8331    0.7860
4279.428    0.6906    0.6630
4279.453    0.5537    0.5468
4279.478    0.4698    0.4889
4279.503    0.4964    0.5190
4279.528    0.6091    0.6207
4279.554    0.7437    0.7432
4279.579    0.8188    0.8164
4279.604    0.8108    0.8125
4279.629    0.7223    0.7325
4279.654    0.5953    0.6062
4279.679    0.4668    0.4802
4279.704    0.3988    0.3996
4279.730    0.4038    0.3890
4279.755    0.4546    0.4420
4279.780    0.5172    0.5175
4279.805    0.5410    0.5644
4279.830    0.5125    0.5587
4279.855    0.4796    0.5284
4279.881    0.4945    0.5259
4279.906    0.5613    0.5656
4279.931    0.6263    0.6080
4279.956    0.6346    0.6080
4279.981    0.5789    0.5610
4280.006    0.5079    0.5063
4280.032    0.4867    0.4925
4280.057    0.5335    0.5391
4280.082    0.6224    0.6170
4280.107    0.6894    0.6741
4280.132    0.6933    0.6728
4280.157    0.6331    0.6176
4280.183    0.5490    0.5488
4280.208    0.5064    0.5235
4280.233    0.5224    0.5608
4280.258    0.5757    0.6397
4280.283    0.6295    0.7099
4280.308    0.6448    0.7256
4280.334    0.6140    0.6724
4280.359    0.5601    0.5838
4280.384    0.5127    0.5072
4280.409    0.4948    0.4773
4280.434    0.4970    0.4908
4280.459    0.5065    0.5130
4280.485    0.5082    0.5122
4280.510    0.5080    0.4916
4280.535    0.5242    0.4812
4280.560    0.5460    0.5022
4280.585    0.5686    0.5503
4280.610    0.6001    0.6109
4280.636    0.6506    0.6805
4280.661    0.7166    0.7440
4280.686    0.7502    0.7795
4280.711    0.7203    0.7607
4280.736    0.6521    0.6890
4280.761    0.5781    0.6021
4280.786    0.5548    0.5509
4280.812    0.5946    0.5603
4280.837    0.6549    0.6065
4280.862    0.6833    0.6411
4280.887    0.6618    0.6327
4280.912    0.6013    0.5863
4280.937    0.5425    0.5333
4280.963    0.5178    0.5030
4280.988    0.5219    0.5032
4281.013    0.5271    0.5094
4281.038    0.5012    0.4935
4281.063    0.4505    0.4561
4281.088    0.4224    0.4359
4281.114    0.4749    0.4790
4281.139    0.5980    0.5860
4281.164    0.7379    0.7209
4281.189    0.8547    0.8398
4281.214    0.9292    0.9192
4281.239    0.9603    0.9568
4281.265    0.9570    0.9572
4281.290    0.9181    0.9207
4281.315    0.8470    0.8521
4281.340    0.7721    0.7757
4281.365    0.7365    0.7349
4281.390    0.7617    0.7577
4281.416    0.8308    0.8318
4281.441    0.9055    0.9074
4281.466    0.9515    0.9557
# 011728  91  4279.194  4281.459
4279.194    0.9888    0.9734
4279.220    0.9936    0.9824
4279.245    1.0102    0.9813
4279.270    1.0137    0.9739
4279.295    1.0111    0.9625
4279.320    1.0025    0.9530
4279.345    0.9979    0.9449
4279.371    0.9703    0.9200
4279.396    0.8919    0.8519
4279.421    0.7637    0.7278
4279.446    0.5887    0.5766
4279.471    0.4542    0.4641
4279.496    0.4326    0.4526
4279.522    0.5360    0.5565
4279.547    0.7044    0.7081
4279.572    0.8329    0.8283
4279.597    0.8718    0.8650
4279.622    0.8061    0.8072
4279.647    0.6616    0.6761
4279.673    0.5070    0.5144
4279.698    0.3938    0.3954
4279.723    0.3637    0.3525
4279.748    0.4079    0.3932
4279.773    0.4975    0.4894
4279.798    0.5617    0.5757
4279.824    0.5480    0.5856
4279.849    0.4713    0.5270
4279.874    0.4344    0.4858
4279.899    0.5071    0.5223
4279.924    0.6124    0.6003
4279.949    0.6615    0.6378
4279.974    0.6182    0.5974
4280.000    0.5223    0.5122
4280.025    0.4525    0.4613
4280.050    0.4712    0.4889
4280.075    0.5716    0.5825
4280.100    0.6847    0.6789
4280.125    0.7306    0.7112
4280.151    0.6901    0.6571
4280.176    0.5913    0.5629
4280.201    0.4995    0.4973
4280.226    0.4808    0.5099
4280.251    0.5430    0.5979
4280.276    0.6265    0.7052
4280.302    0.6668    0.7624
4280.327    0.6482    0.7296
4280.352    0.5875    0.6307
4280.377    0.5178    0.5222
4280.402    0.4791    0.4625
4280.427    0.4863    0.4707
4280.453    0.5008    0.5096
4280.478    0.5049    0.5196
4280.503    0.4972    0.4885
4280.528    0.4969    0.4546
4280.553    0.5241    0.4629
4280.578    0.5571    0.5148
4280.604    0.5736    0.5818
4280.629    0.6115    0.6486
4280.654    0.6860    0.7253
4280.679    0.7631    0.7930
4280.704    0.7693    0.8080
4280.729    0.6929    0.7456
4280.754    0.5916    0.6336
4280.780    0.5297    0.5388
4280.805    0.5521    0.5263
4280.830    0.6278    0.5845
4280.855    0.6928    0.6518
4280.880    0.6879    0.6674
4280.905    0.6242    0.6204
4280.931    0.5576    0.5445
4280.956    0.5123    0.4936
4280.981    0.5061    0.4879
4281.006    0.5295    0.5099
4281.031    0.5278    0.5124
4281.056    0.4680    0.4649
4281.082    0.3918    0.4015
4281.107    0.3922    0.4038
4281.132    0.5082    0.5020
4281.157    0.6816    0.6580
4281.182    0.8306    0.8069
4281.207    0.9219    0.9089
4281.233    0.9683    0.9625
4281.258    0.9766    0.9763
4281.283    0.9665    0.9583
4281.308    0.9080    0.8997
4281.333    0.8202    0.8057
4281.358    0.7209    0.7241
4281.384    0.7145    0.7183
4281.409    0.7923    0.7943
4281.434    0.8904    0.8910
4281.459    0.9570    0.9563
# 012067  91  4279.194  4281.459
4279.194    0.9696    0.9590
4279.219    0.9927    0.9754
4279.245    1.0030    0.9775
4279.270    1.0083    0.9707
4279.295    1.0102    0.9581
4279.320    1.0100    0.9454
4279.345    1.0009    0.9367
4279.370    0.9833    0.9213
4279.396    0.9264    0.8692
4279.421    0.8119    0.7628
4279.446    0.6468    0.6149
4279.471    0.4806    0.4804
4279.496    0.4069    0.4274
4279.521    0.4621    0.4873
4279.547    0.6128    0.6331
4279.572    0.7628    0.7737
4279.597    0.8468    0.8466
4279.622    0.8194    0.8241
4279.647    0.7040    0.7168
4279.672    0.5460    0.5653
4279.698    0.4129    0.4227
4279.723    0.3584    0.3496
4279.748    0.3769    0.3583
4279.773    0.4458    0.4330
4279.798    0.5149    0.5211
4279.823    0.5176    0.5555
4279.849    0.4575    0.5131
4279.874    0.4088    0.4587
4279.899    0.4406    0.4666
4279.924    0.5455    0.5364
4279.949    0.6275    0.5977
4279.974    0.6196    0.5910
4279.999    0.5440    0.5242
4280.025    0.4556    0.4564
4280.050    0.4424    0.4539
4280.075    0.5139    0.5250
4280.100    0.6263    0.6237
4280.125    0.6978    0.6809
4280.150    0.6834    0.6583
4280.176    0.6006    0.5725
4280.201    0.5073    0.4945
4280.226    0.4597    0.4801
4280.251    0.4926    0.5451
4280.276    0.5745    0.6510
4280.301    0.6297    0.7293
4280.327    0.6281    0.7266
4280.352    0.5814    0.6434
4280.377    0.5094    0.5276
4280.402    0.4538    0.4405
4280.427    0.4367    0.4176
4280.452    0.4434    0.4416
4280.478    0.4474    0.4624
4280.503    0.4422    0.4470
4280.528    0.4412    0.4162
4280.553    0.4647    0.4134
4280.578    0.4999    0.4555
4280.603    0.5248    0.5210
4280.629    0.5586    0.5929
4280.654    0.6226    0.6705
4280.679    0.7042    0.7490
4280.704    0.7508    0.7903
4280.729    0.7075    0.7582
4280.754    0.6059    0.6613
4280.780    0.5241    0.5534
4280.805    0.5211    0.5091
4280.830    0.5847    0.5410
4280.855    0.6527    0.6056
4280.880    0.6787    0.6396
4280.905    0.6323    0.6133
4280.931    0.5591    0.5450
4280.956    0.5036    0.4850
4280.981    0.4863    0.4624
4281.006    0.5011    0.4744
4281.031    0.5064    0.4838
4281.056    0.4605    0.4532
4281.082    0.3835    0.3918
4281.107    0.3557    0.3701
4281.132    0.4347    0.4366
4281.157    0.5987    0.5789
4281.182    0.7723    0.7389
4281.207    0.8923    0.8652
4281.232    0.9480    0.9393
4281.258    0.9725    0.9692
4281.283    0.9714    0.9594
4281.308    0.9194    0.9059
4281.333    0.8098    0.8070
4281.358    0.6955    0.7005
4281.383    0.6542    0.6571
4281.409    0.7161    0.7150
4281.434    0.8318    0.8255
4281.459    0.9221    0.9198
# 014614  91  4279.202  4281.467
4279.202    0.9933    0.9781
4279.227    1.0074    0.9854
4279.252    1.0127    0.9842
4279.277    1.0146    0.9784
4279.302    1.0123    0.9703
4279.328    1.0018    0.9625
4279.353    0.9947    0.9510
4279.378    0.9692    0.9185
4279.403    0.8923    0.8428
4279.428    0.7558    0.7198
4279.453    0.5994    0.5833
4279.479    0.4832    0.4935
4279.504    0.4806    0.5078
4279.529    0.5912    0.6139
4279.554    0.7511    0.7508
4279.579    0.8379    0.8478
4279.604    0.8404    0.8638
4279.630    0.7802    0.7889
4279.655    0.6449    0.6542
4279.680    0.4965    0.5076
4279.705    0.4019    0.4034
4279.730    0.3857    0.3763
4279.755    0.4443    0.4291
4279.781    0.5352    0.5315
4279.806    0.5943    0.6088
4279.831    0.5724    0.6155
4279.856    0.5124    0.5710
4279.881    0.5051    0.5474
4279.906    0.5776    0.5834
4279.932    0.6683    0.6421
4279.957    0.6920    0.6522
4279.982    0.6226    0.5988
4280.007    0.5278    0.5235
4280.032    0.4786    0.4884
4280.057    0.5167    0.5275
4280.083    0.6165    0.6230
4280.108    0.7161    0.7036
4280.133    0.7254    0.7183
4280.158    0.6839    0.6607
4280.183    0.5951    0.5749
4280.208    0.5207    0.5237
4280.234    0.5158    0.5497
4280.259    0.5757    0.6381
4280.284    0.6537    0.7315
4280.309    0.6855    0.7702
4280.334    0.6636    0.7325
4280.359    0.6157    0.6436
4280.385    0.5590    0.5537
4280.410    0.5320    0.5181
4280.435    0.5473    0.5372
4280.460    0.5629    0.5696
4280.485    0.5627    0.5717
4280.510    0.5507    0.5398
4280.536    0.5583    0.5112
4280.561    0.5784    0.5234
4280.586    0.6035    0.5696
4280.611    0.6209    0.6272
4280.636    0.6611    0.6906
4280.661    0.7298    0.7595
4280.687    0.7800    0.8123
4280.712    0.7656    0.8065
4280.737    0.6890    0.7330
4280.762    0.5890    0.6272
4280.787    0.5456    0.5537
4280.812    0.5836    0.5554
4280.838    0.6642    0.6186
4280.863    0.7107    0.6761
4280.888    0.6952    0.6798
4280.913    0.6345    0.6285
4280.938    0.5686    0.5599
4280.963    0.5320    0.5169
4280.989    0.5343    0.5174
4281.014    0.5590    0.5390
4281.039    0.5531    0.5372
4281.064    0.4908    0.4934
4281.089    0.4323    0.4479
4281.114    0.4577    0.4644
4281.140    0.5820    0.5687
4281.165    0.7423    0.7119
4281.190    0.8666    0.8408
4281.215    0.9339    0.9260
4281.240    0.9694    0.9678
4281.265    0.9766    0.9772
4281.291    0.9592    0.9561
4281.316    0.9089    0.9024
4281.341    0.8285    0.8283
4281.366    0.7748    0.7754
4281.391    0.7842    0.7840
4281.416    0.8439    0.8472
4281.442    0.9236    0.9224
4281.467    0.9681    0.9681
# 014623  91  4279.200  4281.464
4279.200    0.9927    0.9716
4279.225    1.0042    0.9770
4279.250    1.0102    0.9732
4279.275    1.0123    0.9647
4279.300    1.0153    0.9546
4279.325    0.9998    0.9425
4279.351    0.9734    0.9175
4279.376    0.9089    0.8642
4279.401    0.8008    0.7704
4279.426    0.6667    0.6483
4279.451    0.5287    0.5383
4279.476    0.4641    0.4892
4279.502    0.4993    0.5294
4279.527    0.6155    0.6339
4279.552    0.7371    0.7468
4279.577    0.8108    0.8128
4279.602    0.7918    0.8022
4279.627    0.7023    0.7190
4279.652    0.5728    0.5946
4279.678    0.4632    0.4713
4279.703    0.4069    0.4014
4279.728    0.4171    0.3985
4279.753    0.4644    0.4500
4279.778    0.5125    0.5155
4279.803    0.5248    0.5488
4279.829    0.4929    0.5336
4279.854    0.4609    0.5050
4279.879    0.4801    0.5087
4279.904    0.5534    0.5509
4279.929    0.6170    0.5928
4279.954    0.6196    0.5942
4279.980    0.5643    0.5516
4280.005    0.5049    0.5078
4280.030    0.4957    0.5044
4280.055    0.5480    0.5532
4280.080    0.6352    0.6250
4280.105    0.6929    0.6722
4280.130    0.6883    0.6639
4280.156    0.6318    0.6070
4280.181    0.5586    0.5497
4280.206    0.5184    0.5347
4280.231    0.5377    0.5773
4280.256    0.5898    0.6528
4280.281    0.6326    0.7129
4280.307    0.6389    0.7163
4280.332    0.6062    0.6572
4280.357    0.5509    0.5674
4280.382    0.5005    0.4928
4280.407    0.4752    0.4628
4280.432    0.4797    0.4712
4280.458    0.4818    0.4861
4280.483    0.4769    0.4812
4280.508    0.4887    0.4645
4280.533    0.5061    0.4629
4280.558    0.5284    0.4929
4280.583    0.5580    0.5482
4280.609    0.5965    0.6172
4280.634    0.6524    0.6868
4280.659    0.7107    0.7480
4280.684    0.7415    0.7768
4280.709    0.7114    0.7521
4280.734    0.6383    0.6801
4280.759    0.5776    0.5995
4280.785    0.5677    0.5558
4280.810    0.6069    0.5694
4280.835    0.6527    0.6121
4280.860    0.6741    0.6402
4280.885    0.6476    0.6278
4280.910    0.5914    0.5825
4280.936    0.5464    0.5320
4280.961    0.5258    0.5052
4280.986    0.5240    0.5007
4281.011    0.5175    0.4962
4281.036    0.4760    0.4705
4281.061    0.4204    0.4324
4281.087    0.4106    0.4218
4281.112    0.4762    0.4761
4281.137    0.6012    0.5905
4281.162    0.7405    0.7269
4281.187    0.8561    0.8441
4281.212    0.9281    0.9207
4281.237    0.9614    0.9550
4281.263    0.9583    0.9499
4281.288    0.9147    0.9074
4281.313    0.8362    0.8350
4281.338    0.7579    0.7612
4281.363    0.7271    0.7278
4281.388    0.7570    0.7568
4281.414    0.8300    0.8327
4281.439    0.9057    0.9072
4281.464    0.9489    0.9532
# 015062  91  4279.202  4281.467
4279.202    0.9938    0.9824
4279.227    0.9968    0.9883
4279.253    1.0116    0.9876
4279.278    1.0074    0.9831
4279.303    0.9986    0.9766
4279.328    0.9975    0.9703
4279.353    0.9977    0.9614
4279.378    0.9714    0.9339
4279.404    0.9084    0.8618
4279.429    0.7789    0.7428
4279.454    0.6213    0.6067
4279.479    0.5035    0.5178
4279.504    0.5025    0.5294
4279.529    0.6193    0.6358
4279.555    0.7729    0.7773
4279.580    0.8756    0.8702
4279.605    0.8837    0.8841
4279.630    0.8082    0.8149
4279.655    0.6741    0.6823
4279.680    0.5228    0.5324
4279.706    0.4203    0.4189
4279.731    0.4066    0.3912
4279.756    0.4704    0.4494
4279.781    0.5665    0.5600
4279.806    0.6411    0.6542
4279.831    0.6337    0.6720
4279.856    0.5710    0.6281
4279.882    0.5625    0.6015
4279.907    0.6402    0.6408
4279.932    0.7191    0.6987
4279.957    0.7301    0.7045
4279.982    0.6604    0.6411
4280.007    0.5537    0.5535
4280.033    0.4956    0.5094
4280.058    0.5313    0.5504
4280.083    0.6399    0.6489
4280.108    0.7478    0.7377
4280.133    0.7800    0.7581
4280.158    0.7266    0.7002
4280.184    0.6192    0.6042
4280.209    0.5346    0.5465
4280.234    0.5370    0.5683
4280.259    0.6063    0.6586
4280.284    0.6866    0.7577
4280.309    0.7244    0.8026
4280.335    0.7063    0.7677
4280.360    0.6586    0.6817
4280.385    0.6026    0.5985
4280.410    0.5843    0.5678
4280.435    0.6037    0.5968
4280.460    0.6295    0.6406
4280.486    0.6345    0.6471
4280.511    0.6222    0.6100
4280.536    0.6220    0.5733
4280.561    0.6390    0.5780
4280.586    0.6584    0.6183
4280.611    0.6651    0.6673
4280.637    0.6952    0.7233
4280.662    0.7658    0.7872
4280.687    0.8179    0.8377
4280.712    0.8070    0.8350
4280.737    0.7281    0.7633
4280.762    0.6204    0.6549
4280.788    0.5690    0.5753
4280.813    0.6026    0.5800
4280.838    0.6722    0.6473
4280.863    0.7391    0.7117
4280.888    0.7310    0.7186
4280.913    0.6683    0.6656
4280.939    0.6005    0.5905
4280.964    0.5595    0.5474
4280.989    0.5724    0.5534
4281.014    0.6081    0.5872
4281.039    0.6072    0.5980
4281.064    0.5482    0.5559
4281.090    0.4892    0.4985
4281.115    0.5013    0.5069
4281.140    0.6167    0.6020
4281.165    0.7652    0.7394
4281.190    0.8829    0.8604
4281.215    0.9421    0.9373
4281.241    0.9797    0.9748
4281.266    0.9770    0.9833
4281.291    0.9634    0.9698
4281.316    0.9234    0.9288
4281.341    0.8668    0.8664
4281.366    0.8232    0.8179
4281.392    0.8238    0.8247
4281.417    0.8815    0.8804
4281.442    0.9417    0.9412
4281.467    0.9768    0.9775
# 015442  91  4279.194  4281.458
4279.194    0.9876    0.9759
4279.219    0.9936    0.9861
4279.244    1.0044    0.9867
4279.269    1.0139    0.9820
4279.295    1.0046    0.9734
4279.320    1.0097    0.9654
4279.345    1.0039    0.9576
4279.370    0.9761    0.9369
4279.395    0.9318    0.8776
4279.420    0.8143    0.7635
4279.446    0.6391    0.6093
4279.471    0.4881    0.4912
4279.496    0.4490    0.4700
4279.521    0.5396    0.5603
4279.546    0.7037    0.7078
4279.571    0.8375    0.8314
4279.596    0.8845    0.8776
4279.622    0.8312    0.8283
4279.647    0.6898    0.7027
4279.672    0.5281    0.5441
4279.697    0.4037    0.4127
4279.722    0.3586    0.3551
4279.747    0.3987    0.3863
4279.773    0.5021    0.4917
4279.798    0.5853    0.6002
4279.823    0.5974    0.6405
4279.848    0.5327    0.5992
4279.873    0.4991    0.5523
4279.898    0.5601    0.5744
4279.924    0.6662    0.6464
4279.949    0.7124    0.6778
4279.974    0.6571    0.6295
4279.999    0.5440    0.5354
4280.024    0.4605    0.4681
4280.049    0.4686    0.4822
4280.075    0.5662    0.5782
4280.100    0.6864    0.6847
4280.125    0.7439    0.7311
4280.150    0.7170    0.6890
4280.175    0.6189    0.5917
4280.200    0.5140    0.5097
4280.225    0.4774    0.5037
4280.251    0.5379    0.5875
4280.276    0.6308    0.7015
4280.301    0.6812    0.7725
4280.326    0.6720    0.7589
4280.351    0.6292    0.6741
4280.376    0.5652    0.5719
4280.402    0.5303    0.5123
4280.427    0.5409    0.5264
4280.452    0.5620    0.5752
4280.477    0.5785    0.5979
4280.502    0.5735    0.5699
4280.527    0.5673    0.5249
4280.553    0.5825    0.5150
4280.578    0.6023    0.5513
4280.603    0.6027    0.6024
4280.628    0.6281    0.6575
4280.653    0.7023    0.7274
4280.678    0.7797    0.7976
4280.704    0.7998    0.8226
4280.729    0.7286    0.7682
4280.754    0.6126    0.6567
4280.779    0.5368    0.5553
4280.804    0.5476    0.5286
4280.829    0.6292    0.5826
4280.854    0.7031    0.6589
4280.880    0.7093    0.6872
4280.905    0.6546    0.6437
4280.930    0.5728    0.5657
4280.955    0.5161    0.5061
4280.980    0.5146    0.4967
4281.005    0.5546    0.5292
4281.031    0.5696    0.5554
4281.056    0.5247    0.5255
4281.081    0.4491    0.4611
4281.106    0.4345    0.4407
4281.131    0.5236    0.5152
4281.156    0.6764    0.6575
4281.182    0.8238    0.8078
4281.207    0.9120    0.9089
4281.232    0.9627    0.9618
4281.257    0.9752    0.9802
4281.282    0.9661    0.9723
4281.307    0.9419    0.9326
4281.333    0.8626    0.8553
4281.358    0.7771    0.7807
4281.383    0.7602    0.7647
4281.408    0.8289    0.8217
4281.433    0.9030    0.9039
4281.458    0.9605    0.9616
# 016405  91  4279.201  4281.466
4279.201    0.9908    0.9701
4279.226    1.0065    0.9743
4279.252    1.0139    0.9681
4279.277    1.0113    0.9541
4279.302    1.0100    0.9386
4279.327    1.0037    0.9285
4279.352    0.9879    0.9173
4279.377    0.9378    0.8780
4279.403    0.8297    0.7786
4279.428    0.6724    0.6321
4279.453    0.5004    0.4855
4279.478    0.3976    0.4086
4279.503    0.4171    0.4447
4279.528    0.5508    0.5753
4279.553    0.7199    0.7285
4279.579    0.8215    0.8287
4279.604    0.8168    0.8270
4279.629    0.7153    0.7318
4279.654    0.5585    0.5814
4279.679    0.4200    0.4348
4279.704    0.3441    0.3440
4279.730    0.3491    0.3338
4279.755    0.4106    0.3959
4279.780    0.4794    0.4834
4279.805    0.5010    0.5295
4279.830    0.4440    0.4998
4279.855    0.3816    0.4380
4279.881    0.3936    0.4258
4279.906    0.4862    0.4863
4279.931    0.5832    0.5574
4279.956    0.6006    0.5707
4279.981    0.5398    0.5169
4280.006    0.4531    0.4480
4280.032    0.4183    0.4288
4280.057    0.4810    0.4869
4280.082    0.5872    0.5857
4280.107    0.6697    0.6567
4280.132    0.6817    0.6507
4280.157    0.6035    0.5762
4280.183    0.5056    0.4878
4280.208    0.4446    0.4574
4280.233    0.4627    0.5083
4280.258    0.5335    0.6122
4280.283    0.6015    0.7027
4280.308    0.6121    0.7201
4280.334    0.5681    0.6479
4280.359    0.5005    0.5324
4280.384    0.4434    0.4335
4280.409    0.4151    0.3938
4280.434    0.4144    0.4067
4280.459    0.4126    0.4266
4280.485    0.4094    0.4164
4280.510    0.4023    0.3865
4280.535    0.4191    0.3774
4280.560    0.4641    0.4136
4280.585    0.4929    0.4793
4280.610    0.5223    0.5513
4280.636    0.5834    0.6337
4280.661    0.6685    0.7181
4280.686    0.7281    0.7736
4280.711    0.7027    0.7572
4280.736    0.6102    0.6665
4280.761    0.5204    0.5532
4280.787    0.4937    0.4872
4280.812    0.5446    0.5058
4280.837    0.6237    0.5711
4280.862    0.6634    0.6173
4280.887    0.6263    0.6039
4280.912    0.5539    0.5428
4280.938    0.4928    0.4741
4280.963    0.4634    0.4411
4280.988    0.4760    0.4455
4281.013    0.4910    0.4567
4281.038    0.4514    0.4346
4281.063    0.3705    0.3789
4281.088    0.3270    0.3439
4281.114    0.3866    0.3926
4281.139    0.5375    0.5252
4281.164    0.7249    0.6910
4281.189    0.8600    0.8329
4281.214    0.9399    0.9230
4281.239    0.9768    0.9636
4281.265    0.9754    0.9623
4281.290    0.9262    0.9156
4281.315    0.8310    0.8188
4281.340    0.7042    0.7019
4281.365    0.6305    0.6365
4281.390    0.6714    0.6730
4281.416    0.7858    0.7878
4281.441    0.8952    0.8960
4281.466    0.9607    0.9579
# 017336  91  4279.202  4281.466
4279.202    0.9856    0.9784
4279.227    1.0021    0.9842
4279.252    1.0134    0.9820
4279.277    1.0113    0.9741
4279.302    1.0118    0.9641
4279.327    1.0139    0.9552
4279.353    1.0016    0.9417
4279.378    0.9641    0.9045
4279.403    0.8890    0.8205
4279.428    0.7461    0.6890
4279.453    0.5695    0.5489
4279.478    0.4529    0.4654
4279.504    0.4645    0.4887
4279.529    0.5864    0.6044
4279.554    0.7377    0.7452
4279.579    0.8321    0.8402
4279.604    0.8449    0.8502
4279.629    0.7582    0.7729
4279.655    0.6170    0.6292
4279.680    0.4711    0.4829
4279.705    0.3821    0.3837
4279.730    0.3766    0.3635
4279.755    0.4284    0.4218
4279.780    0.5102    0.5212
4279.805    0.5632    0.5946
4279.831    0.5282    0.5912
4279.856    0.4722    0.5399
4279.881    0.4774    0.5217
4279.906    0.5648    0.5704
4279.931    0.6677    0.6345
4279.956    0.6890    0.6431
4279.982    0.6129    0.5792
4280.007    0.5068    0.4987
4280.032    0.4565    0.4666
4280.057    0.4995    0.5132
4280.082    0.6066    0.6111
4280.107    0.7044    0.6934
4280.133    0.7258    0.7034
4280.158    0.6601    0.6372
4280.183    0.5549    0.5470
4280.208    0.4823    0.4989
4280.233    0.4916    0.5306
4280.258    0.5634    0.6255
4280.284    0.6397    0.7249
4280.309    0.6563    0.7579
4280.334    0.6253    0.7099
4280.359    0.5682    0.6115
4280.384    0.5201    0.5204
4280.409    0.5068    0.4851
4280.435    0.5246    0.5094
4280.460    0.5368    0.5446
4280.485    0.5354    0.5446
4280.510    0.5223    0.5098
4280.535    0.5319    0.4823
4280.560    0.5625    0.4970
4280.586    0.5876    0.5484
4280.611    0.6026    0.6074
4280.636    0.6417    0.6731
4280.661    0.7176    0.7464
4280.686    0.7791    0.8004
4280.711    0.7607    0.7947
4280.737    0.6651    0.7147
4280.762    0.5687    0.6079
4280.787    0.5326    0.5385
4280.812    0.5776    0.5458
4280.837    0.6608    0.6074
4280.862    0.6994    0.6611
4280.888    0.6755    0.6575
4280.913    0.6124    0.6001
4280.938    0.5445    0.5316
4280.963    0.5156    0.4941
4280.988    0.5277    0.5005
4281.013    0.5436    0.5247
4281.039    0.5284    0.5187
4281.064    0.4579    0.4676
4281.089    0.4057    0.4211
4281.114    0.4439    0.4458
4281.139    0.5782    0.5560
4281.164    0.7372    0.7062
4281.189    0.8582    0.8387
4281.215    0.9256    0.9268
4281.240    0.9607    0.9665
4281.265    0.9672    0.9730
4281.290    0.9550    0.9475
4281.315    0.8908    0.8843
4281.340    0.7956    0.7978
4281.366    0.7345    0.7377
4281.391    0.7547    0.7554
4281.416    0.8398    0.8335
4281.441    0.9179    0.9160
4281.466    0.9598    0.9661
# 018261  91  4279.200  4281.464
4279.200    1.0046    0.9822
4279.225    1.0053    0.9833
4279.250    1.0065    0.9790
4279.275    1.0083    0.9716
4279.300    1.0172    0.9641
4279.326    1.0072    0.9559
4279.351    0.9786    0.9365
4279.376    0.9320    0.8853
4279.401    0.8297    0.7889
4279.426    0.6812    0.6618
4279.451    0.5483    0.5532
4279.477    0.4942    0.5212
4279.502    0.5644    0.5883
4279.527    0.7073    0.7119
4279.552    0.8219    0.8238
4279.577    0.8802    0.8730
4279.602    0.8371    0.8416
4279.628    0.7318    0.7355
4279.653    0.5836    0.5991
4279.678    0.4718    0.4796
4279.703    0.4296    0.4214
4279.728    0.4614    0.4417
4279.753    0.5309    0.5202
4279.779    0.5922    0.6051
4279.804    0.5893    0.6311
4279.829    0.5374    0.5972
4279.854    0.5106    0.5599
4279.879    0.5503    0.5750
4279.904    0.6396    0.6334
4279.929    0.6995    0.6758
4279.955    0.6805    0.6583
4279.980    0.6042    0.5977
4280.005    0.5404    0.5488
4280.030    0.5446    0.5576
4280.055    0.6204    0.6253
4280.080    0.7112    0.7075
4280.106    0.7595    0.7483
4280.131    0.7401    0.7201
4280.156    0.6687    0.6497
4280.181    0.5901    0.5894
4280.206    0.5555    0.5856
4280.231    0.5972    0.6455
4280.257    0.6710    0.7345
4280.282    0.7143    0.7883
4280.307    0.7049    0.7761
4280.332    0.6599    0.7036
4280.357    0.5969    0.6107
4280.382    0.5626    0.5473
4280.408    0.5540    0.5400
4280.433    0.5660    0.5673
4280.458    0.5715    0.5821
4280.483    0.5706    0.5634
4280.508    0.5744    0.5343
4280.533    0.5976    0.5344
4280.558    0.6250    0.5752
4280.584    0.6402    0.6386
4280.609    0.6770    0.7015
4280.634    0.7345    0.7647
4280.659    0.7949    0.8185
4280.684    0.7989    0.8350
4280.709    0.7539    0.7929
4280.735    0.6682    0.7011
4280.760    0.6033    0.6189
4280.785    0.6079    0.5932
4280.810    0.6683    0.6311
4280.835    0.7384    0.6899
4280.860    0.7495    0.7170
4280.886    0.7016    0.6894
4280.911    0.6436    0.6311
4280.936    0.5968    0.5801
4280.961    0.5802    0.5618
4280.986    0.5884    0.5699
4281.011    0.5832    0.5691
4281.037    0.5335    0.5293
4281.062    0.4702    0.4751
4281.087    0.4561    0.4653
4281.112    0.5344    0.5369
4281.137    0.6800    0.6676
4281.162    0.8119    0.8024
4281.187    0.9101    0.9016
4281.213    0.9623    0.9579
4281.238    0.9768    0.9768
4281.263    0.9714    0.9683
4281.288    0.9318    0.9305
4281.313    0.8756    0.8674
4281.338    0.8102    0.8065
4281.364    0.7892    0.7894
4281.389    0.8289    0.8308
4281.414    0.8896    0.8983
4281.439    0.9428    0.9528
4281.464    0.9770    0.9790
# 019793  91  4279.201  4281.465
4279.201    0.9609    0.9517
4279.226    0.9831    0.9649
4279.251    1.0042    0.9678
4279.276    1.0046    0.9636
4279.301    0.9956    0.9535
4279.326    0.9817    0.9352
4279.352    0.9530    0.9018
4279.377    0.8884    0.8492
4279.402    0.7998    0.7754
4279.427    0.6918    0.6907
4279.452    0.6015    0.6166
4279.477    0.5548    0.5772
4279.502    0.5618    0.5853
4279.528    0.6214    0.6365
4279.553    0.6961    0.6997
4279.578    0.7439    0.7437
4279.603    0.7381    0.7454
4279.628    0.6898    0.7005
4279.653    0.6152    0.6239
4279.679    0.5319    0.5394
4279.704    0.4787    0.4807
4279.729    0.4636    0.4587
4279.754    0.4782    0.4696
4279.779    0.4910    0.4959
4279.804    0.4958    0.5178
4279.830    0.4950    0.5264
4279.855    0.4942    0.5272
4279.880    0.5082    0.5332
4279.905    0.5435    0.5490
4279.930    0.5806    0.5666
4279.955    0.5909    0.5739
4279.981    0.5836    0.5670
4280.006    0.5631    0.5573
4280.031    0.5604    0.5598
4280.056    0.5834    0.5813
4280.081    0.6242    0.6132
4280.106    0.6580    0.6380
4280.131    0.6567    0.6417
4280.157    0.6317    0.6245
4280.182    0.6044    0.6035
4280.207    0.5851    0.5977
4280.232    0.5837    0.6150
4280.257    0.6066    0.6468
4280.282    0.6252    0.6724
4280.308    0.6177    0.6710
4280.333    0.5959    0.6365
4280.358    0.5589    0.5810
4280.383    0.5193    0.5255
4280.408    0.4901    0.4876
4280.433    0.4856    0.4722
4280.459    0.4832    0.4715
4280.484    0.4885    0.4753
4280.509    0.4988    0.4808
4280.534    0.5136    0.4935
4280.559    0.5393    0.5201
4280.584    0.5672    0.5626
4280.610    0.6109    0.6183
4280.635    0.6578    0.6730
4280.660    0.6923    0.7161
4280.685    0.6981    0.7357
4280.710    0.6891    0.7249
4280.735    0.6624    0.6890
4280.761    0.6272    0.6433
4280.786    0.6167    0.6119
4280.811    0.6312    0.6031
4280.836    0.6513    0.6114
4280.861    0.6552    0.6206
4280.886    0.6409    0.6172
4280.911    0.6173    0.5977
4280.937    0.5869    0.5681
4280.962    0.5576    0.5396
4280.987    0.5315    0.5151
4281.012    0.5037    0.4920
4281.037    0.4733    0.4695
4281.062    0.4479    0.4547
4281.088    0.4532    0.4637
4281.113    0.5013    0.5090
4281.138    0.5951    0.5901
4281.163    0.7029    0.6912
4281.188    0.7965    0.7894
4281.213    0.8752    0.8648
4281.239    0.9068    0.9068
4281.264    0.8985    0.9097
4281.289    0.8736    0.8808
4281.314    0.8224    0.8331
4281.339    0.7793    0.7865
4281.364    0.7681    0.7621
4281.390    0.7782    0.7727
4281.415    0.8113    0.8128
4281.440    0.8666    0.8648
4281.465    0.9018    0.9080
# 019911  91  4279.201  4281.466
4279.201    0.9811    0.9689
4279.227    0.9977    0.9797
4279.252    1.0086    0.9811
4279.277    1.0065    0.9775
4279.302    1.0007    0.9701
4279.327    0.9888    0.9559
4279.352    0.9698    0.9288
4279.378    0.9183    0.8778
4279.403    0.8395    0.8035
4279.428    0.7256    0.7155
4279.453    0.6276    0.6383
4279.478    0.5836    0.6010
4279.503    0.6028    0.6184
4279.529    0.6733    0.6828
4279.554    0.7523    0.7556
4279.579    0.8026    0.8019
4279.604    0.7932    0.7976
4279.629    0.7279    0.7411
4279.654    0.6358    0.6510
4279.680    0.5454    0.5555
4279.705    0.4915    0.4945
4279.730    0.4909    0.4812
4279.755    0.5265    0.5102
4279.780    0.5672    0.5569
4279.805    0.5765    0.5932
4279.830    0.5616    0.6063
4279.856    0.5640    0.6058
4279.881    0.5940    0.6109
4279.906    0.6372    0.6276
4279.931    0.6631    0.6428
4279.956    0.6503    0.6394
4279.981    0.6184    0.6162
4280.007    0.5829    0.5905
4280.032    0.5800    0.5879
4280.057    0.6281    0.6152
4280.082    0.6753    0.6578
4280.107    0.7052    0.6894
4280.132    0.7000    0.6909
4280.158    0.6633    0.6627
4280.183    0.6176    0.6304
4280.208    0.5985    0.6194
4280.233    0.6070    0.6415
4280.258    0.6411    0.6855
4280.283    0.6639    0.7241
4280.309    0.6750    0.7316
4280.334    0.6615    0.7005
4280.359    0.6269    0.6467
4280.384    0.5939    0.5961
4280.409    0.5797    0.5687
4280.434    0.5796    0.5656
4280.460    0.5844    0.5727
4280.485    0.5840    0.5749
4280.510    0.5847    0.5717
4280.535    0.5976    0.5742
4280.560    0.6131    0.5931
4280.585    0.6384    0.6299
4280.611    0.6759    0.6809
4280.636    0.7133    0.7321
4280.661    0.7494    0.7732
4280.686    0.7574    0.7905
4280.711    0.7286    0.7748
4280.736    0.6952    0.7315
4280.762    0.6631    0.6792
4280.787    0.6519    0.6477
4280.812    0.6775    0.6457
4280.837    0.7075    0.6633
4280.862    0.7099    0.6781
4280.887    0.6944    0.6727
4280.912    0.6667    0.6468
4280.938    0.6327    0.6126
4280.963    0.6109    0.5876
4280.988    0.6045    0.5736
4281.013    0.5840    0.5621
4281.038    0.5494    0.5446
4281.063    0.5066    0.5264
4281.089    0.5118    0.5274
4281.114    0.5677    0.5670
4281.139    0.6578    0.6458
4281.164    0.7589    0.7446
4281.189    0.8459    0.8377
4281.214    0.9099    0.9061
4281.240    0.9456    0.9441
4281.265    0.9701    0.9495
4281.290    0.9645    0.9296
4281.315    0.9211    0.8941
4281.340    0.8776    0.8588
4281.365    0.8441    0.8408
4281.391    0.8395    0.8513
4281.416    0.8594    0.8839
4281.441    0.8802    0.9228
4281.466    0.9133    0.9519
# 019925  91  4279.194  4281.459
4279.194    0.9881    0.9739
4279.219    0.9984    0.9813
4279.244    1.0123    0.9795
4279.270    1.0113    0.9705
4279.295    1.0044    0.9585
4279.320    1.0062    0.9489
4279.345    0.9929    0.9406
4279.370    0.9698    0.9152
4279.395    0.8962    0.8453
4279.421    0.7567    0.7142
4279.446    0.5824    0.5642
4279.471    0.4487    0.4585
4279.496    0.4305    0.4566
4279.521    0.5446    0.5618
4279.546    0.7158    0.7129
4279.572    0.8249    0.8327
4279.597    0.8584    0.8620
4279.622    0.7890    0.7989
4279.647    0.6422    0.6663
4279.672    0.4931    0.5131
4279.697    0.3946    0.3975
4279.723    0.3751    0.3582
4279.748    0.4235    0.4045
4279.773    0.5087    0.5007
4279.798    0.5656    0.5792
4279.823    0.5359    0.5798
4279.848    0.4615    0.5186
4279.873    0.4420    0.4816
4279.899    0.5206    0.5271
4279.924    0.6301    0.6080
4279.949    0.6720    0.6418
4279.974    0.6194    0.5972
4279.999    0.5172    0.5155
4280.024    0.4624    0.4678
4280.050    0.4896    0.5018
4280.075    0.5878    0.5977
4280.100    0.6955    0.6896
4280.125    0.7301    0.7142
4280.150    0.6819    0.6581
4280.175    0.5817    0.5653
4280.201    0.4983    0.5032
4280.226    0.4864    0.5238
4280.251    0.5540    0.6152
4280.276    0.6347    0.7186
4280.301    0.6654    0.7665
4280.326    0.6399    0.7290
4280.352    0.5816    0.6236
4280.377    0.5194    0.5174
4280.402    0.4848    0.4633
4280.427    0.4865    0.4747
4280.452    0.4974    0.5097
4280.477    0.4937    0.5155
4280.503    0.4876    0.4805
4280.528    0.4933    0.4496
4280.553    0.5186    0.4645
4280.578    0.5554    0.5216
4280.603    0.5828    0.5888
4280.628    0.6210    0.6574
4280.654    0.6950    0.7365
4280.679    0.7748    0.7998
4280.704    0.7786    0.8076
4280.729    0.7026    0.7398
4280.754    0.5961    0.6292
4280.779    0.5319    0.5440
4280.805    0.5594    0.5372
4280.830    0.6409    0.5974
4280.855    0.7026    0.6601
4280.880    0.6887    0.6691
4280.905    0.6399    0.6186
4280.930    0.5631    0.5465
4280.955    0.5213    0.4985
4280.981    0.5157    0.4955
4281.006    0.5406    0.5163
4281.031    0.5327    0.5117
4281.056    0.4595    0.4574
4281.081    0.3863    0.3970
4281.106    0.3966    0.4050
4281.132    0.5130    0.5150
4281.157    0.6866    0.6738
4281.182    0.8468    0.8192
4281.207    0.9333    0.9156
4281.232    0.9687    0.9632
4281.257    0.9754    0.9750
4281.283    0.9627    0.9528
4281.308    0.9084    0.8888
4281.333    0.7967    0.7918
4281.358    0.7160    0.7137
4281.383    0.7122    0.7152
4281.408    0.7874    0.7954
4281.434    0.8898    0.8964
4281.459    0.9535    0.9587
# 020441  91  4279.193  4281.458
4279.193    0.9719    0.9607
4279.219    0.9988    0.9766
4279.244    1.0083    0.9784
4279.269    1.0048    0.9723
4279.294    1.0002    0.9623
4279.319    1.0032    0.9519
4279.344    1.0035    0.9417
4279.370    0.9761    0.9175
4279.395    0.9114    0.8578
4279.420    0.7909    0.7489
4279.445    0.6324    0.6097
4279.470    0.4909    0.4932
4279.495    0.4352    0.4573
4279.520    0.5016    0.5226
4279.546    0.6461    0.6589
4279.571    0.7811    0.7829
4279.596    0.8304    0.8404
4279.621    0.7860    0.8087
4279.646    0.6883    0.7010
4279.671    0.5433    0.5576
4279.697    0.4246    0.4282
4279.722    0.3726    0.3668
4279.747    0.3973    0.3822
4279.772    0.4676    0.4548
4279.797    0.5172    0.5325
4279.822    0.5237    0.5591
4279.848    0.4697    0.5238
4279.873    0.4343    0.4857
4279.898    0.4790    0.5015
4279.923    0.5756    0.5629
4279.948    0.6433    0.6086
4279.973    0.6240    0.5933
4279.999    0.5434    0.5283
4280.024    0.4698    0.4761
4280.049    0.4678    0.4835
4280.074    0.5495    0.5535
4280.099    0.6506    0.6406
4280.124    0.7065    0.6849
4280.150    0.6841    0.6552
4280.175    0.6002    0.5792
4280.200    0.5174    0.5140
4280.225    0.4869    0.5093
4280.250    0.5258    0.5736
4280.275    0.5940    0.6680
4280.300    0.6383    0.7313
4280.326    0.6394    0.7199
4280.351    0.5882    0.6394
4280.376    0.5200    0.5358
4280.401    0.4760    0.4631
4280.426    0.4677    0.4486
4280.451    0.4757    0.4727
4280.477    0.4779    0.4900
4280.502    0.4795    0.4749
4280.527    0.4777    0.4488
4280.552    0.4965    0.4494
4280.577    0.5311    0.4893
4280.602    0.5525    0.5511
4280.628    0.5888    0.6223
4280.653    0.6518    0.6961
4280.678    0.7249    0.7628
4280.703    0.7509    0.7889
4280.728    0.7000    0.7485
4280.753    0.6107    0.6564
4280.779    0.5466    0.5634
4280.804    0.5440    0.5313
4280.829    0.6069    0.5640
4280.854    0.6671    0.6203
4280.879    0.6744    0.6457
4280.904    0.6359    0.6180
4280.930    0.5741    0.5549
4280.955    0.5214    0.5021
4280.980    0.5023    0.4834
4281.005    0.5143    0.4917
4281.030    0.5122    0.4929
4281.055    0.4593    0.4593
4281.080    0.3971    0.4094
4281.106    0.3901    0.4004
4281.131    0.4769    0.4736
4281.156    0.6324    0.6104
4281.181    0.7858    0.7589
4281.206    0.8898    0.8744
4281.231    0.9454    0.9419
4281.257    0.9712    0.9678
4281.282    0.9590    0.9561
4281.307    0.9110    0.9055
4281.332    0.8306    0.8222
4281.357    0.7415    0.7420
4281.382    0.7135    0.7171
4281.408    0.7659    0.7698
4281.433    0.8598    0.8584
4281.458    0.9341    0.9324
# 020719  91  4279.201  4281.465
4279.201    0.9621    0.9506
4279.226    0.9781    0.9654
4279.251    0.9899    0.9698
4279.276    0.9984    0.9672
4279.302    1.0039    0.9579
4279.327    0.9858    0.9408
4279.352    0.9508    0.9108
4279.377    0.8913    0.8624
4279.402    0.8065    0.7943
4279.427    0.7097    0.7155
4279.453    0.6262    0.6419
4279.478    0.5809    0.6021
4279.503    0.5788    0.6058
4279.528    0.6282    0.6474
4279.553    0.7011    0.7042
4279.578    0.7478    0.7466
4279.603    0.7516    0.7514
4279.629    0.7094    0.7104
4279.654    0.6350    0.6390
4279.679    0.5564    0.5613
4279.704    0.5005    0.5021
4279.729    0.4838    0.4768
4279.754    0.4948    0.4839
4279.780    0.5089    0.5099
4279.805    0.5148    0.5333
4279.830    0.5130    0.5450
4279.855    0.5195    0.5482
4279.880    0.5367    0.5531
4279.905    0.5614    0.5652
4279.931    0.5946    0.5801
4279.956    0.6077    0.5865
4279.981    0.5883    0.5821
4280.006    0.5733    0.5746
4280.031    0.5824    0.5769
4280.056    0.6035    0.5957
4280.082    0.6337    0.6259
4280.107    0.6719    0.6495
4280.132    0.6789    0.6551
4280.157    0.6561    0.6422
4280.182    0.6289    0.6237
4280.207    0.6034    0.6166
4280.232    0.6009    0.6297
4280.258    0.6165    0.6584
4280.283    0.6342    0.6823
4280.308    0.6389    0.6844
4280.333    0.6157    0.6572
4280.358    0.5855    0.6091
4280.383    0.5567    0.5581
4280.409    0.5246    0.5195
4280.434    0.5137    0.5022
4280.459    0.5096    0.4990
4280.484    0.5120    0.5014
4280.509    0.5219    0.5063
4280.534    0.5378    0.5177
4280.560    0.5556    0.5433
4280.585    0.5883    0.5828
4280.610    0.6368    0.6328
4280.635    0.6748    0.6844
4280.660    0.6966    0.7254
4280.685    0.7076    0.7447
4280.711    0.7037    0.7350
4280.736    0.6742    0.7016
4280.761    0.6417    0.6599
4280.786    0.6330    0.6283
4280.811    0.6380    0.6177
4280.836    0.6497    0.6243
4280.862    0.6630    0.6345
4280.887    0.6608    0.6333
4280.912    0.6380    0.6167
4280.937    0.6081    0.5902
4280.962    0.5766    0.5622
4280.987    0.5483    0.5374
4281.012    0.5244    0.5151
4281.038    0.4941    0.4936
4281.063    0.4762    0.4807
4281.088    0.4808    0.4881
4281.113    0.5204    0.5276
4281.138    0.6031    0.6001
4281.163    0.7070    0.6933
4281.189    0.7960    0.7903
4281.214    0.8670    0.8640
4281.239    0.9112    0.9076
4281.264    0.9224    0.9179
4281.289    0.8917    0.8993
4281.314    0.8527    0.8628
4281.340    0.8238    0.8232
4281.365    0.8011    0.8017
4281.390    0.8100    0.8069
4281.415    0.8354    0.8368
4281.440    0.8744    0.8782
4281.465    0.9110    0.9150
# 020741  91  4279.201  4281.465
4279.201    0.9838    0.9707
4279.226    0.9995    0.9775
4279.251    1.0051    0.9748
4279.276    1.0123    0.9667
4279.301    0.9972    0.9568
4279.326    0.9995    0.9471
4279.352    0.9888    0.9300
4279.377    0.9436    0.8884
4279.402    0.8537    0.8045
4279.427    0.7120    0.6817
4279.452    0.5569    0.5569
4279.477    0.4662    0.4851
4279.502    0.4836    0.5040
4279.528    0.5855    0.6086
4279.553    0.7176    0.7342
4279.578    0.8097    0.8205
4279.603    0.8217    0.8295
4279.628    0.7509    0.7584
4279.653    0.6199    0.6347
4279.679    0.4929    0.5000
4279.704    0.4164    0.4131
4279.729    0.4122    0.3951
4279.754    0.4578    0.4410
4279.779    0.5150    0.5122
4279.804    0.5328    0.5551
4279.830    0.4917    0.5411
4279.855    0.4505    0.5012
4279.880    0.4547    0.4926
4279.905    0.5332    0.5355
4279.930    0.6197    0.5925
4279.955    0.6377    0.6109
4279.981    0.5914    0.5748
4280.006    0.5281    0.5232
4280.031    0.4970    0.5064
4280.056    0.5405    0.5473
4280.081    0.6249    0.6229
4280.106    0.6928    0.6823
4280.131    0.7066    0.6856
4280.157    0.6592    0.6315
4280.182    0.5790    0.5662
4280.207    0.5223    0.5385
4280.232    0.5320    0.5725
4280.257    0.5932    0.6501
4280.282    0.6446    0.7219
4280.308    0.6578    0.7396
4280.333    0.6327    0.6868
4280.358    0.5657    0.5917
4280.383    0.5048    0.5030
4280.408    0.4798    0.4600
4280.433    0.4739    0.4646
4280.459    0.4831    0.4838
4280.484    0.4792    0.4825
4280.509    0.4790    0.4626
4280.534    0.4975    0.4546
4280.559    0.5291    0.4821
4280.584    0.5598    0.5398
4280.610    0.5884    0.6121
4280.635    0.6403    0.6839
4280.660    0.7026    0.7509
4280.685    0.7492    0.7918
4280.710    0.7332    0.7798
4280.735    0.6683    0.7129
4280.761    0.5954    0.6222
4280.786    0.5665    0.5681
4280.811    0.6021    0.5733
4280.836    0.6662    0.6186
4280.861    0.6958    0.6567
4280.886    0.6781    0.6533
4280.911    0.6245    0.6100
4280.937    0.5675    0.5537
4280.962    0.5357    0.5198
4280.987    0.5315    0.5119
4281.012    0.5306    0.5087
4281.037    0.4902    0.4825
4281.062    0.4252    0.4346
4281.088    0.3928    0.4060
4281.113    0.4420    0.4459
4281.138    0.5732    0.5571
4281.163    0.7251    0.7010
4281.188    0.8531    0.8297
4281.213    0.9341    0.9158
4281.239    0.9647    0.9585
4281.264    0.9636    0.9603
4281.289    0.9318    0.9249
4281.314    0.8566    0.8545
4281.339    0.7721    0.7720
4281.364    0.7239    0.7228
4281.390    0.7389    0.7422
4281.415    0.8134    0.8156
4281.440    0.8954    0.8972
4281.465    0.9497    0.9515
# 020752  91  4279.194  4281.459
4279.194    0.9766    0.9579
4279.219    0.9895    0.9710
4279.244    0.9954    0.9741
4279.269    1.0014    0.9714
4279.295    1.0048    0.9643
4279.320    1.0055    0.9528
4279.345    0.9806    0.9320
4279.370    0.9373    0.8933
4279.395    0.8646    0.8308
4279.420    0.7518    0.7482
4279.446    0.6476    0.6615
4279.471    0.5805    0.6067
4279.496    0.5748    0.6021
4279.521    0.6268    0.6477
4279.546    0.7140    0.7190
4279.571    0.7804    0.7793
4279.597    0.7930    0.7982
4279.622    0.7475    0.7631
4279.647    0.6705    0.6875
4279.672    0.5887    0.5985
4279.697    0.5316    0.5271
4279.722    0.5137    0.4951
4279.748    0.5263    0.5056
4279.773    0.5508    0.5390
4279.798    0.5581    0.5686
4279.823    0.5464    0.5781
4279.848    0.5388    0.5727
4279.873    0.5431    0.5712
4279.898    0.5690    0.5861
4279.924    0.6155    0.6121
4279.949    0.6458    0.6285
4279.974    0.6333    0.6259
4279.999    0.6177    0.6122
4280.024    0.6035    0.6069
4280.049    0.6136    0.6239
4280.075    0.6605    0.6605
4280.100    0.6995    0.6936
4280.125    0.7158    0.7044
4280.150    0.7073    0.6887
4280.175    0.6685    0.6615
4280.200    0.6304    0.6457
4280.226    0.6234    0.6574
4280.251    0.6491    0.6915
4280.276    0.6727    0.7263
4280.301    0.6872    0.7367
4280.326    0.6739    0.7106
4280.351    0.6310    0.6554
4280.377    0.5813    0.5914
4280.402    0.5506    0.5474
4280.427    0.5394    0.5293
4280.452    0.5364    0.5286
4280.477    0.5405    0.5311
4280.502    0.5506    0.5316
4280.528    0.5685    0.5377
4280.553    0.5871    0.5595
4280.578    0.6114    0.6008
4280.603    0.6513    0.6554
4280.628    0.7021    0.7129
4280.653    0.7377    0.7612
4280.679    0.7600    0.7885
4280.704    0.7492    0.7827
4280.729    0.7175    0.7466
4280.754    0.6812    0.6969
4280.779    0.6479    0.6578
4280.804    0.6604    0.6460
4280.829    0.6944    0.6590
4280.855    0.7176    0.6790
4280.880    0.7147    0.6841
4280.905    0.6845    0.6680
4280.930    0.6474    0.6383
4280.955    0.6364    0.6076
4280.980    0.6017    0.5828
4281.006    0.5728    0.5594
4281.031    0.5395    0.5331
4281.056    0.5007    0.5070
4281.081    0.4910    0.4979
4281.106    0.5247    0.5255
4281.131    0.5940    0.5961
4281.157    0.6963    0.6994
4281.182    0.8078    0.8004
4281.207    0.8859    0.8802
4281.232    0.9339    0.9279
4281.257    0.9480    0.9415
4281.282    0.9175    0.9251
4281.308    0.8796    0.8851
4281.333    0.8441    0.8406
4281.358    0.8117    0.8110
4281.383    0.8162    0.8111
4281.408    0.8416    0.8414
4281.433    0.8786    0.8867
4281.459    0.9219    0.9288
# 021165  91  4279.201  4281.465
4279.201    1.0030    0.9829
4279.226    1.0137    0.9874
4279.251    1.0062    0.9858
4279.276    1.0144    0.9799
4279.301    1.0165    0.9727
4279.327    1.0113    0.9661
4279.352    1.0018    0.9557
4279.377    0.9612    0.9230
4279.402    0.8890    0.8468
4279.427    0.7609    0.7246
4279.452    0.5980    0.5927
4279.477    0.4967    0.5153
4279.503    0.5102    0.5426
4279.528    0.6339    0.6569
4279.553    0.7898    0.7896
4279.578    0.8786    0.8740
4279.603    0.8682    0.8778
4279.628    0.7851    0.8002
4279.654    0.6500    0.6598
4279.679    0.5045    0.5170
4279.704    0.4243    0.4212
4279.729    0.4240    0.4063
4279.754    0.4888    0.4712
4279.779    0.5777    0.5748
4279.805    0.6260    0.6491
4279.830    0.6006    0.6424
4279.855    0.5375    0.5920
4279.880    0.5332    0.5750
4279.905    0.6140    0.6212
4279.930    0.6984    0.6797
4279.956    0.7073    0.6845
4279.981    0.6470    0.6249
4280.006    0.5587    0.5506
4280.031    0.5119    0.5240
4280.056    0.5546    0.5728
4280.081    0.6627    0.6673
4280.107    0.7523    0.7442
4280.132    0.7665    0.7477
4280.157    0.7068    0.6836
4280.182    0.6138    0.5999
4280.207    0.5489    0.5582
4280.232    0.5541    0.5922
4280.258    0.6200    0.6868
4280.283    0.6947    0.7730
4280.308    0.7259    0.7998
4280.333    0.6976    0.7532
4280.358    0.6371    0.6622
4280.383    0.5848    0.5802
4280.408    0.5682    0.5518
4280.434    0.5857    0.5785
4280.459    0.6020    0.6111
4280.484    0.5961    0.6067
4280.509    0.5933    0.5700
4280.534    0.6037    0.5448
4280.559    0.6281    0.5632
4280.585    0.6485    0.6166
4280.610    0.6653    0.6742
4280.635    0.7096    0.7347
4280.660    0.7698    0.7984
4280.685    0.8128    0.8410
4280.710    0.7892    0.8279
4280.736    0.7057    0.7468
4280.761    0.6139    0.6439
4280.786    0.5841    0.5817
4280.811    0.6262    0.5965
4280.836    0.7053    0.6627
4280.861    0.7485    0.7173
4280.887    0.7269    0.7138
4280.912    0.6645    0.6580
4280.937    0.5961    0.5916
4280.962    0.5648    0.5550
4280.987    0.5768    0.5607
4281.012    0.6019    0.5813
4281.038    0.5829    0.5698
4281.063    0.5099    0.5145
4281.088    0.4555    0.4680
4281.113    0.4911    0.4959
4281.138    0.6206    0.6065
4281.163    0.7736    0.7492
4281.188    0.8861    0.8686
4281.214    0.9460    0.9438
4281.239    0.9712    0.9759
4281.264    0.9741    0.9799
4281.289    0.9585    0.9574
4281.314    0.9070    0.9032
4281.339    0.8343    0.8312
4281.365    0.7832    0.7834
4281.390    0.7984    0.8015
4281.415    0.8706    0.8678
4281.440    0.9376    0.9352
4281.465    0.9727    0.9748
# 021172  91  4279.193  4281.457
4279.193    0.9963    0.9786
4279.218    1.0141    0.9856
4279.243    1.0167    0.9842
4279.268    1.0134    0.9766
4279.294    1.0151    0.9649
4279.319    1.0193    0.9561
4279.344    1.0051    0.9486
4279.369    0.9748    0.9226
4279.394    0.8947    0.8476
4279.419    0.7561    0.7129
4279.445    0.5744    0.5476
4279.470    0.4300    0.4409
4279.495    0.4179    0.4482
4279.520    0.5444    0.5679
4279.545    0.7178    0.7293
4279.570    0.8537    0.8470
4279.596    0.8857    0.8722
4279.621    0.7943    0.7971
4279.646    0.6279    0.6495
4279.671    0.4612    0.4850
4279.696    0.3591    0.3661
4279.721    0.3428    0.3306
4279.747    0.3999    0.3866
4279.772    0.5026    0.4988
4279.797    0.5668    0.5946
4279.822    0.5485    0.6030
4279.847    0.4757    0.5374
4279.872    0.4481    0.4955
4279.897    0.5348    0.5389
4279.923    0.6443    0.6204
4279.948    0.6745    0.6411
4279.973    0.6070    0.5782
4279.998    0.4907    0.4821
4280.023    0.4213    0.4299
4280.048    0.4556    0.4675
4280.074    0.5696    0.5801
4280.099    0.6923    0.6828
4280.124    0.7354    0.7081
4280.149    0.6786    0.6424
4280.174    0.5590    0.5360
4280.199    0.4642    0.4659
4280.225    0.4508    0.4879
4280.250    0.5309    0.5917
4280.275    0.6153    0.7096
4280.300    0.6536    0.7644
4280.325    0.6381    0.7253
4280.350    0.5865    0.6216
4280.375    0.5183    0.5164
4280.401    0.4893    0.4686
4280.426    0.4973    0.4926
4280.451    0.5216    0.5352
4280.476    0.5181    0.5396
4280.501    0.5061    0.4988
4280.526    0.5138    0.4587
4280.552    0.5374    0.4680
4280.577    0.5592    0.5190
4280.602    0.5735    0.5776
4280.627    0.6119    0.6415
4280.652    0.6950    0.7233
4280.677    0.7759    0.7963
4280.703    0.7766    0.8070
4280.728    0.6809    0.7298
4280.753    0.5603    0.6046
4280.778    0.5051    0.5105
4280.803    0.5377    0.5059
4280.828    0.6180    0.5774
4280.854    0.6898    0.6537
4280.879    0.6823    0.6613
4280.904    0.6028    0.5998
4280.929    0.5237    0.5169
4280.954    0.4812    0.4655
4280.979    0.4940    0.4690
4281.004    0.5333    0.5072
4281.030    0.5433    0.5235
4281.055    0.4779    0.4780
4281.080    0.3959    0.4133
4281.105    0.4080    0.4146
4281.130    0.5322    0.5161
4281.155    0.7055    0.6744
4281.181    0.8420    0.8266
4281.206    0.9318    0.9224
4281.231    0.9649    0.9683
4281.256    0.9770    0.9793
4281.281    0.9676    0.9581
4281.306    0.9041    0.8915
4281.332    0.7901    0.7791
4281.357    0.6887    0.6904
4281.382    0.6921    0.6949
4281.407    0.7856    0.7885
4281.432    0.8876    0.8962
4281.457    0.9495    0.9621
# 022203  91  4279.201  4281.465
4279.201    0.9759    0.9627
4279.226    0.9959    0.9739
4279.251    0.9988    0.9741
4279.276    1.0000    0.9681
4279.301    1.0116    0.9590
4279.326    1.0074    0.9467
4279.352    0.9865    0.9234
4279.377    0.9245    0.8774
4279.402    0.8389    0.7978
4279.427    0.7175    0.6909
4279.452    0.5801    0.5859
4279.477    0.4999    0.5241
4279.502    0.5083    0.5338
4279.528    0.5974    0.6126
4279.553    0.7102    0.7130
4279.578    0.7741    0.7860
4279.603    0.7809    0.7962
4279.628    0.7258    0.7372
4279.653    0.6131    0.6310
4279.679    0.5032    0.5126
4279.704    0.4317    0.4326
4279.729    0.4183    0.4095
4279.754    0.4548    0.4401
4279.779    0.4990    0.4951
4279.804    0.5103    0.5353
4279.830    0.4968    0.5393
4279.855    0.4727    0.5216
4279.880    0.4818    0.5164
4279.905    0.5343    0.5393
4279.930    0.5932    0.5717
4279.955    0.6142    0.5828
4279.981    0.5832    0.5595
4280.006    0.5306    0.5255
4280.031    0.5093    0.5149
4280.056    0.5433    0.5451
4280.081    0.6088    0.6023
4280.106    0.6668    0.6501
4280.131    0.6798    0.6578
4280.157    0.6396    0.6213
4280.182    0.5802    0.5728
4280.207    0.5374    0.5498
4280.232    0.5418    0.5729
4280.257    0.5833    0.6312
4280.282    0.6183    0.6882
4280.308    0.6342    0.7062
4280.333    0.6128    0.6691
4280.358    0.5594    0.5961
4280.383    0.5217    0.5230
4280.408    0.5054    0.4798
4280.433    0.4769    0.4718
4280.459    0.4786    0.4798
4280.484    0.4843    0.4808
4280.509    0.4918    0.4724
4280.534    0.4991    0.4705
4280.559    0.5231    0.4916
4280.584    0.5555    0.5373
4280.610    0.5888    0.6012
4280.635    0.6334    0.6676
4280.660    0.6950    0.7273
4280.685    0.7316    0.7614
4280.710    0.7132    0.7516
4280.735    0.6580    0.6976
4280.761    0.5990    0.6230
4280.786    0.5750    0.5737
4280.811    0.5957    0.5689
4280.836    0.6355    0.5976
4280.861    0.6637    0.6265
4280.886    0.6546    0.6272
4280.911    0.6148    0.5962
4280.937    0.5647    0.5504
4280.962    0.5335    0.5165
4280.987    0.5216    0.5005
4281.012    0.5064    0.4906
4281.037    0.4781    0.4705
4281.062    0.4363    0.4419
4281.088    0.4175    0.4300
4281.113    0.4576    0.4672
4281.138    0.5694    0.5595
4281.163    0.7066    0.6833
4281.188    0.8205    0.8024
4281.213    0.9030    0.8908
4281.239    0.9410    0.9395
4281.264    0.9419    0.9460
4281.289    0.9177    0.9158
4281.314    0.8561    0.8570
4281.339    0.7974    0.7909
4281.364    0.7487    0.7501
4281.390    0.7558    0.7600
4281.415    0.8097    0.8141
4281.440    0.8815    0.8821
4281.465    0.9296    0.9341
# 023530  91  4279.202  4281.466
4279.202    0.9851    0.9804
4279.227    0.9936    0.9854
4279.252    1.0007    0.9820
4279.277    1.0014    0.9725
4279.302    1.0048    0.9603
4279.327    1.0023    0.9513
4279.353    0.9929    0.9386
4279.378    0.9601    0.8952
4279.403    0.8557    0.7909
4279.428    0.6853    0.6304
4279.453    0.4958    0.4705
4279.478    0.3859    0.3889
4279.503    0.4183    0.4310
4279.529    0.5713    0.5822
4279.554    0.7560    0.7470
4279.579    0.8668    0.8472
4279.604    0.8582    0.8437
4279.629    0.7279    0.7399
4279.654    0.5489    0.5739
4279.680    0.3937    0.4066
4279.705    0.3051    0.3102
4279.730    0.3061    0.2994
4279.755    0.3722    0.3707
4279.780    0.4786    0.4912
4279.805    0.5578    0.5836
4279.831    0.5263    0.5766
4279.856    0.4520    0.5083
4279.881    0.4571    0.4896
4279.906    0.5631    0.5554
4279.931    0.6540    0.6242
4279.956    0.6391    0.6098
4279.982    0.5336    0.5099
4280.007    0.4078    0.4078
4280.032    0.3643    0.3751
4280.057    0.4300    0.4392
4280.082    0.5580    0.5617
4280.107    0.6750    0.6590
4280.133    0.6934    0.6605
4280.158    0.6015    0.5692
4280.183    0.4725    0.4561
4280.208    0.3890    0.4017
4280.233    0.4041    0.4475
4280.258    0.4981    0.5703
4280.284    0.5825    0.6944
4280.309    0.6052    0.7288
4280.334    0.5781    0.6634
4280.359    0.5193    0.5488
4280.384    0.4680    0.4582
4280.409    0.4630    0.4406
4280.435    0.4891    0.4873
4280.460    0.5079    0.5313
4280.485    0.5005    0.5229
4280.510    0.4834    0.4718
4280.535    0.4848    0.4333
4280.560    0.5006    0.4451
4280.586    0.5122    0.4899
4280.611    0.5214    0.5386
4280.636    0.5742    0.6077
4280.661    0.6806    0.7026
4280.686    0.7456    0.7754
4280.711    0.7181    0.7663
4280.737    0.6059    0.6608
4280.762    0.4903    0.5283
4280.787    0.4522    0.4507
4280.812    0.5168    0.4700
4280.837    0.6157    0.5523
4280.862    0.6627    0.6160
4280.888    0.6237    0.5997
4280.913    0.5252    0.5193
4280.938    0.4420    0.4365
4280.963    0.4195    0.4014
4280.988    0.4505    0.4255
4281.013    0.4967    0.4749
4281.039    0.4999    0.4852
4281.064    0.4260    0.4295
4281.089    0.3509    0.3714
4281.114    0.3911    0.3955
4281.139    0.5488    0.5184
4281.164    0.7316    0.6869
4281.190    0.8722    0.8395
4281.215    0.9489    0.9298
4281.240    0.9743    0.9698
4281.265    0.9727    0.9748
4281.290    0.9421    0.9428
4281.315    0.8620    0.8580
4281.341    0.7354    0.7316
4281.366    0.6501    0.6554
4281.391    0.6952    0.6933
4281.416    0.8177    0.8104
4281.441    0.9084    0.9175
4281.466    0.9521    0.9719
# 025002  91  4279.201  4281.466
4279.201    0.9892    0.9777
4279.226    1.0021    0.9827
4279.252    1.0051    0.9804
4279.277    1.0032    0.9748
4279.302    1.0058    0.9667
4279.327    1.0000    0.9541
4279.352    0.9647    0.9268
4279.377    0.9093    0.8716
4279.403    0.8095    0.7775
4279.428    0.6879    0.6674
4279.453    0.5719    0.5769
4279.478    0.5204    0.5469
4279.503    0.5723    0.5921
4279.528    0.6828    0.6875
4279.554    0.7858    0.7858
4279.579    0.8337    0.8316
4279.604    0.8072    0.8078
4279.629    0.7102    0.7216
4279.654    0.5922    0.6034
4279.679    0.4909    0.4958
4279.704    0.4414    0.4365
4279.730    0.4584    0.4434
4279.755    0.5132    0.5006
4279.780    0.5636    0.5673
4279.805    0.5770    0.6024
4279.830    0.5511    0.5973
4279.855    0.5316    0.5813
4279.881    0.5642    0.5901
4279.906    0.6278    0.6232
4279.931    0.6673    0.6468
4279.956    0.6555    0.6328
4279.981    0.6052    0.5882
4280.006    0.5512    0.5495
4280.032    0.5492    0.5534
4280.057    0.5981    0.6034
4280.082    0.6756    0.6680
4280.107    0.7173    0.7047
4280.132    0.6981    0.6907
4280.157    0.6454    0.6394
4280.183    0.5838    0.5890
4280.208    0.5590    0.5821
4280.233    0.5848    0.6256
4280.258    0.6383    0.6934
4280.283    0.6764    0.7427
4280.308    0.6784    0.7417
4280.334    0.6352    0.6866
4280.359    0.5951    0.6124
4280.384    0.5687    0.5571
4280.409    0.5577    0.5419
4280.434    0.5623    0.5563
4280.459    0.5675    0.5706
4280.485    0.5748    0.5649
4280.510    0.5808    0.5493
4280.535    0.5864    0.5479
4280.560    0.6056    0.5737
4280.585    0.6337    0.6207
4280.610    0.6694    0.6778
4280.636    0.7176    0.7389
4280.661    0.7621    0.7858
4280.686    0.7755    0.8000
4280.711    0.7349    0.7672
4280.736    0.6677    0.6984
4280.761    0.6101    0.6299
4280.786    0.6114    0.5994
4280.812    0.6476    0.6177
4280.837    0.6963    0.6569
4280.862    0.7115    0.6783
4280.887    0.6761    0.6621
4280.912    0.6308    0.6187
4280.937    0.5869    0.5756
4280.963    0.5687    0.5534
4280.988    0.5675    0.5521
4281.013    0.5631    0.5487
4281.038    0.5292    0.5259
4281.063    0.4882    0.4953
4281.088    0.4822    0.4928
4281.114    0.5493    0.5500
4281.139    0.6640    0.6554
4281.164    0.7834    0.7745
4281.189    0.8863    0.8730
4281.214    0.9419    0.9354
4281.239    0.9559    0.9621
4281.265    0.9537    0.9568
4281.290    0.9209    0.9232
4281.315    0.8660    0.8708
4281.340    0.8196    0.8222
4281.365    0.8052    0.8056
4281.390    0.8366    0.8316
4281.416    0.8890    0.8865
4281.441    0.9384    0.9369
4281.466    0.9645    0.9665
# 025414  91  4279.202  4281.466
4279.202    0.9936    0.9757
4279.227    0.9947    0.9802
4279.252    1.0051    0.9750
4279.277    1.0106    0.9623
4279.302    1.0127    0.9469
4279.327    1.0067    0.9367
4279.353    0.9845    0.9253
4279.378    0.9510    0.8853
4279.403    0.8492    0.7870
4279.428    0.6808    0.6337
4279.453    0.4980    0.4775
4279.478    0.3852    0.3935
4279.504    0.4053    0.4329
4279.529    0.5607    0.5727
4279.554    0.7393    0.7338
4279.579    0.8383    0.8352
4279.604    0.8348    0.8370
4279.629    0.7321    0.7410
4279.655    0.5669    0.5774
4279.680    0.4135    0.4229
4279.705    0.3279    0.3270
4279.730    0.3224    0.3145
4279.755    0.3873    0.3802
4279.780    0.4738    0.4844
4279.806    0.5169    0.5536
4279.831    0.4781    0.5293
4279.856    0.4021    0.4602
4279.881    0.4107    0.4444
4279.906    0.5079    0.5119
4279.931    0.6079    0.5895
4279.956    0.6327    0.5944
4279.982    0.5453    0.5163
4280.007    0.4353    0.4275
4280.032    0.3866    0.3990
4280.057    0.4564    0.4589
4280.082    0.5817    0.5712
4280.107    0.6822    0.6583
4280.133    0.6470    0.6571
4280.158    0.5878    0.5728
4280.183    0.4887    0.4714
4280.208    0.4143    0.4262
4280.233    0.4270    0.4734
4280.258    0.5118    0.5882
4280.284    0.5878    0.6998
4280.309    0.6070    0.7269
4280.334    0.5735    0.6595
4280.359    0.5090    0.5416
4280.384    0.4496    0.4415
4280.409    0.4291    0.4079
4280.435    0.4389    0.4357
4280.460    0.4513    0.4667
4280.485    0.4425    0.4571
4280.510    0.4272    0.4163
4280.535    0.4433    0.3926
4280.560    0.4772    0.4184
4280.586    0.5000    0.4784
4280.611    0.5218    0.5408
4280.636    0.5809    0.6153
4280.661    0.6742    0.7060
4280.686    0.7398    0.7732
4280.711    0.7152    0.7644
4280.737    0.6087    0.6667
4280.762    0.5022    0.5441
4280.787    0.4694    0.4720
4280.812    0.5291    0.4881
4280.837    0.6194    0.5603
4280.862    0.6631    0.6149
4280.887    0.6268    0.6016
4280.913    0.5403    0.5286
4280.938    0.4671    0.4540
4280.963    0.4416    0.4198
4280.988    0.4634    0.4343
4281.013    0.4911    0.4638
4281.038    0.4707    0.4544
4281.064    0.3841    0.3908
4281.089    0.3234    0.3410
4281.114    0.3700    0.3773
4281.139    0.5339    0.5087
4281.164    0.7161    0.6806
4281.189    0.8620    0.8287
4281.215    0.9441    0.9249
4281.240    0.9676    0.9658
4281.265    0.9741    0.9692
4281.290    0.9367    0.9318
4281.315    0.8521    0.8408
4281.340    0.7273    0.7176
4281.366    0.6347    0.6391
4281.391    0.6693    0.6770
4281.416    0.7949    0.7941
4281.441    0.9041    0.9053
4281.466    0.9581    0.9652
# 025670  91  4279.202  4281.467
4279.202    1.0048    0.9804
4279.227    1.0090    0.9820
4279.252    1.0134    0.9759
4279.277    1.0146    0.9638
4279.303    1.0137    0.9504
4279.328    1.0177    0.9434
4279.353    0.9986    0.9335
4279.378    0.9484    0.8933
4279.403    0.8420    0.7954
4279.428    0.6773    0.6458
4279.454    0.4970    0.4935
4279.479    0.4048    0.4294
4279.504    0.4593    0.4883
4279.529    0.6249    0.6359
4279.554    0.7878    0.7863
4279.579    0.8680    0.8678
4279.605    0.8580    0.8506
4279.630    0.7318    0.7442
4279.655    0.5668    0.5872
4279.680    0.4309    0.4401
4279.705    0.3628    0.3571
4279.730    0.3784    0.3617
4279.756    0.4590    0.4474
4279.781    0.5474    0.5531
4279.806    0.5622    0.6003
4279.831    0.4910    0.5548
4279.856    0.4228    0.4825
4279.881    0.4549    0.4819
4279.907    0.5719    0.5657
4279.932    0.6679    0.6393
4279.957    0.6639    0.6330
4279.982    0.5739    0.5559
4280.007    0.4789    0.4765
4280.032    0.4512    0.4645
4280.057    0.5259    0.5381
4280.083    0.6548    0.6539
4280.108    0.7384    0.7224
4280.133    0.7350    0.7024
4280.158    0.6455    0.6129
4280.183    0.5310    0.5204
4280.208    0.4758    0.4925
4280.234    0.5028    0.5581
4280.259    0.5913    0.6725
4280.284    0.6495    0.7610
4280.309    0.6521    0.7672
4280.334    0.6146    0.6880
4280.359    0.5460    0.5694
4280.385    0.4872    0.4744
4280.410    0.4789    0.4554
4280.435    0.4861    0.4902
4280.460    0.4955    0.5175
4280.485    0.4955    0.4983
4280.510    0.4853    0.4535
4280.536    0.5020    0.4395
4280.561    0.5386    0.4837
4280.586    0.5649    0.5532
4280.611    0.5924    0.6197
4280.636    0.6518    0.6923
4280.661    0.7355    0.7721
4280.687    0.7852    0.8205
4280.712    0.7497    0.7896
4280.737    0.6396    0.6861
4280.762    0.5373    0.5699
4280.787    0.5254    0.5163
4280.812    0.5968    0.5525
4280.838    0.6820    0.6347
4280.863    0.7155    0.6795
4280.888    0.6770    0.6540
4280.913    0.5932    0.5812
4280.938    0.5314    0.5119
4280.963    0.5129    0.4848
4280.989    0.5309    0.5038
4281.014    0.5436    0.5250
4281.039    0.5079    0.4967
4281.064    0.4165    0.4234
4281.089    0.3702    0.3817
4281.114    0.4387    0.4397
4281.140    0.6062    0.5921
4281.165    0.7755    0.7561
4281.190    0.8892    0.8798
4281.215    0.9557    0.9489
4281.240    0.9779    0.9763
4281.265    0.9752    0.9741
4281.290    0.9526    0.9373
4281.316    0.8704    0.8517
4281.341    0.7567    0.7511
4281.366    0.7005    0.7042
4281.391    0.7444    0.7528
4281.416    0.8492    0.8543
4281.441    0.9395    0.9382
4281.467    0.9870    0.9786
# 026381  91  4279.202  4281.467
4279.202    0.9851    0.9779
4279.227    0.9988    0.9858
4279.252    0.9995    0.9856
4279.277    0.9968    0.9806
4279.302    0.9972    0.9727
4279.328    0.9936    0.9645
4279.353    0.9854    0.9510
4279.378    0.9579    0.9131
4279.403    0.8752    0.8253
4279.428    0.7293    0.6845
4279.453    0.5558    0.5324
4279.479    0.4268    0.4373
4279.504    0.4359    0.4586
4279.529    0.5689    0.5792
4279.554    0.7405    0.7306
4279.579    0.8344    0.8352
4279.604    0.8395    0.8496
4279.630    0.7714    0.7638
4279.655    0.6165    0.6138
4279.680    0.4460    0.4551
4279.705    0.3432    0.3467
4279.730    0.3261    0.3194
4279.755    0.3859    0.3760
4279.781    0.4956    0.4958
4279.806    0.5856    0.6024
4279.831    0.5958    0.6317
4279.856    0.5398    0.5912
4279.881    0.5201    0.5645
4279.906    0.5969    0.6015
4279.932    0.6839    0.6537
4279.957    0.6812    0.6408
4279.982    0.5865    0.5553
4280.007    0.4645    0.4528
4280.032    0.3977    0.4042
4280.057    0.4336    0.4459
4280.083    0.5609    0.5590
4280.108    0.6806    0.6595
4280.133    0.6992    0.6817
4280.158    0.6530    0.6133
4280.183    0.5302    0.5064
4280.208    0.4269    0.4380
4280.234    0.4209    0.4621
4280.259    0.5029    0.5666
4280.284    0.5929    0.6838
4280.309    0.6265    0.7372
4280.334    0.6112    0.6990
4280.359    0.5630    0.6027
4280.385    0.5130    0.5111
4280.410    0.5069    0.4870
4280.435    0.5405    0.5289
4280.460    0.5766    0.5855
4280.485    0.5813    0.5990
4280.510    0.5634    0.5610
4280.536    0.5598    0.5149
4280.561    0.5679    0.5083
4280.586    0.5660    0.5339
4280.611    0.5685    0.5706
4280.636    0.6156    0.6252
4280.661    0.6939    0.7050
4280.687    0.7494    0.7777
4280.712    0.7492    0.7811
4280.737    0.6468    0.7000
4280.762    0.5295    0.5765
4280.787    0.4736    0.4881
4280.812    0.5184    0.4876
4280.838    0.6193    0.5613
4280.863    0.6756    0.6292
4280.888    0.6412    0.6310
4280.913    0.5585    0.5662
4280.938    0.4836    0.4848
4280.963    0.4504    0.4395
4280.989    0.4712    0.4534
4281.014    0.5248    0.5034
4281.039    0.5339    0.5335
4281.064    0.4948    0.5047
4281.089    0.4361    0.4504
4281.114    0.4474    0.4491
4281.140    0.5678    0.5425
4281.165    0.7301    0.6874
4281.190    0.8614    0.8249
4281.215    0.9358    0.9177
4281.240    0.9676    0.9632
4281.265    0.9703    0.9732
4281.291    0.9423    0.9471
4281.316    0.8728    0.8738
4281.341    0.7635    0.7621
4281.366    0.6722    0.6764
4281.391    0.6866    0.6874
4281.416    0.7945    0.7860
4281.442    0.8978    0.8983
4281.467    0.9537    0.9618
# 027435  91  4279.201  4281.466
4279.201    1.0025    0.9811
4279.226    1.0074    0.9872
4279.251    1.0097    0.9858
4279.277    1.0111    0.9797
4279.302    1.0053    0.9716
4279.327    1.0023    0.9643
4279.352    0.9970    0.9535
4279.377    0.9694    0.9202
4279.402    0.8849    0.8402
4279.428    0.7439    0.7034
4279.453    0.5785    0.5595
4279.478    0.4622    0.4733
4279.503    0.4704    0.4950
4279.528    0.5935    0.6132
4279.553    0.7574    0.7586
4279.579    0.8744    0.8590
4279.604    0.8600    0.8676
4279.629    0.7807    0.7876
4279.654    0.6368    0.6445
4279.679    0.4729    0.4902
4279.704    0.3784    0.3826
4279.729    0.3680    0.3570
4279.755    0.4337    0.4204
4279.780    0.5359    0.5325
4279.805    0.6030    0.6232
4279.830    0.5859    0.6334
4279.855    0.5234    0.5841
4279.880    0.5178    0.5601
4279.906    0.5992    0.6074
4279.931    0.6920    0.6677
4279.956    0.7021    0.6677
4279.981    0.6187    0.5951
4280.006    0.5077    0.5032
4280.031    0.4513    0.4623
4280.057    0.4972    0.5111
4280.082    0.6139    0.6166
4280.107    0.7180    0.7070
4280.132    0.7306    0.7214
4280.157    0.6789    0.6542
4280.182    0.5723    0.5555
4280.208    0.4865    0.4964
4280.233    0.4861    0.5265
4280.258    0.5642    0.6269
4280.283    0.6498    0.7318
4280.308    0.6841    0.7745
4280.333    0.6578    0.7328
4280.359    0.6021    0.6340
4280.384    0.5539    0.5474
4280.409    0.5378    0.5195
4280.434    0.5577    0.5523
4280.459    0.5840    0.5959
4280.484    0.5871    0.5991
4280.510    0.5745    0.5574
4280.535    0.5739    0.5216
4280.560    0.5917    0.5292
4280.585    0.6087    0.5713
4280.610    0.6183    0.6222
4280.635    0.6586    0.6817
4280.660    0.7393    0.7546
4280.686    0.7947    0.8136
4280.711    0.7773    0.8087
4280.736    0.6879    0.7293
4280.761    0.5859    0.6149
4280.786    0.5343    0.5370
4280.811    0.5708    0.5421
4280.837    0.6575    0.6138
4280.862    0.7155    0.6759
4280.887    0.6945    0.6756
4280.912    0.6173    0.6145
4280.937    0.5436    0.5384
4280.962    0.5102    0.4956
4280.988    0.5254    0.5059
4281.013    0.5605    0.5425
4281.038    0.5585    0.5506
4281.063    0.4970    0.5040
4281.088    0.4342    0.4487
4281.113    0.4615    0.4611
4281.139    0.5875    0.5695
4281.164    0.7466    0.7180
4281.189    0.8670    0.8484
4281.214    0.9343    0.9318
4281.239    0.9658    0.9710
4281.264    0.9689    0.9797
4281.290    0.9548    0.9596
4281.315    0.9055    0.9049
4281.340    0.8276    0.8253
4281.365    0.7681    0.7677
4281.390    0.7779    0.7800
4281.415    0.8555    0.8515
4281.441    0.9326    0.9303
4281.466    0.9661    0.9739
# 029432  91  4279.196  4281.462
4279.196    0.9748    0.9632
4279.222    1.0000    0.9815
4279.247    1.0055    0.9854
4279.272    1.0051    0.9820
4279.297    1.0095    0.9743
4279.322    1.0100    0.9652
4279.347    1.0055    0.9574
4279.373    0.9943    0.9415
4279.398    0.9447    0.8954
4279.423    0.8463    0.7974
4279.448    0.6880    0.6561
4279.473    0.5297    0.5211
4279.498    0.4405    0.4598
4279.524    0.4850    0.5127
4279.549    0.6328    0.6460
4279.574    0.7802    0.7845
4279.599    0.8698    0.8612
4279.624    0.8356    0.8464
4279.650    0.7269    0.7406
4279.675    0.5805    0.5888
4279.700    0.4380    0.4457
4279.725    0.3672    0.3623
4279.750    0.3786    0.3632
4279.775    0.4500    0.4396
4279.801    0.5399    0.5493
4279.826    0.5810    0.6104
4279.851    0.5395    0.5917
4279.876    0.4828    0.5406
4279.901    0.5054    0.5369
4279.926    0.5976    0.5936
4279.952    0.6772    0.6468
4279.977    0.6622    0.6302
4280.002    0.5756    0.5535
4280.027    0.4759    0.4771
4280.052    0.4484    0.4634
4280.077    0.5180    0.5297
4280.103    0.6352    0.6378
4280.128    0.7249    0.7060
4280.153    0.7238    0.6929
4280.178    0.6399    0.6122
4280.203    0.5315    0.5234
4280.228    0.4752    0.4916
4280.254    0.5030    0.5474
4280.279    0.5810    0.6536
4280.304    0.6504    0.7415
4280.329    0.6647    0.7560
4280.354    0.6269    0.6917
4280.379    0.5677    0.5902
4280.405    0.5214    0.5099
4280.430    0.5150    0.4969
4280.455    0.5342    0.5322
4280.480    0.5517    0.5626
4280.505    0.5454    0.5504
4280.530    0.5349    0.5103
4280.556    0.5478    0.4892
4280.581    0.5678    0.5142
4280.606    0.5860    0.5656
4280.631    0.6076    0.6236
4280.656    0.6628    0.6917
4280.681    0.7333    0.7654
4280.707    0.7725    0.8093
4280.732    0.7362    0.7805
4280.757    0.6353    0.6849
4280.782    0.5405    0.5756
4280.807    0.5264    0.5212
4280.832    0.5901    0.5489
4280.858    0.6722    0.6233
4280.883    0.7023    0.6683
4280.908    0.6589    0.6482
4280.933    0.5844    0.5801
4280.958    0.5217    0.5120
4280.984    0.5032    0.4835
4281.009    0.5244    0.5010
4281.034    0.5464    0.5258
4281.059    0.5201    0.5114
4281.084    0.4445    0.4562
4281.109    0.4071    0.4204
4281.135    0.4704    0.4695
4281.160    0.6199    0.5972
4281.185    0.7804    0.7485
4281.210    0.8950    0.8704
4281.235    0.9469    0.9432
4281.260    0.9752    0.9741
4281.286    0.9694    0.9739
4281.311    0.9404    0.9408
4281.336    0.8772    0.8722
4281.361    0.7929    0.7910
4281.386    0.7494    0.7513
4281.411    0.7861    0.7858
4281.437    0.8676    0.8696
4281.462    0.9432    0.9406
# 031965  91  4279.195  4281.459
4279.195    0.9931    0.9732
4279.220    0.9963    0.9822
4279.245    1.0037    0.9815
4279.270    1.0148    0.9743
4279.295    1.0257    0.9629
4279.320    1.0151    0.9532
4279.346    1.0032    0.9458
4279.371    0.9820    0.9245
4279.396    0.9139    0.8614
4279.421    0.7918    0.7418
4279.446    0.6180    0.5907
4279.471    0.4652    0.4729
4279.497    0.4339    0.4552
4279.522    0.5325    0.5517
4279.547    0.6978    0.7031
4279.572    0.8343    0.8270
4279.597    0.8790    0.8692
4279.622    0.8190    0.8162
4279.648    0.6708    0.6811
4279.673    0.5065    0.5241
4279.698    0.3991    0.4010
4279.723    0.3617    0.3532
4279.748    0.3973    0.3901
4279.773    0.4890    0.4856
4279.799    0.5621    0.5781
4279.824    0.5423    0.5918
4279.849    0.4670    0.5352
4279.874    0.4377    0.4891
4279.899    0.5062    0.5182
4279.924    0.5818    0.5937
4279.949    0.6513    0.6355
4279.975    0.6273    0.5991
4280.000    0.5274    0.5198
4280.025    0.4593    0.4667
4280.050    0.4776    0.4896
4280.075    0.5756    0.5806
4280.100    0.6838    0.6786
4280.126    0.7355    0.7155
4280.151    0.6968    0.6667
4280.176    0.5912    0.5739
4280.201    0.5015    0.5052
4280.226    0.4839    0.5125
4280.251    0.5386    0.5966
4280.277    0.6210    0.7078
4280.302    0.6687    0.7654
4280.327    0.6534    0.7382
4280.352    0.5918    0.6440
4280.377    0.5280    0.5369
4280.402    0.4911    0.4747
4280.428    0.4955    0.4797
4280.453    0.5109    0.5144
4280.478    0.5140    0.5237
4280.503    0.4997    0.4925
4280.528    0.5026    0.4571
4280.553    0.5288    0.4634
4280.578    0.5595    0.5151
4280.604    0.5765    0.5837
4280.629    0.6098    0.6510
4280.654    0.6858    0.7268
4280.679    0.7596    0.7951
4280.704    0.7711    0.8126
4280.729    0.7003    0.7523
4280.755    0.5957    0.6345
4280.780    0.5265    0.5391
4280.805    0.5504    0.5222
4280.830    0.6390    0.5804
4280.855    0.6976    0.6522
4280.880    0.6968    0.6741
4280.906    0.6434    0.6279
4280.931    0.5652    0.5536
4280.956    0.5137    0.4984
4280.981    0.5131    0.4878
4281.006    0.5435    0.5076
4281.031    0.5337    0.5114
4281.057    0.4643    0.4637
4281.082    0.3899    0.4016
4281.107    0.3890    0.3991
4281.132    0.4951    0.4929
4281.157    0.6705    0.6482
4281.182    0.8115    0.7997
4281.207    0.9162    0.9053
4281.233    0.9712    0.9616
4281.258    0.9786    0.9777
4281.283    0.9703    0.9625
4281.308    0.9224    0.9087
4281.333    0.8249    0.8190
4281.358    0.7296    0.7372
4281.384    0.7279    0.7259
4281.409    0.7971    0.7958
4281.434    0.8894    0.8898
4281.459    0.9465    0.9554
# 032673  91  4279.194  4281.458
4279.194    0.9849    0.9654
4279.219    1.0039    0.9790
4279.244    0.9988    0.9799
4279.269    1.0048    0.9727
4279.294    1.0158    0.9607
4279.319    1.0167    0.9491
4279.345    1.0079    0.9391
4279.370    0.9820    0.9171
4279.395    0.9185    0.8557
4279.420    0.7982    0.7384
4279.445    0.6275    0.5871
4279.470    0.4647    0.4616
4279.496    0.4005    0.4274
4279.521    0.4845    0.5076
4279.546    0.6512    0.6540
4279.571    0.7789    0.7874
4279.596    0.8204    0.8457
4279.621    0.7890    0.8078
4279.646    0.6761    0.6890
4279.672    0.5104    0.5277
4279.697    0.3845    0.3976
4279.722    0.3417    0.3360
4279.747    0.3681    0.3566
4279.772    0.4443    0.4407
4279.797    0.5144    0.5333
4279.823    0.5232    0.5665
4279.848    0.4598    0.5238
4279.873    0.4191    0.4765
4279.898    0.4763    0.4958
4279.923    0.5880    0.5681
4279.948    0.6462    0.6155
4279.974    0.6209    0.5848
4279.999    0.5272    0.5030
4280.024    0.4373    0.4391
4280.049    0.4353    0.4474
4280.074    0.5225    0.5295
4280.099    0.6419    0.6317
4280.125    0.6992    0.6831
4280.150    0.6738    0.6465
4280.175    0.5776    0.5556
4280.200    0.4763    0.4774
4280.225    0.4433    0.4699
4280.250    0.4931    0.5439
4280.276    0.5754    0.6580
4280.301    0.6253    0.7295
4280.326    0.6186    0.7168
4280.351    0.5672    0.6289
4280.376    0.5038    0.5186
4280.401    0.4615    0.4466
4280.426    0.4603    0.4413
4280.452    0.4780    0.4776
4280.477    0.4776    0.4972
4280.502    0.4702    0.4756
4280.527    0.4700    0.4393
4280.552    0.4975    0.4343
4280.577    0.5269    0.4734
4280.603    0.5414    0.5348
4280.628    0.5724    0.5995
4280.653    0.6364    0.6766
4280.678    0.7208    0.7532
4280.703    0.7516    0.7858
4280.728    0.6883    0.7410
4280.754    0.5837    0.6310
4280.779    0.5080    0.5299
4280.804    0.5148    0.4959
4280.829    0.5838    0.5379
4280.854    0.6527    0.6052
4280.879    0.6639    0.6334
4280.905    0.6145    0.5955
4280.930    0.5351    0.5238
4280.955    0.4858    0.4660
4280.980    0.4772    0.4514
4281.005    0.4969    0.4724
4281.030    0.5077    0.4865
4281.056    0.4594    0.4532
4281.081    0.3823    0.3948
4281.106    0.3649    0.3798
4281.131    0.4600    0.4552
4281.156    0.6282    0.6015
4281.181    0.7890    0.7584
4281.206    0.8910    0.8776
4281.232    0.9406    0.9469
4281.257    0.9716    0.9710
4281.282    0.9658    0.9607
4281.307    0.9175    0.9103
4281.332    0.8260    0.8196
4281.357    0.7253    0.7278
4281.383    0.6958    0.7008
4281.408    0.7642    0.7635
4281.433    0.8698    0.8636
4281.458    0.9389    0.9408
# 033932  91  4279.202  4281.467
4279.202    0.9929    0.9768
4279.228    0.9991    0.9849
4279.253    1.0076    0.9851
4279.278    1.0035    0.9815
4279.303    1.0012    0.9761
4279.328    1.0046    0.9687
4279.353    0.9892    0.9543
4279.379    0.9521    0.9183
4279.404    0.8845    0.8504
4279.429    0.7723    0.7509
4279.454    0.6477    0.6470
4279.479    0.5673    0.5830
4279.504    0.5699    0.5924
4279.530    0.6515    0.6736
4279.555    0.7640    0.7754
4279.580    0.8506    0.8476
4279.605    0.8521    0.8574
4279.630    0.7900    0.7991
4279.655    0.6852    0.6917
4279.681    0.5618    0.5681
4279.706    0.4821    0.4826
4279.731    0.4720    0.4603
4279.756    0.5192    0.5021
4279.781    0.5871    0.5772
4279.806    0.6295    0.6371
4279.831    0.6155    0.6512
4279.857    0.5867    0.6318
4279.882    0.5878    0.6240
4279.907    0.6383    0.6488
4279.932    0.7006    0.6834
4279.957    0.7147    0.6898
4279.982    0.6683    0.6554
4280.008    0.6091    0.6051
4280.033    0.5760    0.5853
4280.058    0.6045    0.6160
4280.083    0.6787    0.6805
4280.108    0.7458    0.7364
4280.133    0.7595    0.7477
4280.159    0.7183    0.7079
4280.184    0.6616    0.6516
4280.209    0.6111    0.6207
4280.234    0.6115    0.6406
4280.259    0.6580    0.7013
4280.284    0.7047    0.7640
4280.310    0.7285    0.7889
4280.335    0.7132    0.7577
4280.360    0.6691    0.6901
4280.385    0.6255    0.6239
4280.410    0.6027    0.5924
4280.435    0.6090    0.6006
4280.461    0.6245    0.6227
4280.486    0.6273    0.6263
4280.511    0.6256    0.6094
4280.536    0.6346    0.5957
4280.561    0.6530    0.6074
4280.586    0.6764    0.6458
4280.612    0.6997    0.6994
4280.637    0.7320    0.7542
4280.662    0.7797    0.8043
4280.687    0.8095    0.8331
4280.712    0.7876    0.8207
4280.737    0.7308    0.7637
4280.763    0.6673    0.6849
4280.788    0.6301    0.6345
4280.813    0.6539    0.6358
4280.838    0.7107    0.6759
4280.863    0.7461    0.7155
4280.888    0.7398    0.7206
4280.914    0.6953    0.6855
4280.939    0.6430    0.6374
4280.964    0.6124    0.6042
4280.989    0.6111    0.5966
4281.014    0.6152    0.5995
4281.039    0.5927    0.5869
4281.065    0.5480    0.5517
4281.090    0.5181    0.5269
4281.115    0.5461    0.5511
4281.140    0.6415    0.6345
4281.165    0.7638    0.7485
4281.190    0.8666    0.8539
4281.216    0.9288    0.9290
4281.241    0.9649    0.9656
4281.266    0.9707    0.9739
4281.291    0.9548    0.9581
4281.316    0.9232    0.9215
4281.341    0.8817    0.8764
4281.367    0.8492    0.8461
4281.392    0.8507    0.8527
4281.417    0.8851    0.8902
4281.442    0.9330    0.9356
4281.467    0.9676    0.9683
# 035185  91  4279.195  4281.459
4279.195    0.9510    0.9376
4279.220    0.9723    0.9605
4279.245    0.9924    0.9721
4279.270    0.9897    0.9750
4279.295    0.9954    0.9714
4279.320    0.9920    0.9616
4279.346    0.9701    0.9412
4279.371    0.9389    0.9070
4279.396    0.8784    0.8543
4279.421    0.7930    0.7851
4279.446    0.7026    0.7112
4279.471    0.6311    0.6519
4279.497    0.6023    0.6256
4279.522    0.6207    0.6412
4279.547    0.6724    0.6863
4279.572    0.7374    0.7362
4279.597    0.7633    0.7645
4279.622    0.7535    0.7539
4279.648    0.6998    0.7016
4279.673    0.6217    0.6282
4279.698    0.5507    0.5568
4279.723    0.5103    0.5094
4279.748    0.5020    0.4965
4279.773    0.5200    0.5125
4279.799    0.5374    0.5426
4279.824    0.5454    0.5674
4279.849    0.5535    0.5808
4279.874    0.5658    0.5871
4279.899    0.5794    0.5943
4279.924    0.6038    0.6045
4279.950    0.6229    0.6124
4279.975    0.6249    0.6104
4280.000    0.6196    0.6008
4280.025    0.6048    0.5932
4280.050    0.6046    0.5988
4280.075    0.6286    0.6200
4280.100    0.6564    0.6473
4280.126    0.6831    0.6665
4280.151    0.6850    0.6665
4280.176    0.6616    0.6521
4280.201    0.6362    0.6369
4280.226    0.6203    0.6356
4280.251    0.6212    0.6531
4280.277    0.6399    0.6814
4280.302    0.6549    0.7002
4280.327    0.6580    0.6958
4280.352    0.6417    0.6663
4280.377    0.6129    0.6223
4280.402    0.5793    0.5806
4280.428    0.5576    0.5535
4280.453    0.5549    0.5445
4280.478    0.5520    0.5455
4280.503    0.5658    0.5495
4280.528    0.5860    0.5556
4280.553    0.5834    0.5685
4280.579    0.6001    0.5946
4280.604    0.6386    0.6327
4280.629    0.6778    0.6780
4280.654    0.7076    0.7216
4280.679    0.7298    0.7521
4280.704    0.7296    0.7600
4280.730    0.7071    0.7413
4280.755    0.6836    0.7052
4280.780    0.6621    0.6674
4280.805    0.6500    0.6436
4280.830    0.6563    0.6394
4280.855    0.6751    0.6480
4280.881    0.6847    0.6554
4280.906    0.6665    0.6500
4280.931    0.6377    0.6308
4280.956    0.6174    0.6051
4280.981    0.5920    0.5802
4281.006    0.5706    0.5594
4281.032    0.5470    0.5403
4281.057    0.5255    0.5247
4281.082    0.5125    0.5190
4281.107    0.5276    0.5349
4281.132    0.5742    0.5810
4281.157    0.6640    0.6545
4281.183    0.7516    0.7452
4281.208    0.8348    0.8268
4281.233    0.8939    0.8872
4281.258    0.9215    0.9185
4281.283    0.9143    0.9200
4281.308    0.8845    0.8978
4281.334    0.8533    0.8620
4281.359    0.8323    0.8316
4281.384    0.8230    0.8192
4281.409    0.8329    0.8312
4281.434    0.8614    0.8624
4281.459    0.8960    0.8999
# 035265  91  4279.195  4281.460
4279.195    0.9874    0.9730
4279.221    0.9972    0.9833
4279.246    1.0097    0.9836
4279.271    1.0134    0.9779
4279.296    1.0120    0.9685
4279.321    1.0123    0.9598
4279.346    1.0067    0.9528
4279.372    0.9892    0.9326
4279.397    0.9330    0.8744
4279.422    0.8145    0.7623
4279.447    0.6458    0.6169
4279.472    0.4945    0.4983
4279.497    0.4490    0.4717
4279.523    0.5322    0.5604
4279.548    0.6929    0.7053
4279.573    0.8264    0.8287
4279.598    0.8688    0.8758
4279.623    0.8013    0.8321
4279.648    0.6949    0.7127
4279.674    0.5362    0.5537
4279.699    0.4180    0.4271
4279.724    0.3813    0.3715
4279.749    0.4184    0.4016
4279.774    0.5057    0.4945
4279.799    0.5814    0.5890
4279.825    0.5793    0.6155
4279.850    0.5113    0.5669
4279.875    0.4682    0.5211
4279.900    0.5269    0.5460
4279.925    0.6378    0.6196
4279.950    0.6990    0.6631
4279.976    0.6634    0.6288
4280.001    0.5610    0.5483
4280.026    0.4851    0.4900
4280.051    0.4953    0.5058
4280.076    0.5834    0.5916
4280.101    0.6828    0.6893
4280.127    0.7340    0.7316
4280.152    0.7216    0.6896
4280.177    0.6200    0.6002
4280.202    0.5303    0.5289
4280.227    0.4968    0.5293
4280.252    0.5512    0.6063
4280.278    0.6365    0.7148
4280.303    0.6817    0.7761
4280.328    0.6700    0.7561
4280.353    0.6239    0.6676
4280.378    0.5591    0.5614
4280.403    0.5107    0.4967
4280.429    0.5186    0.5008
4280.454    0.5365    0.5408
4280.479    0.5404    0.5585
4280.504    0.5331    0.5320
4280.529    0.5343    0.4945
4280.554    0.5574    0.4942
4280.580    0.5863    0.5418
4280.605    0.6024    0.6038
4280.630    0.6346    0.6668
4280.655    0.7027    0.7376
4280.680    0.7707    0.8032
4280.705    0.7854    0.8243
4280.730    0.7293    0.7729
4280.756    0.6311    0.6636
4280.781    0.5553    0.5698
4280.806    0.5601    0.5468
4280.831    0.6400    0.5973
4280.856    0.7166    0.6663
4280.881    0.7150    0.6915
4280.907    0.6611    0.6507
4280.932    0.5928    0.5794
4280.957    0.5383    0.5240
4280.982    0.5332    0.5119
4281.007    0.5528    0.5325
4281.032    0.5540    0.5401
4281.058    0.5032    0.4964
4281.083    0.4205    0.4326
4281.108    0.4091    0.4224
4281.133    0.5176    0.5066
4281.158    0.6783    0.6543
4281.183    0.8266    0.8017
4281.209    0.9198    0.9087
4281.234    0.9627    0.9618
4281.259    0.9815    0.9793
4281.284    0.9736    0.9692
4281.309    0.9285    0.9258
4281.334    0.8545    0.8504
4281.360    0.7729    0.7757
4281.385    0.7607    0.7626
4281.410    0.8221    0.8190
4281.435    0.9045    0.9001
4281.460    0.9550    0.9587
# 036512  91  4279.195  4281.460
4279.195    0.9899    0.9701
4279.221    0.9954    0.9833
4279.246    0.9972    0.9845
4279.271    1.0060    0.9793
4279.296    1.0086    0.9701
4279.321    1.0116    0.9607
4279.346    1.0153    0.9524
4279.372    0.9872    0.9307
4279.397    0.9230    0.8718
4279.422    0.8074    0.7595
4279.447    0.6477    0.6131
4279.472    0.4935    0.4916
4279.497    0.4371    0.4594
4279.523    0.5170    0.5419
4279.548    0.6744    0.6849
4279.573    0.8104    0.8115
4279.598    0.8531    0.8640
4279.623    0.8121    0.8239
4279.648    0.7026    0.7052
4279.674    0.5342    0.5441
4279.699    0.4064    0.4136
4279.724    0.3602    0.3529
4279.749    0.3922    0.3773
4279.774    0.4689    0.4685
4279.799    0.5471    0.5700
4279.825    0.5788    0.6119
4279.850    0.5194    0.5750
4279.875    0.4737    0.5295
4279.900    0.5207    0.5464
4279.925    0.6213    0.6118
4279.950    0.6880    0.6506
4279.976    0.6446    0.6133
4280.001    0.5391    0.5286
4280.026    0.4578    0.4640
4280.051    0.4611    0.4734
4280.076    0.5461    0.5572
4280.101    0.6694    0.6601
4280.127    0.7345    0.7120
4280.152    0.7044    0.6762
4280.177    0.6069    0.5855
4280.202    0.5042    0.5061
4280.227    0.4708    0.4970
4280.252    0.5167    0.5698
4280.278    0.6021    0.6828
4280.303    0.6599    0.7540
4280.328    0.6581    0.7442
4280.353    0.6140    0.6631
4280.378    0.5512    0.5614
4280.403    0.5150    0.4981
4280.429    0.5151    0.5014
4280.454    0.5388    0.5416
4280.479    0.5465    0.5620
4280.504    0.5359    0.5379
4280.529    0.5330    0.4975
4280.554    0.5542    0.4880
4280.580    0.5739    0.5246
4280.605    0.5899    0.5790
4280.630    0.6142    0.6389
4280.655    0.6808    0.7104
4280.680    0.7609    0.7807
4280.705    0.7818    0.8084
4280.731    0.7101    0.7577
4280.756    0.6028    0.6504
4280.781    0.5286    0.5497
4280.806    0.5335    0.5182
4280.831    0.6116    0.5649
4280.856    0.6871    0.6371
4280.881    0.6921    0.6679
4280.907    0.6343    0.6299
4280.932    0.5620    0.5564
4280.957    0.5096    0.4966
4280.982    0.5041    0.4825
4281.007    0.5343    0.5073
4281.032    0.5418    0.5280
4281.058    0.4999    0.4998
4281.083    0.4284    0.4415
4281.108    0.4099    0.4233
4281.133    0.5044    0.4942
4281.158    0.6693    0.6340
4281.183    0.8200    0.7820
4281.209    0.9093    0.8954
4281.234    0.9535    0.9546
4281.259    0.9701    0.9761
4281.284    0.9568    0.9678
4281.309    0.9202    0.9249
4281.334    0.8455    0.8466
4281.360    0.7656    0.7642
4281.385    0.7430    0.7435
4281.410    0.8013    0.7987
4281.435    0.8882    0.8855
4281.460    0.9484    0.9513
# 038647  91  4279.202  4281.467
4279.202    0.9906    0.9790
4279.227    0.9979    0.9831
4279.252    1.0167    0.9797
4279.277    1.0167    0.9714
4279.303    1.0123    0.9614
4279.328    0.9998    0.9532
4279.353    0.9886    0.9397
4279.378    0.9480    0.9003
4279.403    0.8590    0.8153
4279.428    0.7190    0.6874
4279.454    0.5586    0.5532
4279.479    0.4647    0.4875
4279.504    0.4961    0.5236
4279.529    0.6237    0.6408
4279.554    0.7716    0.7725
4279.579    0.8580    0.8535
4279.605    0.8389    0.8500
4279.630    0.7661    0.7642
4279.655    0.6203    0.6283
4279.680    0.4856    0.4924
4279.705    0.4109    0.4069
4279.730    0.4161    0.3995
4279.756    0.4825    0.4666
4279.781    0.5532    0.5559
4279.806    0.5589    0.6046
4279.831    0.5320    0.5826
4279.856    0.4810    0.5316
4279.881    0.4897    0.5231
4279.906    0.5765    0.5758
4279.932    0.6633    0.6383
4279.957    0.6616    0.6442
4279.982    0.6028    0.5912
4280.007    0.5314    0.5272
4280.032    0.4988    0.5107
4280.057    0.5534    0.5634
4280.083    0.6578    0.6564
4280.108    0.7321    0.7199
4280.133    0.7367    0.7150
4280.158    0.6761    0.6495
4280.183    0.5829    0.5728
4280.208    0.5260    0.5424
4280.234    0.5475    0.5871
4280.259    0.6194    0.6778
4280.284    0.6772    0.7560
4280.309    0.6904    0.7716
4280.334    0.6545    0.7147
4280.359    0.5895    0.6170
4280.385    0.5363    0.5295
4280.410    0.5159    0.5003
4280.435    0.5291    0.5190
4280.460    0.5305    0.5416
4280.485    0.5244    0.5324
4280.510    0.5235    0.5004
4280.536    0.5406    0.4864
4280.561    0.5713    0.5175
4280.586    0.6002    0.5780
4280.611    0.6250    0.6445
4280.636    0.6755    0.7127
4280.661    0.7437    0.7797
4280.687    0.7860    0.8202
4280.712    0.7628    0.7989
4280.737    0.6755    0.7178
4280.762    0.5921    0.6202
4280.787    0.5665    0.5664
4280.812    0.6135    0.5844
4280.838    0.6934    0.6476
4280.863    0.7311    0.6906
4280.888    0.7026    0.6797
4280.913    0.6330    0.6245
4280.938    0.5740    0.5638
4280.963    0.5516    0.5322
4280.989    0.5585    0.5370
4281.014    0.5666    0.5478
4281.039    0.5401    0.5260
4281.064    0.4669    0.4716
4281.089    0.4231    0.4373
4281.114    0.4767    0.4786
4281.140    0.6102    0.6023
4281.165    0.7652    0.7471
4281.190    0.8788    0.8660
4281.215    0.9460    0.9386
4281.240    0.9770    0.9705
4281.265    0.9725    0.9705
4281.291    0.9393    0.9354
4281.316    0.8708    0.8656
4281.341    0.7804    0.7832
4281.366    0.7354    0.7389
4281.391    0.7698    0.7667
4281.416    0.8472    0.8449
4281.442    0.9238    0.9249
4281.467    0.9672    0.9687
# 038747  91  4279.201  4281.466
4279.201    0.9621    0.9462
4279.227    0.9761    0.9636
4279.252    0.9892    0.9701
4279.277    0.9940    0.9685
4279.302    0.9920    0.9598
4279.327    0.9829    0.9423
4279.352    0.9508    0.9122
4279.378    0.9009    0.8640
4279.403    0.8170    0.8017
4279.428    0.7274    0.7320
4279.453    0.6546    0.6708
4279.478    0.6091    0.6347
4279.503    0.6184    0.6339
4279.528    0.6525    0.6637
4279.554    0.7008    0.7083
4279.579    0.7408    0.7393
4279.604    0.7425    0.7396
4279.629    0.6961    0.7036
4279.654    0.6308    0.6411
4279.679    0.5635    0.5721
4279.705    0.5130    0.5164
4279.730    0.4975    0.4925
4279.755    0.4982    0.4976
4279.780    0.5135    0.5206
4279.805    0.5328    0.5463
4279.830    0.5439    0.5643
4279.856    0.5555    0.5742
4279.881    0.5623    0.5804
4279.906    0.5777    0.5872
4279.931    0.5995    0.5931
4279.956    0.6051    0.5935
4279.981    0.6026    0.5876
4280.007    0.5913    0.5813
4280.032    0.5888    0.5841
4280.057    0.6126    0.5999
4280.082    0.6414    0.6239
4280.107    0.6561    0.6445
4280.132    0.6610    0.6518
4280.158    0.6477    0.6442
4280.183    0.6268    0.6314
4280.208    0.6173    0.6263
4280.233    0.6059    0.6361
4280.258    0.6194    0.6567
4280.283    0.6353    0.6753
4280.309    0.6417    0.6772
4280.334    0.6240    0.6560
4280.359    0.5959    0.6182
4280.384    0.5748    0.5769
4280.409    0.5464    0.5455
4280.434    0.5384    0.5295
4280.460    0.5380    0.5265
4280.485    0.5433    0.5302
4280.510    0.5493    0.5370
4280.535    0.5640    0.5489
4280.560    0.5797    0.5699
4280.585    0.6104    0.6021
4280.611    0.6440    0.6448
4280.636    0.6772    0.6869
4280.661    0.7084    0.7203
4280.686    0.7117    0.7352
4280.711    0.6981    0.7264
4280.736    0.6745    0.6978
4280.762    0.6474    0.6601
4280.787    0.6355    0.6314
4280.812    0.6345    0.6193
4280.837    0.6476    0.6216
4280.862    0.6616    0.6281
4280.887    0.6522    0.6273
4280.913    0.6352    0.6139
4280.938    0.6083    0.5920
4280.963    0.5853    0.5679
4280.988    0.5608    0.5465
4281.013    0.5297    0.5289
4281.038    0.5165    0.5159
4281.064    0.5102    0.5118
4281.089    0.5207    0.5253
4281.114    0.5562    0.5636
4281.139    0.6268    0.6275
4281.164    0.7120    0.7076
4281.189    0.7982    0.7887
4281.215    0.8618    0.8570
4281.240    0.8927    0.8962
4281.265    0.8989    0.9055
4281.290    0.8764    0.8886
4281.315    0.8490    0.8551
4281.340    0.8234    0.8204
4281.365    0.8008    0.7995
4281.391    0.8037    0.8028
4281.416    0.8299    0.8291
4281.441    0.8638    0.8676
4281.466    0.8958    0.9039
# 038853  91  4279.196  4281.461
4279.196    0.9966    0.9748
4279.221    1.0079    0.9845
4279.246    1.0141    0.9861
4279.272    1.0177    0.9827
4279.297    1.0118    0.9763
4279.322    1.0109    0.9701
4279.347    1.0104    0.9641
4279.372    0.9913    0.9484
4279.397    0.9425    0.9030
4279.423    0.8482    0.8076
4279.448    0.6987    0.6819
4279.473    0.5577    0.5720
4279.498    0.5026    0.5381
4279.523    0.5692    0.6027
4279.548    0.7039    0.7264
4279.574    0.8285    0.8429
4279.599    0.8882    0.8906
4279.624    0.8377    0.8590
4279.649    0.7411    0.7579
4279.674    0.6142    0.6203
4279.699    0.4959    0.4969
4279.725    0.4410    0.4335
4279.750    0.4771    0.4556
4279.775    0.5574    0.5401
4279.800    0.6256    0.6304
4279.825    0.6324    0.6644
4279.850    0.5778    0.6317
4279.876    0.5403    0.5888
4279.901    0.5800    0.6021
4279.926    0.6705    0.6605
4279.951    0.7290    0.7024
4279.976    0.7115    0.6845
4280.001    0.6368    0.6219
4280.027    0.5644    0.5678
4280.052    0.5609    0.5762
4280.077    0.6315    0.6458
4280.102    0.7359    0.7300
4280.127    0.7900    0.7713
4280.152    0.7705    0.7451
4280.178    0.6906    0.6707
4280.203    0.6126    0.6084
4280.228    0.5797    0.6033
4280.253    0.6187    0.6634
4280.278    0.6861    0.7506
4280.303    0.7273    0.8082
4280.329    0.7296    0.7985
4280.354    0.6904    0.7279
4280.379    0.6253    0.6366
4280.404    0.5883    0.5754
4280.429    0.5853    0.5717
4280.454    0.6046    0.6035
4280.480    0.6153    0.6222
4280.505    0.6087    0.6016
4280.530    0.6131    0.5690
4280.555    0.6312    0.5666
4280.580    0.6552    0.6065
4280.605    0.6800    0.6653
4280.631    0.7049    0.7264
4280.656    0.7471    0.7860
4280.681    0.8056    0.8377
4280.706    0.8258    0.8537
4280.731    0.7720    0.8108
4280.756    0.6890    0.7208
4280.782    0.6193    0.6320
4280.807    0.6150    0.6069
4280.832    0.6811    0.6491
4280.857    0.7497    0.7132
4280.882    0.7661    0.7434
4280.907    0.7259    0.7180
4280.933    0.6673    0.6557
4280.958    0.6125    0.6027
4280.983    0.5992    0.5843
4281.008    0.6114    0.5940
4281.033    0.6051    0.5950
4281.058    0.5522    0.5549
4281.084    0.4842    0.4918
4281.109    0.4713    0.4772
4281.134    0.5541    0.5488
4281.159    0.7000    0.6811
4281.184    0.8325    0.8153
4281.209    0.9171    0.9112
4281.235    0.9641    0.9641
4281.260    0.9795    0.9820
4281.285    0.9721    0.9766
4281.310    0.9491    0.9469
4281.335    0.9039    0.8943
4281.360    0.8459    0.8420
4281.386    0.8253    0.8266
4281.411    0.8568    0.8622
4281.436    0.9145    0.9192
4281.461    0.9636    0.9643
# 039506  91  4279.196  4281.462
4279.196    1.0046    0.9745
4279.221    1.0167    0.9886
4279.247    1.0132    0.9922
4279.272    1.0044    0.9908
4279.297    1.0018    0.9872
4279.322    1.0005    0.9827
4279.347    1.0021    0.9766
4279.372    0.9908    0.9612
4279.398    0.9504    0.9154
4279.423    0.8636    0.8238
4279.448    0.7216    0.6931
4279.473    0.5745    0.5715
4279.498    0.5003    0.5235
4279.524    0.5569    0.5836
4279.549    0.6971    0.7104
4279.574    0.8325    0.8316
4279.599    0.8782    0.8915
4279.624    0.8549    0.8692
4279.649    0.7640    0.7690
4279.675    0.6048    0.6136
4279.700    0.4604    0.4712
4279.725    0.3908    0.3900
4279.750    0.4133    0.3978
4279.775    0.4998    0.4875
4279.800    0.6128    0.6131
4279.826    0.6868    0.7049
4279.851    0.6775    0.7148
4279.876    0.6371    0.6849
4279.901    0.6552    0.6827
4279.926    0.7283    0.7180
4279.951    0.7667    0.7365
4279.977    0.7170    0.6898
4280.002    0.6112    0.5950
4280.027    0.5109    0.5113
4280.052    0.4807    0.4982
4280.077    0.5592    0.5690
4280.102    0.6864    0.6767
4280.128    0.7649    0.7499
4280.153    0.7439    0.7365
4280.178    0.6809    0.6540
4280.203    0.5752    0.5620
4280.228    0.5038    0.5276
4280.253    0.5339    0.5798
4280.279    0.6247    0.6902
4280.304    0.7042    0.7788
4280.329    0.7218    0.7969
4280.354    0.6936    0.7442
4280.379    0.6471    0.6624
4280.405    0.6149    0.6065
4280.430    0.6270    0.6142
4280.455    0.6690    0.6634
4280.480    0.6901    0.7016
4280.505    0.6863    0.6936
4280.530    0.6773    0.6531
4280.556    0.6758    0.6234
4280.581    0.6816    0.6294
4280.606    0.6801    0.6549
4280.631    0.6855    0.6902
4280.656    0.7337    0.7435
4280.681    0.8065    0.8070
4280.707    0.8312    0.8435
4280.732    0.7797    0.8125
4280.757    0.6716    0.7185
4280.782    0.5828    0.6129
4280.807    0.5748    0.5634
4280.832    0.6372    0.5969
4280.858    0.7079    0.6755
4280.883    0.7463    0.7206
4280.908    0.7055    0.6979
4280.933    0.6236    0.6266
4280.958    0.5686    0.5582
4280.983    0.5494    0.5352
4281.009    0.5822    0.5672
4281.034    0.6331    0.6165
4281.059    0.6358    0.6307
4281.084    0.5793    0.5946
4281.109    0.5463    0.5580
4281.134    0.5921    0.5837
4281.160    0.7058    0.6841
4281.185    0.8341    0.8045
4281.210    0.9190    0.9014
4281.235    0.9570    0.9579
4281.260    0.9727    0.9811
4281.285    0.9707    0.9799
4281.311    0.9443    0.9506
4281.336    0.8847    0.8900
4281.361    0.8164    0.8179
4281.386    0.7880    0.7840
4281.411    0.8243    0.8175
4281.437    0.8892    0.8927
4281.462    0.9389    0.9535
# 039822  91  4279.194  4281.459
4279.194    0.9972    0.9757
4279.219    1.0127    0.9870
4279.244    1.0009    0.9888
4279.270    1.0053    0.9854
4279.295    1.0155    0.9790
4279.320    1.0113    0.9723
4279.345    1.0074    0.9658
4279.370    0.9991    0.9491
4279.395    0.9539    0.8997
4279.421    0.8385    0.7936
4279.446    0.6776    0.6536
4279.471    0.5314    0.5325
4279.496    0.4768    0.4973
4279.521    0.5599    0.5717
4279.546    0.7152    0.7102
4279.572    0.8368    0.8385
4279.597    0.8692    0.8896
4279.622    0.8404    0.8535
4279.647    0.7394    0.7401
4279.672    0.5766    0.5860
4279.697    0.4396    0.4487
4279.722    0.3800    0.3789
4279.748    0.4143    0.4009
4279.773    0.5022    0.4974
4279.798    0.6020    0.6111
4279.823    0.6327    0.6673
4279.848    0.5818    0.6415
4279.873    0.5358    0.5954
4279.899    0.5790    0.6066
4279.924    0.6703    0.6668
4279.949    0.7243    0.7013
4279.974    0.6893    0.6630
4279.999    0.5836    0.5741
4280.024    0.4898    0.5014
4280.050    0.4898    0.5051
4280.075    0.5782    0.5883
4280.100    0.6982    0.6937
4280.125    0.7723    0.7495
4280.150    0.7513    0.7211
4280.175    0.6604    0.6326
4280.201    0.5531    0.5455
4280.226    0.5037    0.5310
4280.251    0.5478    0.6001
4280.276    0.6356    0.7088
4280.301    0.6939    0.7860
4280.326    0.7034    0.7863
4280.351    0.6710    0.7168
4280.377    0.6098    0.6206
4280.402    0.5750    0.5639
4280.427    0.5845    0.5711
4280.452    0.6146    0.6149
4280.477    0.6233    0.6391
4280.502    0.6190    0.6153
4280.528    0.6121    0.5685
4280.553    0.6203    0.5532
4280.578    0.6369    0.5824
4280.603    0.6451    0.6305
4280.628    0.6628    0.6823
4280.653    0.7223    0.7456
4280.679    0.7923    0.8132
4280.704    0.8102    0.8397
4280.729    0.7589    0.7954
4280.754    0.6516    0.6923
4280.779    0.5679    0.5893
4280.804    0.5725    0.5525
4280.830    0.6460    0.6006
4280.855    0.7228    0.6772
4280.880    0.7386    0.7133
4280.905    0.6860    0.6806
4280.930    0.6079    0.6062
4280.955    0.5525    0.5418
4280.980    0.5456    0.5243
4281.006    0.5752    0.5540
4281.031    0.6024    0.5837
4281.056    0.5704    0.5645
4281.081    0.4910    0.5040
4281.106    0.4620    0.4737
4281.131    0.5406    0.5314
4281.157    0.6861    0.6665
4281.182    0.8260    0.8054
4281.207    0.9179    0.9066
4281.232    0.9557    0.9614
4281.257    0.9763    0.9820
4281.282    0.9736    0.9781
4281.308    0.9445    0.9447
4281.333    0.8841    0.8808
4281.358    0.8147    0.8121
4281.383    0.7878    0.7887
4281.408    0.8327    0.8316
4281.433    0.9051    0.9043
4281.459    0.9502    0.9618
# 040118  91  4279.202  4281.466
4279.202    1.0021    0.9795
4279.227    1.0060    0.9867
4279.252    1.0007    0.9861
4279.277    0.9993    0.9806
4279.302    1.0021    0.9725
4279.327    1.0025    0.9647
4279.353    0.9890    0.9521
4279.378    0.9581    0.9158
4279.403    0.8872    0.8285
4279.428    0.7394    0.6866
4279.453    0.5589    0.5321
4279.478    0.4312    0.4376
4279.504    0.4344    0.4593
4279.529    0.5672    0.5841
4279.554    0.7449    0.7386
4279.579    0.8300    0.8433
4279.604    0.8457    0.8564
4279.629    0.7782    0.7737
4279.655    0.6112    0.6160
4279.680    0.4403    0.4549
4279.705    0.3390    0.3455
4279.730    0.3246    0.3194
4279.755    0.3860    0.3787
4279.780    0.4961    0.4968
4279.805    0.5748    0.6065
4279.831    0.5922    0.6347
4279.856    0.5408    0.5880
4279.881    0.5225    0.5594
4279.906    0.6001    0.5998
4279.931    0.6882    0.6554
4279.956    0.6838    0.6471
4279.982    0.5821    0.5582
4280.007    0.4604    0.4543
4280.032    0.3962    0.4058
4280.057    0.4374    0.4502
4280.082    0.5664    0.5622
4280.107    0.6944    0.6667
4280.133    0.7303    0.6904
4280.158    0.6583    0.6190
4280.183    0.5328    0.5092
4280.208    0.4356    0.4400
4280.233    0.4245    0.4634
4280.258    0.4984    0.5694
4280.284    0.5997    0.6936
4280.309    0.6394    0.7463
4280.334    0.6131    0.7055
4280.359    0.5655    0.6070
4280.384    0.5229    0.5174
4280.409    0.5105    0.4911
4280.435    0.5449    0.5348
4280.460    0.5785    0.5902
4280.485    0.5793    0.6001
4280.510    0.5598    0.5583
4280.535    0.5546    0.5123
4280.560    0.5653    0.5066
4280.586    0.5699    0.5369
4280.611    0.5702    0.5756
4280.636    0.6116    0.6312
4280.661    0.6898    0.7125
4280.686    0.7679    0.7840
4280.711    0.7644    0.7896
4280.737    0.6470    0.7039
4280.762    0.5282    0.5770
4280.787    0.4807    0.4878
4280.812    0.5282    0.4899
4280.837    0.6213    0.5645
4280.862    0.6839    0.6365
4280.888    0.6533    0.6391
4280.913    0.5670    0.5715
4280.938    0.4880    0.4876
4280.963    0.4543    0.4419
4280.988    0.4779    0.4557
4281.013    0.5269    0.5080
4281.039    0.5492    0.5423
4281.064    0.5054    0.5122
4281.089    0.4367    0.4552
4281.114    0.4491    0.4534
4281.139    0.5737    0.5439
4281.164    0.7408    0.6893
4281.189    0.8650    0.8276
4281.215    0.9395    0.9230
4281.240    0.9645    0.9663
4281.265    0.9654    0.9757
4281.290    0.9475    0.9515
4281.315    0.8802    0.8802
4281.340    0.7640    0.7684
4281.366    0.6764    0.6776
4281.391    0.6939    0.6909
4281.416    0.7958    0.7916
4281.441    0.8968    0.9001
4281.466    0.9469    0.9636
# 040133  91  4279.196  4281.460
4279.196    0.9784    0.9672
4279.221    0.9943    0.9793
4279.246    1.0046    0.9797
4279.271    1.0093    0.9723
4279.296    1.0055    0.9596
4279.321    1.0081    0.9475
4279.347    1.0053    0.9399
4279.372    0.9824    0.9238
4279.397    0.9232    0.8702
4279.422    0.8057    0.7593
4279.447    0.6361    0.6081
4279.472    0.4721    0.4768
4279.498    0.4134    0.4351
4279.523    0.4826    0.5129
4279.548    0.6405    0.6615
4279.573    0.7909    0.7987
4279.598    0.8620    0.8610
4279.623    0.8253    0.8270
4279.649    0.6995    0.7045
4279.674    0.5408    0.5485
4279.699    0.4111    0.4156
4279.724    0.3630    0.3519
4279.749    0.3918    0.3726
4279.774    0.4684    0.4575
4279.800    0.5375    0.5506
4279.825    0.5357    0.5735
4279.850    0.4606    0.5202
4279.875    0.4134    0.4639
4279.900    0.4571    0.4796
4279.925    0.5681    0.5559
4279.951    0.6405    0.6155
4279.976    0.6236    0.5977
4280.001    0.5358    0.5249
4280.026    0.4600    0.4632
4280.051    0.4586    0.4702
4280.076    0.5449    0.5507
4280.102    0.6577    0.6549
4280.127    0.7273    0.7027
4280.152    0.7053    0.6676
4280.177    0.6080    0.5790
4280.202    0.5100    0.5027
4280.227    0.4713    0.4959
4280.253    0.5182    0.5736
4280.278    0.6035    0.6822
4280.303    0.6468    0.7523
4280.328    0.6409    0.7393
4280.353    0.5928    0.6504
4280.378    0.5193    0.5355
4280.404    0.4709    0.4538
4280.429    0.4618    0.4426
4280.454    0.4733    0.4710
4280.479    0.4703    0.4855
4280.504    0.4588    0.4618
4280.529    0.4603    0.4276
4280.555    0.4899    0.4301
4280.580    0.5265    0.4811
4280.605    0.5527    0.5508
4280.630    0.5793    0.6210
4280.655    0.6451    0.6986
4280.680    0.7325    0.7741
4280.706    0.7704    0.8069
4280.731    0.7171    0.7603
4280.756    0.6033    0.6533
4280.781    0.5265    0.5502
4280.806    0.5310    0.5159
4280.831    0.6055    0.5607
4280.857    0.6797    0.6342
4280.882    0.6904    0.6630
4280.907    0.6414    0.6278
4280.932    0.5702    0.5568
4280.957    0.5126    0.4970
4280.982    0.4985    0.4784
4281.008    0.5187    0.4948
4281.033    0.5201    0.5014
4281.058    0.4669    0.4620
4281.083    0.3875    0.3980
4281.108    0.3663    0.3810
4281.133    0.4658    0.4588
4281.158    0.6397    0.6087
4281.184    0.7932    0.7729
4281.209    0.9051    0.8886
4281.234    0.9661    0.9519
4281.259    0.9854    0.9741
4281.284    0.9705    0.9616
4281.309    0.9154    0.9068
4281.335    0.8106    0.8039
4281.360    0.7034    0.7045
4281.385    0.6713    0.6759
4281.410    0.7413    0.7420
4281.435    0.8517    0.8506
4281.460    0.9432    0.9354
# 041184  91  4279.201  4281.466
4279.201    0.8945    0.8987
4279.226    0.9066    0.9051
4279.252    0.9251    0.9051
4279.277    0.9292    0.8974
4279.302    0.9114    0.8823
4279.327    0.8863    0.8600
4279.352    0.8459    0.8323
4279.377    0.8015    0.8013
4279.403    0.7623    0.7684
4279.428    0.7350    0.7384
4279.453    0.7175    0.7127
4279.478    0.6966    0.6921
4279.503    0.6769    0.6769
4279.528    0.6584    0.6654
4279.554    0.6403    0.6555
4279.579    0.6237    0.6455
4279.604    0.6124    0.6334
4279.629    0.6046    0.6183
4279.654    0.5942    0.6005
4279.679    0.5802    0.5814
4279.704    0.5586    0.5630
4279.730    0.5396    0.5464
4279.755    0.5234    0.5343
4279.780    0.5091    0.5269
4279.805    0.5107    0.5240
4279.830    0.5236    0.5249
4279.855    0.5332    0.5291
4279.881    0.5391    0.5354
4279.906    0.5471    0.5430
4279.931    0.5549    0.5512
4279.956    0.5617    0.5595
4279.981    0.5776    0.5681
4280.006    0.5907    0.5764
4280.032    0.6083    0.5849
4280.057    0.6102    0.5927
4280.082    0.6046    0.6001
4280.107    0.6109    0.6067
4280.132    0.6031    0.6124
4280.157    0.6088    0.6170
4280.183    0.6190    0.6206
4280.208    0.6192    0.6223
4280.233    0.6173    0.6219
4280.258    0.6140    0.6187
4280.283    0.5931    0.6125
4280.308    0.5838    0.6027
4280.334    0.5702    0.5895
4280.359    0.5603    0.5748
4280.384    0.5668    0.5596
4280.409    0.5536    0.5459
4280.434    0.5410    0.5354
4280.459    0.5359    0.5299
4280.485    0.5338    0.5306
4280.510    0.5434    0.5378
4280.535    0.5617    0.5508
4280.560    0.5806    0.5686
4280.585    0.5928    0.5895
4280.610    0.6083    0.6114
4280.636    0.6246    0.6326
4280.661    0.6381    0.6495
4280.686    0.6503    0.6616
4280.711    0.6589    0.6683
4280.736    0.6574    0.6694
4280.761    0.6682    0.6659
4280.786    0.6636    0.6583
4280.812    0.6569    0.6473
4280.837    0.6479    0.6345
4280.862    0.6312    0.6202
4280.887    0.6204    0.6048
4280.912    0.6066    0.5890
4280.937    0.5864    0.5737
4280.963    0.5685    0.5599
4280.988    0.5534    0.5502
4281.013    0.5416    0.5460
4281.038    0.5482    0.5490
4281.063    0.5551    0.5605
4281.088    0.5741    0.5808
4281.114    0.6070    0.6102
4281.139    0.6372    0.6446
4281.164    0.6790    0.6817
4281.189    0.7191    0.7185
4281.214    0.7490    0.7518
4281.239    0.7822    0.7793
4281.265    0.8111    0.8008
4281.290    0.8257    0.8151
4281.315    0.8291    0.8243
4281.340    0.8373    0.8310
4281.365    0.8449    0.8368
4281.390    0.8402    0.8431
4281.416    0.8402    0.8509
4281.441    0.8447    0.8594
4281.466    0.8447    0.8686
# 041484  91  4279.202  4281.467
4279.202    0.9972    0.9759
4279.227    1.0065    0.9824
4279.253    1.0058    0.9806
4279.278    1.0116    0.9734
4279.303    1.0144    0.9641
4279.328    1.0174    0.9563
4279.353    1.0065    0.9478
4279.378    0.9770    0.9215
4279.404    0.9032    0.8498
4279.429    0.7709    0.7308
4279.454    0.6070    0.5939
4279.479    0.4831    0.5015
4279.504    0.4772    0.5071
4279.529    0.5869    0.6088
4279.555    0.7399    0.7520
4279.580    0.8523    0.8511
4279.605    0.8566    0.8704
4279.630    0.7764    0.8046
4279.655    0.6625    0.6761
4279.680    0.5181    0.5314
4279.706    0.4232    0.4218
4279.731    0.4089    0.3938
4279.756    0.4610    0.4449
4279.781    0.5399    0.5390
4279.806    0.5910    0.6102
4279.832    0.5627    0.6077
4279.857    0.4968    0.5545
4279.882    0.4821    0.5278
4279.907    0.5554    0.5678
4279.932    0.6510    0.6342
4279.957    0.6879    0.6592
4279.983    0.6419    0.6163
4280.008    0.5523    0.5478
4280.033    0.5051    0.5146
4280.058    0.5414    0.5521
4280.083    0.6298    0.6399
4280.108    0.7226    0.7183
4280.134    0.7561    0.7333
4280.159    0.7037    0.6778
4280.184    0.6131    0.5968
4280.209    0.5450    0.5502
4280.234    0.5415    0.5753
4280.259    0.5987    0.6593
4280.285    0.6685    0.7506
4280.310    0.7000    0.7834
4280.335    0.6739    0.7411
4280.360    0.6119    0.6468
4280.385    0.5548    0.5526
4280.410    0.5246    0.5069
4280.436    0.5283    0.5196
4280.461    0.5455    0.5488
4280.486    0.5400    0.5495
4280.511    0.5363    0.5186
4280.536    0.5439    0.4949
4280.561    0.5737    0.5139
4280.587    0.6041    0.5725
4280.612    0.6265    0.6384
4280.637    0.6667    0.7045
4280.662    0.7371    0.7725
4280.687    0.7874    0.8224
4280.712    0.7840    0.8194
4280.738    0.7076    0.7459
4280.763    0.6081    0.6421
4280.788    0.5664    0.5703
4280.813    0.6013    0.5727
4280.838    0.6756    0.6326
4280.863    0.7298    0.6906
4280.889    0.7181    0.6966
4280.914    0.6540    0.6480
4280.939    0.5914    0.5822
4280.964    0.5583    0.5391
4280.989    0.5563    0.5344
4281.014    0.5682    0.5473
4281.040    0.5470    0.5341
4281.065    0.4801    0.4808
4281.090    0.4214    0.4323
4281.115    0.4434    0.4532
4281.140    0.5732    0.5599
4281.165    0.7298    0.7083
4281.191    0.8527    0.8445
4281.216    0.9350    0.9288
4281.241    0.9739    0.9689
4281.266    0.9824    0.9772
4281.291    0.9587    0.9557
4281.316    0.9043    0.8999
4281.342    0.8226    0.8185
4281.367    0.7591    0.7626
4281.392    0.7693    0.7716
4281.417    0.8433    0.8387
4281.442    0.9164    0.9156
4281.467    0.9645    0.9652
# 041526  91  4279.194  4281.459
4279.194    0.9977    0.9768
4279.220    1.0074    0.9851
4279.245    1.0193    0.9851
4279.270    1.0235    0.9802
4279.295    1.0155    0.9716
4279.320    1.0130    0.9641
4279.345    1.0158    0.9585
4279.371    0.9940    0.9412
4279.396    0.9358    0.8876
4279.421    0.8168    0.7800
4279.446    0.6549    0.6369
4279.471    0.5075    0.5189
4279.496    0.4624    0.4937
4279.522    0.5546    0.5851
4279.547    0.7125    0.7301
4279.572    0.8470    0.8494
4279.597    0.8904    0.8921
4279.622    0.8439    0.8464
4279.647    0.7199    0.7271
4279.673    0.5540    0.5685
4279.698    0.4407    0.4428
4279.723    0.4097    0.3902
4279.748    0.4434    0.4252
4279.773    0.5302    0.5235
4279.798    0.6076    0.6197
4279.824    0.5981    0.6428
4279.849    0.5226    0.5884
4279.874    0.4878    0.5394
4279.899    0.5498    0.5645
4279.924    0.6575    0.6391
4279.949    0.7039    0.6833
4279.975    0.6637    0.6509
4280.000    0.5832    0.5728
4280.025    0.5124    0.5172
4280.050    0.5234    0.5357
4280.075    0.6190    0.6226
4280.100    0.7276    0.7183
4280.125    0.7797    0.7572
4280.151    0.7449    0.7133
4280.176    0.6518    0.6250
4280.201    0.5565    0.5563
4280.226    0.5213    0.5592
4280.251    0.5781    0.6371
4280.276    0.6583    0.7398
4280.302    0.6968    0.8009
4280.327    0.6952    0.7793
4280.352    0.6399    0.6917
4280.377    0.5728    0.5874
4280.402    0.5446    0.5247
4280.427    0.5448    0.5297
4280.453    0.5692    0.5711
4280.478    0.5756    0.5859
4280.503    0.5683    0.5558
4280.528    0.5631    0.5171
4280.553    0.5895    0.5199
4280.578    0.6252    0.5702
4280.604    0.6273    0.6369
4280.629    0.6507    0.6986
4280.654    0.7311    0.7656
4280.679    0.8065    0.8270
4280.704    0.8153    0.8443
4280.729    0.7490    0.7901
4280.755    0.6408    0.6789
4280.780    0.5655    0.5855
4280.805    0.5829    0.5668
4280.830    0.6628    0.6239
4280.855    0.7393    0.6971
4280.880    0.7440    0.7231
4280.906    0.6965    0.6820
4280.931    0.6285    0.6104
4280.956    0.5725    0.5549
4280.981    0.5655    0.5433
4281.006    0.5948    0.5647
4281.031    0.5937    0.5733
4281.057    0.5309    0.5283
4281.082    0.4561    0.4618
4281.107    0.4382    0.4511
4281.132    0.5416    0.5367
4281.157    0.6955    0.6827
4281.182    0.8424    0.8232
4281.208    0.9268    0.9215
4281.233    0.9687    0.9685
4281.258    0.9867    0.9836
4281.283    0.9721    0.9741
4281.308    0.9305    0.9345
4281.333    0.8698    0.8650
4281.358    0.7991    0.7980
4281.384    0.7814    0.7854
4281.409    0.8381    0.8391
4281.434    0.9173    0.9137
4281.459    0.9763    0.9658
# 042333  91  4279.202  4281.467
4279.202    0.9913    0.9703
4279.227    0.9979    0.9781
4279.252    1.0009    0.9766
4279.277    1.0067    0.9696
4279.303    1.0093    0.9601
4279.328    1.0055    0.9508
4279.353    0.9943    0.9358
4279.378    0.9579    0.8995
4279.403    0.8666    0.8239
4279.428    0.7384    0.7093
4279.454    0.5922    0.5818
4279.479    0.4862    0.5061
4279.504    0.4900    0.5165
4279.529    0.5888    0.6077
4279.554    0.7226    0.7293
4279.579    0.8084    0.8192
4279.605    0.7962    0.8364
4279.630    0.7567    0.7730
4279.655    0.6449    0.6549
4279.680    0.5177    0.5261
4279.705    0.4324    0.4332
4279.730    0.4202    0.4067
4279.756    0.4642    0.4490
4279.781    0.5283    0.5207
4279.806    0.5592    0.5695
4279.831    0.5226    0.5644
4279.856    0.4739    0.5276
4279.881    0.4822    0.5135
4279.907    0.5443    0.5508
4279.932    0.6236    0.6051
4279.957    0.6569    0.6259
4279.982    0.6176    0.5957
4280.007    0.5530    0.5448
4280.032    0.5123    0.5224
4280.057    0.5492    0.5556
4280.083    0.6299    0.6305
4280.108    0.6986    0.6917
4280.133    0.7155    0.7005
4280.158    0.6786    0.6545
4280.183    0.6016    0.5898
4280.208    0.5433    0.5558
4280.234    0.5517    0.5829
4280.259    0.5965    0.6555
4280.284    0.6465    0.7271
4280.309    0.6744    0.7508
4280.334    0.6477    0.7081
4280.359    0.5890    0.6197
4280.385    0.5311    0.5284
4280.410    0.4999    0.4829
4280.435    0.4968    0.4850
4280.460    0.4972    0.5038
4280.485    0.4985    0.5058
4280.510    0.5033    0.4875
4280.536    0.5117    0.4764
4280.561    0.5419    0.4995
4280.586    0.5789    0.5532
4280.611    0.6114    0.6199
4280.636    0.6574    0.6891
4280.661    0.7180    0.7544
4280.687    0.7619    0.7980
4280.712    0.7501    0.7901
4280.737    0.6852    0.7279
4280.762    0.6102    0.6424
4280.787    0.5822    0.5834
4280.812    0.6065    0.5817
4280.838    0.6647    0.6257
4280.863    0.7097    0.6660
4280.888    0.6934    0.6674
4280.913    0.6409    0.6281
4280.938    0.5822    0.5748
4280.963    0.5545    0.5380
4280.989    0.5513    0.5282
4281.014    0.5482    0.5274
4281.039    0.5206    0.5064
4281.064    0.4612    0.4624
4281.089    0.4178    0.4316
4281.114    0.4509    0.4606
4281.140    0.5739    0.5653
4281.165    0.7206    0.7026
4281.190    0.8455    0.8279
4281.215    0.9266    0.9141
4281.240    0.9681    0.9576
4281.265    0.9678    0.9647
4281.290    0.9391    0.9380
4281.316    0.8823    0.8758
4281.341    0.8043    0.8020
4281.366    0.7508    0.7540
4281.391    0.7610    0.7640
4281.416    0.8251    0.8251
4281.441    0.9005    0.8991
4281.467    0.9554    0.9528
# 042575  91  4279.200  4281.465
4279.200    1.0023    0.9802
4279.226    1.0065    0.9829
4279.251    0.9991    0.9777
4279.276    1.0014    0.9661
4279.301    1.0104    0.9532
4279.326    1.0088    0.9458
4279.351    0.9883    0.9358
4279.376    0.9473    0.8962
4279.402    0.8557    0.7932
4279.427    0.6844    0.6402
4279.452    0.5019    0.4892
4279.477    0.4109    0.4177
4279.502    0.4482    0.4698
4279.527    0.5985    0.6165
4279.553    0.7714    0.7780
4279.578    0.8670    0.8638
4279.603    0.8582    0.8504
4279.628    0.7360    0.7444
4279.653    0.5630    0.5843
4279.678    0.4120    0.4322
4279.704    0.3447    0.3417
4279.729    0.3592    0.3436
4279.754    0.4337    0.4235
4279.779    0.5257    0.5325
4279.804    0.5574    0.5901
4279.829    0.4943    0.5528
4279.855    0.4188    0.4768
4279.880    0.4435    0.4714
4279.905    0.5540    0.5474
4279.930    0.6572    0.6219
4279.955    0.6539    0.6184
4279.980    0.5581    0.5413
4280.006    0.4570    0.4548
4280.031    0.4290    0.4392
4280.056    0.5000    0.5116
4280.081    0.6250    0.6262
4280.106    0.7181    0.7029
4280.131    0.7145    0.6896
4280.156    0.6260    0.6008
4280.182    0.5177    0.4995
4280.207    0.4498    0.4668
4280.232    0.4767    0.5265
4280.257    0.5720    0.6439
4280.282    0.6381    0.7420
4280.307    0.6485    0.7574
4280.333    0.6094    0.6789
4280.358    0.5388    0.5598
4280.383    0.4751    0.4659
4280.408    0.4664    0.4431
4280.433    0.4787    0.4774
4280.458    0.4841    0.5084
4280.484    0.4776    0.4915
4280.509    0.4652    0.4460
4280.534    0.4901    0.4277
4280.559    0.5199    0.4648
4280.584    0.5404    0.5303
4280.609    0.5653    0.5950
4280.635    0.6263    0.6713
4280.660    0.7211    0.7556
4280.685    0.7748    0.8091
4280.710    0.7357    0.7847
4280.735    0.6270    0.6816
4280.760    0.5223    0.5592
4280.785    0.5001    0.4968
4280.811    0.5762    0.5300
4280.836    0.6667    0.6114
4280.861    0.6989    0.6624
4280.886    0.6580    0.6409
4280.911    0.5740    0.5672
4280.936    0.5079    0.4937
4280.962    0.4878    0.4624
4280.987    0.5090    0.4805
4281.012    0.5335    0.5070
4281.037    0.5026    0.4872
4281.062    0.4153    0.4180
4281.087    0.3583    0.3708
4281.113    0.4142    0.4228
4281.138    0.5744    0.5656
4281.163    0.7563    0.7335
4281.188    0.8845    0.8660
4281.213    0.9539    0.9428
4281.238    0.9750    0.9745
4281.264    0.9904    0.9732
4281.289    0.9482    0.9337
4281.314    0.8586    0.8449
4281.339    0.7338    0.7325
4281.364    0.6651    0.6733
4281.389    0.7150    0.7190
4281.414    0.8389    0.8293
4281.440    0.9350    0.9288
4281.465    0.9759    0.9750
# 043297  91  4279.201  4281.466
4279.201    0.9995    0.9788
4279.227    0.9952    0.9799
4279.252    0.9961    0.9727
4279.277    1.0113    0.9605
4279.302    1.0035    0.9486
4279.327    0.9988    0.9402
4279.352    0.9833    0.9228
4279.378    0.9217    0.8656
4279.403    0.8140    0.7528
4279.428    0.6384    0.6013
4279.453    0.4745    0.4699
4279.478    0.4077    0.4264
4279.503    0.4800    0.4975
4279.529    0.6403    0.6494
4279.554    0.7870    0.7878
4279.579    0.8523    0.8529
4279.604    0.8179    0.8215
4279.629    0.6939    0.7071
4279.654    0.5324    0.5528
4279.680    0.4077    0.4132
4279.705    0.3535    0.3471
4279.730    0.3733    0.3643
4279.755    0.4508    0.4462
4279.780    0.5234    0.5370
4279.805    0.5310    0.5672
4279.830    0.4628    0.5202
4279.856    0.4084    0.4633
4279.881    0.4615    0.4800
4279.906    0.5780    0.5576
4279.931    0.6512    0.6165
4279.956    0.6310    0.5992
4279.981    0.5379    0.5232
4280.007    0.4533    0.4544
4280.032    0.4535    0.4586
4280.057    0.5352    0.5379
4280.082    0.6519    0.6400
4280.107    0.7186    0.6936
4280.132    0.6803    0.6631
4280.158    0.5830    0.5711
4280.183    0.4961    0.4923
4280.208    0.4596    0.4826
4280.233    0.4993    0.5545
4280.258    0.5836    0.6640
4280.283    0.6378    0.7399
4280.309    0.6292    0.7306
4280.334    0.5809    0.6418
4280.359    0.5220    0.5255
4280.384    0.4643    0.4445
4280.409    0.4475    0.4318
4280.434    0.4625    0.4640
4280.460    0.4646    0.4858
4280.485    0.4602    0.4656
4280.510    0.4576    0.4301
4280.535    0.4831    0.4271
4280.560    0.5150    0.4712
4280.585    0.5372    0.5365
4280.611    0.5694    0.6072
4280.636    0.6305    0.6844
4280.661    0.7138    0.7617
4280.686    0.7544    0.7980
4280.711    0.7084    0.7582
4280.736    0.5968    0.6560
4280.762    0.5232    0.5494
4280.787    0.5266    0.5125
4280.812    0.5983    0.5522
4280.837    0.6745    0.6196
4280.862    0.6864    0.6500
4280.887    0.6406    0.6174
4280.912    0.5687    0.5480
4280.938    0.5084    0.4864
4280.963    0.4903    0.4691
4280.988    0.5105    0.4863
4281.013    0.5261    0.4962
4281.038    0.4656    0.4604
4281.063    0.3817    0.3966
4281.089    0.3636    0.3756
4281.114    0.4571    0.4502
4281.139    0.6142    0.5984
4281.164    0.7748    0.7581
4281.189    0.8958    0.8786
4281.214    0.9621    0.9467
4281.240    0.9763    0.9721
4281.265    0.9703    0.9614
4281.290    0.9285    0.9087
4281.315    0.8196    0.8128
4281.340    0.7039    0.7130
4281.365    0.6745    0.6792
4281.391    0.7423    0.7434
4281.416    0.8586    0.8500
4281.441    0.9456    0.9345
4281.466    0.9757    0.9736
# 043557  91  4279.201  4281.466
4279.201    0.9847    0.9736
4279.227    1.0028    0.9817
4279.252    1.0097    0.9804
4279.277    1.0095    0.9743
4279.302    1.0005    0.9663
4279.327    0.9995    0.9561
4279.352    0.9861    0.9356
4279.378    0.9367    0.8861
4279.403    0.8443    0.7976
4279.428    0.7039    0.6778
4279.453    0.5635    0.5639
4279.478    0.4894    0.5070
4279.503    0.5131    0.5360
4279.528    0.6279    0.6350
4279.554    0.7600    0.7546
4279.579    0.8276    0.8262
4279.604    0.8111    0.8221
4279.629    0.7340    0.7423
4279.654    0.6006    0.6157
4279.679    0.4761    0.4884
4279.705    0.4050    0.4034
4279.730    0.4060    0.3929
4279.755    0.4584    0.4465
4279.780    0.5235    0.5270
4279.805    0.5569    0.5833
4279.830    0.5360    0.5882
4279.856    0.5109    0.5639
4279.881    0.5283    0.5613
4279.906    0.5940    0.5944
4279.931    0.6554    0.6288
4279.956    0.6537    0.6226
4279.981    0.5920    0.5721
4280.007    0.5146    0.5137
4280.032    0.4894    0.5000
4280.057    0.5403    0.5455
4280.082    0.6307    0.6227
4280.107    0.6925    0.6806
4280.132    0.6973    0.6812
4280.158    0.6468    0.6249
4280.183    0.5618    0.5587
4280.208    0.5158    0.5313
4280.233    0.5284    0.5658
4280.258    0.5808    0.6433
4280.283    0.6342    0.7142
4280.309    0.6557    0.7327
4280.334    0.6326    0.6861
4280.359    0.5797    0.6046
4280.384    0.5372    0.5347
4280.409    0.5246    0.5094
4280.434    0.5378    0.5257
4280.460    0.5448    0.5500
4280.485    0.5513    0.5494
4280.510    0.5502    0.5280
4280.535    0.5550    0.5142
4280.560    0.5706    0.5294
4280.585    0.5929    0.5710
4280.611    0.6200    0.6291
4280.636    0.6642    0.6923
4280.661    0.7223    0.7530
4280.686    0.7563    0.7865
4280.711    0.7310    0.7672
4280.736    0.6546    0.6958
4280.762    0.5774    0.6059
4280.787    0.5567    0.5558
4280.812    0.5980    0.5649
4280.837    0.6564    0.6115
4280.862    0.6844    0.6480
4280.887    0.6624    0.6414
4280.913    0.6039    0.5928
4280.938    0.5508    0.5386
4280.963    0.5284    0.5084
4280.988    0.5291    0.5087
4281.013    0.5386    0.5175
4281.038    0.5146    0.5059
4281.064    0.4610    0.4707
4281.089    0.4394    0.4525
4281.114    0.4864    0.4917
4281.139    0.6088    0.5937
4281.164    0.7461    0.7248
4281.189    0.8574    0.8418
4281.215    0.9303    0.9234
4281.240    0.9612    0.9612
4281.265    0.9647    0.9652
4281.290    0.9382    0.9382
4281.315    0.8876    0.8847
4281.340    0.8249    0.8239
4281.365    0.7927    0.7903
4281.391    0.8074    0.8087
4281.416    0.8608    0.8652
4281.441    0.9200    0.9253
4281.466    0.9570    0.9643
# 043726  91  4279.195  4281.460
4279.195    0.9761    0.9685
4279.220    0.9982    0.9799
4279.245    1.0076    0.9802
4279.270    1.0113    0.9730
4279.296    1.0153    0.9603
4279.321    1.0097    0.9491
4279.346    1.0021    0.9419
4279.371    0.9874    0.9251
4279.396    0.9256    0.8692
4279.421    0.8015    0.7540
4279.447    0.6321    0.5929
4279.472    0.4673    0.4630
4279.497    0.4038    0.4286
4279.522    0.4848    0.5123
4279.547    0.6480    0.6657
4279.572    0.8098    0.8041
4279.598    0.8644    0.8646
4279.623    0.7914    0.8228
4279.648    0.6747    0.6992
4279.673    0.5231    0.5396
4279.698    0.3980    0.4055
4279.723    0.3525    0.3428
4279.749    0.3845    0.3684
4279.774    0.4652    0.4595
4279.799    0.5403    0.5548
4279.824    0.5431    0.5809
4279.849    0.4690    0.5265
4279.874    0.4193    0.4698
4279.900    0.4732    0.4932
4279.925    0.5947    0.5758
4279.950    0.6687    0.6302
4279.975    0.6369    0.6030
4280.000    0.5375    0.5205
4280.025    0.4522    0.4542
4280.051    0.4537    0.4651
4280.076    0.5416    0.5534
4280.101    0.6665    0.6587
4280.126    0.7285    0.7073
4280.151    0.6803    0.6677
4280.176    0.6003    0.5729
4280.202    0.4990    0.4910
4280.227    0.4642    0.4885
4280.252    0.5100    0.5691
4280.277    0.5961    0.6825
4280.302    0.6530    0.7542
4280.327    0.6424    0.7381
4280.352    0.5814    0.6443
4280.378    0.5125    0.5220
4280.403    0.4671    0.4470
4280.428    0.4620    0.4443
4280.453    0.4767    0.4833
4280.478    0.4872    0.5041
4280.503    0.4759    0.4794
4280.529    0.4727    0.4389
4280.554    0.4985    0.4388
4280.579    0.5320    0.4879
4280.604    0.5531    0.5540
4280.629    0.5812    0.6202
4280.654    0.6546    0.6969
4280.680    0.7411    0.7768
4280.705    0.7711    0.8070
4280.730    0.7132    0.7570
4280.755    0.5991    0.6454
4280.780    0.5169    0.5400
4280.805    0.5224    0.5073
4280.831    0.6044    0.5590
4280.856    0.6864    0.6324
4280.881    0.6952    0.6602
4280.906    0.6339    0.6212
4280.931    0.5554    0.5466
4280.956    0.5047    0.4864
4280.982    0.4961    0.4710
4281.007    0.5144    0.4920
4281.032    0.5225    0.5015
4281.057    0.4663    0.4597
4281.082    0.3805    0.3912
4281.107    0.3597    0.3735
4281.133    0.4638    0.4607
4281.158    0.6440    0.6173
4281.183    0.8130    0.7773
4281.208    0.9120    0.8927
4281.233    0.9621    0.9543
4281.258    0.9775    0.9757
4281.284    0.9707    0.9636
4281.309    0.9219    0.9105
4281.334    0.8200    0.8145
4281.359    0.7185    0.7178
4281.384    0.6891    0.6923
4281.409    0.7591    0.7603
4281.435    0.8676    0.8700
4281.460    0.9412    0.9469
# 044324  91  4279.195  4281.459
4279.195    1.0060    0.9772
4279.220    1.0125    0.9842
4279.245    1.0090    0.9836
4279.270    1.0007    0.9784
4279.295    1.0062    0.9710
4279.321    1.0139    0.9636
4279.346    1.0086    0.9548
4279.371    0.9781    0.9290
4279.396    0.8954    0.8654
4279.421    0.7843    0.7556
4279.446    0.6318    0.6255
4279.472    0.5159    0.5293
4279.497    0.4989    0.5288
4279.522    0.5984    0.6206
4279.547    0.7501    0.7506
4279.572    0.8568    0.8502
4279.597    0.8865    0.8772
4279.623    0.8119    0.8200
4279.648    0.6863    0.7016
4279.673    0.5426    0.5627
4279.698    0.4587    0.4552
4279.723    0.4323    0.4181
4279.748    0.4770    0.4595
4279.774    0.5596    0.5523
4279.799    0.6160    0.6253
4279.824    0.5954    0.6318
4279.849    0.5283    0.5875
4279.874    0.5155    0.5608
4279.899    0.5883    0.5954
4279.925    0.6756    0.6618
4279.950    0.7152    0.6877
4279.975    0.6775    0.6501
4280.000    0.5918    0.5825
4280.025    0.5429    0.5445
4280.050    0.5600    0.5729
4280.076    0.6461    0.6571
4280.101    0.7342    0.7333
4280.126    0.7682    0.7530
4280.151    0.7185    0.7065
4280.176    0.6414    0.6301
4280.201    0.5694    0.5805
4280.226    0.5573    0.5963
4280.252    0.6122    0.6747
4280.277    0.6753    0.7591
4280.302    0.7106    0.7973
4280.327    0.7021    0.7645
4280.352    0.6494    0.6783
4280.377    0.5872    0.5863
4280.403    0.5537    0.5374
4280.428    0.5594    0.5490
4280.453    0.5782    0.5825
4280.478    0.5796    0.5907
4280.503    0.5744    0.5640
4280.528    0.5901    0.5372
4280.554    0.6140    0.5494
4280.579    0.6330    0.5994
4280.604    0.6540    0.6610
4280.629    0.6914    0.7228
4280.654    0.7487    0.7851
4280.679    0.7987    0.8325
4280.705    0.7989    0.8331
4280.730    0.7316    0.7723
4280.755    0.6448    0.6784
4280.780    0.5980    0.6076
4280.805    0.6230    0.6020
4280.830    0.6928    0.6528
4280.856    0.7452    0.7096
4280.881    0.7466    0.7193
4280.906    0.6955    0.6780
4280.931    0.6375    0.6165
4280.956    0.5969    0.5733
4280.981    0.5859    0.5666
4281.007    0.6008    0.5793
4281.032    0.5855    0.5686
4281.057    0.5176    0.5177
4281.082    0.4507    0.4658
4281.107    0.4704    0.4765
4281.132    0.5848    0.5712
4281.158    0.7306    0.7166
4281.183    0.8418    0.8433
4281.208    0.9221    0.9270
4281.233    0.9779    0.9685
4281.258    0.9856    0.9797
4281.283    0.9721    0.9661
4281.309    0.9330    0.9230
4281.334    0.8630    0.8622
4281.359    0.8123    0.8155
4281.384    0.8170    0.8171
4281.409    0.8660    0.8664
4281.434    0.9290    0.9273
4281.459    0.9656    0.9687
# 044997  91  4279.195  4281.459
4279.195    0.9754    0.9732
4279.220    0.9838    0.9829
4279.245    0.9966    0.9822
4279.270    0.9998    0.9743
4279.295    1.0134    0.9609
4279.320    1.0148    0.9489
4279.346    1.0123    0.9425
4279.371    1.0055    0.9277
4279.396    0.9363    0.8722
4279.421    0.8084    0.7546
4279.446    0.6377    0.5948
4279.471    0.4620    0.4599
4279.497    0.4007    0.4265
4279.522    0.4980    0.5202
4279.547    0.6697    0.6812
4279.572    0.8080    0.8194
4279.597    0.8646    0.8744
4279.622    0.8318    0.8314
4279.648    0.6986    0.6989
4279.673    0.5144    0.5341
4279.698    0.3915    0.3976
4279.723    0.3551    0.3372
4279.748    0.3865    0.3669
4279.773    0.4816    0.4666
4279.799    0.5662    0.5762
4279.824    0.5489    0.6037
4279.849    0.4776    0.5411
4279.874    0.4224    0.4787
4279.899    0.4763    0.5048
4279.924    0.6087    0.5942
4279.949    0.6872    0.6489
4279.975    0.6279    0.6111
4280.000    0.5319    0.5172
4280.025    0.4349    0.4465
4280.050    0.4321    0.4595
4280.075    0.5419    0.5550
4280.100    0.6699    0.6688
4280.126    0.7381    0.7214
4280.151    0.7055    0.6761
4280.176    0.5995    0.5728
4280.201    0.4915    0.4867
4280.226    0.4553    0.4814
4280.251    0.5118    0.5668
4280.277    0.6076    0.6933
4280.302    0.6637    0.7679
4280.327    0.6507    0.7501
4280.352    0.6080    0.6543
4280.377    0.5398    0.5377
4280.402    0.4844    0.4658
4280.428    0.4814    0.4692
4280.453    0.5010    0.5105
4280.478    0.5022    0.5254
4280.503    0.4987    0.4919
4280.528    0.4934    0.4465
4280.553    0.5079    0.4446
4280.579    0.5484    0.4983
4280.604    0.5605    0.5639
4280.629    0.5789    0.6272
4280.654    0.6636    0.7049
4280.679    0.7623    0.7852
4280.704    0.7885    0.8185
4280.730    0.7216    0.7631
4280.755    0.5979    0.6445
4280.780    0.5076    0.5348
4280.805    0.5230    0.5050
4280.830    0.6146    0.5623
4280.855    0.6941    0.6434
4280.881    0.6969    0.6730
4280.906    0.6288    0.6263
4280.931    0.5474    0.5441
4280.956    0.4983    0.4812
4280.981    0.4959    0.4695
4281.006    0.5248    0.4990
4281.032    0.5333    0.5180
4281.057    0.4748    0.4746
4281.082    0.3819    0.3973
4281.107    0.3653    0.3753
4281.132    0.4762    0.4618
4281.157    0.6567    0.6230
4281.183    0.8204    0.7905
4281.208    0.9238    0.9018
4281.233    0.9661    0.9590
4281.258    0.9757    0.9784
4281.283    0.9656    0.9689
4281.308    0.9215    0.9211
4281.334    0.8418    0.8230
4281.359    0.7300    0.7256
4281.384    0.6942    0.7031
4281.409    0.7789    0.7768
4281.434    0.8843    0.8827
4281.459    0.9528    0.9552
# 045325  91  4279.202  4281.466
4279.202    1.0076    0.9736
4279.227    1.0106    0.9793
4279.252    1.0151    0.9770
4279.277    1.0167    0.9701
4279.302    1.0132    0.9614
4279.327    1.0090    0.9535
4279.353    0.9927    0.9408
4279.378    0.9493    0.9061
4279.403    0.8642    0.8297
4279.428    0.7437    0.7110
4279.453    0.5907    0.5845
4279.478    0.4927    0.5082
4279.504    0.5006    0.5276
4279.529    0.6122    0.6308
4279.554    0.7528    0.7581
4279.579    0.8379    0.8447
4279.604    0.8533    0.8547
4279.629    0.7637    0.7852
4279.655    0.6419    0.6552
4279.680    0.5178    0.5216
4279.705    0.4389    0.4292
4279.730    0.4231    0.4094
4279.755    0.4775    0.4602
4279.780    0.5445    0.5425
4279.805    0.5740    0.5972
4279.831    0.5384    0.5879
4279.856    0.4847    0.5448
4279.881    0.4900    0.5321
4279.906    0.5683    0.5753
4279.931    0.6561    0.6342
4279.956    0.6853    0.6516
4279.982    0.6328    0.6104
4280.007    0.5560    0.5525
4280.032    0.5176    0.5314
4280.057    0.5526    0.5727
4280.082    0.6574    0.6524
4280.107    0.7320    0.7163
4280.133    0.7388    0.7203
4280.158    0.6836    0.6653
4280.183    0.6107    0.5955
4280.208    0.5424    0.5632
4280.233    0.5526    0.5957
4280.258    0.6072    0.6750
4280.284    0.6549    0.7521
4280.309    0.6808    0.7707
4280.334    0.6506    0.7199
4280.359    0.5950    0.6253
4280.384    0.5373    0.5364
4280.409    0.5153    0.4960
4280.435    0.5205    0.5085
4280.460    0.5315    0.5337
4280.485    0.5295    0.5337
4280.510    0.5260    0.5096
4280.535    0.5438    0.4961
4280.560    0.5789    0.5210
4280.586    0.6049    0.5797
4280.611    0.6278    0.6455
4280.636    0.6728    0.7120
4280.661    0.7342    0.7761
4280.686    0.7750    0.8166
4280.711    0.7565    0.8054
4280.737    0.6850    0.7328
4280.762    0.6073    0.6412
4280.787    0.5761    0.5834
4280.812    0.6192    0.5903
4280.837    0.6875    0.6418
4280.862    0.7349    0.6864
4280.888    0.7158    0.6844
4280.913    0.6586    0.6380
4280.938    0.5950    0.5804
4280.963    0.5674    0.5446
4280.988    0.5700    0.5401
4281.013    0.5716    0.5441
4281.039    0.5316    0.5210
4281.064    0.4620    0.4697
4281.089    0.4253    0.4350
4281.114    0.4622    0.4695
4281.139    0.5878    0.5796
4281.164    0.7365    0.7223
4281.189    0.8702    0.8464
4281.215    0.9345    0.9296
4281.240    0.9643    0.9672
4281.265    0.9824    0.9727
4281.290    0.9634    0.9484
4281.315    0.8993    0.8945
4281.340    0.8278    0.8270
4281.366    0.7759    0.7834
4281.391    0.7929    0.7985
4281.416    0.8710    0.8588
4281.441    0.9337    0.9245
4281.466    0.9658    0.9665
# 046903  91  4279.195  4281.460
4279.195    0.9881    0.9723
4279.220    0.9979    0.9829
4279.245    0.9988    0.9836
4279.271    1.0076    0.9779
4279.296    1.0118    0.9689
4279.321    0.9998    0.9607
4279.346    0.9892    0.9521
4279.371    0.9703    0.9296
4279.396    0.9120    0.8684
4279.422    0.7940    0.7495
4279.447    0.6288    0.6056
4279.472    0.4897    0.4929
4279.497    0.4543    0.4723
4279.522    0.5394    0.5577
4279.547    0.6979    0.6995
4279.573    0.8251    0.8245
4279.598    0.8614    0.8676
4279.623    0.8185    0.8204
4279.648    0.6847    0.6995
4279.673    0.5298    0.5485
4279.698    0.4163    0.4240
4279.724    0.3777    0.3690
4279.749    0.4174    0.4007
4279.774    0.5113    0.4915
4279.799    0.5752    0.5812
4279.824    0.5647    0.6055
4279.849    0.5071    0.5616
4279.875    0.4753    0.5198
4279.900    0.5339    0.5471
4279.925    0.6389    0.6174
4279.950    0.6936    0.6554
4279.975    0.6545    0.6203
4280.000    0.5595    0.5410
4280.026    0.4828    0.4833
4280.051    0.4923    0.5020
4280.076    0.5849    0.5874
4280.101    0.6882    0.6819
4280.126    0.7343    0.7204
4280.151    0.6974    0.6797
4280.177    0.5980    0.5888
4280.202    0.5082    0.5211
4280.227    0.4917    0.5244
4280.252    0.5465    0.6020
4280.277    0.6263    0.7050
4280.302    0.6717    0.7663
4280.327    0.6640    0.7478
4280.353    0.6189    0.6574
4280.378    0.5549    0.5542
4280.403    0.5126    0.4936
4280.428    0.5131    0.4984
4280.453    0.5325    0.5368
4280.478    0.5380    0.5544
4280.504    0.5275    0.5282
4280.529    0.5249    0.4929
4280.554    0.5500    0.4934
4280.579    0.5773    0.5368
4280.604    0.5895    0.5968
4280.629    0.6186    0.6599
4280.655    0.6872    0.7337
4280.680    0.7645    0.7974
4280.705    0.7782    0.8155
4280.730    0.7173    0.7623
4280.755    0.6166    0.6595
4280.780    0.5483    0.5685
4280.806    0.5636    0.5458
4280.831    0.6343    0.5950
4280.856    0.6868    0.6599
4280.881    0.7204    0.6812
4280.906    0.6653    0.6419
4280.931    0.5837    0.5724
4280.957    0.5401    0.5172
4280.982    0.5309    0.5077
4281.007    0.5525    0.5284
4281.032    0.5511    0.5354
4281.057    0.4970    0.4960
4281.082    0.4284    0.4369
4281.108    0.4182    0.4292
4281.133    0.5180    0.5136
4281.158    0.6755    0.6580
4281.183    0.8190    0.8020
4281.208    0.9200    0.9045
4281.233    0.9714    0.9590
4281.259    0.9851    0.9775
4281.284    0.9817    0.9656
4281.309    0.9378    0.9198
4281.334    0.8533    0.8439
4281.359    0.7718    0.7739
4281.384    0.7532    0.7609
4281.410    0.8170    0.8192
4281.435    0.8983    0.8995
4281.460    0.9559    0.9576
# 049580  91  4279.203  4281.468
4279.203    1.0116    0.9824
4279.228    1.0102    0.9847
4279.253    1.0104    0.9806
4279.278    1.0209    0.9721
4279.303    1.0275    0.9627
4279.328    1.0144    0.9563
4279.354    0.9811    0.9436
4279.379    0.9345    0.9016
4279.404    0.8447    0.8080
4279.429    0.6965    0.6693
4279.454    0.5390    0.5349
4279.479    0.4525    0.4758
4279.505    0.4962    0.5338
4279.530    0.6504    0.6702
4279.555    0.8006    0.8061
4279.580    0.8837    0.8770
4279.605    0.8710    0.8584
4279.630    0.7596    0.7574
4279.656    0.5948    0.6013
4279.681    0.4629    0.4606
4279.706    0.3987    0.3818
4279.731    0.4077    0.3890
4279.756    0.4858    0.4710
4279.781    0.5754    0.5756
4279.807    0.6044    0.6292
4279.832    0.5421    0.5962
4279.857    0.4709    0.5380
4279.882    0.5028    0.5375
4279.907    0.6083    0.6021
4279.932    0.6861    0.6610
4279.958    0.6758    0.6503
4279.983    0.5921    0.5786
4280.008    0.5058    0.5078
4280.033    0.4897    0.5000
4280.058    0.5627    0.5700
4280.083    0.6820    0.6724
4280.109    0.7480    0.7372
4280.134    0.7403    0.7178
4280.159    0.6574    0.6361
4280.184    0.5576    0.5522
4280.209    0.5021    0.5281
4280.234    0.5313    0.5857
4280.260    0.6105    0.6937
4280.285    0.6697    0.7734
4280.310    0.6756    0.7782
4280.335    0.6307    0.7070
4280.360    0.5746    0.6009
4280.385    0.5314    0.5198
4280.411    0.5314    0.5045
4280.436    0.5423    0.5399
4280.461    0.5535    0.5674
4280.486    0.5563    0.5512
4280.511    0.5419    0.5107
4280.536    0.5556    0.4965
4280.562    0.5951    0.5339
4280.587    0.6192    0.5950
4280.612    0.6369    0.6564
4280.637    0.6926    0.7234
4280.662    0.7631    0.7932
4280.687    0.8015    0.8310
4280.713    0.7595    0.7974
4280.738    0.6513    0.6989
4280.763    0.5569    0.5910
4280.788    0.5498    0.5433
4280.813    0.6016    0.5790
4280.838    0.6899    0.6543
4280.864    0.7203    0.7000
4280.889    0.6833    0.6772
4280.914    0.6243    0.6094
4280.939    0.5631    0.5439
4280.964    0.5381    0.5171
4280.989    0.5558    0.5322
4281.015    0.5773    0.5521
4281.040    0.5375    0.5275
4281.065    0.4552    0.4640
4281.090    0.4161    0.4294
4281.115    0.4852    0.4846
4281.140    0.6371    0.6186
4281.166    0.7949    0.7750
4281.191    0.9009    0.8886
4281.216    0.9559    0.9528
4281.241    0.9779    0.9784
4281.266    0.9732    0.9768
4281.291    0.9502    0.9454
4281.317    0.8837    0.8762
4281.342    0.7938    0.7984
4281.367    0.7589    0.7640
4281.392    0.7984    0.8022
4281.417    0.8919    0.8810
4281.442    0.9692    0.9475
4281.468    1.0062    0.9808
# 049586  91  4279.194  4281.458
4279.194    0.9854    0.9701
4279.219    1.0042    0.9784
4279.244    1.0191    0.9766
4279.269    1.0177    0.9678
4279.294    1.0079    0.9550
4279.320    0.9998    0.9443
4279.345    1.0012    0.9369
4279.370    0.9681    0.9147
4279.395    0.9057    0.8494
4279.420    0.7659    0.7274
4279.445    0.5818    0.5757
4279.471    0.4437    0.4568
4279.496    0.4107    0.4450
4279.521    0.5156    0.5439
4279.546    0.6773    0.6961
4279.571    0.8080    0.8202
4279.596    0.8519    0.8616
4279.622    0.7951    0.8045
4279.647    0.6700    0.6751
4279.672    0.5216    0.5220
4279.697    0.4082    0.4028
4279.722    0.3720    0.3576
4279.747    0.4208    0.3941
4279.772    0.5051    0.4831
4279.798    0.5508    0.5610
4279.823    0.5217    0.5605
4279.848    0.4445    0.4980
4279.873    0.4209    0.4559
4279.898    0.4798    0.4929
4279.923    0.5798    0.5758
4279.949    0.6439    0.6240
4279.974    0.6060    0.5927
4279.999    0.5140    0.5186
4280.024    0.4538    0.4702
4280.049    0.4771    0.4955
4280.074    0.5770    0.5843
4280.100    0.6850    0.6789
4280.125    0.7229    0.7060
4280.150    0.6871    0.6543
4280.175    0.5927    0.5652
4280.200    0.5052    0.5048
4280.225    0.4953    0.5194
4280.251    0.5507    0.6093
4280.276    0.6262    0.7112
4280.301    0.6590    0.7607
4280.326    0.6320    0.7244
4280.351    0.5761    0.6213
4280.376    0.5013    0.5064
4280.402    0.4542    0.4372
4280.427    0.4551    0.4389
4280.452    0.4644    0.4705
4280.477    0.4666    0.4795
4280.502    0.4538    0.4518
4280.527    0.4684    0.4235
4280.552    0.4979    0.4385
4280.578    0.5317    0.5005
4280.603    0.5685    0.5725
4280.628    0.6003    0.6442
4280.653    0.6800    0.7221
4280.678    0.7534    0.7900
4280.703    0.7658    0.8063
4280.729    0.6915    0.7430
4280.754    0.5937    0.6342
4280.779    0.5327    0.5459
4280.804    0.5478    0.5319
4280.829    0.6253    0.5859
4280.854    0.6947    0.6492
4280.880    0.6910    0.6639
4280.905    0.6289    0.6186
4280.930    0.5573    0.5494
4280.955    0.5198    0.4999
4280.980    0.5198    0.4916
4281.005    0.5349    0.5082
4281.031    0.5263    0.5043
4281.056    0.4620    0.4540
4281.081    0.3818    0.3955
4281.106    0.3866    0.4002
4281.131    0.5066    0.4991
4281.156    0.6747    0.6548
4281.182    0.8289    0.8091
4281.207    0.9258    0.9101
4281.232    0.9665    0.9612
4281.257    0.9824    0.9748
4281.282    0.9647    0.9539
4281.307    0.9095    0.8900
4281.333    0.7929    0.7856
4281.358    0.6925    0.7011
4281.383    0.6960    0.6963
4281.408    0.7809    0.7754
4281.433    0.8754    0.8784
4281.458    0.9550    0.9497
# 049728  91  4279.196  4281.461
4279.196    0.9968    0.9766
4279.221    1.0093    0.9851
4279.246    1.0104    0.9847
4279.271    1.0137    0.9786
4279.296    1.0055    0.9687
4279.321    1.0021    0.9601
4279.347    1.0072    0.9528
4279.372    0.9842    0.9313
4279.397    0.9192    0.8668
4279.422    0.7870    0.7440
4279.447    0.6126    0.5891
4279.472    0.4609    0.4699
4279.498    0.4242    0.4554
4279.523    0.5281    0.5582
4279.548    0.6952    0.7142
4279.573    0.8335    0.8385
4279.598    0.8788    0.8786
4279.623    0.8192    0.8232
4279.649    0.6730    0.6845
4279.674    0.5098    0.5225
4279.699    0.3925    0.3951
4279.724    0.3614    0.3455
4279.749    0.3998    0.3844
4279.774    0.5006    0.4885
4279.800    0.5844    0.5953
4279.825    0.5739    0.6190
4279.850    0.5112    0.5631
4279.875    0.4759    0.5158
4279.900    0.5332    0.5493
4279.925    0.6473    0.6286
4279.951    0.6933    0.6637
4279.976    0.6390    0.6118
4280.001    0.5316    0.5169
4280.026    0.4442    0.4554
4280.051    0.4621    0.4791
4280.076    0.5696    0.5778
4280.102    0.6912    0.6879
4280.127    0.7449    0.7253
4280.152    0.7036    0.6725
4280.177    0.5980    0.5711
4280.202    0.4968    0.4944
4280.228    0.4726    0.5018
4280.253    0.5344    0.5936
4280.278    0.6122    0.7094
4280.303    0.6731    0.7732
4280.328    0.6590    0.7473
4280.353    0.6049    0.6515
4280.379    0.5390    0.5406
4280.404    0.5019    0.4864
4280.429    0.5195    0.5038
4280.454    0.5425    0.5509
4280.479    0.5384    0.5661
4280.504    0.5250    0.5314
4280.530    0.5315    0.4863
4280.555    0.5617    0.4874
4280.580    0.5864    0.5342
4280.605    0.5991    0.5922
4280.630    0.6304    0.6528
4280.655    0.6994    0.7279
4280.681    0.7725    0.8017
4280.706    0.7845    0.8190
4280.731    0.7161    0.7549
4280.756    0.5920    0.6371
4280.781    0.5152    0.5384
4280.806    0.5443    0.5208
4280.832    0.6400    0.5857
4280.857    0.7071    0.6605
4280.882    0.7003    0.6794
4280.907    0.6337    0.6283
4280.932    0.5554    0.5480
4280.957    0.4993    0.4914
4280.983    0.4982    0.4872
4281.008    0.5415    0.5200
4281.033    0.5556    0.5349
4281.058    0.4955    0.4912
4281.083    0.4070    0.4225
4281.108    0.4021    0.4126
4281.134    0.5238    0.5094
4281.159    0.6961    0.6656
4281.184    0.8404    0.8143
4281.209    0.9266    0.9147
4281.234    0.9685    0.9652
4281.259    0.9802    0.9806
4281.285    0.9647    0.9672
4281.310    0.9247    0.9166
4281.335    0.8389    0.8297
4281.360    0.7464    0.7497
4281.385    0.7388    0.7408
4281.410    0.8138    0.8113
4281.436    0.9064    0.9059
4281.461    0.9521    0.9645
# 049756  91  4279.202  4281.467
4279.202    1.0025    0.9811
4279.227    1.0088    0.9840
4279.252    1.0104    0.9802
4279.277    1.0146    0.9707
4279.302    1.0125    0.9596
4279.327    1.0093    0.9526
4279.353    0.9813    0.9423
4279.378    0.9539    0.9034
4279.403    0.8668    0.8089
4279.428    0.6998    0.6621
4279.453    0.5232    0.5132
4279.478    0.4132    0.4381
4279.504    0.4552    0.4874
4279.529    0.6159    0.6295
4279.554    0.7761    0.7816
4279.579    0.8748    0.8692
4279.604    0.8674    0.8608
4279.629    0.7630    0.7616
4279.655    0.5940    0.5994
4279.680    0.4397    0.4477
4279.705    0.3648    0.3570
4279.730    0.3738    0.3535
4279.755    0.4462    0.4302
4279.780    0.5400    0.5403
4279.806    0.5737    0.6058
4279.831    0.5110    0.5749
4279.856    0.4415    0.5059
4279.881    0.4654    0.4959
4279.906    0.5700    0.5647
4279.931    0.6577    0.6366
4279.957    0.6631    0.6337
4279.982    0.5780    0.5574
4280.007    0.4726    0.4744
4280.032    0.4399    0.4548
4280.057    0.5089    0.5220
4280.082    0.6345    0.6333
4280.108    0.7231    0.7127
4280.133    0.7264    0.7010
4280.158    0.6448    0.6156
4280.183    0.5395    0.5198
4280.208    0.4744    0.4832
4280.233    0.4934    0.5367
4280.259    0.5788    0.6542
4280.284    0.6439    0.7504
4280.309    0.6552    0.7677
4280.334    0.6270    0.6984
4280.359    0.5599    0.5853
4280.384    0.5016    0.4935
4280.410    0.4911    0.4699
4280.435    0.5112    0.5043
4280.460    0.5217    0.5357
4280.485    0.5106    0.5210
4280.510    0.5043    0.4760
4280.535    0.5192    0.4542
4280.561    0.5513    0.4883
4280.586    0.5692    0.5508
4280.611    0.5867    0.6140
4280.636    0.6409    0.6847
4280.661    0.7271    0.7649
4280.686    0.7827    0.8171
4280.712    0.7495    0.7941
4280.737    0.6380    0.6952
4280.762    0.5363    0.5768
4280.787    0.5190    0.5151
4280.812    0.5802    0.5431
4280.837    0.6710    0.6217
4280.863    0.7039    0.6762
4280.888    0.6685    0.6569
4280.913    0.5859    0.5847
4280.938    0.5276    0.5112
4280.963    0.4964    0.4790
4280.988    0.5190    0.4943
4281.014    0.5414    0.5207
4281.039    0.5161    0.5006
4281.064    0.4304    0.4320
4281.089    0.3661    0.3847
4281.114    0.4271    0.4303
4281.139    0.5891    0.5670
4281.165    0.7667    0.7382
4281.190    0.8892    0.8686
4281.215    0.9530    0.9445
4281.240    0.9820    0.9761
4281.265    0.9838    0.9772
4281.290    0.9641    0.9458
4281.316    0.8855    0.8686
4281.341    0.7773    0.7736
4281.366    0.7117    0.7224
4281.391    0.7619    0.7596
4281.416    0.8496    0.8527
4281.441    0.9421    0.9352
4281.467    0.9817    0.9779
# 050505  91  4279.202  4281.467
4279.202    0.9931    0.9804
4279.227    1.0000    0.9863
4279.252    1.0100    0.9845
4279.277    1.0111    0.9768
4279.302    1.0053    0.9661
4279.328    1.0109    0.9574
4279.353    1.0090    0.9486
4279.378    0.9732    0.9179
4279.403    0.8878    0.8354
4279.428    0.7458    0.6934
4279.453    0.5567    0.5336
4279.479    0.4203    0.4303
4279.504    0.4283    0.4520
4279.529    0.5616    0.5818
4279.554    0.7471    0.7434
4279.579    0.8616    0.8529
4279.604    0.8482    0.8686
4279.630    0.7797    0.7827
4279.655    0.6253    0.6297
4279.680    0.4523    0.4655
4279.705    0.3518    0.3529
4279.730    0.3369    0.3259
4279.755    0.4010    0.3870
4279.781    0.4996    0.5097
4279.806    0.5816    0.6069
4279.831    0.5715    0.6108
4279.856    0.4816    0.5431
4279.881    0.4597    0.5089
4279.906    0.5583    0.5629
4279.932    0.6756    0.6428
4279.957    0.6839    0.6489
4279.982    0.5805    0.5702
4280.007    0.4780    0.4675
4280.032    0.4136    0.4200
4280.057    0.4576    0.4677
4280.083    0.5841    0.5880
4280.108    0.7013    0.6898
4280.133    0.7129    0.7068
4280.158    0.6615    0.6312
4280.183    0.5434    0.5202
4280.208    0.4434    0.4532
4280.234    0.4424    0.4843
4280.259    0.5266    0.5965
4280.284    0.6257    0.7158
4280.309    0.6611    0.7645
4280.334    0.6286    0.7171
4280.359    0.5737    0.6094
4280.385    0.5132    0.5054
4280.410    0.4915    0.4723
4280.435    0.5122    0.5080
4280.460    0.5394    0.5559
4280.485    0.5399    0.5580
4280.510    0.5198    0.5122
4280.536    0.5231    0.4692
4280.561    0.5504    0.4800
4280.586    0.5661    0.5284
4280.611    0.5741    0.5810
4280.636    0.6156    0.6431
4280.661    0.7047    0.7268
4280.687    0.7814    0.8009
4280.712    0.7642    0.8026
4280.737    0.6659    0.7175
4280.762    0.5443    0.5895
4280.787    0.4924    0.5008
4280.812    0.5415    0.5055
4280.838    0.6394    0.5860
4280.863    0.7023    0.6560
4280.888    0.6693    0.6549
4280.913    0.5857    0.5857
4280.938    0.5056    0.5015
4280.963    0.4724    0.4552
4280.989    0.4898    0.4681
4281.014    0.5275    0.5112
4281.039    0.5359    0.5222
4281.064    0.4677    0.4675
4281.089    0.3835    0.3995
4281.114    0.4034    0.4084
4281.140    0.5436    0.5274
4281.165    0.7281    0.6921
4281.190    0.8670    0.8368
4281.215    0.9356    0.9277
4281.240    0.9721    0.9698
4281.265    0.9817    0.9790
4281.291    0.9537    0.9561
4281.316    0.8904    0.8886
4281.341    0.7903    0.7834
4281.366    0.6997    0.7031
4281.391    0.7142    0.7180
4281.416    0.8204    0.8143
4281.442    0.9194    0.9175
4281.467    0.9656    0.9714
# 051178  91  4279.201  4281.466
4279.201    0.9845    0.9854
4279.226    1.0111    0.9881
4279.251    1.0186    0.9858
4279.276    1.0118    0.9795
4279.302    1.0081    0.9721
4279.327    1.0120    0.9661
4279.352    1.0007    0.9535
4279.377    0.9583    0.9126
4279.402    0.8714    0.8211
4279.427    0.7161    0.6831
4279.453    0.5475    0.5430
4279.478    0.4684    0.4856
4279.503    0.5192    0.5420
4279.528    0.6625    0.6781
4279.553    0.8056    0.8141
4279.578    0.8937    0.8853
4279.604    0.8829    0.8658
4279.629    0.7459    0.7619
4279.654    0.5958    0.6074
4279.679    0.4481    0.4599
4279.704    0.3777    0.3745
4279.729    0.3968    0.3777
4279.755    0.4759    0.4673
4279.780    0.5813    0.5874
4279.805    0.6378    0.6621
4279.830    0.6084    0.6485
4279.855    0.5333    0.5954
4279.880    0.5617    0.5903
4279.906    0.6592    0.6500
4279.931    0.7261    0.6965
4279.956    0.7013    0.6714
4279.981    0.5947    0.5857
4280.006    0.5004    0.5027
4280.031    0.4770    0.4878
4280.057    0.5476    0.5629
4280.082    0.6654    0.6736
4280.107    0.7520    0.7452
4280.132    0.7581    0.7315
4280.157    0.6767    0.6465
4280.182    0.5620    0.5522
4280.208    0.4962    0.5175
4280.233    0.5330    0.5742
4280.258    0.6116    0.6841
4280.283    0.6673    0.7737
4280.308    0.7039    0.7881
4280.333    0.6645    0.7239
4280.359    0.6044    0.6199
4280.384    0.5483    0.5468
4280.409    0.5632    0.5423
4280.434    0.6015    0.5901
4280.459    0.6020    0.6298
4280.484    0.6039    0.6187
4280.510    0.6002    0.5711
4280.535    0.6060    0.5458
4280.560    0.6282    0.5681
4280.585    0.6446    0.6145
4280.610    0.6457    0.6636
4280.635    0.7008    0.7241
4280.661    0.7771    0.7967
4280.686    0.8190    0.8366
4280.711    0.7723    0.8056
4280.736    0.6644    0.7049
4280.761    0.5599    0.5895
4280.786    0.5360    0.5343
4280.812    0.6083    0.5723
4280.837    0.6997    0.6546
4280.862    0.7332    0.7055
4280.887    0.6934    0.6850
4280.912    0.6126    0.6126
4280.937    0.5487    0.5408
4280.963    0.5373    0.5120
4280.988    0.5567    0.5358
4281.013    0.5965    0.5725
4281.038    0.5804    0.5669
4281.063    0.5022    0.5097
4281.088    0.4510    0.4659
4281.114    0.5086    0.5102
4281.139    0.6571    0.6353
4281.164    0.8057    0.7800
4281.189    0.9101    0.8913
4281.214    0.9506    0.9546
4281.239    0.9820    0.9806
4281.264    0.9865    0.9824
4281.290    0.9656    0.9585
4281.315    0.8987    0.9047
4281.340    0.8366    0.8371
4281.365    0.8059    0.8032
4281.390    0.8393    0.8333
4281.415    0.8960    0.9009
4281.441    0.9504    0.9592
4281.466    0.9790    0.9854
# 053721  91  4279.202  4281.467
4279.202    0.9911    0.9768
4279.227    0.9970    0.9833
4279.253    1.0102    0.9815
4279.278    1.0079    0.9752
4279.303    1.0053    0.9669
4279.328    1.0072    0.9594
4279.353    1.0018    0.9475
4279.378    0.9643    0.9135
4279.404    0.8849    0.8320
4279.429    0.7483    0.7081
4279.454    0.5845    0.5764
4279.479    0.4793    0.4974
4279.504    0.4896    0.5157
4279.529    0.6066    0.6219
4279.555    0.7558    0.7602
4279.580    0.8358    0.8496
4279.605    0.8418    0.8576
4279.630    0.7798    0.7816
4279.655    0.6418    0.6488
4279.680    0.4990    0.5080
4279.706    0.4117    0.4088
4279.731    0.4065    0.3908
4279.756    0.4671    0.4468
4279.781    0.5474    0.5384
4279.806    0.5872    0.6026
4279.831    0.5493    0.5984
4279.856    0.4912    0.5523
4279.882    0.4914    0.5336
4279.907    0.5706    0.5746
4279.932    0.6492    0.6317
4279.957    0.6696    0.6448
4279.982    0.6152    0.5988
4280.007    0.5321    0.5336
4280.033    0.4915    0.5075
4280.058    0.5335    0.5517
4280.083    0.6311    0.6390
4280.108    0.7246    0.7102
4280.133    0.7423    0.7180
4280.158    0.6891    0.6608
4280.184    0.6010    0.5801
4280.209    0.5336    0.5414
4280.234    0.5351    0.5732
4280.259    0.5997    0.6583
4280.284    0.6640    0.7420
4280.309    0.6803    0.7707
4280.335    0.6530    0.7236
4280.360    0.6012    0.6315
4280.385    0.5492    0.5459
4280.410    0.5259    0.5099
4280.435    0.5401    0.5257
4280.460    0.5483    0.5534
4280.486    0.5450    0.5514
4280.511    0.5411    0.5213
4280.536    0.5528    0.5013
4280.561    0.5770    0.5216
4280.586    0.6056    0.5746
4280.611    0.6291    0.6380
4280.637    0.6691    0.7068
4280.662    0.7371    0.7732
4280.687    0.7845    0.8166
4280.712    0.7644    0.8039
4280.737    0.6861    0.7281
4280.762    0.5972    0.6265
4280.788    0.5601    0.5598
4280.813    0.5973    0.5696
4280.838    0.6688    0.6301
4280.863    0.7147    0.6830
4280.888    0.7021    0.6839
4280.913    0.6421    0.6346
4280.939    0.5776    0.5686
4280.964    0.5444    0.5300
4280.989    0.5471    0.5280
4281.014    0.5595    0.5388
4281.039    0.5374    0.5241
4281.064    0.4729    0.4748
4281.090    0.4210    0.4344
4281.115    0.4570    0.4648
4281.140    0.5863    0.5740
4281.165    0.7394    0.7188
4281.190    0.8692    0.8459
4281.215    0.9408    0.9288
4281.241    0.9730    0.9694
4281.266    0.9797    0.9752
4281.291    0.9482    0.9508
4281.316    0.8972    0.8945
4281.341    0.8304    0.8222
4281.366    0.7734    0.7748
4281.392    0.7851    0.7894
4281.417    0.8572    0.8537
4281.442    0.9228    0.9236
4281.467    0.9672    0.9678
# 054375  91  4279.195  4281.459
4279.195    0.9563    0.9576
4279.220    0.9632    0.9741
4279.245    0.9917    0.9779
4279.270    1.0095    0.9745
4279.295    1.0018    0.9674
4279.320    1.0109    0.9587
4279.346    1.0097    0.9458
4279.371    0.9833    0.9192
4279.396    0.9152    0.8636
4279.421    0.8041    0.7718
4279.446    0.6688    0.6595
4279.471    0.5463    0.5658
4279.497    0.5021    0.5342
4279.522    0.5592    0.5830
4279.547    0.6577    0.6825
4279.572    0.7563    0.7802
4279.597    0.8217    0.8283
4279.622    0.8000    0.8052
4279.648    0.7040    0.7140
4279.673    0.5816    0.5947
4279.698    0.4856    0.4882
4279.723    0.4516    0.4318
4279.748    0.4641    0.4391
4279.773    0.5146    0.4932
4279.799    0.5643    0.5545
4279.824    0.5562    0.5782
4279.849    0.5127    0.5630
4279.874    0.4962    0.5421
4279.899    0.5295    0.5509
4279.924    0.5969    0.5882
4279.949    0.6427    0.6194
4279.975    0.6346    0.6136
4280.000    0.5914    0.5768
4280.025    0.5320    0.5450
4280.050    0.5316    0.5521
4280.075    0.5987    0.6017
4280.100    0.6630    0.6636
4280.126    0.7086    0.6971
4280.151    0.7016    0.6792
4280.176    0.6498    0.6282
4280.201    0.5865    0.5837
4280.226    0.5642    0.5810
4280.251    0.5937    0.6269
4280.277    0.6358    0.6961
4280.302    0.6778    0.7393
4280.327    0.6733    0.7288
4280.352    0.6243    0.6667
4280.377    0.5776    0.5836
4280.402    0.5310    0.5196
4280.428    0.5038    0.4969
4280.453    0.5116    0.5062
4280.478    0.5241    0.5167
4280.503    0.5240    0.5112
4280.528    0.5211    0.5003
4280.553    0.5443    0.5069
4280.579    0.5746    0.5439
4280.604    0.6027    0.6003
4280.629    0.6307    0.6647
4280.654    0.6864    0.7283
4280.679    0.7563    0.7784
4280.704    0.7628    0.7938
4280.730    0.7186    0.7584
4280.755    0.6518    0.6877
4280.780    0.6009    0.6193
4280.805    0.6046    0.5907
4280.830    0.6383    0.6095
4280.855    0.6806    0.6485
4280.881    0.6952    0.6693
4280.906    0.6618    0.6515
4280.931    0.6155    0.6079
4280.956    0.5793    0.5648
4280.981    0.5594    0.5410
4281.006    0.5479    0.5333
4281.032    0.5264    0.5211
4281.057    0.4887    0.4910
4281.082    0.4495    0.4589
4281.107    0.4567    0.4618
4281.132    0.5254    0.5253
4281.157    0.6586    0.6387
4281.183    0.7918    0.7695
4281.208    0.8874    0.8714
4281.233    0.9438    0.9345
4281.258    0.9632    0.9596
4281.283    0.9590    0.9504
4281.308    0.9049    0.9099
4281.334    0.8472    0.8461
4281.359    0.7881    0.7914
4281.384    0.7764    0.7748
4281.409    0.8111    0.8074
4281.434    0.8682    0.8690
4281.459    0.9281    0.9270
# 055459  91  4279.195  4281.460
4279.195    1.0037    0.9752
4279.220    1.0123    0.9822
4279.245    1.0174    0.9808
4279.270    1.0224    0.9739
4279.296    1.0191    0.9632
4279.321    1.0130    0.9548
4279.346    1.0021    0.9473
4279.371    0.9754    0.9230
4279.396    0.9045    0.8559
4279.421    0.7688    0.7352
4279.447    0.5977    0.5837
4279.472    0.4680    0.4807
4279.497    0.4513    0.4796
4279.522    0.5586    0.5833
4279.547    0.7163    0.7305
4279.572    0.8424    0.8426
4279.598    0.8730    0.8718
4279.623    0.8057    0.8080
4279.648    0.6621    0.6762
4279.673    0.5150    0.5248
4279.698    0.4078    0.4110
4279.723    0.3882    0.3734
4279.749    0.4381    0.4219
4279.774    0.5182    0.5189
4279.799    0.5711    0.5968
4279.824    0.5474    0.5979
4279.849    0.4747    0.5390
4279.874    0.4540    0.5025
4279.900    0.5288    0.5439
4279.925    0.6364    0.6193
4279.950    0.6814    0.6516
4279.975    0.6386    0.6111
4280.000    0.5445    0.5354
4280.025    0.4782    0.4920
4280.051    0.5069    0.5265
4280.076    0.6153    0.6193
4280.101    0.7246    0.7065
4280.126    0.7530    0.7285
4280.151    0.7049    0.6739
4280.176    0.6084    0.5855
4280.202    0.5267    0.5274
4280.227    0.5133    0.5488
4280.252    0.5753    0.6369
4280.277    0.6458    0.7350
4280.302    0.6730    0.7791
4280.327    0.6549    0.7418
4280.352    0.5954    0.6442
4280.378    0.5355    0.5369
4280.403    0.5005    0.4847
4280.428    0.5093    0.4966
4280.453    0.5278    0.5314
4280.478    0.5288    0.5372
4280.503    0.5186    0.5047
4280.529    0.5247    0.4737
4280.554    0.5582    0.4898
4280.579    0.5871    0.5470
4280.604    0.6045    0.6143
4280.629    0.6458    0.6814
4280.654    0.7165    0.7537
4280.680    0.7762    0.8145
4280.705    0.7768    0.8183
4280.730    0.7045    0.7494
4280.755    0.6001    0.6394
4280.780    0.5446    0.5564
4280.805    0.5790    0.5509
4280.831    0.6589    0.6148
4280.856    0.7221    0.6786
4280.881    0.7132    0.6893
4280.906    0.6515    0.6411
4280.931    0.5868    0.5708
4280.956    0.5479    0.5228
4280.982    0.5444    0.5181
4281.007    0.5604    0.5377
4281.032    0.5556    0.5342
4281.057    0.4862    0.4837
4281.082    0.4111    0.4272
4281.107    0.4322    0.4361
4281.133    0.5487    0.5425
4281.158    0.7036    0.6944
4281.183    0.8443    0.8321
4281.208    0.9369    0.9230
4281.233    0.9779    0.9676
4281.258    0.9701    0.9786
4281.284    0.9579    0.9587
4281.309    0.9141    0.9020
4281.334    0.8168    0.8170
4281.359    0.7446    0.7492
4281.384    0.7504    0.7511
4281.409    0.8249    0.8211
4281.435    0.9150    0.9093
4281.460    0.9685    0.9638
# 055868  91  4279.195  4281.459
4279.195    0.9703    0.9820
4279.220    0.9879    0.9870
4279.245    1.0007    0.9849
4279.270    0.9940    0.9784
4279.295    0.9966    0.9696
4279.320    1.0005    0.9625
4279.346    0.9904    0.9528
4279.371    0.9730    0.9221
4279.396    0.9059    0.8463
4279.421    0.7674    0.7198
4279.446    0.5942    0.5784
4279.471    0.4811    0.4898
4279.497    0.4934    0.5102
4279.522    0.6124    0.6270
4279.547    0.7698    0.7697
4279.572    0.8692    0.8646
4279.597    0.8714    0.8762
4279.622    0.7932    0.8020
4279.648    0.6528    0.6593
4279.673    0.5033    0.5097
4279.698    0.4110    0.4051
4279.723    0.4015    0.3821
4279.748    0.4631    0.4431
4279.773    0.5685    0.5507
4279.799    0.6297    0.6346
4279.824    0.5869    0.6315
4279.849    0.5102    0.5746
4279.874    0.5178    0.5516
4279.899    0.5963    0.6019
4279.924    0.6928    0.6708
4279.949    0.7063    0.6825
4279.975    0.6326    0.6170
4280.000    0.5335    0.5320
4280.025    0.4813    0.4955
4280.050    0.5150    0.5416
4280.075    0.6227    0.6425
4280.100    0.7310    0.7290
4280.126    0.7602    0.7420
4280.151    0.6984    0.6762
4280.176    0.5924    0.5836
4280.201    0.5238    0.5315
4280.226    0.5292    0.5609
4280.251    0.6065    0.6561
4280.277    0.6819    0.7575
4280.302    0.7062    0.7934
4280.327    0.6992    0.7492
4280.352    0.6321    0.6542
4280.377    0.5707    0.5652
4280.402    0.5525    0.5321
4280.428    0.5698    0.5603
4280.453    0.5804    0.5976
4280.478    0.5781    0.5953
4280.503    0.5675    0.5542
4280.528    0.5762    0.5213
4280.553    0.5968    0.5359
4280.579    0.6138    0.5901
4280.604    0.6227    0.6485
4280.629    0.6738    0.7101
4280.654    0.7362    0.7789
4280.679    0.8069    0.8306
4280.704    0.7974    0.8249
4280.730    0.7115    0.7447
4280.755    0.5968    0.6355
4280.780    0.5492    0.5638
4280.805    0.6023    0.5727
4280.830    0.6864    0.6406
4280.855    0.7357    0.7011
4280.881    0.7203    0.7010
4280.906    0.6462    0.6424
4280.931    0.5727    0.5703
4280.956    0.5428    0.5299
4280.981    0.5511    0.5374
4281.006    0.5828    0.5669
4281.032    0.5798    0.5649
4281.057    0.5062    0.5098
4281.082    0.4407    0.4542
4281.107    0.4670    0.4729
4281.132    0.5995    0.5821
4281.157    0.7577    0.7305
4281.183    0.8792    0.8616
4281.208    0.9462    0.9386
4281.233    0.9849    0.9736
4281.258    0.9870    0.9799
4281.283    0.9649    0.9590
4281.308    0.9039    0.9030
4281.334    0.8187    0.8190
4281.359    0.7623    0.7630
4281.384    0.7797    0.7782
4281.409    0.8559    0.8515
4281.434    0.9345    0.9281
4281.459    0.9772    0.9730
# 059589  91  4279.203  4281.468
4279.203    0.9867    0.9793
4279.228    0.9979    0.9838
4279.253    1.0018    0.9804
4279.278    1.0081    0.9707
4279.303    1.0097    0.9592
4279.328    1.0102    0.9506
4279.354    1.0018    0.9386
4279.379    0.9638    0.8985
4279.404    0.8612    0.8032
4279.429    0.6973    0.6557
4279.454    0.5241    0.5056
4279.479    0.4157    0.4274
4279.505    0.4451    0.4712
4279.530    0.5887    0.6095
4279.555    0.7540    0.7623
4279.580    0.8447    0.8533
4279.605    0.8358    0.8488
4279.630    0.7283    0.7508
4279.656    0.5766    0.5872
4279.681    0.4233    0.4330
4279.706    0.3396    0.3388
4279.731    0.3430    0.3306
4279.756    0.4123    0.4032
4279.781    0.5201    0.5165
4279.807    0.5826    0.5969
4279.832    0.5446    0.5833
4279.857    0.4658    0.5207
4279.882    0.4682    0.5045
4279.907    0.5735    0.5627
4279.932    0.6589    0.6255
4279.958    0.6467    0.6166
4279.983    0.5559    0.5360
4280.008    0.4551    0.4477
4280.033    0.4142    0.4211
4280.058    0.4704    0.4833
4280.083    0.5894    0.5966
4280.109    0.6912    0.6853
4280.134    0.7114    0.6825
4280.159    0.6272    0.5991
4280.184    0.5117    0.4975
4280.209    0.4379    0.4515
4280.234    0.4543    0.4982
4280.260    0.5348    0.6162
4280.285    0.6199    0.7198
4280.310    0.6377    0.7459
4280.335    0.5925    0.6828
4280.360    0.5398    0.5736
4280.385    0.4944    0.4839
4280.411    0.4833    0.4616
4280.436    0.5052    0.4983
4280.461    0.5165    0.5347
4280.486    0.5077    0.5260
4280.511    0.4918    0.4821
4280.536    0.4989    0.4533
4280.562    0.5294    0.4746
4280.587    0.5458    0.5249
4280.612    0.5660    0.5801
4280.637    0.6172    0.6486
4280.662    0.7045    0.7330
4280.687    0.7748    0.7932
4280.713    0.7427    0.7768
4280.738    0.6327    0.6786
4280.763    0.5226    0.5545
4280.788    0.4779    0.4838
4280.813    0.5428    0.5055
4280.838    0.6540    0.5841
4280.864    0.6973    0.6437
4280.889    0.6437    0.6283
4280.914    0.5631    0.5556
4280.939    0.4844    0.4789
4280.964    0.4595    0.4437
4280.989    0.4808    0.4613
4281.015    0.5187    0.5012
4281.040    0.5096    0.5026
4281.065    0.4417    0.4492
4281.090    0.3821    0.3997
4281.115    0.4323    0.4304
4281.140    0.5886    0.5530
4281.166    0.7490    0.7188
4281.191    0.8720    0.8525
4281.216    0.9438    0.9345
4281.241    0.9676    0.9705
4281.266    0.9745    0.9725
4281.291    0.9451    0.9371
4281.317    0.8650    0.8470
4281.342    0.7422    0.7311
4281.367    0.6577    0.6622
4281.392    0.6918    0.6995
4281.417    0.8078    0.8104
4281.442    0.9126    0.9139
4281.468    0.9594    0.9703
# 059610  91  4279.195  4281.460
4279.195    0.9888    0.9723
4279.220    1.0005    0.9842
4279.246    0.9970    0.9858
4279.271    1.0141    0.9817
4279.296    1.0200    0.9739
4279.321    1.0212    0.9661
4279.346    1.0102    0.9596
4279.371    0.9849    0.9443
4279.397    0.9445    0.8935
4279.422    0.8500    0.7918
4279.447    0.6787    0.6513
4279.472    0.5145    0.5265
4279.497    0.4547    0.4847
4279.522    0.5238    0.5535
4279.548    0.6730    0.6974
4279.573    0.8140    0.8249
4279.598    0.8802    0.8821
4279.623    0.8398    0.8498
4279.648    0.7256    0.7391
4279.673    0.5746    0.5875
4279.699    0.4469    0.4477
4279.724    0.3886    0.3807
4279.749    0.4209    0.4001
4279.774    0.5034    0.4896
4279.799    0.5884    0.5927
4279.824    0.6118    0.6378
4279.850    0.5502    0.6009
4279.875    0.4990    0.5507
4279.900    0.5393    0.5621
4279.925    0.6383    0.6281
4279.950    0.6957    0.6753
4279.975    0.6668    0.6521
4280.001    0.5814    0.5717
4280.026    0.4992    0.5064
4280.051    0.4864    0.5103
4280.076    0.5729    0.5884
4280.101    0.6926    0.6890
4280.126    0.7623    0.7428
4280.152    0.7466    0.7137
4280.177    0.6577    0.6283
4280.202    0.5598    0.5502
4280.227    0.5202    0.5372
4280.252    0.5560    0.6033
4280.277    0.6358    0.7070
4280.303    0.6944    0.7818
4280.328    0.6901    0.7764
4280.353    0.6506    0.7003
4280.378    0.5856    0.5991
4280.403    0.5444    0.5310
4280.428    0.5454    0.5282
4280.454    0.5686    0.5690
4280.479    0.5758    0.5920
4280.504    0.5678    0.5695
4280.529    0.5648    0.5282
4280.554    0.5836    0.5181
4280.579    0.6140    0.5554
4280.604    0.6270    0.6138
4280.630    0.6552    0.6759
4280.655    0.7101    0.7422
4280.680    0.7770    0.8072
4280.705    0.8093    0.8343
4280.730    0.7572    0.7914
4280.755    0.6504    0.6894
4280.781    0.5655    0.5838
4280.806    0.5616    0.5494
4280.831    0.6312    0.5947
4280.856    0.7079    0.6693
4280.881    0.7288    0.7063
4280.906    0.6808    0.6776
4280.932    0.6100    0.6051
4280.957    0.5530    0.5436
4280.982    0.5386    0.5244
4281.007    0.5752    0.5443
4281.032    0.5824    0.5618
4281.057    0.5311    0.5336
4281.083    0.4606    0.4690
4281.108    0.4341    0.4453
4281.133    0.5180    0.5120
4281.158    0.6728    0.6489
4281.183    0.8173    0.7938
4281.208    0.9091    0.9001
4281.234    0.9638    0.9598
4281.259    0.9759    0.9808
4281.284    0.9754    0.9757
4281.309    0.9367    0.9415
4281.334    0.8742    0.8760
4281.359    0.8162    0.8056
4281.385    0.7860    0.7809
4281.410    0.8168    0.8249
4281.435    0.8915    0.8993
4281.460    0.9574    0.9572
# 062175  91  4279.202  4281.467
4279.202    0.9913    0.9772
4279.227    1.0005    0.9813
4279.253    1.0016    0.9775
4279.278    1.0042    0.9674
4279.303    1.0060    0.9552
4279.328    1.0081    0.9475
4279.353    0.9970    0.9399
4279.378    0.9645    0.9091
4279.404    0.8804    0.8226
4279.429    0.7300    0.6847
4279.454    0.5544    0.5367
4279.479    0.4400    0.4515
4279.504    0.4549    0.4812
4279.529    0.5907    0.6095
4279.555    0.7642    0.7667
4279.580    0.8684    0.8612
4279.605    0.8600    0.8636
4279.630    0.7619    0.7755
4279.655    0.6077    0.6279
4279.680    0.4595    0.4768
4279.706    0.3819    0.3764
4279.731    0.3809    0.3658
4279.756    0.4447    0.4336
4279.781    0.5284    0.5344
4279.806    0.5647    0.5937
4279.831    0.5149    0.5673
4279.856    0.4327    0.4975
4279.882    0.4401    0.4757
4279.907    0.5423    0.5344
4279.932    0.6389    0.6095
4279.957    0.6662    0.6268
4279.982    0.5979    0.5731
4280.007    0.5032    0.4993
4280.033    0.4640    0.4741
4280.058    0.5167    0.5302
4280.083    0.6272    0.6315
4280.108    0.7089    0.7073
4280.133    0.7286    0.7060
4280.158    0.6590    0.6331
4280.184    0.5551    0.5409
4280.209    0.4973    0.5036
4280.234    0.5176    0.5493
4280.259    0.5959    0.6525
4280.284    0.6593    0.7464
4280.309    0.6657    0.7709
4280.335    0.6288    0.7068
4280.360    0.5704    0.5951
4280.385    0.5071    0.4951
4280.410    0.4741    0.4555
4280.435    0.4844    0.4737
4280.460    0.4854    0.4998
4280.486    0.4783    0.4897
4280.511    0.4696    0.4528
4280.536    0.4876    0.4366
4280.561    0.5254    0.4718
4280.586    0.5506    0.5398
4280.611    0.5756    0.6100
4280.637    0.6304    0.6849
4280.662    0.7107    0.7626
4280.687    0.7757    0.8164
4280.712    0.7626    0.8037
4280.737    0.6644    0.7163
4280.762    0.5625    0.6009
4280.788    0.5254    0.5304
4280.813    0.5809    0.5500
4280.838    0.6691    0.6229
4280.863    0.7170    0.6780
4280.888    0.6939    0.6699
4280.913    0.6202    0.6083
4280.939    0.5488    0.5349
4280.964    0.5192    0.4973
4280.989    0.5295    0.5015
4281.014    0.5408    0.5175
4281.039    0.5106    0.4977
4281.064    0.4323    0.4342
4281.090    0.3717    0.3847
4281.115    0.4171    0.4243
4281.140    0.5662    0.5544
4281.165    0.7399    0.7175
4281.190    0.8730    0.8527
4281.215    0.9526    0.9354
4281.241    0.9872    0.9730
4281.266    0.9870    0.9752
4281.291    0.9696    0.9425
4281.316    0.8847    0.8668
4281.341    0.7718    0.7670
4281.366    0.7008    0.7047
4281.392    0.7276    0.7333
4281.417    0.8215    0.8270
4281.442    0.9175    0.9183
4281.467    0.9772    0.9692
# 062816  91  4279.195  4281.460
4279.195    0.9766    0.9629
4279.220    0.9890    0.9784
4279.245    0.9904    0.9815
4279.270    0.9938    0.9781
4279.296    0.9968    0.9707
4279.321    1.0097    0.9627
4279.346    0.9908    0.9528
4279.371    0.9618    0.9305
4279.396    0.9188    0.8780
4279.421    0.8226    0.7845
4279.446    0.6812    0.6637
4279.472    0.5494    0.5558
4279.497    0.5044    0.5211
4279.522    0.5546    0.5742
4279.547    0.6773    0.6852
4279.572    0.7997    0.7941
4279.597    0.8618    0.8488
4279.623    0.8344    0.8239
4279.648    0.7327    0.7298
4279.673    0.5954    0.6006
4279.698    0.4827    0.4832
4279.723    0.4333    0.4197
4279.748    0.4501    0.4284
4279.774    0.5143    0.4965
4279.799    0.5721    0.5704
4279.824    0.5720    0.6027
4279.849    0.5234    0.5836
4279.874    0.5035    0.5548
4279.899    0.5428    0.5634
4279.925    0.6183    0.6109
4279.950    0.6679    0.6470
4279.975    0.6639    0.6352
4280.000    0.5994    0.5841
4280.025    0.5374    0.5389
4280.050    0.5229    0.5420
4280.076    0.5940    0.6020
4280.101    0.6789    0.6766
4280.126    0.7288    0.7165
4280.151    0.7102    0.6971
4280.176    0.6451    0.6355
4280.201    0.5774    0.5782
4280.227    0.5433    0.5703
4280.252    0.5725    0.6223
4280.277    0.6355    0.7013
4280.302    0.6762    0.7565
4280.327    0.6769    0.7518
4280.352    0.6443    0.6879
4280.378    0.5855    0.5963
4280.403    0.5408    0.5319
4280.428    0.5370    0.5164
4280.453    0.5400    0.5357
4280.478    0.5430    0.5517
4280.503    0.5474    0.5421
4280.529    0.5453    0.5202
4280.554    0.5692    0.5199
4280.579    0.5963    0.5536
4280.604    0.6155    0.6091
4280.629    0.6491    0.6717
4280.654    0.6984    0.7359
4280.680    0.7547    0.7923
4280.705    0.7677    0.8110
4280.730    0.7209    0.7754
4280.755    0.6437    0.6966
4280.780    0.5942    0.6182
4280.805    0.5875    0.5855
4280.831    0.6422    0.6115
4280.856    0.7049    0.6604
4280.881    0.7145    0.6855
4280.906    0.6845    0.6653
4280.931    0.6246    0.6139
4280.956    0.5774    0.5648
4280.982    0.5669    0.5424
4281.007    0.5721    0.5448
4281.032    0.5618    0.5426
4281.057    0.5163    0.5127
4281.082    0.4616    0.4700
4281.107    0.4505    0.4612
4281.133    0.5202    0.5255
4281.158    0.6540    0.6455
4281.183    0.7969    0.7770
4281.208    0.9018    0.8810
4281.233    0.9526    0.9436
4281.258    0.9870    0.9694
4281.284    0.9842    0.9643
4281.309    0.9361    0.9300
4281.334    0.8825    0.8738
4281.359    0.8104    0.8198
4281.384    0.7940    0.8015
4281.409    0.8368    0.8321
4281.435    0.8974    0.8929
4281.460    0.9579    0.9454
# 063048  91  4279.195  4281.460
4279.195    0.9748    0.9716
4279.220    0.9977    0.9824
4279.246    1.0055    0.9822
4279.271    1.0055    0.9745
4279.296    0.9943    0.9627
4279.321    1.0009    0.9521
4279.346    0.9972    0.9438
4279.371    0.9741    0.9200
4279.397    0.9095    0.8474
4279.422    0.7827    0.7176
4279.447    0.5937    0.5594
4279.472    0.4432    0.4415
4279.497    0.4103    0.4276
4279.522    0.5149    0.5278
4279.548    0.6960    0.6915
4279.573    0.8370    0.8190
4279.598    0.8778    0.8596
4279.623    0.8106    0.8004
4279.648    0.6537    0.6631
4279.673    0.4832    0.4999
4279.699    0.3728    0.3690
4279.724    0.3347    0.3217
4279.749    0.3740    0.3595
4279.774    0.4621    0.4586
4279.799    0.5373    0.5562
4279.825    0.5363    0.5802
4279.850    0.4569    0.5266
4279.875    0.4174    0.4813
4279.900    0.4992    0.5120
4279.925    0.6038    0.5865
4279.950    0.6605    0.6194
4279.976    0.6023    0.5681
4280.001    0.4884    0.4768
4280.026    0.4191    0.4185
4280.051    0.4377    0.4428
4280.076    0.5333    0.5400
4280.101    0.6599    0.6454
4280.127    0.6660    0.6853
4280.152    0.6334    0.6323
4280.177    0.5635    0.5313
4280.202    0.4556    0.4558
4280.227    0.4208    0.4622
4280.252    0.4762    0.5526
4280.278    0.5698    0.6745
4280.303    0.6214    0.7396
4280.328    0.6139    0.7132
4280.353    0.5660    0.6167
4280.378    0.4968    0.5105
4280.403    0.4697    0.4538
4280.429    0.4918    0.4654
4280.454    0.4961    0.5037
4280.479    0.4940    0.5132
4280.504    0.4854    0.4797
4280.529    0.4812    0.4403
4280.554    0.5055    0.4407
4280.580    0.5252    0.4863
4280.605    0.5348    0.5444
4280.630    0.5707    0.6094
4280.655    0.6507    0.6912
4280.680    0.7415    0.7686
4280.705    0.7495    0.7910
4280.731    0.6596    0.7248
4280.756    0.5458    0.6049
4280.781    0.4805    0.5049
4280.806    0.5019    0.4857
4280.831    0.5959    0.5445
4280.856    0.6745    0.6179
4280.882    0.6742    0.6371
4280.907    0.6055    0.5852
4280.932    0.5176    0.5048
4280.957    0.4673    0.4488
4280.982    0.4700    0.4446
4281.007    0.5079    0.4782
4281.033    0.5261    0.4997
4281.058    0.4695    0.4662
4281.083    0.3904    0.4070
4281.108    0.3799    0.3990
4281.133    0.5042    0.4853
4281.158    0.6720    0.6365
4281.184    0.8257    0.7949
4281.209    0.9190    0.9024
4281.234    0.9654    0.9590
4281.259    0.9739    0.9759
4281.284    0.9694    0.9585
4281.309    0.9112    0.8968
4281.335    0.8048    0.7885
4281.360    0.6882    0.6950
4281.385    0.6716    0.6850
4281.410    0.7707    0.7674
4281.435    0.8937    0.8766
4281.460    0.9649    0.9513
# 063636  91  4279.194  4281.459
4279.194    0.9811    0.9681
4279.219    0.9963    0.9793
4279.244    1.0081    0.9799
4279.269    1.0060    0.9745
4279.295    1.0074    0.9663
4279.320    1.0002    0.9563
4279.345    0.9854    0.9391
4279.370    0.9486    0.8999
4279.395    0.8614    0.8232
4279.420    0.7382    0.7099
4279.446    0.5969    0.5855
4279.471    0.4943    0.5100
4279.496    0.4929    0.5162
4279.521    0.5876    0.6001
4279.546    0.7188    0.7163
4279.571    0.7947    0.8052
4279.597    0.8017    0.8247
4279.622    0.7511    0.7638
4279.647    0.6350    0.6473
4279.672    0.5049    0.5177
4279.697    0.4194    0.4217
4279.722    0.4005    0.3899
4279.748    0.4416    0.4280
4279.773    0.5038    0.5023
4279.798    0.5460    0.5640
4279.823    0.5445    0.5780
4279.848    0.5090    0.5559
4279.873    0.5025    0.5440
4279.898    0.5609    0.5700
4279.924    0.6281    0.6128
4279.949    0.6536    0.6224
4279.974    0.6108    0.5843
4279.999    0.5363    0.5272
4280.024    0.4917    0.4988
4280.049    0.5237    0.5272
4280.075    0.6066    0.6013
4280.100    0.6836    0.6671
4280.125    0.6947    0.6834
4280.150    0.6599    0.6419
4280.175    0.5856    0.5757
4280.200    0.5234    0.5346
4280.226    0.5182    0.5534
4280.251    0.5686    0.6224
4280.276    0.6269    0.6979
4280.301    0.6596    0.7311
4280.326    0.6402    0.7006
4280.351    0.5882    0.6237
4280.377    0.5398    0.5418
4280.402    0.5169    0.5016
4280.427    0.5206    0.5075
4280.452    0.5292    0.5314
4280.477    0.5322    0.5388
4280.502    0.5335    0.5220
4280.528    0.5408    0.5043
4280.553    0.5576    0.5136
4280.578    0.5785    0.5521
4280.603    0.6058    0.6073
4280.628    0.6488    0.6703
4280.653    0.7047    0.7340
4280.679    0.7504    0.7789
4280.704    0.7432    0.7743
4280.729    0.6772    0.7150
4280.754    0.5994    0.6292
4280.779    0.5581    0.5657
4280.804    0.5801    0.5577
4280.829    0.6396    0.5961
4280.855    0.6844    0.6396
4280.880    0.6707    0.6448
4280.905    0.6230    0.6074
4280.930    0.5601    0.5534
4280.955    0.5278    0.5153
4280.980    0.5229    0.5073
4281.006    0.5341    0.5152
4281.031    0.5219    0.5085
4281.056    0.4763    0.4775
4281.081    0.4378    0.4505
4281.106    0.4611    0.4714
4281.131    0.5661    0.5576
4281.157    0.7050    0.6898
4281.182    0.8327    0.8134
4281.207    0.9169    0.9028
4281.232    0.9539    0.9515
4281.257    0.9616    0.9634
4281.282    0.9352    0.9421
4281.308    0.8872    0.8870
4281.333    0.8224    0.8188
4281.358    0.7705    0.7714
4281.383    0.7741    0.7755
4281.408    0.8278    0.8289
4281.433    0.8978    0.8976
4281.459    0.9421    0.9508
# 064150  91  4279.200  4281.465
4279.200    0.9899    0.9770
4279.225    1.0055    0.9813
4279.251    1.0111    0.9763
4279.276    1.0079    0.9656
4279.301    1.0139    0.9539
4279.326    1.0104    0.9447
4279.351    0.9847    0.9292
4279.376    0.9348    0.8823
4279.401    0.8262    0.7813
4279.427    0.6607    0.6282
4279.452    0.4966    0.4884
4279.477    0.4093    0.4248
4279.502    0.4496    0.4739
4279.527    0.5942    0.6090
4279.552    0.7568    0.7554
4279.578    0.8457    0.8424
4279.603    0.8188    0.8283
4279.628    0.7160    0.7246
4279.653    0.5536    0.5707
4279.678    0.4124    0.4260
4279.703    0.3414    0.3410
4279.729    0.3502    0.3393
4279.754    0.4204    0.4112
4279.779    0.5045    0.5100
4279.804    0.5400    0.5664
4279.829    0.4920    0.5436
4279.854    0.4397    0.4884
4279.880    0.4524    0.4836
4279.905    0.5464    0.5445
4279.930    0.6349    0.6030
4279.955    0.6281    0.5947
4279.980    0.5454    0.5229
4280.005    0.4514    0.4472
4280.030    0.4200    0.4311
4280.056    0.4888    0.4984
4280.081    0.6059    0.6028
4280.106    0.6888    0.6736
4280.131    0.6883    0.6625
4280.156    0.6079    0.5818
4280.181    0.5027    0.4918
4280.207    0.4419    0.4590
4280.232    0.4666    0.5135
4280.257    0.5476    0.6212
4280.282    0.6119    0.7122
4280.307    0.6237    0.7278
4280.332    0.5865    0.6598
4280.358    0.5241    0.5468
4280.383    0.4742    0.4618
4280.408    0.4600    0.4404
4280.433    0.4696    0.4697
4280.458    0.4810    0.4982
4280.483    0.4761    0.4876
4280.509    0.4678    0.4490
4280.534    0.4815    0.4317
4280.559    0.5082    0.4593
4280.584    0.5341    0.5145
4280.609    0.5623    0.5769
4280.634    0.6222    0.6503
4280.659    0.7032    0.7313
4280.685    0.7489    0.7831
4280.710    0.7150    0.7581
4280.735    0.6136    0.6613
4280.760    0.5167    0.5479
4280.785    0.4924    0.4884
4280.810    0.5535    0.5118
4280.836    0.6362    0.5843
4280.861    0.6663    0.6298
4280.886    0.6297    0.6111
4280.911    0.5531    0.5439
4280.936    0.4911    0.4757
4280.961    0.4678    0.4456
4280.987    0.4816    0.4598
4281.012    0.5059    0.4825
4281.037    0.4779    0.4682
4281.062    0.4072    0.4147
4281.087    0.3657    0.3799
4281.112    0.4223    0.4253
4281.138    0.5773    0.5595
4281.163    0.7487    0.7186
4281.188    0.8748    0.8509
4281.213    0.9402    0.9326
4281.238    0.9665    0.9685
4281.263    0.9658    0.9687
4281.288    0.9348    0.9311
4281.314    0.8559    0.8464
4281.339    0.7528    0.7482
4281.364    0.6963    0.6976
4281.389    0.7286    0.7359
4281.414    0.8316    0.8321
4281.439    0.9221    0.9211
4281.465    0.9647    0.9701
# 064747  91  4279.195  4281.461
4279.195    1.0062    0.9766
4279.221    1.0113    0.9865
4279.246    1.0016    0.9870
4279.271    0.9995    0.9820
4279.296    1.0067    0.9736
4279.321    1.0012    0.9656
4279.346    1.0167    0.9585
4279.372    0.9863    0.9376
4279.397    0.9177    0.8768
4279.422    0.7962    0.7591
4279.447    0.6283    0.6069
4279.472    0.4784    0.4854
4279.497    0.4392    0.4631
4279.523    0.5403    0.5613
4279.548    0.7193    0.7140
4279.573    0.8480    0.8387
4279.598    0.8929    0.8819
4279.623    0.8464    0.8314
4279.648    0.6976    0.7024
4279.674    0.5207    0.5336
4279.699    0.3990    0.4023
4279.724    0.3576    0.3478
4279.749    0.3962    0.3830
4279.774    0.4949    0.4878
4279.799    0.5903    0.5999
4279.825    0.6013    0.6412
4279.850    0.5423    0.5948
4279.875    0.4887    0.5461
4279.900    0.5517    0.5712
4279.925    0.6504    0.6434
4279.950    0.6989    0.6762
4279.976    0.6528    0.6237
4280.001    0.5415    0.5271
4280.026    0.4480    0.4604
4280.051    0.4626    0.4782
4280.076    0.5599    0.5745
4280.102    0.6838    0.6882
4280.127    0.7560    0.7332
4280.152    0.7243    0.6869
4280.177    0.6186    0.5859
4280.202    0.5089    0.5030
4280.227    0.4651    0.4997
4280.253    0.5293    0.5884
4280.278    0.6236    0.7055
4280.303    0.6707    0.7762
4280.328    0.6647    0.7596
4280.353    0.6159    0.6728
4280.378    0.5643    0.5717
4280.404    0.5375    0.5165
4280.429    0.5475    0.5343
4280.454    0.5754    0.5829
4280.479    0.5813    0.6010
4280.504    0.5675    0.5674
4280.529    0.5665    0.5195
4280.555    0.5871    0.5112
4280.580    0.6026    0.5503
4280.605    0.6033    0.6031
4280.630    0.6328    0.6592
4280.655    0.7049    0.7306
4280.680    0.7811    0.8019
4280.706    0.7883    0.8245
4280.731    0.7201    0.7645
4280.756    0.5954    0.6471
4280.781    0.5220    0.5435
4280.806    0.5488    0.5204
4280.831    0.6283    0.5808
4280.857    0.7000    0.6639
4280.882    0.7142    0.6893
4280.907    0.6489    0.6419
4280.932    0.5664    0.5604
4280.957    0.5159    0.4997
4280.982    0.5138    0.4922
4281.008    0.5567    0.5299
4281.033    0.5765    0.5574
4281.058    0.5284    0.5276
4281.083    0.4481    0.4617
4281.108    0.4320    0.4422
4281.133    0.5339    0.5196
4281.159    0.6885    0.6703
4281.184    0.8333    0.8143
4281.209    0.9296    0.9139
4281.234    0.9685    0.9649
4281.259    0.9770    0.9817
4281.284    0.9609    0.9727
4281.310    0.9249    0.9279
4281.335    0.8578    0.8484
4281.360    0.7674    0.7709
4281.385    0.7495    0.7567
4281.410    0.8279    0.8190
4281.435    0.9198    0.9051
4281.461    0.9678    0.9652
# 070319  91  4279.201  4281.466
4279.201    1.0037    0.9861
4279.226    1.0079    0.9888
4279.251    1.0032    0.9865
4279.277    1.0037    0.9799
4279.302    1.0058    0.9727
4279.327    1.0018    0.9661
4279.352    0.9922    0.9508
4279.377    0.9465    0.9043
4279.402    0.8478    0.8046
4279.428    0.6920    0.6545
4279.453    0.5293    0.5210
4279.478    0.4510    0.4698
4279.503    0.5127    0.5332
4279.528    0.6680    0.6736
4279.553    0.8207    0.8104
4279.578    0.8929    0.8796
4279.604    0.8527    0.8551
4279.629    0.7415    0.7458
4279.654    0.5735    0.5880
4279.679    0.4277    0.4413
4279.704    0.3593    0.3591
4279.729    0.3805    0.3657
4279.755    0.4680    0.4582
4279.780    0.5707    0.5805
4279.805    0.6301    0.6563
4279.830    0.5968    0.6434
4279.855    0.5349    0.5929
4279.880    0.5635    0.5922
4279.906    0.6653    0.6534
4279.931    0.7276    0.6942
4279.956    0.6906    0.6586
4279.981    0.5778    0.5631
4280.006    0.4729    0.4763
4280.031    0.4511    0.4633
4280.057    0.5311    0.5431
4280.082    0.6618    0.6577
4280.107    0.7434    0.7301
4280.132    0.7224    0.7132
4280.157    0.6560    0.6232
4280.182    0.5369    0.5255
4280.208    0.4700    0.4917
4280.233    0.5033    0.5530
4280.258    0.5981    0.6683
4280.283    0.6738    0.7619
4280.308    0.6856    0.7766
4280.333    0.6494    0.7112
4280.359    0.5955    0.6088
4280.384    0.5580    0.5419
4280.409    0.5598    0.5440
4280.434    0.5905    0.5946
4280.459    0.6135    0.6328
4280.484    0.6059    0.6183
4280.510    0.5972    0.5678
4280.535    0.6034    0.5405
4280.560    0.6169    0.5594
4280.585    0.6203    0.6010
4280.610    0.6342    0.6479
4280.635    0.6909    0.7102
4280.661    0.7684    0.7865
4280.686    0.8056    0.8272
4280.711    0.7593    0.7943
4280.736    0.6488    0.6918
4280.761    0.5483    0.5774
4280.786    0.5325    0.5247
4280.811    0.6056    0.5610
4280.837    0.6990    0.6452
4280.862    0.7243    0.6925
4280.887    0.6722    0.6665
4280.912    0.5917    0.5899
4280.937    0.5258    0.5180
4280.962    0.5109    0.4936
4280.988    0.5411    0.5243
4281.013    0.5813    0.5668
4281.038    0.5681    0.5642
4281.063    0.4998    0.5078
4281.088    0.4528    0.4644
4281.113    0.5084    0.5047
4281.139    0.6540    0.6324
4281.164    0.8057    0.7771
4281.189    0.9095    0.8894
4281.214    0.9583    0.9532
4281.239    0.9743    0.9793
4281.264    0.9730    0.9788
4281.290    0.9493    0.9482
4281.315    0.8870    0.8821
4281.340    0.8050    0.8011
4281.365    0.7614    0.7633
4281.390    0.8022    0.8022
4281.415    0.8843    0.8837
4281.441    0.9423    0.9528
4281.466    0.9727    0.9833
# 072604  91  4279.195  4281.460
4279.195    0.9920    0.9761
4279.220    1.0032    0.9861
4279.246    1.0130    0.9865
4279.271    1.0186    0.9811
4279.296    1.0186    0.9723
4279.321    1.0172    0.9641
4279.346    1.0090    0.9568
4279.371    0.9892    0.9356
4279.397    0.9253    0.8698
4279.422    0.7940    0.7487
4279.447    0.6153    0.5963
4279.472    0.4697    0.4789
4279.497    0.4361    0.4623
4279.522    0.5330    0.5589
4279.548    0.7058    0.7171
4279.573    0.8393    0.8393
4279.598    0.8686    0.8784
4279.623    0.8138    0.8224
4279.648    0.6797    0.6890
4279.673    0.5077    0.5258
4279.699    0.3906    0.3917
4279.724    0.3522    0.3421
4279.749    0.3979    0.3816
4279.774    0.4927    0.4869
4279.799    0.5792    0.5946
4279.824    0.5897    0.6307
4279.850    0.5244    0.5829
4279.875    0.4845    0.5365
4279.900    0.5414    0.5605
4279.925    0.6448    0.6270
4279.950    0.6888    0.6549
4279.975    0.6339    0.6060
4280.001    0.5261    0.5109
4280.026    0.4435    0.4501
4280.051    0.4573    0.4721
4280.076    0.5617    0.5687
4280.101    0.6836    0.6753
4280.126    0.7411    0.7188
4280.152    0.7018    0.6693
4280.177    0.5940    0.5694
4280.202    0.4916    0.4911
4280.227    0.4647    0.4933
4280.252    0.5223    0.5801
4280.277    0.6115    0.6960
4280.303    0.6625    0.7665
4280.328    0.6567    0.7454
4280.353    0.6091    0.6561
4280.378    0.5508    0.5554
4280.403    0.5199    0.5022
4280.428    0.5293    0.5168
4280.454    0.5555    0.5626
4280.479    0.5594    0.5769
4280.504    0.5441    0.5440
4280.529    0.5446    0.5012
4280.554    0.5629    0.4965
4280.579    0.5880    0.5354
4280.604    0.5951    0.5884
4280.630    0.6209    0.6492
4280.655    0.6955    0.7236
4280.680    0.7729    0.7954
4280.705    0.7856    0.8164
4280.730    0.7052    0.7560
4280.755    0.5882    0.6381
4280.781    0.5140    0.5314
4280.806    0.5326    0.5117
4280.831    0.6193    0.5736
4280.856    0.6934    0.6521
4280.881    0.6984    0.6767
4280.906    0.6330    0.6297
4280.932    0.5514    0.5456
4280.957    0.5007    0.4865
4280.982    0.4965    0.4796
4281.007    0.5357    0.5137
4281.032    0.5598    0.5394
4281.057    0.5143    0.5117
4281.083    0.4351    0.4487
4281.108    0.4262    0.4354
4281.133    0.5237    0.5159
4281.158    0.6898    0.6611
4281.183    0.8341    0.8067
4281.208    0.9213    0.9093
4281.234    0.9607    0.9641
4281.259    0.9833    0.9799
4281.284    0.9665    0.9661
4281.309    0.9232    0.9129
4281.334    0.8293    0.8202
4281.359    0.7321    0.7318
4281.385    0.7127    0.7170
4281.410    0.7865    0.7901
4281.435    0.8910    0.8890
4281.460    0.9548    0.9568
# 075676  91  4279.195  4281.460
4279.195    0.9723    0.9636
4279.220    0.9920    0.9799
4279.246    0.9991    0.9824
4279.271    1.0032    0.9777
4279.296    1.0072    0.9685
4279.321    1.0060    0.9590
4279.346    1.0021    0.9469
4279.371    0.9705    0.9154
4279.397    0.8935    0.8327
4279.422    0.7560    0.6957
4279.447    0.5758    0.5367
4279.472    0.4225    0.4224
4279.497    0.3884    0.4090
4279.522    0.4916    0.5044
4279.548    0.6668    0.6637
4279.573    0.8119    0.7918
4279.598    0.8555    0.8335
4279.623    0.7755    0.7711
4279.648    0.6132    0.6291
4279.673    0.4393    0.4645
4279.699    0.3266    0.3359
4279.724    0.2925    0.2880
4279.749    0.3303    0.3194
4279.774    0.4174    0.4142
4279.799    0.5105    0.5238
4279.824    0.5469    0.5800
4279.850    0.5033    0.5589
4279.875    0.4709    0.5247
4279.900    0.5249    0.5409
4279.925    0.6107    0.5868
4279.950    0.6326    0.5932
4279.975    0.5627    0.5305
4280.001    0.4537    0.4321
4280.026    0.3764    0.3728
4280.051    0.3832    0.3927
4280.076    0.4761    0.4850
4280.101    0.5828    0.5907
4280.126    0.6236    0.6372
4280.152    0.5789    0.5899
4280.177    0.4863    0.4898
4280.202    0.4016    0.4098
4280.227    0.3784    0.4077
4280.252    0.4376    0.4905
4280.277    0.5234    0.6076
4280.303    0.5707    0.6830
4280.328    0.5618    0.6640
4280.353    0.5180    0.5760
4280.378    0.4735    0.4811
4280.403    0.4529    0.4370
4280.428    0.4723    0.4596
4280.454    0.5051    0.5138
4280.479    0.5116    0.5374
4280.504    0.5013    0.5114
4280.529    0.4958    0.4669
4280.554    0.5056    0.4476
4280.579    0.5164    0.4632
4280.604    0.5211    0.4973
4280.630    0.5551    0.5522
4280.655    0.6323    0.6331
4280.680    0.7135    0.7158
4280.705    0.7269    0.7434
4280.730    0.6375    0.6816
4280.755    0.5073    0.5591
4280.781    0.4195    0.4477
4280.806    0.4371    0.4209
4280.831    0.5287    0.4745
4280.856    0.6016    0.5488
4280.881    0.6179    0.5745
4280.906    0.5487    0.5293
4280.932    0.4581    0.4466
4280.957    0.4047    0.3886
4280.982    0.3988    0.3819
4281.007    0.4338    0.4175
4281.032    0.4695    0.4526
4281.057    0.4521    0.4432
4281.083    0.3932    0.3975
4281.108    0.3726    0.3853
4281.133    0.4492    0.4553
4281.158    0.6019    0.5951
4281.183    0.7658    0.7513
4281.208    0.8872    0.8740
4281.234    0.9552    0.9469
4281.259    0.9745    0.9730
4281.284    0.9669    0.9661
4281.309    0.9279    0.9232
4281.334    0.8502    0.8463
4281.359    0.7713    0.7714
4281.385    0.7558    0.7567
4281.410    0.8155    0.8162
4281.435    0.8989    0.8999
4281.460    0.9568    0.9590
# 076114  91  4279.201  4281.466
4279.201    0.9876    0.9795
4279.226    0.9991    0.9845
4279.251    1.0076    0.9820
4279.277    1.0095    0.9730
4279.302    1.0083    0.9614
4279.327    1.0111    0.9530
4279.352    1.0044    0.9447
4279.377    0.9710    0.9139
4279.402    0.8845    0.8308
4279.428    0.7269    0.6833
4279.453    0.5443    0.5269
4279.478    0.4234    0.4326
4279.503    0.4339    0.4562
4279.528    0.5691    0.5863
4279.553    0.7464    0.7464
4279.579    0.8646    0.8562
4279.604    0.8622    0.8654
4279.629    0.7640    0.7786
4279.654    0.6115    0.6262
4279.679    0.4492    0.4663
4279.704    0.3551    0.3593
4279.730    0.3527    0.3376
4279.755    0.4173    0.4024
4279.780    0.5110    0.5144
4279.805    0.5715    0.5969
4279.830    0.5390    0.5869
4279.855    0.4552    0.5159
4279.881    0.4445    0.4871
4279.906    0.5431    0.5479
4279.931    0.6543    0.6279
4279.956    0.6772    0.6403
4279.981    0.5981    0.5708
4280.006    0.4824    0.4782
4280.032    0.4261    0.4387
4280.057    0.4748    0.4927
4280.082    0.5994    0.6053
4280.107    0.7081    0.6989
4280.132    0.7367    0.7093
4280.157    0.6699    0.6336
4280.183    0.5485    0.5254
4280.208    0.4632    0.4709
4280.233    0.4694    0.5079
4280.258    0.5500    0.6174
4280.283    0.6336    0.7279
4280.308    0.6640    0.7675
4280.334    0.6327    0.7109
4280.359    0.5672    0.5997
4280.384    0.5070    0.4990
4280.409    0.4823    0.4634
4280.434    0.5011    0.4943
4280.459    0.5204    0.5359
4280.485    0.5137    0.5325
4280.510    0.5041    0.4866
4280.535    0.5096    0.4529
4280.560    0.5333    0.4729
4280.585    0.5586    0.5309
4280.610    0.5789    0.5921
4280.636    0.6216    0.6618
4280.661    0.7081    0.7435
4280.686    0.7761    0.8072
4280.711    0.7602    0.8020
4280.736    0.6625    0.7135
4280.761    0.5469    0.5882
4280.787    0.5061    0.5047
4280.812    0.5553    0.5187
4280.837    0.6470    0.5970
4280.862    0.7013    0.6630
4280.887    0.6761    0.6599
4280.912    0.6001    0.5933
4280.938    0.5225    0.5112
4280.963    0.4871    0.4697
4280.988    0.5027    0.4802
4281.013    0.5351    0.5132
4281.038    0.5255    0.5111
4281.063    0.4470    0.4507
4281.089    0.3742    0.3879
4281.114    0.4071    0.4123
4281.139    0.5522    0.5358
4281.164    0.7269    0.7018
4281.189    0.8708    0.8435
4281.214    0.9445    0.9315
4281.240    0.9750    0.9723
4281.265    0.9766    0.9788
4281.290    0.9576    0.9546
4281.315    0.8943    0.8876
4281.340    0.8013    0.7889
4281.365    0.7176    0.7188
4281.391    0.7350    0.7401
4281.416    0.8283    0.8323
4281.441    0.9194    0.9232
4281.466    0.9754    0.9727
# 077749  91  4279.195  4281.459
4279.195    0.9669    0.9499
4279.220    0.9863    0.9661
4279.245    0.9945    0.9703
4279.270    1.0016    0.9674
4279.295    1.0014    0.9596
4279.320    0.9908    0.9469
4279.346    0.9658    0.9234
4279.371    0.9228    0.8827
4279.396    0.8437    0.8175
4279.421    0.7376    0.7318
4279.446    0.6372    0.6443
4279.471    0.5618    0.5834
4279.497    0.5453    0.5731
4279.522    0.5951    0.6160
4279.547    0.6800    0.6879
4279.572    0.7556    0.7516
4279.597    0.7745    0.7755
4279.622    0.7330    0.7463
4279.648    0.6644    0.6697
4279.673    0.5739    0.5794
4279.698    0.5056    0.5044
4279.723    0.4735    0.4674
4279.748    0.4861    0.4716
4279.773    0.5110    0.5010
4279.799    0.5208    0.5305
4279.824    0.5127    0.5408
4279.849    0.5018    0.5365
4279.874    0.5058    0.5353
4279.899    0.5375    0.5500
4279.924    0.5817    0.5752
4279.950    0.6067    0.5935
4279.975    0.6048    0.5917
4280.000    0.5843    0.5778
4280.025    0.5713    0.5712
4280.050    0.5874    0.5868
4280.075    0.6259    0.6217
4280.100    0.6691    0.6571
4280.126    0.6896    0.6716
4280.151    0.6710    0.6575
4280.176    0.6311    0.6297
4280.201    0.6019    0.6118
4280.226    0.5968    0.6207
4280.251    0.6118    0.6543
4280.277    0.6405    0.6929
4280.302    0.6515    0.7070
4280.327    0.6361    0.6836
4280.352    0.6001    0.6289
4280.377    0.5585    0.5648
4280.402    0.5205    0.5155
4280.428    0.5012    0.4914
4280.453    0.4958    0.4876
4280.478    0.5006    0.4893
4280.503    0.5014    0.4900
4280.528    0.5162    0.4955
4280.553    0.5430    0.5158
4280.579    0.5707    0.5576
4280.604    0.6116    0.6131
4280.629    0.6542    0.6733
4280.654    0.6953    0.7261
4280.679    0.7209    0.7581
4280.704    0.7223    0.7584
4280.730    0.6968    0.7246
4280.755    0.6516    0.6750
4280.780    0.6285    0.6330
4280.805    0.6346    0.6167
4280.830    0.6534    0.6257
4280.855    0.6795    0.6431
4280.881    0.6819    0.6485
4280.906    0.6564    0.6330
4280.931    0.6273    0.6037
4280.956    0.5901    0.5733
4280.981    0.5651    0.5494
4281.006    0.5429    0.5295
4281.032    0.5100    0.5063
4281.057    0.4825    0.4837
4281.082    0.4657    0.4760
4281.107    0.4960    0.5027
4281.132    0.5700    0.5713
4281.157    0.6827    0.6702
4281.183    0.7905    0.7784
4281.208    0.8748    0.8630
4281.233    0.9188    0.9150
4281.258    0.9288    0.9307
4281.283    0.9078    0.9124
4281.308    0.8632    0.8690
4281.334    0.8125    0.8155
4281.359    0.7795    0.7793
4281.384    0.7782    0.7766
4281.409    0.8098    0.8091
4281.434    0.8596    0.8608
4281.459    0.9061    0.9091
# 078217  91  4279.195  4281.460
4279.195    0.9831    0.9824
4279.220    0.9993    0.9886
4279.245    1.0106    0.9879
4279.270    1.0072    0.9829
4279.296    1.0074    0.9750
4279.321    1.0081    0.9683
4279.346    1.0046    0.9621
4279.371    0.9824    0.9410
4279.396    0.9217    0.8796
4279.421    0.8032    0.7642
4279.447    0.6364    0.6131
4279.472    0.4979    0.5062
4279.497    0.4756    0.5025
4279.522    0.5894    0.6069
4279.547    0.7561    0.7546
4279.572    0.8728    0.8650
4279.598    0.8985    0.8939
4279.623    0.8283    0.8329
4279.648    0.6950    0.7021
4279.673    0.5346    0.5464
4279.698    0.4213    0.4261
4279.723    0.4000    0.3844
4279.749    0.4552    0.4356
4279.774    0.5572    0.5464
4279.799    0.6308    0.6457
4279.824    0.6203    0.6622
4279.849    0.5464    0.6038
4279.874    0.5155    0.5616
4279.900    0.5888    0.6026
4279.925    0.6974    0.6792
4279.950    0.7357    0.7058
4279.975    0.6773    0.6525
4280.000    0.5728    0.5620
4280.025    0.4949    0.5076
4280.051    0.5194    0.5403
4280.076    0.6270    0.6402
4280.101    0.7376    0.7382
4280.126    0.7860    0.7682
4280.151    0.7403    0.7142
4280.176    0.6355    0.6176
4280.202    0.5443    0.5469
4280.227    0.5274    0.5609
4280.252    0.5928    0.6507
4280.277    0.6833    0.7570
4280.302    0.7293    0.8110
4280.327    0.7076    0.7827
4280.352    0.6561    0.6933
4280.378    0.5974    0.5927
4280.403    0.5668    0.5479
4280.428    0.5802    0.5715
4280.453    0.6059    0.6190
4280.478    0.6104    0.6301
4280.503    0.5995    0.5909
4280.529    0.5994    0.5456
4280.554    0.6226    0.5504
4280.579    0.6461    0.6002
4280.604    0.6558    0.6578
4280.629    0.6833    0.7140
4280.654    0.7478    0.7800
4280.680    0.8155    0.8404
4280.705    0.8168    0.8468
4280.730    0.7359    0.7793
4280.755    0.6297    0.6656
4280.780    0.5645    0.5761
4280.805    0.5914    0.5698
4280.831    0.6828    0.6412
4280.856    0.7535    0.7148
4280.881    0.7532    0.7303
4280.906    0.6853    0.6797
4280.931    0.6084    0.6038
4280.956    0.5674    0.5523
4280.982    0.5675    0.5513
4281.007    0.6012    0.5832
4281.032    0.6049    0.5931
4281.057    0.5433    0.5435
4281.082    0.4646    0.4736
4281.107    0.4631    0.4688
4281.133    0.5749    0.5692
4281.158    0.7410    0.7183
4281.183    0.8710    0.8507
4281.208    0.9465    0.9343
4281.233    0.9732    0.9736
4281.258    0.9804    0.9847
4281.284    0.9719    0.9723
4281.309    0.9412    0.9296
4281.334    0.8638    0.8578
4281.359    0.7962    0.7952
4281.384    0.7914    0.7936
4281.409    0.8541    0.8547
4281.435    0.9281    0.9303
4281.460    0.9687    0.9745
# 079672  91  4279.201  4281.465
4279.201    0.9982    0.9797
4279.226    1.0058    0.9827
4279.251    1.0086    0.9784
4279.276    1.0134    0.9689
4279.301    1.0100    0.9583
4279.326    1.0069    0.9508
4279.352    0.9938    0.9382
4279.377    0.9506    0.8980
4279.402    0.8537    0.8070
4279.427    0.6973    0.6693
4279.452    0.5363    0.5314
4279.477    0.4456    0.4625
4279.502    0.4787    0.5042
4279.528    0.6213    0.6390
4279.553    0.7770    0.7797
4279.578    0.8622    0.8612
4279.603    0.8521    0.8529
4279.628    0.7473    0.7595
4279.653    0.5932    0.6135
4279.679    0.4538    0.4652
4279.704    0.3847    0.3802
4279.729    0.3974    0.3783
4279.754    0.4658    0.4505
4279.779    0.5463    0.5492
4279.804    0.5719    0.6028
4279.830    0.5257    0.5737
4279.855    0.4614    0.5144
4279.880    0.4709    0.5079
4279.905    0.5712    0.5699
4279.930    0.6610    0.6353
4279.955    0.6668    0.6380
4279.981    0.5917    0.5724
4280.006    0.4991    0.5014
4280.031    0.4716    0.4866
4280.056    0.5331    0.5487
4280.081    0.6445    0.6483
4280.106    0.7300    0.7170
4280.131    0.7325    0.7089
4280.157    0.6586    0.6305
4280.182    0.5594    0.5463
4280.207    0.5025    0.5164
4280.232    0.5242    0.5668
4280.257    0.5988    0.6676
4280.282    0.6650    0.7528
4280.308    0.6769    0.7668
4280.333    0.6366    0.7000
4280.358    0.5700    0.5927
4280.383    0.5158    0.5043
4280.408    0.4983    0.4776
4280.433    0.5050    0.5038
4280.459    0.5168    0.5324
4280.484    0.5126    0.5205
4280.509    0.5077    0.4832
4280.534    0.5232    0.4680
4280.559    0.5544    0.5011
4280.584    0.5824    0.5635
4280.610    0.6076    0.6320
4280.635    0.6615    0.7018
4280.660    0.7332    0.7741
4280.685    0.7851    0.8177
4280.710    0.7558    0.7951
4280.735    0.6598    0.7047
4280.761    0.5635    0.5927
4280.786    0.5419    0.5379
4280.811    0.6021    0.5640
4280.836    0.6852    0.6342
4280.861    0.7201    0.6814
4280.886    0.6827    0.6673
4280.911    0.6098    0.6048
4280.937    0.5498    0.5363
4280.962    0.5282    0.5056
4280.987    0.5385    0.5145
4281.012    0.5473    0.5298
4281.037    0.5164    0.5070
4281.062    0.4416    0.4457
4281.088    0.3938    0.4062
4281.113    0.4513    0.4550
4281.138    0.5995    0.5860
4281.163    0.7638    0.7417
4281.188    0.8802    0.8666
4281.213    0.9491    0.9410
4281.239    0.9775    0.9736
4281.264    0.9734    0.9730
4281.289    0.9515    0.9391
4281.314    0.8806    0.8666
4281.339    0.7867    0.7784
4281.364    0.7288    0.7311
4281.390    0.7575    0.7659
4281.415    0.8484    0.8521
4281.440    0.9322    0.9311
4281.465    0.9723    0.9732
# 085042  91  4279.202  4281.467
4279.202    0.9886    0.9779
4279.227    1.0039    0.9829
4279.253    0.9998    0.9790
4279.278    1.0028    0.9683
4279.303    1.0072    0.9548
4279.328    1.0065    0.9454
4279.353    0.9929    0.9373
4279.378    0.9598    0.9066
4279.404    0.8730    0.8181
4279.429    0.7194    0.6739
4279.454    0.5333    0.5163
4279.479    0.4088    0.4207
4279.504    0.4223    0.4432
4279.529    0.5618    0.5729
4279.555    0.7379    0.7405
4279.580    0.8535    0.8470
4279.605    0.8561    0.8572
4279.630    0.7584    0.7705
4279.655    0.6045    0.6183
4279.680    0.4478    0.4599
4279.706    0.3537    0.3523
4279.731    0.3453    0.3344
4279.756    0.4131    0.3983
4279.781    0.5072    0.5058
4279.806    0.5580    0.5808
4279.831    0.5148    0.5635
4279.856    0.4312    0.4885
4279.882    0.4186    0.4592
4279.907    0.5164    0.5217
4279.932    0.6282    0.6056
4279.957    0.6534    0.6236
4279.982    0.5829    0.5598
4280.007    0.4763    0.4709
4280.033    0.4204    0.4328
4280.058    0.4713    0.4861
4280.083    0.5928    0.5972
4280.108    0.6974    0.6898
4280.133    0.7224    0.6994
4280.158    0.6557    0.6240
4280.184    0.5388    0.5176
4280.209    0.4586    0.4652
4280.234    0.4652    0.5035
4280.259    0.5450    0.6126
4280.284    0.6265    0.7214
4280.309    0.6467    0.7588
4280.335    0.6145    0.6992
4280.360    0.5553    0.5843
4280.385    0.4912    0.4791
4280.410    0.4562    0.4383
4280.435    0.4692    0.4639
4280.460    0.4844    0.5015
4280.486    0.4779    0.4970
4280.511    0.4671    0.4540
4280.536    0.4761    0.4244
4280.561    0.5110    0.4488
4280.586    0.5433    0.5113
4280.611    0.5598    0.5768
4280.637    0.6051    0.6497
4280.662    0.6966    0.7337
4280.687    0.7645    0.7991
4280.712    0.7528    0.7945
4280.737    0.6533    0.7057
4280.762    0.5404    0.5802
4280.788    0.4968    0.4970
4280.813    0.5448    0.5112
4280.838    0.6411    0.5886
4280.863    0.6947    0.6527
4280.888    0.6690    0.6488
4280.913    0.5903    0.5836
4280.939    0.5137    0.5037
4280.964    0.4808    0.4632
4280.989    0.4934    0.4724
4281.014    0.5246    0.5020
4281.039    0.5149    0.4973
4281.064    0.4365    0.4370
4281.090    0.3635    0.3769
4281.115    0.3947    0.4038
4281.140    0.5405    0.5291
4281.165    0.7268    0.6961
4281.190    0.8648    0.8395
4281.215    0.9408    0.9285
4281.241    0.9772    0.9701
4281.266    0.9831    0.9748
4281.291    0.9521    0.9438
4281.316    0.8766    0.8630
4281.341    0.7577    0.7466
4281.366    0.6615    0.6653
4281.392    0.6869    0.6906
4281.417    0.7929    0.7985
4281.442    0.9053    0.9061
4281.467    0.9658    0.9661
# 085810  91  4279.202  4281.467
4279.202    0.9933    0.9743
4279.228    1.0053    0.9790
4279.253    1.0141    0.9754
4279.278    1.0174    0.9663
4279.303    1.0172    0.9559
4279.328    1.0146    0.9473
4279.353    0.9970    0.9341
4279.379    0.9478    0.8939
4279.404    0.8521    0.8084
4279.429    0.7078    0.6794
4279.454    0.5521    0.5478
4279.479    0.4537    0.4753
4279.504    0.4770    0.5032
4279.530    0.5987    0.6216
4279.555    0.7473    0.7556
4279.580    0.8312    0.8416
4279.605    0.8011    0.8441
4279.630    0.7435    0.7640
4279.655    0.6148    0.6308
4279.681    0.4827    0.4894
4279.706    0.4022    0.4023
4279.731    0.4053    0.3908
4279.756    0.4654    0.4484
4279.781    0.5346    0.5319
4279.806    0.5565    0.5792
4279.832    0.5097    0.5572
4279.857    0.4538    0.5072
4279.882    0.4666    0.4990
4279.907    0.5550    0.5521
4279.932    0.6383    0.6163
4279.957    0.6567    0.6310
4279.983    0.6027    0.5829
4280.008    0.5222    0.5224
4280.033    0.4962    0.5056
4280.058    0.5474    0.5554
4280.083    0.6434    0.6417
4280.108    0.7203    0.7053
4280.134    0.7268    0.7021
4280.159    0.6679    0.6387
4280.184    0.5785    0.5649
4280.209    0.5222    0.5364
4280.234    0.5363    0.5776
4280.259    0.6009    0.6650
4280.285    0.6587    0.7440
4280.310    0.6670    0.7570
4280.335    0.6334    0.6961
4280.360    0.5695    0.5931
4280.385    0.5094    0.5019
4280.410    0.4838    0.4648
4280.436    0.4873    0.4808
4280.461    0.4952    0.5051
4280.486    0.4940    0.5004
4280.511    0.4908    0.4729
4280.536    0.5080    0.4615
4280.561    0.5455    0.4925
4280.587    0.5784    0.5571
4280.612    0.6053    0.6265
4280.637    0.6537    0.6973
4280.662    0.7213    0.7658
4280.687    0.7675    0.8076
4280.712    0.7516    0.7910
4280.738    0.6720    0.7099
4280.763    0.5864    0.6136
4280.788    0.5622    0.5589
4280.813    0.6069    0.5731
4280.838    0.6761    0.6295
4280.863    0.7127    0.6725
4280.889    0.6872    0.6637
4280.914    0.6224    0.6114
4280.939    0.5662    0.5525
4280.964    0.5383    0.5195
4280.989    0.5373    0.5181
4281.014    0.5429    0.5213
4281.040    0.5059    0.4922
4281.065    0.4328    0.4358
4281.090    0.3908    0.4037
4281.115    0.4410    0.4484
4281.140    0.5805    0.5706
4281.165    0.7427    0.7216
4281.191    0.8702    0.8535
4281.216    0.9425    0.9320
4281.241    0.9703    0.9674
4281.266    0.9712    0.9687
4281.291    0.9451    0.9363
4281.316    0.8778    0.8690
4281.342    0.7900    0.7856
4281.367    0.7388    0.7418
4281.392    0.7612    0.7672
4281.417    0.8418    0.8428
4281.442    0.9209    0.9194
4281.467    0.9638    0.9652
# 088194  91  4279.201  4281.466
4279.201    1.0021    0.9808
4279.226    1.0125    0.9858
4279.251    1.0127    0.9836
4279.276    1.0177    0.9757
4279.302    1.0160    0.9649
4279.327    1.0132    0.9574
4279.352    1.0051    0.9489
4279.377    0.9734    0.9179
4279.402    0.8906    0.8371
4279.427    0.7422    0.7008
4279.453    0.5601    0.5436
4279.478    0.4360    0.4531
4279.503    0.4453    0.4777
4279.528    0.5830    0.6045
4279.553    0.7565    0.7588
4279.578    0.8640    0.8610
4279.603    0.8480    0.8724
4279.629    0.7797    0.7867
4279.654    0.6288    0.6386
4279.679    0.4658    0.4816
4279.704    0.3733    0.3752
4279.729    0.3686    0.3533
4279.754    0.4349    0.4166
4279.780    0.5236    0.5320
4279.805    0.5879    0.6126
4279.830    0.5607    0.6034
4279.855    0.4774    0.5367
4279.880    0.4695    0.5093
4279.905    0.5568    0.5644
4279.931    0.6604    0.6428
4279.956    0.6917    0.6536
4279.981    0.6138    0.5859
4280.006    0.4996    0.4961
4280.031    0.4462    0.4582
4280.056    0.4984    0.5082
4280.082    0.6174    0.6207
4280.107    0.7196    0.7102
4280.132    0.7256    0.7193
4280.157    0.6755    0.6464
4280.182    0.5696    0.5463
4280.207    0.4836    0.4916
4280.233    0.4857    0.5283
4280.258    0.5675    0.6343
4280.283    0.6495    0.7399
4280.308    0.6781    0.7770
4280.333    0.6439    0.7256
4280.358    0.5818    0.6192
4280.384    0.5255    0.5171
4280.409    0.5020    0.4827
4280.434    0.5200    0.5124
4280.459    0.5369    0.5525
4280.484    0.5343    0.5504
4280.509    0.5241    0.5077
4280.535    0.5325    0.4746
4280.560    0.5613    0.4948
4280.585    0.5843    0.5512
4280.610    0.6016    0.6118
4280.635    0.6445    0.6772
4280.660    0.7273    0.7549
4280.685    0.7921    0.8156
4280.711    0.7734    0.8108
4280.736    0.6814    0.7259
4280.761    0.5720    0.6067
4280.786    0.5230    0.5289
4280.811    0.5723    0.5391
4280.836    0.6648    0.6128
4280.862    0.7186    0.6784
4280.887    0.6926    0.6747
4280.912    0.6143    0.6105
4280.937    0.5404    0.5338
4280.962    0.5079    0.4917
4280.987    0.5241    0.5001
4281.013    0.5527    0.5324
4281.038    0.5419    0.5288
4281.063    0.4687    0.4697
4281.088    0.3961    0.4108
4281.113    0.4261    0.4317
4281.138    0.5673    0.5493
4281.164    0.7413    0.7155
4281.189    0.8714    0.8513
4281.214    0.9438    0.9350
4281.239    0.9719    0.9730
4281.264    0.9763    0.9793
4281.289    0.9583    0.9546
4281.315    0.8964    0.8849
4281.340    0.7936    0.7876
4281.365    0.7163    0.7201
4281.390    0.7364    0.7391
4281.415    0.8295    0.8279
4281.440    0.9185    0.9190
4281.466    0.9623    0.9719
# 088945  91  4279.195  4281.460
4279.195    0.9478    0.9380
4279.220    0.9712    0.9574
4279.245    0.9856    0.9674
4279.270    0.9933    0.9687
4279.295    0.9895    0.9625
4279.321    0.9748    0.9462
4279.346    0.9506    0.9192
4279.371    0.8997    0.8784
4279.396    0.8358    0.8241
4279.421    0.7563    0.7624
4279.446    0.6834    0.7047
4279.472    0.6414    0.6633
4279.497    0.6259    0.6513
4279.522    0.6474    0.6663
4279.547    0.6874    0.6973
4279.572    0.7236    0.7259
4279.597    0.7408    0.7350
4279.623    0.7198    0.7147
4279.648    0.6719    0.6694
4279.673    0.6112    0.6125
4279.698    0.5613    0.5609
4279.723    0.5325    0.5281
4279.748    0.5226    0.5189
4279.774    0.5287    0.5291
4279.799    0.5406    0.5473
4279.824    0.5511    0.5648
4279.849    0.5617    0.5780
4279.874    0.5746    0.5879
4279.899    0.5874    0.5969
4279.925    0.6003    0.6052
4279.950    0.6108    0.6094
4279.975    0.6180    0.6087
4280.000    0.6172    0.6063
4280.025    0.6138    0.6079
4280.050    0.6260    0.6176
4280.076    0.6457    0.6352
4280.101    0.6622    0.6524
4280.126    0.6725    0.6624
4280.151    0.6690    0.6622
4280.176    0.6587    0.6560
4280.201    0.6489    0.6518
4280.226    0.6419    0.6563
4280.252    0.6399    0.6700
4280.277    0.6480    0.6841
4280.302    0.6584    0.6885
4280.327    0.6494    0.6769
4280.352    0.6285    0.6498
4280.377    0.6056    0.6157
4280.403    0.5845    0.5836
4280.428    0.5673    0.5630
4280.453    0.5623    0.5537
4280.478    0.5670    0.5527
4280.503    0.5753    0.5576
4280.528    0.5861    0.5682
4280.554    0.6056    0.5876
4280.579    0.6250    0.6160
4280.604    0.6549    0.6524
4280.629    0.6868    0.6907
4280.654    0.7106    0.7234
4280.679    0.7216    0.7422
4280.705    0.7148    0.7420
4280.730    0.7010    0.7244
4280.755    0.6823    0.6976
4280.780    0.6667    0.6720
4280.805    0.6650    0.6560
4280.830    0.6674    0.6512
4280.856    0.6748    0.6524
4280.881    0.6790    0.6513
4280.906    0.6634    0.6425
4280.931    0.6422    0.6257
4280.956    0.6159    0.6041
4280.981    0.5893    0.5813
4281.007    0.5655    0.5595
4281.032    0.5405    0.5424
4281.057    0.5280    0.5335
4281.082    0.5352    0.5391
4281.107    0.5660    0.5662
4281.132    0.6179    0.6166
4281.158    0.6887    0.6879
4281.183    0.7665    0.7623
4281.208    0.8295    0.8285
4281.233    0.8780    0.8750
4281.258    0.8892    0.8964
4281.283    0.8806    0.8933
4281.309    0.8642    0.8722
4281.334    0.8443    0.8459
4281.359    0.8295    0.8268
4281.384    0.8266    0.8234
4281.409    0.8404    0.8381
4281.434    0.8668    0.8656
4281.460    0.8898    0.8970
# 089282  91  4279.202  4281.466
4279.202    0.9959    0.9745
4279.227    1.0097    0.9824
4279.252    1.0102    0.9820
4279.277    1.0137    0.9770
4279.302    1.0139    0.9701
4279.328    1.0095    0.9625
4279.353    0.9947    0.9497
4279.378    0.9607    0.9181
4279.403    0.8884    0.8513
4279.428    0.7695    0.7470
4279.453    0.6328    0.6320
4279.479    0.5335    0.5540
4279.504    0.5276    0.5600
4279.529    0.6213    0.6430
4279.554    0.7458    0.7560
4279.579    0.8352    0.8404
4279.604    0.8474    0.8586
4279.630    0.7927    0.7995
4279.655    0.6742    0.6877
4279.680    0.5521    0.5623
4279.705    0.4680    0.4697
4279.730    0.4511    0.4419
4279.755    0.4979    0.4814
4279.781    0.5585    0.5591
4279.806    0.5976    0.6150
4279.831    0.5769    0.6186
4279.856    0.5316    0.5867
4279.881    0.5330    0.5700
4279.906    0.5878    0.5969
4279.931    0.6645    0.6437
4279.957    0.6909    0.6634
4279.982    0.6566    0.6355
4280.007    0.5959    0.5872
4280.032    0.5587    0.5643
4280.057    0.5860    0.5937
4280.082    0.6611    0.6610
4280.108    0.7330    0.7233
4280.133    0.7544    0.7350
4280.158    0.7171    0.6944
4280.183    0.6464    0.6337
4280.208    0.5916    0.5990
4280.233    0.5910    0.6187
4280.259    0.6378    0.6868
4280.284    0.6883    0.7549
4280.309    0.7176    0.7811
4280.334    0.6893    0.7473
4280.359    0.6371    0.6700
4280.384    0.5886    0.5905
4280.410    0.5610    0.5463
4280.435    0.5596    0.5488
4280.460    0.5692    0.5675
4280.485    0.5665    0.5699
4280.510    0.5666    0.5514
4280.535    0.5837    0.5380
4280.561    0.6076    0.5565
4280.586    0.6336    0.6051
4280.611    0.6639    0.6662
4280.636    0.7003    0.7290
4280.661    0.7492    0.7872
4280.686    0.7874    0.8247
4280.712    0.7813    0.8171
4280.737    0.7271    0.7584
4280.762    0.6524    0.6766
4280.787    0.6142    0.6187
4280.812    0.6390    0.6165
4280.837    0.6928    0.6587
4280.863    0.7337    0.7037
4280.888    0.7301    0.7096
4280.913    0.6861    0.6742
4280.938    0.6374    0.6223
4280.963    0.6008    0.5847
4280.988    0.5901    0.5736
4281.014    0.5940    0.5740
4281.039    0.5664    0.5572
4281.064    0.5159    0.5165
4281.089    0.4754    0.4846
4281.114    0.5000    0.5068
4281.139    0.6005    0.5959
4281.165    0.7374    0.7266
4281.190    0.8517    0.8424
4281.215    0.9283    0.9221
4281.240    0.9656    0.9632
4281.265    0.9752    0.9723
4281.290    0.9550    0.9530
4281.316    0.9064    0.9049
4281.341    0.8453    0.8461
4281.366    0.8048    0.8059
4281.391    0.8110    0.8110
4281.416    0.8586    0.8582
4281.441    0.9147    0.9171
4281.466    0.9559    0.9601
# 089474  91  4279.202  4281.468
4279.202    0.9945    0.9784
4279.228    1.0023    0.9829
4279.253    1.0086    0.9795
4279.278    1.0162    0.9714
4279.303    1.0141    0.9618
4279.328    1.0134    0.9541
4279.353    0.9982    0.9404
4279.379    0.9497    0.8962
4279.404    0.8513    0.8032
4279.429    0.6992    0.6668
4279.454    0.5369    0.5331
4279.479    0.4457    0.4676
4279.504    0.4832    0.5086
4279.530    0.6186    0.6391
4279.555    0.7672    0.7764
4279.580    0.8578    0.8562
4279.605    0.8490    0.8472
4279.630    0.7454    0.7534
4279.655    0.5929    0.6083
4279.681    0.4538    0.4614
4279.706    0.3812    0.3769
4279.731    0.3860    0.3737
4279.756    0.4525    0.4430
4279.781    0.5339    0.5394
4279.806    0.5631    0.5954
4279.832    0.5206    0.5749
4279.857    0.4658    0.5237
4279.882    0.4796    0.5170
4279.907    0.5711    0.5706
4279.932    0.6554    0.6269
4279.957    0.6560    0.6256
4279.983    0.5802    0.5613
4280.008    0.4943    0.4932
4280.033    0.4686    0.4793
4280.058    0.5306    0.5389
4280.083    0.6378    0.6352
4280.109    0.7201    0.7032
4280.134    0.7231    0.6929
4280.159    0.6503    0.6196
4280.184    0.5513    0.5379
4280.209    0.4920    0.5085
4280.234    0.5170    0.5568
4280.260    0.5894    0.6592
4280.285    0.6489    0.7420
4280.310    0.6663    0.7560
4280.335    0.6268    0.6936
4280.360    0.5669    0.5925
4280.385    0.5184    0.5097
4280.411    0.5049    0.4850
4280.436    0.5153    0.5099
4280.461    0.5258    0.5347
4280.486    0.5214    0.5237
4280.511    0.5171    0.4892
4280.536    0.5295    0.4737
4280.562    0.5569    0.5038
4280.587    0.5789    0.5614
4280.612    0.6042    0.6253
4280.637    0.6572    0.6952
4280.662    0.7323    0.7668
4280.687    0.7736    0.8089
4280.713    0.7391    0.7836
4280.738    0.6445    0.6934
4280.763    0.5618    0.5886
4280.788    0.5409    0.5341
4280.813    0.5925    0.5569
4280.838    0.6727    0.6234
4280.864    0.7039    0.6703
4280.889    0.6693    0.6548
4280.914    0.6006    0.5927
4280.939    0.5359    0.5274
4280.964    0.5133    0.4961
4280.989    0.5293    0.5042
4281.015    0.5419    0.5202
4281.040    0.5076    0.5005
4281.065    0.4365    0.4465
4281.090    0.3997    0.4139
4281.115    0.4609    0.4596
4281.140    0.6056    0.5834
4281.166    0.7654    0.7403
4281.191    0.8804    0.8640
4281.216    0.9491    0.9393
4281.241    0.9736    0.9723
4281.266    0.9752    0.9725
4281.291    0.9402    0.9397
4281.317    0.8716    0.8680
4281.342    0.7912    0.7869
4281.367    0.7423    0.7456
4281.392    0.7748    0.7768
4281.417    0.8566    0.8559
4281.442    0.9270    0.9305
4281.468    0.9716    0.9730
# 089912  91  4279.195  4281.460
4279.195    0.9391    0.9318
4279.221    0.9665    0.9557
4279.246    0.9845    0.9676
4279.271    0.9861    0.9710
4279.296    0.9906    0.9672
4279.321    0.9879    0.9565
4279.346    0.9696    0.9361
4279.372    0.9376    0.9007
4279.397    0.8766    0.8500
4279.422    0.7945    0.7854
4279.447    0.7102    0.7178
4279.472    0.6440    0.6633
4279.497    0.6109    0.6375
4279.523    0.6182    0.6476
4279.548    0.6667    0.6838
4279.573    0.7248    0.7256
4279.598    0.7506    0.7497
4279.623    0.7432    0.7411
4279.648    0.7003    0.6986
4279.674    0.6291    0.6321
4279.699    0.5660    0.5683
4279.724    0.5248    0.5240
4279.749    0.5187    0.5083
4279.774    0.5270    0.5177
4279.799    0.5378    0.5395
4279.825    0.5476    0.5608
4279.850    0.5506    0.5732
4279.875    0.5544    0.5805
4279.900    0.5752    0.5880
4279.925    0.5988    0.5977
4279.950    0.6122    0.6060
4279.976    0.6190    0.6083
4280.001    0.6157    0.6046
4280.026    0.6091    0.6024
4280.051    0.6101    0.6095
4280.076    0.6328    0.6279
4280.101    0.6650    0.6509
4280.127    0.6811    0.6677
4280.152    0.6808    0.6696
4280.177    0.6656    0.6598
4280.202    0.6437    0.6491
4280.227    0.6330    0.6486
4280.252    0.6345    0.6621
4280.278    0.6424    0.6830
4280.303    0.6569    0.6955
4280.328    0.6580    0.6888
4280.353    0.6305    0.6607
4280.378    0.6048    0.6196
4280.403    0.5818    0.5794
4280.429    0.5586    0.5507
4280.454    0.5474    0.5381
4280.479    0.5448    0.5364
4280.504    0.5522    0.5403
4280.529    0.5670    0.5483
4280.554    0.5828    0.5638
4280.580    0.6033    0.5913
4280.605    0.6346    0.6291
4280.630    0.6687    0.6730
4280.655    0.7021    0.7143
4280.680    0.7194    0.7428
4280.705    0.7211    0.7509
4280.731    0.7050    0.7350
4280.756    0.6789    0.7039
4280.781    0.6602    0.6705
4280.806    0.6554    0.6480
4280.831    0.6605    0.6418
4280.856    0.6699    0.6468
4280.881    0.6787    0.6519
4280.907    0.6741    0.6476
4280.932    0.6479    0.6317
4280.957    0.6220    0.6084
4280.982    0.5990    0.5836
4281.007    0.5700    0.5605
4281.032    0.5443    0.5400
4281.058    0.5178    0.5238
4281.083    0.5098    0.5202
4281.108    0.5339    0.5379
4281.133    0.5852    0.5830
4281.158    0.6593    0.6528
4281.183    0.7446    0.7352
4281.209    0.8226    0.8164
4281.234    0.8790    0.8752
4281.259    0.9041    0.9068
4281.284    0.9051    0.9103
4281.309    0.8817    0.8913
4281.334    0.8568    0.8606
4281.360    0.8310    0.8318
4281.385    0.8249    0.8204
4281.410    0.8343    0.8302
4281.435    0.8551    0.8578
4281.460    0.8841    0.8921
# 090004  91  4279.202  4281.466
4279.202    0.9993    0.9815
4279.227    1.0058    0.9829
4279.252    1.0055    0.9768
4279.277    1.0058    0.9643
4279.302    1.0100    0.9513
4279.327    1.0102    0.9436
4279.353    0.9915    0.9288
4279.378    0.9341    0.8764
4279.403    0.8192    0.7614
4279.428    0.6399    0.5992
4279.453    0.4627    0.4539
4279.478    0.3811    0.4009
4279.503    0.4523    0.4732
4279.529    0.6257    0.6368
4279.554    0.7930    0.7881
4279.579    0.8608    0.8604
4279.604    0.8072    0.8291
4279.629    0.6963    0.7060
4279.654    0.5192    0.5374
4279.680    0.3783    0.3857
4279.705    0.3189    0.3137
4279.730    0.3432    0.3290
4279.755    0.4256    0.4184
4279.780    0.5224    0.5313
4279.805    0.5525    0.5852
4279.831    0.4887    0.5400
4279.856    0.4169    0.4710
4279.881    0.4467    0.4761
4279.906    0.5644    0.5531
4279.931    0.6443    0.6118
4279.956    0.6119    0.5871
4279.982    0.5110    0.4935
4280.007    0.4124    0.4130
4280.032    0.3961    0.4081
4280.057    0.4816    0.4918
4280.082    0.6150    0.6115
4280.107    0.7073    0.6836
4280.133    0.6915    0.6561
4280.158    0.5868    0.5562
4280.183    0.4696    0.4590
4280.208    0.4145    0.4353
4280.233    0.4537    0.5076
4280.258    0.5468    0.6327
4280.284    0.6167    0.7301
4280.309    0.6163    0.7308
4280.334    0.5711    0.6443
4280.359    0.5087    0.5271
4280.384    0.4617    0.4466
4280.409    0.4611    0.4396
4280.435    0.4793    0.4824
4280.460    0.4808    0.5075
4280.485    0.4698    0.4832
4280.510    0.4626    0.4358
4280.535    0.4804    0.4200
4280.560    0.5138    0.4565
4280.586    0.5282    0.5168
4280.611    0.5503    0.5769
4280.636    0.6176    0.6549
4280.661    0.7124    0.7446
4280.686    0.7612    0.7943
4280.711    0.7049    0.7563
4280.737    0.5859    0.6343
4280.762    0.4838    0.5107
4280.787    0.4748    0.4617
4280.812    0.5563    0.5080
4280.837    0.6470    0.5940
4280.862    0.6747    0.6386
4280.888    0.6149    0.6024
4280.913    0.5243    0.5201
4280.938    0.4633    0.4492
4280.963    0.4470    0.4284
4280.988    0.4813    0.4575
4281.013    0.5146    0.4940
4281.039    0.4909    0.4796
4281.064    0.4093    0.4155
4281.089    0.3612    0.3787
4281.114    0.4373    0.4375
4281.139    0.6111    0.5814
4281.164    0.7867    0.7459
4281.190    0.9005    0.8774
4281.215    0.9563    0.9478
4281.240    0.9748    0.9734
4281.265    0.9634    0.9629
4281.290    0.9158    0.9034
4281.315    0.7932    0.7823
4281.341    0.6462    0.6381
4281.366    0.5776    0.5843
4281.391    0.6567    0.6625
4281.416    0.8070    0.8061
4281.441    0.9198    0.9196
4281.466    0.9656    0.9721
# 091287  91  4279.196  4281.461
4279.196    0.9858    0.9694
4279.221    1.0035    0.9822
4279.246    1.0074    0.9831
4279.271    1.0130    0.9770
4279.296    1.0104    0.9661
4279.322    1.0106    0.9548
4279.347    1.0060    0.9469
4279.372    0.9870    0.9281
4279.397    0.9296    0.8696
4279.422    0.8048    0.7525
4279.447    0.6298    0.5963
4279.473    0.4621    0.4606
4279.498    0.4026    0.4272
4279.523    0.4907    0.5113
4279.548    0.6580    0.6647
4279.573    0.8128    0.8026
4279.598    0.8714    0.8624
4279.624    0.8213    0.8205
4279.649    0.6880    0.6955
4279.674    0.5175    0.5337
4279.699    0.3849    0.3970
4279.724    0.3363    0.3320
4279.749    0.3672    0.3539
4279.775    0.4533    0.4500
4279.800    0.5384    0.5541
4279.825    0.5518    0.5929
4279.850    0.4841    0.5475
4279.875    0.4270    0.4923
4279.900    0.4783    0.5097
4279.926    0.6009    0.5894
4279.951    0.6667    0.6355
4279.976    0.6247    0.5984
4280.001    0.5230    0.5071
4280.026    0.4331    0.4347
4280.051    0.4302    0.4407
4280.077    0.5253    0.5325
4280.102    0.6530    0.6428
4280.127    0.6941    0.6974
4280.152    0.6639    0.6608
4280.177    0.5891    0.5634
4280.202    0.4777    0.4767
4280.228    0.4399    0.4658
4280.253    0.4939    0.5455
4280.278    0.5859    0.6644
4280.303    0.6399    0.7447
4280.328    0.6349    0.7367
4280.353    0.5924    0.6506
4280.379    0.5342    0.5370
4280.404    0.4898    0.4701
4280.429    0.4821    0.4724
4280.454    0.5019    0.5122
4280.479    0.5116    0.5308
4280.504    0.5034    0.5028
4280.530    0.5018    0.4569
4280.555    0.5204    0.4488
4280.580    0.5429    0.4888
4280.605    0.5599    0.5469
4280.630    0.5917    0.6088
4280.655    0.6599    0.6856
4280.681    0.7447    0.7684
4280.706    0.7745    0.8017
4280.731    0.7127    0.7532
4280.756    0.5990    0.6406
4280.781    0.5194    0.5320
4280.806    0.5142    0.4955
4280.832    0.5855    0.5458
4280.857    0.6714    0.6220
4280.882    0.6808    0.6527
4280.907    0.6197    0.6121
4280.932    0.5391    0.5327
4280.957    0.4814    0.4687
4280.983    0.4746    0.4544
4281.008    0.5026    0.4829
4281.033    0.5218    0.5044
4281.058    0.4791    0.4723
4281.083    0.3939    0.4044
4281.108    0.3653    0.3794
4281.133    0.4600    0.4526
4281.159    0.6343    0.6093
4281.184    0.7965    0.7691
4281.209    0.9009    0.8870
4281.234    0.9515    0.9515
4281.259    0.9645    0.9745
4281.284    0.9656    0.9645
4281.310    0.9116    0.9097
4281.335    0.8136    0.8097
4281.360    0.7081    0.7062
4281.385    0.6731    0.6756
4281.410    0.7459    0.7454
4281.435    0.8594    0.8574
4281.461    0.9343    0.9436
# 096184  91  4279.195  4281.460
4279.195    0.9840    0.9716
4279.220    0.9949    0.9808
4279.245    1.0007    0.9806
4279.270    1.0058    0.9741
4279.296    1.0106    0.9627
4279.321    1.0106    0.9530
4279.346    1.0025    0.9467
4279.371    0.9799    0.9292
4279.396    0.9160    0.8722
4279.421    0.7984    0.7581
4279.446    0.6302    0.6067
4279.472    0.4718    0.4780
4279.497    0.4252    0.4524
4279.522    0.5168    0.5420
4279.547    0.6812    0.6937
4279.572    0.8257    0.8238
4279.597    0.8804    0.8746
4279.623    0.8299    0.8274
4279.648    0.6937    0.7027
4279.673    0.5309    0.5458
4279.698    0.4096    0.4159
4279.723    0.3732    0.3586
4279.748    0.4146    0.3878
4279.774    0.4980    0.4853
4279.799    0.5725    0.5784
4279.824    0.5699    0.5990
4279.849    0.4909    0.5434
4279.874    0.4389    0.4923
4279.899    0.4980    0.5187
4279.925    0.6132    0.6027
4279.950    0.6800    0.6507
4279.975    0.6437    0.6193
4280.000    0.5459    0.5377
4280.025    0.4700    0.4771
4280.050    0.4742    0.4924
4280.076    0.5642    0.5848
4280.101    0.6833    0.6853
4280.126    0.7221    0.7264
4280.151    0.7045    0.6834
4280.176    0.6170    0.5913
4280.201    0.5234    0.5177
4280.227    0.4937    0.5200
4280.252    0.5458    0.6021
4280.277    0.6311    0.7106
4280.302    0.6801    0.7741
4280.327    0.6713    0.7530
4280.352    0.6143    0.6611
4280.378    0.5465    0.5468
4280.403    0.5014    0.4811
4280.428    0.4949    0.4841
4280.453    0.5131    0.5216
4280.478    0.5169    0.5355
4280.503    0.5089    0.5050
4280.529    0.5058    0.4644
4280.554    0.5289    0.4684
4280.579    0.5723    0.5211
4280.604    0.5933    0.5890
4280.629    0.6242    0.6555
4280.654    0.6860    0.7295
4280.680    0.7640    0.8008
4280.705    0.7863    0.8209
4280.730    0.7226    0.7645
4280.755    0.6112    0.6536
4280.780    0.5354    0.5549
4280.805    0.5487    0.5306
4280.831    0.6323    0.5872
4280.856    0.7024    0.6599
4280.881    0.7044    0.6845
4280.906    0.6503    0.6428
4280.931    0.5745    0.5683
4280.956    0.5260    0.5100
4280.982    0.5195    0.4975
4281.007    0.5388    0.5194
4281.032    0.5413    0.5260
4281.057    0.4855    0.4803
4281.082    0.4034    0.4122
4281.107    0.3893    0.4003
4281.133    0.4961    0.4933
4281.158    0.6725    0.6488
4281.183    0.8264    0.8009
4281.208    0.9234    0.9064
4281.233    0.9701    0.9609
4281.258    0.9863    0.9788
4281.284    0.9727    0.9656
4281.309    0.9236    0.9147
4281.334    0.8387    0.8266
4281.359    0.7461    0.7427
4281.384    0.7218    0.7266
4281.409    0.7912    0.7923
4281.435    0.8882    0.8902
4281.460    0.9504    0.9561
# 096395  91  4279.195  4281.460
4279.195    0.9804    0.9694
4279.220    1.0002    0.9831
4279.246    1.0069    0.9856
4279.271    1.0046    0.9822
4279.296    1.0069    0.9752
4279.321    0.9993    0.9674
4279.346    0.9966    0.9601
4279.371    0.9865    0.9436
4279.397    0.9454    0.8939
4279.422    0.8354    0.7969
4279.447    0.6896    0.6625
4279.472    0.5410    0.5409
4279.497    0.4736    0.4955
4279.522    0.5313    0.5544
4279.548    0.6745    0.6885
4279.573    0.8162    0.8126
4279.598    0.8682    0.8728
4279.623    0.8443    0.8468
4279.648    0.7396    0.7432
4279.673    0.5841    0.5972
4279.699    0.4560    0.4587
4279.724    0.3961    0.3884
4279.749    0.4200    0.4015
4279.774    0.4981    0.4844
4279.799    0.5817    0.5853
4279.824    0.6108    0.6366
4279.850    0.5636    0.6118
4279.875    0.5127    0.5675
4279.900    0.5430    0.5739
4279.925    0.6362    0.6311
4279.950    0.7002    0.6750
4279.975    0.6798    0.6548
4280.001    0.5946    0.5789
4280.026    0.5097    0.5138
4280.051    0.4967    0.5125
4280.076    0.5689    0.5833
4280.101    0.6786    0.6803
4280.126    0.7497    0.7374
4280.152    0.7364    0.7160
4280.177    0.6580    0.6369
4280.202    0.5648    0.5595
4280.227    0.5199    0.5410
4280.252    0.5521    0.5991
4280.277    0.6321    0.6973
4280.303    0.6925    0.7730
4280.328    0.6947    0.7739
4280.353    0.6543    0.7057
4280.378    0.5955    0.6097
4280.403    0.5535    0.5419
4280.428    0.5530    0.5353
4280.454    0.5754    0.5735
4280.479    0.5855    0.5995
4280.504    0.5802    0.5833
4280.529    0.5786    0.5451
4280.554    0.5927    0.5313
4280.579    0.6142    0.5609
4280.604    0.6326    0.6139
4280.630    0.6537    0.6738
4280.655    0.7063    0.7376
4280.680    0.7725    0.8004
4280.705    0.7985    0.8285
4280.730    0.7549    0.7909
4280.755    0.6516    0.6953
4280.781    0.5683    0.5921
4280.806    0.5612    0.5532
4280.831    0.6272    0.5910
4280.856    0.7047    0.6613
4280.881    0.7268    0.7003
4280.906    0.6882    0.6778
4280.932    0.6183    0.6102
4280.957    0.5582    0.5498
4280.982    0.5411    0.5281
4281.007    0.5651    0.5450
4281.032    0.5845    0.5640
4281.057    0.5480    0.5433
4281.083    0.4771    0.4865
4281.108    0.4513    0.4617
4281.133    0.5204    0.5189
4281.158    0.6627    0.6454
4281.183    0.8050    0.7852
4281.208    0.9084    0.8921
4281.234    0.9634    0.9546
4281.259    0.9743    0.9779
4281.284    0.9727    0.9741
4281.309    0.9436    0.9417
4281.334    0.8808    0.8790
4281.359    0.8121    0.8102
4281.385    0.7829    0.7825
4281.410    0.8196    0.8207
4281.435    0.8917    0.8921
4281.460    0.9546    0.9513
# 096402  91  4279.195  4281.460
4279.195    0.9827    0.9694
4279.220    0.9993    0.9815
4279.246    1.0116    0.9817
4279.271    1.0172    0.9748
4279.296    1.0160    0.9634
4279.321    1.0097    0.9530
4279.346    1.0028    0.9438
4279.371    0.9799    0.9177
4279.397    0.9084    0.8408
4279.422    0.7624    0.7066
4279.447    0.5713    0.5464
4279.472    0.4234    0.4293
4279.497    0.3913    0.4170
4279.522    0.4961    0.5181
4279.548    0.6781    0.6831
4279.573    0.8141    0.8121
4279.598    0.8426    0.8521
4279.623    0.7807    0.7885
4279.648    0.6352    0.6455
4279.673    0.4640    0.4800
4279.699    0.3469    0.3509
4279.724    0.3157    0.3059
4279.749    0.3565    0.3438
4279.774    0.4422    0.4420
4279.799    0.5246    0.5411
4279.824    0.5158    0.5704
4279.850    0.4636    0.5205
4279.875    0.4225    0.4759
4279.900    0.4866    0.5019
4279.925    0.5884    0.5689
4279.950    0.6234    0.5959
4279.975    0.5731    0.5465
4280.001    0.4717    0.4538
4280.026    0.3952    0.3975
4280.051    0.4088    0.4221
4280.076    0.5152    0.5188
4280.101    0.6446    0.6246
4280.126    0.6803    0.6656
4280.152    0.6321    0.6122
4280.177    0.5421    0.5107
4280.202    0.4367    0.4351
4280.227    0.4111    0.4413
4280.252    0.4707    0.5315
4280.277    0.5586    0.6501
4280.303    0.6059    0.7199
4280.328    0.5951    0.6933
4280.353    0.5441    0.5963
4280.378    0.4851    0.4914
4280.403    0.4532    0.4367
4280.428    0.4637    0.4494
4280.454    0.4860    0.4918
4280.479    0.4871    0.5044
4280.504    0.4729    0.4728
4280.529    0.4758    0.4333
4280.554    0.4947    0.4306
4280.579    0.5163    0.4688
4280.604    0.5234    0.5223
4280.630    0.5549    0.5884
4280.655    0.6387    0.6720
4280.680    0.7239    0.7523
4280.705    0.7406    0.7754
4280.730    0.6549    0.7099
4280.755    0.5310    0.5863
4280.781    0.4596    0.4781
4280.806    0.4823    0.4586
4280.831    0.5708    0.5190
4280.856    0.6446    0.5944
4280.881    0.6433    0.6155
4280.906    0.5725    0.5660
4280.932    0.4876    0.4822
4280.957    0.4384    0.4255
4280.982    0.4406    0.4200
4281.007    0.4815    0.4522
4281.032    0.5026    0.4750
4281.057    0.4511    0.4485
4281.083    0.3797    0.3928
4281.108    0.3705    0.3866
4281.133    0.4791    0.4714
4281.158    0.6569    0.6222
4281.183    0.8125    0.7780
4281.208    0.9095    0.8927
4281.234    0.9550    0.9561
4281.259    0.9743    0.9739
4281.284    0.9532    0.9532
4281.309    0.8931    0.8841
4281.334    0.7795    0.7697
4281.359    0.6653    0.6656
4281.385    0.6454    0.6518
4281.410    0.7389    0.7411
4281.435    0.8656    0.8608
4281.460    0.9417    0.9443
# 096901  91  4279.196  4281.461
4279.196    0.9849    0.9703
4279.221    1.0051    0.9804
4279.246    1.0093    0.9797
4279.271    1.0081    0.9721
4279.296    1.0151    0.9601
4279.321    1.0058    0.9497
4279.347    0.9933    0.9412
4279.372    0.9719    0.9183
4279.397    0.9053    0.8519
4279.422    0.7705    0.7283
4279.447    0.5992    0.5749
4279.472    0.4487    0.4570
4279.498    0.4121    0.4398
4279.523    0.5094    0.5369
4279.548    0.6761    0.6898
4279.573    0.8132    0.8164
4279.598    0.8555    0.8604
4279.623    0.7985    0.8076
4279.649    0.6624    0.6716
4279.674    0.5012    0.5139
4279.699    0.3864    0.3899
4279.724    0.3522    0.3405
4279.749    0.3934    0.3747
4279.774    0.4775    0.4673
4279.800    0.5430    0.5581
4279.825    0.5368    0.5725
4279.850    0.4672    0.5178
4279.875    0.4244    0.4738
4279.900    0.4866    0.5043
4279.925    0.5976    0.5805
4279.951    0.6494    0.6217
4279.976    0.6109    0.5828
4280.001    0.5127    0.5007
4280.026    0.4407    0.4459
4280.051    0.4572    0.4678
4280.076    0.5540    0.5587
4280.102    0.6673    0.6607
4280.127    0.7127    0.6952
4280.152    0.6727    0.6460
4280.177    0.5762    0.5520
4280.202    0.4848    0.4825
4280.227    0.4632    0.4900
4280.253    0.5200    0.5797
4280.278    0.5906    0.6890
4280.303    0.6390    0.7487
4280.328    0.6292    0.7214
4280.353    0.5756    0.6247
4280.378    0.5097    0.5152
4280.404    0.4686    0.4504
4280.429    0.4704    0.4554
4280.454    0.4838    0.4897
4280.479    0.4861    0.5003
4280.504    0.4771    0.4711
4280.529    0.4742    0.4371
4280.555    0.4992    0.4439
4280.580    0.5339    0.4943
4280.605    0.5582    0.5589
4280.630    0.5939    0.6269
4280.655    0.6679    0.7058
4280.680    0.7459    0.7780
4280.706    0.7591    0.7980
4280.731    0.6894    0.7367
4280.756    0.5808    0.6242
4280.781    0.5123    0.5291
4280.806    0.5328    0.5094
4280.831    0.6129    0.5632
4280.857    0.6812    0.6334
4280.882    0.6836    0.6506
4280.907    0.6159    0.6041
4280.932    0.5353    0.5297
4280.957    0.4884    0.4754
4280.982    0.4852    0.4666
4281.008    0.5111    0.4894
4281.033    0.5109    0.4944
4281.058    0.4530    0.4507
4281.083    0.3778    0.3910
4281.108    0.3782    0.3882
4281.133    0.4894    0.4801
4281.159    0.6676    0.6412
4281.184    0.8257    0.7940
4281.209    0.9177    0.9016
4281.234    0.9652    0.9581
4281.259    0.9781    0.9750
4281.284    0.9607    0.9579
4281.310    0.9059    0.8952
4281.335    0.8000    0.7965
4281.360    0.7050    0.7096
4281.385    0.6974    0.6994
4281.410    0.7775    0.7748
4281.435    0.8786    0.8772
4281.461    0.9506    0.9515
# 096948  91  4279.196  4281.461
4279.196    0.9777    0.9694
4279.221    0.9940    0.9811
4279.246    1.0116    0.9815
4279.271    1.0153    0.9752
4279.296    1.0109    0.9627
4279.322    1.0120    0.9502
4279.347    1.0055    0.9441
4279.372    0.9961    0.9309
4279.397    0.9415    0.8798
4279.422    0.8170    0.7668
4279.447    0.6403    0.6076
4279.473    0.4688    0.4607
4279.498    0.3934    0.4156
4279.523    0.4700    0.4955
4279.548    0.6443    0.6542
4279.573    0.8095    0.8024
4279.598    0.8572    0.8712
4279.624    0.8048    0.8354
4279.649    0.7066    0.7122
4279.674    0.5320    0.5479
4279.699    0.3936    0.4063
4279.724    0.3412    0.3367
4279.749    0.3735    0.3549
4279.775    0.4495    0.4496
4279.800    0.5131    0.5531
4279.825    0.5469    0.5868
4279.850    0.4769    0.5292
4279.875    0.4070    0.4613
4279.900    0.4562    0.4761
4279.926    0.5829    0.5673
4279.951    0.6708    0.6315
4279.976    0.6452    0.6088
4280.001    0.5401    0.5225
4280.026    0.4437    0.4478
4280.051    0.4385    0.4499
4280.077    0.5357    0.5408
4280.102    0.6644    0.6537
4280.127    0.7369    0.7114
4280.152    0.7065    0.6759
4280.177    0.6067    0.5777
4280.202    0.5004    0.4890
4280.228    0.4556    0.4761
4280.253    0.5073    0.5553
4280.278    0.5948    0.6756
4280.303    0.6477    0.7579
4280.328    0.6457    0.7497
4280.353    0.5953    0.6583
4280.379    0.5219    0.5327
4280.404    0.4688    0.4520
4280.429    0.4642    0.4462
4280.454    0.4802    0.4862
4280.479    0.4854    0.5083
4280.504    0.4748    0.4812
4280.530    0.4700    0.4343
4280.555    0.4902    0.4292
4280.580    0.5295    0.4791
4280.605    0.5534    0.5480
4280.630    0.5786    0.6145
4280.655    0.6467    0.6917
4280.681    0.7371    0.7766
4280.706    0.7800    0.8145
4280.731    0.7258    0.7688
4280.756    0.6019    0.6543
4280.781    0.5124    0.5403
4280.806    0.5164    0.5001
4280.832    0.5976    0.5520
4280.857    0.6869    0.6327
4280.882    0.7024    0.6682
4280.907    0.6419    0.6305
4280.932    0.5617    0.5517
4280.957    0.5025    0.4856
4280.983    0.4875    0.4671
4281.008    0.5162    0.4914
4281.033    0.5336    0.5085
4281.058    0.4817    0.4704
4281.083    0.3857    0.3955
4281.108    0.3523    0.3665
4281.134    0.4471    0.4466
4281.159    0.6294    0.6045
4281.184    0.7982    0.7700
4281.209    0.9068    0.8902
4281.234    0.9643    0.9548
4281.260    0.9788    0.9781
4281.285    0.9727    0.9687
4281.310    0.9232    0.9185
4281.335    0.8302    0.8205
4281.360    0.7194    0.7142
4281.385    0.6720    0.6789
4281.411    0.7449    0.7504
4281.436    0.8654    0.8628
4281.461    0.9441    0.9454
# 097420  91  4279.196  4281.461
4279.196    0.9725    0.9625
4279.221    0.9963    0.9786
4279.246    1.0046    0.9820
4279.272    1.0046    0.9777
4279.297    1.0072    0.9692
4279.322    1.0095    0.9601
4279.347    0.9998    0.9517
4279.372    0.9813    0.9356
4279.397    0.9369    0.8915
4279.423    0.8420    0.7973
4279.448    0.7006    0.6685
4279.473    0.5476    0.5469
4279.498    0.4685    0.4924
4279.523    0.5109    0.5367
4279.548    0.6384    0.6548
4279.574    0.7748    0.7849
4279.599    0.8557    0.8541
4279.624    0.8128    0.8406
4279.649    0.7328    0.7502
4279.674    0.6045    0.6153
4279.699    0.4769    0.4861
4279.725    0.4150    0.4080
4279.750    0.4299    0.4112
4279.775    0.4964    0.4783
4279.800    0.5629    0.5609
4279.825    0.5728    0.5991
4279.850    0.5260    0.5724
4279.876    0.4777    0.5253
4279.901    0.4964    0.5274
4279.926    0.5872    0.5830
4279.951    0.6648    0.6378
4279.976    0.6680    0.6391
4280.001    0.6065    0.5872
4280.027    0.5328    0.5289
4280.052    0.5109    0.5234
4280.077    0.5725    0.5814
4280.102    0.6622    0.6665
4280.127    0.7296    0.7206
4280.152    0.7224    0.7084
4280.178    0.6587    0.6397
4280.203    0.5786    0.5716
4280.228    0.5368    0.5539
4280.253    0.5589    0.6035
4280.278    0.6232    0.6910
4280.303    0.6773    0.7595
4280.329    0.6855    0.7630
4280.354    0.6462    0.6968
4280.379    0.5849    0.5976
4280.404    0.5283    0.5183
4280.429    0.5069    0.4937
4280.454    0.5214    0.5137
4280.480    0.5266    0.5347
4280.505    0.5177    0.5235
4280.530    0.5192    0.4953
4280.555    0.5363    0.4891
4280.580    0.5696    0.5247
4280.605    0.6045    0.5865
4280.631    0.6366    0.6564
4280.656    0.6845    0.7248
4280.681    0.7516    0.7876
4280.706    0.7874    0.8185
4280.731    0.7554    0.7900
4280.756    0.6673    0.7073
4280.782    0.5895    0.6126
4280.807    0.5762    0.5707
4280.832    0.6315    0.5959
4280.857    0.6982    0.6540
4280.882    0.7226    0.6902
4280.907    0.6960    0.6748
4280.933    0.6302    0.6182
4280.958    0.5733    0.5627
4280.983    0.5507    0.5362
4281.008    0.5539    0.5389
4281.033    0.5568    0.5406
4281.058    0.5139    0.5097
4281.084    0.4488    0.4530
4281.109    0.4207    0.4309
4281.134    0.4845    0.4874
4281.159    0.6245    0.6132
4281.184    0.7764    0.7574
4281.209    0.8950    0.8724
4281.235    0.9541    0.9432
4281.260    0.9732    0.9705
4281.285    0.9685    0.9649
4281.310    0.9290    0.9251
4281.335    0.8572    0.8519
4281.360    0.7705    0.7725
4281.386    0.7355    0.7365
4281.411    0.7729    0.7732
4281.436    0.8531    0.8531
4281.461    0.9292    0.9273
# 098921  91  4279.195  4281.460
4279.195    0.9725    0.9609
4279.220    0.9870    0.9745
4279.245    0.9977    0.9763
4279.270    1.0067    0.9714
4279.296    0.9995    0.9625
4279.321    0.9972    0.9530
4279.346    0.9865    0.9389
4279.371    0.9532    0.9080
4279.396    0.8857    0.8441
4279.421    0.7713    0.7417
4279.447    0.6276    0.6173
4279.472    0.5138    0.5267
4279.497    0.4805    0.5084
4279.522    0.5453    0.5717
4279.547    0.6659    0.6822
4279.572    0.7759    0.7823
4279.598    0.8115    0.8249
4279.623    0.7690    0.7885
4279.648    0.6755    0.6901
4279.673    0.5594    0.5665
4279.698    0.4643    0.4630
4279.723    0.4308    0.4146
4279.749    0.4573    0.4323
4279.774    0.5068    0.4908
4279.799    0.5414    0.5441
4279.824    0.5314    0.5555
4279.849    0.4897    0.5298
4279.874    0.4723    0.5093
4279.900    0.5112    0.5306
4279.925    0.5882    0.5798
4279.950    0.6436    0.6131
4279.975    0.6286    0.6015
4280.000    0.5712    0.5591
4280.025    0.5248    0.5281
4280.051    0.5314    0.5439
4280.076    0.5951    0.6026
4280.101    0.6671    0.6659
4280.126    0.7039    0.6915
4280.151    0.6838    0.6642
4280.176    0.6190    0.6072
4280.202    0.5585    0.5636
4280.227    0.5446    0.5717
4280.252    0.5822    0.6283
4280.277    0.6347    0.6987
4280.302    0.6642    0.7365
4280.327    0.6527    0.7142
4280.353    0.6041    0.6356
4280.378    0.5406    0.5459
4280.403    0.4989    0.4848
4280.428    0.4854    0.4703
4280.453    0.4873    0.4847
4280.478    0.4906    0.4948
4280.504    0.4878    0.4852
4280.529    0.4977    0.4737
4280.554    0.5291    0.4860
4280.579    0.5617    0.5295
4280.604    0.5905    0.5921
4280.629    0.6311    0.6607
4280.655    0.6896    0.7295
4280.680    0.7420    0.7784
4280.705    0.7501    0.7874
4280.730    0.7055    0.7447
4280.755    0.6349    0.6691
4280.780    0.5879    0.6027
4280.806    0.5948    0.5820
4280.831    0.6414    0.6087
4280.856    0.6902    0.6477
4280.881    0.6925    0.6611
4280.906    0.6536    0.6359
4280.931    0.5962    0.5887
4280.957    0.5551    0.5461
4280.982    0.5420    0.5274
4281.007    0.5373    0.5208
4281.032    0.5149    0.5032
4281.057    0.4637    0.4645
4281.082    0.4167    0.4291
4281.108    0.4309    0.4411
4281.133    0.5278    0.5212
4281.158    0.6703    0.6486
4281.183    0.8033    0.7802
4281.208    0.9001    0.8815
4281.233    0.9550    0.9402
4281.259    0.9676    0.9592
4281.284    0.9436    0.9410
4281.309    0.8886    0.8894
4281.334    0.8194    0.8181
4281.359    0.7624    0.7603
4281.384    0.7506    0.7509
4281.410    0.7945    0.7989
4281.435    0.8724    0.8712
4281.460    0.9300    0.9320
# 100963  91  4279.201  4281.466
4279.201    0.9906    0.9772
4279.227    1.0009    0.9833
4279.252    1.0060    0.9808
4279.277    1.0060    0.9732
4279.302    1.0069    0.9634
4279.327    1.0155    0.9552
4279.352    1.0014    0.9441
4279.378    0.9621    0.9080
4279.403    0.8718    0.8258
4279.428    0.7328    0.6958
4279.453    0.5742    0.5565
4279.478    0.4584    0.4735
4279.503    0.4721    0.4947
4279.528    0.5963    0.6087
4279.554    0.7489    0.7553
4279.579    0.8521    0.8488
4279.604    0.8572    0.8568
4279.629    0.7647    0.7779
4279.654    0.6199    0.6393
4279.679    0.4733    0.4925
4279.705    0.3878    0.3895
4279.730    0.3810    0.3710
4279.755    0.4423    0.4305
4279.780    0.5254    0.5291
4279.805    0.5732    0.5991
4279.830    0.5450    0.5935
4279.856    0.4854    0.5389
4279.881    0.4811    0.5208
4279.906    0.5620    0.5695
4279.931    0.6592    0.6336
4279.956    0.6827    0.6448
4279.981    0.6140    0.5886
4280.007    0.5156    0.5100
4280.032    0.4716    0.4815
4280.057    0.5186    0.5295
4280.082    0.6262    0.6259
4280.107    0.7188    0.7050
4280.132    0.7328    0.7135
4280.158    0.6688    0.6462
4280.183    0.5745    0.5590
4280.208    0.5069    0.5145
4280.233    0.5085    0.5484
4280.258    0.5797    0.6421
4280.283    0.6531    0.7349
4280.309    0.6781    0.7667
4280.334    0.6504    0.7165
4280.359    0.5890    0.6179
4280.384    0.5336    0.5274
4280.409    0.5094    0.4923
4280.434    0.5240    0.5136
4280.460    0.5357    0.5471
4280.485    0.5338    0.5444
4280.510    0.5248    0.5091
4280.535    0.5370    0.4843
4280.560    0.5562    0.5034
4280.585    0.5789    0.5568
4280.611    0.6012    0.6213
4280.636    0.6446    0.6879
4280.661    0.7223    0.7595
4280.686    0.7768    0.8098
4280.711    0.7567    0.8002
4280.736    0.6731    0.7209
4280.762    0.5772    0.6086
4280.787    0.5409    0.5408
4280.812    0.5867    0.5513
4280.837    0.6659    0.6163
4280.862    0.7138    0.6716
4280.887    0.6934    0.6700
4280.913    0.6256    0.6118
4280.938    0.5548    0.5434
4280.963    0.5237    0.5050
4280.988    0.5349    0.5090
4281.013    0.5484    0.5292
4281.038    0.5275    0.5200
4281.064    0.4612    0.4655
4281.089    0.4076    0.4204
4281.114    0.4465    0.4490
4281.139    0.5729    0.5627
4281.164    0.7405    0.7140
4281.189    0.8636    0.8451
4281.215    0.9402    0.9313
4281.240    0.9669    0.9694
4281.265    0.9745    0.9757
4281.290    0.9543    0.9515
4281.315    0.9024    0.8921
4281.340    0.8170    0.8119
4281.365    0.7530    0.7584
4281.391    0.7732    0.7755
4281.416    0.8492    0.8484
4281.441    0.9247    0.9243
4281.466    0.9663    0.9696
# 104075  91  4279.201  4281.466
4279.201    0.9802    0.9605
4279.227    1.0000    0.9743
4279.252    1.0074    0.9779
4279.277    1.0111    0.9759
4279.302    1.0181    0.9698
4279.327    1.0007    0.9587
4279.352    0.9739    0.9378
4279.378    0.9311    0.8970
4279.403    0.8604    0.8348
4279.428    0.7638    0.7553
4279.453    0.6619    0.6773
4279.478    0.5954    0.6272
4279.503    0.5907    0.6247
4279.529    0.6391    0.6711
4279.554    0.7173    0.7376
4279.579    0.7842    0.7910
4279.604    0.7985    0.8035
4279.629    0.7600    0.7661
4279.654    0.6906    0.6904
4279.680    0.5999    0.5992
4279.705    0.5339    0.5310
4279.730    0.5106    0.5027
4279.755    0.5335    0.5159
4279.780    0.5636    0.5528
4279.805    0.5768    0.5879
4279.830    0.5769    0.6042
4279.856    0.5702    0.6049
4279.881    0.5765    0.6062
4279.906    0.6038    0.6189
4279.931    0.6377    0.6368
4279.956    0.6551    0.6454
4279.981    0.6465    0.6368
4280.007    0.6279    0.6194
4280.032    0.6115    0.6138
4280.057    0.6245    0.6312
4280.082    0.6697    0.6659
4280.107    0.7153    0.6979
4280.132    0.7296    0.7083
4280.158    0.7066    0.6918
4280.183    0.6731    0.6651
4280.208    0.6422    0.6503
4280.233    0.6368    0.6615
4280.258    0.6546    0.6944
4280.283    0.6798    0.7286
4280.309    0.6830    0.7399
4280.334    0.6665    0.7158
4280.359    0.6298    0.6653
4280.384    0.5962    0.6101
4280.409    0.5789    0.5719
4280.434    0.5691    0.5582
4280.460    0.5760    0.5612
4280.485    0.5832    0.5664
4280.510    0.5880    0.5683
4280.535    0.6010    0.5735
4280.560    0.6202    0.5916
4280.585    0.6486    0.6266
4280.611    0.6855    0.6764
4280.636    0.7243    0.7276
4280.661    0.7551    0.7705
4280.686    0.7667    0.7930
4280.711    0.7565    0.7858
4280.736    0.7233    0.7502
4280.762    0.6855    0.7000
4280.787    0.6633    0.6631
4280.812    0.6656    0.6527
4280.837    0.6920    0.6657
4280.862    0.7114    0.6839
4280.887    0.7135    0.6883
4280.912    0.6864    0.6725
4280.938    0.6519    0.6424
4280.963    0.6212    0.6139
4280.988    0.6080    0.5925
4281.013    0.5935    0.5749
4281.038    0.5626    0.5550
4281.063    0.5336    0.5351
4281.089    0.5204    0.5302
4281.114    0.5503    0.5589
4281.139    0.6292    0.6259
4281.164    0.7256    0.7181
4281.189    0.8185    0.8119
4281.214    0.8896    0.8865
4281.240    0.9253    0.9333
4281.265    0.9339    0.9465
4281.290    0.9234    0.9330
4281.315    0.8941    0.9009
4281.340    0.8600    0.8640
4281.365    0.8404    0.8393
4281.391    0.8441    0.8402
4281.416    0.8690    0.8666
4281.441    0.9047    0.9049
4281.466    0.9425    0.9386
# 109110  91  4279.194  4281.459
4279.194    0.9623    0.9561
4279.219    0.9899    0.9725
4279.244    1.0060    0.9768
4279.269    1.0090    0.9739
4279.295    1.0037    0.9665
4279.320    0.9931    0.9565
4279.345    0.9808    0.9395
4279.370    0.9473    0.9059
4279.395    0.8788    0.8455
4279.420    0.7843    0.7570
4279.446    0.6589    0.6543
4279.471    0.5677    0.5801
4279.496    0.5423    0.5620
4279.521    0.5865    0.6072
4279.546    0.6831    0.6914
4279.571    0.7741    0.7709
4279.597    0.8019    0.8069
4279.622    0.7804    0.7786
4279.647    0.6910    0.6979
4279.672    0.5788    0.5940
4279.697    0.5072    0.5043
4279.722    0.4720    0.4586
4279.748    0.4839    0.4667
4279.773    0.5190    0.5099
4279.798    0.5399    0.5539
4279.823    0.5441    0.5716
4279.848    0.5144    0.5636
4279.873    0.5077    0.5546
4279.898    0.5521    0.5672
4279.924    0.5998    0.5984
4279.949    0.6424    0.6203
4279.974    0.6359    0.6145
4279.999    0.5948    0.5883
4280.024    0.5645    0.5692
4280.049    0.5696    0.5808
4280.075    0.6272    0.6247
4280.100    0.6778    0.6720
4280.125    0.7040    0.6939
4280.150    0.6834    0.6776
4280.175    0.6436    0.6384
4280.200    0.6023    0.6074
4280.226    0.5876    0.6111
4280.251    0.6072    0.6510
4280.276    0.6418    0.7019
4280.301    0.6703    0.7300
4280.326    0.6621    0.7137
4280.351    0.6213    0.6566
4280.377    0.5724    0.5825
4280.402    0.5343    0.5294
4280.427    0.5165    0.5098
4280.452    0.5214    0.5142
4280.477    0.5322    0.5213
4280.502    0.5325    0.5195
4280.528    0.5419    0.5164
4280.553    0.5629    0.5288
4280.578    0.5906    0.5645
4280.603    0.6245    0.6183
4280.628    0.6624    0.6790
4280.653    0.7115    0.7364
4280.679    0.7423    0.7770
4280.704    0.7463    0.7820
4280.729    0.7129    0.7477
4280.754    0.6634    0.6885
4280.779    0.6214    0.6350
4280.804    0.6192    0.6136
4280.829    0.6619    0.6275
4280.855    0.7002    0.6555
4280.880    0.7081    0.6673
4280.905    0.6830    0.6513
4280.930    0.6298    0.6165
4280.955    0.5955    0.5817
4280.980    0.5732    0.5595
4281.006    0.5610    0.5460
4281.031    0.5398    0.5288
4281.056    0.5100    0.5028
4281.081    0.4720    0.4834
4281.106    0.4839    0.4980
4281.131    0.5649    0.5622
4281.157    0.6751    0.6694
4281.182    0.7974    0.7807
4281.207    0.8872    0.8720
4281.232    0.9328    0.9294
4281.257    0.9550    0.9513
4281.282    0.9330    0.9412
4281.308    0.8851    0.9032
4281.333    0.8439    0.8535
4281.358    0.8170    0.8138
4281.383    0.8149    0.8054
4281.408    0.8331    0.8335
4281.433    0.8859    0.8825
4281.459    0.9313    0.9305
# 110205  91  4279.195  4281.460
4279.195    1.0005    0.9770
4279.220    1.0125    0.9867
4279.246    1.0058    0.9872
4279.271    1.0090    0.9824
4279.296    1.0174    0.9745
4279.321    1.0069    0.9672
4279.346    0.9986    0.9587
4279.371    0.9770    0.9345
4279.397    0.9133    0.8654
4279.422    0.7918    0.7437
4279.447    0.6177    0.5951
4279.472    0.4749    0.4844
4279.497    0.4493    0.4727
4279.522    0.5512    0.5689
4279.548    0.7050    0.7226
4279.573    0.8348    0.8398
4279.598    0.8768    0.8756
4279.623    0.8160    0.8185
4279.648    0.6775    0.6869
4279.673    0.5117    0.5280
4279.699    0.3942    0.3982
4279.724    0.3560    0.3511
4279.749    0.4022    0.3909
4279.774    0.5044    0.4943
4279.799    0.5640    0.5990
4279.824    0.5789    0.6340
4279.850    0.5365    0.5914
4279.875    0.5055    0.5530
4279.900    0.5690    0.5813
4279.925    0.6696    0.6462
4279.950    0.7062    0.6693
4279.975    0.6440    0.6155
4280.001    0.5336    0.5190
4280.026    0.4562    0.4609
4280.051    0.4752    0.4853
4280.076    0.5773    0.5809
4280.101    0.6971    0.6836
4280.126    0.7520    0.7233
4280.152    0.7073    0.6725
4280.177    0.5990    0.5748
4280.202    0.4991    0.5004
4280.227    0.4728    0.5050
4280.252    0.5339    0.5906
4280.277    0.6224    0.7027
4280.303    0.6710    0.7695
4280.328    0.6607    0.7475
4280.353    0.6157    0.6601
4280.378    0.5583    0.5636
4280.403    0.5292    0.5152
4280.428    0.5495    0.5333
4280.454    0.5764    0.5814
4280.479    0.5796    0.5969
4280.504    0.5711    0.5648
4280.529    0.5691    0.5224
4280.554    0.5828    0.5168
4280.579    0.5968    0.5528
4280.604    0.6076    0.6035
4280.630    0.6421    0.6630
4280.655    0.7135    0.7345
4280.680    0.7831    0.8009
4280.705    0.7921    0.8170
4280.730    0.7173    0.7558
4280.755    0.5972    0.6428
4280.781    0.5242    0.5439
4280.806    0.5509    0.5277
4280.831    0.6366    0.5869
4280.856    0.7045    0.6599
4280.881    0.7039    0.6811
4280.906    0.6353    0.6342
4280.932    0.5565    0.5534
4280.957    0.5077    0.4984
4280.982    0.5106    0.4944
4281.007    0.5523    0.5277
4281.032    0.5623    0.5485
4281.057    0.5186    0.5167
4281.083    0.4412    0.4552
4281.108    0.4367    0.4464
4281.133    0.5411    0.5291
4281.158    0.7023    0.6722
4281.183    0.8410    0.8136
4281.208    0.9238    0.9126
4281.234    0.9649    0.9654
4281.259    0.9748    0.9811
4281.284    0.9583    0.9701
4281.309    0.9228    0.9268
4281.334    0.8562    0.8535
4281.359    0.7856    0.7860
4281.385    0.7791    0.7775
4281.410    0.8373    0.8364
4281.435    0.9084    0.9137
4281.460    0.9585    0.9658
# 112504  91  4279.196  4281.461
4279.196    0.9842    0.9703
4279.221    0.9998    0.9824
4279.246    1.0093    0.9838
4279.271    1.0160    0.9790
4279.296    1.0130    0.9696
4279.321    1.0104    0.9598
4279.347    1.0081    0.9530
4279.372    0.9933    0.9393
4279.397    0.9419    0.8935
4279.422    0.8358    0.7940
4279.447    0.6773    0.6510
4279.472    0.5126    0.5180
4279.498    0.4427    0.4657
4279.523    0.4961    0.5317
4279.548    0.6477    0.6728
4279.573    0.8009    0.8087
4279.598    0.8712    0.8762
4279.623    0.8459    0.8531
4279.649    0.7276    0.7430
4279.674    0.5780    0.5924
4279.699    0.4462    0.4547
4279.724    0.3926    0.3810
4279.749    0.4165    0.3933
4279.774    0.4928    0.4769
4279.800    0.5739    0.5792
4279.825    0.5890    0.6167
4279.850    0.5246    0.5728
4279.875    0.4644    0.5138
4279.900    0.4968    0.5219
4279.925    0.6053    0.5955
4279.951    0.6917    0.6586
4279.976    0.6847    0.6446
4280.001    0.5909    0.5707
4280.026    0.4968    0.5021
4280.051    0.4887    0.4998
4280.076    0.5674    0.5741
4280.102    0.6766    0.6790
4280.127    0.7446    0.7342
4280.152    0.7068    0.7079
4280.177    0.6455    0.6236
4280.202    0.5492    0.5431
4280.228    0.5085    0.5274
4280.253    0.5458    0.5942
4280.278    0.6268    0.6998
4280.303    0.6817    0.7754
4280.328    0.6839    0.7732
4280.353    0.6364    0.6949
4280.379    0.5716    0.5804
4280.404    0.5188    0.5014
4280.429    0.5066    0.4900
4280.454    0.5219    0.5243
4280.479    0.5271    0.5478
4280.504    0.5198    0.5276
4280.530    0.5214    0.4865
4280.555    0.5421    0.4801
4280.580    0.5739    0.5238
4280.605    0.5991    0.5897
4280.630    0.6260    0.6548
4280.655    0.6875    0.7248
4280.681    0.7700    0.7976
4280.706    0.8019    0.8306
4280.731    0.7521    0.7934
4280.756    0.6530    0.6950
4280.781    0.5632    0.5927
4280.806    0.5578    0.5517
4280.832    0.6288    0.5925
4280.857    0.7068    0.6636
4280.882    0.7345    0.6990
4280.907    0.6901    0.6707
4280.932    0.6129    0.6020
4280.957    0.5507    0.5398
4280.983    0.5325    0.5176
4281.008    0.5564    0.5341
4281.033    0.5636    0.5454
4281.058    0.5167    0.5090
4281.083    0.4335    0.4398
4281.108    0.3992    0.4105
4281.134    0.4795    0.4810
4281.159    0.6437    0.6253
4281.184    0.8026    0.7789
4281.209    0.9080    0.8923
4281.234    0.9618    0.9546
4281.259    0.9840    0.9781
4281.285    0.9779    0.9723
4281.310    0.9406    0.9330
4281.335    0.8668    0.8570
4281.360    0.7762    0.7743
4281.385    0.7408    0.7430
4281.410    0.7867    0.7900
4281.436    0.8738    0.8798
4281.461    0.9510    0.9484
# 113579  91  4279.202  4281.467
4279.202    0.9020    0.9053
4279.227    0.9251    0.9147
4279.252    0.9408    0.9173
4279.277    0.9412    0.9120
4279.303    0.9253    0.8980
4279.328    0.8958    0.8764
4279.353    0.8612    0.8484
4279.378    0.8217    0.8162
4279.403    0.7780    0.7825
4279.428    0.7406    0.7504
4279.454    0.7208    0.7218
4279.479    0.7029    0.7002
4279.504    0.6808    0.6847
4279.529    0.6659    0.6738
4279.554    0.6509    0.6648
4279.579    0.6374    0.6552
4279.605    0.6265    0.6421
4279.630    0.6157    0.6253
4279.655    0.6081    0.6055
4279.680    0.5918    0.5843
4279.705    0.5669    0.5643
4279.730    0.5383    0.5478
4279.756    0.5174    0.5359
4279.781    0.5086    0.5300
4279.806    0.5116    0.5291
4279.831    0.5235    0.5317
4279.856    0.5370    0.5369
4279.881    0.5500    0.5433
4279.906    0.5591    0.5500
4279.932    0.5589    0.5572
4279.957    0.5652    0.5640
4279.982    0.5804    0.5710
4280.007    0.5935    0.5781
4280.032    0.6034    0.5855
4280.057    0.6105    0.5932
4280.083    0.6098    0.6009
4280.108    0.6077    0.6079
4280.133    0.6104    0.6140
4280.158    0.6139    0.6193
4280.183    0.6184    0.6233
4280.208    0.6255    0.6260
4280.234    0.6237    0.6270
4280.259    0.6107    0.6255
4280.284    0.6001    0.6206
4280.309    0.5907    0.6122
4280.334    0.5860    0.6005
4280.359    0.5796    0.5861
4280.385    0.5685    0.5704
4280.410    0.5592    0.5564
4280.435    0.5509    0.5456
4280.460    0.5473    0.5398
4280.485    0.5448    0.5399
4280.510    0.5531    0.5464
4280.536    0.5694    0.5594
4280.561    0.5899    0.5768
4280.586    0.6048    0.5969
4280.611    0.6180    0.6177
4280.636    0.6314    0.6365
4280.661    0.6374    0.6515
4280.687    0.6477    0.6611
4280.712    0.6527    0.6645
4280.737    0.6558    0.6625
4280.762    0.6548    0.6561
4280.787    0.6507    0.6470
4280.812    0.6488    0.6362
4280.838    0.6346    0.6240
4280.863    0.6192    0.6115
4280.888    0.6125    0.5984
4280.913    0.6010    0.5848
4280.938    0.5855    0.5712
4280.963    0.5682    0.5587
4280.989    0.5527    0.5489
4281.014    0.5439    0.5444
4281.039    0.5423    0.5471
4281.064    0.5528    0.5587
4281.089    0.5766    0.5796
4281.114    0.6095    0.6091
4281.140    0.6471    0.6468
4281.165    0.6817    0.6863
4281.190    0.7199    0.7248
4281.215    0.7523    0.7589
4281.240    0.7827    0.7858
4281.265    0.8019    0.8045
4281.291    0.8171    0.8160
4281.316    0.8283    0.8217
4281.341    0.8323    0.8249
4281.366    0.8346    0.8285
4281.391    0.8327    0.8343
4281.416    0.8400    0.8428
4281.442    0.8464    0.8543
4281.467    0.8513    0.8664
# 113989  91  4279.203  4281.468
4279.203    0.9984    0.9827
4279.228    1.0081    0.9886
4279.253    1.0093    0.9879
4279.278    1.0035    0.9829
4279.303    1.0055    0.9761
4279.328    1.0000    0.9692
4279.354    0.9879    0.9559
4279.379    0.9559    0.9175
4279.404    0.8768    0.8293
4279.429    0.7365    0.6904
4279.454    0.5594    0.5443
4279.479    0.4447    0.4623
4279.505    0.4637    0.4960
4279.530    0.6084    0.6234
4279.555    0.7737    0.7693
4279.580    0.8796    0.8608
4279.605    0.8630    0.8630
4279.630    0.7721    0.7748
4279.656    0.6173    0.6173
4279.681    0.4484    0.4605
4279.706    0.3529    0.3578
4279.731    0.3519    0.3409
4279.756    0.4248    0.4102
4279.781    0.5386    0.5327
4279.807    0.6242    0.6403
4279.832    0.6253    0.6599
4279.857    0.5685    0.6167
4279.882    0.5576    0.5959
4279.907    0.6286    0.6358
4279.932    0.7008    0.6805
4279.958    0.7010    0.6589
4279.983    0.6005    0.5694
4280.008    0.4790    0.4705
4280.033    0.4244    0.4322
4280.058    0.4775    0.4856
4280.083    0.6013    0.5983
4280.109    0.7096    0.6963
4280.134    0.6978    0.7066
4280.159    0.6564    0.6310
4280.184    0.5415    0.5249
4280.209    0.4542    0.4647
4280.234    0.4564    0.4968
4280.260    0.5406    0.6097
4280.285    0.6288    0.7211
4280.310    0.6616    0.7638
4280.335    0.6394    0.7194
4280.360    0.5939    0.6259
4280.385    0.5537    0.5470
4280.411    0.5484    0.5319
4280.436    0.5878    0.5774
4280.461    0.6176    0.6268
4280.486    0.6115    0.6295
4280.511    0.5990    0.5865
4280.536    0.5939    0.5450
4280.562    0.5998    0.5439
4280.587    0.6070    0.5728
4280.612    0.6133    0.6107
4280.637    0.6543    0.6665
4280.662    0.7286    0.7435
4280.687    0.7723    0.8052
4280.713    0.7690    0.7985
4280.738    0.6631    0.7106
4280.763    0.5476    0.5883
4280.788    0.5023    0.5093
4280.813    0.5578    0.5213
4280.838    0.6510    0.5984
4280.864    0.7066    0.6662
4280.889    0.6747    0.6599
4280.914    0.5875    0.5899
4280.939    0.5089    0.5090
4280.964    0.4810    0.4685
4280.989    0.5040    0.4869
4281.015    0.5563    0.5405
4281.040    0.5708    0.5661
4281.065    0.5218    0.5310
4281.090    0.4625    0.4771
4281.115    0.4841    0.4841
4281.140    0.6073    0.5796
4281.166    0.7619    0.7271
4281.191    0.8810    0.8537
4281.216    0.9432    0.9343
4281.241    0.9676    0.9716
4281.266    0.9775    0.9784
4281.291    0.9583    0.9552
4281.317    0.8927    0.8882
4281.342    0.7934    0.7936
4281.367    0.7248    0.7283
4281.392    0.7490    0.7483
4281.417    0.8387    0.8360
4281.442    0.9247    0.9236
4281.468    0.9656    0.9736
# 115715  91  4279.201  4281.466
4279.201    1.0055    0.9840
4279.227    1.0120    0.9876
4279.252    1.0144    0.9851
4279.277    1.0177    0.9786
4279.302    1.0123    0.9710
4279.327    1.0042    0.9645
4279.352    0.9847    0.9517
4279.378    0.9497    0.9101
4279.403    0.8600    0.8217
4279.428    0.7158    0.6902
4279.453    0.5525    0.5601
4279.478    0.4686    0.4977
4279.503    0.5065    0.5411
4279.529    0.6485    0.6708
4279.554    0.7993    0.8026
4279.579    0.8802    0.8762
4279.604    0.8738    0.8636
4279.629    0.7743    0.7697
4279.654    0.6197    0.6253
4279.680    0.4785    0.4792
4279.705    0.4090    0.3966
4279.730    0.4233    0.3980
4279.755    0.4997    0.4747
4279.780    0.5686    0.5789
4279.805    0.5899    0.6402
4279.831    0.5793    0.6209
4279.856    0.5159    0.5689
4279.881    0.5259    0.5616
4279.906    0.6135    0.6140
4279.931    0.6855    0.6668
4279.956    0.6853    0.6607
4279.982    0.6044    0.5922
4280.007    0.5158    0.5223
4280.032    0.4892    0.5089
4280.057    0.5556    0.5707
4280.082    0.6665    0.6685
4280.107    0.7516    0.7355
4280.133    0.7542    0.7259
4280.158    0.6827    0.6518
4280.183    0.5876    0.5692
4280.208    0.5265    0.5390
4280.233    0.5480    0.5872
4280.258    0.6229    0.6849
4280.284    0.6850    0.7705
4280.309    0.7015    0.7845
4280.334    0.6703    0.7249
4280.359    0.6095    0.6282
4280.384    0.5586    0.5503
4280.409    0.5466    0.5314
4280.435    0.5643    0.5638
4280.460    0.5840    0.5929
4280.485    0.5840    0.5821
4280.510    0.5749    0.5445
4280.535    0.5878    0.5261
4280.560    0.6194    0.5523
4280.586    0.6362    0.6084
4280.611    0.6564    0.6671
4280.636    0.7060    0.7308
4280.661    0.7797    0.7965
4280.686    0.8185    0.8343
4280.711    0.7800    0.8091
4280.737    0.6761    0.7155
4280.762    0.5810    0.6109
4280.787    0.5563    0.5592
4280.812    0.6162    0.5878
4280.837    0.6849    0.6593
4280.862    0.7249    0.7076
4280.888    0.6968    0.6928
4280.913    0.6269    0.6302
4280.938    0.5717    0.5655
4280.963    0.5495    0.5357
4280.988    0.5635    0.5471
4281.013    0.5887    0.5679
4281.039    0.5669    0.5520
4281.064    0.4914    0.4976
4281.089    0.4437    0.4622
4281.114    0.5023    0.5048
4281.139    0.6518    0.6240
4281.164    0.7998    0.7663
4281.190    0.8980    0.8839
4281.215    0.9495    0.9499
4281.240    0.9703    0.9777
4281.265    0.9741    0.9770
4281.290    0.9410    0.9467
4281.315    0.8772    0.8829
4281.341    0.8046    0.8035
4281.366    0.7679    0.7652
4281.391    0.7976    0.7960
4281.416    0.8746    0.8710
4281.441    0.9393    0.9397
4281.466    0.9745    0.9768
# 116613  91  4279.202  4281.467
4279.202    0.9954    0.9768
4279.228    1.0039    0.9795
4279.253    1.0076    0.9752
4279.278    1.0093    0.9663
4279.303    1.0076    0.9570
4279.328    0.9949    0.9491
4279.353    0.9777    0.9345
4279.379    0.9341    0.8913
4279.404    0.8418    0.8033
4279.429    0.6979    0.6770
4279.454    0.5484    0.5546
4279.479    0.4688    0.4964
4279.504    0.5070    0.5364
4279.530    0.6339    0.6572
4279.555    0.7734    0.7823
4279.580    0.8578    0.8543
4279.605    0.8515    0.8449
4279.630    0.7595    0.7596
4279.655    0.6236    0.6295
4279.681    0.5050    0.4989
4279.706    0.4432    0.4257
4279.731    0.4526    0.4269
4279.756    0.5114    0.4896
4279.781    0.5649    0.5655
4279.806    0.5664    0.5962
4279.831    0.5148    0.5638
4279.857    0.4633    0.5136
4279.882    0.4845    0.5151
4279.907    0.5741    0.5736
4279.932    0.6495    0.6356
4279.957    0.6665    0.6471
4279.982    0.6128    0.6052
4280.008    0.5450    0.5530
4280.033    0.5326    0.5476
4280.058    0.5876    0.6019
4280.083    0.6819    0.6817
4280.108    0.7466    0.7327
4280.133    0.7423    0.7211
4280.159    0.6783    0.6569
4280.184    0.6027    0.5939
4280.209    0.5648    0.5786
4280.234    0.5838    0.6263
4280.259    0.6424    0.7084
4280.284    0.6906    0.7711
4280.310    0.6928    0.7707
4280.335    0.6498    0.7019
4280.360    0.5830    0.5994
4280.385    0.5247    0.5149
4280.410    0.5022    0.4850
4280.435    0.5082    0.5015
4280.461    0.5152    0.5220
4280.486    0.5131    0.5122
4280.511    0.5164    0.4864
4280.536    0.5378    0.4837
4280.561    0.5765    0.5246
4280.586    0.6090    0.5925
4280.612    0.6374    0.6670
4280.637    0.6874    0.7357
4280.662    0.7561    0.7965
4280.687    0.7872    0.8258
4280.712    0.7565    0.7984
4280.737    0.6769    0.7183
4280.763    0.5991    0.6265
4280.788    0.5860    0.5856
4280.813    0.6350    0.6101
4280.838    0.7032    0.6670
4280.863    0.7264    0.7032
4280.888    0.7036    0.6909
4280.914    0.6512    0.6387
4280.939    0.5966    0.5860
4280.964    0.5749    0.5587
4280.989    0.5798    0.5571
4281.014    0.5741    0.5530
4281.039    0.5289    0.5176
4281.065    0.4528    0.4592
4281.090    0.4216    0.4375
4281.115    0.4931    0.4945
4281.140    0.6355    0.6200
4281.165    0.7854    0.7626
4281.190    0.8890    0.8756
4281.216    0.9526    0.9449
4281.241    0.9820    0.9712
4281.266    0.9687    0.9661
4281.291    0.9309    0.9275
4281.316    0.8608    0.8568
4281.341    0.7797    0.7805
4281.367    0.7434    0.7452
4281.392    0.7764    0.7797
4281.417    0.8602    0.8562
4281.442    0.9408    0.9279
4281.467    0.9861    0.9681
# 999999  91  4279.202  4281.467
4279.202    0.9840    0.9772
4279.227    0.9940    0.9829
4279.252    1.0016    0.9799
4279.278    1.0076    0.9707
4279.303    1.0062    0.9596
4279.328    1.0076    0.9508
4279.353    0.9915    0.9386
4279.378    0.9535    0.9003
4279.403    0.8660    0.8113
4279.429    0.7101    0.6662
4279.454    0.5377    0.5217
4279.479    0.4317    0.4420
4279.504    0.4510    0.4725
4279.529    0.5836    0.5970
4279.554    0.7451    0.7454
4279.580    0.8472    0.8447
4279.605    0.8523    0.8470
4279.630    0.7551    0.7586
4279.655    0.5946    0.6112
4279.680    0.4453    0.4611
4279.705    0.3617    0.3627
4279.731    0.3575    0.3461
4279.756    0.4188    0.4097
4279.781    0.5087    0.5117
4279.806    0.5568    0.5822
4279.831    0.5202    0.5728
4279.856    0.4551    0.5171
4279.881    0.4647    0.4997
4279.907    0.5554    0.5559
4279.932    0.6530    0.6212
4279.957    0.6590    0.6246
4279.982    0.5796    0.5574
4280.007    0.4784    0.4750
4280.032    0.4310    0.4450
4280.058    0.4870    0.5005
4280.083    0.6044    0.6041
4280.108    0.6981    0.6855
4280.133    0.7135    0.6893
4280.158    0.6465    0.6169
4280.183    0.5419    0.5231
4280.209    0.4672    0.4761
4280.234    0.4760    0.5167
4280.259    0.5559    0.6193
4280.284    0.6283    0.7178
4280.309    0.6470    0.7485
4280.334    0.6190    0.6944
4280.360    0.5574    0.5864
4280.385    0.5021    0.4961
4280.410    0.4876    0.4661
4280.435    0.5005    0.4927
4280.460    0.5105    0.5264
4280.485    0.5065    0.5219
4280.511    0.4983    0.4819
4280.536    0.5083    0.4561
4280.561    0.5317    0.4761
4280.586    0.5506    0.5288
4280.611    0.5725    0.5897
4280.636    0.6281    0.6586
4280.662    0.7045    0.7398
4280.687    0.7582    0.7945
4280.712    0.7357    0.7822
4280.737    0.6424    0.6960
4280.762    0.5456    0.5821
4280.787    0.5126    0.5116
4280.813    0.5604    0.5248
4280.838    0.6430    0.5931
4280.863    0.6852    0.6474
4280.888    0.6581    0.6399
4280.913    0.5861    0.5772
4280.938    0.5169    0.5050
4280.964    0.4863    0.4667
4280.989    0.4999    0.4765
4281.014    0.5257    0.5019
4281.039    0.5065    0.4940
4281.064    0.4356    0.4404
4281.089    0.3783    0.3940
4281.115    0.4207    0.4265
4281.140    0.5639    0.5470
4281.165    0.7365    0.7049
4281.190    0.8638    0.8410
4281.215    0.9391    0.9277
4281.240    0.9732    0.9681
4281.266    0.9793    0.9739
4281.291    0.9535    0.9458
4281.316    0.8888    0.8784
4281.341    0.7923    0.7889
4281.366    0.7290    0.7320
4281.391    0.7523    0.7540
4281.417    0.8385    0.8402
4281.442    0.9215    0.9232
4281.467    0.9594    0.9703


==> anc/specdat/fit_CH4284.dat <==
# 001499  54  4283.908  4285.242
4283.908    0.9202    0.9643
4283.933    0.9131    0.9585
4283.958    0.9080    0.9335
4283.983    0.8748    0.8736
4284.009    0.7834    0.7700
4284.034    0.6671    0.6548
4284.059    0.5717    0.5736
4284.084    0.5504    0.5617
4284.109    0.5933    0.5953
4284.134    0.6080    0.6033
4284.160    0.5479    0.5368
4284.185    0.4389    0.4317
4284.210    0.3542    0.3544
4284.235    0.3554    0.3529
4284.260    0.4394    0.4359
4284.285    0.5798    0.5732
4284.311    0.6995    0.7073
4284.336    0.7589    0.7616
4284.361    0.7333    0.7234
4284.386    0.6402    0.6443
4284.411    0.5951    0.6077
4284.436    0.6546    0.6497
4284.462    0.7610    0.7332
4284.487    0.8291    0.7960
4284.512    0.8523    0.8331
4284.537    0.8714    0.8628
4284.562    0.8867    0.8813
4284.587    0.8656    0.8572
4284.613    0.7836    0.7589
4284.638    0.6356    0.6121
4284.663    0.4847    0.4817
4284.688    0.4246    0.4388
4284.713    0.4831    0.4945
4284.738    0.5865    0.5852
4284.764    0.6292    0.6282
4284.789    0.5829    0.5910
4284.814    0.5070    0.5222
4284.839    0.4790    0.4899
4284.864    0.5235    0.5242
4284.889    0.5939    0.5903
4284.915    0.6163    0.6174
4284.940    0.5532    0.5600
4284.965    0.4411    0.4484
4284.990    0.3524    0.3523
4285.015    0.3348    0.3250
4285.040    0.3945    0.3801
4285.066    0.5116    0.5040
4285.091    0.6394    0.6414
4285.116    0.7330    0.7428
4285.141    0.7786    0.7820
4285.166    0.7923    0.7831
4285.191    0.7954    0.7945
4285.217    0.8145    0.8362
4285.242    0.8368    0.8750
# 001598  54  4283.901  4285.234
4283.901    0.9734    0.9865
4283.926    0.9768    0.9861
4283.951    0.9802    0.9795
4283.976    0.9757    0.9596
4284.001    0.9408    0.9213
4284.027    0.8829    0.8690
4284.052    0.8228    0.8283
4284.077    0.8046    0.8170
4284.102    0.8177    0.8211
4284.127    0.8035    0.7930
4284.152    0.7078    0.6973
4284.178    0.5607    0.5527
4284.203    0.4427    0.4407
4284.228    0.4094    0.4121
4284.253    0.4715    0.4814
4284.278    0.6044    0.6190
4284.303    0.7417    0.7637
4284.329    0.8308    0.8549
4284.354    0.8557    0.8590
4284.379    0.8078    0.8095
4284.404    0.7654    0.7720
4284.429    0.7954    0.7898
4284.454    0.8606    0.8420
4284.480    0.8985    0.8835
4284.505    0.9055    0.9012
4284.530    0.9171    0.9166
4284.555    0.9399    0.9348
4284.580    0.9465    0.9339
4284.605    0.9032    0.8867
4284.631    0.8002    0.7814
4284.656    0.6730    0.6676
4284.681    0.6026    0.6119
4284.706    0.6400    0.6471
4284.731    0.7263    0.7266
4284.756    0.7527    0.7690
4284.782    0.7071    0.7318
4284.807    0.6399    0.6525
4284.832    0.5942    0.6016
4284.857    0.6307    0.6227
4284.882    0.7147    0.6952
4284.907    0.7727    0.7494
4284.933    0.7296    0.7218
4284.958    0.6049    0.6182
4284.983    0.4906    0.5048
4285.008    0.4559    0.4506
4285.033    0.5066    0.4833
4285.058    0.6086    0.5878
4285.083    0.7283    0.7213
4285.109    0.8264    0.8379
4285.134    0.8865    0.8991
4285.159    0.9082    0.9179
4285.184    0.9145    0.9243
4285.209    0.9275    0.9371
4285.234    0.9412    0.9502
# 001803  54  4283.908  4285.242
4283.908    0.9135    0.9451
4283.933    0.8894    0.9169
4283.958    0.8529    0.8732
4283.984    0.8030    0.8145
4284.009    0.7502    0.7535
4284.034    0.7002    0.6986
4284.059    0.6586    0.6563
4284.084    0.6255    0.6252
4284.109    0.5965    0.5963
4284.135    0.5639    0.5609
4284.160    0.5266    0.5238
4284.185    0.5008    0.4958
4284.210    0.4928    0.4922
4284.235    0.5226    0.5202
4284.260    0.5836    0.5736
4284.286    0.6486    0.6365
4284.311    0.6979    0.6839
4284.336    0.7140    0.7078
4284.361    0.7125    0.7120
4284.386    0.7063    0.7104
4284.411    0.7076    0.7166
4284.437    0.7303    0.7379
4284.462    0.7631    0.7682
4284.487    0.8061    0.7997
4284.512    0.8433    0.8221
4284.537    0.8523    0.8272
4284.562    0.8314    0.8084
4284.588    0.7894    0.7623
4284.613    0.7246    0.7013
4284.638    0.6543    0.6415
4284.663    0.6001    0.6008
4284.688    0.5777    0.5880
4284.713    0.5832    0.5976
4284.739    0.5973    0.6148
4284.764    0.6111    0.6245
4284.789    0.6206    0.6243
4284.814    0.6212    0.6204
4284.839    0.6174    0.6190
4284.864    0.6156    0.6187
4284.890    0.6060    0.6102
4284.915    0.5845    0.5863
4284.940    0.5521    0.5484
4284.965    0.5136    0.5106
4284.990    0.4908    0.4917
4285.015    0.5065    0.5052
4285.041    0.5581    0.5544
4285.066    0.6259    0.6234
4285.091    0.6950    0.6960
4285.116    0.7589    0.7581
4285.141    0.8045    0.8035
4285.166    0.8310    0.8339
4285.192    0.8459    0.8521
4285.217    0.8428    0.8555
4285.242    0.8221    0.8387
# 004290  54  4283.909  4285.243
4283.909    0.9745    0.9822
4283.934    0.9732    0.9797
4283.959    0.9696    0.9669
4283.985    0.9412    0.9324
4284.010    0.8863    0.8738
4284.035    0.8084    0.8019
4284.060    0.7381    0.7477
4284.085    0.7306    0.7350
4284.110    0.7434    0.7464
4284.136    0.7377    0.7258
4284.161    0.6465    0.6399
4284.186    0.5212    0.5182
4284.211    0.4284    0.4260
4284.236    0.4149    0.4134
4284.261    0.4847    0.4902
4284.287    0.6266    0.6304
4284.312    0.7635    0.7605
4284.337    0.7894    0.8278
4284.362    0.8173    0.8145
4284.387    0.7612    0.7589
4284.412    0.7251    0.7283
4284.438    0.7628    0.7582
4284.463    0.8316    0.8170
4284.488    0.8666    0.8616
4284.513    0.8813    0.8861
4284.538    0.8970    0.9066
4284.563    0.9169    0.9230
4284.589    0.9224    0.9105
4284.614    0.8718    0.8453
4284.639    0.7509    0.7337
4284.664    0.6275    0.6263
4284.689    0.5758    0.5868
4284.714    0.6165    0.6312
4284.740    0.7021    0.7079
4284.765    0.7352    0.7354
4284.790    0.6838    0.6929
4284.815    0.6083    0.6212
4284.840    0.5737    0.5844
4284.865    0.6100    0.6128
4284.891    0.6882    0.6794
4284.916    0.7194    0.7097
4284.941    0.6587    0.6618
4284.966    0.5436    0.5553
4284.991    0.4507    0.4569
4285.016    0.4358    0.4244
4285.042    0.4975    0.4779
4285.067    0.6030    0.5916
4285.092    0.7194    0.7233
4285.117    0.8260    0.8283
4285.142    0.8833    0.8843
4285.167    0.9003    0.9028
4285.193    0.9093    0.9126
4285.218    0.9270    0.9279
4285.243    0.9350    0.9382
# 005176  54  4283.906  4285.239
4283.906    0.9253    0.9710
4283.931    0.9245    0.9621
4283.956    0.9139    0.9350
4283.981    0.8784    0.8784
4284.006    0.8059    0.7930
4284.031    0.7057    0.7013
4284.057    0.6298    0.6389
4284.082    0.6203    0.6289
4284.107    0.6430    0.6389
4284.132    0.6224    0.6146
4284.157    0.5469    0.5357
4284.182    0.4386    0.4372
4284.208    0.3783    0.3758
4284.233    0.3951    0.3943
4284.258    0.4871    0.4876
4284.283    0.6196    0.6190
4284.308    0.7305    0.7298
4284.333    0.7700    0.7702
4284.359    0.7393    0.7333
4284.384    0.6671    0.6738
4284.409    0.6445    0.6548
4284.434    0.6994    0.6945
4284.459    0.7842    0.7586
4284.484    0.8391    0.8097
4284.509    0.8634    0.8439
4284.535    0.8827    0.8718
4284.560    0.8978    0.8817
4284.585    0.8662    0.8470
4284.610    0.7861    0.7521
4284.635    0.6460    0.6217
4284.660    0.5152    0.5172
4284.686    0.4812    0.4949
4284.711    0.5406    0.5532
4284.736    0.6203    0.6272
4284.761    0.6512    0.6522
4284.786    0.6091    0.6152
4284.811    0.5443    0.5596
4284.837    0.5335    0.5414
4284.862    0.5774    0.5786
4284.887    0.6299    0.6321
4284.912    0.6380    0.6430
4284.937    0.5757    0.5836
4284.962    0.4741    0.4821
4284.988    0.3988    0.3963
4285.013    0.3928    0.3807
4285.038    0.4571    0.4420
4285.063    0.5717    0.5573
4285.088    0.6885    0.6822
4285.113    0.7698    0.7720
4285.139    0.8080    0.8115
4285.164    0.8162    0.8213
4285.189    0.8302    0.8377
4285.214    0.8455    0.8686
4285.239    0.8509    0.8906
# 006405  54  4283.901  4285.235
4283.901    0.9710    0.9836
4283.926    0.9532    0.9822
4283.951    0.9598    0.9721
4283.976    0.9421    0.9451
4284.002    0.9064    0.8937
4284.027    0.8453    0.8314
4284.052    0.7867    0.7834
4284.077    0.7560    0.7721
4284.102    0.7754    0.7816
4284.127    0.7686    0.7600
4284.153    0.6828    0.6671
4284.178    0.5458    0.5374
4284.203    0.4362    0.4356
4284.228    0.4167    0.4153
4284.253    0.4876    0.4884
4284.278    0.6210    0.6240
4284.304    0.7432    0.7658
4284.329    0.8300    0.8408
4284.354    0.8335    0.8337
4284.379    0.7720    0.7782
4284.404    0.7355    0.7418
4284.429    0.7729    0.7647
4284.455    0.8406    0.8234
4284.480    0.8880    0.8668
4284.505    0.9001    0.8886
4284.530    0.9137    0.9076
4284.555    0.9352    0.9260
4284.580    0.9391    0.9211
4284.606    0.8931    0.8624
4284.631    0.7820    0.7537
4284.656    0.6492    0.6408
4284.681    0.5818    0.5925
4284.706    0.6157    0.6336
4284.731    0.6979    0.7130
4284.757    0.7422    0.7520
4284.782    0.7013    0.7142
4284.807    0.6199    0.6400
4284.832    0.5805    0.5966
4284.857    0.6173    0.6216
4284.882    0.6990    0.6904
4284.908    0.7451    0.7355
4284.933    0.7000    0.6992
4284.958    0.5852    0.5951
4284.983    0.4794    0.4880
4285.008    0.4481    0.4418
4285.033    0.5049    0.4805
4285.059    0.6138    0.5924
4285.084    0.7372    0.7244
4285.109    0.8320    0.8316
4285.134    0.8806    0.8886
4285.159    0.8933    0.9055
4285.184    0.9041    0.9129
4285.210    0.9116    0.9288
4285.235    0.9266    0.9423
# 006455  54  4283.901  4285.234
4283.901    0.9625    0.9802
4283.926    0.9625    0.9804
4283.951    0.9583    0.9736
4283.976    0.9535    0.9499
4284.001    0.9154    0.8991
4284.026    0.8350    0.8232
4284.052    0.7470    0.7475
4284.077    0.7112    0.7183
4284.102    0.7321    0.7360
4284.127    0.7482    0.7452
4284.152    0.6928    0.6836
4284.177    0.5632    0.5568
4284.203    0.4369    0.4304
4284.228    0.3851    0.3830
4284.253    0.4319    0.4334
4284.278    0.5586    0.5630
4284.303    0.7102    0.7155
4284.328    0.8205    0.8209
4284.354    0.8398    0.8341
4284.379    0.7745    0.7720
4284.404    0.7071    0.7125
4284.429    0.7203    0.7229
4284.454    0.8011    0.7910
4284.479    0.8652    0.8547
4284.505    0.8880    0.8867
4284.530    0.9036    0.9053
4284.555    0.9219    0.9256
4284.580    0.9423    0.9305
4284.605    0.9108    0.8882
4284.630    0.8050    0.7840
4284.656    0.6548    0.6451
4284.681    0.5522    0.5609
4284.706    0.5621    0.5788
4284.731    0.6569    0.6654
4284.756    0.7352    0.7316
4284.781    0.7005    0.7165
4284.807    0.6214    0.6356
4284.832    0.5581    0.5704
4284.857    0.5661    0.5766
4284.882    0.6482    0.6467
4284.907    0.7081    0.7120
4284.932    0.6939    0.6994
4284.957    0.5914    0.5987
4284.983    0.4642    0.4700
4285.008    0.4093    0.4036
4285.033    0.4430    0.4265
4285.058    0.5463    0.5269
4285.083    0.6787    0.6665
4285.108    0.7920    0.7941
4285.134    0.8644    0.8730
4285.159    0.8943    0.8966
4285.184    0.9055    0.9016
4285.209    0.9118    0.9156
4285.234    0.9224    0.9350
# 007244  53  4283.924  4285.233
4283.924    0.9601    0.9786
4283.949    0.9559    0.9710
4283.974    0.9428    0.9465
4284.000    0.9049    0.8937
4284.025    0.8335    0.8204
4284.050    0.7544    0.7504
4284.075    0.7102    0.7173
4284.100    0.7145    0.7244
4284.125    0.7288    0.7276
4284.151    0.6850    0.6713
4284.176    0.5683    0.5601
4284.201    0.4546    0.4498
4284.226    0.4025    0.4012
4284.251    0.4392    0.4414
4284.276    0.5535    0.5560
4284.302    0.6953    0.7010
4284.327    0.7960    0.7991
4284.352    0.8123    0.8153
4284.377    0.7677    0.7640
4284.402    0.7037    0.7096
4284.427    0.7135    0.7119
4284.453    0.7795    0.7718
4284.478    0.8420    0.8343
4284.503    0.8706    0.8720
4284.528    0.8890    0.8954
4284.553    0.9207    0.9158
4284.578    0.9268    0.9196
4284.604    0.8983    0.8768
4284.629    0.8045    0.7793
4284.654    0.6648    0.6577
4284.679    0.5732    0.5777
4284.704    0.5700    0.5851
4284.729    0.6448    0.6561
4284.755    0.7112    0.7185
4284.780    0.7008    0.7106
4284.805    0.6355    0.6480
4284.830    0.5752    0.5906
4284.855    0.5818    0.5901
4284.880    0.6449    0.6449
4284.905    0.7044    0.7002
4284.931    0.6904    0.6914
4284.956    0.5990    0.6060
4284.981    0.4875    0.4959
4285.006    0.4315    0.4285
4285.031    0.4568    0.4404
4285.056    0.5465    0.5269
4285.082    0.6745    0.6599
4285.107    0.7858    0.7811
4285.132    0.8539    0.8590
4285.157    0.8847    0.8904
4285.182    0.8985    0.9001
4285.207    0.9061    0.9131
4285.233    0.9192    0.9300
# 007585  54  4283.907  4285.241
4283.907    0.9410    0.9752
4283.932    0.9462    0.9710
4283.957    0.9354    0.9528
4283.983    0.9108    0.9066
4284.008    0.8463    0.8312
4284.033    0.7490    0.7427
4284.058    0.6747    0.6784
4284.083    0.6599    0.6656
4284.108    0.6767    0.6828
4284.134    0.6751    0.6680
4284.159    0.5999    0.5883
4284.184    0.4804    0.4771
4284.209    0.4011    0.3997
4284.234    0.4030    0.4011
4284.259    0.4866    0.4862
4284.285    0.6233    0.6266
4284.310    0.7490    0.7492
4284.335    0.7984    0.8024
4284.360    0.7729    0.7718
4284.385    0.7044    0.7034
4284.410    0.6628    0.6705
4284.436    0.7099    0.7088
4284.461    0.7962    0.7793
4284.486    0.8553    0.8348
4284.511    0.8817    0.8670
4284.536    0.8966    0.8921
4284.561    0.9137    0.9091
4284.587    0.9112    0.8908
4284.612    0.8429    0.8141
4284.637    0.7075    0.6898
4284.662    0.5715    0.5737
4284.687    0.5211    0.5320
4284.712    0.5682    0.5793
4284.738    0.6580    0.6631
4284.763    0.6995    0.6997
4284.788    0.6581    0.6667
4284.813    0.5932    0.6037
4284.838    0.5630    0.5732
4284.863    0.5970    0.6037
4284.889    0.6650    0.6663
4284.914    0.6877    0.6890
4284.939    0.6275    0.6342
4284.964    0.5168    0.5261
4284.989    0.4305    0.4311
4285.014    0.4146    0.4038
4285.039    0.4760    0.4585
4285.065    0.5925    0.5786
4285.090    0.7076    0.7101
4285.115    0.8063    0.8110
4285.140    0.8555    0.8602
4285.165    0.8724    0.8734
4285.190    0.8802    0.8833
4285.216    0.8898    0.9051
4285.241    0.9043    0.9215
# 007902  54  4283.900  4285.233
4283.900    0.9428    0.9719
4283.925    0.9471    0.9707
4283.950    0.9443    0.9572
4283.975    0.9224    0.9179
4284.000    0.8618    0.8461
4284.026    0.7630    0.7504
4284.051    0.6789    0.6778
4284.076    0.6516    0.6604
4284.101    0.6767    0.6858
4284.126    0.6960    0.6901
4284.151    0.6318    0.6212
4284.177    0.5042    0.4928
4284.202    0.3925    0.3866
4284.227    0.3526    0.3561
4284.252    0.4146    0.4194
4284.277    0.5509    0.5536
4284.302    0.6894    0.6997
4284.328    0.7730    0.7889
4284.353    0.7795    0.7770
4284.378    0.7005    0.7031
4284.403    0.6433    0.6516
4284.428    0.6842    0.6780
4284.453    0.7707    0.7544
4284.479    0.8439    0.8213
4284.504    0.8660    0.8551
4284.529    0.8788    0.8802
4284.554    0.9099    0.9032
4284.579    0.9114    0.8989
4284.604    0.8574    0.8350
4284.630    0.7295    0.7036
4284.655    0.5786    0.5673
4284.680    0.4876    0.5001
4284.705    0.5211    0.5354
4284.730    0.6247    0.6230
4284.755    0.6693    0.6738
4284.781    0.6292    0.6391
4284.806    0.5391    0.5577
4284.831    0.4916    0.5050
4284.856    0.5310    0.5264
4284.881    0.6045    0.5997
4284.906    0.6577    0.6512
4284.931    0.6129    0.6186
4284.957    0.4972    0.5054
4284.982    0.3887    0.3935
4285.007    0.3521    0.3467
4285.032    0.4063    0.3865
4285.057    0.5143    0.4980
4285.082    0.6525    0.6424
4285.108    0.7647    0.7716
4285.133    0.8243    0.8389
4285.158    0.8492    0.8572
4285.183    0.8666    0.8650
4285.208    0.8766    0.8872
4285.233    0.8831    0.9116
# 007918  54  4283.901  4285.235
4283.901    0.9462    0.9804
4283.926    0.9462    0.9781
4283.951    0.9371    0.9665
4283.976    0.9262    0.9361
4284.002    0.8886    0.8772
4284.027    0.8141    0.8037
4284.052    0.7379    0.7415
4284.077    0.7034    0.7170
4284.102    0.7203    0.7214
4284.127    0.7152    0.7078
4284.153    0.6485    0.6337
4284.178    0.5294    0.5220
4284.203    0.4287    0.4297
4284.228    0.4085    0.4078
4284.253    0.4748    0.4712
4284.278    0.5968    0.5953
4284.304    0.7216    0.7303
4284.329    0.7989    0.8061
4284.354    0.8057    0.8028
4284.379    0.7492    0.7485
4284.404    0.7013    0.7073
4284.429    0.7193    0.7214
4284.455    0.7881    0.7777
4284.480    0.8531    0.8278
4284.505    0.8849    0.8586
4284.530    0.9070    0.8829
4284.555    0.9211    0.9036
4284.580    0.9230    0.8989
4284.606    0.8825    0.8381
4284.631    0.7619    0.7271
4284.656    0.6229    0.6111
4284.681    0.5460    0.5559
4284.706    0.5687    0.5884
4284.731    0.6525    0.6663
4284.757    0.7042    0.7165
4284.782    0.6831    0.6958
4284.807    0.6173    0.6349
4284.832    0.5781    0.5931
4284.857    0.6027    0.6087
4284.882    0.6647    0.6659
4284.908    0.7083    0.7081
4284.933    0.6792    0.6808
4284.958    0.5822    0.5898
4284.983    0.4780    0.4881
4285.008    0.4418    0.4353
4285.033    0.4870    0.4608
4285.059    0.5800    0.5603
4285.084    0.7006    0.6863
4285.109    0.7974    0.7943
4285.134    0.8482    0.8553
4285.159    0.8648    0.8754
4285.184    0.8676    0.8843
4285.210    0.8762    0.9030
4285.235    0.8925    0.9221
# 008486  54  4283.900  4285.234
4283.900    0.9725    0.9833
4283.926    0.9674    0.9827
4283.951    0.9629    0.9759
4283.976    0.9572    0.9548
4284.001    0.9260    0.9112
4284.026    0.8614    0.8482
4284.051    0.7901    0.7874
4284.077    0.7516    0.7575
4284.102    0.7554    0.7631
4284.127    0.7605    0.7614
4284.152    0.7137    0.7047
4284.177    0.6041    0.5951
4284.202    0.4907    0.4874
4284.228    0.4444    0.4417
4284.253    0.4862    0.4871
4284.278    0.6001    0.6019
4284.303    0.7347    0.7352
4284.328    0.8285    0.8276
4284.353    0.8482    0.8441
4284.378    0.8046    0.7976
4284.404    0.7406    0.7442
4284.429    0.7369    0.7440
4284.454    0.7991    0.7925
4284.479    0.8568    0.8457
4284.504    0.8770    0.8772
4284.529    0.8888    0.8976
4284.555    0.9156    0.9194
4284.580    0.9382    0.9273
4284.605    0.9145    0.8950
4284.630    0.8308    0.8098
4284.655    0.7084    0.6979
4284.680    0.6155    0.6206
4284.706    0.6056    0.6266
4284.731    0.6809    0.6961
4284.756    0.7546    0.7582
4284.781    0.7514    0.7600
4284.806    0.6960    0.7081
4284.831    0.6397    0.6560
4284.857    0.6397    0.6537
4284.882    0.6968    0.7018
4284.907    0.7442    0.7489
4284.932    0.7318    0.7372
4284.957    0.6452    0.6548
4284.982    0.5383    0.5474
4285.008    0.4867    0.4794
4285.033    0.5117    0.4935
4285.058    0.6009    0.5789
4285.083    0.7120    0.7000
4285.108    0.8160    0.8117
4285.133    0.8808    0.8823
4285.159    0.9084    0.9103
4285.184    0.9160    0.9177
4285.209    0.9281    0.9283
4285.234    0.9404    0.9428
# 009172  54  4283.901  4285.234
4283.901    0.9423    0.9714
4283.926    0.9373    0.9605
4283.951    0.9221    0.9367
4283.976    0.8950    0.8960
4284.001    0.8496    0.8412
4284.026    0.7827    0.7840
4284.051    0.7345    0.7391
4284.077    0.7089    0.7115
4284.102    0.6861    0.6918
4284.127    0.6611    0.6578
4284.152    0.6079    0.5994
4284.177    0.5380    0.5298
4284.202    0.4846    0.4793
4284.228    0.4740    0.4767
4284.253    0.5278    0.5283
4284.278    0.6203    0.6133
4284.303    0.7076    0.6965
4284.328    0.7581    0.7461
4284.353    0.7595    0.7535
4284.379    0.7350    0.7360
4284.404    0.7218    0.7263
4284.429    0.7355    0.7418
4284.454    0.7768    0.7795
4284.479    0.8281    0.8226
4284.504    0.8676    0.8586
4284.530    0.8950    0.8815
4284.555    0.8978    0.8831
4284.580    0.8692    0.8559
4284.605    0.8181    0.7958
4284.630    0.7340    0.7150
4284.655    0.6454    0.6424
4284.681    0.5985    0.6058
4284.706    0.6017    0.6148
4284.731    0.6337    0.6452
4284.756    0.6580    0.6656
4284.781    0.6510    0.6598
4284.806    0.6305    0.6381
4284.832    0.6172    0.6242
4284.857    0.6257    0.6318
4284.882    0.6422    0.6489
4284.907    0.6455    0.6492
4284.932    0.6135    0.6156
4284.957    0.5527    0.5562
4284.983    0.4985    0.4987
4285.008    0.4870    0.4807
4285.033    0.5234    0.5145
4285.058    0.6005    0.5914
4285.083    0.6965    0.6863
4285.108    0.7754    0.7718
4285.134    0.8293    0.8341
4285.159    0.8638    0.8688
4285.184    0.8845    0.8888
4285.209    0.8941    0.9005
4285.234    0.8833    0.9001
# 009349  53  4283.924  4285.233
4283.924    0.9423    0.9748
4283.949    0.9395    0.9592
4283.975    0.9150    0.9190
4284.000    0.8614    0.8519
4284.025    0.7723    0.7713
4284.050    0.7053    0.7101
4284.075    0.6887    0.6937
4284.100    0.7005    0.7052
4284.126    0.6976    0.6887
4284.151    0.6243    0.6101
4284.176    0.5045    0.4968
4284.201    0.4111    0.4111
4284.226    0.3997    0.4010
4284.251    0.4737    0.4765
4284.276    0.6001    0.6076
4284.302    0.7352    0.7398
4284.327    0.8024    0.8035
4284.352    0.7918    0.7861
4284.377    0.7244    0.7271
4284.402    0.6852    0.6941
4284.427    0.7204    0.7213
4284.453    0.8030    0.7843
4284.478    0.8606    0.8339
4284.503    0.8750    0.8638
4284.528    0.8894    0.8884
4284.553    0.9112    0.9066
4284.578    0.9164    0.8937
4284.604    0.8511    0.8219
4284.629    0.7281    0.7053
4284.654    0.6034    0.5957
4284.679    0.5424    0.5559
4284.704    0.5844    0.6002
4284.729    0.6687    0.6750
4284.755    0.6941    0.7075
4284.780    0.6530    0.6690
4284.805    0.5891    0.6013
4284.830    0.5577    0.5666
4284.855    0.5943    0.5944
4284.880    0.6644    0.6572
4284.906    0.6939    0.6917
4284.931    0.6452    0.6498
4284.956    0.5399    0.5500
4284.981    0.4466    0.4529
4285.006    0.4254    0.4152
4285.031    0.4803    0.4578
4285.056    0.5830    0.5647
4285.082    0.7008    0.6998
4285.107    0.8020    0.8048
4285.132    0.8541    0.8610
4285.157    0.8716    0.8794
4285.182    0.8845    0.8902
4285.207    0.8964    0.9089
4285.233    0.9034    0.9238
# 009519  54  4283.905  4285.239
4283.905    0.9434    0.9504
4283.930    0.9162    0.9290
4283.956    0.8882    0.8989
4283.981    0.8598    0.8646
4284.006    0.8270    0.8274
4284.031    0.7993    0.7900
4284.056    0.7605    0.7528
4284.081    0.7097    0.7145
4284.107    0.6710    0.6722
4284.132    0.6269    0.6307
4284.157    0.5927    0.5944
4284.182    0.5765    0.5720
4284.207    0.5720    0.5707
4284.232    0.5980    0.5918
4284.258    0.6366    0.6317
4284.283    0.6734    0.6758
4284.308    0.7223    0.7147
4284.333    0.7439    0.7420
4284.358    0.7575    0.7584
4284.383    0.7697    0.7693
4284.409    0.7754    0.7809
4284.434    0.7905    0.7963
4284.459    0.8126    0.8147
4284.484    0.8295    0.8323
4284.509    0.8562    0.8433
4284.534    0.8584    0.8428
4284.560    0.8310    0.8266
4284.585    0.8080    0.7974
4284.610    0.7637    0.7603
4284.635    0.7281    0.7241
4284.660    0.6998    0.6968
4284.685    0.6808    0.6825
4284.710    0.6730    0.6794
4284.736    0.6739    0.6823
4284.761    0.6778    0.6856
4284.786    0.6801    0.6864
4284.811    0.6861    0.6847
4284.836    0.6817    0.6806
4284.861    0.6699    0.6728
4284.887    0.6640    0.6580
4284.912    0.6396    0.6368
4284.937    0.6125    0.6126
4284.962    0.5935    0.5939
4284.987    0.5884    0.5901
4285.012    0.6077    0.6074
4285.038    0.6454    0.6476
4285.063    0.7029    0.7006
4285.088    0.7575    0.7581
4285.113    0.8063    0.8102
4285.138    0.8492    0.8509
4285.163    0.8810    0.8772
4285.189    0.8882    0.8880
4285.214    0.8720    0.8806
4285.239    0.8557    0.8541
# 009829  54  4283.907  4285.240
4283.907    0.9678    0.9840
4283.932    0.9678    0.9799
4283.957    0.9598    0.9632
4283.982    0.9311    0.9251
4284.007    0.8728    0.8654
4284.033    0.8019    0.8004
4284.058    0.7619    0.7675
4284.083    0.7693    0.7721
4284.108    0.7736    0.7732
4284.133    0.7198    0.7145
4284.158    0.5985    0.5894
4284.183    0.4617    0.4552
4284.209    0.3807    0.3806
4284.234    0.4021    0.4085
4284.259    0.5164    0.5253
4284.284    0.6717    0.6806
4284.309    0.7985    0.8045
4284.334    0.8453    0.8463
4284.360    0.8065    0.8080
4284.385    0.7497    0.7551
4284.410    0.7475    0.7523
4284.435    0.8158    0.8030
4284.460    0.8756    0.8574
4284.485    0.9012    0.8861
4284.511    0.9066    0.9030
4284.536    0.9275    0.9224
4284.561    0.9393    0.9309
4284.586    0.9133    0.8985
4284.611    0.8260    0.8076
4284.636    0.6966    0.6827
4284.662    0.5898    0.5897
4284.687    0.5792    0.5936
4284.712    0.6613    0.6682
4284.737    0.7259    0.7305
4284.762    0.7112    0.7160
4284.787    0.6170    0.6347
4284.813    0.5428    0.5544
4284.838    0.5450    0.5470
4284.863    0.6253    0.6125
4284.888    0.6994    0.6887
4284.913    0.7011    0.6982
4284.938    0.6060    0.6157
4284.964    0.4780    0.4878
4284.989    0.4065    0.4054
4285.014    0.4246    0.4079
4285.039    0.5066    0.4936
4285.064    0.6372    0.6298
4285.089    0.7635    0.7663
4285.114    0.8500    0.8596
4285.140    0.8906    0.8997
4285.165    0.9070    0.9099
4285.190    0.9160    0.9215
4285.215    0.9288    0.9378
4285.240    0.9273    0.9389
# 010321  54  4283.907  4285.240
4283.907    0.9508    0.9741
4283.932    0.9441    0.9647
4283.957    0.9303    0.9386
4283.982    0.8939    0.8892
4284.007    0.8289    0.8198
4284.032    0.7537    0.7508
4284.058    0.7040    0.7078
4284.083    0.6952    0.7010
4284.108    0.6965    0.6992
4284.133    0.6654    0.6618
4284.158    0.5871    0.5778
4284.183    0.4896    0.4816
4284.209    0.4297    0.4239
4284.234    0.4441    0.4430
4284.259    0.5288    0.5315
4284.284    0.6510    0.6519
4284.309    0.7584    0.7509
4284.334    0.7982    0.7881
4284.360    0.7665    0.7623
4284.385    0.7178    0.7201
4284.410    0.7078    0.7119
4284.435    0.7511    0.7504
4284.460    0.8113    0.8078
4284.485    0.8590    0.8549
4284.511    0.8808    0.8863
4284.536    0.9061    0.9055
4284.561    0.9185    0.9072
4284.586    0.8898    0.8726
4284.611    0.8119    0.7921
4284.636    0.6960    0.6856
4284.662    0.5983    0.5985
4284.687    0.5661    0.5802
4284.712    0.6105    0.6216
4284.737    0.6668    0.6736
4284.762    0.6792    0.6858
4284.787    0.6409    0.6504
4284.813    0.5867    0.6024
4284.838    0.5789    0.5910
4284.863    0.6166    0.6233
4284.888    0.6683    0.6644
4284.913    0.6637    0.6648
4284.938    0.5994    0.6046
4284.963    0.5089    0.5132
4284.989    0.4435    0.4428
4285.014    0.4481    0.4399
4285.039    0.5220    0.5063
4285.064    0.6278    0.6173
4285.089    0.7413    0.7340
4285.114    0.8268    0.8221
4285.140    0.8740    0.8712
4285.165    0.8894    0.8913
4285.190    0.9005    0.9049
4285.215    0.9091    0.9177
4285.240    0.9061    0.9175
# 011728  54  4283.900  4285.233
4283.900    0.9471    0.9739
4283.925    0.9462    0.9721
4283.950    0.9417    0.9587
4283.975    0.9238    0.9221
4284.000    0.8668    0.8539
4284.025    0.7736    0.7642
4284.051    0.6856    0.6847
4284.076    0.6480    0.6586
4284.101    0.6693    0.6751
4284.126    0.6860    0.6789
4284.151    0.6304    0.6194
4284.176    0.5169    0.5090
4284.202    0.4105    0.4064
4284.227    0.3772    0.3784
4284.252    0.4387    0.4387
4284.277    0.5639    0.5655
4284.302    0.6917    0.7027
4284.327    0.7603    0.7860
4284.353    0.7890    0.7789
4284.378    0.7124    0.7127
4284.403    0.6551    0.6631
4284.428    0.6833    0.6823
4284.453    0.7663    0.7508
4284.478    0.8339    0.8147
4284.503    0.8736    0.8527
4284.529    0.8919    0.8800
4284.554    0.9041    0.9014
4284.579    0.9120    0.8958
4284.604    0.8592    0.8337
4284.629    0.7432    0.7138
4284.654    0.5929    0.5829
4284.680    0.5058    0.5127
4284.705    0.5275    0.5434
4284.730    0.6187    0.6269
4284.755    0.6781    0.6819
4284.780    0.6569    0.6628
4284.805    0.5834    0.5954
4284.831    0.5291    0.5448
4284.856    0.5522    0.5605
4284.881    0.6223    0.6233
4284.906    0.6710    0.6688
4284.931    0.6371    0.6406
4284.956    0.5347    0.5421
4284.982    0.4273    0.4302
4285.007    0.3832    0.3794
4285.032    0.4238    0.4114
4285.057    0.5489    0.5144
4285.082    0.6691    0.6500
4285.107    0.7663    0.7681
4285.133    0.8253    0.8362
4285.158    0.8420    0.8549
4285.183    0.8515    0.8626
4285.208    0.8640    0.8837
4285.233    0.8817    0.9087
# 012067  54  4283.900  4285.233
4283.900    0.9194    0.9634
4283.925    0.9179    0.9618
4283.950    0.9169    0.9478
4283.975    0.9005    0.9080
4284.000    0.8480    0.8327
4284.026    0.7435    0.7268
4284.051    0.6345    0.6342
4284.076    0.5834    0.5920
4284.101    0.5977    0.6058
4284.126    0.6297    0.6286
4284.151    0.6131    0.6016
4284.177    0.5254    0.5105
4284.202    0.4160    0.4123
4284.227    0.3629    0.3646
4284.252    0.3999    0.3987
4284.277    0.5113    0.5056
4284.302    0.6510    0.6391
4284.328    0.7371    0.7374
4284.353    0.7447    0.7468
4284.378    0.6957    0.6863
4284.403    0.6157    0.6237
4284.428    0.6125    0.6224
4284.453    0.6971    0.6828
4284.479    0.7890    0.7584
4284.504    0.8308    0.8087
4284.529    0.8498    0.8428
4284.554    0.8758    0.8696
4284.579    0.8806    0.8720
4284.604    0.8439    0.8198
4284.629    0.7318    0.7047
4284.655    0.5824    0.5610
4284.680    0.4708    0.4728
4284.705    0.4637    0.4789
4284.730    0.5435    0.5541
4284.755    0.6176    0.6239
4284.780    0.6236    0.6292
4284.806    0.5589    0.5729
4284.831    0.5049    0.5186
4284.856    0.5052    0.5161
4284.881    0.5595    0.5657
4284.906    0.6174    0.6155
4284.931    0.6005    0.6059
4284.957    0.5138    0.5202
4284.982    0.4083    0.4135
4285.007    0.3500    0.3473
4285.032    0.3746    0.3572
4285.057    0.4595    0.4418
4285.082    0.5818    0.5702
4285.108    0.6953    0.6974
4285.133    0.7638    0.7705
4285.158    0.7883    0.7921
4285.183    0.7912    0.7974
4285.208    0.8048    0.8209
4285.233    0.8219    0.8594
# 014614  54  4283.908  4285.242
4283.908    0.9612    0.9831
4283.933    0.9632    0.9795
4283.958    0.9572    0.9647
4283.983    0.9309    0.9292
4284.008    0.8808    0.8702
4284.034    0.8033    0.7991
4284.059    0.7520    0.7525
4284.084    0.7401    0.7456
4284.109    0.7514    0.7535
4284.134    0.7224    0.7219
4284.159    0.6305    0.6262
4284.185    0.5093    0.4980
4284.210    0.4159    0.4151
4284.235    0.4116    0.4173
4284.260    0.5023    0.5072
4284.285    0.6428    0.6468
4284.310    0.7670    0.7739
4284.336    0.8302    0.8350
4284.361    0.8187    0.8147
4284.386    0.7591    0.7612
4284.411    0.7325    0.7384
4284.436    0.7732    0.7698
4284.461    0.8360    0.8222
4284.487    0.8736    0.8600
4284.512    0.8904    0.8806
4284.537    0.9105    0.9020
4284.562    0.9288    0.9183
4284.587    0.9236    0.9024
4284.612    0.8590    0.8310
4284.638    0.7278    0.7110
4284.663    0.6079    0.6095
4284.688    0.5750    0.5844
4284.713    0.6298    0.6400
4284.738    0.7083    0.7135
4284.763    0.7288    0.7335
4284.789    0.6710    0.6812
4284.814    0.5963    0.6101
4284.839    0.5766    0.5824
4284.864    0.6217    0.6207
4284.889    0.6944    0.6875
4284.914    0.7190    0.7145
4284.940    0.6537    0.6583
4284.965    0.5378    0.5493
4284.990    0.4524    0.4547
4285.015    0.4391    0.4293
4285.040    0.5057    0.4866
4285.065    0.6210    0.6034
4285.091    0.7393    0.7393
4285.116    0.8331    0.8373
4285.141    0.8720    0.8849
4285.166    0.8894    0.8991
4285.191    0.9039    0.9089
4285.216    0.9185    0.9262
4285.242    0.9156    0.9369
# 014623  54  4283.904  4285.238
4283.904    0.9268    0.9672
4283.929    0.9190    0.9535
4283.955    0.8985    0.9179
4283.980    0.8582    0.8561
4284.005    0.7788    0.7741
4284.030    0.6963    0.6957
4284.055    0.6390    0.6489
4284.080    0.6355    0.6402
4284.106    0.6457    0.6409
4284.131    0.6190    0.6107
4284.156    0.5484    0.5398
4284.181    0.4660    0.4591
4284.206    0.4167    0.4157
4284.231    0.4428    0.4390
4284.257    0.5297    0.5293
4284.282    0.6411    0.6419
4284.307    0.7388    0.7286
4284.332    0.7619    0.7546
4284.357    0.7256    0.7253
4284.382    0.6809    0.6841
4284.407    0.6682    0.6775
4284.433    0.7214    0.7183
4284.458    0.7927    0.7770
4284.483    0.8476    0.8272
4284.508    0.8756    0.8622
4284.533    0.8974    0.8833
4284.558    0.9012    0.8815
4284.584    0.8620    0.8362
4284.609    0.7743    0.7461
4284.634    0.6551    0.6372
4284.659    0.5562    0.5582
4284.684    0.5320    0.5449
4284.709    0.5727    0.5883
4284.735    0.6314    0.6414
4284.760    0.6483    0.6536
4284.785    0.6136    0.6230
4284.810    0.5742    0.5849
4284.835    0.5674    0.5776
4284.860    0.6013    0.6073
4284.885    0.6403    0.6418
4284.911    0.6343    0.6366
4284.936    0.5715    0.5770
4284.961    0.4880    0.4918
4284.986    0.4313    0.4300
4285.011    0.4369    0.4279
4285.036    0.5084    0.4912
4285.062    0.6138    0.6023
4285.087    0.7183    0.7129
4285.112    0.7900    0.7941
4285.137    0.8293    0.8371
4285.162    0.8523    0.8570
4285.187    0.8662    0.8740
4285.213    0.8776    0.8919
4285.238    0.8704    0.8939
# 015062  54  4283.908  4285.242
4283.908    0.9802    0.9879
4283.933    0.9831    0.9867
4283.958    0.9842    0.9788
4283.984    0.9667    0.9561
4284.009    0.9318    0.9169
4284.034    0.8786    0.8694
4284.059    0.8321    0.8360
4284.084    0.8236    0.8316
4284.109    0.8318    0.8354
4284.135    0.8013    0.7951
4284.160    0.6990    0.6869
4284.185    0.5550    0.5475
4284.210    0.4455    0.4476
4284.235    0.4343    0.4379
4284.260    0.5205    0.5243
4284.286    0.6621    0.6738
4284.311    0.7978    0.8070
4284.336    0.8706    0.8746
4284.361    0.8648    0.8644
4284.386    0.8117    0.8149
4284.411    0.7894    0.7903
4284.437    0.8279    0.8217
4284.462    0.8800    0.8728
4284.487    0.9012    0.9049
4284.512    0.9076    0.9188
4284.537    0.9281    0.9330
4284.562    0.9497    0.9473
4284.588    0.9497    0.9384
4284.613    0.8995    0.8839
4284.638    0.7982    0.7860
4284.663    0.6907    0.6896
4284.688    0.6474    0.6580
4284.713    0.6944    0.7052
4284.739    0.7684    0.7759
4284.764    0.7898    0.7907
4284.789    0.7236    0.7345
4284.814    0.6377    0.6543
4284.839    0.6112    0.6177
4284.864    0.6634    0.6543
4284.890    0.7364    0.7316
4284.915    0.7684    0.7686
4284.940    0.7160    0.7204
4284.965    0.5980    0.6090
4284.990    0.5022    0.5059
4285.015    0.4847    0.4732
4285.041    0.5478    0.5293
4285.066    0.6581    0.6443
4285.091    0.7750    0.7727
4285.116    0.8668    0.8706
4285.141    0.9190    0.9200
4285.166    0.9352    0.9350
4285.192    0.9421    0.9419
4285.217    0.9517    0.9526
4285.242    0.9510    0.9585
# 015442  53  4283.924  4285.232
4283.924    0.9687    0.9829
4283.949    0.9678    0.9768
4283.974    0.9654    0.9568
4283.999    0.9315    0.9145
4284.025    0.8586    0.8507
4284.050    0.7930    0.7929
4284.075    0.7623    0.7677
4284.100    0.7727    0.7759
4284.125    0.7743    0.7720
4284.150    0.7037    0.7047
4284.176    0.5836    0.5725
4284.201    0.4567    0.4487
4284.226    0.3936    0.3941
4284.251    0.4293    0.4366
4284.276    0.5511    0.5596
4284.301    0.6987    0.7094
4284.327    0.8141    0.8211
4284.352    0.8464    0.8443
4284.377    0.8033    0.7997
4284.402    0.7478    0.7508
4284.427    0.7558    0.7568
4284.452    0.8162    0.8117
4284.478    0.8724    0.8676
4284.503    0.9034    0.8952
4284.528    0.9103    0.9120
4284.553    0.9175    0.9294
4284.578    0.9410    0.9324
4284.603    0.9097    0.8937
4284.628    0.8183    0.8000
4284.654    0.6838    0.6750
4284.679    0.5924    0.5976
4284.704    0.5983    0.6102
4284.729    0.6783    0.6842
4284.754    0.7359    0.7393
4284.779    0.7075    0.7199
4284.805    0.6255    0.6393
4284.830    0.5580    0.5740
4284.855    0.5749    0.5772
4284.880    0.6610    0.6436
4284.905    0.7208    0.7101
4284.930    0.7027    0.7063
4284.956    0.6049    0.6129
4284.981    0.4864    0.4945
4285.006    0.4261    0.4233
4285.031    0.4515    0.4370
4285.056    0.5455    0.5292
4285.081    0.6770    0.6634
4285.106    0.7916    0.7903
4285.132    0.8628    0.8738
4285.157    0.8989    0.9045
4285.182    0.9110    0.9133
4285.207    0.9213    0.9253
4285.232    0.9292    0.9402
# 016405  54  4283.907  4285.241
4283.907    0.9049    0.9579
4283.932    0.8995    0.9473
4283.957    0.8908    0.9118
4283.982    0.8385    0.8383
4284.008    0.7432    0.7246
4284.033    0.6197    0.6128
4284.058    0.5384    0.5463
4284.083    0.5375    0.5458
4284.108    0.5758    0.5741
4284.133    0.5724    0.5661
4284.158    0.5030    0.4959
4284.184    0.4031    0.3973
4284.209    0.3428    0.3409
4284.234    0.3613    0.3605
4284.259    0.4547    0.4561
4284.284    0.6021    0.5909
4284.309    0.6955    0.7013
4284.335    0.7231    0.7311
4284.360    0.6823    0.6761
4284.385    0.5925    0.6020
4284.410    0.5736    0.5828
4284.435    0.6492    0.6349
4284.460    0.7478    0.7125
4284.486    0.8002    0.7741
4284.511    0.8329    0.8134
4284.536    0.8559    0.8459
4284.561    0.8652    0.8584
4284.586    0.8397    0.8173
4284.611    0.7335    0.7073
4284.637    0.5757    0.5551
4284.662    0.4455    0.4459
4284.687    0.4122    0.4295
4284.712    0.4872    0.4962
4284.737    0.5778    0.5765
4284.762    0.6020    0.6008
4284.788    0.5476    0.5554
4284.813    0.4825    0.4958
4284.838    0.4735    0.4803
4284.863    0.5220    0.5219
4284.888    0.5753    0.5772
4284.913    0.5793    0.5828
4284.939    0.5076    0.5099
4284.964    0.3985    0.4035
4284.989    0.3277    0.3261
4285.014    0.3283    0.3195
4285.039    0.4049    0.3893
4285.064    0.5194    0.5116
4285.090    0.6454    0.6442
4285.115    0.7219    0.7268
4285.140    0.7539    0.7513
4285.165    0.7614    0.7518
4285.190    0.7697    0.7729
4285.215    0.7901    0.8202
4285.241    0.8035    0.8580
# 017336  54  4283.907  4285.241
4283.907    0.9629    0.9761
4283.932    0.9581    0.9725
4283.957    0.9526    0.9565
4283.983    0.9277    0.9164
4284.008    0.8672    0.8533
4284.033    0.7838    0.7816
4284.058    0.7193    0.7325
4284.083    0.7142    0.7241
4284.108    0.7403    0.7335
4284.134    0.7239    0.7060
4284.159    0.6259    0.6166
4284.184    0.4959    0.4972
4284.209    0.4083    0.4102
4284.234    0.4007    0.4029
4284.259    0.4756    0.4825
4284.285    0.5977    0.6207
4284.310    0.7132    0.7425
4284.335    0.7779    0.7963
4284.360    0.7600    0.7705
4284.385    0.7034    0.7120
4284.410    0.6896    0.6902
4284.436    0.7489    0.7349
4284.461    0.8370    0.8063
4284.486    0.8892    0.8614
4284.511    0.9095    0.8927
4284.536    0.9122    0.9126
4284.561    0.9277    0.9194
4284.587    0.9112    0.8888
4284.612    0.8339    0.8048
4284.637    0.7058    0.6828
4284.662    0.5765    0.5797
4284.687    0.5403    0.5540
4284.712    0.6052    0.6079
4284.738    0.6855    0.6805
4284.763    0.6906    0.6947
4284.788    0.6399    0.6419
4284.813    0.5649    0.5706
4284.838    0.5373    0.5423
4284.863    0.5893    0.5785
4284.889    0.6509    0.6446
4284.914    0.6673    0.6676
4284.939    0.6102    0.6132
4284.964    0.4941    0.5083
4284.989    0.4140    0.4179
4285.014    0.4079    0.3944
4285.040    0.4721    0.4546
4285.065    0.5878    0.5716
4285.090    0.7081    0.7034
4285.115    0.7998    0.8052
4285.140    0.8453    0.8568
4285.165    0.8586    0.8736
4285.191    0.8788    0.8863
4285.216    0.8878    0.9059
4285.241    0.8831    0.9166
# 018261  54  4283.905  4285.238
4283.905    0.9609    0.9793
4283.930    0.9574    0.9701
4283.955    0.9393    0.9456
4283.980    0.9099    0.8993
4284.005    0.8441    0.8350
4284.031    0.7681    0.7709
4284.056    0.7290    0.7367
4284.081    0.7281    0.7305
4284.106    0.7185    0.7180
4284.131    0.6683    0.6615
4284.156    0.5733    0.5625
4284.182    0.4691    0.4639
4284.207    0.4249    0.4269
4284.232    0.4655    0.4698
4284.257    0.5699    0.5770
4284.282    0.6965    0.7029
4284.307    0.7947    0.7936
4284.333    0.8156    0.8155
4284.358    0.7834    0.7793
4284.383    0.7338    0.7374
4284.408    0.7293    0.7357
4284.433    0.7838    0.7762
4284.458    0.8364    0.8266
4284.483    0.8744    0.8628
4284.509    0.8935    0.8884
4284.534    0.9072    0.9074
4284.559    0.9247    0.9089
4284.584    0.8890    0.8702
4284.609    0.8024    0.7836
4284.634    0.6825    0.6762
4284.660    0.5946    0.6009
4284.685    0.5884    0.6024
4284.710    0.6545    0.6595
4284.735    0.7062    0.7135
4284.760    0.7099    0.7175
4284.785    0.6644    0.6747
4284.811    0.6227    0.6292
4284.836    0.6246    0.6282
4284.861    0.6690    0.6700
4284.886    0.7137    0.7120
4284.911    0.7021    0.7049
4284.936    0.6236    0.6355
4284.962    0.5316    0.5362
4284.987    0.4750    0.4726
4285.012    0.4887    0.4780
4285.037    0.5758    0.5526
4285.062    0.6841    0.6665
4285.087    0.7804    0.7768
4285.113    0.8476    0.8531
4285.138    0.8806    0.8857
4285.163    0.8991    0.8983
4285.188    0.9066    0.9114
4285.213    0.9114    0.9262
4285.238    0.9089    0.9266
# 019793  54  4283.906  4285.239
4283.906    0.9243    0.9561
4283.931    0.9066    0.9330
4283.956    0.8746    0.8935
4283.981    0.8276    0.8383
4284.006    0.7777    0.7750
4284.031    0.7142    0.7160
4284.057    0.6653    0.6700
4284.082    0.6433    0.6399
4284.107    0.6119    0.6119
4284.132    0.5769    0.5745
4284.157    0.5298    0.5275
4284.182    0.4951    0.4855
4284.208    0.4738    0.4700
4284.233    0.4890    0.4951
4284.258    0.5585    0.5544
4284.283    0.6371    0.6266
4284.308    0.6990    0.6855
4284.333    0.7166    0.7152
4284.359    0.7196    0.7180
4284.384    0.7096    0.7120
4284.409    0.7101    0.7166
4284.434    0.7340    0.7394
4284.459    0.7759    0.7752
4284.484    0.8200    0.8125
4284.509    0.8549    0.8404
4284.535    0.8815    0.8507
4284.560    0.8618    0.8348
4284.585    0.8181    0.7896
4284.610    0.7439    0.7219
4284.635    0.6627    0.6510
4284.660    0.5997    0.6003
4284.686    0.5724    0.5834
4284.711    0.5789    0.5959
4284.736    0.6053    0.6162
4284.761    0.6173    0.6257
4284.786    0.6206    0.6207
4284.811    0.6108    0.6111
4284.837    0.6048    0.6091
4284.862    0.6083    0.6153
4284.887    0.6118    0.6170
4284.912    0.5950    0.5997
4284.937    0.5580    0.5605
4284.962    0.5187    0.5140
4284.988    0.4857    0.4833
4285.013    0.4929    0.4905
4285.038    0.5429    0.5378
4285.063    0.6174    0.6126
4285.088    0.7039    0.6942
4285.113    0.7704    0.7638
4285.139    0.8126    0.8153
4285.164    0.8482    0.8466
4285.189    0.8525    0.8654
4285.214    0.8472    0.8718
4285.239    0.8375    0.8586
# 019911  54  4283.907  4285.241
4283.907    0.9358    0.9761
4283.932    0.9341    0.9634
4283.957    0.9322    0.9393
4283.982    0.9164    0.9028
4284.008    0.8746    0.8576
4284.033    0.8236    0.8166
4284.058    0.7861    0.7843
4284.083    0.7556    0.7563
4284.108    0.7138    0.7183
4284.133    0.6480    0.6587
4284.159    0.5741    0.5805
4284.184    0.5172    0.5152
4284.209    0.4967    0.4889
4284.234    0.5259    0.5163
4284.259    0.5937    0.5891
4284.284    0.6825    0.6797
4284.310    0.7605    0.7572
4284.335    0.7958    0.7952
4284.360    0.7963    0.7995
4284.385    0.7903    0.7909
4284.410    0.7945    0.7909
4284.435    0.8078    0.8078
4284.461    0.8360    0.8370
4284.486    0.8604    0.8652
4284.511    0.8821    0.8880
4284.536    0.9207    0.9009
4284.561    0.9277    0.8980
4284.586    0.8898    0.8716
4284.611    0.8356    0.8205
4284.637    0.7549    0.7561
4284.662    0.7023    0.7062
4284.687    0.6842    0.6853
4284.712    0.6936    0.6915
4284.737    0.7120    0.7055
4284.762    0.7019    0.7068
4284.788    0.6780    0.6909
4284.813    0.6569    0.6734
4284.838    0.6660    0.6713
4284.863    0.6957    0.6858
4284.888    0.7181    0.6998
4284.913    0.6989    0.6909
4284.939    0.6501    0.6497
4284.964    0.5940    0.5955
4284.989    0.5546    0.5573
4285.014    0.5541    0.5594
4285.039    0.6060    0.6072
4285.064    0.6841    0.6866
4285.090    0.7626    0.7768
4285.115    0.8402    0.8492
4285.140    0.8835    0.8983
4285.165    0.9133    0.9262
4285.190    0.9389    0.9391
4285.215    0.9456    0.9393
4285.241    0.9348    0.9213
# 019925  54  4283.900  4285.233
4283.900    0.9421    0.9757
4283.925    0.9445    0.9736
4283.950    0.9402    0.9603
4283.975    0.9256    0.9230
4284.000    0.8652    0.8527
4284.025    0.7704    0.7591
4284.050    0.6808    0.6792
4284.076    0.6468    0.6533
4284.101    0.6707    0.6769
4284.126    0.6864    0.6855
4284.151    0.6333    0.6249
4284.176    0.5188    0.5111
4284.201    0.4190    0.4123
4284.227    0.3904    0.3878
4284.252    0.4536    0.4561
4284.277    0.5916    0.5888
4284.302    0.7376    0.7276
4284.327    0.8187    0.8070
4284.352    0.8045    0.7962
4284.378    0.7223    0.7224
4284.403    0.6624    0.6720
4284.428    0.6912    0.6949
4284.453    0.7834    0.7665
4284.478    0.8459    0.8289
4284.503    0.8690    0.8632
4284.529    0.8910    0.8884
4284.554    0.9126    0.9099
4284.579    0.9156    0.9055
4284.604    0.8616    0.8441
4284.629    0.7394    0.7224
4284.654    0.5955    0.5886
4284.680    0.5097    0.5182
4284.705    0.5374    0.5536
4284.730    0.6371    0.6440
4284.755    0.7000    0.7036
4284.780    0.6727    0.6856
4284.805    0.5985    0.6179
4284.831    0.5594    0.5683
4284.856    0.5810    0.5872
4284.881    0.6483    0.6524
4284.906    0.6966    0.6968
4284.931    0.6598    0.6627
4284.956    0.5431    0.5567
4284.982    0.4417    0.4410
4285.007    0.3996    0.3925
4285.032    0.4467    0.4301
4285.057    0.5493    0.5383
4285.082    0.6742    0.6755
4285.107    0.7905    0.7907
4285.132    0.8494    0.8513
4285.158    0.8612    0.8662
4285.183    0.8700    0.8716
4285.208    0.8956    0.8927
4285.233    0.9055    0.9177
# 020441  53  4283.924  4285.232
4283.924    0.9262    0.9672
4283.949    0.9179    0.9517
4283.974    0.8927    0.9120
4283.999    0.8420    0.8410
4284.024    0.7544    0.7482
4284.049    0.6601    0.6648
4284.075    0.6148    0.6246
4284.100    0.6266    0.6305
4284.125    0.6452    0.6359
4284.150    0.6086    0.5943
4284.175    0.5165    0.5054
4284.200    0.4177    0.4162
4284.226    0.3776    0.3800
4284.251    0.4278    0.4253
4284.276    0.5362    0.5348
4284.301    0.6639    0.6613
4284.326    0.7518    0.7458
4284.351    0.7626    0.7535
4284.377    0.6989    0.7006
4284.402    0.6434    0.6543
4284.427    0.6557    0.6627
4284.452    0.7359    0.7196
4284.477    0.8104    0.7840
4284.502    0.8463    0.8299
4284.528    0.8728    0.8622
4284.553    0.8904    0.8825
4284.578    0.8927    0.8740
4284.603    0.8431    0.8128
4284.628    0.7268    0.6989
4284.653    0.5912    0.5745
4284.678    0.4987    0.5027
4284.704    0.5014    0.5184
4284.729    0.5776    0.5883
4284.754    0.6268    0.6425
4284.779    0.6286    0.6362
4284.804    0.5744    0.5834
4284.829    0.5274    0.5378
4284.855    0.5349    0.5430
4284.880    0.5886    0.5914
4284.905    0.6297    0.6317
4284.930    0.6105    0.6138
4284.955    0.5275    0.5337
4284.980    0.4285    0.4363
4285.006    0.3843    0.3781
4285.031    0.4148    0.3960
4285.056    0.4987    0.4827
4285.081    0.6138    0.6063
4285.106    0.7188    0.7213
4285.131    0.7872    0.7929
4285.157    0.8143    0.8207
4285.182    0.8257    0.8327
4285.207    0.8410    0.8549
4285.232    0.8513    0.8819
# 020719  54  4283.906  4285.239
4283.906    0.9288    0.9607
4283.931    0.9150    0.9406
4283.956    0.8919    0.9068
4283.981    0.8494    0.8590
4284.007    0.7998    0.8009
4284.032    0.7504    0.7468
4284.057    0.7042    0.7023
4284.082    0.6647    0.6674
4284.107    0.6340    0.6343
4284.132    0.5970    0.5942
4284.158    0.5488    0.5448
4284.183    0.5041    0.5032
4284.208    0.4843    0.4855
4284.233    0.5026    0.5041
4284.258    0.5613    0.5559
4284.283    0.6299    0.6233
4284.309    0.6860    0.6852
4284.334    0.7198    0.7201
4284.359    0.7295    0.7305
4284.384    0.7328    0.7293
4284.409    0.7256    0.7328
4284.434    0.7432    0.7497
4284.459    0.7779    0.7784
4284.485    0.8258    0.8113
4284.510    0.8562    0.8368
4284.535    0.8752    0.8472
4284.560    0.8688    0.8354
4284.585    0.8190    0.7978
4284.610    0.7595    0.7394
4284.636    0.6834    0.6733
4284.661    0.6283    0.6255
4284.686    0.5992    0.6058
4284.711    0.6010    0.6114
4284.736    0.6159    0.6266
4284.761    0.6320    0.6353
4284.787    0.6364    0.6318
4284.812    0.6240    0.6236
4284.837    0.6156    0.6204
4284.862    0.6204    0.6239
4284.887    0.6234    0.6247
4284.912    0.6115    0.6104
4284.938    0.5741    0.5754
4284.963    0.5308    0.5339
4284.988    0.5068    0.5052
4285.013    0.5089    0.5075
4285.038    0.5511    0.5465
4285.063    0.6234    0.6138
4285.088    0.6939    0.6910
4285.114    0.7565    0.7633
4285.139    0.8117    0.8153
4285.164    0.8439    0.8496
4285.189    0.8557    0.8696
4285.214    0.8612    0.8758
4285.239    0.8406    0.8634
# 020741  54  4283.906  4285.239
4283.906    0.9303    0.9692
4283.931    0.9162    0.9579
4283.956    0.9018    0.9268
4283.981    0.8616    0.8672
4284.006    0.7869    0.7820
4284.031    0.6929    0.6942
4284.057    0.6275    0.6353
4284.082    0.6180    0.6230
4284.107    0.6299    0.6275
4284.132    0.6133    0.6042
4284.157    0.5487    0.5360
4284.182    0.4574    0.4516
4284.208    0.3977    0.4001
4284.233    0.4198    0.4198
4284.258    0.5114    0.5063
4284.283    0.6318    0.6246
4284.308    0.7293    0.7218
4284.333    0.7623    0.7560
4284.359    0.7261    0.7241
4284.384    0.6717    0.6745
4284.409    0.6489    0.6599
4284.434    0.6945    0.6953
4284.459    0.7727    0.7540
4284.484    0.8371    0.8052
4284.509    0.8648    0.8420
4284.535    0.8841    0.8690
4284.560    0.8933    0.8744
4284.585    0.8624    0.8370
4284.610    0.7843    0.7468
4284.635    0.6512    0.6292
4284.660    0.5384    0.5379
4284.686    0.5034    0.5186
4284.711    0.5500    0.5675
4284.736    0.6176    0.6302
4284.761    0.6470    0.6528
4284.786    0.6204    0.6246
4284.811    0.5748    0.5812
4284.837    0.5568    0.5674
4284.862    0.5845    0.5969
4284.887    0.6262    0.6359
4284.912    0.6282    0.6366
4284.937    0.5728    0.5786
4284.962    0.4856    0.4881
4284.988    0.4159    0.4147
4285.013    0.4180    0.4061
4285.038    0.4870    0.4669
4285.063    0.5878    0.5754
4285.088    0.6969    0.6918
4285.113    0.7777    0.7782
4285.139    0.8171    0.8228
4285.164    0.8341    0.8398
4285.189    0.8445    0.8568
4285.214    0.8578    0.8798
4285.239    0.8622    0.8917
# 020752  53  4283.924  4285.233
4283.924    0.9395    0.9609
4283.950    0.9207    0.9358
4283.975    0.8849    0.8966
4284.000    0.8406    0.8461
4284.025    0.7914    0.7938
4284.050    0.7427    0.7504
4284.075    0.7190    0.7190
4284.101    0.6925    0.6890
4284.126    0.6515    0.6482
4284.151    0.5991    0.5916
4284.176    0.5372    0.5335
4284.201    0.5022    0.4991
4284.226    0.5075    0.5084
4284.252    0.5657    0.5653
4284.277    0.6577    0.6449
4284.302    0.7315    0.7183
4284.327    0.7704    0.7612
4284.352    0.7684    0.7686
4284.377    0.7565    0.7563
4284.403    0.7452    0.7478
4284.428    0.7560    0.7588
4284.453    0.7805    0.7867
4284.478    0.8198    0.8209
4284.503    0.8549    0.8513
4284.528    0.8821    0.8710
4284.553    0.8876    0.8726
4284.579    0.8640    0.8464
4284.604    0.8173    0.7923
4284.629    0.7364    0.7216
4284.654    0.6586    0.6595
4284.679    0.6243    0.6292
4284.704    0.6259    0.6364
4284.730    0.6516    0.6656
4284.755    0.6714    0.6885
4284.780    0.6798    0.6923
4284.805    0.6809    0.6831
4284.830    0.6742    0.6766
4284.855    0.6787    0.6814
4284.881    0.6801    0.6890
4284.906    0.6786    0.6803
4284.931    0.6427    0.6446
4284.956    0.5894    0.5907
4284.981    0.5454    0.5438
4285.006    0.5298    0.5295
4285.032    0.5750    0.5625
4285.057    0.6384    0.6314
4285.082    0.7114    0.7147
4285.107    0.7865    0.7892
4285.132    0.8463    0.8426
4285.157    0.8764    0.8750
4285.183    0.8929    0.8947
4285.208    0.8997    0.9051
4285.233    0.8972    0.9039
# 021165  54  4283.906  4285.239
4283.906    0.9629    0.9851
4283.931    0.9627    0.9815
4283.956    0.9609    0.9674
4283.981    0.9460    0.9350
4284.007    0.8947    0.8804
4284.032    0.8264    0.8222
4284.057    0.7782    0.7845
4284.082    0.7693    0.7788
4284.107    0.7761    0.7775
4284.132    0.7415    0.7323
4284.158    0.6380    0.6230
4284.183    0.5089    0.5020
4284.208    0.4286    0.4296
4284.233    0.4379    0.4445
4284.258    0.5341    0.5423
4284.283    0.6727    0.6806
4284.308    0.7969    0.7989
4284.334    0.8480    0.8504
4284.359    0.8308    0.8272
4284.384    0.7762    0.7782
4284.409    0.7551    0.7614
4284.434    0.7951    0.7932
4284.459    0.8564    0.8414
4284.485    0.8956    0.8742
4284.510    0.9005    0.8927
4284.535    0.9204    0.9124
4284.560    0.9393    0.9262
4284.585    0.9198    0.9080
4284.610    0.8566    0.8381
4284.636    0.7432    0.7248
4284.661    0.6334    0.6330
4284.686    0.5997    0.6150
4284.711    0.6572    0.6707
4284.736    0.7332    0.7386
4284.761    0.7391    0.7539
4284.787    0.6904    0.7034
4284.812    0.6276    0.6393
4284.837    0.6108    0.6189
4284.862    0.6627    0.6589
4284.887    0.7271    0.7199
4284.912    0.7386    0.7379
4284.938    0.6693    0.6761
4284.963    0.5548    0.5689
4284.988    0.4767    0.4814
4285.013    0.4837    0.4644
4285.038    0.5536    0.5271
4285.063    0.6564    0.6431
4285.088    0.7713    0.7667
4285.114    0.8582    0.8596
4285.139    0.8943    0.9012
4285.164    0.9076    0.9135
4285.189    0.9183    0.9230
4285.214    0.9253    0.9378
4285.239    0.9241    0.9447
# 021172  53  4283.923  4285.231
4283.923    0.9524    0.9781
4283.948    0.9432    0.9678
4283.973    0.9303    0.9365
4283.998    0.8829    0.8752
4284.024    0.7905    0.7896
4284.049    0.7196    0.7218
4284.074    0.6973    0.7044
4284.099    0.7266    0.7274
4284.124    0.7342    0.7266
4284.149    0.6595    0.6482
4284.174    0.5210    0.5140
4284.200    0.4001    0.3953
4284.225    0.3651    0.3638
4284.250    0.4259    0.4311
4284.275    0.5553    0.5720
4284.300    0.7178    0.7248
4284.325    0.8251    0.8183
4284.351    0.8200    0.8132
4284.376    0.7393    0.7418
4284.401    0.6809    0.6891
4284.426    0.7073    0.7120
4284.451    0.8017    0.7823
4284.476    0.8650    0.8377
4284.502    0.8792    0.8640
4284.527    0.8890    0.8857
4284.552    0.9221    0.9116
4284.577    0.9285    0.9152
4284.602    0.8849    0.8620
4284.627    0.7693    0.7451
4284.652    0.6193    0.6102
4284.678    0.5309    0.5373
4284.703    0.5583    0.5731
4284.728    0.6560    0.6631
4284.753    0.7091    0.7147
4284.778    0.6668    0.6795
4284.803    0.5744    0.5925
4284.829    0.5224    0.5316
4284.854    0.5530    0.5539
4284.879    0.6369    0.6339
4284.904    0.7021    0.6944
4284.929    0.6628    0.6670
4284.954    0.5415    0.5556
4284.980    0.4263    0.4300
4285.005    0.3824    0.3757
4285.030    0.4323    0.4124
4285.055    0.5438    0.5244
4285.080    0.6772    0.6705
4285.105    0.7896    0.7971
4285.130    0.8566    0.8678
4285.156    0.8790    0.8882
4285.181    0.8857    0.8941
4285.206    0.9003    0.9122
4285.231    0.9152    0.9324
# 022203  54  4283.906  4285.239
4283.906    0.9335    0.9656
4283.931    0.9273    0.9506
4283.956    0.8919    0.9171
4283.981    0.8468    0.8602
4284.006    0.7863    0.7852
4284.031    0.7148    0.7114
4284.057    0.6574    0.6593
4284.082    0.6343    0.6399
4284.107    0.6317    0.6310
4284.132    0.6070    0.6024
4284.157    0.5502    0.5426
4284.182    0.4751    0.4713
4284.208    0.4240    0.4255
4284.233    0.4398    0.4386
4284.258    0.5075    0.5089
4284.283    0.6086    0.6084
4284.308    0.7049    0.6944
4284.333    0.7362    0.7337
4284.359    0.7188    0.7229
4284.384    0.6856    0.6942
4284.409    0.6822    0.6849
4284.434    0.7130    0.7096
4284.459    0.7675    0.7551
4284.484    0.8204    0.8009
4284.509    0.8555    0.8366
4284.535    0.8756    0.8590
4284.560    0.8813    0.8570
4284.585    0.8416    0.8173
4284.610    0.7663    0.7372
4284.635    0.6593    0.6387
4284.660    0.5658    0.5622
4284.686    0.5291    0.5399
4284.711    0.5578    0.5692
4284.736    0.6021    0.6114
4284.761    0.6246    0.6272
4284.786    0.6100    0.6073
4284.811    0.5721    0.5758
4284.837    0.5554    0.5644
4284.862    0.5766    0.5836
4284.887    0.6049    0.6095
4284.912    0.6062    0.6079
4284.937    0.5617    0.5623
4284.962    0.4883    0.4906
4284.988    0.4275    0.4299
4285.013    0.4273    0.4209
4285.038    0.4828    0.4710
4285.063    0.5777    0.5640
4285.088    0.6742    0.6676
4285.113    0.7513    0.7506
4285.139    0.7980    0.8020
4285.164    0.8236    0.8281
4285.189    0.8339    0.8482
4285.214    0.8398    0.8670
4285.239    0.8377    0.8720
# 023530  54  4283.907  4285.241
4283.907    0.9581    0.9788
4283.932    0.9669    0.9781
4283.958    0.9681    0.9654
4283.983    0.9373    0.9288
4284.008    0.8564    0.8590
4284.033    0.7563    0.7677
4284.058    0.6874    0.6982
4284.083    0.6879    0.6907
4284.109    0.7325    0.7216
4284.134    0.7218    0.7037
4284.159    0.6116    0.5969
4284.184    0.4579    0.4509
4284.209    0.3542    0.3487
4284.234    0.3371    0.3403
4284.260    0.4281    0.4385
4284.285    0.5865    0.6001
4284.310    0.7276    0.7534
4284.335    0.8111    0.8239
4284.360    0.7872    0.7900
4284.385    0.7013    0.7088
4284.411    0.6780    0.6797
4284.436    0.7508    0.7393
4284.461    0.8464    0.8232
4284.486    0.8956    0.8718
4284.511    0.9089    0.8921
4284.536    0.9192    0.9122
4284.562    0.9354    0.9285
4284.587    0.9228    0.9051
4284.612    0.8379    0.8141
4284.637    0.6915    0.6674
4284.662    0.5464    0.5375
4284.687    0.4991    0.5087
4284.713    0.5719    0.5903
4284.738    0.6665    0.6825
4284.763    0.6750    0.6920
4284.788    0.5847    0.6081
4284.813    0.4851    0.5044
4284.838    0.4615    0.4660
4284.864    0.5358    0.5242
4284.889    0.6454    0.6204
4284.914    0.6811    0.6608
4284.939    0.5916    0.5925
4284.964    0.4464    0.4589
4284.989    0.3459    0.3525
4285.015    0.3442    0.3311
4285.040    0.4230    0.4005
4285.065    0.5440    0.5359
4285.090    0.6834    0.6921
4285.115    0.8028    0.8119
4285.140    0.8519    0.8648
4285.166    0.8650    0.8732
4285.191    0.8802    0.8833
4285.216    0.9030    0.9097
4285.241    0.9070    0.9268
# 025002  54  4283.907  4285.240
4283.907    0.9667    0.9784
4283.932    0.9598    0.9669
4283.957    0.9363    0.9417
4283.982    0.8997    0.8991
4284.007    0.8517    0.8453
4284.032    0.7995    0.7963
4284.058    0.7582    0.7667
4284.083    0.7482    0.7544
4284.108    0.7338    0.7328
4284.133    0.6849    0.6766
4284.158    0.5994    0.5886
4284.183    0.5061    0.5029
4284.209    0.4604    0.4624
4284.234    0.4889    0.4934
4284.259    0.5805    0.5826
4284.284    0.6950    0.6920
4284.309    0.7805    0.7764
4284.334    0.8111    0.8084
4284.360    0.7965    0.7936
4284.385    0.7700    0.7695
4284.410    0.7691    0.7695
4284.435    0.7890    0.7985
4284.460    0.8424    0.8383
4284.485    0.8819    0.8718
4284.511    0.8964    0.8962
4284.536    0.9070    0.9101
4284.561    0.9120    0.9055
4284.586    0.8861    0.8682
4284.611    0.8106    0.7954
4284.636    0.7143    0.7094
4284.662    0.6440    0.6477
4284.687    0.6327    0.6421
4284.712    0.6708    0.6772
4284.737    0.7053    0.7117
4284.762    0.7057    0.7115
4284.787    0.6711    0.6783
4284.813    0.6366    0.6430
4284.838    0.6352    0.6409
4284.863    0.6699    0.6707
4284.888    0.7002    0.7005
4284.913    0.6893    0.6926
4284.938    0.6270    0.6366
4284.963    0.5525    0.5592
4284.989    0.5099    0.5037
4285.014    0.5167    0.5079
4285.039    0.5857    0.5716
4285.064    0.6808    0.6714
4285.089    0.7768    0.7729
4285.114    0.8480    0.8484
4285.140    0.8898    0.8925
4285.165    0.9053    0.9129
4285.190    0.9185    0.9251
4285.215    0.9309    0.9318
4285.240    0.9194    0.9226
# 025414  54  4283.907  4285.241
4283.907    0.9202    0.9665
4283.932    0.9238    0.9627
4283.957    0.9185    0.9395
4283.982    0.8837    0.8808
4284.008    0.7984    0.7771
4284.033    0.6742    0.6622
4284.058    0.5790    0.5869
4284.083    0.5780    0.5888
4284.108    0.6371    0.6353
4284.133    0.6503    0.6417
4284.159    0.5685    0.5578
4284.184    0.4464    0.4346
4284.209    0.3561    0.3488
4284.234    0.3453    0.3487
4284.259    0.4357    0.4405
4284.284    0.5878    0.5898
4284.310    0.7233    0.7325
4284.335    0.7795    0.7851
4284.360    0.7437    0.7357
4284.385    0.6326    0.6455
4284.410    0.6010    0.6112
4284.435    0.6845    0.6680
4284.461    0.7973    0.7623
4284.486    0.8527    0.8222
4284.511    0.8670    0.8529
4284.536    0.8867    0.8804
4284.561    0.9099    0.9007
4284.586    0.8833    0.8788
4284.612    0.8046    0.7795
4284.637    0.6506    0.6268
4284.662    0.4951    0.4917
4284.687    0.4415    0.4538
4284.712    0.5106    0.5222
4284.737    0.6165    0.6199
4284.762    0.6430    0.6546
4284.788    0.5798    0.5983
4284.813    0.4959    0.5150
4284.838    0.4722    0.4823
4284.863    0.5405    0.5287
4284.888    0.6262    0.6097
4284.913    0.6480    0.6424
4284.939    0.5707    0.5746
4284.964    0.4366    0.4495
4284.989    0.3452    0.3485
4285.014    0.3421    0.3266
4285.039    0.4045    0.3915
4285.064    0.5324    0.5207
4285.090    0.6673    0.6738
4285.115    0.7633    0.7809
4285.140    0.8119    0.8213
4285.165    0.8251    0.8219
4285.190    0.8325    0.8325
4285.215    0.8578    0.8688
4285.241    0.8708    0.9005
# 025670  54  4283.907  4285.241
4283.907    0.9320    0.9732
4283.933    0.9384    0.9669
4283.958    0.9354    0.9421
4283.983    0.8980    0.8861
4284.008    0.8126    0.7976
4284.033    0.7068    0.7018
4284.058    0.6408    0.6446
4284.084    0.6415    0.6513
4284.109    0.6750    0.6792
4284.134    0.6670    0.6551
4284.159    0.5739    0.5569
4284.184    0.4447    0.4385
4284.209    0.3710    0.3714
4284.235    0.3984    0.3964
4284.260    0.5045    0.5056
4284.285    0.6427    0.6539
4284.310    0.7612    0.7732
4284.335    0.8065    0.8076
4284.360    0.7572    0.7547
4284.386    0.6739    0.6758
4284.411    0.6543    0.6599
4284.436    0.7243    0.7190
4284.461    0.8177    0.7962
4284.486    0.8672    0.8453
4284.511    0.8825    0.8720
4284.537    0.8941    0.8980
4284.562    0.9245    0.9120
4284.587    0.9099    0.8823
4284.612    0.8138    0.7867
4284.637    0.6584    0.6457
4284.662    0.5260    0.5297
4284.688    0.4936    0.5090
4284.713    0.5702    0.5818
4284.738    0.6668    0.6683
4284.763    0.6850    0.6901
4284.788    0.6246    0.6369
4284.813    0.5506    0.5669
4284.839    0.5370    0.5493
4284.864    0.6002    0.6020
4284.889    0.6778    0.6720
4284.914    0.6823    0.6849
4284.939    0.5983    0.6093
4284.964    0.4765    0.4874
4284.989    0.3984    0.3964
4285.015    0.4050    0.3873
4285.040    0.4848    0.4646
4285.065    0.6129    0.5961
4285.090    0.7371    0.7316
4285.115    0.8149    0.8234
4285.140    0.8474    0.8574
4285.166    0.8600    0.8616
4285.191    0.8640    0.8746
4285.216    0.8943    0.9028
4285.241    0.8995    0.9200
# 026381  54  4283.908  4285.242
4283.908    0.9793    0.9858
4283.933    0.9876    0.9849
4283.958    0.9775    0.9761
4283.983    0.9524    0.9513
4284.009    0.9043    0.9024
4284.034    0.8289    0.8418
4284.059    0.7780    0.7963
4284.084    0.7896    0.7894
4284.109    0.8149    0.8004
4284.134    0.7849    0.7679
4284.160    0.6694    0.6512
4284.185    0.5083    0.4999
4284.210    0.3908    0.3879
4284.235    0.3664    0.3697
4284.260    0.4494    0.4556
4284.285    0.5965    0.6111
4284.311    0.7509    0.7713
4284.336    0.8281    0.8559
4284.361    0.8470    0.8529
4284.386    0.8063    0.8045
4284.411    0.7849    0.7829
4284.436    0.8204    0.8198
4284.462    0.8925    0.8782
4284.487    0.9288    0.9099
4284.512    0.9345    0.9221
4284.537    0.9384    0.9348
4284.562    0.9499    0.9447
4284.587    0.9423    0.9266
4284.613    0.8756    0.8498
4284.638    0.7456    0.7243
4284.663    0.6135    0.6072
4284.688    0.5656    0.5761
4284.713    0.6242    0.6414
4284.738    0.7120    0.7238
4284.764    0.7180    0.7328
4284.789    0.6289    0.6524
4284.814    0.5299    0.5502
4284.839    0.4999    0.5078
4284.864    0.5645    0.5562
4284.889    0.6690    0.6492
4284.915    0.7101    0.6968
4284.940    0.6389    0.6368
4284.965    0.4964    0.5072
4284.990    0.3887    0.3976
4285.015    0.3826    0.3700
4285.040    0.4560    0.4320
4285.066    0.5785    0.5661
4285.091    0.7152    0.7160
4285.116    0.8221    0.8335
4285.141    0.8792    0.8917
4285.166    0.9026    0.9070
4285.191    0.9169    0.9152
4285.217    0.9256    0.9324
4285.242    0.9296    0.9415
# 027435  54  4283.906  4285.240
4283.906    0.9723    0.9845
4283.932    0.9705    0.9824
4283.957    0.9705    0.9710
4283.982    0.9499    0.9412
4284.007    0.8983    0.8892
4284.032    0.8320    0.8266
4284.057    0.7773    0.7829
4284.083    0.7688    0.7788
4284.108    0.7887    0.7883
4284.133    0.7638    0.7520
4284.158    0.6586    0.6433
4284.183    0.5117    0.5041
4284.208    0.4073    0.4075
4284.234    0.4004    0.4041
4284.259    0.4876    0.4984
4284.284    0.6331    0.6479
4284.309    0.7757    0.7851
4284.334    0.8480    0.8504
4284.359    0.8321    0.8306
4284.384    0.7681    0.7720
4284.410    0.7442    0.7475
4284.435    0.7912    0.7878
4284.460    0.8640    0.8490
4284.485    0.9026    0.8874
4284.510    0.9112    0.9051
4284.535    0.9234    0.9226
4284.561    0.9397    0.9371
4284.586    0.9365    0.9211
4284.611    0.8734    0.8513
4284.636    0.7546    0.7349
4284.661    0.6278    0.6278
4284.686    0.5859    0.5984
4284.712    0.6488    0.6595
4284.737    0.7229    0.7347
4284.762    0.7386    0.7475
4284.787    0.6663    0.6838
4284.812    0.5821    0.5987
4284.837    0.5587    0.5644
4284.863    0.6180    0.6111
4284.888    0.7031    0.6912
4284.913    0.7295    0.7264
4284.938    0.6627    0.6705
4284.963    0.5399    0.5521
4284.988    0.4446    0.4484
4285.014    0.4349    0.4204
4285.039    0.5055    0.4823
4285.064    0.6234    0.6056
4285.089    0.7492    0.7435
4285.114    0.8393    0.8482
4285.139    0.8906    0.8993
4285.165    0.9131    0.9137
4285.190    0.9204    0.9221
4285.215    0.9253    0.9373
4285.240    0.9288    0.9456
# 029432  54  4283.903  4285.237
4283.903    0.9616    0.9811
4283.928    0.9554    0.9811
4283.954    0.9609    0.9745
4283.979    0.9552    0.9528
4284.004    0.9171    0.9066
4284.029    0.8445    0.8375
4284.054    0.7667    0.7674
4284.079    0.7214    0.7296
4284.105    0.7264    0.7330
4284.130    0.7394    0.7343
4284.155    0.6901    0.6789
4284.180    0.5760    0.5638
4284.205    0.4503    0.4437
4284.230    0.3841    0.3834
4284.256    0.4133    0.4178
4284.281    0.5248    0.5333
4284.306    0.6722    0.6805
4284.331    0.7896    0.7927
4284.356    0.8283    0.8241
4284.381    0.7795    0.7823
4284.407    0.7194    0.7269
4284.432    0.7243    0.7258
4284.457    0.7874    0.7773
4284.482    0.8547    0.8343
4284.507    0.8870    0.8680
4284.532    0.8978    0.8890
4284.558    0.9135    0.9110
4284.583    0.9292    0.9173
4284.608    0.9001    0.8786
4284.633    0.8095    0.7811
4284.658    0.6719    0.6546
4284.683    0.5666    0.5673
4284.709    0.5591    0.5727
4284.734    0.6358    0.6468
4284.759    0.6872    0.7091
4284.784    0.6864    0.7000
4284.809    0.6119    0.6298
4284.834    0.5441    0.5626
4284.860    0.5544    0.5578
4284.885    0.6289    0.6176
4284.910    0.6998    0.6827
4284.935    0.6914    0.6849
4284.960    0.5953    0.6045
4284.985    0.4756    0.4896
4285.011    0.4121    0.4097
4285.036    0.4312    0.4145
4285.061    0.5212    0.4987
4285.086    0.6408    0.6301
4285.111    0.7588    0.7598
4285.137    0.8366    0.8486
4285.162    0.8716    0.8821
4285.187    0.8837    0.8919
4285.212    0.8941    0.9057
4285.237    0.9064    0.9253
# 031965  54  4283.900  4285.233
4283.900    0.9513    0.9752
4283.925    0.9460    0.9734
4283.950    0.9369    0.9609
4283.975    0.9245    0.9264
4284.000    0.8768    0.8612
4284.025    0.7838    0.7741
4284.051    0.6893    0.6952
4284.076    0.6536    0.6670
4284.101    0.6809    0.6797
4284.126    0.6923    0.6786
4284.151    0.6206    0.6148
4284.176    0.5033    0.5012
4284.202    0.4012    0.3973
4284.227    0.3711    0.3689
4284.252    0.4239    0.4295
4284.277    0.5484    0.5576
4284.302    0.6899    0.6981
4284.327    0.7820    0.7856
4284.353    0.7901    0.7829
4284.378    0.7140    0.7186
4284.403    0.6540    0.6683
4284.428    0.6864    0.6842
4284.453    0.7730    0.7485
4284.478    0.8344    0.8085
4284.504    0.8600    0.8451
4284.529    0.8778    0.8712
4284.554    0.9026    0.8947
4284.579    0.9084    0.8913
4284.604    0.8632    0.8299
4284.629    0.7371    0.7081
4284.654    0.5838    0.5746
4284.680    0.4965    0.5033
4284.705    0.5216    0.5348
4284.730    0.6176    0.6206
4284.755    0.6738    0.6773
4284.780    0.6492    0.6580
4284.805    0.5741    0.5887
4284.831    0.5289    0.5360
4284.856    0.5475    0.5517
4284.881    0.6245    0.6169
4284.906    0.6770    0.6677
4284.931    0.6397    0.6452
4284.956    0.5316    0.5497
4284.982    0.4318    0.4354
4285.007    0.3858    0.3784
4285.032    0.4225    0.4042
4285.057    0.5237    0.5037
4285.082    0.6433    0.6391
4285.107    0.7502    0.7584
4285.133    0.8108    0.8262
4285.158    0.8278    0.8428
4285.183    0.8424    0.8496
4285.208    0.8630    0.8728
4285.233    0.8744    0.9022
# 032673  53  4283.924  4285.232
4283.924    0.9296    0.9687
4283.949    0.9363    0.9574
4283.974    0.9294    0.9234
4283.999    0.8742    0.8566
4284.025    0.7686    0.7593
4284.050    0.6659    0.6730
4284.075    0.6268    0.6349
4284.100    0.6476    0.6486
4284.125    0.6690    0.6622
4284.150    0.6245    0.6169
4284.176    0.5151    0.5072
4284.201    0.4032    0.4010
4284.226    0.3529    0.3554
4284.251    0.3978    0.3974
4284.276    0.5065    0.5142
4284.301    0.6462    0.6561
4284.326    0.7461    0.7554
4284.352    0.7574    0.7649
4284.377    0.6997    0.7024
4284.402    0.6389    0.6451
4284.427    0.6566    0.6566
4284.452    0.7456    0.7286
4284.477    0.8316    0.8045
4284.503    0.8686    0.8531
4284.528    0.8847    0.8808
4284.553    0.9028    0.9001
4284.578    0.8980    0.8937
4284.603    0.8545    0.8323
4284.628    0.7285    0.7102
4284.654    0.5792    0.5651
4284.679    0.4810    0.4839
4284.704    0.4873    0.5022
4284.729    0.5788    0.5838
4284.754    0.6515    0.6460
4284.779    0.6312    0.6330
4284.805    0.5488    0.5603
4284.830    0.4912    0.5022
4284.855    0.5073    0.5080
4284.880    0.5772    0.5698
4284.905    0.6318    0.6265
4284.930    0.6094    0.6146
4284.956    0.5120    0.5218
4284.981    0.4064    0.4122
4285.006    0.3539    0.3497
4285.031    0.3823    0.3667
4285.056    0.4726    0.4584
4285.081    0.5965    0.5927
4285.106    0.7178    0.7194
4285.132    0.7900    0.7984
4285.157    0.8183    0.8213
4285.182    0.8279    0.8283
4285.207    0.8356    0.8513
4285.232    0.8519    0.8837
# 033932  54  4283.908  4285.242
4283.908    0.9748    0.9863
4283.934    0.9710    0.9811
4283.959    0.9667    0.9674
4283.984    0.9513    0.9402
4284.009    0.9074    0.9001
4284.034    0.8644    0.8576
4284.059    0.8224    0.8268
4284.085    0.8022    0.8104
4284.110    0.7883    0.7898
4284.135    0.7413    0.7362
4284.160    0.6485    0.6445
4284.185    0.5493    0.5449
4284.210    0.4866    0.4843
4284.236    0.4951    0.4961
4284.261    0.5727    0.5768
4284.286    0.6860    0.6906
4284.311    0.7905    0.7903
4284.336    0.8402    0.8404
4284.361    0.8383    0.8375
4284.387    0.8110    0.8097
4284.412    0.7960    0.7984
4284.437    0.8177    0.8170
4284.462    0.8545    0.8506
4284.487    0.8841    0.8798
4284.512    0.8983    0.9005
4284.538    0.9116    0.9175
4284.563    0.9285    0.9238
4284.588    0.9188    0.9043
4284.613    0.8650    0.8478
4284.638    0.7813    0.7668
4284.663    0.6986    0.6979
4284.688    0.6645    0.6773
4284.714    0.6950    0.7088
4284.739    0.7440    0.7514
4284.764    0.7619    0.7631
4284.789    0.7291    0.7338
4284.814    0.6798    0.6917
4284.839    0.6674    0.6747
4284.865    0.6934    0.6984
4284.890    0.7347    0.7354
4284.915    0.7451    0.7435
4284.940    0.6981    0.6998
4284.965    0.6118    0.6207
4284.990    0.5478    0.5516
4285.016    0.5443    0.5336
4285.041    0.5946    0.5812
4285.066    0.6901    0.6736
4285.091    0.7878    0.7761
4285.116    0.8590    0.8570
4285.141    0.9022    0.9043
4285.167    0.9245    0.9262
4285.192    0.9330    0.9371
4285.217    0.9373    0.9456
4285.242    0.9350    0.9447
# 035185  54  4283.900  4285.234
4283.900    0.9574    0.9770
4283.925    0.9526    0.9674
4283.951    0.9378    0.9482
4283.976    0.9110    0.9190
4284.001    0.8696    0.8808
4284.026    0.8356    0.8393
4284.051    0.7998    0.8006
4284.076    0.7658    0.7670
4284.102    0.7359    0.7328
4284.127    0.6939    0.6912
4284.152    0.6403    0.6374
4284.177    0.5847    0.5789
4284.202    0.5308    0.5339
4284.227    0.5192    0.5210
4284.253    0.5514    0.5498
4284.278    0.6129    0.6091
4284.303    0.6845    0.6781
4284.328    0.7374    0.7342
4284.353    0.7635    0.7651
4284.378    0.7684    0.7737
4284.404    0.7681    0.7739
4284.429    0.7752    0.7789
4284.454    0.7958    0.7943
4284.479    0.8230    0.8170
4284.504    0.8525    0.8404
4284.529    0.8817    0.8580
4284.555    0.8880    0.8626
4284.580    0.8660    0.8470
4284.605    0.8255    0.8093
4284.630    0.7723    0.7561
4284.655    0.7120    0.7037
4284.680    0.6713    0.6694
4284.706    0.6548    0.6607
4284.731    0.6561    0.6703
4284.756    0.6696    0.6814
4284.781    0.6745    0.6820
4284.806    0.6731    0.6727
4284.831    0.6657    0.6631
4284.856    0.6605    0.6615
4284.882    0.6662    0.6657
4284.907    0.6650    0.6633
4284.932    0.6405    0.6433
4284.957    0.6035    0.6063
4284.982    0.5675    0.5672
4285.007    0.5495    0.5464
4285.033    0.5604    0.5607
4285.058    0.6121    0.6098
4285.083    0.6858    0.6812
4285.108    0.7610    0.7561
4285.133    0.8192    0.8196
4285.158    0.8566    0.8646
4285.184    0.8841    0.8931
4285.209    0.8902    0.9055
4285.234    0.8837    0.9028
# 035265  54  4283.901  4285.235
4283.901    0.9627    0.9804
4283.926    0.9570    0.9790
4283.951    0.9559    0.9692
4283.977    0.9419    0.9393
4284.002    0.8927    0.8829
4284.027    0.8143    0.8056
4284.052    0.7342    0.7360
4284.077    0.7000    0.7068
4284.102    0.7093    0.7142
4284.128    0.7096    0.7052
4284.153    0.6427    0.6331
4284.178    0.5225    0.5150
4284.203    0.4150    0.4141
4284.228    0.3856    0.3858
4284.253    0.4466    0.4471
4284.279    0.5719    0.5814
4284.304    0.7110    0.7216
4284.329    0.8050    0.8095
4284.354    0.8147    0.8123
4284.379    0.7530    0.7556
4284.404    0.7006    0.7081
4284.430    0.7219    0.7226
4284.455    0.7960    0.7816
4284.480    0.8600    0.8358
4284.505    0.8806    0.8664
4284.530    0.8921    0.8890
4284.555    0.9192    0.9101
4284.581    0.9236    0.9082
4284.606    0.8754    0.8529
4284.631    0.7602    0.7403
4284.656    0.6200    0.6139
4284.681    0.5378    0.5450
4284.706    0.5630    0.5704
4284.732    0.6482    0.6549
4284.757    0.6957    0.7094
4284.782    0.6872    0.6906
4284.807    0.6119    0.6232
4284.832    0.5630    0.5727
4284.857    0.5817    0.5852
4284.883    0.6537    0.6504
4284.908    0.7042    0.6986
4284.933    0.6714    0.6738
4284.958    0.5682    0.5769
4284.983    0.4616    0.4670
4285.008    0.4123    0.4097
4285.034    0.4571    0.4382
4285.059    0.5576    0.5390
4285.084    0.6798    0.6727
4285.109    0.7889    0.7896
4285.134    0.8515    0.8566
4285.159    0.8754    0.8778
4285.184    0.8730    0.8853
4285.210    0.8861    0.9036
4285.235    0.9024    0.9243
# 036512  54  4283.901  4285.235
4283.901    0.9609    0.9799
4283.926    0.9621    0.9795
4283.952    0.9645    0.9710
4283.977    0.9495    0.9449
4284.002    0.9112    0.8935
4284.027    0.8358    0.8230
4284.052    0.7565    0.7598
4284.077    0.7258    0.7355
4284.103    0.7434    0.7477
4284.128    0.7471    0.7418
4284.153    0.6831    0.6690
4284.178    0.5497    0.5420
4284.203    0.4259    0.4260
4284.228    0.3837    0.3827
4284.254    0.4338    0.4387
4284.279    0.5574    0.5685
4284.304    0.7076    0.7156
4284.329    0.7889    0.8132
4284.354    0.8183    0.8236
4284.379    0.7739    0.7675
4284.405    0.7132    0.7155
4284.430    0.7290    0.7303
4284.455    0.8020    0.7936
4284.480    0.8662    0.8515
4284.505    0.8935    0.8819
4284.530    0.9041    0.9018
4284.556    0.9262    0.9217
4284.581    0.9408    0.9213
4284.606    0.8999    0.8720
4284.631    0.7883    0.7651
4284.656    0.6440    0.6381
4284.681    0.5525    0.5631
4284.707    0.5765    0.5859
4284.732    0.6677    0.6663
4284.757    0.7133    0.7196
4284.782    0.6831    0.6953
4284.807    0.6033    0.6182
4284.832    0.5506    0.5585
4284.858    0.5683    0.5699
4284.883    0.6464    0.6391
4284.908    0.7063    0.6976
4284.933    0.6787    0.6797
4284.958    0.5707    0.5814
4284.983    0.4545    0.4647
4285.009    0.4077    0.4009
4285.034    0.4460    0.4272
4285.059    0.5470    0.5284
4285.084    0.6744    0.6662
4285.109    0.7865    0.7901
4285.134    0.8580    0.8646
4285.160    0.8867    0.8906
4285.185    0.8933    0.8983
4285.210    0.8935    0.9137
4285.235    0.9114    0.9315
# 038647  54  4283.908  4285.241
4283.908    0.9471    0.9757
4283.933    0.9415    0.9676
4283.958    0.9309    0.9430
4283.983    0.9068    0.8935
4284.008    0.8422    0.8224
4284.033    0.7602    0.7528
4284.059    0.7071    0.7145
4284.084    0.7026    0.7176
4284.109    0.7236    0.7241
4284.134    0.7002    0.6845
4284.159    0.6016    0.5891
4284.184    0.4856    0.4815
4284.210    0.4223    0.4212
4284.235    0.4458    0.4476
4284.260    0.5475    0.5485
4284.285    0.6800    0.6797
4284.310    0.7665    0.7805
4284.335    0.8072    0.8084
4284.361    0.7746    0.7642
4284.386    0.7029    0.7073
4284.411    0.6912    0.6969
4284.436    0.7485    0.7425
4284.461    0.8156    0.8043
4284.486    0.8594    0.8484
4284.512    0.8837    0.8772
4284.537    0.9055    0.9003
4284.562    0.9200    0.9097
4284.587    0.8966    0.8796
4284.612    0.8211    0.7952
4284.637    0.6937    0.6787
4284.663    0.5800    0.5856
4284.688    0.5559    0.5752
4284.713    0.6234    0.6345
4284.738    0.6997    0.7010
4284.763    0.7107    0.7150
4284.788    0.6602    0.6716
4284.814    0.6003    0.6157
4284.839    0.5955    0.6053
4284.864    0.6442    0.6468
4284.889    0.6934    0.6969
4284.914    0.6858    0.6976
4284.939    0.6209    0.6272
4284.965    0.5123    0.5178
4284.990    0.4443    0.4435
4285.015    0.4577    0.4425
4285.040    0.5383    0.5170
4285.065    0.6563    0.6371
4285.090    0.7679    0.7577
4285.116    0.8387    0.8435
4285.141    0.8772    0.8794
4285.166    0.8872    0.8908
4285.191    0.8960    0.9032
4285.216    0.9099    0.9209
4285.241    0.9095    0.9270
# 038747  54  4283.907  4285.241
4283.907    0.9596    0.9661
4283.932    0.9404    0.9502
4283.957    0.9200    0.9258
4283.983    0.8908    0.8921
4284.008    0.8441    0.8549
4284.033    0.8173    0.8170
4284.058    0.7856    0.7807
4284.083    0.7428    0.7437
4284.108    0.6994    0.7015
4284.134    0.6504    0.6491
4284.159    0.5995    0.5957
4284.184    0.5550    0.5518
4284.209    0.5321    0.5321
4284.234    0.5436    0.5453
4284.259    0.5886    0.5882
4284.285    0.6533    0.6494
4284.310    0.7106    0.7053
4284.335    0.7452    0.7449
4284.360    0.7631    0.7652
4284.385    0.7741    0.7736
4284.410    0.7775    0.7804
4284.436    0.7945    0.7941
4284.461    0.8111    0.8145
4284.486    0.8335    0.8377
4284.511    0.8692    0.8574
4284.536    0.8796    0.8670
4284.561    0.8732    0.8610
4284.587    0.8416    0.8354
4284.612    0.8004    0.7952
4284.637    0.7572    0.7489
4284.662    0.7120    0.7088
4284.687    0.6817    0.6844
4284.712    0.6656    0.6762
4284.738    0.6755    0.6776
4284.763    0.6766    0.6789
4284.788    0.6700    0.6755
4284.813    0.6677    0.6696
4284.838    0.6653    0.6653
4284.863    0.6660    0.6631
4284.889    0.6580    0.6571
4284.914    0.6380    0.6405
4284.939    0.6129    0.6121
4284.964    0.5782    0.5804
4284.989    0.5605    0.5604
4285.014    0.5666    0.5656
4285.039    0.6056    0.6010
4285.065    0.6622    0.6631
4285.090    0.7325    0.7335
4285.115    0.7965    0.7998
4285.140    0.8555    0.8525
4285.165    0.8886    0.8882
4285.190    0.8991    0.9066
4285.216    0.9041    0.9078
4285.241    0.8847    0.8896
# 038853  54  4283.902  4285.236
4283.902    0.9745    0.9863
4283.927    0.9701    0.9845
4283.953    0.9594    0.9759
4283.978    0.9469    0.9532
4284.003    0.9179    0.9114
4284.028    0.8660    0.8553
4284.053    0.8045    0.8054
4284.078    0.7766    0.7825
4284.104    0.7725    0.7791
4284.129    0.7567    0.7540
4284.154    0.6844    0.6739
4284.179    0.5634    0.5564
4284.204    0.4586    0.4591
4284.229    0.4335    0.4335
4284.255    0.4959    0.4981
4284.280    0.6162    0.6216
4284.305    0.7456    0.7523
4284.330    0.8321    0.8364
4284.355    0.8517    0.8484
4284.380    0.8123    0.8091
4284.406    0.7644    0.7709
4284.431    0.7727    0.7773
4284.456    0.8266    0.8164
4284.481    0.8698    0.8535
4284.506    0.8865    0.8752
4284.531    0.9009    0.8939
4284.557    0.9322    0.9152
4284.582    0.9369    0.9177
4284.607    0.8962    0.8762
4284.632    0.8063    0.7852
4284.657    0.6882    0.6798
4284.682    0.6114    0.6203
4284.708    0.6291    0.6419
4284.733    0.7027    0.7109
4284.758    0.7527    0.7584
4284.783    0.7379    0.7449
4284.808    0.6783    0.6888
4284.833    0.6328    0.6448
4284.859    0.6494    0.6548
4284.884    0.7110    0.7078
4284.909    0.7547    0.7502
4284.934    0.7310    0.7320
4284.959    0.6372    0.6491
4284.984    0.5384    0.5484
4285.010    0.4960    0.4892
4285.035    0.5282    0.5093
4285.060    0.6186    0.5974
4285.085    0.7234    0.7163
4285.110    0.8158    0.8213
4285.135    0.8776    0.8841
4285.161    0.8976    0.9084
4285.186    0.9091    0.9169
4285.211    0.9175    0.9294
4285.236    0.9296    0.9428
# 039506  54  4283.903  4285.237
4283.903    0.9899    0.9917
4283.928    0.9879    0.9920
4283.954    0.9931    0.9892
4283.979    0.9831    0.9802
4284.004    0.9607    0.9612
4284.029    0.9277    0.9326
4284.054    0.8983    0.9043
4284.079    0.8798    0.8886
4284.105    0.8808    0.8821
4284.130    0.8646    0.8543
4284.155    0.7887    0.7705
4284.180    0.6465    0.6347
4284.205    0.5047    0.4993
4284.230    0.4270    0.4298
4284.256    0.4543    0.4642
4284.281    0.5689    0.5849
4284.306    0.7229    0.7355
4284.331    0.8437    0.8515
4284.356    0.8935    0.8989
4284.382    0.8847    0.8874
4284.407    0.8610    0.8628
4284.432    0.8648    0.8654
4284.457    0.8991    0.8939
4284.482    0.9384    0.9204
4284.507    0.9497    0.9322
4284.533    0.9478    0.9404
4284.558    0.9581    0.9510
4284.583    0.9627    0.9519
4284.608    0.9382    0.9202
4284.633    0.8698    0.8443
4284.658    0.7623    0.7452
4284.684    0.6756    0.6790
4284.709    0.6820    0.6929
4284.734    0.7401    0.7556
4284.759    0.7686    0.7947
4284.784    0.7396    0.7633
4284.809    0.6637    0.6798
4284.835    0.5974    0.6076
4284.860    0.6063    0.6084
4284.885    0.6868    0.6741
4284.910    0.7610    0.7420
4284.935    0.7451    0.7423
4284.960    0.6482    0.6578
4284.986    0.5252    0.5360
4285.011    0.4633    0.4632
4285.036    0.4940    0.4748
4285.061    0.5902    0.5640
4285.086    0.7109    0.6941
4285.111    0.8230    0.8168
4285.137    0.8853    0.8993
4285.162    0.9181    0.9326
4285.187    0.9356    0.9428
4285.212    0.9393    0.9513
4285.237    0.9454    0.9598
# 039822  53  4283.924  4285.233
4283.924    0.9687    0.9863
4283.949    0.9716    0.9820
4283.975    0.9703    0.9654
4284.000    0.9478    0.9315
4284.025    0.8857    0.8817
4284.050    0.8285    0.8335
4284.075    0.8020    0.8102
4284.100    0.8069    0.8123
4284.126    0.8072    0.7984
4284.151    0.7384    0.7234
4284.176    0.5999    0.5928
4284.201    0.4724    0.4659
4284.226    0.4012    0.4073
4284.251    0.4380    0.4460
4284.276    0.5554    0.5665
4284.302    0.7050    0.7213
4284.327    0.8153    0.8308
4284.352    0.8618    0.8614
4284.377    0.8247    0.8249
4284.402    0.7714    0.7789
4284.427    0.7770    0.7793
4284.453    0.8385    0.8266
4284.478    0.8958    0.8722
4284.503    0.9087    0.8952
4284.528    0.9213    0.9099
4284.553    0.9315    0.9283
4284.578    0.9506    0.9361
4284.604    0.9175    0.9030
4284.629    0.8431    0.8173
4284.654    0.7161    0.7047
4284.679    0.6207    0.6294
4284.704    0.6298    0.6386
4284.729    0.6989    0.7084
4284.755    0.7588    0.7630
4284.780    0.7300    0.7425
4284.805    0.6530    0.6662
4284.830    0.5890    0.5991
4284.855    0.5966    0.5974
4284.880    0.6739    0.6604
4284.906    0.7398    0.7305
4284.931    0.7268    0.7308
4284.956    0.6340    0.6476
4284.981    0.5204    0.5308
4285.006    0.4564    0.4538
4285.031    0.4787    0.4591
4285.056    0.5712    0.5440
4285.082    0.6904    0.6789
4285.107    0.7984    0.8026
4285.132    0.8696    0.8825
4285.157    0.9018    0.9150
4285.182    0.9166    0.9241
4285.207    0.9247    0.9345
4285.233    0.9288    0.9482
# 040118  54  4283.907  4285.241
4283.907    0.9793    0.9854
4283.932    0.9856    0.9847
4283.957    0.9802    0.9763
4283.983    0.9537    0.9506
4284.008    0.9039    0.9041
4284.033    0.8393    0.8451
4284.058    0.7896    0.8009
4284.083    0.7894    0.7943
4284.108    0.8123    0.8041
4284.134    0.7838    0.7661
4284.159    0.6662    0.6495
4284.184    0.5047    0.4958
4284.209    0.3849    0.3828
4284.234    0.3612    0.3644
4284.259    0.4401    0.4507
4284.285    0.5939    0.6140
4284.310    0.7464    0.7691
4284.335    0.8447    0.8543
4284.360    0.8570    0.8488
4284.385    0.7978    0.7956
4284.410    0.7649    0.7713
4284.436    0.8106    0.8121
4284.461    0.8876    0.8720
4284.486    0.9251    0.9059
4284.511    0.9273    0.9188
4284.536    0.9320    0.9324
4284.561    0.9480    0.9438
4284.587    0.9382    0.9262
4284.612    0.8744    0.8529
4284.637    0.7520    0.7274
4284.662    0.6118    0.6084
4284.687    0.5640    0.5741
4284.712    0.6263    0.6377
4284.738    0.7115    0.7233
4284.763    0.7120    0.7320
4284.788    0.6353    0.6518
4284.813    0.5234    0.5478
4284.838    0.4953    0.5035
4284.863    0.5710    0.5516
4284.889    0.6725    0.6501
4284.914    0.6998    0.6973
4284.939    0.6380    0.6389
4284.964    0.4957    0.5083
4284.989    0.3909    0.3964
4285.014    0.3792    0.3665
4285.040    0.4526    0.4315
4285.065    0.5773    0.5617
4285.090    0.7132    0.7132
4285.115    0.8249    0.8329
4285.140    0.8817    0.8925
4285.165    0.8972    0.9082
4285.191    0.9139    0.9166
4285.216    0.9300    0.9333
4285.241    0.9311    0.9425
# 040133  54  4283.902  4285.235
4283.902    0.9281    0.9676
4283.927    0.9281    0.9663
4283.952    0.9211    0.9528
4283.977    0.9089    0.9137
4284.002    0.8464    0.8397
4284.027    0.7556    0.7406
4284.053    0.6569    0.6495
4284.078    0.6059    0.6153
4284.103    0.6232    0.6340
4284.128    0.6551    0.6516
4284.153    0.6222    0.6100
4284.178    0.5187    0.5100
4284.204    0.4100    0.4064
4284.229    0.3680    0.3693
4284.254    0.4215    0.4192
4284.279    0.5389    0.5391
4284.304    0.6819    0.6767
4284.329    0.7651    0.7654
4284.355    0.7729    0.7628
4284.380    0.6961    0.6926
4284.405    0.6200    0.6315
4284.430    0.6361    0.6402
4284.455    0.7203    0.7073
4284.480    0.8048    0.7773
4284.506    0.8480    0.8230
4284.531    0.8634    0.8535
4284.556    0.8892    0.8802
4284.581    0.8962    0.8813
4284.606    0.8476    0.8238
4284.631    0.7305    0.7021
4284.656    0.5737    0.5617
4284.682    0.4721    0.4768
4284.707    0.4850    0.4974
4284.732    0.5772    0.5837
4284.757    0.6488    0.6536
4284.782    0.6405    0.6507
4284.807    0.5769    0.5905
4284.833    0.5229    0.5353
4284.858    0.5359    0.5419
4284.883    0.5972    0.5990
4284.908    0.6476    0.6465
4284.933    0.6203    0.6247
4284.958    0.5205    0.5295
4284.984    0.4090    0.4137
4285.009    0.3602    0.3542
4285.034    0.3934    0.3773
4285.059    0.4911    0.4749
4285.084    0.6180    0.6104
4285.109    0.7290    0.7315
4285.135    0.7945    0.8000
4285.160    0.8065    0.8140
4285.185    0.8151    0.8173
4285.210    0.8241    0.8422
4285.235    0.8414    0.8798
# 041184  54  4283.907  4285.240
4283.907    0.9238    0.9241
4283.932    0.8991    0.9009
4283.957    0.8686    0.8730
4283.982    0.8379    0.8408
4284.007    0.8078    0.8052
4284.032    0.7759    0.7677
4284.058    0.7343    0.7281
4284.083    0.6872    0.6915
4284.108    0.6507    0.6581
4284.133    0.6262    0.6297
4284.158    0.6056    0.6083
4284.183    0.5983    0.5954
4284.209    0.6008    0.5920
4284.234    0.6041    0.5983
4284.259    0.6150    0.6132
4284.284    0.6314    0.6350
4284.309    0.6500    0.6611
4284.334    0.6787    0.6891
4284.360    0.7109    0.7175
4284.385    0.7352    0.7422
4284.410    0.7642    0.7630
4284.435    0.7889    0.7793
4284.460    0.8043    0.7903
4284.485    0.8117    0.7958
4284.511    0.8006    0.7949
4284.536    0.7872    0.7878
4284.561    0.7682    0.7745
4284.586    0.7487    0.7561
4284.611    0.7327    0.7343
4284.636    0.7073    0.7109
4284.662    0.6891    0.6871
4284.687    0.6679    0.6668
4284.712    0.6549    0.6503
4284.737    0.6336    0.6378
4284.762    0.6250    0.6289
4284.787    0.6239    0.6224
4284.813    0.6222    0.6169
4284.838    0.6165    0.6115
4284.863    0.6122    0.6055
4284.888    0.6035    0.5988
4284.913    0.5868    0.5925
4284.938    0.5777    0.5878
4284.963    0.5859    0.5867
4284.989    0.5966    0.5916
4285.014    0.6037    0.6034
4285.039    0.6210    0.6226
4285.064    0.6468    0.6480
4285.089    0.6730    0.6780
4285.114    0.7127    0.7089
4285.140    0.7428    0.7386
4285.165    0.7656    0.7609
4285.190    0.7748    0.7736
4285.215    0.7739    0.7748
4285.240    0.7514    0.7633
# 041484  54  4283.909  4285.243
4283.909    0.9541    0.9793
4283.934    0.9537    0.9745
4283.959    0.9428    0.9574
4283.984    0.9196    0.9185
4284.009    0.8656    0.8549
4284.035    0.7870    0.7779
4284.060    0.7244    0.7253
4284.085    0.7050    0.7129
4284.110    0.7117    0.7181
4284.135    0.6947    0.6902
4284.161    0.6118    0.6001
4284.186    0.4912    0.4890
4284.211    0.4168    0.4164
4284.236    0.4237    0.4235
4284.261    0.5090    0.5118
4284.286    0.6369    0.6445
4284.312    0.7607    0.7663
4284.337    0.8179    0.8156
4284.362    0.7905    0.7896
4284.387    0.7300    0.7313
4284.412    0.6955    0.7045
4284.437    0.7367    0.7345
4284.463    0.8125    0.7936
4284.488    0.8582    0.8379
4284.513    0.8786    0.8654
4284.538    0.8952    0.8896
4284.563    0.9166    0.9059
4284.588    0.9070    0.8890
4284.614    0.8360    0.8126
4284.639    0.7160    0.6957
4284.664    0.5925    0.5918
4284.689    0.5475    0.5613
4284.714    0.6027    0.6118
4284.739    0.6850    0.6872
4284.765    0.7161    0.7186
4284.790    0.6761    0.6830
4284.815    0.6105    0.6234
4284.840    0.5905    0.5976
4284.865    0.6295    0.6283
4284.890    0.6850    0.6841
4284.916    0.7018    0.7031
4284.941    0.6419    0.6476
4284.966    0.5367    0.5434
4284.991    0.4486    0.4527
4285.016    0.4369    0.4279
4285.041    0.5055    0.4832
4285.067    0.6135    0.6012
4285.092    0.7278    0.7269
4285.117    0.8158    0.8207
4285.142    0.8557    0.8652
4285.167    0.8664    0.8776
4285.192    0.8813    0.8882
4285.218    0.9005    0.9095
4285.243    0.9055    0.9247
# 041526  54  4283.900  4285.234
4283.900    0.9499    0.9817
4283.925    0.9561    0.9804
4283.950    0.9579    0.9712
4283.976    0.9399    0.9432
4284.001    0.9032    0.8919
4284.026    0.8316    0.8234
4284.051    0.7674    0.7642
4284.076    0.7323    0.7413
4284.101    0.7410    0.7487
4284.126    0.7422    0.7381
4284.152    0.6741    0.6621
4284.177    0.5503    0.5416
4284.202    0.4362    0.4371
4284.227    0.4027    0.4053
4284.252    0.4643    0.4642
4284.277    0.5898    0.5906
4284.303    0.7138    0.7342
4284.328    0.8057    0.8205
4284.353    0.8300    0.8245
4284.378    0.7693    0.7700
4284.403    0.7129    0.7221
4284.428    0.7315    0.7306
4284.454    0.7989    0.7852
4284.479    0.8549    0.8337
4284.504    0.8888    0.8606
4284.529    0.8991    0.8825
4284.554    0.9226    0.9064
4284.579    0.9292    0.9114
4284.605    0.8980    0.8640
4284.630    0.7900    0.7603
4284.655    0.6462    0.6405
4284.680    0.5640    0.5737
4284.705    0.5879    0.5977
4284.730    0.6700    0.6767
4284.756    0.7291    0.7335
4284.781    0.7070    0.7161
4284.806    0.6415    0.6504
4284.831    0.5910    0.5999
4284.856    0.6015    0.6104
4284.881    0.6694    0.6705
4284.907    0.7316    0.7218
4284.932    0.6998    0.7005
4284.957    0.5947    0.6073
4284.982    0.4858    0.4974
4285.007    0.4437    0.4369
4285.032    0.4821    0.4587
4285.058    0.5818    0.5585
4285.083    0.6909    0.6888
4285.108    0.7952    0.8028
4285.133    0.8666    0.8686
4285.158    0.8786    0.8902
4285.183    0.8804    0.8974
4285.209    0.8937    0.9135
4285.234    0.9064    0.9320
# 042333  54  4283.907  4285.241
4283.907    0.9371    0.9727
4283.933    0.9313    0.9636
4283.958    0.9177    0.9380
4283.983    0.8919    0.8876
4284.008    0.8268    0.8138
4284.033    0.7401    0.7349
4284.058    0.6733    0.6798
4284.084    0.6545    0.6631
4284.109    0.6628    0.6640
4284.134    0.6465    0.6400
4284.159    0.5796    0.5715
4284.184    0.4915    0.4836
4284.209    0.4315    0.4254
4284.235    0.4323    0.4354
4284.260    0.5120    0.5151
4284.285    0.6337    0.6310
4284.310    0.7413    0.7320
4284.335    0.7874    0.7754
4284.360    0.7551    0.7547
4284.386    0.7006    0.7062
4284.411    0.6783    0.6861
4284.436    0.7147    0.7138
4284.461    0.7820    0.7677
4284.486    0.8379    0.8173
4284.511    0.8662    0.8527
4284.537    0.8855    0.8790
4284.562    0.9012    0.8882
4284.587    0.8819    0.8614
4284.612    0.8097    0.7854
4284.637    0.6971    0.6767
4284.662    0.5853    0.5832
4284.688    0.5390    0.5521
4284.713    0.5761    0.5903
4284.738    0.6377    0.6509
4284.763    0.6728    0.6797
4284.788    0.6519    0.6587
4284.813    0.6037    0.6167
4284.839    0.5857    0.5977
4284.864    0.6190    0.6207
4284.889    0.6555    0.6580
4284.914    0.6593    0.6628
4284.939    0.6059    0.6104
4284.964    0.5099    0.5214
4284.989    0.4484    0.4461
4285.015    0.4420    0.4288
4285.040    0.4961    0.4834
4285.065    0.6031    0.5879
4285.090    0.7112    0.7037
4285.115    0.7938    0.7940
4285.140    0.8424    0.8435
4285.166    0.8606    0.8644
4285.191    0.8696    0.8790
4285.216    0.8821    0.8972
4285.241    0.8843    0.9072
# 042575  54  4283.905  4285.239
4283.905    0.9378    0.9723
4283.931    0.9373    0.9669
4283.956    0.9352    0.9430
4283.981    0.8991    0.8867
4284.006    0.8156    0.7960
4284.031    0.6994    0.6961
4284.056    0.6204    0.6346
4284.081    0.6302    0.6387
4284.107    0.6817    0.6733
4284.132    0.6728    0.6581
4284.157    0.5749    0.5655
4284.182    0.4519    0.4436
4284.207    0.3682    0.3664
4284.232    0.3776    0.3772
4284.258    0.4690    0.4818
4284.283    0.6252    0.6308
4284.308    0.7475    0.7575
4284.333    0.7730    0.8006
4284.358    0.7504    0.7509
4284.383    0.6647    0.6705
4284.409    0.6418    0.6457
4284.434    0.7155    0.7016
4284.459    0.8100    0.7800
4284.484    0.8539    0.8304
4284.509    0.8648    0.8578
4284.534    0.8798    0.8851
4284.560    0.9177    0.9043
4284.585    0.9118    0.8782
4284.610    0.8215    0.7825
4284.635    0.6551    0.6375
4284.660    0.5110    0.5157
4284.685    0.4782    0.4898
4284.711    0.5528    0.5652
4284.736    0.6510    0.6560
4284.761    0.6742    0.6808
4284.786    0.6074    0.6255
4284.811    0.5306    0.5494
4284.836    0.5237    0.5246
4284.861    0.5808    0.5727
4284.887    0.6564    0.6494
4284.912    0.6711    0.6687
4284.937    0.5860    0.5966
4284.962    0.4593    0.4737
4284.987    0.3788    0.3783
4285.012    0.3805    0.3622
4285.038    0.4551    0.4366
4285.063    0.5782    0.5681
4285.088    0.7115    0.7088
4285.113    0.8032    0.8070
4285.138    0.8397    0.8441
4285.163    0.8428    0.8472
4285.189    0.8490    0.8598
4285.214    0.8726    0.8913
4285.239    0.8884    0.9137
# 043297  54  4283.907  4285.241
4283.907    0.9270    0.9707
4283.932    0.9296    0.9609
4283.957    0.9202    0.9285
4283.982    0.8626    0.8614
4284.008    0.7714    0.7591
4284.033    0.6628    0.6631
4284.058    0.6084    0.6162
4284.083    0.6239    0.6302
4284.108    0.6604    0.6561
4284.133    0.6381    0.6268
4284.159    0.5393    0.5266
4284.184    0.4268    0.4211
4284.209    0.3771    0.3724
4284.234    0.4122    0.4108
4284.259    0.5180    0.5252
4284.284    0.6679    0.6676
4284.310    0.7754    0.7734
4284.335    0.7918    0.7860
4284.360    0.7268    0.7224
4284.385    0.6384    0.6542
4284.410    0.6474    0.6518
4284.435    0.7382    0.7158
4284.461    0.8134    0.7927
4284.486    0.8517    0.8387
4284.511    0.8722    0.8674
4284.536    0.9047    0.8933
4284.561    0.9209    0.9012
4284.586    0.8770    0.8584
4284.611    0.7716    0.7504
4284.637    0.6236    0.6048
4284.662    0.5028    0.5083
4284.687    0.4908    0.5092
4284.712    0.5739    0.5879
4284.737    0.6619    0.6651
4284.762    0.6659    0.6747
4284.788    0.6010    0.6160
4284.813    0.5405    0.5568
4284.838    0.5460    0.5535
4284.863    0.6091    0.6090
4284.888    0.6673    0.6679
4284.913    0.6551    0.6634
4284.939    0.5662    0.5739
4284.964    0.4536    0.4581
4284.989    0.3867    0.3849
4285.014    0.4104    0.3929
4285.039    0.4998    0.4795
4285.064    0.6214    0.6119
4285.090    0.7410    0.7449
4285.115    0.8188    0.8243
4285.140    0.8496    0.8506
4285.165    0.8498    0.8559
4285.190    0.8702    0.8728
4285.215    0.8904    0.9009
4285.241    0.8941    0.9124
# 043557  54  4283.907  4285.241
4283.907    0.9561    0.9799
4283.932    0.9548    0.9727
4283.957    0.9443    0.9521
4283.983    0.9192    0.9099
4284.008    0.8562    0.8509
4284.033    0.7914    0.7901
4284.058    0.7456    0.7495
4284.083    0.7251    0.7352
4284.108    0.7190    0.7213
4284.134    0.6816    0.6687
4284.159    0.5865    0.5741
4284.184    0.4757    0.4727
4284.209    0.4119    0.4152
4284.234    0.4279    0.4331
4284.259    0.5186    0.5226
4284.285    0.6409    0.6521
4284.310    0.7492    0.7567
4284.335    0.7993    0.8011
4284.360    0.7804    0.7856
4284.385    0.7434    0.7501
4284.410    0.7403    0.7417
4284.436    0.7818    0.7754
4284.461    0.8422    0.8236
4284.486    0.8853    0.8624
4284.511    0.9072    0.8882
4284.536    0.9162    0.9059
4284.561    0.9143    0.9076
4284.587    0.8876    0.8714
4284.612    0.8111    0.7903
4284.637    0.7040    0.6858
4284.662    0.6055    0.6063
4284.687    0.5796    0.5917
4284.712    0.6285    0.6345
4284.738    0.6822    0.6847
4284.763    0.6828    0.6883
4284.788    0.6323    0.6445
4284.813    0.5853    0.5936
4284.838    0.5814    0.5810
4284.863    0.6203    0.6160
4284.889    0.6736    0.6647
4284.914    0.6734    0.6711
4284.939    0.6091    0.6159
4284.964    0.5162    0.5259
4284.989    0.4513    0.4544
4285.014    0.4547    0.4435
4285.039    0.5214    0.5029
4285.065    0.6318    0.6159
4285.090    0.7347    0.7328
4285.115    0.8123    0.8219
4285.140    0.8594    0.8704
4285.165    0.8835    0.8917
4285.190    0.8956    0.9059
4285.216    0.9020    0.9198
4285.241    0.9007    0.9190
# 043726  54  4283.901  4285.234
4283.901    0.9348    0.9723
4283.926    0.9382    0.9716
4283.951    0.9298    0.9598
4283.976    0.9166    0.9241
4284.001    0.8682    0.8523
4284.026    0.7647    0.7509
4284.052    0.6575    0.6540
4284.077    0.6081    0.6174
4284.102    0.6321    0.6406
4284.127    0.6682    0.6624
4284.152    0.6298    0.6165
4284.177    0.5117    0.5066
4284.203    0.3987    0.3951
4284.228    0.3578    0.3563
4284.253    0.4109    0.4091
4284.278    0.5338    0.5364
4284.303    0.6750    0.6841
4284.328    0.7802    0.7809
4284.354    0.7958    0.7809
4284.379    0.7153    0.7079
4284.404    0.6345    0.6460
4284.429    0.6522    0.6602
4284.454    0.7485    0.7343
4284.479    0.8354    0.8052
4284.505    0.8682    0.8459
4284.530    0.8853    0.8722
4284.555    0.9047    0.8968
4284.580    0.9095    0.8964
4284.605    0.8628    0.8360
4284.630    0.7372    0.7086
4284.655    0.5764    0.5618
4284.681    0.4688    0.4769
4284.706    0.4883    0.5062
4284.731    0.5965    0.6013
4284.756    0.6713    0.6703
4284.781    0.6460    0.6561
4284.806    0.5638    0.5821
4284.832    0.5071    0.5204
4284.857    0.5222    0.5310
4284.882    0.6010    0.5992
4284.907    0.6571    0.6575
4284.932    0.6321    0.6386
4284.957    0.5281    0.5386
4284.983    0.4098    0.4167
4285.008    0.3620    0.3544
4285.033    0.3988    0.3775
4285.058    0.4997    0.4774
4285.083    0.6256    0.6179
4285.108    0.7401    0.7444
4285.134    0.8026    0.8158
4285.159    0.8207    0.8293
4285.184    0.8222    0.8318
4285.209    0.8459    0.8566
4285.234    0.8604    0.8931
# 044324  54  4283.900  4285.234
4283.900    0.9678    0.9838
4283.925    0.9603    0.9808
4283.951    0.9674    0.9687
4283.976    0.9484    0.9399
4284.001    0.9078    0.8910
4284.026    0.8441    0.8316
4284.051    0.7865    0.7845
4284.076    0.7561    0.7674
4284.102    0.7540    0.7652
4284.127    0.7413    0.7345
4284.152    0.6631    0.6503
4284.177    0.5409    0.5372
4284.202    0.4512    0.4523
4284.227    0.4425    0.4410
4284.253    0.5165    0.5157
4284.278    0.6412    0.6400
4284.303    0.7411    0.7616
4284.328    0.8089    0.8299
4284.353    0.8354    0.8270
4284.378    0.7858    0.7823
4284.404    0.7478    0.7511
4284.429    0.7658    0.7688
4284.454    0.8249    0.8158
4284.479    0.8730    0.8572
4284.504    0.8849    0.8827
4284.529    0.9003    0.9030
4284.555    0.9156    0.9194
4284.580    0.9290    0.9103
4284.605    0.8841    0.8545
4284.630    0.7761    0.7549
4284.655    0.6543    0.6536
4284.680    0.5921    0.6077
4284.706    0.6310    0.6411
4284.731    0.7026    0.7089
4284.756    0.7437    0.7466
4284.781    0.7188    0.7248
4284.806    0.6592    0.6702
4284.831    0.6193    0.6361
4284.857    0.6474    0.6555
4284.882    0.7135    0.7071
4284.907    0.7428    0.7367
4284.932    0.7000    0.7027
4284.957    0.6019    0.6131
4284.982    0.5112    0.5196
4285.008    0.4876    0.4775
4285.033    0.5324    0.5137
4285.058    0.6317    0.6105
4285.083    0.7428    0.7291
4285.108    0.8217    0.8274
4285.133    0.8712    0.8829
4285.158    0.8995    0.9036
4285.184    0.9055    0.9135
4285.209    0.9236    0.9275
4285.234    0.9294    0.9386
# 044997  54  4283.900  4285.234
4283.900    0.9478    0.9721
4283.926    0.9594    0.9730
4283.951    0.9524    0.9647
4283.976    0.9356    0.9350
4284.001    0.8931    0.8722
4284.026    0.7978    0.7800
4284.051    0.7018    0.6928
4284.077    0.6449    0.6575
4284.102    0.6808    0.6855
4284.127    0.7158    0.7125
4284.152    0.6693    0.6654
4284.177    0.5502    0.5440
4284.202    0.4243    0.4195
4284.228    0.3639    0.3640
4284.253    0.4069    0.4113
4284.278    0.5357    0.5408
4284.303    0.6853    0.6958
4284.328    0.7818    0.8020
4284.353    0.8061    0.8097
4284.379    0.7376    0.7305
4284.404    0.6488    0.6572
4284.429    0.6656    0.6665
4284.454    0.7619    0.7461
4284.479    0.8387    0.8224
4284.504    0.8686    0.8608
4284.530    0.8833    0.8843
4284.555    0.9143    0.9095
4284.580    0.9290    0.9183
4284.605    0.8890    0.8750
4284.630    0.7858    0.7631
4284.655    0.6269    0.6169
4284.681    0.5079    0.5172
4284.706    0.5212    0.5332
4284.731    0.6268    0.6266
4284.756    0.7075    0.7018
4284.781    0.6918    0.6910
4284.806    0.5962    0.6112
4284.832    0.5261    0.5383
4284.857    0.5440    0.5431
4284.882    0.6180    0.6166
4284.907    0.6941    0.6882
4284.932    0.6792    0.6800
4284.957    0.5635    0.5784
4284.983    0.4376    0.4443
4285.008    0.3772    0.3717
4285.033    0.4081    0.3907
4285.058    0.5076    0.4914
4285.083    0.6414    0.6358
4285.108    0.7677    0.7693
4285.134    0.8352    0.8496
4285.159    0.8464    0.8688
4285.184    0.8684    0.8700
4285.209    0.8941    0.8878
4285.234    0.8972    0.9164
# 045325  54  4283.907  4285.241
4283.907    0.9467    0.9761
4283.932    0.9373    0.9687
4283.957    0.9376    0.9473
4283.983    0.9061    0.9016
4284.008    0.8502    0.8354
4284.033    0.7690    0.7645
4284.058    0.7084    0.7153
4284.083    0.6947    0.7003
4284.108    0.6920    0.6981
4284.134    0.6725    0.6648
4284.159    0.5950    0.5844
4284.184    0.4928    0.4854
4284.209    0.4190    0.4197
4284.234    0.4206    0.4250
4284.259    0.5064    0.5041
4284.285    0.6346    0.6298
4284.310    0.7175    0.7377
4284.335    0.7631    0.7870
4284.360    0.7786    0.7698
4284.385    0.7276    0.7241
4284.410    0.6955    0.7026
4284.436    0.7281    0.7300
4284.461    0.8028    0.7816
4284.486    0.8525    0.8272
4284.511    0.8702    0.8588
4284.536    0.8939    0.8827
4284.561    0.9110    0.8931
4284.587    0.8902    0.8664
4284.612    0.8188    0.7894
4284.637    0.7040    0.6789
4284.662    0.5833    0.5849
4284.687    0.5435    0.5567
4284.712    0.5830    0.5980
4284.738    0.6564    0.6630
4284.763    0.6856    0.6872
4284.788    0.6516    0.6577
4284.813    0.6019    0.6081
4284.838    0.5727    0.5869
4284.863    0.6080    0.6135
4284.889    0.6602    0.6624
4284.914    0.6809    0.6775
4284.939    0.6323    0.6314
4284.964    0.5295    0.5420
4284.989    0.4550    0.4600
4285.014    0.4437    0.4333
4285.040    0.5040    0.4821
4285.065    0.6055    0.5847
4285.090    0.7171    0.7016
4285.115    0.7938    0.7930
4285.140    0.8416    0.8416
4285.165    0.8523    0.8604
4285.191    0.8580    0.8754
4285.216    0.8732    0.8956
4285.241    0.8702    0.9080
# 046903  54  4283.901  4285.234
4283.901    0.9609    0.9795
4283.926    0.9663    0.9775
4283.951    0.9609    0.9667
4283.976    0.9415    0.9371
4284.001    0.8937    0.8823
4284.026    0.8213    0.8093
4284.052    0.7410    0.7427
4284.077    0.7006    0.7158
4284.102    0.7166    0.7201
4284.127    0.7219    0.7110
4284.152    0.6598    0.6471
4284.177    0.5409    0.5377
4284.203    0.4349    0.4342
4284.228    0.3983    0.4008
4284.253    0.4512    0.4527
4284.278    0.5828    0.5708
4284.303    0.6888    0.7044
4284.328    0.7454    0.7938
4284.354    0.7890    0.8046
4284.379    0.7621    0.7570
4284.404    0.7084    0.7142
4284.429    0.7285    0.7233
4284.454    0.7965    0.7759
4284.479    0.8426    0.8299
4284.505    0.8778    0.8650
4284.530    0.8931    0.8884
4284.555    0.9122    0.9074
4284.580    0.9158    0.9041
4284.605    0.8748    0.8521
4284.630    0.7688    0.7473
4284.656    0.6369    0.6239
4284.681    0.5499    0.5572
4284.706    0.5625    0.5762
4284.731    0.6428    0.6482
4284.756    0.7045    0.7011
4284.781    0.6853    0.6898
4284.807    0.6163    0.6283
4284.832    0.5712    0.5813
4284.857    0.5868    0.5901
4284.882    0.6512    0.6448
4284.907    0.7045    0.6902
4284.932    0.6817    0.6728
4284.957    0.5745    0.5878
4284.983    0.4734    0.4810
4285.008    0.4251    0.4237
4285.033    0.4587    0.4437
4285.058    0.5500    0.5343
4285.083    0.6647    0.6605
4285.108    0.7750    0.7761
4285.134    0.8391    0.8498
4285.159    0.8718    0.8766
4285.184    0.8788    0.8872
4285.209    0.8913    0.9032
4285.234    0.9028    0.9211
# 049580  54  4283.909  4285.243
4283.909    0.9515    0.9775
4283.934    0.9456    0.9703
4283.959    0.9322    0.9471
4283.984    0.9024    0.9001
4284.009    0.8354    0.8316
4284.035    0.7644    0.7610
4284.060    0.7142    0.7254
4284.085    0.7226    0.7281
4284.110    0.7384    0.7323
4284.135    0.6994    0.6874
4284.160    0.5936    0.5845
4284.186    0.4718    0.4669
4284.211    0.4088    0.4073
4284.236    0.4353    0.4343
4284.261    0.5479    0.5391
4284.286    0.6733    0.6761
4284.311    0.7249    0.7827
4284.337    0.8196    0.8132
4284.362    0.7847    0.7709
4284.387    0.7081    0.7148
4284.412    0.6984    0.7062
4284.437    0.7579    0.7527
4284.462    0.8447    0.8125
4284.488    0.8760    0.8539
4284.513    0.8808    0.8790
4284.538    0.9131    0.9016
4284.563    0.9300    0.9108
4284.588    0.9179    0.8792
4284.613    0.8310    0.7916
4284.639    0.6939    0.6676
4284.664    0.5739    0.5806
4284.689    0.5490    0.5762
4284.714    0.6307    0.6408
4284.739    0.7040    0.7057
4284.764    0.7011    0.7109
4284.790    0.6427    0.6537
4284.815    0.5773    0.5939
4284.840    0.5690    0.5845
4284.865    0.6265    0.6327
4284.890    0.6960    0.6912
4284.915    0.6992    0.6978
4284.941    0.6162    0.6246
4284.966    0.5079    0.5165
4284.991    0.4380    0.4378
4285.016    0.4474    0.4333
4285.041    0.5331    0.5070
4285.066    0.6545    0.6294
4285.092    0.7589    0.7575
4285.117    0.8402    0.8408
4285.142    0.8762    0.8762
4285.167    0.8780    0.8867
4285.192    0.8833    0.8999
4285.217    0.8968    0.9194
4285.243    0.8995    0.9258
# 049586  53  4283.924  4285.233
4283.924    0.9139    0.9636
4283.949    0.9099    0.9462
4283.974    0.8964    0.9018
4284.000    0.8270    0.8194
4284.025    0.7228    0.7196
4284.050    0.6372    0.6380
4284.075    0.6005    0.6102
4284.100    0.6230    0.6291
4284.125    0.6509    0.6405
4284.151    0.6081    0.5909
4284.176    0.4987    0.4935
4284.201    0.4064    0.4047
4284.226    0.3771    0.3791
4284.251    0.4429    0.4367
4284.276    0.5631    0.5568
4284.302    0.6801    0.6894
4284.327    0.7454    0.7600
4284.352    0.7610    0.7439
4284.377    0.6662    0.6730
4284.402    0.6116    0.6213
4284.427    0.6418    0.6389
4284.453    0.7273    0.7109
4284.478    0.8030    0.7795
4284.503    0.8429    0.8241
4284.528    0.8680    0.8564
4284.553    0.8904    0.8800
4284.578    0.8894    0.8726
4284.604    0.8304    0.8015
4284.629    0.7115    0.6759
4284.654    0.5583    0.5466
4284.679    0.4701    0.4834
4284.704    0.4934    0.5149
4284.729    0.5899    0.5984
4284.755    0.6586    0.6575
4284.780    0.6397    0.6433
4284.805    0.5670    0.5840
4284.830    0.5305    0.5409
4284.855    0.5482    0.5542
4284.880    0.6030    0.6086
4284.905    0.6446    0.6455
4284.931    0.6031    0.6115
4284.956    0.5055    0.5149
4284.981    0.4098    0.4128
4285.006    0.3739    0.3643
4285.031    0.4122    0.3953
4285.056    0.5152    0.4952
4285.082    0.6362    0.6315
4285.107    0.7371    0.7427
4285.132    0.7967    0.8015
4285.157    0.8171    0.8162
4285.182    0.8183    0.8239
4285.207    0.8373    0.8502
4285.233    0.8447    0.8837
# 049728  54  4283.902  4285.236
4283.902    0.9557    0.9815
4283.927    0.9621    0.9808
4283.952    0.9605    0.9716
4283.977    0.9324    0.9438
4284.003    0.8892    0.8851
4284.028    0.8179    0.8067
4284.053    0.7377    0.7384
4284.078    0.7060    0.7158
4284.103    0.7286    0.7330
4284.128    0.7394    0.7295
4284.154    0.6593    0.6479
4284.179    0.5223    0.5159
4284.204    0.4107    0.4054
4284.229    0.3749    0.3750
4284.254    0.4341    0.4410
4284.279    0.5740    0.5789
4284.305    0.7300    0.7350
4284.330    0.8264    0.8270
4284.355    0.8426    0.8276
4284.380    0.7663    0.7651
4284.405    0.7019    0.7161
4284.430    0.7377    0.7352
4284.456    0.8140    0.8019
4284.481    0.8706    0.8529
4284.506    0.8970    0.8768
4284.531    0.9080    0.8964
4284.556    0.9292    0.9185
4284.581    0.9337    0.9194
4284.607    0.8825    0.8622
4284.632    0.7698    0.7444
4284.657    0.6209    0.6115
4284.682    0.5330    0.5431
4284.707    0.5657    0.5784
4284.732    0.6628    0.6690
4284.758    0.7124    0.7248
4284.783    0.6766    0.6925
4284.808    0.5968    0.6102
4284.833    0.5424    0.5541
4284.858    0.5689    0.5732
4284.883    0.6572    0.6488
4284.909    0.7142    0.7088
4284.934    0.6773    0.6809
4284.959    0.5635    0.5729
4284.984    0.4457    0.4544
4285.009    0.4038    0.3970
4285.034    0.4524    0.4284
4285.060    0.5603    0.5406
4285.085    0.6852    0.6823
4285.110    0.7927    0.8037
4285.135    0.8537    0.8698
4285.160    0.8802    0.8874
4285.185    0.8890    0.8927
4285.211    0.9014    0.9114
4285.236    0.9169    0.9324
# 049756  54  4283.908  4285.242
4283.908    0.9386    0.9766
4283.933    0.9389    0.9714
4283.958    0.9211    0.9495
4283.983    0.9066    0.8987
4284.008    0.8285    0.8166
4284.034    0.7246    0.7223
4284.059    0.6659    0.6677
4284.084    0.6665    0.6716
4284.109    0.6898    0.6963
4284.134    0.6817    0.6722
4284.159    0.5830    0.5741
4284.185    0.4532    0.4461
4284.210    0.3723    0.3717
4284.235    0.3823    0.3870
4284.260    0.4911    0.4901
4284.285    0.6406    0.6390
4284.310    0.7427    0.7654
4284.336    0.8070    0.8098
4284.361    0.7661    0.7633
4284.386    0.6844    0.6909
4284.411    0.6618    0.6710
4284.436    0.7316    0.7214
4284.461    0.8238    0.7903
4284.487    0.8652    0.8343
4284.512    0.8742    0.8586
4284.537    0.8966    0.8857
4284.562    0.9243    0.9039
4284.587    0.9099    0.8774
4284.612    0.8170    0.7820
4284.638    0.6527    0.6349
4284.663    0.5229    0.5236
4284.688    0.4974    0.5107
4284.713    0.5766    0.5886
4284.738    0.6738    0.6756
4284.763    0.6885    0.6926
4284.789    0.6177    0.6289
4284.814    0.5364    0.5531
4284.839    0.5269    0.5332
4284.864    0.5886    0.5856
4284.889    0.6621    0.6605
4284.914    0.6814    0.6822
4284.940    0.6062    0.6101
4284.965    0.4803    0.4898
4284.990    0.3937    0.3955
4285.015    0.3926    0.3791
4285.040    0.4713    0.4485
4285.065    0.5916    0.5774
4285.091    0.7155    0.7208
4285.116    0.8061    0.8145
4285.141    0.8472    0.8486
4285.166    0.8496    0.8519
4285.191    0.8521    0.8650
4285.216    0.8698    0.8958
4285.242    0.8804    0.9171
# 050505  54  4283.908  4285.242
4283.908    0.9504    0.9795
4283.933    0.9576    0.9781
4283.958    0.9570    0.9647
4283.983    0.9313    0.9279
4284.009    0.8734    0.8574
4284.034    0.7809    0.7734
4284.059    0.7037    0.7135
4284.084    0.7015    0.7102
4284.109    0.7376    0.7379
4284.134    0.7357    0.7221
4284.160    0.6381    0.6165
4284.185    0.4867    0.4745
4284.210    0.3772    0.3740
4284.235    0.3609    0.3662
4284.260    0.4506    0.4573
4284.285    0.6058    0.6116
4284.311    0.7446    0.7649
4284.336    0.8084    0.8350
4284.361    0.8121    0.8080
4284.386    0.7318    0.7337
4284.411    0.6912    0.7003
4284.436    0.7537    0.7463
4284.462    0.8562    0.8245
4284.487    0.8968    0.8706
4284.512    0.9041    0.8904
4284.537    0.9143    0.9101
4284.562    0.9341    0.9283
4284.587    0.9313    0.9147
4284.613    0.8620    0.8350
4284.638    0.7239    0.7000
4284.663    0.5720    0.5704
4284.688    0.5159    0.5281
4284.713    0.5872    0.5905
4284.738    0.6707    0.6836
4284.764    0.6789    0.7132
4284.789    0.6268    0.6504
4284.814    0.5446    0.5581
4284.839    0.5079    0.5180
4284.864    0.5711    0.5643
4284.889    0.6747    0.6542
4284.915    0.7168    0.7010
4284.940    0.6448    0.6437
4284.965    0.5045    0.5163
4284.990    0.3958    0.4043
4285.015    0.3819    0.3717
4285.040    0.4554    0.4305
4285.066    0.5802    0.5636
4285.091    0.7135    0.7120
4285.116    0.8145    0.8255
4285.141    0.8682    0.8774
4285.166    0.8800    0.8867
4285.191    0.8898    0.8941
4285.217    0.9053    0.9173
4285.242    0.9135    0.9339
# 051178  54  4283.907  4285.241
4283.907    0.9854    0.9870
4283.932    0.9804    0.9842
4283.957    0.9874    0.9725
4283.982    0.9623    0.9438
4284.007    0.9105    0.8968
4284.033    0.8435    0.8431
4284.058    0.8080    0.8141
4284.083    0.8123    0.8166
4284.108    0.8177    0.8164
4284.133    0.7651    0.7589
4284.158    0.6390    0.6321
4284.184    0.4942    0.4860
4284.209    0.4086    0.4063
4284.234    0.4225    0.4254
4284.259    0.5311    0.5360
4284.284    0.6836    0.6902
4284.309    0.8089    0.8194
4284.335    0.8684    0.8726
4284.360    0.8453    0.8431
4284.385    0.7876    0.7880
4284.410    0.7770    0.7745
4284.435    0.8219    0.8170
4284.460    0.8674    0.8696
4284.486    0.8806    0.8972
4284.511    0.8790    0.9099
4284.536    0.9072    0.9281
4284.561    0.9504    0.9430
4284.586    0.9543    0.9279
4284.611    0.8915    0.8608
4284.637    0.7665    0.7478
4284.662    0.6488    0.6554
4284.687    0.6204    0.6415
4284.712    0.6994    0.7032
4284.737    0.7621    0.7688
4284.762    0.7437    0.7682
4284.788    0.6833    0.6939
4284.813    0.5980    0.6135
4284.838    0.5824    0.5932
4284.863    0.6480    0.6486
4284.888    0.7352    0.7279
4284.913    0.7527    0.7525
4284.939    0.6725    0.6800
4284.964    0.5473    0.5572
4284.989    0.4652    0.4633
4285.014    0.4647    0.4515
4285.039    0.5416    0.5250
4285.064    0.6758    0.6522
4285.090    0.7993    0.7890
4285.115    0.8790    0.8808
4285.140    0.9139    0.9217
4285.165    0.9335    0.9324
4285.190    0.9391    0.9402
4285.215    0.9596    0.9526
4285.241    0.9583    0.9554
# 053721  54  4283.908  4285.242
4283.908    0.9510    0.9799
4283.933    0.9465    0.9750
4283.958    0.9406    0.9572
4283.984    0.9110    0.9154
4284.009    0.8616    0.8504
4284.034    0.7798    0.7770
4284.059    0.7241    0.7244
4284.084    0.7005    0.7094
4284.109    0.7066    0.7093
4284.135    0.6817    0.6739
4284.160    0.5940    0.5859
4284.185    0.4803    0.4789
4284.210    0.4079    0.4103
4284.235    0.4205    0.4190
4284.260    0.5087    0.5061
4284.286    0.6365    0.6415
4284.311    0.7499    0.7556
4284.336    0.7914    0.8046
4284.361    0.7777    0.7814
4284.386    0.7251    0.7288
4284.411    0.7010    0.7063
4284.437    0.7423    0.7376
4284.462    0.8126    0.7907
4284.487    0.8626    0.8327
4284.512    0.8806    0.8608
4284.537    0.8974    0.8853
4284.562    0.9162    0.9003
4284.588    0.8993    0.8774
4284.613    0.8293    0.7997
4284.638    0.7097    0.6845
4284.663    0.5903    0.5880
4284.688    0.5508    0.5640
4284.713    0.6041    0.6145
4284.739    0.6811    0.6853
4284.764    0.7071    0.7063
4284.789    0.6619    0.6668
4284.814    0.5968    0.6084
4284.839    0.5780    0.5857
4284.864    0.6166    0.6180
4284.890    0.6769    0.6742
4284.915    0.6928    0.6904
4284.940    0.6355    0.6372
4284.965    0.5294    0.5388
4284.990    0.4498    0.4533
4285.015    0.4404    0.4302
4285.041    0.5041    0.4872
4285.066    0.6077    0.5984
4285.091    0.7246    0.7219
4285.116    0.8093    0.8160
4285.141    0.8533    0.8636
4285.166    0.8696    0.8800
4285.192    0.8774    0.8931
4285.217    0.8960    0.9120
4285.242    0.9016    0.9226
# 054375  54  4283.900  4285.234
4283.900    0.9438    0.9748
4283.926    0.9333    0.9687
4283.951    0.9305    0.9517
4283.976    0.9164    0.9162
4284.001    0.8704    0.8604
4284.026    0.8078    0.7936
4284.051    0.7447    0.7359
4284.077    0.7003    0.7026
4284.102    0.6805    0.6912
4284.127    0.6671    0.6727
4284.152    0.6233    0.6219
4284.177    0.5504    0.5430
4284.202    0.4716    0.4703
4284.228    0.4458    0.4440
4284.253    0.4874    0.4851
4284.278    0.5838    0.5772
4284.303    0.6864    0.6814
4284.328    0.7644    0.7544
4284.353    0.7852    0.7725
4284.379    0.7492    0.7459
4284.404    0.7109    0.7163
4284.429    0.7045    0.7161
4284.454    0.7511    0.7482
4284.479    0.8006    0.7921
4284.504    0.8439    0.8308
4284.530    0.8768    0.8612
4284.555    0.8802    0.8794
4284.580    0.8870    0.8750
4284.605    0.8561    0.8327
4284.630    0.7721    0.7527
4284.655    0.6702    0.6616
4284.681    0.5910    0.5995
4284.706    0.5849    0.5969
4284.731    0.6297    0.6356
4284.756    0.6773    0.6741
4284.781    0.6808    0.6789
4284.806    0.6521    0.6524
4284.832    0.6139    0.6242
4284.857    0.6093    0.6253
4284.882    0.6411    0.6524
4284.907    0.6707    0.6736
4284.932    0.6552    0.6558
4284.957    0.5860    0.5937
4284.983    0.5090    0.5143
4285.008    0.4775    0.4683
4285.033    0.4900    0.4810
4285.058    0.5632    0.5514
4285.083    0.6554    0.6542
4285.108    0.7520    0.7542
4285.134    0.8241    0.8281
4285.159    0.8564    0.8664
4285.184    0.8796    0.8859
4285.209    0.9001    0.9007
4285.234    0.8964    0.9108
# 055459  54  4283.901  4285.234
4283.901    0.9473    0.9752
4283.926    0.9465    0.9719
4283.951    0.9434    0.9565
4283.976    0.9196    0.9192
4284.001    0.8600    0.8547
4284.026    0.7820    0.7757
4284.052    0.7084    0.7109
4284.077    0.6809    0.6910
4284.102    0.6944    0.6986
4284.127    0.6917    0.6838
4284.152    0.6263    0.6112
4284.177    0.5071    0.5012
4284.203    0.4094    0.4094
4284.228    0.3917    0.3938
4284.253    0.4604    0.4623
4284.278    0.5916    0.5880
4284.303    0.7166    0.7152
4284.328    0.7477    0.7847
4284.354    0.7432    0.7707
4284.379    0.7194    0.7097
4284.404    0.6671    0.6711
4284.429    0.6987    0.6941
4284.454    0.7779    0.7567
4284.479    0.8412    0.8140
4284.505    0.8770    0.8515
4284.530    0.8865    0.8782
4284.555    0.9053    0.8966
4284.580    0.9059    0.8839
4284.605    0.8441    0.8151
4284.630    0.7285    0.6961
4284.655    0.5906    0.5780
4284.681    0.5172    0.5255
4284.706    0.5435    0.5644
4284.731    0.6353    0.6424
4284.756    0.6863    0.6860
4284.781    0.6564    0.6613
4284.806    0.5849    0.5992
4284.832    0.5495    0.5595
4284.857    0.5746    0.5810
4284.882    0.6440    0.6396
4284.907    0.6806    0.6753
4284.932    0.6443    0.6418
4284.957    0.5390    0.5473
4284.983    0.4361    0.4444
4285.008    0.4068    0.4007
4285.033    0.4538    0.4360
4285.058    0.5576    0.5378
4285.083    0.6778    0.6667
4285.108    0.7770    0.7746
4285.134    0.8274    0.8344
4285.159    0.8482    0.8515
4285.184    0.8441    0.8620
4285.209    0.8588    0.8843
4285.234    0.8706    0.9066
# 055868  54  4283.900  4285.234
4283.900    0.9692    0.9840
4283.926    0.9811    0.9829
4283.951    0.9757    0.9734
4283.976    0.9609    0.9473
4284.001    0.9133    0.8989
4284.026    0.8517    0.8370
4284.051    0.7811    0.7889
4284.077    0.7695    0.7791
4284.102    0.7869    0.7909
4284.127    0.7823    0.7670
4284.152    0.6823    0.6722
4284.177    0.5358    0.5381
4284.202    0.4376    0.4366
4284.228    0.4251    0.4223
4284.253    0.5038    0.5048
4284.278    0.6446    0.6461
4284.303    0.7647    0.7825
4284.328    0.8533    0.8539
4284.353    0.8466    0.8404
4284.379    0.7746    0.7759
4284.404    0.7360    0.7403
4284.429    0.7745    0.7704
4284.454    0.8416    0.8333
4284.479    0.8746    0.8784
4284.504    0.8810    0.8995
4284.530    0.8966    0.9179
4284.555    0.9326    0.9358
4284.580    0.9447    0.9307
4284.605    0.8995    0.8764
4284.630    0.7890    0.7704
4284.655    0.6543    0.6578
4284.681    0.5932    0.6088
4284.706    0.6419    0.6533
4284.731    0.7382    0.7333
4284.756    0.7729    0.7691
4284.781    0.7208    0.7293
4284.806    0.6349    0.6530
4284.832    0.6038    0.6093
4284.857    0.6400    0.6390
4284.882    0.7099    0.7099
4284.907    0.7473    0.7501
4284.932    0.6976    0.7063
4284.957    0.5786    0.5944
4284.983    0.4845    0.4828
4285.008    0.4589    0.4467
4285.033    0.5133    0.4973
4285.058    0.6177    0.6115
4285.083    0.7401    0.7442
4285.108    0.8428    0.8490
4285.134    0.9022    0.9043
4285.159    0.9181    0.9185
4285.184    0.9333    0.9247
4285.209    0.9499    0.9384
4285.234    0.9537    0.9499
# 059589  54  4283.909  4285.243
4283.909    0.9524    0.9775
4283.934    0.9598    0.9732
4283.959    0.9508    0.9537
4283.984    0.9226    0.9078
4284.010    0.8521    0.8308
4284.035    0.7623    0.7518
4284.060    0.7034    0.7071
4284.085    0.7075    0.7153
4284.110    0.7377    0.7393
4284.135    0.7101    0.7107
4284.161    0.6039    0.5980
4284.186    0.4670    0.4605
4284.211    0.3734    0.3705
4284.236    0.3677    0.3734
4284.261    0.4633    0.4710
4284.286    0.6136    0.6240
4284.312    0.7556    0.7674
4284.337    0.8299    0.8253
4284.362    0.7963    0.7918
4284.387    0.7175    0.7221
4284.412    0.6902    0.6987
4284.437    0.7563    0.7473
4284.463    0.8404    0.8196
4284.488    0.8632    0.8604
4284.513    0.8831    0.8804
4284.538    0.8945    0.9024
4284.563    0.9211    0.9198
4284.588    0.9154    0.9012
4284.614    0.8429    0.8149
4284.639    0.6883    0.6805
4284.664    0.5550    0.5613
4284.689    0.5212    0.5310
4284.714    0.5929    0.5955
4284.739    0.6836    0.6790
4284.765    0.6958    0.6953
4284.790    0.6203    0.6279
4284.815    0.5304    0.5415
4284.840    0.5057    0.5118
4284.865    0.5678    0.5625
4284.890    0.6592    0.6449
4284.916    0.6781    0.6747
4284.941    0.5913    0.6041
4284.966    0.4636    0.4771
4284.991    0.3791    0.3779
4285.016    0.3774    0.3617
4285.041    0.4490    0.4333
4285.067    0.5774    0.5716
4285.092    0.7119    0.7173
4285.117    0.8065    0.8243
4285.142    0.8604    0.8720
4285.167    0.8813    0.8823
4285.192    0.8974    0.8927
4285.218    0.9150    0.9162
4285.243    0.9143    0.9290
# 059610  54  4283.901  4285.235
4283.901    0.9685    0.9829
4283.926    0.9669    0.9820
4283.951    0.9654    0.9754
4283.977    0.9438    0.9539
4284.002    0.9256    0.9116
4284.027    0.8600    0.8515
4284.052    0.7925    0.7940
4284.077    0.7547    0.7644
4284.102    0.7588    0.7628
4284.128    0.7534    0.7495
4284.153    0.6918    0.6811
4284.178    0.5739    0.5634
4284.203    0.4496    0.4508
4284.228    0.4024    0.4015
4284.253    0.4418    0.4414
4284.279    0.5492    0.5612
4284.304    0.6915    0.7011
4284.329    0.7829    0.8028
4284.354    0.8245    0.8270
4284.379    0.7930    0.7861
4284.404    0.7303    0.7382
4284.430    0.7340    0.7386
4284.455    0.7980    0.7860
4284.480    0.8586    0.8375
4284.505    0.8876    0.8692
4284.530    0.9028    0.8906
4284.555    0.9185    0.9116
4284.581    0.9294    0.9173
4284.606    0.9012    0.8792
4284.631    0.8147    0.7880
4284.656    0.6902    0.6731
4284.681    0.5927    0.5974
4284.706    0.5903    0.6039
4284.731    0.6676    0.6700
4284.757    0.7156    0.7264
4284.782    0.6917    0.7152
4284.807    0.6434    0.6513
4284.832    0.5804    0.5932
4284.857    0.5878    0.5913
4284.882    0.6564    0.6452
4284.908    0.7199    0.7031
4284.933    0.7047    0.6976
4284.958    0.6059    0.6179
4284.983    0.5003    0.5100
4285.008    0.4390    0.4399
4285.033    0.4644    0.4467
4285.059    0.5506    0.5335
4285.084    0.6680    0.6596
4285.109    0.7872    0.7805
4285.134    0.8525    0.8602
4285.159    0.8863    0.8943
4285.184    0.8898    0.9057
4285.210    0.9005    0.9190
4285.235    0.9133    0.9341
# 062175  54  4283.908  4285.242
4283.908    0.9135    0.9687
4283.933    0.9190    0.9629
4283.958    0.9105    0.9389
4283.984    0.8865    0.8817
4284.009    0.8160    0.7949
4284.034    0.7143    0.7006
4284.059    0.6350    0.6397
4284.084    0.6220    0.6349
4284.109    0.6560    0.6578
4284.135    0.6530    0.6446
4284.160    0.5749    0.5651
4284.185    0.4570    0.4557
4284.210    0.3828    0.3820
4284.235    0.3905    0.3881
4284.260    0.4787    0.4771
4284.286    0.6138    0.6190
4284.311    0.7403    0.7388
4284.336    0.7920    0.7845
4284.361    0.7514    0.7451
4284.386    0.6624    0.6708
4284.411    0.6212    0.6364
4284.437    0.6816    0.6733
4284.462    0.7713    0.7398
4284.487    0.8245    0.7907
4284.512    0.8402    0.8228
4284.537    0.8614    0.8541
4284.562    0.8904    0.8786
4284.588    0.8849    0.8620
4284.613    0.8065    0.7782
4284.638    0.6645    0.6443
4284.663    0.5288    0.5241
4284.688    0.4742    0.4858
4284.713    0.5355    0.5405
4284.739    0.6270    0.6307
4284.764    0.6633    0.6702
4284.789    0.6353    0.6378
4284.814    0.5618    0.5758
4284.839    0.5398    0.5482
4284.864    0.5830    0.5817
4284.890    0.6408    0.6445
4284.915    0.6613    0.6631
4284.940    0.6009    0.6030
4284.965    0.4811    0.4912
4284.990    0.3931    0.3954
4285.015    0.3825    0.3697
4285.041    0.4467    0.4320
4285.066    0.5651    0.5532
4285.091    0.6842    0.6868
4285.116    0.7670    0.7829
4285.141    0.8102    0.8217
4285.166    0.8232    0.8262
4285.192    0.8299    0.8377
4285.217    0.8535    0.8700
4285.242    0.8698    0.8987
# 062816  54  4283.901  4285.235
4283.901    0.9482    0.9788
4283.926    0.9510    0.9759
4283.951    0.9436    0.9647
4283.976    0.9298    0.9367
4284.002    0.9014    0.8849
4284.027    0.8346    0.8198
4284.052    0.7649    0.7609
4284.077    0.7196    0.7298
4284.102    0.7176    0.7249
4284.127    0.7117    0.7142
4284.153    0.6705    0.6596
4284.178    0.5737    0.5664
4284.203    0.4781    0.4745
4284.228    0.4328    0.4335
4284.253    0.4707    0.4682
4284.278    0.5661    0.5666
4284.304    0.6950    0.6909
4284.329    0.7822    0.7777
4284.354    0.7936    0.8006
4284.379    0.7598    0.7698
4284.404    0.7243    0.7315
4284.429    0.7323    0.7283
4284.455    0.7791    0.7667
4284.480    0.8285    0.8149
4284.505    0.8690    0.8519
4284.530    0.8886    0.8780
4284.555    0.8997    0.8972
4284.580    0.9118    0.8976
4284.606    0.8841    0.8559
4284.631    0.7954    0.7691
4284.656    0.6766    0.6650
4284.681    0.5893    0.5946
4284.706    0.5801    0.5928
4284.731    0.6358    0.6443
4284.757    0.6868    0.6968
4284.782    0.6960    0.7005
4284.807    0.6589    0.6613
4284.832    0.6066    0.6207
4284.857    0.6065    0.6179
4284.882    0.6521    0.6545
4284.908    0.6955    0.6929
4284.933    0.6830    0.6830
4284.958    0.6104    0.6157
4284.983    0.5144    0.5248
4285.008    0.4660    0.4632
4285.033    0.4839    0.4672
4285.059    0.5532    0.5423
4285.084    0.6636    0.6537
4285.109    0.7619    0.7624
4285.134    0.8320    0.8371
4285.159    0.8794    0.8732
4285.184    0.8802    0.8886
4285.210    0.8857    0.9034
4285.235    0.8945    0.9179
# 063048  54  4283.902  4285.236
4283.902    0.9454    0.9719
4283.927    0.9493    0.9716
4283.952    0.9530    0.9609
4283.977    0.9382    0.9275
4284.003    0.8788    0.8608
4284.028    0.7834    0.7762
4284.053    0.6997    0.7065
4284.078    0.6654    0.6853
4284.103    0.7066    0.7047
4284.128    0.7315    0.7050
4284.154    0.6421    0.6307
4284.179    0.5010    0.5036
4284.204    0.3925    0.3902
4284.229    0.3519    0.3500
4284.254    0.4024    0.4046
4284.279    0.5385    0.5348
4284.305    0.6645    0.6893
4284.330    0.7219    0.7811
4284.355    0.7468    0.7761
4284.380    0.7079    0.7031
4284.405    0.6353    0.6464
4284.430    0.6801    0.6673
4284.456    0.7840    0.7464
4284.481    0.8429    0.8134
4284.506    0.8578    0.8494
4284.531    0.8684    0.8752
4284.556    0.9016    0.8991
4284.581    0.9209    0.8968
4284.607    0.8740    0.8304
4284.632    0.7428    0.7023
4284.657    0.5741    0.5630
4284.682    0.4841    0.4925
4284.707    0.5161    0.5274
4284.732    0.6152    0.6177
4284.758    0.6680    0.6722
4284.783    0.6337    0.6377
4284.808    0.5355    0.5527
4284.833    0.4802    0.4940
4284.858    0.5155    0.5107
4284.883    0.6046    0.5851
4284.909    0.6644    0.6461
4284.934    0.6285    0.6214
4284.959    0.5011    0.5178
4284.984    0.3951    0.4027
4285.009    0.3514    0.3451
4285.035    0.3893    0.3762
4285.060    0.4939    0.4825
4285.085    0.6260    0.6262
4285.110    0.7459    0.7534
4285.135    0.8106    0.8236
4285.160    0.8327    0.8414
4285.186    0.8404    0.8482
4285.211    0.8553    0.8730
4285.236    0.8760    0.9026
# 063636  53  4283.924  4285.233
4283.924    0.9526    0.9734
4283.950    0.9465    0.9559
4283.975    0.9179    0.9192
4284.000    0.8668    0.8614
4284.025    0.7997    0.7956
4284.050    0.7417    0.7456
4284.075    0.7185    0.7258
4284.101    0.7168    0.7201
4284.126    0.6961    0.6896
4284.151    0.6247    0.6129
4284.176    0.5171    0.5116
4284.201    0.4366    0.4352
4284.226    0.4271    0.4251
4284.252    0.4917    0.4948
4284.277    0.6076    0.6111
4284.302    0.7254    0.7244
4284.327    0.7880    0.7872
4284.352    0.7863    0.7843
4284.377    0.7473    0.7459
4284.403    0.7191    0.7234
4284.428    0.7446    0.7466
4284.453    0.8057    0.7974
4284.478    0.8545    0.8455
4284.503    0.8798    0.8782
4284.528    0.8964    0.9003
4284.553    0.9114    0.9095
4284.579    0.9039    0.8880
4284.604    0.8395    0.8219
4284.629    0.7423    0.7213
4284.654    0.6323    0.6282
4284.679    0.5786    0.5895
4284.704    0.6020    0.6166
4284.730    0.6602    0.6719
4284.755    0.6901    0.6949
4284.780    0.6628    0.6663
4284.805    0.6030    0.6142
4284.830    0.5735    0.5857
4284.855    0.5992    0.6052
4284.881    0.6515    0.6528
4284.906    0.6734    0.6741
4284.931    0.6356    0.6366
4284.956    0.5471    0.5528
4284.981    0.4649    0.4710
4285.006    0.4479    0.4395
4285.032    0.4976    0.4812
4285.057    0.5947    0.5788
4285.082    0.7066    0.6969
4285.107    0.8013    0.7971
4285.132    0.8580    0.8584
4285.157    0.8847    0.8865
4285.183    0.8968    0.9018
4285.208    0.9059    0.9156
4285.233    0.9059    0.9213
# 064150  54  4283.905  4285.239
4283.905    0.9467    0.9739
4283.930    0.9436    0.9683
4283.955    0.9292    0.9456
4283.981    0.8952    0.8904
4284.006    0.8209    0.8054
4284.031    0.7191    0.7127
4284.056    0.6521    0.6551
4284.081    0.6474    0.6546
4284.106    0.6708    0.6753
4284.132    0.6537    0.6474
4284.157    0.5600    0.5500
4284.182    0.4388    0.4321
4284.207    0.3637    0.3617
4284.232    0.3765    0.3776
4284.257    0.4773    0.4780
4284.283    0.6240    0.6298
4284.308    0.7489    0.7534
4284.333    0.7947    0.7960
4284.358    0.7539    0.7520
4284.383    0.6784    0.6809
4284.408    0.6546    0.6610
4284.433    0.7186    0.7124
4284.459    0.8089    0.7885
4284.484    0.8511    0.8371
4284.509    0.8700    0.8650
4284.534    0.8941    0.8906
4284.559    0.9139    0.9055
4284.584    0.8952    0.8782
4284.610    0.8061    0.7811
4284.635    0.6601    0.6434
4284.660    0.5288    0.5306
4284.685    0.4940    0.5076
4284.710    0.5635    0.5723
4284.735    0.6519    0.6525
4284.761    0.6662    0.6708
4284.786    0.6033    0.6143
4284.811    0.5263    0.5423
4284.836    0.5137    0.5214
4284.861    0.5716    0.5696
4284.886    0.6442    0.6402
4284.912    0.6589    0.6583
4284.937    0.5844    0.5879
4284.962    0.4643    0.4714
4284.987    0.3807    0.3825
4285.012    0.3805    0.3699
4285.037    0.4582    0.4401
4285.062    0.5816    0.5677
4285.088    0.7071    0.7110
4285.113    0.8035    0.8098
4285.138    0.8459    0.8521
4285.163    0.8580    0.8616
4285.188    0.8746    0.8748
4285.213    0.8896    0.9005
4285.239    0.8939    0.9158
# 064747  54  4283.902  4285.236
4283.902    0.9719    0.9836
4283.927    0.9719    0.9838
4283.952    0.9678    0.9777
4283.978    0.9592    0.9559
4284.003    0.9171    0.9114
4284.028    0.8541    0.8480
4284.053    0.7849    0.7901
4284.078    0.7602    0.7691
4284.103    0.7788    0.7834
4284.129    0.7952    0.7797
4284.154    0.7211    0.7039
4284.179    0.5706    0.5678
4284.204    0.4434    0.4399
4284.229    0.3872    0.3875
4284.254    0.4330    0.4370
4284.280    0.5652    0.5752
4284.305    0.7214    0.7296
4284.330    0.8160    0.8329
4284.355    0.8226    0.8464
4284.380    0.7912    0.7912
4284.405    0.7454    0.7398
4284.431    0.7521    0.7544
4284.456    0.8270    0.8168
4284.481    0.8892    0.8688
4284.506    0.9020    0.8919
4284.531    0.9145    0.9082
4284.557    0.9369    0.9292
4284.582    0.9530    0.9322
4284.607    0.9173    0.8872
4284.632    0.8134    0.7836
4284.657    0.6659    0.6584
4284.682    0.5851    0.5880
4284.708    0.6037    0.6200
4284.733    0.6936    0.7060
4284.758    0.7471    0.7544
4284.783    0.7040    0.7173
4284.808    0.6104    0.6270
4284.833    0.5498    0.5601
4284.859    0.5682    0.5735
4284.884    0.6640    0.6509
4284.909    0.7306    0.7178
4284.934    0.7066    0.7023
4284.959    0.5855    0.5992
4284.984    0.4644    0.4758
4285.010    0.4176    0.4081
4285.035    0.4524    0.4344
4285.060    0.5511    0.5381
4285.085    0.6928    0.6795
4285.110    0.8015    0.8061
4285.135    0.8708    0.8810
4285.161    0.8941    0.9061
4285.186    0.9014    0.9124
4285.211    0.9179    0.9262
4285.236    0.9268    0.9425
# 070319  54  4283.907  4285.240
4283.907    0.9777    0.9872
4283.932    0.9779    0.9845
4283.957    0.9743    0.9727
4283.982    0.9497    0.9441
4284.007    0.9014    0.8970
4284.032    0.8435    0.8447
4284.058    0.8069    0.8130
4284.083    0.8111    0.8138
4284.108    0.8121    0.8104
4284.133    0.7589    0.7490
4284.158    0.6321    0.6202
4284.183    0.4831    0.4789
4284.209    0.3950    0.3951
4284.234    0.4104    0.4154
4284.259    0.5178    0.5282
4284.284    0.6731    0.6849
4284.309    0.7995    0.8151
4284.334    0.8600    0.8680
4284.360    0.8463    0.8412
4284.385    0.7885    0.7921
4284.410    0.7805    0.7854
4284.435    0.8356    0.8299
4284.460    0.8993    0.8804
4284.485    0.9253    0.9061
4284.511    0.9281    0.9192
4284.536    0.9361    0.9352
4284.561    0.9493    0.9438
4284.586    0.9318    0.9185
4284.611    0.8570    0.8395
4284.636    0.7354    0.7221
4284.662    0.6297    0.6272
4284.687    0.6095    0.6237
4284.712    0.6820    0.6937
4284.737    0.7504    0.7574
4284.762    0.7379    0.7471
4284.787    0.6569    0.6671
4284.812    0.5666    0.5840
4284.838    0.5630    0.5672
4284.863    0.6403    0.6291
4284.888    0.7234    0.7094
4284.913    0.7321    0.7278
4284.938    0.6440    0.6515
4284.963    0.5149    0.5269
4284.989    0.4326    0.4330
4285.014    0.4440    0.4284
4285.039    0.5292    0.5082
4285.064    0.6510    0.6405
4285.089    0.7759    0.7762
4285.114    0.8626    0.8712
4285.140    0.9080    0.9137
4285.165    0.9198    0.9243
4285.190    0.9279    0.9335
4285.215    0.9408    0.9471
4285.240    0.9313    0.9491
# 072604  54  4283.901  4285.235
4283.901    0.9638    0.9815
4283.926    0.9647    0.9811
4283.951    0.9601    0.9730
4283.977    0.9484    0.9462
4284.002    0.9112    0.8958
4284.027    0.8429    0.8281
4284.052    0.7700    0.7700
4284.077    0.7406    0.7501
4284.102    0.7561    0.7614
4284.128    0.7539    0.7502
4284.153    0.6780    0.6691
4284.178    0.5430    0.5354
4284.203    0.4195    0.4164
4284.228    0.3730    0.3737
4284.253    0.4232    0.4289
4284.279    0.5540    0.5674
4284.304    0.7044    0.7188
4284.329    0.8098    0.8188
4284.354    0.8335    0.8306
4284.379    0.7775    0.7764
4284.404    0.7183    0.7271
4284.430    0.7371    0.7403
4284.455    0.8145    0.7976
4284.480    0.8726    0.8464
4284.505    0.8865    0.8702
4284.530    0.8935    0.8892
4284.555    0.9147    0.9124
4284.581    0.9270    0.9171
4284.606    0.8906    0.8694
4284.631    0.7818    0.7614
4284.656    0.6425    0.6337
4284.681    0.5544    0.5608
4284.706    0.5737    0.5851
4284.731    0.6628    0.6670
4284.757    0.7190    0.7204
4284.782    0.6838    0.6898
4284.807    0.5905    0.6066
4284.832    0.5319    0.5448
4284.857    0.5592    0.5569
4284.882    0.6408    0.6295
4284.908    0.7006    0.6939
4284.933    0.6720    0.6742
4284.958    0.5613    0.5719
4284.983    0.4439    0.4524
4285.008    0.3932    0.3893
4285.033    0.4371    0.4148
4285.059    0.5404    0.5229
4285.084    0.6702    0.6648
4285.109    0.7863    0.7914
4285.134    0.8555    0.8664
4285.159    0.8845    0.8915
4285.184    0.8945    0.8991
4285.210    0.8976    0.9154
4285.235    0.9129    0.9339
# 075676  54  4283.901  4285.235
4283.901    1.0224    0.9847
4283.926    1.0214    0.9849
4283.951    1.0231    0.9797
4283.976    1.0148    0.9605
4284.002    0.9721    0.9169
4284.027    0.8956    0.8574
4284.052    0.8190    0.8069
4284.077    0.7849    0.7927
4284.102    0.7883    0.8074
4284.127    0.7856    0.7936
4284.153    0.7031    0.6931
4284.178    0.5470    0.5347
4284.203    0.4065    0.3962
4284.228    0.3466    0.3421
4284.253    0.3880    0.3926
4284.278    0.5199    0.5315
4284.304    0.6918    0.7093
4284.329    0.8266    0.8329
4284.354    0.8676    0.8610
4284.379    0.8230    0.8082
4284.404    0.7649    0.7504
4284.429    0.7647    0.7593
4284.454    0.8045    0.8207
4284.480    0.7987    0.8706
4284.505    0.7567    0.8851
4284.530    0.7684    0.8980
4284.555    0.8596    0.9232
4284.580    0.9469    0.9378
4284.605    0.9412    0.9078
4284.631    0.8333    0.8115
4284.656    0.6809    0.6852
4284.681    0.5782    0.6005
4284.706    0.5927    0.6126
4284.731    0.6891    0.6910
4284.756    0.7372    0.7435
4284.782    0.6801    0.7029
4284.807    0.5655    0.5985
4284.832    0.4948    0.5170
4284.857    0.5231    0.5242
4284.882    0.6262    0.6116
4284.907    0.7078    0.6992
4284.933    0.6912    0.6953
4284.958    0.5762    0.5856
4284.983    0.4437    0.4495
4285.008    0.3817    0.3756
4285.033    0.4132    0.3966
4285.058    0.5254    0.4996
4285.084    0.6716    0.6552
4285.109    0.8128    0.7971
4285.134    0.9156    0.8876
4285.159    0.9576    0.9224
4285.184    0.9669    0.9313
4285.209    0.9806    0.9417
4285.235    0.9890    0.9537
# 076114  54  4283.907  4285.241
4283.907    0.9432    0.9770
4283.932    0.9432    0.9750
4283.957    0.9441    0.9605
4283.983    0.9219    0.9181
4284.008    0.8580    0.8433
4284.033    0.7579    0.7504
4284.058    0.6797    0.6816
4284.083    0.6630    0.6722
4284.108    0.6998    0.7011
4284.133    0.7000    0.6950
4284.159    0.6150    0.6038
4284.184    0.4804    0.4734
4284.209    0.3808    0.3781
4284.234    0.3699    0.3692
4284.259    0.4538    0.4546
4284.284    0.5936    0.6019
4284.310    0.7359    0.7499
4284.335    0.8147    0.8168
4284.360    0.7912    0.7863
4284.385    0.7031    0.7073
4284.410    0.6584    0.6682
4284.435    0.7168    0.7102
4284.461    0.8138    0.7914
4284.486    0.8722    0.8447
4284.511    0.8886    0.8702
4284.536    0.9036    0.8939
4284.561    0.9253    0.9156
4284.586    0.9175    0.9039
4284.612    0.8498    0.8234
4284.637    0.7125    0.6872
4284.662    0.5614    0.5571
4284.687    0.5014    0.5130
4284.712    0.5603    0.5729
4284.737    0.6604    0.6676
4284.763    0.6997    0.7049
4284.788    0.6409    0.6528
4284.813    0.5492    0.5678
4284.838    0.5152    0.5272
4284.863    0.5662    0.5657
4284.888    0.6561    0.6461
4284.914    0.6918    0.6880
4284.939    0.6291    0.6330
4284.964    0.5028    0.5118
4284.989    0.3987    0.4036
4285.014    0.3807    0.3703
4285.039    0.4472    0.4254
4285.065    0.5674    0.5536
4285.090    0.6979    0.6986
4285.115    0.8059    0.8106
4285.140    0.8525    0.8624
4285.165    0.8662    0.8714
4285.190    0.8736    0.8790
4285.216    0.8863    0.9043
4285.241    0.9016    0.9253
# 077749  54  4283.900  4285.234
4283.900    0.9412    0.9656
4283.925    0.9307    0.9510
4283.951    0.9072    0.9213
4283.976    0.8714    0.8762
4284.001    0.8190    0.8188
4284.026    0.7624    0.7607
4284.051    0.7142    0.7142
4284.076    0.6795    0.6834
4284.102    0.6557    0.6584
4284.127    0.6252    0.6252
4284.152    0.5826    0.5758
4284.177    0.5275    0.5211
4284.202    0.4870    0.4850
4284.227    0.4897    0.4881
4284.253    0.5416    0.5375
4284.278    0.6162    0.6121
4284.303    0.6907    0.6836
4284.328    0.7365    0.7274
4284.353    0.7405    0.7369
4284.378    0.7243    0.7259
4284.404    0.7135    0.7188
4284.429    0.7288    0.7320
4284.454    0.7631    0.7644
4284.479    0.8065    0.8041
4284.504    0.8490    0.8393
4284.529    0.8726    0.8614
4284.555    0.8800    0.8626
4284.580    0.8580    0.8350
4284.605    0.7974    0.7782
4284.630    0.7160    0.7044
4284.655    0.6414    0.6378
4284.680    0.5976    0.6020
4284.706    0.5906    0.6039
4284.731    0.6149    0.6281
4284.756    0.6476    0.6494
4284.781    0.6507    0.6533
4284.806    0.6390    0.6443
4284.831    0.6320    0.6374
4284.856    0.6337    0.6414
4284.882    0.6414    0.6489
4284.907    0.6358    0.6417
4284.932    0.6087    0.6086
4284.957    0.5576    0.5571
4284.982    0.5114    0.5109
4285.007    0.4993    0.4957
4285.033    0.5309    0.5267
4285.058    0.6027    0.5951
4285.083    0.6872    0.6800
4285.108    0.7609    0.7586
4285.133    0.8168    0.8170
4285.158    0.8490    0.8539
4285.184    0.8736    0.8768
4285.209    0.8778    0.8888
4285.234    0.8720    0.8874
# 078217  54  4283.901  4285.234
4283.901    0.9721    0.9858
4283.926    0.9743    0.9856
4283.951    0.9779    0.9793
4283.976    0.9645    0.9585
4284.001    0.9266    0.9162
4284.027    0.8602    0.8549
4284.052    0.8028    0.8048
4284.077    0.7854    0.7909
4284.102    0.7991    0.8030
4284.127    0.7910    0.7861
4284.152    0.7057    0.6969
4284.178    0.5653    0.5542
4284.203    0.4463    0.4442
4284.228    0.4187    0.4191
4284.253    0.4892    0.4917
4284.278    0.6245    0.6315
4284.303    0.7675    0.7754
4284.329    0.8588    0.8614
4284.354    0.8557    0.8561
4284.379    0.7960    0.7962
4284.404    0.7506    0.7539
4284.429    0.7766    0.7766
4284.454    0.8484    0.8373
4284.480    0.8950    0.8839
4284.505    0.9053    0.9026
4284.530    0.9139    0.9188
4284.555    0.9369    0.9380
4284.580    0.9524    0.9382
4284.605    0.9143    0.8906
4284.631    0.8063    0.7827
4284.656    0.6733    0.6653
4284.681    0.5980    0.6100
4284.706    0.6345    0.6504
4284.731    0.7236    0.7360
4284.756    0.7651    0.7818
4284.782    0.7291    0.7447
4284.807    0.6473    0.6650
4284.832    0.6005    0.6146
4284.857    0.6345    0.6371
4284.882    0.7153    0.7097
4284.907    0.7663    0.7607
4284.933    0.7231    0.7253
4284.958    0.6058    0.6146
4284.983    0.4941    0.5004
4285.008    0.4585    0.4521
4285.033    0.5140    0.4920
4285.058    0.6210    0.6009
4285.083    0.7454    0.7349
4285.109    0.8447    0.8486
4285.134    0.9022    0.9055
4285.159    0.9194    0.9207
4285.184    0.9219    0.9253
4285.209    0.9348    0.9384
4285.234    0.9428    0.9521
# 079672  54  4283.906  4285.239
4283.906    0.9475    0.9761
4283.931    0.9478    0.9701
4283.956    0.9391    0.9480
4283.981    0.9082    0.8993
4284.006    0.8368    0.8226
4284.031    0.7446    0.7389
4284.057    0.6792    0.6841
4284.082    0.6724    0.6817
4284.107    0.6947    0.6955
4284.132    0.6738    0.6663
4284.157    0.5848    0.5740
4284.182    0.4655    0.4612
4284.208    0.3930    0.3920
4284.233    0.4130    0.4114
4284.258    0.5114    0.5114
4284.283    0.6452    0.6507
4284.308    0.7540    0.7665
4284.333    0.7941    0.8070
4284.359    0.7745    0.7654
4284.384    0.6969    0.7010
4284.409    0.6756    0.6825
4284.434    0.7328    0.7273
4284.459    0.8143    0.7934
4284.484    0.8626    0.8402
4284.509    0.8748    0.8682
4284.535    0.8929    0.8937
4284.560    0.9166    0.9070
4284.585    0.8945    0.8802
4284.610    0.8160    0.7929
4284.635    0.6800    0.6645
4284.660    0.5562    0.5580
4284.686    0.5206    0.5358
4284.711    0.5857    0.5988
4284.736    0.6739    0.6766
4284.761    0.7002    0.6989
4284.786    0.6485    0.6534
4284.811    0.5752    0.5898
4284.837    0.5563    0.5698
4284.862    0.6105    0.6128
4284.887    0.6784    0.6739
4284.912    0.6861    0.6871
4284.937    0.6135    0.6212
4284.962    0.5012    0.5100
4284.988    0.4196    0.4193
4285.013    0.4197    0.4070
4285.038    0.4958    0.4757
4285.063    0.6101    0.5984
4285.088    0.7318    0.7283
4285.113    0.8200    0.8204
4285.139    0.8588    0.8608
4285.164    0.8686    0.8698
4285.189    0.8754    0.8821
4285.214    0.8933    0.9057
4285.239    0.8966    0.9204
# 085042  54  4283.908  4285.242
4283.908    0.9404    0.9732
4283.933    0.9404    0.9712
4283.958    0.9358    0.9546
4283.984    0.9095    0.9066
4284.009    0.8356    0.8232
4284.034    0.7300    0.7211
4284.059    0.6454    0.6473
4284.084    0.6317    0.6408
4284.109    0.6762    0.6784
4284.135    0.6860    0.6800
4284.160    0.6084    0.5962
4284.185    0.4773    0.4687
4284.210    0.3818    0.3761
4284.235    0.3685    0.3697
4284.260    0.4586    0.4569
4284.286    0.6074    0.6107
4284.311    0.7495    0.7499
4284.336    0.8192    0.8110
4284.361    0.7798    0.7713
4284.386    0.6808    0.6831
4284.411    0.6340    0.6406
4284.437    0.6880    0.6906
4284.462    0.7958    0.7770
4284.487    0.8614    0.8364
4284.512    0.8734    0.8648
4284.537    0.8908    0.8902
4284.562    0.9162    0.9129
4284.588    0.9122    0.8995
4284.613    0.8412    0.8185
4284.638    0.6961    0.6776
4284.663    0.5423    0.5413
4284.688    0.4812    0.4926
4284.713    0.5414    0.5523
4284.739    0.6467    0.6555
4284.764    0.6896    0.6978
4284.789    0.6347    0.6522
4284.814    0.5514    0.5702
4284.839    0.5220    0.5303
4284.864    0.5674    0.5682
4284.890    0.6483    0.6498
4284.915    0.6836    0.6847
4284.940    0.6189    0.6242
4284.965    0.4908    0.4988
4284.990    0.3890    0.3908
4285.015    0.3739    0.3612
4285.041    0.4386    0.4249
4285.066    0.5658    0.5525
4285.091    0.7037    0.6982
4285.116    0.8048    0.8085
4285.141    0.8515    0.8562
4285.166    0.8626    0.8616
4285.192    0.8672    0.8692
4285.217    0.8867    0.8964
4285.242    0.9041    0.9209
# 085810  54  4283.909  4285.243
4283.909    0.9320    0.9730
4283.934    0.9249    0.9645
4283.959    0.9198    0.9386
4283.984    0.8845    0.8847
4284.009    0.8104    0.8033
4284.035    0.7156    0.7124
4284.060    0.6483    0.6551
4284.085    0.6381    0.6443
4284.110    0.6524    0.6516
4284.135    0.6362    0.6259
4284.160    0.5537    0.5480
4284.186    0.4558    0.4494
4284.211    0.3976    0.3955
4284.236    0.4180    0.4170
4284.261    0.5117    0.5106
4284.286    0.6415    0.6390
4284.311    0.7494    0.7449
4284.337    0.7874    0.7820
4284.362    0.7492    0.7459
4284.387    0.6827    0.6890
4284.412    0.6636    0.6714
4284.437    0.7152    0.7106
4284.462    0.7909    0.7734
4284.488    0.8482    0.8258
4284.513    0.8831    0.8590
4284.538    0.9026    0.8841
4284.563    0.9084    0.8927
4284.588    0.8819    0.8602
4284.613    0.7978    0.7711
4284.639    0.6653    0.6427
4284.664    0.5461    0.5449
4284.689    0.5071    0.5244
4284.714    0.5631    0.5788
4284.739    0.6442    0.6501
4284.764    0.6742    0.6767
4284.790    0.6349    0.6427
4284.815    0.5810    0.5927
4284.840    0.5674    0.5776
4284.865    0.6031    0.6119
4284.890    0.6549    0.6601
4284.915    0.6622    0.6667
4284.941    0.5970    0.6024
4284.966    0.4965    0.5023
4284.991    0.4242    0.4239
4285.016    0.4239    0.4115
4285.041    0.4926    0.4741
4285.066    0.6010    0.5880
4285.092    0.7168    0.7140
4285.117    0.7980    0.8008
4285.142    0.8348    0.8402
4285.167    0.8506    0.8529
4285.192    0.8588    0.8674
4285.217    0.8708    0.8913
4285.243    0.8774    0.9059
# 088194  54  4283.906  4285.240
4283.906    0.9550    0.9797
4283.932    0.9552    0.9772
4283.957    0.9493    0.9621
4283.982    0.9245    0.9226
4284.007    0.8620    0.8527
4284.032    0.7709    0.7674
4284.057    0.7044    0.7060
4284.082    0.6957    0.6995
4284.108    0.7199    0.7244
4284.133    0.7102    0.7070
4284.158    0.6234    0.6116
4284.183    0.4888    0.4806
4284.208    0.3901    0.3894
4284.233    0.3873    0.3871
4284.259    0.4780    0.4837
4284.284    0.6252    0.6331
4284.309    0.7600    0.7698
4284.334    0.8293    0.8310
4284.359    0.8078    0.8000
4284.384    0.7244    0.7271
4284.410    0.6866    0.6942
4284.435    0.7393    0.7372
4284.460    0.8247    0.8070
4284.485    0.8740    0.8523
4284.510    0.8910    0.8746
4284.535    0.9066    0.8976
4284.561    0.9279    0.9192
4284.586    0.9251    0.9053
4284.611    0.8559    0.8285
4284.636    0.7160    0.6976
4284.661    0.5776    0.5753
4284.686    0.5275    0.5385
4284.712    0.5909    0.6042
4284.737    0.6875    0.6941
4284.762    0.7178    0.7229
4284.787    0.6564    0.6694
4284.812    0.5706    0.5874
4284.837    0.5425    0.5516
4284.863    0.5955    0.5953
4284.888    0.6803    0.6731
4284.913    0.7106    0.7058
4284.938    0.6403    0.6461
4284.963    0.5143    0.5241
4284.988    0.4143    0.4189
4285.014    0.4046    0.3912
4285.039    0.4759    0.4547
4285.064    0.5959    0.5810
4285.089    0.7248    0.7226
4285.114    0.8194    0.8287
4285.139    0.8710    0.8762
4285.165    0.8790    0.8853
4285.190    0.8839    0.8937
4285.215    0.9036    0.9160
4285.240    0.9118    0.9335
# 088945  54  4283.901  4285.234
4283.901    0.9596    0.9694
4283.926    0.9438    0.9554
4283.951    0.9215    0.9339
4283.976    0.9024    0.9047
4284.001    0.8680    0.8702
4284.026    0.8323    0.8335
4284.051    0.7971    0.7971
4284.077    0.7588    0.7589
4284.102    0.7196    0.7188
4284.127    0.6747    0.6731
4284.152    0.6256    0.6245
4284.177    0.5852    0.5820
4284.202    0.5583    0.5576
4284.228    0.5587    0.5608
4284.253    0.5954    0.5920
4284.278    0.6434    0.6409
4284.303    0.6966    0.6928
4284.328    0.7405    0.7347
4284.353    0.7635    0.7612
4284.379    0.7730    0.7757
4284.404    0.7820    0.7852
4284.429    0.7940    0.7976
4284.454    0.8087    0.8155
4284.479    0.8331    0.8358
4284.504    0.8650    0.8537
4284.530    0.8788    0.8628
4284.555    0.8698    0.8570
4284.580    0.8492    0.8346
4284.605    0.8098    0.7982
4284.630    0.7647    0.7556
4284.655    0.7231    0.7176
4284.681    0.6909    0.6923
4284.706    0.6738    0.6834
4284.731    0.6724    0.6844
4284.756    0.6778    0.6871
4284.781    0.6827    0.6863
4284.806    0.6842    0.6823
4284.832    0.6795    0.6780
4284.857    0.6753    0.6748
4284.882    0.6674    0.6694
4284.907    0.6534    0.6564
4284.932    0.6331    0.6337
4284.957    0.6076    0.6066
4284.983    0.5861    0.5857
4285.008    0.5848    0.5851
4285.033    0.6129    0.6098
4285.058    0.6593    0.6577
4285.083    0.7219    0.7186
4285.108    0.7818    0.7805
4285.134    0.8333    0.8352
4285.159    0.8728    0.8730
4285.184    0.8890    0.8947
4285.209    0.8906    0.8997
4285.234    0.8792    0.8865
# 089282  54  4283.907  4285.241
4283.907    0.9632    0.9808
4283.933    0.9629    0.9745
4283.958    0.9504    0.9565
4283.983    0.9221    0.9211
4284.008    0.8750    0.8684
4284.033    0.8126    0.8113
4284.058    0.7654    0.7693
4284.084    0.7447    0.7504
4284.109    0.7352    0.7372
4284.134    0.7016    0.6961
4284.159    0.6220    0.6146
4284.184    0.5246    0.5188
4284.209    0.4550    0.4560
4284.235    0.4597    0.4627
4284.260    0.5362    0.5396
4284.285    0.6470    0.6539
4284.310    0.7537    0.7568
4284.335    0.8106    0.8085
4284.360    0.8011    0.8013
4284.386    0.7603    0.7640
4284.411    0.7398    0.7442
4284.436    0.7621    0.7609
4284.461    0.8089    0.7991
4284.486    0.8494    0.8354
4284.511    0.8730    0.8628
4284.537    0.8915    0.8861
4284.562    0.9087    0.8987
4284.587    0.9020    0.8827
4284.612    0.8439    0.8236
4284.637    0.7447    0.7328
4284.662    0.6504    0.6504
4284.687    0.6101    0.6190
4284.713    0.6378    0.6492
4284.738    0.6961    0.7005
4284.763    0.7258    0.7246
4284.788    0.7021    0.7039
4284.813    0.6558    0.6630
4284.838    0.6380    0.6425
4284.864    0.6624    0.6631
4284.889    0.6976    0.7010
4284.914    0.7063    0.7127
4284.939    0.6663    0.6713
4284.964    0.5817    0.5901
4284.989    0.5133    0.5144
4285.015    0.4974    0.4888
4285.040    0.5460    0.5322
4285.065    0.6430    0.6263
4285.090    0.7470    0.7352
4285.115    0.8196    0.8236
4285.140    0.8702    0.8754
4285.166    0.8908    0.8993
4285.191    0.9059    0.9124
4285.216    0.9110    0.9249
4285.241    0.9124    0.9296
# 089474  54  4283.909  4285.243
4283.909    0.9417    0.9770
4283.934    0.9425    0.9696
4283.959    0.9300    0.9456
4283.985    0.8941    0.8925
4284.010    0.8253    0.8156
4284.035    0.7394    0.7364
4284.060    0.6825    0.6890
4284.085    0.6780    0.6852
4284.110    0.6918    0.6896
4284.136    0.6561    0.6468
4284.161    0.5569    0.5488
4284.186    0.4432    0.4410
4284.211    0.3798    0.3836
4284.236    0.4068    0.4096
4284.261    0.5116    0.5127
4284.287    0.6501    0.6563
4284.312    0.7502    0.7656
4284.337    0.7829    0.7995
4284.362    0.7654    0.7607
4284.387    0.6960    0.7044
4284.412    0.6864    0.6915
4284.438    0.7471    0.7354
4284.463    0.8188    0.7921
4284.488    0.8602    0.8312
4284.513    0.8825    0.8578
4284.538    0.9047    0.8835
4284.563    0.9141    0.8958
4284.589    0.8817    0.8616
4284.614    0.7945    0.7675
4284.639    0.6572    0.6414
4284.664    0.5471    0.5476
4284.689    0.5288    0.5386
4284.714    0.5979    0.6028
4284.740    0.6716    0.6739
4284.765    0.6808    0.6825
4284.790    0.6255    0.6302
4284.815    0.5617    0.5700
4284.840    0.5546    0.5580
4284.865    0.6083    0.6037
4284.891    0.6696    0.6636
4284.916    0.6727    0.6688
4284.941    0.5942    0.5990
4284.966    0.4808    0.4919
4284.991    0.4111    0.4124
4285.016    0.4185    0.4052
4285.042    0.4973    0.4805
4285.067    0.6101    0.6039
4285.092    0.7263    0.7305
4285.117    0.8119    0.8179
4285.142    0.8455    0.8553
4285.167    0.8572    0.8664
4285.193    0.8712    0.8819
4285.218    0.8823    0.9053
4285.243    0.8821    0.9154
# 089912  54  4283.901  4285.235
4283.901    0.9585    0.9743
4283.926    0.9486    0.9641
4283.952    0.9333    0.9445
4283.977    0.9118    0.9158
4284.002    0.8760    0.8790
4284.027    0.8398    0.8385
4284.052    0.7984    0.7997
4284.077    0.7644    0.7638
4284.103    0.7285    0.7261
4284.128    0.6833    0.6830
4284.153    0.6297    0.6314
4284.178    0.5805    0.5792
4284.203    0.5436    0.5414
4284.228    0.5349    0.5332
4284.254    0.5642    0.5620
4284.279    0.6209    0.6166
4284.304    0.6828    0.6787
4284.329    0.7318    0.7293
4284.354    0.7616    0.7581
4284.379    0.7674    0.7679
4284.405    0.7674    0.7709
4284.430    0.7771    0.7786
4284.455    0.7909    0.7962
4284.480    0.8170    0.8209
4284.505    0.8551    0.8457
4284.530    0.8790    0.8634
4284.556    0.8831    0.8668
4284.581    0.8684    0.8506
4284.606    0.8316    0.8141
4284.631    0.7757    0.7645
4284.656    0.7186    0.7156
4284.681    0.6828    0.6817
4284.707    0.6644    0.6696
4284.732    0.6657    0.6748
4284.757    0.6772    0.6838
4284.782    0.6803    0.6866
4284.807    0.6761    0.6820
4284.832    0.6722    0.6761
4284.858    0.6756    0.6744
4284.883    0.6766    0.6747
4284.908    0.6680    0.6680
4284.933    0.6471    0.6468
4284.958    0.6128    0.6129
4284.983    0.5778    0.5792
4285.009    0.5623    0.5630
4285.034    0.5797    0.5784
4285.059    0.6305    0.6246
4285.084    0.6921    0.6907
4285.109    0.7596    0.7607
4285.134    0.8209    0.8209
4285.160    0.8602    0.8666
4285.185    0.8847    0.8933
4285.210    0.8978    0.9053
4285.235    0.8945    0.9014
# 090004  54  4283.907  4285.241
4283.907    0.9447    0.9734
4283.932    0.9445    0.9674
4283.958    0.9363    0.9399
4283.983    0.8915    0.8800
4284.008    0.7936    0.7894
4284.033    0.6953    0.6986
4284.058    0.6470    0.6551
4284.083    0.6728    0.6750
4284.109    0.7132    0.7071
4284.134    0.6823    0.6702
4284.159    0.5651    0.5536
4284.184    0.4291    0.4219
4284.209    0.3538    0.3499
4284.234    0.3744    0.3746
4284.260    0.4858    0.4957
4284.285    0.6446    0.6545
4284.310    0.7511    0.7788
4284.335    0.8008    0.8082
4284.360    0.7544    0.7449
4284.385    0.6619    0.6653
4284.411    0.6524    0.6590
4284.436    0.7405    0.7311
4284.461    0.8360    0.8089
4284.486    0.8724    0.8496
4284.511    0.8790    0.8718
4284.536    0.9009    0.8980
4284.562    0.9251    0.9131
4284.587    0.8987    0.8764
4284.612    0.7947    0.7677
4284.637    0.6326    0.6160
4284.662    0.4970    0.5030
4284.687    0.4841    0.4984
4284.713    0.5802    0.5899
4284.738    0.6697    0.6738
4284.763    0.6608    0.6731
4284.788    0.5725    0.5939
4284.813    0.4965    0.5118
4284.838    0.4958    0.4991
4284.864    0.5742    0.5674
4284.889    0.6583    0.6440
4284.914    0.6516    0.6457
4284.939    0.5420    0.5489
4284.964    0.4078    0.4171
4284.989    0.3367    0.3360
4285.015    0.3627    0.3472
4285.040    0.4613    0.4424
4285.065    0.5974    0.5878
4285.090    0.7281    0.7321
4285.115    0.8175    0.8255
4285.140    0.8535    0.8555
4285.166    0.8598    0.8574
4285.191    0.8696    0.8738
4285.216    0.8925    0.9053
4285.241    0.8867    0.9194
# 091287  54  4283.902  4285.235
4283.902    0.9415    0.9727
4283.927    0.9486    0.9732
4283.952    0.9526    0.9649
4283.977    0.9380    0.9354
4284.002    0.8878    0.8740
4284.027    0.7973    0.7849
4284.053    0.7042    0.6963
4284.078    0.6501    0.6598
4284.103    0.6690    0.6787
4284.128    0.7044    0.6990
4284.153    0.6636    0.6540
4284.178    0.5465    0.5399
4284.204    0.4224    0.4157
4284.229    0.3616    0.3612
4284.254    0.3969    0.4007
4284.279    0.5143    0.5216
4284.304    0.6713    0.6727
4284.329    0.7638    0.7823
4284.355    0.7930    0.7987
4284.380    0.7408    0.7340
4284.405    0.6599    0.6674
4284.430    0.6667    0.6719
4284.455    0.7575    0.7420
4284.480    0.8433    0.8149
4284.506    0.8732    0.8566
4284.531    0.8841    0.8808
4284.556    0.9112    0.9045
4284.581    0.9234    0.9105
4284.606    0.8823    0.8652
4284.631    0.7743    0.7537
4284.657    0.6187    0.6055
4284.682    0.5078    0.5118
4284.707    0.5103    0.5218
4284.732    0.6016    0.6070
4284.757    0.6764    0.6789
4284.782    0.6645    0.6716
4284.808    0.5812    0.5942
4284.833    0.5124    0.5264
4284.858    0.5222    0.5269
4284.883    0.6006    0.5932
4284.908    0.6691    0.6607
4284.933    0.6552    0.6554
4284.959    0.5503    0.5574
4284.984    0.4256    0.4356
4285.009    0.3670    0.3637
4285.034    0.3945    0.3781
4285.059    0.4914    0.4724
4285.084    0.6230    0.6124
4285.110    0.7403    0.7511
4285.135    0.8200    0.8323
4285.160    0.8500    0.8578
4285.185    0.8602    0.8626
4285.210    0.8702    0.8802
4285.235    0.8817    0.9082
# 096184  54  4283.901  4285.235
4283.901    0.9550    0.9777
4283.926    0.9454    0.9761
4283.951    0.9384    0.9649
4283.976    0.9211    0.9315
4284.002    0.8728    0.8628
4284.027    0.7894    0.7711
4284.052    0.6979    0.6901
4284.077    0.6524    0.6608
4284.102    0.6703    0.6812
4284.127    0.6893    0.6896
4284.153    0.6361    0.6240
4284.178    0.5130    0.5054
4284.203    0.4059    0.4032
4284.228    0.3771    0.3765
4284.253    0.4444    0.4421
4284.278    0.5817    0.5760
4284.304    0.7228    0.7261
4284.329    0.8181    0.8121
4284.354    0.8215    0.8052
4284.379    0.7384    0.7343
4284.404    0.6668    0.6778
4284.429    0.6877    0.6936
4284.455    0.7737    0.7637
4284.480    0.8470    0.8224
4284.505    0.8730    0.8531
4284.530    0.8841    0.8770
4284.555    0.9024    0.9030
4284.580    0.9101    0.9057
4284.606    0.8684    0.8468
4284.631    0.7451    0.7241
4284.656    0.5928    0.5855
4284.681    0.5014    0.5119
4284.706    0.5282    0.5448
4284.731    0.6339    0.6397
4284.757    0.7045    0.7076
4284.782    0.6850    0.6902
4284.807    0.6026    0.6189
4284.832    0.5478    0.5657
4284.857    0.5765    0.5801
4284.882    0.6454    0.6470
4284.908    0.6945    0.6992
4284.933    0.6642    0.6683
4284.958    0.5513    0.5612
4284.983    0.4395    0.4443
4285.008    0.3957    0.3873
4285.033    0.4384    0.4179
4285.059    0.5413    0.5287
4285.084    0.6690    0.6685
4285.109    0.7811    0.7870
4285.134    0.8449    0.8488
4285.159    0.8608    0.8614
4285.184    0.8648    0.8648
4285.210    0.8813    0.8874
4285.235    0.8995    0.9162
# 096395  54  4283.901  4285.235
4283.901    0.9716    0.9840
4283.926    0.9752    0.9838
4283.952    0.9719    0.9777
4283.977    0.9627    0.9587
4284.002    0.9371    0.9196
4284.027    0.8716    0.8622
4284.052    0.8074    0.8061
4284.077    0.7734    0.7779
4284.103    0.7741    0.7807
4284.128    0.7729    0.7732
4284.153    0.7160    0.7089
4284.178    0.5974    0.5902
4284.203    0.4758    0.4723
4284.228    0.4197    0.4176
4284.254    0.4561    0.4580
4284.279    0.5666    0.5748
4284.304    0.7078    0.7163
4284.329    0.8181    0.8196
4284.354    0.8553    0.8455
4284.379    0.8097    0.8050
4284.405    0.7508    0.7547
4284.430    0.7499    0.7556
4284.455    0.8091    0.8043
4284.480    0.8692    0.8566
4284.505    0.8865    0.8865
4284.530    0.8947    0.9051
4284.556    0.9200    0.9245
4284.581    0.9371    0.9300
4284.606    0.9120    0.8960
4284.631    0.8268    0.8091
4284.656    0.7058    0.6955
4284.681    0.6119    0.6177
4284.707    0.6093    0.6247
4284.732    0.6861    0.6936
4284.757    0.7456    0.7501
4284.782    0.7311    0.7406
4284.807    0.6637    0.6759
4284.832    0.6001    0.6152
4284.858    0.6069    0.6126
4284.883    0.6738    0.6683
4284.908    0.7303    0.7256
4284.933    0.7161    0.7213
4284.958    0.6292    0.6394
4284.983    0.5224    0.5278
4285.009    0.4571    0.4544
4285.034    0.4791    0.4647
4285.059    0.5703    0.5504
4285.084    0.6882    0.6767
4285.109    0.7973    0.7965
4285.134    0.8720    0.8744
4285.160    0.9066    0.9072
4285.185    0.9188    0.9164
4285.210    0.9198    0.9277
4285.235    0.9324    0.9417
# 096402  54  4283.901  4285.235
4283.901    0.9456    0.9745
4283.926    0.9478    0.9745
4283.951    0.9473    0.9643
4283.977    0.9320    0.9303
4284.002    0.8774    0.8658
4284.027    0.7881    0.7793
4284.052    0.6997    0.7045
4284.077    0.6662    0.6780
4284.102    0.6910    0.6944
4284.128    0.7044    0.6934
4284.153    0.6372    0.6203
4284.178    0.5021    0.4925
4284.203    0.3797    0.3780
4284.228    0.3339    0.3363
4284.253    0.3859    0.3889
4284.279    0.5193    0.5253
4284.304    0.6673    0.6787
4284.329    0.7554    0.7797
4284.354    0.7811    0.7838
4284.379    0.7190    0.7165
4284.404    0.6486    0.6596
4284.430    0.6786    0.6781
4284.455    0.7736    0.7487
4284.480    0.8402    0.8095
4284.505    0.8612    0.8410
4284.530    0.8778    0.8658
4284.555    0.8989    0.8927
4284.581    0.9057    0.8933
4284.606    0.8582    0.8306
4284.631    0.7327    0.7016
4284.656    0.5753    0.5589
4284.681    0.4785    0.4839
4284.706    0.5070    0.5157
4284.731    0.5966    0.6063
4284.757    0.6443    0.6628
4284.782    0.6200    0.6283
4284.807    0.5228    0.5409
4284.832    0.4633    0.4783
4284.857    0.4964    0.4923
4284.882    0.5824    0.5665
4284.908    0.6436    0.6294
4284.933    0.6095    0.6056
4284.958    0.4924    0.5013
4284.983    0.3754    0.3859
4285.008    0.3329    0.3291
4285.033    0.3772    0.3573
4285.059    0.4846    0.4664
4285.084    0.6157    0.6124
4285.109    0.7343    0.7446
4285.134    0.8074    0.8204
4285.159    0.8343    0.8412
4285.184    0.8410    0.8478
4285.210    0.8539    0.8730
4285.235    0.8698    0.9030
# 096901  54  4283.902  4285.236
4283.902    0.9367    0.9739
4283.927    0.9345    0.9714
4283.952    0.9380    0.9561
4283.977    0.9173    0.9150
4284.002    0.8523    0.8395
4284.028    0.7506    0.7377
4284.053    0.6545    0.6569
4284.078    0.6189    0.6312
4284.103    0.6480    0.6516
4284.128    0.6660    0.6567
4284.153    0.6049    0.5954
4284.179    0.4899    0.4797
4284.204    0.3874    0.3857
4284.229    0.3653    0.3642
4284.254    0.4294    0.4312
4284.279    0.5648    0.5632
4284.304    0.7036    0.7029
4284.330    0.7649    0.7861
4284.355    0.7822    0.7741
4284.380    0.7125    0.7057
4284.405    0.6451    0.6580
4284.430    0.6759    0.6798
4284.455    0.7684    0.7470
4284.481    0.8387    0.8076
4284.506    0.8624    0.8410
4284.531    0.8778    0.8678
4284.556    0.8962    0.8917
4284.581    0.8945    0.8849
4284.606    0.8375    0.8164
4284.632    0.7120    0.6819
4284.657    0.5576    0.5484
4284.682    0.4776    0.4870
4284.707    0.5124    0.5261
4284.732    0.6051    0.6152
4284.757    0.6625    0.6691
4284.783    0.6315    0.6424
4284.808    0.5550    0.5708
4284.833    0.5103    0.5244
4284.858    0.5411    0.5453
4284.883    0.6192    0.6118
4284.908    0.6627    0.6563
4284.934    0.6202    0.6200
4284.959    0.5068    0.5152
4284.984    0.3990    0.4077
4285.009    0.3675    0.3601
4285.034    0.4180    0.3964
4285.059    0.5216    0.5037
4285.085    0.6483    0.6476
4285.110    0.7560    0.7631
4285.135    0.8151    0.8219
4285.160    0.8312    0.8344
4285.185    0.8362    0.8416
4285.210    0.8543    0.8680
4285.236    0.8688    0.8999
# 096948  54  4283.902  4285.236
4283.902    0.9322    0.9719
4283.927    0.9339    0.9730
4283.953    0.9373    0.9647
4283.978    0.9253    0.9343
4284.003    0.8815    0.8682
4284.028    0.7903    0.7684
4284.053    0.6780    0.6694
4284.078    0.6160    0.6223
4284.104    0.6346    0.6439
4284.129    0.6714    0.6733
4284.154    0.6417    0.6347
4284.179    0.5288    0.5229
4284.204    0.4057    0.4052
4284.229    0.3560    0.3515
4284.255    0.3954    0.3948
4284.280    0.5164    0.5196
4284.305    0.6762    0.6739
4284.330    0.7793    0.7829
4284.355    0.7827    0.7936
4284.380    0.7243    0.7188
4284.406    0.6314    0.6391
4284.431    0.6347    0.6431
4284.456    0.7374    0.7186
4284.481    0.8333    0.7949
4284.506    0.8654    0.8356
4284.531    0.8732    0.8614
4284.557    0.8950    0.8919
4284.582    0.9101    0.9026
4284.607    0.8813    0.8549
4284.632    0.7644    0.7330
4284.657    0.5959    0.5786
4284.682    0.4730    0.4783
4284.708    0.4807    0.4947
4284.733    0.5914    0.5935
4284.758    0.6795    0.6762
4284.783    0.6663    0.6728
4284.808    0.5812    0.5980
4284.833    0.5129    0.5274
4284.859    0.5225    0.5270
4284.884    0.5995    0.5954
4284.909    0.6679    0.6633
4284.934    0.6515    0.6548
4284.959    0.5482    0.5559
4284.984    0.4235    0.4296
4285.010    0.3558    0.3527
4285.035    0.3827    0.3678
4285.060    0.4817    0.4640
4285.085    0.6108    0.6070
4285.110    0.7293    0.7422
4285.135    0.8048    0.8209
4285.161    0.8310    0.8389
4285.186    0.8308    0.8377
4285.211    0.8433    0.8588
4285.236    0.8714    0.8962
# 097420  54  4283.902  4285.236
4283.902    0.9592    0.9784
4283.927    0.9467    0.9772
4283.953    0.9451    0.9681
4283.978    0.9408    0.9415
4284.003    0.8997    0.8890
4284.028    0.8297    0.8151
4284.053    0.7495    0.7435
4284.078    0.6997    0.7055
4284.104    0.6955    0.7076
4284.129    0.7107    0.7104
4284.154    0.6761    0.6654
4284.179    0.5754    0.5679
4284.204    0.4707    0.4657
4284.229    0.4211    0.4170
4284.255    0.4553    0.4542
4284.280    0.5632    0.5618
4284.305    0.6950    0.6934
4284.330    0.7943    0.7901
4284.355    0.8207    0.8128
4284.380    0.7730    0.7704
4284.406    0.7133    0.7153
4284.431    0.7013    0.7096
4284.456    0.7575    0.7546
4284.481    0.8276    0.8111
4284.506    0.8608    0.8498
4284.531    0.8766    0.8754
4284.557    0.9051    0.8987
4284.582    0.9131    0.9051
4284.607    0.8847    0.8680
4284.632    0.7973    0.7743
4284.657    0.6650    0.6522
4284.682    0.5590    0.5642
4284.708    0.5475    0.5610
4284.733    0.6162    0.6288
4284.758    0.6887    0.6987
4284.783    0.7019    0.7129
4284.808    0.6567    0.6703
4284.833    0.6044    0.6202
4284.859    0.6019    0.6135
4284.884    0.6519    0.6563
4284.909    0.7016    0.7016
4284.934    0.6937    0.6933
4284.959    0.6102    0.6157
4284.984    0.5020    0.5097
4285.010    0.4387    0.4367
4285.035    0.4570    0.4431
4285.060    0.5421    0.5235
4285.085    0.6574    0.6455
4285.110    0.7654    0.7633
4285.135    0.8354    0.8400
4285.161    0.8694    0.8714
4285.186    0.8752    0.8798
4285.211    0.8859    0.8937
4285.236    0.9059    0.9152
# 098921  54  4283.901  4285.235
4283.901    0.9348    0.9734
4283.926    0.9313    0.9658
4283.951    0.9213    0.9441
4283.977    0.8925    0.8962
4284.002    0.8329    0.8251
4284.027    0.7537    0.7439
4284.052    0.6811    0.6801
4284.077    0.6454    0.6528
4284.102    0.6451    0.6506
4284.128    0.6369    0.6353
4284.153    0.5875    0.5809
4284.178    0.5072    0.5003
4284.203    0.4386    0.4362
4284.228    0.4314    0.4285
4284.253    0.4948    0.4887
4284.279    0.6005    0.5991
4284.304    0.7115    0.7049
4284.329    0.7798    0.7647
4284.354    0.7766    0.7626
4284.379    0.7251    0.7236
4284.404    0.6823    0.6953
4284.430    0.6990    0.7096
4284.455    0.7649    0.7558
4284.480    0.8262    0.8057
4284.505    0.8648    0.8439
4284.530    0.8837    0.8710
4284.555    0.8937    0.8839
4284.581    0.8800    0.8642
4284.606    0.8204    0.7976
4284.631    0.7115    0.6933
4284.656    0.5990    0.5918
4284.681    0.5341    0.5419
4284.706    0.5469    0.5610
4284.732    0.6112    0.6216
4284.757    0.6598    0.6644
4284.782    0.6558    0.6616
4284.807    0.6184    0.6285
4284.832    0.5924    0.6045
4284.857    0.6066    0.6153
4284.883    0.6409    0.6494
4284.908    0.6558    0.6627
4284.933    0.6232    0.6253
4284.958    0.5431    0.5458
4284.983    0.4645    0.4661
4285.008    0.4374    0.4318
4285.034    0.4795    0.4668
4285.059    0.5694    0.5572
4285.084    0.6751    0.6694
4285.109    0.7672    0.7656
4285.134    0.8219    0.8245
4285.159    0.8470    0.8509
4285.185    0.8652    0.8668
4285.210    0.8718    0.8851
4285.235    0.8754    0.8997
# 100963  54  4283.907  4285.241
4283.907    0.9443    0.9779
4283.932    0.9493    0.9739
4283.957    0.9537    0.9574
4283.983    0.9279    0.9162
4284.008    0.8680    0.8500
4284.033    0.7818    0.7737
4284.058    0.7148    0.7199
4284.083    0.6957    0.7089
4284.108    0.7148    0.7163
4284.134    0.6963    0.6853
4284.159    0.6051    0.5924
4284.184    0.4784    0.4744
4284.209    0.3959    0.3954
4284.234    0.3966    0.3979
4284.259    0.4805    0.4850
4284.285    0.6152    0.6275
4284.310    0.7420    0.7521
4284.335    0.8057    0.8085
4284.360    0.7840    0.7834
4284.385    0.7188    0.7221
4284.410    0.6890    0.6945
4284.436    0.7359    0.7323
4284.461    0.8164    0.7978
4284.486    0.8688    0.8476
4284.511    0.8890    0.8762
4284.536    0.9045    0.8991
4284.561    0.9219    0.9135
4284.587    0.9080    0.8929
4284.612    0.8366    0.8158
4284.637    0.7097    0.6937
4284.662    0.5840    0.5826
4284.687    0.5332    0.5455
4284.712    0.5887    0.5933
4284.738    0.6699    0.6714
4284.763    0.6828    0.6994
4284.788    0.6510    0.6586
4284.813    0.5813    0.5922
4284.838    0.5564    0.5631
4284.863    0.5983    0.5974
4284.889    0.6720    0.6640
4284.914    0.6968    0.6899
4284.939    0.6353    0.6380
4284.964    0.5193    0.5320
4284.989    0.4310    0.4373
4285.014    0.4213    0.4090
4285.039    0.4835    0.4622
4285.065    0.5968    0.5814
4285.090    0.7135    0.7129
4285.115    0.8082    0.8143
4285.140    0.8555    0.8650
4285.165    0.8754    0.8802
4285.190    0.8853    0.8908
4285.216    0.8943    0.9112
4285.241    0.9061    0.9245
# 104075  54  4283.907  4285.241
4283.907    0.9634    0.9759
4283.932    0.9489    0.9641
4283.957    0.9236    0.9415
4283.982    0.8991    0.9066
4284.008    0.8642    0.8614
4284.033    0.8228    0.8183
4284.058    0.7793    0.7838
4284.083    0.7549    0.7579
4284.108    0.7303    0.7293
4284.133    0.6860    0.6850
4284.159    0.6259    0.6204
4284.184    0.5626    0.5574
4284.209    0.5204    0.5200
4284.234    0.5264    0.5277
4284.259    0.5800    0.5806
4284.284    0.6647    0.6584
4284.310    0.7423    0.7333
4284.335    0.7800    0.7761
4284.360    0.7898    0.7861
4284.385    0.7786    0.7791
4284.410    0.7702    0.7757
4284.435    0.7834    0.7876
4284.461    0.8149    0.8138
4284.486    0.8453    0.8428
4284.511    0.8744    0.8676
4284.536    0.8968    0.8829
4284.561    0.8985    0.8817
4284.586    0.8740    0.8564
4284.611    0.8257    0.8072
4284.637    0.7617    0.7439
4284.662    0.6968    0.6945
4284.687    0.6648    0.6747
4284.712    0.6659    0.6838
4284.737    0.6912    0.7027
4284.762    0.7026    0.7102
4284.788    0.7015    0.6987
4284.813    0.6803    0.6805
4284.838    0.6693    0.6727
4284.863    0.6728    0.6806
4284.888    0.6800    0.6928
4284.913    0.6831    0.6888
4284.939    0.6574    0.6561
4284.964    0.6098    0.6065
4284.989    0.5631    0.5639
4285.014    0.5541    0.5537
4285.039    0.5955    0.5867
4285.064    0.6650    0.6545
4285.090    0.7435    0.7393
4285.115    0.8177    0.8121
4285.140    0.8686    0.8646
4285.165    0.8972    0.8964
4285.190    0.9064    0.9141
4285.215    0.9061    0.9202
4285.241    0.8937    0.9110
# 109110  53  4283.924  4285.233
4283.924    0.9404    0.9652
4283.950    0.9256    0.9432
4283.975    0.8987    0.9057
4284.000    0.8527    0.8535
4284.025    0.7973    0.7967
4284.050    0.7527    0.7508
4284.075    0.7176    0.7228
4284.101    0.6952    0.7032
4284.126    0.6744    0.6724
4284.151    0.6320    0.6166
4284.176    0.5569    0.5465
4284.201    0.4856    0.4915
4284.226    0.4817    0.4810
4284.252    0.5288    0.5277
4284.277    0.6143    0.6105
4284.302    0.7019    0.6952
4284.327    0.7554    0.7487
4284.352    0.7727    0.7596
4284.377    0.7439    0.7437
4284.403    0.7228    0.7311
4284.428    0.7359    0.7439
4284.453    0.7791    0.7788
4284.478    0.8314    0.8209
4284.503    0.8668    0.8564
4284.528    0.8804    0.8794
4284.553    0.8910    0.8833
4284.579    0.8748    0.8574
4284.604    0.8183    0.7987
4284.629    0.7374    0.7183
4284.654    0.6476    0.6449
4284.679    0.6031    0.6086
4284.704    0.6046    0.6172
4284.730    0.6345    0.6513
4284.755    0.6627    0.6741
4284.780    0.6648    0.6690
4284.805    0.6434    0.6460
4284.830    0.6279    0.6299
4284.855    0.6279    0.6361
4284.881    0.6464    0.6563
4284.906    0.6537    0.6622
4284.931    0.6312    0.6346
4284.956    0.5820    0.5773
4284.981    0.5144    0.5183
4285.006    0.4924    0.4908
4285.032    0.5275    0.5158
4285.057    0.6019    0.5863
4285.082    0.6893    0.6783
4285.107    0.7630    0.7633
4285.132    0.8230    0.8238
4285.157    0.8642    0.8594
4285.183    0.8819    0.8810
4285.208    0.8766    0.8945
4285.233    0.8813    0.8978
# 110205  54  4283.901  4285.235
4283.901    0.9723    0.9851
4283.926    0.9685    0.9847
4283.951    0.9710    0.9777
4283.976    0.9585    0.9559
4284.002    0.9166    0.9091
4284.027    0.8461    0.8453
4284.052    0.7832    0.7876
4284.077    0.7581    0.7651
4284.102    0.7684    0.7720
4284.127    0.7649    0.7574
4284.153    0.6887    0.6708
4284.178    0.5493    0.5373
4284.203    0.4242    0.4227
4284.228    0.3823    0.3859
4284.253    0.4393    0.4462
4284.278    0.5748    0.5804
4284.304    0.7246    0.7359
4284.329    0.8278    0.8321
4284.354    0.8472    0.8433
4284.379    0.7900    0.7945
4284.404    0.7447    0.7534
4284.429    0.7690    0.7686
4284.454    0.8398    0.8226
4284.480    0.8941    0.8688
4284.505    0.9068    0.8898
4284.530    0.9066    0.9070
4284.555    0.9275    0.9264
4284.580    0.9404    0.9262
4284.605    0.8960    0.8768
4284.631    0.7918    0.7670
4284.656    0.6595    0.6476
4284.681    0.5794    0.5869
4284.706    0.6079    0.6193
4284.731    0.6861    0.6990
4284.756    0.7117    0.7423
4284.782    0.6921    0.7034
4284.807    0.6010    0.6192
4284.832    0.5522    0.5622
4284.857    0.5826    0.5793
4284.882    0.6647    0.6522
4284.907    0.7211    0.7107
4284.933    0.6863    0.6871
4284.958    0.5739    0.5843
4284.983    0.4620    0.4694
4285.008    0.4177    0.4124
4285.033    0.4599    0.4419
4285.058    0.5677    0.5453
4285.084    0.6950    0.6890
4285.109    0.8052    0.8104
4285.134    0.8748    0.8813
4285.159    0.9030    0.9059
4285.184    0.9072    0.9141
4285.209    0.9217    0.9281
4285.235    0.9200    0.9428
# 112504  54  4283.902  4285.236
4283.902    0.9557    0.9784
4283.927    0.9499    0.9779
4283.952    0.9493    0.9696
4283.977    0.9356    0.9432
4284.003    0.8947    0.8863
4284.028    0.8232    0.8070
4284.053    0.7386    0.7313
4284.078    0.6910    0.6952
4284.103    0.6915    0.7042
4284.128    0.7110    0.7122
4284.154    0.6693    0.6596
4284.179    0.5580    0.5493
4284.204    0.4441    0.4390
4284.229    0.3908    0.3915
4284.254    0.4326    0.4338
4284.279    0.5517    0.5511
4284.305    0.6934    0.6990
4284.330    0.7887    0.7995
4284.355    0.8289    0.8166
4284.380    0.7702    0.7633
4284.405    0.6925    0.7044
4284.430    0.6915    0.7018
4284.456    0.7725    0.7577
4284.481    0.8472    0.8164
4284.506    0.8680    0.8509
4284.531    0.8810    0.8742
4284.556    0.9043    0.8989
4284.581    0.9188    0.9084
4284.607    0.8908    0.8672
4284.632    0.7889    0.7638
4284.657    0.6446    0.6315
4284.682    0.5352    0.5423
4284.707    0.5331    0.5480
4284.732    0.6194    0.6270
4284.758    0.7005    0.7026
4284.783    0.7018    0.7050
4284.808    0.6345    0.6462
4284.833    0.5721    0.5879
4284.858    0.5788    0.5856
4284.883    0.6399    0.6408
4284.909    0.6955    0.7000
4284.934    0.6880    0.6920
4284.959    0.5965    0.6053
4284.984    0.4813    0.4902
4285.009    0.4205    0.4165
4285.034    0.4434    0.4240
4285.060    0.5358    0.5149
4285.085    0.6593    0.6461
4285.110    0.7656    0.7693
4285.135    0.8333    0.8451
4285.160    0.8606    0.8704
4285.185    0.8668    0.8756
4285.211    0.8831    0.8917
4285.236    0.8968    0.9164
# 113579  54  4283.908  4285.241
4283.908    0.9339    0.9378
4283.933    0.9099    0.9179
4283.958    0.8878    0.8933
4283.983    0.8634    0.8644
4284.008    0.8371    0.8314
4284.033    0.8054    0.7952
4284.059    0.7614    0.7556
4284.084    0.7158    0.7171
4284.109    0.6764    0.6803
4284.134    0.6391    0.6476
4284.159    0.6167    0.6213
4284.184    0.6038    0.6038
4284.210    0.6044    0.5965
4284.235    0.6091    0.6006
4284.260    0.6202    0.6148
4284.285    0.6305    0.6366
4284.310    0.6542    0.6637
4284.335    0.6850    0.6928
4284.361    0.7152    0.7223
4284.386    0.7459    0.7477
4284.411    0.7709    0.7691
4284.436    0.7914    0.7860
4284.461    0.8043    0.7978
4284.486    0.8111    0.8045
4284.512    0.8136    0.8054
4284.537    0.8024    0.8004
4284.562    0.7881    0.7896
4284.587    0.7764    0.7737
4284.612    0.7561    0.7540
4284.637    0.7335    0.7321
4284.663    0.7142    0.7094
4284.688    0.6888    0.6891
4284.713    0.6624    0.6716
4284.738    0.6497    0.6574
4284.763    0.6422    0.6462
4284.788    0.6386    0.6374
4284.814    0.6362    0.6295
4284.839    0.6353    0.6224
4284.864    0.6227    0.6153
4284.889    0.6065    0.6081
4284.914    0.5979    0.6019
4284.939    0.5931    0.5976
4284.965    0.5931    0.5974
4284.990    0.6009    0.6035
4285.015    0.6203    0.6169
4285.040    0.6406    0.6380
4285.065    0.6662    0.6657
4285.090    0.6961    0.6978
4285.116    0.7293    0.7318
4285.141    0.7651    0.7614
4285.166    0.7892    0.7836
4285.191    0.7978    0.7951
4285.216    0.7887    0.7938
4285.241    0.7670    0.7786
# 113989  54  4283.909  4285.243
4283.909    0.9750    0.9872
4283.934    0.9806    0.9856
4283.959    0.9833    0.9759
4283.984    0.9614    0.9515
4284.009    0.9166    0.9099
4284.035    0.8574    0.8598
4284.060    0.8200    0.8279
4284.085    0.8188    0.8241
4284.110    0.8268    0.8222
4284.135    0.7768    0.7713
4284.160    0.6694    0.6507
4284.186    0.5124    0.4972
4284.211    0.4003    0.3968
4284.236    0.3861    0.3916
4284.261    0.4703    0.4854
4284.286    0.6220    0.6389
4284.311    0.7631    0.7843
4284.337    0.8535    0.8654
4284.362    0.8626    0.8626
4284.387    0.8179    0.8215
4284.412    0.8022    0.8050
4284.437    0.8408    0.8366
4284.462    0.9034    0.8831
4284.488    0.9277    0.9105
4284.513    0.9292    0.9215
4284.538    0.9371    0.9345
4284.563    0.9497    0.9447
4284.588    0.9391    0.9283
4284.613    0.8802    0.8620
4284.639    0.7640    0.7452
4284.664    0.6393    0.6397
4284.689    0.6005    0.6083
4284.714    0.6656    0.6605
4284.739    0.6987    0.7305
4284.764    0.7052    0.7398
4284.790    0.6548    0.6671
4284.815    0.5549    0.5764
4284.840    0.5319    0.5416
4284.865    0.6024    0.5899
4284.890    0.7075    0.6758
4284.915    0.7396    0.7155
4284.941    0.6555    0.6546
4284.966    0.5153    0.5308
4284.991    0.4176    0.4265
4285.016    0.4133    0.4022
4285.041    0.4914    0.4666
4285.066    0.6118    0.5932
4285.092    0.7417    0.7415
4285.117    0.8463    0.8507
4285.142    0.8987    0.9059
4285.167    0.9141    0.9230
4285.192    0.9230    0.9318
4285.217    0.9363    0.9443
4285.243    0.9350    0.9484
# 115715  54  4283.907  4285.241
4283.907    0.9652    0.9849
4283.933    0.9592    0.9799
4283.958    0.9530    0.9623
4283.983    0.9245    0.9228
4284.008    0.8680    0.8614
4284.033    0.7984    0.7974
4284.058    0.7575    0.7619
4284.084    0.7598    0.7659
4284.109    0.7725    0.7711
4284.134    0.7318    0.7218
4284.159    0.6210    0.6090
4284.184    0.4870    0.4852
4284.209    0.4184    0.4178
4284.235    0.4459    0.4465
4284.260    0.5546    0.5587
4284.285    0.7002    0.7040
4284.310    0.8140    0.8168
4284.335    0.8592    0.8519
4284.360    0.8239    0.8149
4284.386    0.7567    0.7595
4284.411    0.7422    0.7514
4284.436    0.7949    0.7934
4284.461    0.8572    0.8412
4284.486    0.8849    0.8674
4284.511    0.8956    0.8843
4284.537    0.9108    0.9084
4284.562    0.9330    0.9234
4284.587    0.9224    0.8985
4284.612    0.8412    0.8149
4284.637    0.7145    0.6966
4284.662    0.6046    0.6090
4284.688    0.5884    0.6101
4284.713    0.6671    0.6834
4284.738    0.7447    0.7506
4284.763    0.7456    0.7497
4284.788    0.6731    0.6853
4284.813    0.6015    0.6174
4284.839    0.5970    0.6066
4284.864    0.6555    0.6605
4284.889    0.7219    0.7243
4284.914    0.7244    0.7291
4284.939    0.6403    0.6515
4284.964    0.5257    0.5348
4284.990    0.4540    0.4504
4285.015    0.4707    0.4511
4285.040    0.5537    0.5321
4285.065    0.6730    0.6601
4285.090    0.7887    0.7856
4285.115    0.8676    0.8692
4285.141    0.9012    0.9036
4285.166    0.9133    0.9116
4285.191    0.9228    0.9224
4285.216    0.9277    0.9393
4285.241    0.9188    0.9443
# 116613  54  4283.908  4285.242
4283.908    0.9356    0.9727
4283.934    0.9318    0.9612
4283.959    0.9154    0.9305
4283.984    0.8796    0.8730
4284.009    0.8039    0.7943
4284.034    0.7198    0.7198
4284.059    0.6703    0.6800
4284.085    0.6730    0.6808
4284.110    0.6929    0.6858
4284.135    0.6599    0.6491
4284.160    0.5739    0.5645
4284.185    0.4773    0.4739
4284.210    0.4332    0.4313
4284.236    0.4757    0.4680
4284.261    0.5790    0.5691
4284.286    0.6998    0.6898
4284.311    0.7540    0.7741
4284.336    0.7797    0.7869
4284.361    0.7482    0.7396
4284.387    0.6850    0.6853
4284.412    0.6758    0.6814
4284.437    0.7333    0.7286
4284.462    0.8057    0.7898
4284.487    0.8509    0.8360
4284.512    0.8724    0.8676
4284.538    0.8989    0.8919
4284.563    0.9156    0.8947
4284.588    0.8872    0.8535
4284.613    0.7963    0.7603
4284.638    0.6648    0.6455
4284.663    0.5594    0.5673
4284.688    0.5419    0.5672
4284.714    0.6081    0.6326
4284.739    0.6868    0.6957
4284.764    0.7027    0.7079
4284.789    0.6578    0.6703
4284.814    0.6107    0.6272
4284.839    0.6044    0.6219
4284.865    0.6464    0.6596
4284.890    0.6902    0.6955
4284.915    0.6794    0.6820
4284.940    0.6027    0.6077
4284.965    0.5057    0.5100
4284.990    0.4495    0.4456
4285.016    0.4663    0.4527
4285.041    0.5485    0.5303
4285.066    0.6656    0.6464
4285.091    0.7672    0.7579
4285.116    0.8344    0.8316
4285.141    0.8674    0.8632
4285.167    0.8736    0.8748
4285.192    0.8839    0.8896
4285.217    0.8917    0.9093
4285.242    0.8921    0.9152
# 999999  54  4283.908  4285.242
4283.908    0.9510    0.9763
4283.933    0.9517    0.9725
4283.958    0.9495    0.9554
4283.983    0.9188    0.9137
4284.009    0.8521    0.8393
4284.034    0.7567    0.7549
4284.059    0.6901    0.6950
4284.084    0.6781    0.6847
4284.109    0.6986    0.6992
4284.134    0.6861    0.6780
4284.160    0.5954    0.5851
4284.185    0.4695    0.4651
4284.210    0.3813    0.3822
4284.235    0.3798    0.3814
4284.260    0.4634    0.4678
4284.285    0.6031    0.6076
4284.311    0.7226    0.7422
4284.336    0.7818    0.7991
4284.361    0.7661    0.7700
4284.386    0.7000    0.7044
4284.411    0.6745    0.6770
4284.436    0.7281    0.7181
4284.462    0.8098    0.7916
4284.487    0.8648    0.8437
4284.512    0.8890    0.8730
4284.537    0.9053    0.8964
4284.562    0.9188    0.9105
4284.587    0.9047    0.8878
4284.613    0.8295    0.8004
4284.638    0.6936    0.6700
4284.663    0.5572    0.5563
4284.688    0.5131    0.5248
4284.713    0.5735    0.5816
4284.738    0.6593    0.6608
4284.763    0.6839    0.6856
4284.789    0.6257    0.6336
4284.814    0.5441    0.5594
4284.839    0.5229    0.5291
4284.864    0.5746    0.5679
4284.889    0.6486    0.6378
4284.914    0.6705    0.6680
4284.940    0.6094    0.6126
4284.965    0.4956    0.5028
4284.990    0.4015    0.4073
4285.015    0.3890    0.3805
4285.040    0.4557    0.4364
4285.065    0.5696    0.5545
4285.091    0.6944    0.6963
4285.116    0.7880    0.8008
4285.141    0.8439    0.8509
4285.166    0.8610    0.8642
4285.191    0.8650    0.8758
4285.216    0.8825    0.8991
4285.242    0.8917    0.9164


==> anc/specdat/fit_CH4286.dat <==
# 001499  63  4285.644  4287.205
4285.644    0.8750    0.9330
4285.670    0.8983    0.9266
4285.695    0.8788    0.8718
4285.720    0.8065    0.7681
4285.745    0.6786    0.6292
4285.770    0.5211    0.4894
4285.795    0.3999    0.3913
4285.821    0.3738    0.3675
4285.846    0.4441    0.4205
4285.871    0.5430    0.5036
4285.896    0.5851    0.5560
4285.921    0.5548    0.5445
4285.946    0.4659    0.4720
4285.972    0.3530    0.3603
4285.997    0.2646    0.2650
4286.022    0.2273    0.2251
4286.047    0.2513    0.2508
4286.072    0.3200    0.3206
4286.097    0.4040    0.4011
4286.123    0.4606    0.4588
4286.148    0.4642    0.4700
4286.173    0.4329    0.4605
4286.198    0.4306    0.4827
4286.223    0.5107    0.5687
4286.248    0.6408    0.6973
4286.274    0.7667    0.8213
4286.299    0.8439    0.8929
4286.324    0.8660    0.9091
4286.349    0.8402    0.8690
4286.374    0.7440    0.7647
4286.399    0.5899    0.6044
4286.425    0.4214    0.4289
4286.450    0.3060    0.3107
4286.475    0.2703    0.2638
4286.500    0.2907    0.2747
4286.525    0.3488    0.3246
4286.550    0.4239    0.3999
4286.576    0.5064    0.4950
4286.601    0.6062    0.5987
4286.626    0.7165    0.7106
4286.651    0.8188    0.8160
4286.676    0.8974    0.8966
4286.701    0.9378    0.9441
4286.727    0.9570    0.9609
4286.752    0.9535    0.9462
4286.777    0.9055    0.8878
4286.802    0.7896    0.7679
4286.827    0.6157    0.5962
4286.852    0.4437    0.4302
4286.878    0.3452    0.3351
4286.903    0.3440    0.3305
4286.928    0.3693    0.3594
4286.953    0.3515    0.3650
4286.978    0.3042    0.3418
4287.003    0.2924    0.3282
4287.029    0.3445    0.3610
4287.054    0.4580    0.4467
4287.079    0.6065    0.5760
4287.104    0.7570    0.7214
4287.129    0.8750    0.8457
4287.154    0.9447    0.9249
4287.180    0.9790    0.9645
4287.205    0.9847    0.9784
# 001598  63  4285.637  4287.197
4285.637    0.8865    0.9497
4285.662    0.9126    0.9557
4285.687    0.9097    0.9262
4285.713    0.8738    0.8557
4285.738    0.7962    0.7534
4285.763    0.6789    0.6380
4285.788    0.5592    0.5433
4285.813    0.5119    0.5036
4285.838    0.5617    0.5339
4285.864    0.6525    0.6074
4285.889    0.6976    0.6586
4285.914    0.6624    0.6540
4285.939    0.5851    0.5913
4285.964    0.4773    0.4845
4285.989    0.3660    0.3713
4286.015    0.3071    0.3042
4286.040    0.3192    0.3145
4286.065    0.3795    0.3802
4286.090    0.4621    0.4656
4286.115    0.5389    0.5332
4286.140    0.5616    0.5554
4286.166    0.5234    0.5415
4286.191    0.4960    0.5460
4286.216    0.5542    0.6108
4286.241    0.6808    0.7243
4286.266    0.8039    0.8373
4286.291    0.8750    0.9110
4286.317    0.9022    0.9376
4286.342    0.8913    0.9185
4286.367    0.8360    0.8478
4286.392    0.7137    0.7178
4286.417    0.5479    0.5542
4286.442    0.4019    0.4136
4286.468    0.3301    0.3356
4286.493    0.3346    0.3293
4286.518    0.3995    0.3751
4286.543    0.4842    0.4545
4286.568    0.5700    0.5485
4286.593    0.6605    0.6468
4286.619    0.7605    0.7508
4286.644    0.8507    0.8435
4286.669    0.9177    0.9143
4286.694    0.9526    0.9565
4286.719    0.9614    0.9734
4286.744    0.9623    0.9692
4286.770    0.9389    0.9333
4286.795    0.8806    0.8474
4286.820    0.7456    0.7032
4286.845    0.5703    0.5403
4286.870    0.4515    0.4311
4286.895    0.4312    0.4152
4286.921    0.4654    0.4582
4286.946    0.4700    0.4846
4286.971    0.4273    0.4677
4286.996    0.3940    0.4409
4287.021    0.4186    0.4486
4287.046    0.5083    0.5087
4287.072    0.6380    0.6203
4287.097    0.7816    0.7492
4287.122    0.8900    0.8626
4287.147    0.9497    0.9361
4287.172    0.9788    0.9716
4287.197    0.9817    0.9849
# 001803  63  4285.644  4287.205
4285.644    0.8316    0.8626
4285.670    0.8302    0.8451
4285.695    0.7914    0.7943
4285.720    0.7290    0.7199
4285.745    0.6497    0.6369
4285.770    0.5748    0.5631
4285.795    0.5248    0.5137
4285.821    0.5098    0.4947
4285.846    0.5204    0.5011
4285.871    0.5391    0.5145
4285.896    0.5415    0.5169
4285.921    0.5129    0.4967
4285.946    0.4593    0.4559
4285.972    0.3997    0.4060
4285.997    0.3573    0.3692
4286.022    0.3491    0.3569
4286.047    0.3717    0.3720
4286.072    0.4150    0.4070
4286.097    0.4606    0.4499
4286.123    0.4935    0.4932
4286.148    0.5240    0.5321
4286.173    0.5527    0.5739
4286.198    0.5917    0.6250
4286.223    0.6482    0.6860
4286.248    0.7091    0.7492
4286.274    0.7682    0.8020
4286.299    0.7997    0.8253
4286.324    0.7898    0.8111
4286.349    0.7432    0.7582
4286.374    0.6586    0.6742
4286.399    0.5576    0.5758
4286.425    0.4712    0.4805
4286.450    0.4125    0.4151
4286.475    0.3922    0.3869
4286.500    0.4111    0.3976
4286.525    0.4638    0.4416
4286.550    0.5355    0.5093
4286.576    0.6135    0.5942
4286.601    0.6909    0.6795
4286.626    0.7667    0.7598
4286.651    0.8287    0.8276
4286.676    0.8732    0.8760
4286.701    0.9020    0.8991
4286.727    0.8974    0.8915
4286.752    0.8620    0.8502
4286.777    0.7934    0.7779
4286.802    0.6978    0.6836
4286.827    0.5984    0.5838
4286.852    0.5064    0.4964
4286.878    0.4393    0.4317
4286.903    0.3965    0.3969
4286.928    0.3717    0.3834
4286.953    0.3680    0.3850
4286.978    0.3802    0.4011
4287.003    0.4194    0.4355
4287.029    0.4845    0.4951
4287.054    0.5766    0.5739
4287.079    0.6786    0.6651
4287.104    0.7718    0.7567
4287.129    0.8507    0.8366
4287.154    0.9105    0.8974
4287.180    0.9482    0.9380
4287.205    0.9656    0.9563
# 004290  64  4285.620  4287.206
4285.620    0.8509    0.8966
4285.646    0.9110    0.9410
4285.671    0.9313    0.9423
4285.696    0.9188    0.9051
4285.721    0.8658    0.8293
4285.746    0.7603    0.7223
4285.771    0.6272    0.6067
4285.797    0.5194    0.5139
4285.822    0.4846    0.4831
4285.847    0.5357    0.5163
4285.872    0.6236    0.5822
4285.897    0.6613    0.6295
4285.922    0.6252    0.6234
4285.948    0.5453    0.5558
4285.973    0.4407    0.4525
4285.998    0.3450    0.3533
4286.023    0.3046    0.3027
4286.048    0.3287    0.3178
4286.073    0.3898    0.3815
4286.099    0.4673    0.4630
4286.124    0.5326    0.5210
4286.149    0.5434    0.5403
4286.174    0.5094    0.5374
4286.199    0.4987    0.5549
4286.224    0.5610    0.6226
4286.250    0.6820    0.7333
4286.275    0.7973    0.8366
4286.300    0.8636    0.9034
4286.325    0.8910    0.9241
4286.350    0.8776    0.8956
4286.375    0.8043    0.8123
4286.401    0.6697    0.6713
4286.426    0.5139    0.5168
4286.451    0.3920    0.3935
4286.476    0.3337    0.3315
4286.501    0.3478    0.3314
4286.526    0.4103    0.3789
4286.552    0.4867    0.4604
4286.577    0.5696    0.5539
4286.602    0.6536    0.6527
4286.627    0.7521    0.7514
4286.652    0.8468    0.8408
4286.677    0.9089    0.9093
4286.703    0.9432    0.9519
4286.728    0.9587    0.9667
4286.753    0.9563    0.9557
4286.778    0.9241    0.9082
4286.803    0.8400    0.8091
4286.828    0.6871    0.6628
4286.854    0.5283    0.5077
4286.879    0.4290    0.4167
4286.904    0.4249    0.4037
4286.929    0.4480    0.4319
4286.954    0.4358    0.4474
4286.979    0.3925    0.4344
4287.005    0.3747    0.4210
4287.030    0.4138    0.4439
4287.055    0.5105    0.5146
4287.080    0.6477    0.6245
4287.105    0.7818    0.7490
4287.130    0.8878    0.8572
4287.156    0.9399    0.9318
4287.181    0.9689    0.9681
4287.206    0.9854    0.9827
# 005176  63  4285.642  4287.202
4285.642    0.8821    0.9376
4285.667    0.8863    0.9266
4285.692    0.8588    0.8732
4285.717    0.8085    0.7784
4285.742    0.6929    0.6549
4285.768    0.5542    0.5266
4285.793    0.4547    0.4420
4285.818    0.4318    0.4242
4285.843    0.4989    0.4717
4285.868    0.5847    0.5443
4285.893    0.6253    0.5884
4285.919    0.5872    0.5708
4285.944    0.4944    0.4949
4285.969    0.3817    0.3900
4285.994    0.2979    0.3017
4286.019    0.2700    0.2689
4286.044    0.3031    0.2989
4286.069    0.3691    0.3694
4286.095    0.4478    0.4486
4286.120    0.4989    0.4979
4286.145    0.5034    0.5100
4286.170    0.4785    0.5103
4286.195    0.4910    0.5413
4286.220    0.5772    0.6237
4286.246    0.6879    0.7413
4286.271    0.7831    0.8420
4286.296    0.8535    0.9014
4286.321    0.8770    0.9103
4286.346    0.8484    0.8644
4286.371    0.7473    0.7586
4286.397    0.5905    0.5998
4286.422    0.4338    0.4451
4286.447    0.3314    0.3368
4286.472    0.2966    0.2942
4286.497    0.3273    0.3090
4286.522    0.3951    0.3649
4286.548    0.4747    0.4503
4286.573    0.5634    0.5463
4286.598    0.6497    0.6485
4286.623    0.7520    0.7509
4286.648    0.8545    0.8422
4286.673    0.9177    0.9101
4286.699    0.9570    0.9508
4286.724    0.9616    0.9616
4286.749    0.9465    0.9412
4286.774    0.8954    0.8762
4286.799    0.7847    0.7547
4286.824    0.6179    0.5942
4286.849    0.4630    0.4476
4286.875    0.3791    0.3669
4286.900    0.3776    0.3627
4286.925    0.3895    0.3841
4286.950    0.3637    0.3864
4286.975    0.3300    0.3693
4287.000    0.3300    0.3663
4287.026    0.3920    0.4086
4287.051    0.5064    0.4987
4287.076    0.6454    0.6234
4287.101    0.7802    0.7554
4287.126    0.8839    0.8640
4287.151    0.9528    0.9333
4287.177    0.9770    0.9687
4287.202    0.9943    0.9817
# 006405  63  4285.637  4287.198
4285.637    0.8784    0.9436
4285.663    0.8976    0.9484
4285.688    0.8861    0.9139
4285.713    0.8472    0.8398
4285.738    0.7644    0.7315
4285.763    0.6394    0.6114
4285.788    0.5315    0.5142
4285.814    0.4901    0.4745
4285.839    0.5331    0.5077
4285.864    0.6283    0.5793
4285.889    0.6790    0.6323
4285.914    0.6492    0.6302
4285.939    0.5686    0.5698
4285.965    0.4599    0.4623
4285.990    0.3525    0.3558
4286.015    0.2956    0.2961
4286.040    0.3074    0.3056
4286.065    0.3664    0.3680
4286.090    0.4491    0.4495
4286.116    0.5167    0.5153
4286.141    0.5385    0.5351
4286.166    0.5080    0.5249
4286.191    0.4873    0.5339
4286.216    0.5500    0.6008
4286.241    0.6707    0.7143
4286.267    0.7887    0.8316
4286.292    0.8674    0.9049
4286.317    0.9039    0.9296
4286.342    0.8927    0.9076
4286.367    0.8211    0.8310
4286.392    0.6896    0.6963
4286.417    0.5240    0.5331
4286.443    0.3866    0.3919
4286.468    0.3189    0.3220
4286.493    0.3302    0.3173
4286.518    0.3857    0.3623
4286.543    0.4654    0.4394
4286.568    0.5508    0.5322
4286.594    0.6419    0.6356
4286.619    0.7423    0.7379
4286.644    0.8335    0.8333
4286.669    0.9036    0.9070
4286.694    0.9449    0.9515
4286.719    0.9649    0.9696
4286.745    0.9678    0.9632
4286.770    0.9436    0.9232
4286.795    0.8628    0.8310
4286.820    0.7224    0.6833
4286.845    0.5428    0.5214
4286.870    0.4290    0.4147
4286.896    0.4155    0.3970
4286.921    0.4394    0.4318
4286.946    0.4354    0.4525
4286.971    0.3892    0.4356
4286.996    0.3649    0.4130
4287.021    0.3980    0.4258
4287.047    0.4920    0.4940
4287.072    0.6283    0.6053
4287.097    0.7681    0.7367
4287.122    0.8794    0.8527
4287.147    0.9521    0.9296
4287.172    0.9781    0.9681
4287.198    0.9831    0.9833
# 006455  63  4285.637  4287.197
4285.637    0.8680    0.9298
4285.662    0.8974    0.9458
4285.687    0.9039    0.9213
4285.712    0.8630    0.8547
4285.738    0.7748    0.7430
4285.763    0.6483    0.6153
4285.788    0.5217    0.5028
4285.813    0.4500    0.4431
4285.838    0.4790    0.4584
4285.863    0.5770    0.5292
4285.889    0.6464    0.5987
4285.914    0.6347    0.6114
4285.939    0.5622    0.5612
4285.964    0.4542    0.4620
4285.989    0.3455    0.3486
4286.014    0.2739    0.2730
4286.039    0.2703    0.2671
4286.065    0.3180    0.3241
4286.090    0.4058    0.4067
4286.115    0.4874    0.4803
4286.140    0.5192    0.5130
4286.165    0.4922    0.5045
4286.190    0.4614    0.4998
4286.216    0.4976    0.5535
4286.241    0.6125    0.6653
4286.266    0.7497    0.7903
4286.291    0.8449    0.8810
4286.316    0.8865    0.9207
4286.341    0.8847    0.9112
4286.367    0.8368    0.8443
4286.392    0.7115    0.7165
4286.417    0.5444    0.5490
4286.442    0.3910    0.3993
4286.467    0.3073    0.3131
4286.492    0.2994    0.2949
4286.518    0.3489    0.3301
4286.543    0.4272    0.3991
4286.568    0.5080    0.4873
4286.593    0.5946    0.5851
4286.618    0.6968    0.6902
4286.643    0.8004    0.7949
4286.669    0.8810    0.8841
4286.694    0.9330    0.9386
4286.719    0.9546    0.9632
4286.744    0.9638    0.9627
4286.769    0.9421    0.9324
4286.794    0.8720    0.8529
4286.820    0.7399    0.7049
4286.845    0.5586    0.5325
4286.870    0.4243    0.4032
4286.895    0.3842    0.3658
4286.920    0.4082    0.3968
4286.945    0.4166    0.4274
4286.971    0.3777    0.4162
4286.996    0.3397    0.3883
4287.021    0.3559    0.3901
4287.046    0.4390    0.4433
4287.071    0.5727    0.5465
4287.096    0.7171    0.6812
4287.121    0.8451    0.8117
4287.147    0.9273    0.9082
4287.172    0.9643    0.9570
4287.197    0.9766    0.9768
# 007244  63  4285.635  4287.195
4285.635    0.8644    0.9215
4285.660    0.8989    0.9415
4285.685    0.8997    0.9209
4285.711    0.8614    0.8566
4285.736    0.7880    0.7570
4285.761    0.6713    0.6366
4285.786    0.5497    0.5270
4285.811    0.4715    0.4634
4285.836    0.4837    0.4674
4285.862    0.5620    0.5283
4285.887    0.6346    0.5918
4285.912    0.6399    0.6122
4285.937    0.5752    0.5713
4285.962    0.4723    0.4804
4285.987    0.3644    0.3737
4286.013    0.2955    0.2966
4286.038    0.2921    0.2869
4286.063    0.3374    0.3353
4286.088    0.4135    0.4127
4286.113    0.4917    0.4837
4286.138    0.5282    0.5210
4286.164    0.5056    0.5234
4286.189    0.4838    0.5271
4286.214    0.5200    0.5739
4286.239    0.6246    0.6702
4286.264    0.7432    0.7831
4286.289    0.8323    0.8714
4286.315    0.8829    0.9150
4286.340    0.8829    0.9064
4286.365    0.8289    0.8433
4286.390    0.7165    0.7231
4286.415    0.5625    0.5674
4286.440    0.4144    0.4243
4286.466    0.3308    0.3334
4286.491    0.3206    0.3115
4286.516    0.3607    0.3418
4286.541    0.4407    0.4080
4286.566    0.5187    0.4953
4286.591    0.5997    0.5925
4286.616    0.6971    0.6939
4286.642    0.7987    0.7958
4286.667    0.8817    0.8774
4286.692    0.9273    0.9322
4286.717    0.9517    0.9592
4286.742    0.9568    0.9601
4286.767    0.9384    0.9290
4286.793    0.8740    0.8463
4286.818    0.7434    0.7112
4286.843    0.5794    0.5514
4286.868    0.4410    0.4268
4286.893    0.3950    0.3798
4286.918    0.4127    0.3957
4286.944    0.4150    0.4206
4286.969    0.3831    0.4163
4286.994    0.3519    0.3984
4287.019    0.3659    0.4040
4287.044    0.4459    0.4556
4287.069    0.5692    0.5528
4287.095    0.7124    0.6833
4287.120    0.8331    0.8057
4287.145    0.9190    0.8976
4287.170    0.9612    0.9508
4287.195    0.9797    0.9748
# 007585  63  4285.643  4287.204
4285.643    0.8780    0.9358
4285.669    0.8923    0.9326
4285.694    0.8819    0.8870
4285.719    0.8249    0.8000
4285.744    0.7168    0.6809
4285.769    0.5806    0.5560
4285.794    0.4688    0.4620
4285.820    0.4373    0.4315
4285.845    0.4967    0.4722
4285.870    0.5871    0.5451
4285.895    0.6312    0.5950
4285.920    0.6019    0.5860
4285.945    0.5132    0.5161
4285.971    0.4011    0.4061
4285.996    0.3063    0.3110
4286.021    0.2691    0.2697
4286.046    0.2976    0.2941
4286.071    0.3680    0.3637
4286.096    0.4471    0.4438
4286.122    0.5044    0.5021
4286.147    0.5096    0.5181
4286.172    0.4893    0.5152
4286.197    0.4917    0.5381
4286.222    0.5635    0.6139
4286.247    0.6787    0.7258
4286.273    0.7836    0.8348
4286.298    0.8612    0.8995
4286.323    0.8847    0.9145
4286.348    0.8561    0.8770
4286.373    0.7690    0.7802
4286.398    0.6219    0.6328
4286.424    0.4642    0.4687
4286.449    0.3495    0.3528
4286.474    0.3078    0.3027
4286.499    0.3259    0.3120
4286.524    0.3868    0.3642
4286.549    0.4703    0.4436
4286.575    0.5553    0.5413
4286.600    0.6476    0.6421
4286.625    0.7501    0.7442
4286.650    0.8404    0.8368
4286.675    0.9080    0.9068
4286.700    0.9451    0.9480
4286.725    0.9583    0.9621
4286.751    0.9563    0.9462
4286.776    0.9082    0.8892
4286.801    0.8052    0.7766
4286.826    0.6474    0.6192
4286.851    0.4835    0.4670
4286.876    0.3946    0.3789
4286.902    0.3788    0.3693
4286.927    0.3987    0.3945
4286.952    0.3833    0.4020
4286.977    0.3446    0.3846
4287.002    0.3385    0.3757
4287.027    0.3885    0.4075
4287.053    0.4959    0.4926
4287.078    0.6387    0.6128
4287.103    0.7831    0.7442
4287.128    0.8806    0.8555
4287.153    0.9384    0.9283
4287.178    0.9685    0.9649
4287.204    0.9793    0.9799
# 007902  63  4285.636  4287.196
4285.636    0.8588    0.9285
4285.661    0.8880    0.9341
4285.686    0.8790    0.8921
4285.712    0.8239    0.7962
4285.737    0.7096    0.6634
4285.762    0.5596    0.5229
4285.787    0.4323    0.4168
4285.812    0.3876    0.3791
4285.837    0.4428    0.4172
4285.862    0.5385    0.4950
4285.888    0.5963    0.5521
4285.913    0.5649    0.5454
4285.938    0.4792    0.4796
4285.963    0.3712    0.3766
4285.988    0.2725    0.2753
4286.013    0.2206    0.2207
4286.039    0.2354    0.2330
4286.064    0.2938    0.2947
4286.089    0.3705    0.3746
4286.114    0.4384    0.4380
4286.139    0.4551    0.4586
4286.164    0.4249    0.4470
4286.190    0.4129    0.4567
4286.215    0.4757    0.5315
4286.240    0.6074    0.6607
4286.265    0.7415    0.7920
4286.290    0.8354    0.8792
4286.315    0.8728    0.9101
4286.341    0.8576    0.8845
4286.366    0.7795    0.7982
4286.391    0.6408    0.6501
4286.416    0.4739    0.4772
4286.441    0.3337    0.3402
4286.466    0.2709    0.2728
4286.492    0.2789    0.2690
4286.517    0.3301    0.3088
4286.542    0.3992    0.3765
4286.567    0.4762    0.4618
4286.592    0.5727    0.5617
4286.617    0.6850    0.6748
4286.643    0.7989    0.7927
4286.668    0.8849    0.8829
4286.693    0.9337    0.9382
4286.718    0.9557    0.9607
4286.743    0.9548    0.9548
4286.768    0.9256    0.9116
4286.793    0.8304    0.8117
4286.819    0.6694    0.6448
4286.844    0.4878    0.4708
4286.869    0.3694    0.3572
4286.894    0.3463    0.3353
4286.919    0.3711    0.3661
4286.944    0.3691    0.3843
4286.970    0.3277    0.3643
4286.995    0.2997    0.3406
4287.020    0.3311    0.3535
4287.045    0.4274    0.4201
4287.070    0.5732    0.5377
4287.095    0.7286    0.6836
4287.121    0.8566    0.8230
4287.146    0.9341    0.9129
4287.171    0.9698    0.9581
4287.196    0.9813    0.9757
# 007918  63  4285.637  4287.198
4285.637    0.8702    0.9365
4285.663    0.8913    0.9454
4285.688    0.8847    0.9145
4285.713    0.8494    0.8443
4285.738    0.7656    0.7399
4285.763    0.6419    0.6200
4285.788    0.5303    0.5167
4285.814    0.4738    0.4645
4285.839    0.5092    0.4847
4285.864    0.5980    0.5512
4285.889    0.6583    0.6115
4285.914    0.6486    0.6229
4285.939    0.5814    0.5729
4285.965    0.4732    0.4726
4285.990    0.3641    0.3693
4286.015    0.3045    0.3070
4286.040    0.3094    0.3097
4286.065    0.3672    0.3659
4286.090    0.4468    0.4437
4286.116    0.5093    0.5099
4286.141    0.5310    0.5357
4286.166    0.5129    0.5332
4286.191    0.5052    0.5433
4286.216    0.5551    0.6017
4286.241    0.6589    0.7045
4286.267    0.7789    0.8175
4286.292    0.8632    0.8937
4286.317    0.8995    0.9236
4286.342    0.8892    0.9039
4286.367    0.8224    0.8283
4286.392    0.6918    0.6966
4286.417    0.5298    0.5379
4286.443    0.3941    0.3981
4286.468    0.3246    0.3255
4286.493    0.3297    0.3167
4286.518    0.3836    0.3577
4286.543    0.4616    0.4320
4286.568    0.5424    0.5242
4286.594    0.6311    0.6275
4286.619    0.7279    0.7279
4286.644    0.8224    0.8215
4286.669    0.8980    0.8962
4286.694    0.9397    0.9443
4286.719    0.9652    0.9658
4286.745    0.9681    0.9607
4286.770    0.9425    0.9198
4286.795    0.8568    0.8272
4286.820    0.7120    0.6820
4286.845    0.5434    0.5232
4286.870    0.4282    0.4128
4286.896    0.3983    0.3831
4286.921    0.4167    0.4064
4286.946    0.4105    0.4242
4286.971    0.3697    0.4130
4286.996    0.3487    0.3971
4287.021    0.3847    0.4134
4287.047    0.4777    0.4818
4287.072    0.6086    0.5907
4287.097    0.7466    0.7193
4287.122    0.8555    0.8362
4287.147    0.9339    0.9181
4287.172    0.9759    0.9625
4287.198    0.9861    0.9817
# 008486  63  4285.637  4287.197
4285.637    0.8815    0.9339
4285.662    0.9049    0.9515
4285.687    0.9101    0.9345
4285.712    0.8882    0.8831
4285.737    0.8249    0.7971
4285.762    0.7188    0.6875
4285.788    0.5951    0.5766
4285.813    0.5150    0.5098
4285.838    0.5222    0.5084
4285.863    0.6003    0.5640
4285.888    0.6759    0.6320
4285.913    0.6885    0.6613
4285.939    0.6321    0.6245
4285.964    0.5237    0.5319
4285.989    0.4123    0.4200
4286.014    0.3360    0.3407
4286.039    0.3329    0.3291
4286.064    0.3888    0.3815
4286.090    0.4730    0.4691
4286.115    0.5508    0.5455
4286.140    0.5901    0.5865
4286.165    0.5782    0.5929
4286.190    0.5540    0.5963
4286.215    0.5792    0.6347
4286.241    0.6722    0.7196
4286.266    0.7782    0.8160
4286.291    0.8578    0.8919
4286.316    0.8993    0.9285
4286.341    0.8970    0.9215
4286.366    0.8517    0.8644
4286.391    0.7487    0.7528
4286.417    0.5983    0.5988
4286.442    0.4569    0.4604
4286.467    0.3730    0.3739
4286.492    0.3615    0.3529
4286.517    0.4089    0.3870
4286.542    0.4912    0.4590
4286.568    0.5772    0.5540
4286.593    0.6608    0.6497
4286.618    0.7406    0.7422
4286.643    0.8302    0.8264
4286.668    0.9001    0.8950
4286.693    0.9393    0.9415
4286.719    0.9563    0.9656
4286.744    0.9654    0.9658
4286.769    0.9465    0.9367
4286.794    0.8927    0.8632
4286.819    0.7697    0.7374
4286.844    0.6080    0.5853
4286.870    0.4796    0.4599
4286.895    0.4353    0.4156
4286.920    0.4521    0.4326
4286.945    0.4561    0.4575
4286.970    0.4164    0.4551
4286.995    0.3843    0.4396
4287.021    0.4094    0.4501
4287.046    0.4909    0.5066
4287.071    0.6138    0.6033
4287.096    0.7451    0.7198
4287.121    0.8564    0.8293
4287.146    0.9320    0.9103
4287.172    0.9678    0.9585
4287.197    0.9849    0.9793
# 009172  63  4285.637  4287.197
4285.637    0.8513    0.8950
4285.662    0.8658    0.8987
4285.687    0.8515    0.8636
4285.712    0.8063    0.7943
4285.738    0.7239    0.6987
4285.763    0.6256    0.6045
4285.788    0.5461    0.5319
4285.813    0.5127    0.4988
4285.838    0.5272    0.5065
4285.863    0.5634    0.5369
4285.888    0.5903    0.5608
4285.914    0.5753    0.5526
4285.939    0.5145    0.5059
4285.964    0.4322    0.4356
4285.989    0.3597    0.3690
4286.014    0.3259    0.3321
4286.039    0.3367    0.3370
4286.065    0.3835    0.3790
4286.090    0.4427    0.4344
4286.115    0.4903    0.4838
4286.140    0.5112    0.5184
4286.165    0.5257    0.5458
4286.190    0.5484    0.5828
4286.216    0.6002    0.6445
4286.241    0.6852    0.7219
4286.266    0.7672    0.7989
4286.291    0.8170    0.8537
4286.316    0.8371    0.8698
4286.341    0.8164    0.8389
4286.367    0.7440    0.7584
4286.392    0.6333    0.6473
4286.417    0.5148    0.5283
4286.442    0.4233    0.4296
4286.467    0.3709    0.3724
4286.492    0.3744    0.3632
4286.518    0.4200    0.3987
4286.543    0.4846    0.4640
4286.568    0.5686    0.5478
4286.593    0.6566    0.6396
4286.618    0.7388    0.7306
4286.643    0.8202    0.8123
4286.669    0.8800    0.8792
4286.694    0.9173    0.9200
4286.719    0.9326    0.9333
4286.744    0.9211    0.9145
4286.769    0.8810    0.8586
4286.794    0.7867    0.7663
4286.820    0.6670    0.6460
4286.845    0.5480    0.5339
4286.870    0.4610    0.4530
4286.895    0.4178    0.4130
4286.920    0.4015    0.4033
4286.945    0.3887    0.4045
4286.971    0.3818    0.4080
4286.996    0.3910    0.4209
4287.021    0.4372    0.4572
4287.046    0.5218    0.5243
4287.071    0.6387    0.6174
4287.096    0.7487    0.7211
4287.122    0.8435    0.8202
4287.147    0.9057    0.8933
4287.172    0.9499    0.9404
4287.197    0.9692    0.9654
# 009349  63  4285.635  4287.195
4285.635    0.8704    0.9356
4285.660    0.8966    0.9384
4285.685    0.8859    0.9003
4285.711    0.8379    0.8181
4285.736    0.7439    0.7063
4285.761    0.6199    0.5864
4285.786    0.5065    0.4927
4285.811    0.4651    0.4567
4285.836    0.5152    0.4865
4285.862    0.5973    0.5551
4285.887    0.6377    0.6045
4285.912    0.6112    0.6010
4285.937    0.5374    0.5396
4285.962    0.4360    0.4401
4285.987    0.3357    0.3426
4286.013    0.2911    0.2893
4286.038    0.3040    0.3022
4286.063    0.3648    0.3629
4286.088    0.4449    0.4390
4286.113    0.5079    0.4973
4286.138    0.5187    0.5186
4286.164    0.4932    0.5172
4286.189    0.4867    0.5360
4286.214    0.5451    0.6052
4286.239    0.6663    0.7137
4286.264    0.7854    0.8213
4286.289    0.8580    0.8937
4286.314    0.8847    0.9181
4286.340    0.8636    0.8892
4286.365    0.7903    0.8035
4286.390    0.6555    0.6657
4286.415    0.5035    0.5093
4286.440    0.3749    0.3831
4286.465    0.3173    0.3178
4286.491    0.3303    0.3149
4286.516    0.3844    0.3599
4286.541    0.4625    0.4354
4286.566    0.5416    0.5276
4286.591    0.6349    0.6276
4286.616    0.7352    0.7296
4286.642    0.8325    0.8276
4286.667    0.8983    0.9007
4286.692    0.9417    0.9460
4286.717    0.9579    0.9641
4286.742    0.9587    0.9546
4286.767    0.9262    0.9074
4286.793    0.8348    0.8024
4286.818    0.6852    0.6534
4286.843    0.5177    0.5010
4286.868    0.4151    0.4035
4286.893    0.4005    0.3828
4286.918    0.4153    0.4053
4286.943    0.4009    0.4191
4286.969    0.3657    0.4058
4286.994    0.3515    0.3935
4287.019    0.3884    0.4157
4287.044    0.4854    0.4863
4287.069    0.6190    0.5979
4287.094    0.7645    0.7269
4287.120    0.8720    0.8459
4287.145    0.9430    0.9232
4287.170    0.9721    0.9641
4287.195    0.9861    0.9811
# 009519  63  4285.641  4287.201
4285.641    0.7880    0.8202
4285.667    0.7852    0.8100
4285.692    0.7642    0.7761
4285.717    0.7194    0.7261
4285.742    0.6699    0.6702
4285.767    0.6230    0.6184
4285.792    0.5906    0.5788
4285.818    0.5703    0.5535
4285.843    0.5661    0.5414
4285.868    0.5607    0.5342
4285.893    0.5456    0.5240
4285.918    0.5181    0.5062
4285.943    0.4826    0.4812
4285.969    0.4488    0.4531
4285.994    0.4260    0.4321
4286.019    0.4113    0.4234
4286.044    0.4191    0.4297
4286.069    0.4504    0.4496
4286.094    0.4827    0.4792
4286.120    0.5229    0.5164
4286.145    0.5622    0.5565
4286.170    0.5936    0.6005
4286.195    0.6369    0.6482
4286.220    0.6781    0.6966
4286.245    0.7152    0.7406
4286.270    0.7513    0.7720
4286.296    0.7610    0.7827
4286.321    0.7591    0.7670
4286.346    0.7125    0.7258
4286.371    0.6546    0.6648
4286.396    0.5890    0.5953
4286.421    0.5204    0.5298
4286.447    0.4775    0.4793
4286.472    0.4590    0.4564
4286.497    0.4657    0.4618
4286.522    0.5078    0.4939
4286.547    0.5703    0.5468
4286.572    0.6328    0.6126
4286.598    0.6995    0.6858
4286.623    0.7663    0.7523
4286.648    0.8158    0.8072
4286.673    0.8457    0.8447
4286.698    0.8670    0.8598
4286.723    0.8559    0.8496
4286.749    0.8177    0.8123
4286.774    0.7693    0.7546
4286.799    0.6989    0.6831
4286.824    0.6203    0.6081
4286.849    0.5528    0.5395
4286.874    0.4891    0.4851
4286.900    0.4438    0.4477
4286.925    0.4189    0.4311
4286.950    0.4164    0.4325
4286.975    0.4286    0.4514
4287.000    0.4687    0.4874
4287.025    0.5400    0.5394
4287.050    0.6097    0.6046
4287.076    0.6871    0.6806
4287.101    0.7603    0.7540
4287.126    0.8219    0.8204
4287.151    0.8754    0.8740
4287.176    0.9137    0.9108
4287.201    0.9268    0.9292
# 009829  63  4285.643  4287.203
4285.643    0.8983    0.9471
4285.668    0.9030    0.9292
4285.693    0.8700    0.8684
4285.718    0.7941    0.7665
4285.744    0.6739    0.6380
4285.769    0.5426    0.5281
4285.794    0.4692    0.4678
4285.819    0.4919    0.4760
4285.844    0.5762    0.5353
4285.869    0.6391    0.5939
4285.895    0.6324    0.6066
4285.920    0.5635    0.5634
4285.945    0.4666    0.4771
4285.970    0.3653    0.3714
4285.995    0.2879    0.2885
4286.020    0.2675    0.2642
4286.045    0.3029    0.2992
4286.071    0.3706    0.3723
4286.096    0.4520    0.4440
4286.121    0.4926    0.4833
4286.146    0.4712    0.4807
4286.171    0.4336    0.4728
4286.196    0.4605    0.5135
4286.222    0.5691    0.6236
4286.247    0.7050    0.7560
4286.272    0.8156    0.8612
4286.297    0.8800    0.9143
4286.322    0.8819    0.9169
4286.347    0.8515    0.8688
4286.373    0.7508    0.7558
4286.398    0.5942    0.5979
4286.423    0.4349    0.4399
4286.448    0.3287    0.3327
4286.473    0.2952    0.2930
4286.498    0.3273    0.3100
4286.524    0.3966    0.3695
4286.549    0.4737    0.4508
4286.574    0.5580    0.5458
4286.599    0.6619    0.6522
4286.624    0.7771    0.7633
4286.649    0.8654    0.8604
4286.675    0.9238    0.9292
4286.700    0.9491    0.9618
4286.725    0.9576    0.9681
4286.750    0.9436    0.9467
4286.775    0.9009    0.8825
4286.800    0.7885    0.7593
4286.826    0.6269    0.5878
4286.851    0.4678    0.4452
4286.876    0.3977    0.3841
4286.901    0.4150    0.4015
4286.926    0.4382    0.4384
4286.951    0.4131    0.4423
4286.976    0.3673    0.4158
4287.002    0.3634    0.4002
4287.027    0.4185    0.4315
4287.052    0.5316    0.5182
4287.077    0.6783    0.6474
4287.102    0.8166    0.7838
4287.127    0.9126    0.8894
4287.153    0.9603    0.9515
4287.178    0.9781    0.9768
4287.203    0.9908    0.9851
# 010321  63  4285.643  4287.203
4285.643    0.8750    0.9211
4285.668    0.8786    0.9084
4285.693    0.8457    0.8539
4285.718    0.7813    0.7621
4285.744    0.6797    0.6440
4285.769    0.5604    0.5374
4285.794    0.4765    0.4694
4285.819    0.4712    0.4587
4285.844    0.5237    0.4972
4285.869    0.5872    0.5494
4285.895    0.6058    0.5746
4285.920    0.5583    0.5474
4285.945    0.4735    0.4740
4285.970    0.3757    0.3818
4285.995    0.3023    0.3085
4286.020    0.2816    0.2833
4286.045    0.3159    0.3112
4286.071    0.3798    0.3758
4286.096    0.4510    0.4414
4286.121    0.4928    0.4848
4286.146    0.4896    0.5019
4286.171    0.4782    0.5143
4286.196    0.5077    0.5540
4286.222    0.5879    0.6384
4286.247    0.6958    0.7418
4286.272    0.7909    0.8329
4286.297    0.8525    0.8859
4286.322    0.8592    0.8894
4286.347    0.8158    0.8395
4286.373    0.7211    0.7318
4286.398    0.5828    0.5929
4286.423    0.4463    0.4560
4286.448    0.3527    0.3587
4286.473    0.3258    0.3181
4286.498    0.3500    0.3304
4286.524    0.4092    0.3848
4286.549    0.4856    0.4627
4286.574    0.5686    0.5553
4286.599    0.6577    0.6551
4286.624    0.7518    0.7542
4286.649    0.8406    0.8412
4286.675    0.9061    0.9074
4286.700    0.9421    0.9423
4286.725    0.9458    0.9484
4286.750    0.9279    0.9211
4286.775    0.8704    0.8507
4286.800    0.7551    0.7340
4286.826    0.6146    0.5859
4286.851    0.4777    0.4622
4286.876    0.4032    0.3951
4286.901    0.3918    0.3848
4286.926    0.3936    0.3973
4286.951    0.3782    0.4004
4286.977    0.3547    0.3922
4287.002    0.3642    0.3976
4287.027    0.4278    0.4393
4287.052    0.5322    0.5234
4287.077    0.6645    0.6377
4287.102    0.7905    0.7577
4287.127    0.8851    0.8578
4287.153    0.9434    0.9268
4287.178    0.9716    0.9616
4287.203    0.9840    0.9761
# 011728  63  4285.636  4287.196
4285.636    0.8612    0.9292
4285.661    0.8894    0.9408
4285.686    0.8888    0.9093
4285.711    0.8474    0.8333
4285.736    0.7406    0.7178
4285.762    0.6081    0.5801
4285.787    0.4894    0.4695
4285.812    0.4244    0.4175
4285.837    0.4632    0.4403
4285.862    0.5585    0.5125
4285.887    0.6219    0.5778
4285.913    0.6132    0.5895
4285.938    0.5464    0.5365
4285.963    0.4377    0.4376
4285.988    0.3272    0.3308
4286.013    0.2595    0.2643
4286.038    0.2650    0.2639
4286.063    0.3215    0.3191
4286.089    0.4040    0.4023
4286.114    0.4748    0.4702
4286.139    0.4997    0.4989
4286.164    0.4739    0.4936
4286.189    0.4555    0.4982
4286.214    0.5070    0.5562
4286.240    0.6224    0.6722
4286.265    0.7464    0.7936
4286.290    0.8335    0.8806
4286.315    0.8882    0.9166
4286.340    0.8776    0.9007
4286.365    0.8082    0.8272
4286.391    0.6787    0.6869
4286.416    0.5127    0.5208
4286.441    0.3739    0.3795
4286.466    0.3026    0.3021
4286.491    0.3011    0.2899
4286.516    0.3525    0.3264
4286.542    0.4238    0.3987
4286.567    0.5045    0.4873
4286.592    0.5917    0.5863
4286.617    0.6957    0.6921
4286.642    0.7978    0.7956
4286.667    0.8829    0.8806
4286.693    0.9389    0.9376
4286.718    0.9638    0.9621
4286.743    0.9665    0.9594
4286.768    0.9343    0.9221
4286.793    0.8626    0.8325
4286.818    0.7130    0.6847
4286.843    0.5351    0.5159
4286.869    0.4076    0.3903
4286.894    0.3716    0.3570
4286.919    0.3913    0.3817
4286.944    0.3909    0.4030
4286.969    0.3516    0.3908
4286.994    0.3237    0.3691
4287.020    0.3482    0.3798
4287.045    0.4370    0.4419
4287.070    0.5690    0.5513
4287.095    0.7160    0.6872
4287.120    0.8453    0.8155
4287.145    0.9328    0.9070
4287.171    0.9734    0.9576
4287.196    0.9897    0.9777
# 012067  63  4285.636  4287.196
4285.636    0.8468    0.9156
4285.661    0.8867    0.9350
4285.686    0.8888    0.9078
4285.712    0.8500    0.8289
4285.737    0.7551    0.7091
4285.762    0.6160    0.5690
4285.787    0.4758    0.4476
4285.812    0.3953    0.3841
4285.837    0.4118    0.3970
4285.862    0.4993    0.4668
4285.888    0.5792    0.5420
4285.913    0.5830    0.5645
4285.938    0.5255    0.5214
4285.963    0.4249    0.4274
4285.988    0.3154    0.3198
4286.013    0.2450    0.2462
4286.039    0.2398    0.2372
4286.064    0.2869    0.2882
4286.089    0.3705    0.3681
4286.114    0.4418    0.4414
4286.139    0.4767    0.4791
4286.164    0.4648    0.4810
4286.190    0.4423    0.4847
4286.215    0.4798    0.5359
4286.240    0.5843    0.6411
4286.265    0.7155    0.7640
4286.290    0.8198    0.8600
4286.315    0.8678    0.9061
4286.341    0.8706    0.8966
4286.366    0.8085    0.8272
4286.391    0.6833    0.6969
4286.416    0.5190    0.5314
4286.441    0.3737    0.3835
4286.466    0.2936    0.2960
4286.492    0.2847    0.2754
4286.517    0.3274    0.3068
4286.542    0.3999    0.3716
4286.567    0.4789    0.4569
4286.592    0.5610    0.5542
4286.617    0.6676    0.6599
4286.643    0.7775    0.7700
4286.668    0.8632    0.8606
4286.693    0.9217    0.9230
4286.718    0.9530    0.9548
4286.743    0.9598    0.9579
4286.768    0.9373    0.9258
4286.794    0.8594    0.8381
4286.819    0.7122    0.6945
4286.844    0.5362    0.5246
4286.869    0.3975    0.3921
4286.894    0.3513    0.3407
4286.919    0.3669    0.3536
4286.945    0.3730    0.3742
4286.970    0.3402    0.3654
4286.995    0.3085    0.3454
4287.020    0.3219    0.3527
4287.045    0.4039    0.4094
4287.070    0.5352    0.5146
4287.095    0.6885    0.6503
4287.121    0.8207    0.7892
4287.146    0.9101    0.8890
4287.171    0.9621    0.9465
4287.196    0.9861    0.9719
# 014614  63  4285.644  4287.205
4285.644    0.8847    0.9451
4285.669    0.8985    0.9393
4285.695    0.8872    0.8908
4285.720    0.8325    0.8043
4285.745    0.7293    0.6896
4285.770    0.5977    0.5739
4285.795    0.4977    0.4925
4285.820    0.4850    0.4739
4285.846    0.5490    0.5201
4285.871    0.6320    0.5867
4285.896    0.6601    0.6230
4285.921    0.6124    0.6030
4285.946    0.5243    0.5286
4285.971    0.4174    0.4234
4285.997    0.3238    0.3265
4286.022    0.2888    0.2879
4286.047    0.3154    0.3132
4286.072    0.3819    0.3812
4286.097    0.4631    0.4577
4286.122    0.5137    0.5096
4286.148    0.5127    0.5212
4286.173    0.4860    0.5163
4286.198    0.4908    0.5430
4286.223    0.5702    0.6255
4286.248    0.6981    0.7415
4286.273    0.8104    0.8464
4286.299    0.8694    0.9108
4286.324    0.8904    0.9230
4286.349    0.8606    0.8853
4286.374    0.7797    0.7903
4286.399    0.6389    0.6451
4286.424    0.4764    0.4880
4286.450    0.3617    0.3656
4286.475    0.3154    0.3141
4286.500    0.3365    0.3228
4286.525    0.4029    0.3761
4286.550    0.4857    0.4569
4286.575    0.5695    0.5514
4286.601    0.6665    0.6567
4286.626    0.7700    0.7589
4286.651    0.8616    0.8502
4286.676    0.9143    0.9177
4286.701    0.9491    0.9561
4286.726    0.9645    0.9687
4286.752    0.9506    0.9530
4286.777    0.9124    0.8976
4286.802    0.8245    0.7872
4286.827    0.6647    0.6327
4286.852    0.5070    0.4847
4286.877    0.4207    0.4028
4286.903    0.4150    0.4001
4286.928    0.4341    0.4301
4286.953    0.4174    0.4390
4286.978    0.3739    0.4200
4287.003    0.3676    0.4077
4287.028    0.4179    0.4353
4287.054    0.5181    0.5174
4287.079    0.6598    0.6362
4287.104    0.7980    0.7656
4287.129    0.8927    0.8726
4287.154    0.9465    0.9397
4287.179    0.9759    0.9723
4287.205    0.9938    0.9849
# 014623  63  4285.640  4287.200
4285.640    0.8604    0.9150
4285.665    0.8716    0.9020
4285.691    0.8435    0.8429
4285.716    0.7704    0.7489
4285.741    0.6667    0.6345
4285.766    0.5492    0.5276
4285.791    0.4688    0.4585
4285.816    0.4574    0.4453
4285.842    0.5099    0.4826
4285.867    0.5712    0.5333
4285.892    0.5872    0.5589
4285.917    0.5503    0.5359
4285.942    0.4638    0.4678
4285.967    0.3706    0.3806
4285.992    0.3039    0.3105
4286.018    0.2871    0.2856
4286.043    0.3165    0.3128
4286.068    0.3773    0.3720
4286.093    0.4447    0.4352
4286.118    0.4852    0.4793
4286.143    0.4908    0.5003
4286.169    0.4853    0.5186
4286.194    0.5118    0.5614
4286.219    0.5867    0.6402
4286.244    0.6833    0.7388
4286.269    0.7876    0.8266
4286.294    0.8449    0.8786
4286.320    0.8507    0.8804
4286.345    0.8065    0.8266
4286.370    0.7147    0.7219
4286.395    0.5765    0.5856
4286.420    0.4411    0.4526
4286.445    0.3525    0.3578
4286.470    0.3246    0.3176
4286.496    0.3519    0.3307
4286.521    0.4078    0.3829
4286.546    0.4825    0.4605
4286.571    0.5696    0.5527
4286.596    0.6637    0.6518
4286.621    0.7520    0.7495
4286.647    0.8344    0.8385
4286.672    0.8958    0.9018
4286.697    0.9292    0.9378
4286.722    0.9395    0.9441
4286.747    0.9217    0.9150
4286.772    0.8600    0.8424
4286.798    0.7482    0.7204
4286.823    0.5994    0.5808
4286.848    0.4689    0.4597
4286.873    0.4009    0.3905
4286.898    0.3827    0.3736
4286.923    0.3798    0.3799
4286.948    0.3616    0.3820
4286.974    0.3396    0.3778
4286.999    0.3562    0.3885
4287.024    0.4172    0.4340
4287.049    0.5274    0.5194
4287.074    0.6561    0.6327
4287.099    0.7786    0.7513
4287.125    0.8768    0.8547
4287.150    0.9371    0.9219
4287.175    0.9856    0.9592
4287.200    0.9956    0.9752
# 015062  63  4285.645  4287.205
4285.645    0.8950    0.9497
4285.670    0.9103    0.9469
4285.695    0.9012    0.9087
4285.720    0.8596    0.8348
4285.745    0.7589    0.7338
4285.770    0.6446    0.6286
4285.796    0.5550    0.5490
4285.821    0.5390    0.5299
4285.846    0.6031    0.5694
4285.871    0.6825    0.6307
4285.896    0.7039    0.6647
4285.921    0.6563    0.6471
4285.947    0.5695    0.5753
4285.972    0.4649    0.4716
4285.997    0.3720    0.3734
4286.022    0.3295    0.3260
4286.047    0.3453    0.3446
4286.072    0.4047    0.4093
4286.098    0.4892    0.4885
4286.123    0.5504    0.5411
4286.148    0.5492    0.5520
4286.173    0.5129    0.5424
4286.198    0.5113    0.5614
4286.223    0.5871    0.6371
4286.249    0.7057    0.7539
4286.274    0.8177    0.8555
4286.299    0.8815    0.9160
4286.324    0.8976    0.9313
4286.349    0.8851    0.9020
4286.374    0.8181    0.8204
4286.399    0.6838    0.6860
4286.425    0.5240    0.5247
4286.450    0.3950    0.4014
4286.475    0.3380    0.3410
4286.500    0.3540    0.3436
4286.525    0.4235    0.3946
4286.550    0.5125    0.4757
4286.576    0.5957    0.5735
4286.601    0.6816    0.6722
4286.626    0.7773    0.7709
4286.651    0.8664    0.8588
4286.676    0.9209    0.9230
4286.701    0.9502    0.9590
4286.727    0.9629    0.9710
4286.752    0.9583    0.9592
4286.777    0.9245    0.9133
4286.802    0.8515    0.8162
4286.827    0.7119    0.6708
4286.852    0.5488    0.5231
4286.878    0.4586    0.4353
4286.903    0.4530    0.4350
4286.928    0.4839    0.4730
4286.953    0.4677    0.4902
4286.978    0.4215    0.4725
4287.003    0.4025    0.4531
4287.029    0.4442    0.4711
4287.054    0.5389    0.5396
4287.079    0.6736    0.6495
4287.104    0.8061    0.7732
4287.129    0.9018    0.8768
4287.154    0.9480    0.9419
4287.180    0.9712    0.9739
4287.205    0.9811    0.9851
# 015442  63  4285.635  4287.195
4285.635    0.8720    0.9266
4285.660    0.9001    0.9462
4285.685    0.9032    0.9249
4285.710    0.8784    0.8628
4285.735    0.8024    0.7628
4285.761    0.6775    0.6387
4285.786    0.5494    0.5337
4285.811    0.4813    0.4781
4285.836    0.5091    0.4901
4285.861    0.5970    0.5513
4285.886    0.6602    0.6095
4285.912    0.6440    0.6209
4285.937    0.5748    0.5745
4285.962    0.4763    0.4833
4285.987    0.3691    0.3755
4286.012    0.2974    0.2970
4286.037    0.2843    0.2814
4286.063    0.3281    0.3281
4286.088    0.4056    0.4042
4286.113    0.4801    0.4753
4286.138    0.5135    0.5105
4286.163    0.4980    0.5068
4286.188    0.4592    0.5036
4286.214    0.4968    0.5532
4286.239    0.6059    0.6590
4286.264    0.7371    0.7816
4286.289    0.8389    0.8748
4286.314    0.8902    0.9185
4286.339    0.8825    0.9143
4286.364    0.8418    0.8596
4286.390    0.7359    0.7410
4286.415    0.5790    0.5833
4286.440    0.4236    0.4326
4286.465    0.3322    0.3356
4286.490    0.3108    0.3056
4286.515    0.3505    0.3307
4286.541    0.4259    0.3971
4286.566    0.5105    0.4829
4286.591    0.5887    0.5798
4286.616    0.6879    0.6842
4286.641    0.7918    0.7885
4286.666    0.8810    0.8760
4286.692    0.9356    0.9358
4286.717    0.9636    0.9629
4286.742    0.9587    0.9649
4286.767    0.9367    0.9389
4286.792    0.8835    0.8682
4286.817    0.7674    0.7403
4286.843    0.6023    0.5720
4286.868    0.4630    0.4412
4286.893    0.4041    0.3929
4286.918    0.4247    0.4151
4286.943    0.4423    0.4472
4286.968    0.4100    0.4445
4286.993    0.3730    0.4186
4287.019    0.3779    0.4118
4287.044    0.4427    0.4540
4287.069    0.5656    0.5479
4287.094    0.7076    0.6762
4287.119    0.8360    0.8045
4287.144    0.9270    0.8999
4287.170    0.9665    0.9548
4287.195    0.9829    0.9768
# 016405  63  4285.643  4287.203
4285.643    0.8827    0.9348
4285.668    0.8902    0.9156
4285.693    0.8564    0.8472
4285.719    0.7721    0.7258
4285.744    0.6257    0.5802
4285.769    0.4704    0.4455
4285.794    0.3721    0.3633
4285.819    0.3685    0.3593
4285.844    0.4526    0.4234
4285.870    0.5428    0.5079
4285.895    0.5673    0.5465
4285.920    0.5232    0.5174
4285.945    0.4285    0.4306
4285.970    0.3193    0.3213
4285.995    0.2383    0.2380
4286.021    0.2169    0.2165
4286.046    0.2566    0.2584
4286.071    0.3344    0.3354
4286.096    0.4096    0.4130
4286.121    0.4549    0.4588
4286.146    0.4549    0.4634
4286.172    0.4296    0.4595
4286.197    0.4400    0.4991
4286.222    0.5354    0.5995
4286.247    0.6683    0.7295
4286.272    0.7852    0.8391
4286.297    0.8555    0.8985
4286.323    0.8698    0.9007
4286.348    0.8226    0.8412
4286.373    0.6981    0.7158
4286.398    0.5320    0.5458
4286.423    0.3758    0.3861
4286.448    0.2820    0.2866
4286.474    0.2643    0.2568
4286.499    0.3016    0.2809
4286.524    0.3627    0.3395
4286.549    0.4430    0.4202
4286.574    0.5282    0.5152
4286.599    0.6298    0.6213
4286.625    0.7391    0.7367
4286.650    0.8408    0.8366
4286.675    0.9154    0.9093
4286.700    0.9504    0.9497
4286.725    0.9612    0.9596
4286.750    0.9369    0.9352
4286.776    0.8766    0.8561
4286.801    0.7376    0.7155
4286.826    0.5469    0.5370
4286.851    0.3925    0.3864
4286.876    0.3284    0.3179
4286.901    0.3381    0.3243
4286.927    0.3500    0.3487
4286.952    0.3252    0.3439
4286.977    0.2874    0.3214
4287.002    0.2930    0.3213
4287.027    0.3642    0.3697
4287.052    0.4909    0.4691
4287.077    0.6468    0.6062
4287.103    0.7881    0.7556
4287.128    0.8863    0.8692
4287.153    0.9497    0.9373
4287.178    0.9768    0.9685
4287.203    0.9829    0.9797
# 017336  63  4285.643  4287.204
4285.643    0.8694    0.9386
4285.669    0.8904    0.9333
4285.694    0.8845    0.8855
4285.719    0.8249    0.7963
4285.744    0.7129    0.6773
4285.769    0.5834    0.5576
4285.794    0.4815    0.4736
4285.820    0.4620    0.4552
4285.845    0.5317    0.5025
4285.870    0.6220    0.5712
4285.895    0.6522    0.6081
4285.920    0.6058    0.5874
4285.945    0.5103    0.5129
4285.971    0.3950    0.4027
4285.996    0.3021    0.3087
4286.021    0.2688    0.2690
4286.046    0.2988    0.2938
4286.071    0.3679    0.3617
4286.096    0.4508    0.4392
4286.122    0.5022    0.4936
4286.147    0.4960    0.5034
4286.172    0.4622    0.4953
4286.197    0.4699    0.5194
4286.222    0.5558    0.6033
4286.247    0.6758    0.7246
4286.273    0.7807    0.8385
4286.298    0.8523    0.9026
4286.323    0.8750    0.9162
4286.348    0.8606    0.8796
4286.373    0.7748    0.7854
4286.398    0.6256    0.6386
4286.424    0.4681    0.4726
4286.449    0.3512    0.3544
4286.474    0.3075    0.3026
4286.499    0.3275    0.3102
4286.524    0.3880    0.3609
4286.549    0.4566    0.4387
4286.575    0.5327    0.5351
4286.600    0.6291    0.6369
4286.625    0.7458    0.7432
4286.650    0.8439    0.8400
4286.675    0.9105    0.9112
4286.700    0.9524    0.9513
4286.725    0.9656    0.9638
4286.751    0.9676    0.9482
4286.776    0.9194    0.8939
4286.801    0.8179    0.7838
4286.826    0.6551    0.6265
4286.851    0.4933    0.4738
4286.876    0.4063    0.3886
4286.902    0.4048    0.3868
4286.927    0.4235    0.4200
4286.952    0.4047    0.4305
4286.977    0.3611    0.4098
4287.002    0.3506    0.3937
4287.027    0.4002    0.4177
4287.053    0.5085    0.4974
4287.078    0.6427    0.6170
4287.103    0.7898    0.7506
4287.128    0.8913    0.8626
4287.153    0.9408    0.9333
4287.178    0.9759    0.9674
4287.204    0.9888    0.9806
# 018261  63  4285.641  4287.201
4285.641    0.8923    0.9430
4285.666    0.9018    0.9256
4285.691    0.8724    0.8718
4285.716    0.8067    0.7845
4285.742    0.7023    0.6717
4285.767    0.5894    0.5694
4285.792    0.5164    0.5057
4285.817    0.5196    0.5022
4285.842    0.5806    0.5499
4285.867    0.6405    0.6087
4285.892    0.6618    0.6342
4285.918    0.6121    0.6010
4285.943    0.5208    0.5187
4285.968    0.4111    0.4179
4285.993    0.3343    0.3429
4286.018    0.3300    0.3255
4286.043    0.3698    0.3662
4286.069    0.4446    0.4419
4286.094    0.5150    0.5113
4286.119    0.5544    0.5513
4286.144    0.5485    0.5617
4286.169    0.5360    0.5703
4286.194    0.5586    0.6112
4286.220    0.6366    0.6966
4286.245    0.7480    0.7949
4286.270    0.8341    0.8746
4286.295    0.8806    0.9158
4286.320    0.8823    0.9112
4286.345    0.8408    0.8559
4286.371    0.7388    0.7425
4286.396    0.5940    0.5987
4286.421    0.4496    0.4612
4286.446    0.3648    0.3699
4286.471    0.3467    0.3404
4286.496    0.3845    0.3662
4286.521    0.4558    0.4311
4286.547    0.5448    0.5219
4286.572    0.6374    0.6179
4286.597    0.7256    0.7143
4286.622    0.8102    0.8045
4286.647    0.8754    0.8794
4286.672    0.9183    0.9318
4286.698    0.9524    0.9598
4286.723    0.9515    0.9614
4286.748    0.9399    0.9322
4286.773    0.8829    0.8594
4286.798    0.7705    0.7384
4286.823    0.6150    0.5928
4286.849    0.4896    0.4685
4286.874    0.4330    0.4154
4286.899    0.4318    0.4195
4286.924    0.4329    0.4371
4286.949    0.4055    0.4359
4286.974    0.3774    0.4236
4287.000    0.3942    0.4325
4287.025    0.4748    0.4841
4287.050    0.5944    0.5772
4287.075    0.7241    0.6939
4287.100    0.8424    0.8076
4287.125    0.9213    0.8954
4287.150    0.9616    0.9489
4287.176    0.9775    0.9754
4287.201    0.9888    0.9849
# 019793  63  4285.642  4287.202
4285.642    0.8461    0.8762
4285.667    0.8478    0.8644
4285.692    0.8111    0.8171
4285.717    0.7523    0.7427
4285.742    0.6733    0.6560
4285.768    0.5859    0.5731
4285.793    0.5274    0.5190
4285.818    0.5161    0.4990
4285.843    0.5303    0.5075
4285.868    0.5479    0.5261
4285.893    0.5589    0.5333
4285.919    0.5313    0.5132
4285.944    0.4751    0.4676
4285.969    0.4024    0.4116
4285.994    0.3553    0.3664
4286.019    0.3399    0.3483
4286.044    0.3642    0.3620
4286.069    0.4085    0.3990
4286.095    0.4542    0.4464
4286.120    0.4935    0.4883
4286.145    0.5210    0.5243
4286.170    0.5391    0.5616
4286.195    0.5788    0.6100
4286.220    0.6366    0.6727
4286.246    0.7005    0.7447
4286.271    0.7658    0.8046
4286.296    0.8078    0.8375
4286.321    0.8046    0.8318
4286.346    0.7633    0.7831
4286.371    0.6759    0.6984
4286.397    0.5822    0.5897
4286.422    0.4817    0.4890
4286.447    0.4088    0.4139
4286.472    0.3807    0.3779
4286.497    0.3949    0.3836
4286.522    0.4467    0.4254
4286.548    0.5169    0.4962
4286.573    0.5973    0.5797
4286.598    0.6798    0.6680
4286.623    0.7602    0.7527
4286.648    0.8258    0.8255
4286.673    0.8808    0.8794
4286.699    0.9080    0.9091
4286.724    0.9169    0.9070
4286.749    0.8794    0.8706
4286.774    0.8115    0.8000
4286.799    0.7156    0.7031
4286.824    0.6079    0.5966
4286.849    0.5124    0.5023
4286.875    0.4449    0.4340
4286.900    0.4033    0.3997
4286.925    0.3786    0.3878
4286.950    0.3701    0.3890
4286.975    0.3789    0.4008
4287.000    0.4088    0.4287
4287.026    0.4675    0.4826
4287.051    0.5612    0.5590
4287.076    0.6644    0.6519
4287.101    0.7659    0.7477
4287.126    0.8533    0.8323
4287.151    0.9215    0.8970
4287.177    0.9543    0.9404
4287.202    0.9701    0.9609
# 019911  63  4285.643  4287.203
4285.643    0.8366    0.8962
4285.668    0.8566    0.8929
4285.693    0.8445    0.8549
4285.719    0.7963    0.7856
4285.744    0.7249    0.7040
4285.769    0.6504    0.6263
4285.794    0.5909    0.5715
4285.819    0.5670    0.5500
4285.844    0.5861    0.5586
4285.870    0.6124    0.5797
4285.895    0.6163    0.5879
4285.920    0.5833    0.5677
4285.945    0.5234    0.5180
4285.970    0.4473    0.4534
4285.995    0.3826    0.3971
4286.021    0.3621    0.3687
4286.046    0.3798    0.3780
4286.071    0.4254    0.4150
4286.096    0.4826    0.4630
4286.121    0.5142    0.5064
4286.146    0.5283    0.5405
4286.172    0.5428    0.5741
4286.197    0.5810    0.6176
4286.222    0.6483    0.6784
4286.247    0.7129    0.7501
4286.272    0.7814    0.8164
4286.297    0.8262    0.8592
4286.323    0.8368    0.8648
4286.348    0.8117    0.8264
4286.373    0.7405    0.7490
4286.398    0.6342    0.6460
4286.423    0.5187    0.5394
4286.448    0.4355    0.4531
4286.474    0.3993    0.4040
4286.499    0.4125    0.4018
4286.524    0.4639    0.4387
4286.549    0.5320    0.5043
4286.574    0.6160    0.5864
4286.599    0.6947    0.6744
4286.625    0.7644    0.7624
4286.650    0.8310    0.8356
4286.675    0.8804    0.8913
4286.700    0.9112    0.9243
4286.725    0.9350    0.9305
4286.750    0.9270    0.9059
4286.776    0.8839    0.8447
4286.801    0.7940    0.7556
4286.826    0.6775    0.6522
4286.851    0.5748    0.5568
4286.876    0.5083    0.4892
4286.901    0.4678    0.4555
4286.926    0.4438    0.4463
4286.952    0.4245    0.4481
4286.977    0.4144    0.4552
4287.002    0.4331    0.4735
4287.027    0.4923    0.5132
4287.052    0.5860    0.5788
4287.077    0.6923    0.6647
4287.103    0.7894    0.7607
4287.128    0.8608    0.8435
4287.153    0.9095    0.9066
4287.178    0.9423    0.9475
4287.203    0.9676    0.9687
# 019925  63  4285.636  4287.196
4285.636    0.8706    0.9307
4285.661    0.8978    0.9402
4285.686    0.8997    0.9082
4285.711    0.8557    0.8333
4285.736    0.7551    0.7199
4285.762    0.6180    0.5841
4285.787    0.4922    0.4740
4285.812    0.4271    0.4217
4285.837    0.4616    0.4445
4285.862    0.5572    0.5178
4285.887    0.6232    0.5840
4285.913    0.6104    0.5946
4285.938    0.5440    0.5378
4285.963    0.4268    0.4341
4285.988    0.3192    0.3258
4286.013    0.2633    0.2623
4286.038    0.2701    0.2681
4286.064    0.3355    0.3332
4286.089    0.4214    0.4178
4286.114    0.4872    0.4872
4286.139    0.5151    0.5155
4286.164    0.4920    0.5107
4286.189    0.4742    0.5171
4286.214    0.5237    0.5760
4286.240    0.6402    0.6893
4286.265    0.7565    0.8048
4286.290    0.8410    0.8859
4286.315    0.8813    0.9177
4286.340    0.8688    0.8987
4286.365    0.7976    0.8219
4286.391    0.6693    0.6792
4286.416    0.5113    0.5139
4286.441    0.3721    0.3766
4286.466    0.3040    0.3046
4286.491    0.3076    0.2976
4286.516    0.3607    0.3388
4286.542    0.4384    0.4150
4286.567    0.5271    0.5057
4286.592    0.6136    0.6049
4286.617    0.7129    0.7086
4286.642    0.8149    0.8078
4286.667    0.8845    0.8878
4286.693    0.9434    0.9404
4286.718    0.9641    0.9618
4286.743    0.9645    0.9570
4286.768    0.9335    0.9169
4286.793    0.8482    0.8238
4286.818    0.6978    0.6744
4286.844    0.5260    0.5015
4286.869    0.3997    0.3877
4286.894    0.3703    0.3597
4286.919    0.3995    0.3855
4286.944    0.3936    0.4040
4286.969    0.3531    0.3896
4286.995    0.3300    0.3694
4287.020    0.3540    0.3860
4287.045    0.4525    0.4538
4287.070    0.5921    0.5660
4287.095    0.7391    0.7005
4287.120    0.8488    0.8241
4287.146    0.9303    0.9133
4287.171    0.9656    0.9583
4287.196    0.9793    0.9768
# 020441  63  4285.635  4287.195
4285.635    0.8622    0.9156
4285.660    0.8956    0.9311
4285.685    0.8825    0.9026
4285.710    0.8424    0.8306
4285.735    0.7575    0.7218
4285.760    0.6356    0.5959
4285.786    0.5077    0.4833
4285.811    0.4337    0.4274
4285.836    0.4506    0.4384
4285.861    0.5326    0.4974
4285.886    0.5988    0.5574
4285.911    0.5998    0.5746
4285.937    0.5344    0.5293
4285.962    0.4346    0.4392
4285.987    0.3344    0.3406
4286.012    0.2731    0.2764
4286.037    0.2745    0.2712
4286.062    0.3212    0.3192
4286.087    0.3979    0.3931
4286.113    0.4662    0.4617
4286.138    0.4922    0.4958
4286.163    0.4837    0.5025
4286.188    0.4692    0.5151
4286.213    0.5066    0.5682
4286.238    0.6095    0.6653
4286.264    0.7285    0.7798
4286.289    0.8236    0.8648
4286.314    0.8650    0.9034
4286.339    0.8606    0.8894
4286.364    0.8028    0.8177
4286.389    0.6781    0.6917
4286.415    0.5218    0.5314
4286.440    0.3892    0.3966
4286.465    0.3162    0.3170
4286.490    0.3120    0.2989
4286.515    0.3717    0.3304
4286.540    0.4231    0.3961
4286.566    0.5001    0.4862
4286.591    0.5887    0.5843
4286.616    0.6891    0.6871
4286.641    0.7916    0.7860
4286.666    0.8744    0.8688
4286.691    0.9279    0.9256
4286.717    0.9568    0.9543
4286.742    0.9546    0.9519
4286.767    0.9247    0.9124
4286.792    0.8515    0.8230
4286.817    0.7083    0.6841
4286.842    0.5399    0.5282
4286.867    0.4172    0.4099
4286.893    0.3711    0.3621
4286.918    0.3815    0.3702
4286.943    0.3791    0.3847
4286.968    0.3505    0.3792
4286.993    0.3285    0.3678
4287.018    0.3513    0.3819
4287.044    0.4374    0.4441
4287.069    0.5665    0.5478
4287.094    0.7032    0.6755
4287.119    0.8272    0.7984
4287.144    0.9154    0.8910
4287.169    0.9656    0.9462
4287.195    0.9815    0.9730
# 020719  63  4285.642  4287.202
4285.642    0.8331    0.8746
4285.667    0.8429    0.8686
4285.692    0.8198    0.8285
4285.718    0.7702    0.7586
4285.743    0.6969    0.6781
4285.768    0.6199    0.6019
4285.793    0.5580    0.5469
4285.818    0.5357    0.5222
4285.843    0.5468    0.5246
4285.868    0.5658    0.5393
4285.894    0.5717    0.5464
4285.919    0.5494    0.5305
4285.944    0.4962    0.4909
4285.969    0.4340    0.4394
4285.994    0.3839    0.3947
4286.019    0.3659    0.3731
4286.045    0.3822    0.3815
4286.070    0.4148    0.4132
4286.095    0.4631    0.4555
4286.120    0.5043    0.4968
4286.145    0.5286    0.5339
4286.170    0.5527    0.5717
4286.196    0.5895    0.6203
4286.221    0.6408    0.6792
4286.246    0.7066    0.7442
4286.271    0.7684    0.8017
4286.296    0.8039    0.8356
4286.321    0.8052    0.8341
4286.347    0.7771    0.7900
4286.372    0.6992    0.7119
4286.397    0.6034    0.6135
4286.422    0.5083    0.5158
4286.447    0.4318    0.4394
4286.472    0.4010    0.3989
4286.497    0.4064    0.3987
4286.523    0.4546    0.4369
4286.548    0.5249    0.5010
4286.573    0.6060    0.5810
4286.598    0.6855    0.6667
4286.623    0.7614    0.7492
4286.648    0.8299    0.8209
4286.674    0.8831    0.8766
4286.699    0.9026    0.9064
4286.724    0.9082    0.9076
4286.749    0.8851    0.8764
4286.774    0.8236    0.8128
4286.799    0.7352    0.7231
4286.825    0.6307    0.6183
4286.850    0.5380    0.5266
4286.875    0.4670    0.4591
4286.900    0.4213    0.4202
4286.925    0.3975    0.4046
4286.950    0.3901    0.4038
4286.976    0.3909    0.4157
4287.001    0.4202    0.4433
4287.026    0.4763    0.4923
4287.051    0.5634    0.5639
4287.076    0.6676    0.6516
4287.101    0.7654    0.7434
4287.126    0.8486    0.8264
4287.152    0.9129    0.8937
4287.177    0.9458    0.9367
4287.202    0.9561    0.9596
# 020741  63  4285.642  4287.202
4285.642    0.8804    0.9256
4285.667    0.8917    0.9156
4285.692    0.8608    0.8640
4285.717    0.7930    0.7736
4285.742    0.6899    0.6575
4285.768    0.5658    0.5379
4285.793    0.4697    0.4582
4285.818    0.4459    0.4378
4285.843    0.4973    0.4741
4285.868    0.5645    0.5342
4285.893    0.5898    0.5725
4285.919    0.5736    0.5564
4285.944    0.4872    0.4866
4285.969    0.3828    0.3918
4285.994    0.3073    0.3135
4286.019    0.2837    0.2847
4286.044    0.3171    0.3123
4286.069    0.3865    0.3775
4286.095    0.4598    0.4515
4286.120    0.5058    0.5011
4286.145    0.5129    0.5223
4286.170    0.5063    0.5351
4286.195    0.5207    0.5707
4286.220    0.5937    0.6445
4286.246    0.6914    0.7461
4286.271    0.7892    0.8352
4286.296    0.8494    0.8892
4286.321    0.8628    0.8947
4286.346    0.8236    0.8453
4286.371    0.7256    0.7415
4286.397    0.5851    0.5948
4286.422    0.4447    0.4554
4286.447    0.3505    0.3565
4286.472    0.3241    0.3163
4286.497    0.3519    0.3304
4286.522    0.4142    0.3851
4286.548    0.4885    0.4690
4286.573    0.5721    0.5631
4286.598    0.6647    0.6618
4286.623    0.7600    0.7575
4286.648    0.8449    0.8414
4286.673    0.9110    0.9047
4286.699    0.9449    0.9432
4286.724    0.9497    0.9515
4286.749    0.9324    0.9256
4286.774    0.8796    0.8553
4286.799    0.7607    0.7365
4286.824    0.6070    0.5898
4286.849    0.4672    0.4591
4286.875    0.3942    0.3820
4286.900    0.3824    0.3670
4286.925    0.3850    0.3771
4286.950    0.3625    0.3802
4286.975    0.3357    0.3743
4287.000    0.3501    0.3826
4287.026    0.4090    0.4305
4287.051    0.5190    0.5188
4287.076    0.6598    0.6350
4287.101    0.7858    0.7558
4287.126    0.8821    0.8566
4287.151    0.9456    0.9249
4287.177    0.9754    0.9632
4287.202    0.9865    0.9786
# 020752  63  4285.635  4287.196
4285.635    0.8656    0.8985
4285.661    0.8833    0.9041
4285.686    0.8652    0.8752
4285.711    0.8260    0.8164
4285.736    0.7532    0.7365
4285.761    0.6690    0.6515
4285.786    0.5910    0.5814
4285.812    0.5539    0.5426
4285.837    0.5582    0.5425
4285.862    0.5939    0.5658
4285.887    0.6118    0.5880
4285.912    0.5981    0.5860
4285.937    0.5573    0.5500
4285.963    0.4858    0.4874
4285.988    0.4204    0.4275
4286.013    0.3836    0.3926
4286.038    0.3930    0.3955
4286.063    0.4388    0.4319
4286.088    0.4967    0.4848
4286.114    0.5495    0.5378
4286.139    0.5719    0.5772
4286.164    0.5861    0.6091
4286.189    0.6063    0.6454
4286.214    0.6537    0.6949
4286.239    0.7120    0.7563
4286.265    0.7834    0.8194
4286.290    0.8387    0.8622
4286.315    0.8533    0.8726
4286.340    0.8260    0.8426
4286.365    0.7602    0.7723
4286.390    0.6625    0.6727
4286.415    0.5530    0.5647
4286.441    0.4636    0.4705
4286.466    0.4156    0.4180
4286.491    0.4264    0.4106
4286.516    0.4660    0.4443
4286.541    0.5320    0.5080
4286.566    0.6167    0.5886
4286.592    0.6971    0.6780
4286.617    0.7684    0.7598
4286.642    0.8325    0.8310
4286.667    0.8890    0.8863
4286.692    0.9251    0.9215
4286.717    0.9382    0.9324
4286.743    0.9145    0.9126
4286.768    0.8664    0.8596
4286.793    0.7889    0.7745
4286.818    0.6817    0.6694
4286.843    0.5766    0.5666
4286.868    0.4988    0.4878
4286.894    0.4553    0.4420
4286.919    0.4301    0.4263
4286.944    0.4117    0.4252
4286.969    0.4104    0.4319
4286.994    0.4214    0.4507
4287.019    0.4627    0.4910
4287.045    0.5518    0.5605
4287.070    0.6536    0.6480
4287.095    0.7628    0.7422
4287.120    0.8551    0.8279
4287.145    0.9133    0.8952
4287.170    0.9469    0.9402
4287.196    0.9687    0.9658
# 021165  63  4285.642  4287.202
4285.642    0.8966    0.9519
4285.667    0.9131    0.9443
4285.692    0.8939    0.9009
4285.718    0.8408    0.8175
4285.743    0.7432    0.7097
4285.768    0.6197    0.5999
4285.793    0.5267    0.5222
4285.818    0.5151    0.5056
4285.843    0.5836    0.5506
4285.868    0.6644    0.6174
4285.894    0.6863    0.6548
4285.919    0.6409    0.6315
4285.944    0.5503    0.5522
4285.969    0.4381    0.4420
4285.994    0.3443    0.3470
4286.019    0.3115    0.3105
4286.045    0.3453    0.3440
4286.070    0.4185    0.4193
4286.095    0.4970    0.4992
4286.120    0.5534    0.5504
4286.145    0.5572    0.5608
4286.170    0.5243    0.5559
4286.196    0.5330    0.5840
4286.221    0.6105    0.6644
4286.246    0.7290    0.7729
4286.271    0.8348    0.8672
4286.296    0.8913    0.9215
4286.321    0.9014    0.9309
4286.347    0.8726    0.8902
4286.372    0.7901    0.7949
4286.397    0.6485    0.6510
4286.422    0.4922    0.4976
4286.447    0.3772    0.3842
4286.472    0.3392    0.3364
4286.498    0.3663    0.3515
4286.523    0.4378    0.4117
4286.548    0.5280    0.4977
4286.573    0.6128    0.5937
4286.598    0.7027    0.6917
4286.623    0.7923    0.7865
4286.648    0.8706    0.8688
4286.674    0.9221    0.9300
4286.699    0.9515    0.9625
4286.724    0.9638    0.9716
4286.749    0.9552    0.9557
4286.774    0.9124    0.9012
4286.799    0.8198    0.7932
4286.825    0.6687    0.6356
4286.850    0.5184    0.4942
4286.875    0.4400    0.4217
4286.900    0.4434    0.4260
4286.925    0.4609    0.4580
4286.950    0.4408    0.4661
4286.976    0.3987    0.4458
4287.001    0.3916    0.4368
4287.026    0.4503    0.4702
4287.051    0.5613    0.5521
4287.076    0.6969    0.6679
4287.101    0.8198    0.7896
4287.127    0.9120    0.8904
4287.152    0.9621    0.9491
4287.177    0.9775    0.9766
4287.202    0.9906    0.9865
# 021172  63  4285.634  4287.194
4285.634    0.8698    0.9367
4285.659    0.9001    0.9456
4285.684    0.8841    0.9103
4285.709    0.8461    0.8291
4285.734    0.7470    0.7071
4285.759    0.6079    0.5713
4285.785    0.4779    0.4590
4285.810    0.4241    0.4164
4285.835    0.4716    0.4503
4285.860    0.5768    0.5278
4285.885    0.6327    0.5865
4285.910    0.6074    0.5863
4285.936    0.5226    0.5229
4285.961    0.4093    0.4194
4285.986    0.3073    0.3107
4286.011    0.2464    0.2457
4286.036    0.2515    0.2491
4286.061    0.3097    0.3072
4286.087    0.3868    0.3923
4286.112    0.4659    0.4609
4286.137    0.4907    0.4854
4286.162    0.4564    0.4725
4286.187    0.4279    0.4740
4286.212    0.4892    0.5390
4286.237    0.6262    0.6630
4286.263    0.7492    0.7991
4286.288    0.8492    0.8880
4286.313    0.8851    0.9219
4286.338    0.8796    0.9055
4286.363    0.8164    0.8329
4286.388    0.6902    0.6966
4286.414    0.5163    0.5176
4286.439    0.3637    0.3712
4286.464    0.2902    0.2925
4286.489    0.2894    0.2807
4286.514    0.3391    0.3174
4286.539    0.4091    0.3864
4286.565    0.4923    0.4772
4286.590    0.5801    0.5766
4286.615    0.6875    0.6868
4286.640    0.7963    0.7967
4286.665    0.8870    0.8857
4286.690    0.9345    0.9417
4286.716    0.9563    0.9667
4286.741    0.9603    0.9645
4286.766    0.9358    0.9296
4286.791    0.8642    0.8416
4286.816    0.7201    0.6909
4286.841    0.5414    0.5155
4286.866    0.4046    0.3898
4286.892    0.3703    0.3591
4286.917    0.3992    0.3932
4286.942    0.4049    0.4189
4286.967    0.3660    0.4027
4286.992    0.3301    0.3735
4287.017    0.3498    0.3766
4287.043    0.4366    0.4370
4287.068    0.5731    0.5489
4287.093    0.7316    0.6915
4287.118    0.8604    0.8245
4287.143    0.9421    0.9156
4287.168    0.9770    0.9618
4287.194    0.9922    0.9802
# 022203  63  4285.642  4287.202
4285.642    0.8632    0.9078
4285.667    0.8722    0.8985
4285.692    0.8422    0.8470
4285.717    0.7798    0.7598
4285.742    0.6816    0.6519
4285.768    0.5712    0.5448
4285.793    0.4900    0.4752
4285.818    0.4695    0.4561
4285.843    0.5069    0.4822
4285.868    0.5545    0.5260
4285.893    0.5707    0.5523
4285.919    0.5532    0.5354
4285.944    0.4798    0.4762
4285.969    0.3910    0.3968
4285.994    0.3197    0.3293
4286.019    0.2969    0.3004
4286.044    0.3220    0.3178
4286.069    0.3756    0.3685
4286.095    0.4405    0.4301
4286.120    0.4853    0.4758
4286.145    0.4944    0.5027
4286.170    0.4969    0.5255
4286.195    0.5274    0.5669
4286.220    0.5903    0.6381
4286.246    0.6762    0.7325
4286.271    0.7665    0.8164
4286.296    0.8268    0.8690
4286.321    0.8441    0.8756
4286.346    0.8074    0.8299
4286.371    0.7213    0.7350
4286.397    0.5970    0.6030
4286.422    0.4626    0.4750
4286.447    0.3716    0.3788
4286.472    0.3391    0.3327
4286.497    0.3537    0.3374
4286.522    0.4081    0.3831
4286.548    0.4764    0.4597
4286.573    0.5608    0.5497
4286.598    0.6531    0.6464
4286.623    0.7473    0.7415
4286.648    0.8266    0.8258
4286.673    0.8925    0.8908
4286.699    0.9320    0.9313
4286.724    0.9480    0.9402
4286.749    0.9230    0.9141
4286.774    0.8622    0.8464
4286.799    0.7582    0.7384
4286.824    0.6229    0.6081
4286.849    0.4887    0.4894
4286.875    0.4173    0.4107
4286.900    0.3917    0.3829
4286.925    0.3791    0.3815
4286.950    0.3675    0.3831
4286.975    0.3560    0.3828
4287.000    0.3669    0.3952
4287.026    0.4206    0.4403
4287.051    0.5219    0.5207
4287.076    0.6530    0.6279
4287.101    0.7745    0.7417
4287.126    0.8682    0.8404
4287.151    0.9399    0.9114
4287.177    0.9712    0.9546
4287.202    0.9851    0.9739
# 023530  63  4285.644  4287.204
4285.644    0.8892    0.9428
4285.669    0.9039    0.9324
4285.694    0.8896    0.8738
4285.719    0.8113    0.7651
4285.744    0.6667    0.6253
4285.770    0.5079    0.4903
4285.795    0.4018    0.4106
4285.820    0.4094    0.4050
4285.845    0.5091    0.4669
4285.870    0.5951    0.5390
4285.895    0.5937    0.5608
4285.921    0.5253    0.5213
4285.946    0.4300    0.4410
4285.971    0.3288    0.3358
4285.996    0.2471    0.2454
4286.021    0.2160    0.2122
4286.046    0.2402    0.2398
4286.072    0.3017    0.3078
4286.097    0.3816    0.3835
4286.122    0.4378    0.4333
4286.147    0.4285    0.4312
4286.172    0.3809    0.4067
4286.197    0.3826    0.4287
4286.222    0.4827    0.5338
4286.248    0.6449    0.6947
4286.273    0.7834    0.8278
4286.298    0.8608    0.8987
4286.323    0.8674    0.9116
4286.348    0.8366    0.8750
4286.373    0.7530    0.7755
4286.399    0.5981    0.6038
4286.424    0.4200    0.4260
4286.449    0.3001    0.3036
4286.474    0.2588    0.2556
4286.499    0.2784    0.2627
4286.524    0.3304    0.3068
4286.550    0.3952    0.3785
4286.575    0.4732    0.4644
4286.600    0.5805    0.5711
4286.625    0.7088    0.6978
4286.650    0.8224    0.8200
4286.675    0.9087    0.9076
4286.701    0.9449    0.9539
4286.726    0.9632    0.9661
4286.751    0.9506    0.9521
4286.776    0.9173    0.8987
4286.801    0.8104    0.7802
4286.826    0.6250    0.6001
4286.852    0.4410    0.4183
4286.877    0.3467    0.3317
4286.902    0.3522    0.3440
4286.927    0.3933    0.3921
4286.952    0.3821    0.4046
4286.977    0.3318    0.3724
4287.003    0.3094    0.3420
4287.028    0.3473    0.3573
4287.053    0.4462    0.4320
4287.078    0.5970    0.5656
4287.103    0.7609    0.7254
4287.128    0.8849    0.8584
4287.154    0.9460    0.9380
4287.179    0.9752    0.9694
4287.204    0.9772    0.9795
# 025002  63  4285.643  4287.203
4285.643    0.8754    0.9204
4285.668    0.8778    0.9070
4285.693    0.8539    0.8568
4285.718    0.7947    0.7762
4285.744    0.7060    0.6755
4285.769    0.6095    0.5864
4285.794    0.5393    0.5304
4285.819    0.5342    0.5208
4285.844    0.5769    0.5494
4285.869    0.6213    0.5878
4285.895    0.6269    0.6028
4285.920    0.5808    0.5740
4285.945    0.5073    0.5065
4285.970    0.4191    0.4245
4285.995    0.3491    0.3607
4286.020    0.3379    0.3396
4286.045    0.3728    0.3651
4286.071    0.4320    0.4229
4286.096    0.4951    0.4816
4286.121    0.5305    0.5235
4286.146    0.5333    0.5469
4286.171    0.5346    0.5692
4286.196    0.5666    0.6122
4286.222    0.6386    0.6868
4286.247    0.7311    0.7725
4286.272    0.8100    0.8464
4286.297    0.8517    0.8882
4286.322    0.8535    0.8859
4286.347    0.8156    0.8352
4286.373    0.7241    0.7349
4286.398    0.6005    0.6108
4286.423    0.4819    0.4898
4286.448    0.3976    0.4023
4286.473    0.3692    0.3652
4286.498    0.3943    0.3784
4286.524    0.4581    0.4337
4286.549    0.5349    0.5123
4286.574    0.6206    0.6031
4286.599    0.7096    0.6966
4286.624    0.7832    0.7849
4286.649    0.8620    0.8592
4286.675    0.9114    0.9152
4286.700    0.9495    0.9438
4286.725    0.9489    0.9451
4286.750    0.9217    0.9139
4286.775    0.8632    0.8437
4286.800    0.7628    0.7367
4286.826    0.6301    0.6083
4286.851    0.5186    0.5034
4286.876    0.4538    0.4436
4286.901    0.4331    0.4283
4286.926    0.4270    0.4335
4286.951    0.4161    0.4371
4286.977    0.4018    0.4378
4287.002    0.4206    0.4528
4287.027    0.4833    0.4985
4287.052    0.5851    0.5784
4287.077    0.7055    0.6806
4287.102    0.8106    0.7843
4287.127    0.8958    0.8708
4287.153    0.9484    0.9315
4287.178    0.9727    0.9641
4287.203    0.9784    0.9784
# 025414  63  4285.643  4287.203
4285.643    0.8596    0.9341
4285.668    0.8823    0.9243
4285.694    0.8634    0.8614
4285.719    0.7901    0.7492
4285.744    0.6543    0.6035
4285.769    0.4988    0.4641
4285.794    0.3848    0.3742
4285.819    0.3731    0.3621
4285.844    0.4564    0.4228
4285.870    0.5517    0.5085
4285.895    0.5838    0.5489
4285.920    0.5293    0.5240
4285.945    0.4327    0.4440
4285.970    0.3267    0.3353
4285.995    0.2433    0.2425
4286.021    0.2119    0.2078
4286.046    0.2403    0.2396
4286.071    0.3061    0.3113
4286.096    0.3944    0.3908
4286.121    0.4491    0.4433
4286.146    0.4443    0.4492
4286.172    0.4051    0.4345
4286.197    0.4122    0.4608
4286.222    0.4928    0.5581
4286.247    0.6356    0.6979
4286.272    0.7702    0.8221
4286.297    0.8506    0.8929
4286.323    0.8662    0.9059
4286.348    0.8362    0.8618
4286.373    0.7401    0.7528
4286.398    0.5758    0.5869
4286.423    0.4034    0.4156
4286.448    0.2908    0.2989
4286.474    0.2571    0.2547
4286.499    0.2839    0.2685
4286.524    0.3436    0.3182
4286.549    0.4140    0.3915
4286.574    0.4908    0.4805
4286.599    0.5910    0.5852
4286.625    0.7138    0.7076
4286.650    0.8279    0.8188
4286.675    0.9047    0.9012
4286.700    0.9397    0.9467
4286.725    0.9570    0.9605
4286.750    0.9447    0.9449
4286.775    0.9022    0.8861
4286.801    0.7910    0.7575
4286.826    0.6093    0.5796
4286.851    0.4269    0.4124
4286.876    0.3335    0.3261
4286.901    0.3435    0.3292
4286.926    0.3648    0.3638
4286.952    0.3472    0.3686
4286.977    0.3026    0.3404
4287.002    0.2897    0.3240
4287.027    0.3421    0.3538
4287.052    0.4501    0.4384
4287.077    0.6088    0.5706
4287.103    0.7713    0.7273
4287.128    0.8810    0.8529
4287.153    0.9475    0.9294
4287.178    0.9768    0.9645
4287.203    0.9786    0.9768
# 025670  63  4285.644  4287.204
4285.644    0.8802    0.9421
4285.669    0.8908    0.9292
4285.694    0.8700    0.8726
4285.719    0.8002    0.7714
4285.744    0.6728    0.6397
4285.770    0.5309    0.5055
4285.795    0.4321    0.4208
4285.820    0.4225    0.4110
4285.845    0.5022    0.4717
4285.870    0.6002    0.5531
4285.895    0.6307    0.5946
4285.921    0.5777    0.5677
4285.946    0.4791    0.4825
4285.971    0.3683    0.3686
4285.996    0.2761    0.2759
4286.021    0.2453    0.2467
4286.046    0.2850    0.2850
4286.072    0.3609    0.3669
4286.097    0.4436    0.4486
4286.122    0.4979    0.4980
4286.147    0.4966    0.5020
4286.172    0.4634    0.4918
4286.197    0.4720    0.5218
4286.222    0.5618    0.6149
4286.248    0.6979    0.7459
4286.273    0.8041    0.8521
4286.298    0.8680    0.9095
4286.323    0.8804    0.9156
4286.348    0.8463    0.8688
4286.373    0.7439    0.7595
4286.399    0.5812    0.5906
4286.424    0.4196    0.4274
4286.449    0.3186    0.3192
4286.474    0.2859    0.2824
4286.499    0.3214    0.3024
4286.524    0.3905    0.3612
4286.550    0.4684    0.4472
4286.575    0.5530    0.5425
4286.600    0.6578    0.6461
4286.625    0.7558    0.7532
4286.650    0.8480    0.8490
4286.675    0.9181    0.9175
4286.701    0.9568    0.9552
4286.726    0.9583    0.9641
4286.751    0.9508    0.9443
4286.776    0.9003    0.8808
4286.801    0.7860    0.7561
4286.826    0.6060    0.5851
4286.852    0.4415    0.4248
4286.877    0.3636    0.3536
4286.902    0.3760    0.3643
4286.927    0.3953    0.3966
4286.952    0.3730    0.3965
4286.977    0.3289    0.3691
4287.003    0.3217    0.3597
4287.028    0.3849    0.4007
4287.053    0.5126    0.4940
4287.078    0.6590    0.6253
4287.103    0.7980    0.7640
4287.128    0.9016    0.8744
4287.154    0.9601    0.9419
4287.179    0.9788    0.9705
4287.204    0.9840    0.9806
# 026381  63  4285.644  4287.205
4285.644    0.8913    0.9399
4285.670    0.9053    0.9350
4285.695    0.8819    0.8851
4285.720    0.8151    0.7898
4285.745    0.6984    0.6648
4285.770    0.5590    0.5463
4285.795    0.4653    0.4714
4285.821    0.4729    0.4651
4285.846    0.5580    0.5193
4285.871    0.6402    0.5805
4285.896    0.6336    0.5946
4285.921    0.5625    0.5532
4285.946    0.4642    0.4710
4285.972    0.3564    0.3596
4285.997    0.2645    0.2661
4286.022    0.2291    0.2291
4286.047    0.2568    0.2551
4286.072    0.3200    0.3212
4286.097    0.4004    0.3989
4286.123    0.4587    0.4546
4286.148    0.4534    0.4572
4286.173    0.4122    0.4355
4286.198    0.4119    0.4543
4286.223    0.5025    0.5502
4286.248    0.6528    0.6941
4286.274    0.7909    0.8266
4286.299    0.8632    0.8970
4286.324    0.8760    0.9126
4286.349    0.8574    0.8823
4286.374    0.7793    0.7956
4286.399    0.6364    0.6476
4286.425    0.4704    0.4708
4286.450    0.3403    0.3427
4286.475    0.2858    0.2844
4286.500    0.2970    0.2857
4286.525    0.3503    0.3292
4286.550    0.4186    0.3994
4286.576    0.4981    0.4892
4286.601    0.5988    0.5927
4286.626    0.7201    0.7117
4286.651    0.8400    0.8255
4286.676    0.9120    0.9076
4286.701    0.9339    0.9508
4286.727    0.9499    0.9641
4286.752    0.9473    0.9524
4286.777    0.9171    0.9059
4286.802    0.8297    0.8017
4286.827    0.6720    0.6387
4286.852    0.4990    0.4712
4286.878    0.3928    0.3750
4286.903    0.3936    0.3819
4286.928    0.4310    0.4327
4286.953    0.4299    0.4553
4286.978    0.3865    0.4299
4287.003    0.3579    0.3964
4287.029    0.3834    0.4003
4287.054    0.4734    0.4639
4287.079    0.6169    0.5856
4287.104    0.7679    0.7335
4287.129    0.8827    0.8582
4287.154    0.9436    0.9328
4287.180    0.9736    0.9663
4287.205    0.9739    0.9763
# 027435  63  4285.643  4287.203
4285.643    0.8876    0.9462
4285.668    0.9049    0.9397
4285.693    0.8894    0.8933
4285.718    0.8289    0.8065
4285.743    0.7246    0.6912
4285.768    0.5940    0.5756
4285.794    0.4990    0.4933
4285.819    0.4896    0.4794
4285.844    0.5604    0.5276
4285.869    0.6476    0.5942
4285.894    0.6622    0.6262
4285.919    0.6065    0.6024
4285.945    0.5186    0.5243
4285.970    0.4112    0.4179
4285.995    0.3210    0.3221
4286.020    0.2838    0.2807
4286.045    0.3061    0.3046
4286.070    0.3688    0.3716
4286.096    0.4509    0.4516
4286.121    0.5096    0.5025
4286.146    0.5102    0.5091
4286.171    0.4668    0.4968
4286.196    0.4710    0.5199
4286.221    0.5555    0.6066
4286.247    0.6852    0.7369
4286.272    0.8100    0.8470
4286.297    0.8764    0.9101
4286.322    0.8956    0.9236
4286.347    0.8682    0.8892
4286.372    0.7923    0.7980
4286.397    0.6501    0.6516
4286.423    0.4832    0.4827
4286.448    0.3568    0.3610
4286.473    0.3031    0.3065
4286.498    0.3261    0.3130
4286.523    0.3907    0.3642
4286.548    0.4697    0.4432
4286.574    0.5569    0.5403
4286.599    0.6501    0.6428
4286.624    0.7588    0.7499
4286.649    0.8504    0.8472
4286.674    0.9116    0.9179
4286.699    0.9471    0.9565
4286.725    0.9598    0.9687
4286.750    0.9579    0.9548
4286.775    0.9194    0.9034
4286.800    0.8245    0.7958
4286.825    0.6700    0.6380
4286.850    0.5042    0.4827
4286.876    0.4130    0.3957
4286.901    0.4141    0.3997
4286.926    0.4407    0.4384
4286.951    0.4282    0.4513
4286.976    0.3829    0.4284
4287.001    0.3652    0.4078
4287.027    0.4096    0.4292
4287.052    0.5131    0.5043
4287.077    0.6536    0.6243
4287.102    0.7954    0.7593
4287.127    0.8929    0.8712
4287.152    0.9482    0.9399
4287.178    0.9761    0.9725
4287.203    0.9840    0.9836
# 029432  63  4285.640  4287.200
4285.640    0.8622    0.9251
4285.665    0.8995    0.9460
4285.690    0.9097    0.9241
4285.715    0.8728    0.8600
4285.741    0.7896    0.7520
4285.766    0.6627    0.6276
4285.791    0.5375    0.5169
4285.816    0.4646    0.4555
4285.841    0.4829    0.4639
4285.866    0.5685    0.5254
4285.892    0.6339    0.5902
4285.917    0.6349    0.6056
4285.942    0.5668    0.5626
4285.967    0.4656    0.4725
4285.992    0.3635    0.3657
4286.017    0.2856    0.2879
4286.043    0.2752    0.2723
4286.068    0.3162    0.3168
4286.093    0.3899    0.3917
4286.118    0.4672    0.4624
4286.143    0.4984    0.4982
4286.168    0.4833    0.4957
4286.194    0.4548    0.4937
4286.219    0.4874    0.5423
4286.244    0.5973    0.6485
4286.269    0.7290    0.7736
4286.294    0.8320    0.8702
4286.319    0.8821    0.9169
4286.345    0.8815    0.9122
4286.370    0.8360    0.8527
4286.395    0.7254    0.7332
4286.420    0.5639    0.5720
4286.445    0.4105    0.4201
4286.471    0.3160    0.3216
4286.496    0.2994    0.2948
4286.521    0.3399    0.3214
4286.546    0.4120    0.3848
4286.571    0.4960    0.4701
4286.596    0.5794    0.5674
4286.622    0.6800    0.6773
4286.647    0.7892    0.7832
4286.672    0.8770    0.8728
4286.697    0.9322    0.9330
4286.722    0.9581    0.9625
4286.747    0.9665    0.9658
4286.773    0.9478    0.9367
4286.798    0.8806    0.8606
4286.823    0.7535    0.7256
4286.848    0.5852    0.5591
4286.873    0.4415    0.4254
4286.898    0.3881    0.3747
4286.924    0.4041    0.3952
4286.949    0.4144    0.4238
4286.974    0.3870    0.4189
4286.999    0.3516    0.3945
4287.024    0.3595    0.3914
4287.049    0.4298    0.4365
4287.075    0.5578    0.5377
4287.100    0.7024    0.6697
4287.125    0.8300    0.8009
4287.150    0.9228    0.8989
4287.175    0.9696    0.9537
4287.200    0.9804    0.9775
# 031965  63  4285.636  4287.196
4285.636    0.8549    0.9343
4285.661    0.8925    0.9436
4285.686    0.8884    0.9103
4285.711    0.8494    0.8337
4285.736    0.7607    0.7185
4285.762    0.6262    0.5820
4285.787    0.4976    0.4726
4285.812    0.4332    0.4220
4285.837    0.4683    0.4465
4285.862    0.5673    0.5201
4285.887    0.6257    0.5848
4285.912    0.6129    0.5951
4285.938    0.5380    0.5383
4285.963    0.4377    0.4370
4285.988    0.3276    0.3296
4286.013    0.2598    0.2648
4286.038    0.2711    0.2675
4286.063    0.3288    0.3257
4286.089    0.4063    0.4103
4286.114    0.4796    0.4780
4286.139    0.5033    0.5048
4286.164    0.4754    0.4982
4286.189    0.4626    0.5036
4286.214    0.5135    0.5640
4286.240    0.6266    0.6817
4286.265    0.7537    0.8022
4286.290    0.8395    0.8867
4286.315    0.8782    0.9204
4286.340    0.8808    0.9028
4286.365    0.8141    0.8276
4286.391    0.6789    0.6850
4286.416    0.5045    0.5174
4286.441    0.3667    0.3764
4286.466    0.2994    0.3008
4286.491    0.3037    0.2908
4286.516    0.3551    0.3296
4286.542    0.4245    0.4043
4286.567    0.5148    0.4945
4286.592    0.6038    0.5944
4286.617    0.7034    0.7000
4286.642    0.8113    0.8026
4286.667    0.8960    0.8859
4286.692    0.9449    0.9397
4286.718    0.9576    0.9647
4286.743    0.9609    0.9616
4286.768    0.9412    0.9236
4286.793    0.8632    0.8320
4286.818    0.7106    0.6820
4286.843    0.5264    0.5125
4286.869    0.4008    0.3888
4286.894    0.3729    0.3589
4286.919    0.3924    0.3851
4286.944    0.3954    0.4049
4286.969    0.3550    0.3904
4286.994    0.3242    0.3685
4287.020    0.3509    0.3814
4287.045    0.4465    0.4467
4287.070    0.5785    0.5589
4287.095    0.7253    0.6961
4287.120    0.8612    0.8236
4287.145    0.9389    0.9126
4287.171    0.9739    0.9609
4287.196    0.9915    0.9797
# 032673  63  4285.635  4287.195
4285.635    0.8504    0.9204
4285.660    0.8888    0.9356
4285.685    0.8900    0.9045
4285.710    0.8592    0.8266
4285.736    0.7525    0.7027
4285.761    0.6008    0.5677
4285.786    0.4715    0.4557
4285.811    0.4049    0.4026
4285.836    0.4407    0.4235
4285.861    0.5378    0.4941
4285.886    0.6087    0.5573
4285.912    0.5962    0.5683
4285.937    0.5230    0.5183
4285.962    0.4154    0.4246
4285.987    0.3154    0.3210
4286.012    0.2526    0.2533
4286.037    0.2522    0.2485
4286.063    0.3010    0.3007
4286.088    0.3759    0.3761
4286.113    0.4482    0.4424
4286.138    0.4737    0.4711
4286.163    0.4485    0.4645
4286.188    0.4248    0.4662
4286.214    0.4713    0.5269
4286.239    0.5933    0.6433
4286.264    0.7253    0.7725
4286.289    0.8130    0.8670
4286.314    0.8618    0.9076
4286.339    0.8646    0.8950
4286.365    0.8009    0.8205
4286.390    0.6716    0.6863
4286.415    0.5042    0.5183
4286.440    0.3661    0.3731
4286.465    0.2938    0.2913
4286.490    0.2860    0.2743
4286.516    0.3261    0.3070
4286.541    0.3926    0.3709
4286.566    0.4642    0.4547
4286.591    0.5592    0.5525
4286.616    0.6637    0.6621
4286.641    0.7807    0.7736
4286.666    0.8726    0.8672
4286.692    0.9339    0.9303
4286.717    0.9585    0.9574
4286.742    0.9607    0.9561
4286.767    0.9356    0.9207
4286.792    0.8638    0.8331
4286.817    0.7091    0.6860
4286.843    0.5254    0.5075
4286.868    0.3943    0.3815
4286.893    0.3548    0.3428
4286.918    0.3734    0.3661
4286.943    0.3779    0.3894
4286.968    0.3443    0.3786
4286.994    0.3135    0.3537
4287.019    0.3341    0.3586
4287.044    0.4133    0.4139
4287.069    0.5454    0.5201
4287.094    0.6912    0.6592
4287.119    0.8287    0.7952
4287.145    0.9228    0.8980
4287.170    0.9654    0.9513
4287.195    0.9836    0.9736
# 033932  64  4285.620  4287.205
4285.620    0.8644    0.9068
4285.645    0.9043    0.9389
4285.670    0.9177    0.9369
4285.695    0.8970    0.9022
4285.720    0.8474    0.8379
4285.745    0.7727    0.7518
4285.771    0.6790    0.6586
4285.796    0.6009    0.5912
4285.821    0.5766    0.5673
4285.846    0.6179    0.5890
4285.871    0.6720    0.6324
4285.896    0.6941    0.6618
4285.922    0.6685    0.6486
4285.947    0.5933    0.5888
4285.972    0.4953    0.5021
4285.997    0.4149    0.4232
4286.022    0.3813    0.3854
4286.047    0.4052    0.4008
4286.073    0.4653    0.4579
4286.098    0.5304    0.5225
4286.123    0.5773    0.5706
4286.148    0.5851    0.5935
4286.173    0.5774    0.6060
4286.198    0.5920    0.6349
4286.224    0.6480    0.6979
4286.249    0.7388    0.7797
4286.274    0.8266    0.8566
4286.299    0.8845    0.9061
4286.324    0.8960    0.9169
4286.349    0.8662    0.8829
4286.375    0.7872    0.7978
4286.400    0.6697    0.6781
4286.425    0.5431    0.5492
4286.450    0.4366    0.4460
4286.475    0.3917    0.3932
4286.500    0.4089    0.3957
4286.526    0.4692    0.4465
4286.551    0.5531    0.5246
4286.576    0.6366    0.6153
4286.601    0.7223    0.7073
4286.626    0.8041    0.7930
4286.651    0.8712    0.8658
4286.677    0.9249    0.9217
4286.702    0.9554    0.9535
4286.727    0.9627    0.9623
4286.752    0.9508    0.9438
4286.777    0.9039    0.8896
4286.802    0.8166    0.7943
4286.828    0.6976    0.6653
4286.853    0.5704    0.5488
4286.878    0.4969    0.4774
4286.903    0.4748    0.4600
4286.928    0.4744    0.4718
4286.953    0.4554    0.4806
4286.979    0.4339    0.4779
4287.004    0.4413    0.4822
4287.029    0.4923    0.5156
4287.054    0.5874    0.5856
4287.079    0.7050    0.6823
4287.104    0.8121    0.7852
4287.130    0.8925    0.8758
4287.155    0.9378    0.9352
4287.180    0.9656    0.9685
4287.205    0.9811    0.9833
# 035185  63  4285.637  4287.197
4285.637    0.8289    0.8670
4285.662    0.8576    0.8845
4285.687    0.8525    0.8682
4285.712    0.8196    0.8219
4285.737    0.7626    0.7544
4285.762    0.6944    0.6794
4285.788    0.6295    0.6111
4285.813    0.5852    0.5691
4285.838    0.5741    0.5551
4285.863    0.5834    0.5621
4285.888    0.5991    0.5735
4285.913    0.5951    0.5715
4285.939    0.5601    0.5449
4285.964    0.5036    0.4990
4285.989    0.4413    0.4480
4286.014    0.3993    0.4101
4286.039    0.3903    0.3983
4286.064    0.4138    0.4143
4286.090    0.4598    0.4513
4286.115    0.5040    0.4933
4286.140    0.5304    0.5327
4286.165    0.5591    0.5690
4286.190    0.5863    0.6081
4286.215    0.6234    0.6571
4286.241    0.6811    0.7185
4286.266    0.7483    0.7791
4286.291    0.8002    0.8272
4286.316    0.8202    0.8486
4286.341    0.8185    0.8339
4286.366    0.7711    0.7814
4286.391    0.6910    0.6989
4286.417    0.5878    0.5985
4286.442    0.4982    0.5091
4286.467    0.4334    0.4456
4286.492    0.4168    0.4193
4286.517    0.4501    0.4319
4286.542    0.5032    0.4776
4286.568    0.5774    0.5493
4286.593    0.6555    0.6301
4286.618    0.7320    0.7127
4286.643    0.7982    0.7887
4286.668    0.8529    0.8513
4286.693    0.9043    0.8952
4286.719    0.9154    0.9154
4286.744    0.9110    0.9057
4286.769    0.8668    0.8646
4286.794    0.8097    0.7940
4286.819    0.7168    0.7027
4286.844    0.6163    0.6074
4286.870    0.5411    0.5232
4286.895    0.4812    0.4689
4286.920    0.4398    0.4413
4286.945    0.4191    0.4334
4286.970    0.4166    0.4382
4286.995    0.4312    0.4549
4287.021    0.4659    0.4894
4287.046    0.5332    0.5439
4287.071    0.6224    0.6177
4287.096    0.7180    0.7031
4287.121    0.8041    0.7878
4287.146    0.8780    0.8606
4287.172    0.9266    0.9169
4287.197    0.9513    0.9508
# 035265  63  4285.637  4287.198
4285.637    0.8821    0.9373
4285.663    0.9030    0.9467
4285.688    0.8978    0.9156
4285.713    0.8618    0.8445
4285.738    0.7746    0.7377
4285.763    0.6465    0.6148
4285.788    0.5234    0.5092
4285.814    0.4647    0.4567
4285.839    0.5006    0.4792
4285.864    0.5916    0.5493
4285.889    0.6513    0.6112
4285.914    0.6368    0.6210
4285.939    0.5675    0.5685
4285.965    0.4612    0.4647
4285.990    0.3529    0.3578
4286.015    0.2933    0.2937
4286.040    0.3001    0.2974
4286.065    0.3574    0.3561
4286.090    0.4383    0.4369
4286.116    0.5096    0.5059
4286.141    0.5354    0.5315
4286.166    0.5070    0.5257
4286.191    0.4833    0.5325
4286.216    0.5320    0.5918
4286.241    0.6470    0.6992
4286.267    0.7704    0.8168
4286.292    0.8531    0.8950
4286.317    0.8892    0.9251
4286.342    0.8870    0.9066
4286.367    0.8221    0.8321
4286.392    0.6973    0.6992
4286.418    0.5238    0.5302
4286.443    0.3861    0.3931
4286.468    0.3171    0.3194
4286.493    0.3228    0.3107
4286.518    0.3775    0.3520
4286.543    0.4593    0.4263
4286.569    0.5429    0.5220
4286.594    0.6291    0.6214
4286.619    0.7278    0.7236
4286.644    0.8262    0.8198
4286.669    0.9020    0.8964
4286.694    0.9471    0.9451
4286.719    0.9625    0.9665
4286.745    0.9614    0.9621
4286.770    0.9380    0.9232
4286.795    0.8568    0.8323
4286.820    0.7112    0.6856
4286.845    0.5430    0.5222
4286.870    0.4260    0.4082
4286.896    0.3973    0.3798
4286.921    0.4199    0.4077
4286.946    0.4138    0.4276
4286.971    0.3777    0.4139
4286.996    0.3463    0.3938
4287.021    0.3794    0.4073
4287.047    0.4700    0.4747
4287.072    0.6024    0.5848
4287.097    0.7451    0.7163
4287.122    0.8656    0.8362
4287.147    0.9395    0.9192
4287.172    0.9687    0.9629
4287.198    0.9838    0.9813
# 036512  63  4285.638  4287.198
4285.638    0.8780    0.9318
4285.663    0.9032    0.9428
4285.688    0.8904    0.9114
4285.713    0.8531    0.8373
4285.738    0.7674    0.7263
4285.764    0.6339    0.5958
4285.789    0.5076    0.4927
4285.814    0.4536    0.4467
4285.839    0.4934    0.4714
4285.864    0.5825    0.5400
4285.889    0.6396    0.5962
4285.915    0.6212    0.5991
4285.940    0.5454    0.5436
4285.965    0.4431    0.4464
4285.990    0.3393    0.3413
4286.015    0.2755    0.2749
4286.040    0.2743    0.2736
4286.065    0.3236    0.3268
4286.091    0.4011    0.4075
4286.116    0.4726    0.4733
4286.141    0.4991    0.4992
4286.166    0.4749    0.4910
4286.191    0.4549    0.4947
4286.216    0.5033    0.5549
4286.242    0.6209    0.6745
4286.267    0.7560    0.7974
4286.292    0.8457    0.8835
4286.317    0.8825    0.9183
4286.342    0.8839    0.9036
4286.367    0.8213    0.8341
4286.393    0.6887    0.6987
4286.418    0.5241    0.5342
4286.443    0.3797    0.3911
4286.468    0.3062    0.3100
4286.493    0.3030    0.2946
4286.518    0.3529    0.3291
4286.544    0.4244    0.4003
4286.569    0.5057    0.4881
4286.594    0.6024    0.5869
4286.619    0.7037    0.6942
4286.644    0.8041    0.7997
4286.669    0.8874    0.8851
4286.695    0.9389    0.9408
4286.720    0.9574    0.9636
4286.745    0.9643    0.9607
4286.770    0.9361    0.9256
4286.795    0.8566    0.8398
4286.820    0.7213    0.6965
4286.846    0.5490    0.5238
4286.871    0.4216    0.4051
4286.896    0.3885    0.3736
4286.921    0.4124    0.4018
4286.946    0.4154    0.4262
4286.971    0.3796    0.4140
4286.997    0.3450    0.3881
4287.022    0.3635    0.3934
4287.047    0.4484    0.4500
4287.072    0.5821    0.5565
4287.097    0.7283    0.6921
4287.122    0.8541    0.8202
4287.148    0.9273    0.9129
4287.173    0.9654    0.9594
4287.198    0.9793    0.9781
# 038647  63  4285.644  4287.204
4285.644    0.8825    0.9408
4285.669    0.8880    0.9251
4285.694    0.8590    0.8690
4285.719    0.7958    0.7739
4285.745    0.6875    0.6488
4285.770    0.5604    0.5342
4285.795    0.4727    0.4623
4285.820    0.4721    0.4576
4285.845    0.5434    0.5114
4285.870    0.6194    0.5798
4285.896    0.6409    0.6126
4285.921    0.5917    0.5816
4285.946    0.4944    0.4960
4285.971    0.3826    0.3884
4285.996    0.3012    0.3058
4286.021    0.2839    0.2838
4286.047    0.3324    0.3270
4286.072    0.4087    0.4049
4286.097    0.4839    0.4815
4286.122    0.5288    0.5271
4286.147    0.5212    0.5372
4286.172    0.5034    0.5405
4286.198    0.5228    0.5804
4286.223    0.6063    0.6668
4286.248    0.7303    0.7745
4286.273    0.8239    0.8640
4286.298    0.8720    0.9120
4286.323    0.8782    0.9118
4286.349    0.8370    0.8561
4286.374    0.7396    0.7449
4286.399    0.5946    0.5946
4286.424    0.4449    0.4484
4286.449    0.3495    0.3509
4286.474    0.3266    0.3183
4286.500    0.3643    0.3439
4286.525    0.4381    0.4079
4286.550    0.5208    0.4940
4286.575    0.6049    0.5898
4286.600    0.6976    0.6887
4286.625    0.7825    0.7843
4286.651    0.8674    0.8690
4286.676    0.9221    0.9260
4286.701    0.9517    0.9568
4286.726    0.9570    0.9618
4286.751    0.9428    0.9365
4286.776    0.8894    0.8672
4286.802    0.7739    0.7393
4286.827    0.6074    0.5847
4286.852    0.4647    0.4538
4286.877    0.4001    0.3930
4286.902    0.4089    0.3976
4286.927    0.4163    0.4196
4286.953    0.3893    0.4186
4286.978    0.3578    0.4019
4287.003    0.3683    0.4052
4287.028    0.4418    0.4533
4287.053    0.5621    0.5469
4287.078    0.7021    0.6687
4287.104    0.8255    0.7949
4287.129    0.9173    0.8888
4287.154    0.9590    0.9456
4287.179    0.9813    0.9725
4287.204    0.9883    0.9824
# 038747  63  4285.643  4287.204
4285.643    0.8327    0.8616
4285.669    0.8368    0.8582
4285.694    0.8138    0.8236
4285.719    0.7695    0.7656
4285.744    0.7081    0.6961
4285.769    0.6434    0.6304
4285.794    0.5922    0.5816
4285.820    0.5735    0.5562
4285.845    0.5731    0.5531
4285.870    0.5802    0.5591
4285.895    0.5816    0.5594
4285.920    0.5585    0.5429
4285.945    0.5158    0.5082
4285.971    0.4627    0.4618
4285.996    0.4145    0.4223
4286.021    0.3887    0.4006
4286.046    0.3985    0.4024
4286.071    0.4247    0.4247
4286.096    0.4661    0.4588
4286.122    0.5049    0.4974
4286.147    0.5337    0.5344
4286.172    0.5664    0.5740
4286.197    0.5957    0.6212
4286.222    0.6461    0.6776
4286.247    0.7002    0.7382
4286.273    0.7553    0.7932
4286.298    0.7989    0.8249
4286.323    0.8098    0.8251
4286.348    0.7748    0.7894
4286.373    0.7132    0.7219
4286.398    0.6243    0.6347
4286.424    0.5337    0.5420
4286.449    0.4549    0.4695
4286.474    0.4235    0.4273
4286.499    0.4287    0.4214
4286.524    0.4711    0.4500
4286.549    0.5310    0.5061
4286.575    0.6028    0.5828
4286.600    0.6823    0.6642
4286.625    0.7582    0.7437
4286.650    0.8221    0.8132
4286.675    0.8634    0.8662
4286.700    0.8999    0.8968
4286.725    0.9099    0.9005
4286.751    0.8726    0.8730
4286.776    0.8217    0.8168
4286.801    0.7530    0.7379
4286.826    0.6680    0.6491
4286.851    0.5818    0.5655
4286.876    0.5089    0.5001
4286.902    0.4555    0.4574
4286.927    0.4308    0.4381
4286.952    0.4183    0.4349
4286.977    0.4231    0.4447
4287.002    0.4542    0.4698
4287.027    0.5030    0.5136
4287.053    0.5712    0.5800
4287.078    0.6659    0.6590
4287.103    0.7556    0.7428
4287.128    0.8400    0.8207
4287.153    0.9012    0.8837
4287.178    0.9356    0.9279
4287.204    0.9530    0.9535
# 038853  63  4285.639  4287.199
4285.639    0.8929    0.9454
4285.664    0.9190    0.9557
4285.689    0.9143    0.9328
4285.714    0.8870    0.8772
4285.739    0.8232    0.7903
4285.765    0.7153    0.6809
4285.790    0.6070    0.5853
4285.815    0.5403    0.5331
4285.840    0.5625    0.5444
4285.865    0.6418    0.6035
4285.890    0.7005    0.6631
4285.916    0.6936    0.6790
4285.941    0.6372    0.6337
4285.966    0.5398    0.5396
4285.991    0.4247    0.4329
4286.016    0.3578    0.3628
4286.041    0.3660    0.3597
4286.067    0.4218    0.4178
4286.092    0.5016    0.4980
4286.117    0.5711    0.5652
4286.142    0.5988    0.5961
4286.167    0.5792    0.5970
4286.192    0.5625    0.6038
4286.218    0.6037    0.6537
4286.243    0.6928    0.7418
4286.268    0.8008    0.8368
4286.293    0.8748    0.9059
4286.318    0.9026    0.9356
4286.343    0.9016    0.9228
4286.369    0.8463    0.8568
4286.394    0.7342    0.7396
4286.419    0.5847    0.5912
4286.444    0.4474    0.4570
4286.469    0.3709    0.3766
4286.494    0.3658    0.3612
4286.520    0.4192    0.4031
4286.545    0.5052    0.4803
4286.570    0.5994    0.5739
4286.595    0.6831    0.6697
4286.620    0.7640    0.7612
4286.645    0.8509    0.8431
4286.671    0.9101    0.9099
4286.696    0.9423    0.9515
4286.721    0.9612    0.9710
4286.746    0.9601    0.9685
4286.771    0.9438    0.9363
4286.796    0.8806    0.8582
4286.822    0.7586    0.7238
4286.847    0.6062    0.5753
4286.872    0.4880    0.4671
4286.897    0.4570    0.4351
4286.922    0.4718    0.4574
4286.947    0.4685    0.4793
4286.973    0.4303    0.4715
4286.998    0.4078    0.4562
4287.023    0.4347    0.4707
4287.048    0.5269    0.5311
4287.073    0.6552    0.6301
4287.098    0.7780    0.7461
4287.124    0.8754    0.8549
4287.149    0.9447    0.9277
4287.174    0.9806    0.9672
4287.199    0.9824    0.9842
# 039506  63  4285.640  4287.201
4285.640    0.9045    0.9445
4285.665    0.9309    0.9621
4285.690    0.9303    0.9451
4285.716    0.9061    0.8915
4285.741    0.8441    0.8072
4285.766    0.7349    0.7083
4285.791    0.6273    0.6243
4285.816    0.5849    0.5840
4285.841    0.6189    0.6003
4285.867    0.6984    0.6540
4285.892    0.7411    0.6914
4285.917    0.7021    0.6823
4285.942    0.6242    0.6259
4285.967    0.5204    0.5293
4285.992    0.4079    0.4144
4286.018    0.3273    0.3270
4286.043    0.3173    0.3127
4286.068    0.3633    0.3614
4286.093    0.4399    0.4424
4286.118    0.5247    0.5189
4286.143    0.5617    0.5556
4286.169    0.5367    0.5459
4286.194    0.4999    0.5365
4286.219    0.5293    0.5818
4286.244    0.6412    0.6875
4286.269    0.7720    0.8085
4286.295    0.8686    0.8995
4286.320    0.9120    0.9378
4286.345    0.9108    0.9356
4286.370    0.8876    0.8921
4286.395    0.7883    0.7945
4286.420    0.6419    0.6480
4286.446    0.4885    0.4890
4286.471    0.3750    0.3824
4286.496    0.3419    0.3438
4286.521    0.3830    0.3675
4286.546    0.4653    0.4353
4286.571    0.5494    0.5247
4286.597    0.6364    0.6246
4286.622    0.7306    0.7244
4286.647    0.8310    0.8221
4286.672    0.9055    0.9014
4286.697    0.9430    0.9513
4286.722    0.9601    0.9739
4286.748    0.9681    0.9763
4286.773    0.9559    0.9570
4286.798    0.9154    0.9001
4286.823    0.8217    0.7881
4286.848    0.6717    0.6361
4286.873    0.5349    0.5058
4286.899    0.4777    0.4587
4286.924    0.5044    0.4936
4286.949    0.5364    0.5419
4286.974    0.5139    0.5485
4286.999    0.4692    0.5186
4287.024    0.4592    0.4964
4287.050    0.5109    0.5207
4287.075    0.6132    0.6012
4287.100    0.7452    0.7204
4287.125    0.8642    0.8391
4287.150    0.9384    0.9232
4287.175    0.9757    0.9667
4287.201    0.9797    0.9840
# 039822  63  4285.635  4287.195
4285.635    0.8796    0.9350
4285.660    0.9133    0.9539
4285.685    0.9162    0.9352
4285.711    0.8863    0.8762
4285.736    0.8156    0.7838
4285.761    0.7026    0.6727
4285.786    0.5898    0.5728
4285.811    0.5263    0.5174
4285.836    0.5507    0.5260
4285.862    0.6291    0.5857
4285.887    0.6825    0.6409
4285.912    0.6750    0.6513
4285.937    0.6111    0.6070
4285.962    0.5144    0.5168
4285.987    0.3994    0.4073
4286.013    0.3248    0.3230
4286.038    0.3095    0.3070
4286.063    0.3506    0.3520
4286.088    0.4256    0.4286
4286.113    0.5026    0.5011
4286.138    0.5400    0.5377
4286.164    0.5237    0.5339
4286.189    0.4905    0.5306
4286.214    0.5202    0.5758
4286.239    0.6265    0.6767
4286.264    0.7561    0.7947
4286.289    0.8466    0.8847
4286.314    0.8952    0.9279
4286.340    0.9030    0.9249
4286.365    0.8610    0.8730
4286.390    0.7614    0.7642
4286.415    0.6051    0.6111
4286.440    0.4513    0.4596
4286.465    0.3512    0.3581
4286.491    0.3270    0.3234
4286.516    0.3689    0.3491
4286.541    0.4490    0.4153
4286.566    0.5314    0.5037
4286.591    0.6153    0.6010
4286.616    0.7112    0.7027
4286.642    0.8115    0.8059
4286.667    0.8898    0.8878
4286.692    0.9358    0.9419
4286.717    0.9585    0.9681
4286.742    0.9681    0.9712
4286.767    0.9530    0.9482
4286.793    0.9061    0.8792
4286.818    0.7909    0.7556
4286.843    0.6283    0.5974
4286.868    0.4854    0.4668
4286.893    0.4316    0.4169
4286.918    0.4519    0.4392
4286.943    0.4682    0.4738
4286.969    0.4404    0.4730
4286.994    0.3987    0.4473
4287.019    0.4018    0.4392
4287.044    0.4654    0.4780
4287.069    0.5817    0.5677
4287.094    0.7258    0.6915
4287.120    0.8484    0.8198
4287.145    0.9236    0.9099
4287.170    0.9652    0.9596
4287.195    0.9833    0.9808
# 040118  63  4285.643  4287.204
4285.643    0.8892    0.9419
4285.669    0.9072    0.9386
4285.694    0.8888    0.8910
4285.719    0.8257    0.7984
4285.744    0.7052    0.6742
4285.769    0.5631    0.5537
4285.794    0.4691    0.4746
4285.820    0.4717    0.4637
4285.845    0.5553    0.5169
4285.870    0.6349    0.5816
4285.895    0.6421    0.6009
4285.920    0.5717    0.5631
4285.945    0.4720    0.4824
4285.971    0.3664    0.3700
4285.996    0.2708    0.2729
4286.021    0.2335    0.2320
4286.046    0.2592    0.2562
4286.071    0.3195    0.3226
4286.096    0.4024    0.4023
4286.122    0.4689    0.4610
4286.147    0.4663    0.4656
4286.172    0.4179    0.4431
4286.197    0.4139    0.4586
4286.222    0.5016    0.5514
4286.247    0.6551    0.6942
4286.273    0.7916    0.8276
4286.298    0.8660    0.8995
4286.323    0.8861    0.9169
4286.348    0.8654    0.8886
4286.373    0.7909    0.8045
4286.398    0.6498    0.6578
4286.424    0.4794    0.4793
4286.449    0.3469    0.3476
4286.474    0.2856    0.2865
4286.499    0.2977    0.2865
4286.524    0.3563    0.3300
4286.549    0.4255    0.4011
4286.575    0.4995    0.4916
4286.600    0.5988    0.5944
4286.625    0.7236    0.7125
4286.650    0.8362    0.8257
4286.675    0.9082    0.9082
4286.700    0.9486    0.9519
4286.725    0.9565    0.9661
4286.751    0.9504    0.9557
4286.776    0.9190    0.9116
4286.801    0.8327    0.8104
4286.826    0.6841    0.6488
4286.851    0.5071    0.4789
4286.876    0.3986    0.3798
4286.902    0.3924    0.3822
4286.927    0.4244    0.4331
4286.952    0.4332    0.4567
4286.977    0.3943    0.4314
4287.002    0.3583    0.3971
4287.027    0.3818    0.3995
4287.053    0.4688    0.4637
4287.078    0.6122    0.5845
4287.103    0.7705    0.7323
4287.128    0.8884    0.8578
4287.153    0.9408    0.9333
4287.178    0.9601    0.9665
4287.204    0.9734    0.9777
# 040133  63  4285.638  4287.198
4285.638    0.8638    0.9281
4285.663    0.8919    0.9410
4285.688    0.8943    0.9097
4285.713    0.8519    0.8321
4285.739    0.7518    0.7060
4285.764    0.6055    0.5652
4285.789    0.4660    0.4459
4285.814    0.3977    0.3878
4285.839    0.4275    0.4095
4285.864    0.5267    0.4872
4285.890    0.6048    0.5636
4285.915    0.6037    0.5806
4285.940    0.5335    0.5294
4285.965    0.4239    0.4278
4285.990    0.3153    0.3167
4286.015    0.2453    0.2465
4286.041    0.2475    0.2467
4286.066    0.3059    0.3061
4286.091    0.3862    0.3908
4286.116    0.4639    0.4640
4286.141    0.4940    0.4965
4286.166    0.4697    0.4919
4286.192    0.4519    0.4951
4286.217    0.4997    0.5527
4286.242    0.6140    0.6648
4286.267    0.7381    0.7881
4286.292    0.8283    0.8780
4286.317    0.8756    0.9164
4286.343    0.8728    0.9001
4286.368    0.8076    0.8241
4286.393    0.6722    0.6856
4286.418    0.5078    0.5146
4286.443    0.3610    0.3693
4286.468    0.2873    0.2907
4286.494    0.2907    0.2803
4286.519    0.3423    0.3197
4286.544    0.4169    0.3907
4286.569    0.5014    0.4797
4286.594    0.5940    0.5786
4286.619    0.6965    0.6841
4286.645    0.7958    0.7921
4286.670    0.8808    0.8778
4286.695    0.9333    0.9343
4286.720    0.9510    0.9612
4286.745    0.9563    0.9605
4286.770    0.9367    0.9251
4286.796    0.8545    0.8314
4286.821    0.7037    0.6797
4286.846    0.5226    0.5057
4286.871    0.3912    0.3794
4286.896    0.3555    0.3420
4286.921    0.3747    0.3655
4286.947    0.3792    0.3865
4286.972    0.3407    0.3717
4286.997    0.3080    0.3495
4287.022    0.3337    0.3617
4287.047    0.4252    0.4267
4287.072    0.5647    0.5391
4287.098    0.7158    0.6839
4287.123    0.8447    0.8143
4287.148    0.9277    0.9066
4287.173    0.9763    0.9563
4287.198    0.9881    0.9768
# 041184  63  4285.643  4287.203
4285.643    0.6451    0.6773
4285.668    0.6564    0.6805
4285.693    0.6521    0.6700
4285.718    0.6422    0.6488
4285.744    0.6294    0.6187
4285.769    0.6058    0.5865
4285.794    0.5742    0.5544
4285.819    0.5480    0.5247
4285.844    0.5162    0.4985
4285.869    0.4898    0.4762
4285.895    0.4549    0.4564
4285.920    0.4327    0.4398
4285.945    0.4237    0.4257
4285.970    0.4128    0.4144
4285.995    0.4083    0.4066
4286.020    0.4037    0.4039
4286.045    0.4056    0.4073
4286.071    0.4135    0.4181
4286.096    0.4275    0.4359
4286.121    0.4547    0.4605
4286.146    0.4923    0.4906
4286.171    0.5325    0.5244
4286.196    0.5733    0.5594
4286.222    0.6048    0.5933
4286.247    0.6230    0.6203
4286.272    0.6330    0.6383
4286.297    0.6233    0.6449
4286.322    0.6165    0.6390
4286.347    0.6048    0.6216
4286.373    0.5752    0.5940
4286.398    0.5506    0.5629
4286.423    0.5225    0.5324
4286.448    0.5028    0.5079
4286.473    0.4941    0.4937
4286.498    0.4918    0.4928
4286.524    0.5099    0.5069
4286.549    0.5401    0.5333
4286.574    0.5756    0.5694
4286.599    0.6252    0.6107
4286.624    0.6697    0.6518
4286.649    0.7076    0.6877
4286.675    0.7340    0.7142
4286.700    0.7362    0.7259
4286.725    0.7379    0.7224
4286.750    0.7114    0.7037
4286.775    0.6761    0.6720
4286.800    0.6381    0.6310
4286.826    0.5936    0.5834
4286.851    0.5476    0.5381
4286.876    0.5023    0.4984
4286.901    0.4632    0.4682
4286.926    0.4386    0.4505
4286.951    0.4356    0.4470
4286.977    0.4507    0.4590
4287.002    0.4801    0.4847
4287.027    0.5248    0.5226
4287.052    0.5754    0.5698
4287.077    0.6217    0.6226
4287.102    0.6742    0.6770
4287.127    0.7224    0.7286
4287.153    0.7695    0.7752
4287.178    0.8069    0.8093
4287.203    0.8204    0.8308
# 041484  64  4285.620  4287.206
4285.620    0.8580    0.9108
4285.645    0.9026    0.9454
4285.671    0.9116    0.9397
4285.696    0.8995    0.8958
4285.721    0.8451    0.8141
4285.746    0.7359    0.7026
4285.771    0.6104    0.5845
4285.796    0.5083    0.4947
4285.822    0.4792    0.4664
4285.847    0.5377    0.5077
4285.872    0.6217    0.5794
4285.897    0.6608    0.6272
4285.922    0.6302    0.6166
4285.947    0.5411    0.5453
4285.973    0.4333    0.4337
4285.998    0.3357    0.3383
4286.023    0.2971    0.2987
4286.048    0.3271    0.3264
4286.073    0.4011    0.3993
4286.098    0.4831    0.4804
4286.124    0.5395    0.5374
4286.149    0.5430    0.5520
4286.174    0.5193    0.5499
4286.199    0.5211    0.5745
4286.224    0.5928    0.6489
4286.250    0.7089    0.7588
4286.275    0.8168    0.8543
4286.300    0.8766    0.9120
4286.325    0.8952    0.9238
4286.350    0.8668    0.8859
4286.375    0.7807    0.7909
4286.401    0.6406    0.6397
4286.426    0.4804    0.4846
4286.451    0.3658    0.3703
4286.476    0.3253    0.3220
4286.501    0.3531    0.3348
4286.526    0.4241    0.3922
4286.552    0.5055    0.4801
4286.577    0.5890    0.5761
4286.602    0.6800    0.6750
4286.627    0.7743    0.7713
4286.652    0.8656    0.8559
4286.677    0.9215    0.9188
4286.703    0.9451    0.9565
4286.728    0.9654    0.9676
4286.753    0.9603    0.9517
4286.778    0.9103    0.8960
4286.803    0.8050    0.7860
4286.828    0.6506    0.6327
4286.854    0.4960    0.4812
4286.879    0.4145    0.4015
4286.904    0.4110    0.3968
4286.929    0.4242    0.4217
4286.954    0.4056    0.4269
4286.979    0.3653    0.4084
4287.005    0.3596    0.4019
4287.030    0.4194    0.4397
4287.055    0.5344    0.5258
4287.080    0.6781    0.6452
4287.105    0.8085    0.7709
4287.130    0.8966    0.8738
4287.156    0.9561    0.9410
4287.181    0.9804    0.9721
4287.206    0.9901    0.9842
# 041526  63  4285.636  4287.196
4285.636    0.8694    0.9386
4285.661    0.8999    0.9513
4285.687    0.9016    0.9247
4285.712    0.8746    0.8600
4285.737    0.7993    0.7596
4285.762    0.6803    0.6406
4285.787    0.5537    0.5353
4285.812    0.4853    0.4798
4285.838    0.5174    0.4964
4285.863    0.6108    0.5634
4285.888    0.6733    0.6266
4285.913    0.6613    0.6409
4285.938    0.5991    0.5928
4285.963    0.4965    0.4951
4285.989    0.3743    0.3803
4286.014    0.3057    0.3088
4286.039    0.3087    0.3059
4286.064    0.3635    0.3623
4286.089    0.4446    0.4448
4286.114    0.5206    0.5162
4286.140    0.5482    0.5494
4286.165    0.5241    0.5466
4286.190    0.5037    0.5508
4286.215    0.5448    0.6027
4286.240    0.6495    0.7026
4286.265    0.7734    0.8126
4286.291    0.8574    0.8958
4286.316    0.8956    0.9296
4286.341    0.8954    0.9169
4286.366    0.8379    0.8513
4286.391    0.7206    0.7286
4286.416    0.5555    0.5703
4286.442    0.4165    0.4225
4286.467    0.3410    0.3395
4286.492    0.3363    0.3234
4286.517    0.3829    0.3609
4286.542    0.4616    0.4345
4286.567    0.5525    0.5265
4286.593    0.6433    0.6288
4286.618    0.7340    0.7276
4286.643    0.8239    0.8204
4286.668    0.8980    0.8952
4286.693    0.9428    0.9443
4286.718    0.9629    0.9678
4286.743    0.9736    0.9676
4286.769    0.9447    0.9348
4286.794    0.8804    0.8539
4286.819    0.7540    0.7175
4286.844    0.5813    0.5572
4286.869    0.4509    0.4372
4286.894    0.4200    0.3996
4286.920    0.4410    0.4242
4286.945    0.4350    0.4474
4286.970    0.3963    0.4376
4286.995    0.3651    0.4168
4287.020    0.3921    0.4253
4287.045    0.4784    0.4833
4287.071    0.6056    0.5907
4287.096    0.7461    0.7175
4287.121    0.8650    0.8348
4287.146    0.9397    0.9179
4287.171    0.9661    0.9627
4287.196    0.9892    0.9817
# 042333  63  4285.644  4287.204
4285.644    0.8770    0.9266
4285.669    0.8896    0.9202
4285.694    0.8684    0.8734
4285.719    0.8132    0.7889
4285.744    0.7140    0.6781
4285.770    0.5851    0.5612
4285.795    0.4891    0.4804
4285.820    0.4644    0.4561
4285.845    0.5132    0.4885
4285.870    0.5818    0.5466
4285.895    0.6124    0.5865
4285.921    0.5856    0.5746
4285.946    0.5069    0.5090
4285.971    0.4128    0.4152
4285.996    0.3264    0.3340
4286.021    0.2984    0.2997
4286.046    0.3282    0.3224
4286.072    0.3925    0.3880
4286.097    0.4626    0.4593
4286.122    0.5114    0.5106
4286.147    0.5260    0.5336
4286.172    0.5175    0.5460
4286.197    0.5333    0.5785
4286.222    0.5958    0.6482
4286.248    0.6973    0.7464
4286.273    0.7918    0.8346
4286.298    0.8509    0.8902
4286.323    0.8740    0.8997
4286.348    0.8352    0.8564
4286.373    0.7440    0.7598
4286.399    0.6167    0.6183
4286.424    0.4717    0.4785
4286.449    0.3666    0.3748
4286.474    0.3301    0.3285
4286.499    0.3565    0.3380
4286.524    0.4185    0.3900
4286.550    0.4979    0.4726
4286.575    0.5859    0.5658
4286.600    0.6711    0.6634
4286.625    0.7605    0.7581
4286.650    0.8416    0.8412
4286.675    0.9030    0.9043
4286.701    0.9408    0.9434
4286.726    0.9526    0.9535
4286.751    0.9350    0.9315
4286.776    0.8843    0.8676
4286.801    0.7920    0.7565
4286.826    0.6312    0.6148
4286.852    0.4910    0.4793
4286.877    0.4124    0.4022
4286.902    0.3964    0.3835
4286.927    0.3969    0.3928
4286.952    0.3781    0.3967
4286.977    0.3557    0.3904
4287.003    0.3617    0.3966
4287.028    0.4178    0.4387
4287.053    0.5264    0.5224
4287.078    0.6589    0.6352
4287.103    0.7834    0.7537
4287.128    0.8872    0.8543
4287.154    0.9348    0.9251
4287.179    0.9703    0.9621
4287.204    0.9811    0.9784
# 042575  63  4285.641  4287.201
4285.641    0.8686    0.9425
4285.667    0.8857    0.9296
4285.692    0.8666    0.8700
4285.717    0.7963    0.7630
4285.742    0.6694    0.6239
4285.767    0.5207    0.4894
4285.792    0.4117    0.4023
4285.818    0.4036    0.3938
4285.843    0.4956    0.4585
4285.868    0.5825    0.5416
4285.893    0.6062    0.5818
4285.918    0.5587    0.5551
4285.943    0.4590    0.4709
4285.969    0.3504    0.3525
4285.994    0.2591    0.2596
4286.019    0.2305    0.2298
4286.044    0.2673    0.2665
4286.069    0.3456    0.3432
4286.094    0.4329    0.4252
4286.119    0.4842    0.4769
4286.145    0.4717    0.4804
4286.170    0.4370    0.4672
4286.195    0.4450    0.4962
4286.220    0.5420    0.5937
4286.245    0.6751    0.7279
4286.270    0.7991    0.8431
4286.296    0.8686    0.9080
4286.321    0.8784    0.9158
4286.346    0.8437    0.8696
4286.371    0.7489    0.7589
4286.396    0.5822    0.5935
4286.421    0.4154    0.4248
4286.447    0.3085    0.3085
4286.472    0.2756    0.2706
4286.497    0.3037    0.2887
4286.522    0.3708    0.3447
4286.547    0.4481    0.4246
4286.572    0.5276    0.5181
4286.598    0.6263    0.6270
4286.623    0.7408    0.7388
4286.648    0.8459    0.8406
4286.673    0.9158    0.9141
4286.698    0.9475    0.9541
4286.723    0.9543    0.9656
4286.749    0.9478    0.9475
4286.774    0.9105    0.8851
4286.799    0.7927    0.7588
4286.824    0.6046    0.5824
4286.849    0.4339    0.4209
4286.874    0.3578    0.3426
4286.899    0.3659    0.3518
4286.925    0.3934    0.3888
4286.950    0.3709    0.3903
4286.975    0.3192    0.3616
4287.000    0.3075    0.3483
4287.025    0.3653    0.3834
4287.050    0.4872    0.4727
4287.076    0.6342    0.6108
4287.101    0.7847    0.7553
4287.126    0.9024    0.8714
4287.151    0.9565    0.9399
4287.176    0.9908    0.9707
4287.201    0.9972    0.9813
# 043297  63  4285.643  4287.203
4285.643    0.8740    0.9376
4285.668    0.8870    0.9145
4285.693    0.8523    0.8455
4285.719    0.7600    0.7279
4285.744    0.6292    0.5914
4285.769    0.5003    0.4695
4285.794    0.4118    0.4010
4285.819    0.4200    0.4078
4285.844    0.5064    0.4742
4285.870    0.5871    0.5493
4285.895    0.6001    0.5731
4285.920    0.5357    0.5309
4285.945    0.4329    0.4364
4285.970    0.3217    0.3269
4285.995    0.2466    0.2504
4286.021    0.2451    0.2393
4286.046    0.2899    0.2891
4286.071    0.3648    0.3693
4286.096    0.4455    0.4443
4286.121    0.4894    0.4838
4286.146    0.4745    0.4846
4286.172    0.4477    0.4843
4286.197    0.4726    0.5317
4286.222    0.5742    0.6359
4286.247    0.7093    0.7609
4286.272    0.8198    0.8594
4286.297    0.8674    0.9076
4286.323    0.8668    0.9012
4286.348    0.8074    0.8358
4286.373    0.6915    0.7086
4286.398    0.5266    0.5430
4286.423    0.3785    0.3927
4286.448    0.3002    0.3025
4286.474    0.2883    0.2796
4286.499    0.3327    0.3091
4286.524    0.3989    0.3726
4286.549    0.4750    0.4571
4286.574    0.5590    0.5539
4286.599    0.6656    0.6593
4286.625    0.7748    0.7700
4286.650    0.8664    0.8614
4286.675    0.9266    0.9241
4286.700    0.9471    0.9557
4286.725    0.9596    0.9590
4286.750    0.9404    0.9290
4286.776    0.8638    0.8445
4286.801    0.7417    0.7026
4286.826    0.5609    0.5313
4286.851    0.4100    0.3957
4286.876    0.3560    0.3436
4286.901    0.3777    0.3593
4286.926    0.3863    0.3842
4286.952    0.3471    0.3777
4286.977    0.3112    0.3557
4287.002    0.3224    0.3592
4287.027    0.4063    0.4115
4287.052    0.5365    0.5130
4287.077    0.6855    0.6471
4287.103    0.8141    0.7867
4287.128    0.9089    0.8880
4287.153    0.9574    0.9460
4287.178    0.9786    0.9716
4287.203    0.9820    0.9804
# 043557  63  4285.643  4287.204
4285.643    0.8804    0.9279
4285.669    0.8919    0.9162
4285.694    0.8676    0.8642
4285.719    0.8019    0.7775
4285.744    0.6995    0.6711
4285.769    0.5860    0.5703
4285.794    0.5117    0.5042
4285.820    0.5014    0.4918
4285.845    0.5531    0.5266
4285.870    0.6139    0.5737
4285.895    0.6249    0.5951
4285.920    0.5847    0.5699
4285.945    0.4992    0.5011
4285.971    0.4020    0.4085
4285.996    0.3320    0.3355
4286.021    0.3075    0.3075
4286.046    0.3328    0.3305
4286.071    0.3886    0.3872
4286.096    0.4513    0.4487
4286.122    0.4935    0.4914
4286.147    0.4968    0.5064
4286.172    0.4847    0.5181
4286.197    0.5104    0.5581
4286.222    0.5932    0.6393
4286.247    0.7026    0.7430
4286.273    0.7958    0.8387
4286.298    0.8515    0.8923
4286.323    0.8706    0.8976
4286.348    0.8327    0.8507
4286.373    0.7401    0.7518
4286.398    0.6042    0.6157
4286.424    0.4664    0.4725
4286.449    0.3675    0.3713
4286.474    0.3278    0.3260
4286.499    0.3516    0.3346
4286.524    0.4101    0.3846
4286.549    0.4874    0.4617
4286.575    0.5765    0.5585
4286.600    0.6660    0.6592
4286.625    0.7656    0.7589
4286.650    0.8509    0.8463
4286.675    0.9116    0.9105
4286.700    0.9419    0.9471
4286.725    0.9504    0.9552
4286.751    0.9432    0.9294
4286.776    0.8831    0.8618
4286.801    0.7732    0.7482
4286.826    0.6297    0.6077
4286.851    0.4989    0.4831
4286.876    0.4233    0.4131
4286.902    0.4071    0.4012
4286.927    0.4153    0.4146
4286.952    0.3989    0.4188
4286.977    0.3720    0.4104
4287.002    0.3791    0.4120
4287.027    0.4353    0.4481
4287.053    0.5413    0.5311
4287.078    0.6714    0.6437
4287.103    0.7943    0.7633
4287.128    0.8839    0.8634
4287.153    0.9425    0.9300
4287.178    0.9667    0.9656
4287.204    0.9761    0.9808
# 043726  63  4285.637  4287.197
4285.637    0.8676    0.9313
4285.662    0.8954    0.9436
4285.687    0.8997    0.9129
4285.712    0.8616    0.8370
4285.738    0.7598    0.7140
4285.763    0.6163    0.5765
4285.788    0.4762    0.4594
4285.813    0.4056    0.4019
4285.838    0.4400    0.4239
4285.863    0.5420    0.5023
4285.889    0.6180    0.5773
4285.914    0.6116    0.5918
4285.939    0.5394    0.5398
4285.964    0.4284    0.4379
4285.989    0.3199    0.3256
4286.014    0.2555    0.2551
4286.039    0.2604    0.2550
4286.065    0.3179    0.3162
4286.090    0.3978    0.4000
4286.115    0.4722    0.4717
4286.140    0.5038    0.5014
4286.165    0.4734    0.4924
4286.190    0.4464    0.4916
4286.216    0.4908    0.5514
4286.241    0.6104    0.6671
4286.266    0.7492    0.7929
4286.291    0.8426    0.8823
4286.316    0.8800    0.9194
4286.341    0.8768    0.9049
4286.367    0.8104    0.8279
4286.392    0.6811    0.6887
4286.417    0.5052    0.5157
4286.442    0.3618    0.3694
4286.467    0.2940    0.2916
4286.492    0.2966    0.2809
4286.518    0.3488    0.3208
4286.543    0.4212    0.3917
4286.568    0.4987    0.4811
4286.593    0.5814    0.5805
4286.618    0.6883    0.6874
4286.643    0.8026    0.7930
4286.669    0.8919    0.8831
4286.694    0.9423    0.9382
4286.719    0.9590    0.9632
4286.744    0.9603    0.9614
4286.769    0.9382    0.9262
4286.794    0.8618    0.8373
4286.820    0.7096    0.6783
4286.845    0.5211    0.5013
4286.870    0.3873    0.3756
4286.895    0.3542    0.3432
4286.920    0.3865    0.3728
4286.945    0.3897    0.3965
4286.971    0.3488    0.3803
4286.996    0.3126    0.3552
4287.021    0.3370    0.3655
4287.046    0.4222    0.4285
4287.071    0.5599    0.5403
4287.096    0.7153    0.6806
4287.122    0.8426    0.8181
4287.147    0.9266    0.9101
4287.172    0.9683    0.9583
4287.197    0.9847    0.9777
# 044324  63  4285.637  4287.197
4285.637    0.8790    0.9421
4285.662    0.9034    0.9473
4285.687    0.9074    0.9175
4285.712    0.8726    0.8523
4285.737    0.7869    0.7561
4285.762    0.6667    0.6457
4285.788    0.5609    0.5475
4285.813    0.5140    0.5038
4285.838    0.5489    0.5247
4285.863    0.6282    0.5874
4285.888    0.6820    0.6427
4285.913    0.6679    0.6494
4285.939    0.5980    0.5925
4285.964    0.4927    0.4932
4285.989    0.3885    0.3914
4286.014    0.3314    0.3340
4286.039    0.3444    0.3432
4286.064    0.4036    0.4049
4286.090    0.4834    0.4878
4286.115    0.5564    0.5497
4286.140    0.5741    0.5748
4286.165    0.5480    0.5752
4286.190    0.5459    0.5888
4286.215    0.5998    0.6457
4286.241    0.7024    0.7434
4286.266    0.8024    0.8389
4286.291    0.8730    0.9045
4286.316    0.9024    0.9279
4286.341    0.8890    0.9051
4286.366    0.8149    0.8293
4286.391    0.6966    0.7021
4286.417    0.5409    0.5455
4286.442    0.4106    0.4201
4286.467    0.3502    0.3533
4286.492    0.3578    0.3491
4286.517    0.4264    0.3950
4286.542    0.5051    0.4733
4286.568    0.5859    0.5707
4286.593    0.6734    0.6674
4286.618    0.7661    0.7612
4286.643    0.8439    0.8449
4286.668    0.9047    0.9097
4286.693    0.9469    0.9504
4286.719    0.9570    0.9676
4286.744    0.9576    0.9590
4286.769    0.9226    0.9162
4286.794    0.8515    0.8239
4286.819    0.7166    0.6845
4286.844    0.5600    0.5365
4286.870    0.4545    0.4348
4286.895    0.4355    0.4138
4286.920    0.4466    0.4371
4286.945    0.4393    0.4530
4286.970    0.3993    0.4426
4286.995    0.3822    0.4310
4287.021    0.4196    0.4545
4287.046    0.5250    0.5240
4287.071    0.6542    0.6299
4287.096    0.7847    0.7494
4287.121    0.8817    0.8545
4287.146    0.9484    0.9266
4287.172    0.9703    0.9665
4287.197    0.9808    0.9827
# 044997  63  4285.637  4287.197
4285.637    0.8738    0.9311
4285.662    0.9143    0.9480
4285.687    0.9074    0.9232
4285.712    0.8794    0.8539
4285.737    0.7847    0.7394
4285.763    0.6436    0.5951
4285.788    0.5011    0.4726
4285.813    0.4114    0.4082
4285.838    0.4396    0.4267
4285.863    0.5469    0.5078
4285.888    0.6336    0.5865
4285.914    0.6315    0.6080
4285.939    0.5594    0.5613
4285.964    0.4597    0.4628
4285.989    0.3381    0.3443
4286.014    0.2574    0.2609
4286.039    0.2588    0.2508
4286.065    0.3102    0.3084
4286.090    0.3874    0.3948
4286.115    0.4744    0.4738
4286.140    0.5202    0.5103
4286.165    0.4794    0.4995
4286.190    0.4385    0.4888
4286.216    0.4817    0.5394
4286.241    0.5906    0.6543
4286.266    0.7268    0.7856
4286.291    0.8352    0.8810
4286.316    0.8802    0.9226
4286.341    0.8768    0.9158
4286.367    0.8283    0.8525
4286.392    0.7147    0.7248
4286.417    0.5373    0.5506
4286.442    0.3816    0.3916
4286.467    0.3029    0.3005
4286.492    0.2934    0.2818
4286.518    0.3382    0.3175
4286.543    0.4211    0.3867
4286.568    0.4924    0.4745
4286.593    0.5750    0.5716
4286.618    0.6834    0.6775
4286.643    0.7993    0.7854
4286.669    0.8827    0.8792
4286.694    0.9251    0.9369
4286.719    0.9519    0.9636
4286.744    0.9574    0.9656
4286.769    0.9480    0.9397
4286.794    0.8927    0.8660
4286.820    0.7513    0.7194
4286.845    0.5672    0.5390
4286.870    0.4130    0.3976
4286.895    0.3708    0.3539
4286.920    0.3997    0.3865
4286.945    0.4163    0.4197
4286.971    0.3708    0.4050
4286.996    0.3254    0.3708
4287.021    0.3367    0.3693
4287.046    0.4146    0.4233
4287.071    0.5565    0.5297
4287.096    0.7153    0.6699
4287.122    0.8418    0.8115
4287.147    0.9341    0.9074
4287.172    0.9669    0.9572
4287.197    0.9863    0.9768
# 045325  63  4285.643  4287.204
4285.643    0.8694    0.9345
4285.669    0.8849    0.9303
4285.694    0.8736    0.8863
4285.719    0.8247    0.8057
4285.744    0.7295    0.6979
4285.769    0.6150    0.5857
4285.794    0.5167    0.5015
4285.820    0.4863    0.4735
4285.845    0.5357    0.5069
4285.870    0.6108    0.5683
4285.895    0.6507    0.6105
4285.920    0.6196    0.6012
4285.945    0.5321    0.5360
4285.971    0.4351    0.4343
4285.996    0.3439    0.3465
4286.021    0.3058    0.3074
4286.046    0.3269    0.3289
4286.071    0.3917    0.3932
4286.096    0.4729    0.4673
4286.122    0.5263    0.5223
4286.147    0.5315    0.5423
4286.172    0.5140    0.5489
4286.197    0.5299    0.5770
4286.222    0.5987    0.6467
4286.247    0.6979    0.7446
4286.273    0.7865    0.8402
4286.298    0.8523    0.8985
4286.323    0.8876    0.9116
4286.348    0.8604    0.8740
4286.373    0.7725    0.7818
4286.398    0.6380    0.6455
4286.424    0.4841    0.4937
4286.449    0.3739    0.3822
4286.474    0.3281    0.3298
4286.499    0.3580    0.3362
4286.524    0.4198    0.3874
4286.549    0.4987    0.4673
4286.575    0.5804    0.5653
4286.600    0.6722    0.6640
4286.625    0.7695    0.7600
4286.650    0.8466    0.8447
4286.675    0.9059    0.9087
4286.700    0.9495    0.9475
4286.725    0.9665    0.9607
4286.751    0.9530    0.9432
4286.776    0.9070    0.8855
4286.801    0.8046    0.7782
4286.826    0.6557    0.6345
4286.851    0.5132    0.4969
4286.876    0.4282    0.4132
4286.902    0.4088    0.3953
4286.927    0.4116    0.4099
4286.952    0.3960    0.4153
4286.977    0.3625    0.4045
4287.002    0.3613    0.4028
4287.027    0.4175    0.4376
4287.053    0.5208    0.5210
4287.078    0.6577    0.6343
4287.103    0.7880    0.7556
4287.128    0.8843    0.8584
4287.153    0.9458    0.9275
4287.178    0.9719    0.9645
4287.204    0.9829    0.9808
# 046903  63  4285.637  4287.197
4285.637    0.8604    0.9288
4285.662    0.8956    0.9421
4285.687    0.9020    0.9145
4285.712    0.8606    0.8461
4285.738    0.7804    0.7364
4285.763    0.6567    0.6139
4285.788    0.5306    0.5089
4285.813    0.4634    0.4558
4285.838    0.4881    0.4715
4285.863    0.5792    0.5349
4285.889    0.6417    0.5968
4285.914    0.6283    0.6070
4285.939    0.5559    0.5560
4285.964    0.4518    0.4592
4285.989    0.3492    0.3541
4286.014    0.2867    0.2871
4286.039    0.2881    0.2846
4286.065    0.3407    0.3406
4286.090    0.4166    0.4194
4286.115    0.4960    0.4871
4286.140    0.5275    0.5183
4286.165    0.5050    0.5181
4286.190    0.4832    0.5250
4286.216    0.5235    0.5820
4286.241    0.6350    0.6850
4286.266    0.7596    0.7980
4286.291    0.8424    0.8815
4286.316    0.8742    0.9177
4286.341    0.8688    0.9036
4286.367    0.8143    0.8302
4286.392    0.6915    0.7023
4286.417    0.5344    0.5445
4286.442    0.3988    0.4063
4286.467    0.3254    0.3261
4286.492    0.3159    0.3097
4286.518    0.3587    0.3463
4286.543    0.4371    0.4165
4286.568    0.5225    0.5057
4286.593    0.6163    0.6041
4286.618    0.7181    0.7063
4286.643    0.8110    0.8039
4286.669    0.8849    0.8865
4286.694    0.9389    0.9382
4286.719    0.9638    0.9623
4286.744    0.9574    0.9596
4286.769    0.9350    0.9232
4286.794    0.8562    0.8370
4286.820    0.7194    0.6906
4286.845    0.5506    0.5313
4286.870    0.4284    0.4154
4286.895    0.3940    0.3791
4286.920    0.4134    0.3993
4286.945    0.4096    0.4205
4286.971    0.3750    0.4124
4286.996    0.3493    0.3953
4287.021    0.3769    0.4064
4287.046    0.4669    0.4652
4287.071    0.5928    0.5685
4287.096    0.7428    0.6965
4287.121    0.8494    0.8177
4287.147    0.9253    0.9089
4287.172    0.9638    0.9570
4287.197    0.9865    0.9779
# 049580  64  4285.620  4287.206
4285.620    0.8642    0.9209
4285.645    0.8999    0.9478
4285.670    0.9110    0.9341
4285.696    0.8738    0.8772
4285.721    0.8043    0.7818
4285.746    0.6909    0.6599
4285.771    0.5643    0.5419
4285.796    0.4732    0.4656
4285.821    0.4702    0.4591
4285.847    0.5583    0.5194
4285.872    0.6415    0.5924
4285.897    0.6631    0.6257
4285.922    0.6124    0.5973
4285.947    0.5092    0.5137
4285.972    0.3906    0.4025
4285.998    0.3078    0.3092
4286.023    0.2856    0.2830
4286.048    0.3249    0.3223
4286.073    0.4008    0.3995
4286.098    0.4798    0.4780
4286.123    0.5349    0.5244
4286.149    0.5210    0.5288
4286.174    0.4807    0.5235
4286.199    0.5008    0.5582
4286.224    0.5963    0.6498
4286.249    0.7269    0.7674
4286.274    0.8283    0.8650
4286.300    0.8900    0.9188
4286.325    0.9059    0.9215
4286.350    0.8602    0.8734
4286.375    0.7623    0.7659
4286.400    0.6074    0.6108
4286.425    0.4448    0.4538
4286.451    0.3444    0.3432
4286.476    0.3192    0.3069
4286.501    0.3526    0.3286
4286.526    0.4206    0.3909
4286.551    0.5010    0.4768
4286.576    0.5801    0.5732
4286.602    0.6702    0.6787
4286.627    0.7745    0.7793
4286.652    0.8568    0.8664
4286.677    0.9164    0.9277
4286.702    0.9508    0.9603
4286.727    0.9609    0.9681
4286.753    0.9574    0.9469
4286.778    0.9164    0.8829
4286.803    0.7963    0.7610
4286.828    0.6249    0.5987
4286.853    0.4672    0.4550
4286.878    0.4019    0.3880
4286.904    0.4178    0.3988
4286.929    0.4309    0.4287
4286.954    0.3900    0.4282
4286.979    0.3510    0.4037
4287.004    0.3614    0.3971
4287.029    0.4285    0.4379
4287.055    0.5378    0.5336
4287.080    0.6814    0.6601
4287.105    0.8257    0.7894
4287.130    0.9192    0.8896
4287.155    0.9605    0.9484
4287.180    0.9874    0.9752
4287.206    0.9936    0.9849
# 049586  63  4285.635  4287.195
4285.635    0.8676    0.9283
4285.660    0.9009    0.9384
4285.685    0.8904    0.9049
4285.711    0.8431    0.8228
4285.736    0.7471    0.7039
4285.761    0.6013    0.5690
4285.786    0.4709    0.4564
4285.811    0.4083    0.4036
4285.836    0.4467    0.4265
4285.862    0.5406    0.5040
4285.887    0.6062    0.5721
4285.912    0.6024    0.5860
4285.937    0.5365    0.5330
4285.962    0.4300    0.4317
4285.987    0.3154    0.3244
4286.013    0.2561    0.2588
4286.038    0.2708    0.2647
4286.063    0.3297    0.3255
4286.088    0.4133    0.4086
4286.113    0.4819    0.4775
4286.138    0.5041    0.5076
4286.164    0.4794    0.5058
4286.189    0.4667    0.5155
4286.214    0.5145    0.5754
4286.239    0.6237    0.6828
4286.264    0.7528    0.7980
4286.289    0.8418    0.8810
4286.315    0.8794    0.9152
4286.340    0.8724    0.8939
4286.365    0.8013    0.8134
4286.390    0.6694    0.6742
4286.415    0.4976    0.5091
4286.440    0.3595    0.3719
4286.466    0.2982    0.2972
4286.491    0.3074    0.2912
4286.516    0.3609    0.3328
4286.541    0.4388    0.4059
4286.566    0.5201    0.4969
4286.591    0.6086    0.5966
4286.616    0.7075    0.7003
4286.642    0.8015    0.8032
4286.667    0.8782    0.8835
4286.692    0.9305    0.9363
4286.717    0.9517    0.9605
4286.742    0.9565    0.9568
4286.767    0.9253    0.9162
4286.793    0.8498    0.8168
4286.818    0.6994    0.6648
4286.843    0.5232    0.4984
4286.868    0.3955    0.3823
4286.893    0.3699    0.3492
4286.918    0.3868    0.3698
4286.944    0.3747    0.3867
4286.969    0.3346    0.3734
4286.994    0.3170    0.3571
4287.019    0.3441    0.3755
4287.044    0.4376    0.4442
4287.069    0.5745    0.5569
4287.095    0.7214    0.6973
4287.120    0.8412    0.8213
4287.145    0.9258    0.9091
4287.170    0.9727    0.9568
4287.195    0.9917    0.9770
# 049728  63  4285.638  4287.199
4285.638    0.8878    0.9371
4285.664    0.9108    0.9471
4285.689    0.9093    0.9150
4285.714    0.8648    0.8402
4285.739    0.7734    0.7279
4285.764    0.6374    0.6009
4285.789    0.4997    0.4951
4285.815    0.4432    0.4461
4285.840    0.4951    0.4739
4285.865    0.5912    0.5470
4285.890    0.6440    0.6059
4285.915    0.6243    0.6093
4285.940    0.5460    0.5528
4285.966    0.4420    0.4474
4285.991    0.3360    0.3385
4286.016    0.2729    0.2726
4286.041    0.2782    0.2755
4286.066    0.3347    0.3337
4286.091    0.4131    0.4147
4286.117    0.4947    0.4852
4286.142    0.5114    0.5096
4286.167    0.4749    0.4983
4286.192    0.4560    0.5006
4286.217    0.5059    0.5626
4286.242    0.6292    0.6798
4286.268    0.7609    0.8082
4286.293    0.8519    0.8923
4286.318    0.8976    0.9247
4286.343    0.8906    0.9084
4286.368    0.8274    0.8368
4286.393    0.6934    0.7034
4286.419    0.5200    0.5288
4286.444    0.3824    0.3855
4286.469    0.3088    0.3076
4286.494    0.3059    0.2959
4286.519    0.3554    0.3338
4286.544    0.4341    0.4050
4286.570    0.5171    0.4984
4286.595    0.6048    0.5981
4286.620    0.7049    0.7049
4286.645    0.8100    0.8089
4286.670    0.8933    0.8923
4286.695    0.9391    0.9443
4286.721    0.9594    0.9674
4286.746    0.9607    0.9641
4286.771    0.9363    0.9283
4286.796    0.8570    0.8404
4286.821    0.7168    0.6920
4286.846    0.5441    0.5214
4286.872    0.4186    0.3976
4286.897    0.3894    0.3720
4286.922    0.4227    0.4056
4286.947    0.4236    0.4306
4286.972    0.3777    0.4157
4286.997    0.3419    0.3892
4287.023    0.3701    0.3960
4287.048    0.4515    0.4559
4287.073    0.5897    0.5655
4287.098    0.7369    0.7027
4287.123    0.8570    0.8302
4287.148    0.9311    0.9177
4287.174    0.9721    0.9638
4287.199    0.9820    0.9808
# 049756  63  4285.644  4287.205
4285.644    0.8676    0.9456
4285.669    0.8819    0.9337
4285.695    0.8652    0.8748
4285.720    0.8043    0.7727
4285.745    0.6910    0.6408
4285.770    0.5436    0.5130
4285.795    0.4385    0.4295
4285.820    0.4289    0.4196
4285.846    0.5169    0.4815
4285.871    0.6080    0.5594
4285.896    0.6273    0.5972
4285.921    0.5829    0.5719
4285.946    0.4900    0.4909
4285.971    0.3712    0.3805
4285.997    0.2807    0.2844
4286.022    0.2579    0.2532
4286.047    0.2897    0.2869
4286.072    0.3569    0.3602
4286.097    0.4400    0.4388
4286.122    0.4905    0.4880
4286.148    0.4800    0.4918
4286.173    0.4483    0.4812
4286.198    0.4629    0.5119
4286.223    0.5541    0.6074
4286.248    0.6899    0.7372
4286.273    0.8089    0.8486
4286.299    0.8698    0.9118
4286.324    0.8806    0.9194
4286.349    0.8618    0.8740
4286.374    0.7782    0.7658
4286.399    0.6051    0.6045
4286.424    0.4234    0.4391
4286.450    0.3180    0.3225
4286.475    0.2842    0.2820
4286.500    0.3174    0.2987
4286.525    0.3843    0.3552
4286.550    0.4615    0.4365
4286.575    0.5411    0.5311
4286.601    0.6381    0.6397
4286.626    0.7478    0.7487
4286.651    0.8410    0.8468
4286.676    0.9124    0.9177
4286.701    0.9454    0.9568
4286.726    0.9623    0.9681
4286.752    0.9539    0.9499
4286.777    0.9152    0.8878
4286.802    0.7920    0.7637
4286.827    0.6136    0.5921
4286.852    0.4519    0.4355
4286.877    0.3775    0.3588
4286.903    0.3899    0.3677
4286.928    0.4034    0.4013
4286.953    0.3746    0.4037
4286.978    0.3324    0.3775
4287.003    0.3252    0.3653
4287.028    0.3831    0.3999
4287.054    0.5042    0.4924
4287.079    0.6507    0.6233
4287.104    0.8041    0.7638
4287.129    0.9082    0.8762
4287.154    0.9546    0.9432
4287.179    0.9824    0.9734
4287.205    0.9936    0.9845
# 050505  63  4285.644  4287.205
4285.644    0.8851    0.9456
4285.670    0.9018    0.9397
4285.695    0.8782    0.8894
4285.720    0.8190    0.7910
4285.745    0.7050    0.6575
4285.770    0.5555    0.5240
4285.795    0.4444    0.4327
4285.821    0.4287    0.4170
4285.846    0.5090    0.4782
4285.871    0.6133    0.5610
4285.896    0.6361    0.5995
4285.921    0.5780    0.5742
4285.946    0.4863    0.4967
4285.972    0.3787    0.3799
4285.997    0.2762    0.2773
4286.022    0.2351    0.2350
4286.047    0.2665    0.2626
4286.072    0.3320    0.3343
4286.097    0.4129    0.4180
4286.123    0.4814    0.4777
4286.148    0.4825    0.4811
4286.173    0.4316    0.4576
4286.198    0.4227    0.4741
4286.223    0.5102    0.5683
4286.248    0.6615    0.7102
4286.274    0.7952    0.8398
4286.299    0.8650    0.9080
4286.324    0.8821    0.9224
4286.349    0.8586    0.8890
4286.374    0.7775    0.7949
4286.399    0.6262    0.6364
4286.425    0.4486    0.4522
4286.450    0.3224    0.3258
4286.475    0.2772    0.2750
4286.500    0.2993    0.2846
4286.525    0.3599    0.3353
4286.550    0.4359    0.4119
4286.576    0.5172    0.5059
4286.601    0.6105    0.6094
4286.626    0.7308    0.7249
4286.651    0.8498    0.8339
4286.676    0.9177    0.9129
4286.701    0.9421    0.9550
4286.727    0.9559    0.9683
4286.752    0.9557    0.9565
4286.777    0.9234    0.9080
4286.802    0.8249    0.7978
4286.827    0.6590    0.6256
4286.852    0.4700    0.4511
4286.878    0.3660    0.3551
4286.903    0.3747    0.3654
4286.928    0.4164    0.4139
4286.953    0.4045    0.4268
4286.978    0.3509    0.3944
4287.003    0.3272    0.3663
4287.029    0.3709    0.3864
4287.054    0.4753    0.4644
4287.079    0.6283    0.5935
4287.104    0.7831    0.7428
4287.129    0.8997    0.8662
4287.154    0.9543    0.9391
4287.180    0.9813    0.9712
4287.205    0.9874    0.9813
# 051178  63  4285.643  4287.203
4285.643    0.9030    0.9537
4285.668    0.9133    0.9465
4285.693    0.8939    0.9026
4285.719    0.8371    0.8177
4285.744    0.7420    0.7094
4285.769    0.6232    0.6015
4285.794    0.5289    0.5277
4285.819    0.5297    0.5159
4285.844    0.6035    0.5645
4285.870    0.6781    0.6324
4285.895    0.6942    0.6616
4285.920    0.6422    0.6366
4285.945    0.5574    0.5620
4285.970    0.4472    0.4547
4285.995    0.3495    0.3561
4286.021    0.3157    0.3134
4286.046    0.3491    0.3409
4286.071    0.4152    0.4109
4286.096    0.4917    0.4884
4286.121    0.5526    0.5384
4286.146    0.5405    0.5434
4286.172    0.4899    0.5302
4286.197    0.4947    0.5550
4286.222    0.5843    0.6419
4286.247    0.7089    0.7617
4286.272    0.8274    0.8644
4286.297    0.8978    0.9217
4286.323    0.8987    0.9328
4286.348    0.8841    0.8978
4286.373    0.8089    0.8078
4286.398    0.6602    0.6636
4286.423    0.4990    0.5030
4286.448    0.3785    0.3808
4286.474    0.3298    0.3248
4286.499    0.3471    0.3350
4286.524    0.4214    0.3916
4286.549    0.5028    0.4758
4286.574    0.5887    0.5715
4286.599    0.6762    0.6722
4286.625    0.7746    0.7779
4286.650    0.8666    0.8670
4286.675    0.9245    0.9298
4286.700    0.9497    0.9634
4286.725    0.9528    0.9732
4286.750    0.9663    0.9601
4286.776    0.9328    0.9087
4286.801    0.8445    0.8028
4286.826    0.6863    0.6477
4286.851    0.5200    0.4975
4286.876    0.4375    0.4193
4286.901    0.4477    0.4272
4286.927    0.4736    0.4698
4286.952    0.4469    0.4810
4286.977    0.4084    0.4562
4287.002    0.3888    0.4363
4287.027    0.4377    0.4584
4287.052    0.5471    0.5332
4287.078    0.6803    0.6558
4287.103    0.8097    0.7849
4287.128    0.9095    0.8882
4287.153    0.9585    0.9493
4287.178    0.9840    0.9768
4287.203    0.9940    0.9865
# 053721  63  4285.645  4287.205
4285.645    0.8929    0.9449
4285.670    0.9122    0.9384
4285.695    0.8978    0.8935
4285.720    0.8366    0.8108
4285.745    0.7271    0.6998
4285.770    0.6016    0.5847
4285.796    0.5048    0.4975
4285.821    0.4846    0.4753
4285.846    0.5430    0.5157
4285.871    0.6242    0.5825
4285.896    0.6575    0.6249
4285.921    0.6212    0.6116
4285.947    0.5357    0.5377
4285.972    0.4304    0.4337
4285.997    0.3392    0.3421
4286.022    0.3028    0.3032
4286.047    0.3288    0.3277
4286.072    0.3969    0.3948
4286.098    0.4782    0.4732
4286.123    0.5294    0.5238
4286.148    0.5287    0.5375
4286.173    0.5050    0.5365
4286.198    0.5150    0.5629
4286.223    0.5849    0.6393
4286.249    0.6979    0.7518
4286.274    0.8054    0.8502
4286.299    0.8680    0.9099
4286.324    0.8896    0.9221
4286.349    0.8628    0.8837
4286.374    0.7770    0.7881
4286.399    0.6387    0.6445
4286.425    0.4777    0.4854
4286.450    0.3627    0.3720
4286.475    0.3250    0.3220
4286.500    0.3495    0.3315
4286.525    0.4149    0.3856
4286.550    0.4982    0.4676
4286.576    0.5867    0.5670
4286.601    0.6775    0.6668
4286.626    0.7691    0.7649
4286.651    0.8547    0.8515
4286.676    0.9158    0.9164
4286.701    0.9458    0.9548
4286.727    0.9687    0.9676
4286.752    0.9601    0.9510
4286.777    0.9087    0.8935
4286.802    0.8115    0.7818
4286.827    0.6589    0.6285
4286.852    0.5037    0.4836
4286.878    0.4188    0.4008
4286.903    0.4172    0.3960
4286.928    0.4307    0.4213
4286.953    0.4069    0.4291
4286.978    0.3696    0.4141
4287.003    0.3652    0.4076
4287.029    0.4218    0.4426
4287.054    0.5247    0.5244
4287.079    0.6598    0.6412
4287.104    0.7923    0.7668
4287.129    0.8925    0.8712
4287.154    0.9548    0.9382
4287.180    0.9784    0.9725
4287.205    0.9895    0.9854
# 054375  63  4285.637  4287.197
4285.637    0.8559    0.9049
4285.662    0.8841    0.9232
4285.687    0.8817    0.9020
4285.712    0.8521    0.8433
4285.737    0.7876    0.7534
4285.763    0.6845    0.6445
4285.788    0.5772    0.5521
4285.813    0.5143    0.4987
4285.838    0.5135    0.4974
4285.863    0.5627    0.5360
4285.888    0.6132    0.5820
4285.914    0.6204    0.5999
4285.939    0.5793    0.5691
4285.964    0.4896    0.4979
4285.989    0.3972    0.4139
4286.014    0.3472    0.3522
4286.039    0.3428    0.3371
4286.065    0.3788    0.3720
4286.090    0.4420    0.4331
4286.115    0.5073    0.4933
4286.140    0.5445    0.5339
4286.165    0.5425    0.5560
4286.190    0.5365    0.5793
4286.216    0.5698    0.6279
4286.241    0.6399    0.7027
4286.266    0.7388    0.7880
4286.291    0.8177    0.8584
4286.316    0.8662    0.8943
4286.341    0.8578    0.8847
4286.367    0.8166    0.8222
4286.392    0.7112    0.7165
4286.417    0.5744    0.5868
4286.442    0.4475    0.4655
4286.467    0.3738    0.3834
4286.492    0.3641    0.3551
4286.518    0.4042    0.3792
4286.543    0.4676    0.4405
4286.568    0.5498    0.5237
4286.593    0.6263    0.6166
4286.618    0.7104    0.7099
4286.643    0.8024    0.7962
4286.669    0.8772    0.8704
4286.694    0.9192    0.9207
4286.719    0.9406    0.9469
4286.744    0.9552    0.9456
4286.769    0.9296    0.9101
4286.794    0.8580    0.8339
4286.820    0.7332    0.7152
4286.845    0.6051    0.5875
4286.870    0.4945    0.4832
4286.895    0.4392    0.4273
4286.920    0.4237    0.4145
4286.945    0.4151    0.4185
4286.971    0.3944    0.4190
4286.996    0.3816    0.4198
4287.021    0.4093    0.4404
4287.046    0.4824    0.4957
4287.071    0.5914    0.5849
4287.096    0.7221    0.6931
4287.122    0.8279    0.8020
4287.147    0.9114    0.8851
4287.172    0.9590    0.9393
4287.197    0.9754    0.9685
# 055459  63  4285.637  4287.197
4285.637    0.8790    0.9369
4285.662    0.9020    0.9432
4285.687    0.8921    0.9089
4285.712    0.8461    0.8333
4285.738    0.7549    0.7166
4285.763    0.6236    0.5905
4285.788    0.4984    0.4865
4285.813    0.4471    0.4406
4285.838    0.4902    0.4668
4285.863    0.5812    0.5385
4285.889    0.6446    0.6013
4285.914    0.6292    0.6060
4285.939    0.5490    0.5475
4285.964    0.4401    0.4446
4285.989    0.3358    0.3390
4286.014    0.2774    0.2787
4286.039    0.2881    0.2863
4286.065    0.3519    0.3509
4286.090    0.4309    0.4330
4286.115    0.4993    0.4983
4286.140    0.5224    0.5235
4286.165    0.4948    0.5193
4286.190    0.4854    0.5294
4286.216    0.5401    0.5951
4286.241    0.6515    0.7040
4286.266    0.7727    0.8160
4286.291    0.8527    0.8931
4286.316    0.8835    0.9219
4286.341    0.8758    0.9005
4286.367    0.8125    0.8173
4286.392    0.6728    0.6792
4286.417    0.5090    0.5164
4286.442    0.3703    0.3821
4286.467    0.3103    0.3117
4286.492    0.3189    0.3056
4286.518    0.3762    0.3507
4286.543    0.4560    0.4265
4286.568    0.5418    0.5190
4286.593    0.6305    0.6190
4286.618    0.7274    0.7214
4286.643    0.8243    0.8177
4286.669    0.8906    0.8970
4286.694    0.9358    0.9447
4286.719    0.9623    0.9654
4286.744    0.9654    0.9596
4286.769    0.9292    0.9177
4286.794    0.8441    0.8228
4286.820    0.7003    0.6668
4286.845    0.5295    0.5049
4286.870    0.4133    0.3966
4286.895    0.3914    0.3719
4286.920    0.4093    0.3971
4286.945    0.3981    0.4138
4286.971    0.3596    0.3987
4286.996    0.3350    0.3819
4287.021    0.3726    0.4010
4287.046    0.4697    0.4704
4287.071    0.6034    0.5830
4287.096    0.7478    0.7156
4287.122    0.8656    0.8395
4287.147    0.9358    0.9207
4287.172    0.9736    0.9632
4287.197    0.9892    0.9806
# 055868  63  4285.637  4287.197
4285.637    0.9032    0.9456
4285.662    0.9194    0.9484
4285.687    0.9099    0.9150
4285.712    0.8688    0.8445
4285.737    0.7761    0.7422
4285.763    0.6516    0.6237
4285.788    0.5385    0.5326
4285.813    0.5043    0.4974
4285.838    0.5607    0.5293
4285.863    0.6333    0.5973
4285.888    0.6722    0.6470
4285.914    0.6507    0.6402
4285.939    0.5729    0.5731
4285.964    0.4592    0.4654
4285.989    0.3508    0.3591
4286.014    0.3044    0.3035
4286.039    0.3243    0.3187
4286.065    0.3934    0.3899
4286.090    0.4835    0.4739
4286.115    0.5476    0.5367
4286.140    0.5545    0.5568
4286.165    0.5234    0.5495
4286.190    0.5122    0.5612
4286.216    0.5695    0.6301
4286.241    0.6856    0.7377
4286.266    0.7965    0.8420
4286.291    0.8678    0.9091
4286.316    0.8935    0.9309
4286.341    0.8762    0.9070
4286.367    0.8262    0.8258
4286.392    0.6947    0.6920
4286.417    0.5250    0.5343
4286.442    0.4013    0.4048
4286.467    0.3386    0.3383
4286.492    0.3434    0.3364
4286.518    0.4148    0.3868
4286.543    0.4987    0.4670
4286.568    0.5804    0.5609
4286.593    0.6663    0.6589
4286.618    0.7595    0.7567
4286.643    0.8502    0.8457
4286.669    0.9047    0.9154
4286.694    0.9371    0.9548
4286.719    0.9676    0.9696
4286.744    0.9581    0.9612
4286.769    0.9343    0.9198
4286.794    0.8559    0.8276
4286.820    0.7124    0.6769
4286.845    0.5488    0.5235
4286.870    0.4444    0.4270
4286.895    0.4378    0.4148
4286.920    0.4582    0.4485
4286.945    0.4476    0.4673
4286.971    0.4091    0.4503
4286.996    0.3856    0.4319
4287.021    0.4179    0.4502
4287.046    0.5183    0.5184
4287.071    0.6530    0.6275
4287.096    0.7797    0.7525
4287.122    0.8884    0.8648
4287.147    0.9493    0.9345
4287.172    0.9824    0.9694
4287.197    0.9956    0.9829
# 059589  64  4285.620  4287.206
4285.620    0.8418    0.9026
4285.646    0.8966    0.9402
4285.671    0.9084    0.9283
4285.696    0.8794    0.8708
4285.721    0.8104    0.7675
4285.746    0.6868    0.6349
4285.771    0.5393    0.5092
4285.797    0.4373    0.4290
4285.822    0.4383    0.4267
4285.847    0.5259    0.4872
4285.872    0.6051    0.5582
4285.897    0.6174    0.5856
4285.922    0.5569    0.5525
4285.948    0.4598    0.4657
4285.973    0.3507    0.3566
4285.998    0.2627    0.2651
4286.023    0.2351    0.2319
4286.048    0.2667    0.2633
4286.073    0.3318    0.3356
4286.099    0.4160    0.4180
4286.124    0.4738    0.4681
4286.149    0.4669    0.4727
4286.174    0.4286    0.4611
4286.199    0.4323    0.4896
4286.224    0.5244    0.5851
4286.250    0.6702    0.7238
4286.275    0.7838    0.8385
4286.300    0.8600    0.9022
4286.325    0.8857    0.9133
4286.350    0.8529    0.8740
4286.375    0.7630    0.7754
4286.401    0.6035    0.6149
4286.426    0.4366    0.4500
4286.451    0.3285    0.3311
4286.476    0.2895    0.2816
4286.501    0.3075    0.2908
4286.526    0.3667    0.3408
4286.552    0.4423    0.4197
4286.577    0.5217    0.5110
4286.602    0.6229    0.6157
4286.627    0.7398    0.7295
4286.652    0.8441    0.8343
4286.677    0.9162    0.9103
4286.703    0.9491    0.9528
4286.728    0.9590    0.9645
4286.753    0.9493    0.9493
4286.778    0.9152    0.8943
4286.803    0.8141    0.7809
4286.828    0.6377    0.6169
4286.854    0.4664    0.4528
4286.879    0.3767    0.3707
4286.904    0.3843    0.3746
4286.929    0.4140    0.4102
4286.954    0.3951    0.4177
4286.979    0.3470    0.3911
4287.005    0.3378    0.3706
4287.030    0.3827    0.3957
4287.055    0.4896    0.4767
4287.080    0.6415    0.6042
4287.105    0.7885    0.7468
4287.130    0.8945    0.8640
4287.156    0.9482    0.9367
4287.181    0.9676    0.9678
4287.206    0.9790    0.9786
# 059610  63  4285.637  4287.198
4285.637    0.8802    0.9298
4285.663    0.9143    0.9517
4285.688    0.9177    0.9337
4285.713    0.8921    0.8784
4285.738    0.8196    0.7876
4285.763    0.6987    0.6753
4285.788    0.5929    0.5699
4285.814    0.5218    0.5045
4285.839    0.5177    0.5079
4285.864    0.5991    0.5642
4285.889    0.6731    0.6265
4285.914    0.6795    0.6488
4285.939    0.6177    0.6136
4285.965    0.5180    0.5236
4285.990    0.4116    0.4154
4286.015    0.3289    0.3333
4286.040    0.3154    0.3135
4286.065    0.3599    0.3552
4286.090    0.4361    0.4303
4286.116    0.5093    0.5052
4286.141    0.5460    0.5434
4286.166    0.5298    0.5445
4286.191    0.4975    0.5431
4286.216    0.5250    0.5836
4286.241    0.6176    0.6762
4286.267    0.7418    0.7929
4286.292    0.8377    0.8810
4286.317    0.8894    0.9253
4286.342    0.8983    0.9236
4286.367    0.8608    0.8720
4286.392    0.7521    0.7635
4286.418    0.6035    0.6059
4286.443    0.4486    0.4574
4286.468    0.3553    0.3584
4286.493    0.3324    0.3253
4286.518    0.3740    0.3495
4286.543    0.4473    0.4146
4286.569    0.5348    0.5066
4286.594    0.6180    0.6044
4286.619    0.7019    0.7045
4286.644    0.7978    0.8008
4286.669    0.8827    0.8813
4286.694    0.9380    0.9365
4286.719    0.9583    0.9652
4286.745    0.9674    0.9696
4286.770    0.9561    0.9451
4286.795    0.9059    0.8768
4286.820    0.7890    0.7532
4286.845    0.6207    0.5958
4286.870    0.4780    0.4639
4286.896    0.4274    0.4081
4286.921    0.4425    0.4249
4286.946    0.4510    0.4545
4286.971    0.4216    0.4542
4286.996    0.3835    0.4331
4287.021    0.3909    0.4300
4287.047    0.4580    0.4747
4287.072    0.5801    0.5662
4287.097    0.7185    0.6883
4287.122    0.8461    0.8100
4287.147    0.9221    0.9022
4287.172    0.9623    0.9554
4287.198    0.9874    0.9797
# 062175  63  4285.645  4287.205
4285.645    0.8610    0.9404
4285.670    0.8825    0.9309
4285.695    0.8662    0.8770
4285.720    0.8037    0.7777
4285.745    0.6963    0.6452
4285.770    0.5565    0.5114
4285.796    0.4399    0.4161
4285.821    0.4126    0.3990
4285.846    0.4776    0.4534
4285.871    0.5752    0.5357
4285.896    0.6210    0.5874
4285.921    0.5856    0.5748
4285.947    0.4927    0.4952
4285.972    0.3798    0.3848
4285.997    0.2879    0.2889
4286.022    0.2491    0.2504
4286.047    0.2803    0.2796
4286.072    0.3593    0.3538
4286.098    0.4411    0.4399
4286.123    0.4945    0.4952
4286.148    0.5040    0.5089
4286.173    0.4789    0.5051
4286.198    0.4794    0.5315
4286.223    0.5551    0.6138
4286.249    0.6758    0.7359
4286.274    0.7872    0.8418
4286.299    0.8652    0.9049
4286.324    0.8851    0.9169
4286.349    0.8437    0.8748
4286.374    0.7558    0.7714
4286.399    0.6034    0.6167
4286.425    0.4384    0.4483
4286.450    0.3266    0.3336
4286.475    0.2899    0.2881
4286.500    0.3165    0.3029
4286.525    0.3836    0.3595
4286.550    0.4674    0.4416
4286.576    0.5504    0.5403
4286.601    0.6480    0.6415
4286.626    0.7463    0.7439
4286.651    0.8466    0.8368
4286.676    0.9112    0.9074
4286.701    0.9482    0.9497
4286.727    0.9627    0.9649
4286.752    0.9508    0.9495
4286.777    0.9118    0.8910
4286.802    0.8056    0.7745
4286.827    0.6276    0.6115
4286.852    0.4623    0.4560
4286.878    0.3784    0.3671
4286.903    0.3770    0.3621
4286.928    0.3944    0.3873
4286.953    0.3746    0.3907
4286.978    0.3297    0.3696
4287.003    0.3226    0.3613
4287.029    0.3827    0.4011
4287.054    0.5028    0.4915
4287.079    0.6489    0.6184
4287.104    0.7890    0.7537
4287.129    0.8987    0.8648
4287.154    0.9532    0.9350
4287.180    0.9867    0.9698
4287.205    1.0002    0.9824
# 062816  63  4285.637  4287.198
4285.637    0.8398    0.9084
4285.663    0.8810    0.9322
4285.688    0.9012    0.9143
4285.713    0.8618    0.8576
4285.738    0.7878    0.7675
4285.763    0.6949    0.6586
4285.788    0.5865    0.5577
4285.814    0.5043    0.4941
4285.839    0.5099    0.4909
4285.864    0.5682    0.5338
4285.889    0.6242    0.5864
4285.914    0.6383    0.6087
4285.939    0.5871    0.5794
4285.965    0.4948    0.5003
4285.990    0.3991    0.4070
4286.015    0.3327    0.3367
4286.040    0.3181    0.3180
4286.065    0.3560    0.3526
4286.090    0.4265    0.4185
4286.116    0.4942    0.4865
4286.141    0.5359    0.5274
4286.166    0.5330    0.5433
4286.191    0.5208    0.5581
4286.216    0.5548    0.6013
4286.241    0.6292    0.6808
4286.267    0.7332    0.7802
4286.292    0.8291    0.8602
4286.317    0.8732    0.9026
4286.342    0.8754    0.8985
4286.367    0.8245    0.8428
4286.392    0.7214    0.7371
4286.417    0.5899    0.5994
4286.443    0.4576    0.4615
4286.468    0.3739    0.3711
4286.493    0.3444    0.3386
4286.518    0.3732    0.3595
4286.543    0.4436    0.4195
4286.568    0.5236    0.5029
4286.594    0.6069    0.6013
4286.619    0.7066    0.6982
4286.644    0.7985    0.7898
4286.669    0.8698    0.8668
4286.694    0.9285    0.9219
4286.719    0.9572    0.9517
4286.745    0.9625    0.9543
4286.770    0.9354    0.9234
4286.795    0.8734    0.8500
4286.820    0.7598    0.7323
4286.845    0.6038    0.5936
4286.870    0.4812    0.4770
4286.896    0.4247    0.4158
4286.921    0.4183    0.4102
4286.946    0.4182    0.4218
4286.971    0.3940    0.4223
4286.996    0.3769    0.4151
4287.021    0.3910    0.4256
4287.047    0.4622    0.4769
4287.072    0.5828    0.5666
4287.097    0.7068    0.6803
4287.122    0.8291    0.7930
4287.147    0.9061    0.8827
4287.172    0.9530    0.9402
4287.198    0.9781    0.9707
# 063048  63  4285.639  4287.199
4285.639    0.8680    0.9318
4285.664    0.8983    0.9406
4285.689    0.8796    0.9022
4285.714    0.8285    0.8147
4285.739    0.7263    0.6858
4285.764    0.5802    0.5454
4285.790    0.4438    0.4324
4285.815    0.3927    0.3916
4285.840    0.4515    0.4273
4285.865    0.5592    0.5047
4285.890    0.6062    0.5609
4285.915    0.5766    0.5577
4285.941    0.4925    0.4935
4285.966    0.3900    0.3924
4285.991    0.2833    0.2879
4286.016    0.2256    0.2268
4286.041    0.2344    0.2313
4286.066    0.2899    0.2873
4286.092    0.3653    0.3689
4286.117    0.4383    0.4348
4286.142    0.4586    0.4575
4286.167    0.4234    0.4435
4286.192    0.4045    0.4452
4286.217    0.4588    0.5130
4286.243    0.5927    0.6483
4286.268    0.7345    0.7856
4286.293    0.8383    0.8790
4286.318    0.8821    0.9145
4286.343    0.8666    0.8974
4286.368    0.8009    0.8222
4286.394    0.6750    0.6755
4286.419    0.4931    0.4999
4286.444    0.3443    0.3538
4286.469    0.2803    0.2768
4286.494    0.2803    0.2649
4286.519    0.3240    0.2986
4286.545    0.3906    0.3659
4286.570    0.4618    0.4499
4286.595    0.5480    0.5489
4286.620    0.6607    0.6633
4286.645    0.7901    0.7804
4286.670    0.8841    0.8766
4286.696    0.9378    0.9386
4286.721    0.9698    0.9638
4286.746    0.9627    0.9614
4286.771    0.9369    0.9249
4286.796    0.8652    0.8333
4286.822    0.7010    0.6703
4286.847    0.5070    0.4911
4286.872    0.3796    0.3669
4286.897    0.3537    0.3386
4286.922    0.3796    0.3715
4286.947    0.3805    0.3962
4286.973    0.3396    0.3784
4286.998    0.3062    0.3495
4287.023    0.3328    0.3534
4287.048    0.4112    0.4113
4287.073    0.5431    0.5241
4287.098    0.7058    0.6717
4287.124    0.8447    0.8170
4287.149    0.9288    0.9118
4287.174    0.9757    0.9594
4287.199    0.9865    0.9777
# 063636  63  4285.635  4287.196
4285.635    0.8726    0.9188
4285.661    0.8915    0.9224
4285.686    0.8798    0.8839
4285.711    0.8268    0.8076
4285.736    0.7303    0.7044
4285.761    0.6153    0.5962
4285.786    0.5231    0.5127
4285.812    0.4896    0.4789
4285.837    0.5212    0.5004
4285.862    0.5865    0.5494
4285.887    0.6224    0.5857
4285.912    0.5928    0.5790
4285.937    0.5223    0.5230
4285.963    0.4260    0.4323
4285.988    0.3446    0.3493
4286.013    0.3031    0.3050
4286.038    0.3156    0.3137
4286.063    0.3682    0.3643
4286.088    0.4358    0.4296
4286.114    0.4887    0.4832
4286.139    0.5058    0.5071
4286.164    0.4959    0.5174
4286.189    0.5013    0.5446
4286.214    0.5623    0.6109
4286.239    0.6668    0.7083
4286.265    0.7679    0.8100
4286.290    0.8414    0.8772
4286.315    0.8698    0.8987
4286.340    0.8457    0.8686
4286.365    0.7716    0.7851
4286.390    0.6503    0.6578
4286.415    0.5048    0.5165
4286.441    0.3891    0.3965
4286.466    0.3324    0.3340
4286.491    0.3404    0.3276
4286.516    0.3917    0.3664
4286.541    0.4625    0.4364
4286.566    0.5430    0.5249
4286.592    0.6342    0.6272
4286.617    0.7274    0.7271
4286.642    0.8205    0.8185
4286.667    0.8929    0.8902
4286.692    0.9330    0.9356
4286.717    0.9524    0.9530
4286.743    0.9380    0.9384
4286.768    0.8976    0.8847
4286.793    0.8095    0.7843
4286.818    0.6764    0.6483
4286.843    0.5352    0.5132
4286.868    0.4335    0.4229
4286.894    0.3999    0.3934
4286.919    0.4031    0.4024
4286.944    0.3965    0.4113
4286.969    0.3765    0.4062
4286.994    0.3679    0.4032
4287.019    0.4057    0.4284
4287.045    0.4975    0.4985
4287.070    0.6222    0.6028
4287.095    0.7506    0.7224
4287.120    0.8574    0.8306
4287.145    0.9290    0.9089
4287.170    0.9643    0.9541
4287.196    0.9797    0.9757
# 064150  63  4285.641  4287.201
4285.641    0.8839    0.9361
4285.666    0.8958    0.9234
4285.691    0.8676    0.8644
4285.717    0.7903    0.7554
4285.742    0.6668    0.6219
4285.767    0.5211    0.4948
4285.792    0.4198    0.4128
4285.817    0.4128    0.4020
4285.842    0.4875    0.4564
4285.868    0.5753    0.5314
4285.893    0.5972    0.5652
4285.918    0.5443    0.5384
4285.943    0.4542    0.4590
4285.968    0.3491    0.3544
4285.993    0.2667    0.2680
4286.019    0.2405    0.2375
4286.044    0.2691    0.2695
4286.069    0.3373    0.3388
4286.094    0.4113    0.4131
4286.119    0.4618    0.4596
4286.144    0.4581    0.4652
4286.170    0.4319    0.4580
4286.195    0.4421    0.4916
4286.220    0.5313    0.5883
4286.245    0.6634    0.7193
4286.270    0.7854    0.8331
4286.295    0.8557    0.8974
4286.320    0.8712    0.9072
4286.346    0.8371    0.8582
4286.371    0.7311    0.7471
4286.396    0.5735    0.5863
4286.421    0.4128    0.4245
4286.446    0.3046    0.3143
4286.471    0.2735    0.2721
4286.497    0.2993    0.2864
4286.522    0.3607    0.3385
4286.547    0.4368    0.4150
4286.572    0.5210    0.5076
4286.597    0.6234    0.6131
4286.622    0.7384    0.7263
4286.648    0.8371    0.8339
4286.673    0.9084    0.9091
4286.698    0.9443    0.9504
4286.723    0.9535    0.9616
4286.748    0.9395    0.9419
4286.773    0.8921    0.8772
4286.799    0.7741    0.7458
4286.824    0.6052    0.5752
4286.849    0.4419    0.4219
4286.874    0.3555    0.3455
4286.899    0.3568    0.3483
4286.924    0.3767    0.3771
4286.949    0.3573    0.3803
4286.975    0.3211    0.3565
4287.000    0.3150    0.3466
4287.025    0.3715    0.3809
4287.050    0.4863    0.4680
4287.075    0.6330    0.5977
4287.100    0.7754    0.7408
4287.126    0.8870    0.8628
4287.151    0.9504    0.9345
4287.176    0.9781    0.9678
4287.201    0.9847    0.9802
# 064747  63  4285.639  4287.199
4285.639    0.8839    0.9358
4285.664    0.9145    0.9513
4285.689    0.9091    0.9260
4285.714    0.8730    0.8592
4285.739    0.7860    0.7535
4285.765    0.6560    0.6250
4285.790    0.5289    0.5196
4285.815    0.4653    0.4680
4285.840    0.5056    0.4881
4285.865    0.6070    0.5569
4285.890    0.6628    0.6155
4285.916    0.6417    0.6199
4285.941    0.5703    0.5661
4285.966    0.4640    0.4681
4285.991    0.3469    0.3557
4286.016    0.2782    0.2791
4286.042    0.2780    0.2720
4286.067    0.3254    0.3249
4286.092    0.4051    0.4050
4286.117    0.4831    0.4775
4286.142    0.5149    0.5089
4286.167    0.4751    0.4974
4286.193    0.4411    0.4915
4286.218    0.4926    0.5464
4286.243    0.6139    0.6630
4286.268    0.7542    0.7927
4286.293    0.8449    0.8853
4286.318    0.8870    0.9253
4286.344    0.8855    0.9166
4286.369    0.8459    0.8561
4286.394    0.7357    0.7335
4286.419    0.5609    0.5672
4286.444    0.4078    0.4131
4286.469    0.3208    0.3201
4286.495    0.3057    0.2960
4286.520    0.3487    0.3273
4286.545    0.4281    0.3948
4286.570    0.5049    0.4825
4286.595    0.5884    0.5806
4286.620    0.6945    0.6877
4286.646    0.8043    0.7993
4286.671    0.8851    0.8872
4286.696    0.9341    0.9425
4286.721    0.9598    0.9674
4286.746    0.9687    0.9683
4286.771    0.9576    0.9412
4286.797    0.8958    0.8630
4286.822    0.7598    0.7243
4286.847    0.5796    0.5525
4286.872    0.4431    0.4200
4286.897    0.4028    0.3808
4286.922    0.4276    0.4142
4286.948    0.4398    0.4504
4286.973    0.4017    0.4412
4286.998    0.3606    0.4097
4287.023    0.3719    0.4034
4287.048    0.4370    0.4483
4287.073    0.5609    0.5476
4287.099    0.7239    0.6888
4287.124    0.8521    0.8205
4287.149    0.9224    0.9131
4287.174    0.9583    0.9609
4287.199    0.9770    0.9799
# 070319  63  4285.643  4287.203
4285.643    0.9051    0.9499
4285.668    0.9074    0.9367
4285.693    0.8859    0.8835
4285.718    0.8187    0.7920
4285.744    0.7032    0.6731
4285.769    0.5801    0.5678
4285.794    0.5032    0.5057
4285.819    0.5189    0.5077
4285.844    0.6008    0.5618
4285.869    0.6693    0.6186
4285.895    0.6644    0.6314
4285.920    0.5918    0.5894
4285.945    0.4934    0.5032
4285.970    0.3905    0.3942
4285.995    0.3056    0.3058
4286.020    0.2805    0.2774
4286.045    0.3130    0.3115
4286.071    0.3802    0.3860
4286.096    0.4595    0.4610
4286.121    0.5092    0.5041
4286.146    0.4981    0.5023
4286.171    0.4590    0.4903
4286.196    0.4729    0.5241
4286.222    0.5746    0.6285
4286.247    0.7183    0.7582
4286.272    0.8323    0.8630
4286.297    0.8884    0.9173
4286.322    0.8976    0.9232
4286.347    0.8636    0.8819
4286.373    0.7743    0.7780
4286.398    0.6233    0.6257
4286.423    0.4617    0.4662
4286.448    0.3435    0.3528
4286.473    0.3061    0.3066
4286.498    0.3339    0.3195
4286.524    0.4055    0.3783
4286.549    0.4873    0.4606
4286.574    0.5727    0.5555
4286.599    0.6730    0.6599
4286.624    0.7775    0.7684
4286.649    0.8684    0.8636
4286.675    0.9224    0.9307
4286.700    0.9499    0.9627
4286.725    0.9596    0.9696
4286.750    0.9510    0.9515
4286.775    0.9049    0.8941
4286.800    0.8061    0.7789
4286.826    0.6489    0.6111
4286.851    0.4942    0.4655
4286.876    0.4181    0.3997
4286.901    0.4294    0.4173
4286.926    0.4558    0.4597
4286.951    0.4428    0.4691
4286.977    0.3989    0.4418
4287.002    0.3826    0.4223
4287.027    0.4316    0.4460
4287.052    0.5385    0.5250
4287.077    0.6809    0.6491
4287.102    0.8181    0.7832
4287.128    0.9076    0.8919
4287.153    0.9517    0.9508
4287.178    0.9723    0.9761
4287.203    0.9786    0.9847
# 072604  63  4285.637  4287.198
4285.637    0.8766    0.9358
4285.663    0.9043    0.9480
4285.688    0.8991    0.9162
4285.713    0.8586    0.8412
4285.738    0.7675    0.7274
4285.763    0.6340    0.5992
4285.788    0.5080    0.4939
4285.814    0.4550    0.4467
4285.839    0.4982    0.4753
4285.864    0.5906    0.5466
4285.889    0.6500    0.6020
4285.914    0.6246    0.6021
4285.939    0.5411    0.5443
4285.965    0.4343    0.4394
4285.990    0.3271    0.3306
4286.015    0.2625    0.2624
4286.040    0.2630    0.2615
4286.065    0.3183    0.3170
4286.090    0.3989    0.3982
4286.116    0.4696    0.4709
4286.141    0.4964    0.4982
4286.166    0.4700    0.4884
4286.191    0.4465    0.4899
4286.216    0.4943    0.5504
4286.241    0.6142    0.6682
4286.267    0.7514    0.8002
4286.292    0.8498    0.8884
4286.317    0.8892    0.9241
4286.342    0.8851    0.9112
4286.367    0.8266    0.8443
4286.392    0.7097    0.7165
4286.418    0.5401    0.5434
4286.443    0.3897    0.3953
4286.468    0.3092    0.3099
4286.493    0.3050    0.2921
4286.518    0.3503    0.3263
4286.543    0.4244    0.3949
4286.569    0.5075    0.4864
4286.594    0.5907    0.5855
4286.619    0.6961    0.6933
4286.644    0.8067    0.7998
4286.669    0.8923    0.8867
4286.694    0.9393    0.9421
4286.719    0.9609    0.9672
4286.745    0.9649    0.9667
4286.770    0.9436    0.9348
4286.795    0.8784    0.8531
4286.820    0.7399    0.7114
4286.845    0.5640    0.5420
4286.870    0.4274    0.4155
4286.896    0.3888    0.3788
4286.921    0.4162    0.4092
4286.946    0.4269    0.4365
4286.971    0.3894    0.4243
4286.996    0.3519    0.3956
4287.021    0.3654    0.3953
4287.047    0.4459    0.4506
4287.072    0.5802    0.5573
4287.097    0.7279    0.6949
4287.122    0.8604    0.8245
4287.147    0.9348    0.9147
4287.172    0.9745    0.9616
4287.198    0.9861    0.9806
# 075676  63  4285.637  4287.197
4285.637    0.8420    0.9137
4285.662    0.8776    0.9320
4285.687    0.8806    0.8980
4285.713    0.8331    0.8098
4285.738    0.7281    0.6863
4285.763    0.5928    0.5553
4285.788    0.4697    0.4544
4285.813    0.4213    0.4119
4285.838    0.4646    0.4347
4285.864    0.5506    0.4961
4285.889    0.5957    0.5372
4285.914    0.5562    0.5310
4285.939    0.4745    0.4829
4285.964    0.3912    0.4054
4285.989    0.3128    0.3178
4286.015    0.2567    0.2530
4286.040    0.2452    0.2418
4286.065    0.2762    0.2758
4286.090    0.3342    0.3343
4286.115    0.3921    0.3895
4286.140    0.4184    0.4130
4286.166    0.3944    0.4034
4286.191    0.3694    0.4056
4286.216    0.4183    0.4685
4286.241    0.5470    0.5955
4286.266    0.6995    0.7398
4286.291    0.8117    0.8470
4286.317    0.8614    0.8960
4286.342    0.8588    0.8863
4286.367    0.7997    0.8204
4286.392    0.6781    0.6925
4286.417    0.5152    0.5261
4286.442    0.3637    0.3755
4286.468    0.2752    0.2816
4286.493    0.2544    0.2549
4286.518    0.2813    0.2738
4286.543    0.3389    0.3240
4286.568    0.4130    0.3966
4286.593    0.5054    0.4906
4286.619    0.6149    0.6126
4286.644    0.7360    0.7405
4286.669    0.8453    0.8506
4286.694    0.9171    0.9228
4286.719    0.9550    0.9559
4286.744    0.9621    0.9572
4286.770    0.9393    0.9224
4286.795    0.8684    0.8366
4286.820    0.7290    0.6907
4286.845    0.5448    0.5170
4286.870    0.3987    0.3833
4286.895    0.3394    0.3350
4286.920    0.3512    0.3544
4286.946    0.3637    0.3830
4286.971    0.3406    0.3769
4286.996    0.3125    0.3495
4287.021    0.3174    0.3398
4287.046    0.3813    0.3772
4287.071    0.5057    0.4739
4287.097    0.6694    0.6237
4287.122    0.8141    0.7732
4287.147    0.9078    0.8853
4287.172    0.9625    0.9471
4287.197    0.9904    0.9734
# 076114  63  4285.643  4287.204
4285.643    0.8851    0.9406
4285.669    0.8993    0.9384
4285.694    0.8859    0.8919
4285.719    0.8251    0.7998
4285.744    0.7114    0.6725
4285.769    0.5690    0.5401
4285.794    0.4526    0.4425
4285.820    0.4217    0.4136
4285.845    0.4897    0.4614
4285.870    0.5897    0.5413
4285.895    0.6334    0.5910
4285.920    0.5912    0.5788
4285.945    0.4972    0.5076
4285.971    0.3920    0.3947
4285.996    0.2942    0.2938
4286.021    0.2468    0.2477
4286.046    0.2705    0.2695
4286.071    0.3378    0.3374
4286.096    0.4205    0.4186
4286.122    0.4805    0.4791
4286.147    0.4869    0.4903
4286.172    0.4514    0.4758
4286.197    0.4378    0.4914
4286.222    0.5125    0.5737
4286.247    0.6509    0.7027
4286.273    0.7822    0.8285
4286.298    0.8594    0.9012
4286.323    0.8804    0.9202
4286.348    0.8584    0.8878
4286.373    0.7809    0.7941
4286.398    0.6302    0.6406
4286.424    0.4560    0.4631
4286.449    0.3315    0.3374
4286.474    0.2840    0.2828
4286.499    0.3027    0.2887
4286.524    0.3638    0.3367
4286.549    0.4423    0.4126
4286.575    0.5258    0.5078
4286.600    0.6203    0.6104
4286.625    0.7290    0.7209
4286.650    0.8314    0.8253
4286.675    0.9028    0.9043
4286.700    0.9469    0.9499
4286.726    0.9612    0.9663
4286.751    0.9579    0.9550
4286.776    0.9200    0.9045
4286.801    0.8253    0.7943
4286.826    0.6581    0.6273
4286.851    0.4802    0.4587
4286.876    0.3751    0.3610
4286.902    0.3679    0.3567
4286.927    0.3920    0.3941
4286.952    0.3870    0.4069
4286.977    0.3443    0.3830
4287.002    0.3236    0.3622
4287.027    0.3659    0.3834
4287.053    0.4688    0.4623
4287.078    0.6116    0.5859
4287.103    0.7607    0.7291
4287.128    0.8800    0.8521
4287.153    0.9515    0.9303
4287.178    0.9741    0.9674
4287.204    0.9872    0.9813
# 077749  63  4285.637  4287.197
4285.637    0.8435    0.8821
4285.662    0.8634    0.8878
4285.687    0.8486    0.8562
4285.712    0.7985    0.7920
4285.737    0.7233    0.7055
4285.762    0.6352    0.6150
4285.788    0.5600    0.5396
4285.813    0.5164    0.5023
4285.838    0.5181    0.5025
4285.863    0.5502    0.5260
4285.888    0.5742    0.5482
4285.913    0.5708    0.5456
4285.939    0.5206    0.5078
4285.964    0.4462    0.4479
4285.989    0.3803    0.3883
4286.014    0.3425    0.3529
4286.039    0.3503    0.3539
4286.064    0.3922    0.3878
4286.090    0.4507    0.4408
4286.115    0.4997    0.4905
4286.140    0.5265    0.5299
4286.165    0.5431    0.5632
4286.190    0.5665    0.6021
4286.215    0.6136    0.6563
4286.241    0.6787    0.7266
4286.266    0.7520    0.7938
4286.291    0.8115    0.8422
4286.316    0.8304    0.8562
4286.341    0.8080    0.8272
4286.366    0.7369    0.7558
4286.391    0.6383    0.6539
4286.417    0.5320    0.5390
4286.442    0.4404    0.4462
4286.467    0.3884    0.3902
4286.492    0.3872    0.3790
4286.517    0.4293    0.4089
4286.542    0.4969    0.4699
4286.568    0.5740    0.5534
4286.593    0.6601    0.6417
4286.618    0.7403    0.7286
4286.643    0.8089    0.8063
4286.668    0.8704    0.8684
4286.693    0.9131    0.9087
4286.719    0.9247    0.9224
4286.744    0.9084    0.9036
4286.769    0.8525    0.8496
4286.794    0.7739    0.7623
4286.819    0.6685    0.6543
4286.844    0.5607    0.5479
4286.870    0.4741    0.4626
4286.895    0.4187    0.4158
4286.920    0.3904    0.3976
4286.945    0.3807    0.3950
4286.970    0.3784    0.4005
4286.995    0.3954    0.4180
4287.021    0.4416    0.4590
4287.046    0.5220    0.5259
4287.071    0.6263    0.6150
4287.096    0.7382    0.7135
4287.121    0.8318    0.8056
4287.146    0.9022    0.8790
4287.172    0.9428    0.9307
4287.197    0.9661    0.9585
# 078217  63  4285.637  4287.197
4285.637    0.8943    0.9473
4285.662    0.9143    0.9548
4285.687    0.9105    0.9275
4285.713    0.8720    0.8602
4285.738    0.7890    0.7609
4285.763    0.6717    0.6464
4285.788    0.5571    0.5484
4285.813    0.5070    0.5025
4285.838    0.5517    0.5269
4285.864    0.6454    0.5997
4285.889    0.7013    0.6555
4285.914    0.6745    0.6566
4285.939    0.5950    0.5963
4285.964    0.4832    0.4896
4285.989    0.3700    0.3756
4286.015    0.3080    0.3078
4286.040    0.3209    0.3179
4286.065    0.3876    0.3840
4286.090    0.4716    0.4698
4286.115    0.5433    0.5385
4286.140    0.5636    0.5627
4286.166    0.5298    0.5511
4286.191    0.5075    0.5546
4286.216    0.5609    0.6152
4286.241    0.6808    0.7239
4286.266    0.8020    0.8346
4286.291    0.8748    0.9084
4286.317    0.9026    0.9361
4286.342    0.8960    0.9175
4286.367    0.8371    0.8466
4286.392    0.7156    0.7168
4286.417    0.5528    0.5548
4286.442    0.4066    0.4159
4286.468    0.3347    0.3390
4286.493    0.3417    0.3328
4286.518    0.4011    0.3780
4286.543    0.4882    0.4570
4286.568    0.5785    0.5512
4286.593    0.6633    0.6492
4286.619    0.7567    0.7516
4286.644    0.8424    0.8426
4286.669    0.9091    0.9126
4286.694    0.9475    0.9548
4286.719    0.9605    0.9719
4286.744    0.9629    0.9674
4286.770    0.9417    0.9305
4286.795    0.8734    0.8433
4286.820    0.7420    0.6982
4286.845    0.5727    0.5352
4286.870    0.4511    0.4259
4286.895    0.4303    0.4087
4286.921    0.4620    0.4503
4286.946    0.4614    0.4767
4286.971    0.4150    0.4614
4286.996    0.3849    0.4372
4287.021    0.4124    0.4473
4287.046    0.5026    0.5082
4287.072    0.6350    0.6183
4287.097    0.7721    0.7452
4287.122    0.8835    0.8580
4287.147    0.9430    0.9326
4287.172    0.9763    0.9696
4287.197    0.9815    0.9838
# 079672  63  4285.642  4287.202
4285.642    0.8878    0.9432
4285.667    0.8993    0.9324
4285.692    0.8716    0.8804
4285.717    0.8091    0.7872
4285.742    0.6990    0.6644
4285.768    0.5668    0.5364
4285.793    0.4620    0.4527
4285.818    0.4495    0.4378
4285.843    0.5200    0.4899
4285.868    0.6069    0.5652
4285.893    0.6400    0.6074
4285.919    0.5970    0.5852
4285.944    0.5044    0.5043
4285.969    0.3897    0.3943
4285.994    0.2989    0.3026
4286.019    0.2703    0.2703
4286.044    0.3061    0.3040
4286.069    0.3821    0.3790
4286.095    0.4626    0.4621
4286.120    0.5135    0.5122
4286.145    0.5119    0.5212
4286.170    0.4867    0.5164
4286.195    0.4948    0.5459
4286.220    0.5754    0.6311
4286.246    0.7005    0.7523
4286.271    0.8098    0.8531
4286.296    0.8730    0.9103
4286.321    0.8872    0.9181
4286.346    0.8439    0.8734
4286.371    0.7508    0.7690
4286.397    0.6055    0.6088
4286.422    0.4452    0.4513
4286.447    0.3379    0.3421
4286.472    0.3066    0.3010
4286.497    0.3367    0.3182
4286.522    0.4043    0.3765
4286.548    0.4875    0.4633
4286.573    0.5739    0.5591
4286.598    0.6650    0.6605
4286.623    0.7647    0.7623
4286.648    0.8545    0.8525
4286.673    0.9129    0.9181
4286.699    0.9475    0.9559
4286.724    0.9612    0.9654
4286.749    0.9539    0.9462
4286.774    0.9072    0.8843
4286.799    0.7923    0.7649
4286.824    0.6297    0.6028
4286.849    0.4722    0.4542
4286.875    0.3857    0.3763
4286.900    0.3885    0.3798
4286.925    0.4087    0.4076
4286.950    0.3883    0.4101
4286.975    0.3473    0.3884
4287.000    0.3436    0.3813
4287.026    0.4063    0.4221
4287.051    0.5234    0.5122
4287.076    0.6644    0.6374
4287.101    0.8020    0.7690
4287.126    0.9043    0.8750
4287.151    0.9603    0.9402
4287.177    0.9813    0.9719
4287.202    0.9917    0.9829
# 085042  63  4285.645  4287.205
4285.645    0.8835    0.9393
4285.670    0.8980    0.9356
4285.695    0.8792    0.8872
4285.720    0.8160    0.7910
4285.745    0.6957    0.6574
4285.770    0.5440    0.5184
4285.796    0.4225    0.4137
4285.821    0.3940    0.3872
4285.846    0.4687    0.4387
4285.871    0.5732    0.5247
4285.896    0.6192    0.5788
4285.921    0.5778    0.5662
4285.947    0.4869    0.4875
4285.972    0.3741    0.3745
4285.997    0.2708    0.2721
4286.022    0.2287    0.2286
4286.047    0.2540    0.2547
4286.072    0.3237    0.3273
4286.098    0.4091    0.4154
4286.123    0.4739    0.4748
4286.148    0.4824    0.4857
4286.173    0.4450    0.4697
4286.198    0.4400    0.4850
4286.223    0.5182    0.5690
4286.249    0.6521    0.7060
4286.274    0.7770    0.8276
4286.299    0.8566    0.8999
4286.324    0.8788    0.9177
4286.349    0.8578    0.8829
4286.374    0.7677    0.7851
4286.399    0.6155    0.6262
4286.425    0.4404    0.4456
4286.450    0.3143    0.3221
4286.475    0.2730    0.2726
4286.500    0.2980    0.2826
4286.525    0.3590    0.3328
4286.550    0.4347    0.4092
4286.576    0.5188    0.5041
4286.601    0.6170    0.6065
4286.626    0.7263    0.7178
4286.651    0.8306    0.8232
4286.676    0.9059    0.9028
4286.701    0.9458    0.9484
4286.727    0.9537    0.9643
4286.752    0.9528    0.9521
4286.777    0.9156    0.8999
4286.802    0.8158    0.7858
4286.827    0.6442    0.6138
4286.852    0.4639    0.4417
4286.878    0.3594    0.3431
4286.903    0.3553    0.3436
4286.928    0.3886    0.3820
4286.953    0.3721    0.3923
4286.978    0.3237    0.3655
4287.003    0.3061    0.3455
4287.029    0.3529    0.3728
4287.054    0.4658    0.4543
4287.079    0.6102    0.5813
4287.104    0.7605    0.7271
4287.129    0.8778    0.8513
4287.154    0.9430    0.9292
4287.180    0.9725    0.9665
4287.205    0.9861    0.9790
# 085810  64  4285.620  4287.206
4285.620    0.8484    0.9041
4285.645    0.8972    0.9371
4285.670    0.9068    0.9285
4285.696    0.8817    0.8768
4285.721    0.8160    0.7867
4285.746    0.7040    0.6685
4285.771    0.5723    0.5483
4285.796    0.4717    0.4622
4285.821    0.4519    0.4398
4285.847    0.5110    0.4850
4285.872    0.5985    0.5555
4285.897    0.6336    0.5997
4285.922    0.5959    0.5848
4285.947    0.5086    0.5110
4285.972    0.3995    0.4066
4285.998    0.3115    0.3154
4286.023    0.2848    0.2843
4286.048    0.3194    0.3162
4286.073    0.3914    0.3882
4286.098    0.4703    0.4654
4286.123    0.5175    0.5165
4286.149    0.5214    0.5319
4286.174    0.5040    0.5347
4286.199    0.5196    0.5660
4286.224    0.5935    0.6443
4286.249    0.7047    0.7502
4286.274    0.8052    0.8455
4286.300    0.8664    0.9036
4286.325    0.8841    0.9103
4286.350    0.8451    0.8630
4286.375    0.7504    0.7579
4286.400    0.6001    0.6091
4286.425    0.4451    0.4584
4286.451    0.3426    0.3487
4286.476    0.3098    0.3089
4286.501    0.3436    0.3262
4286.526    0.4130    0.3846
4286.551    0.4947    0.4682
4286.576    0.5798    0.5640
4286.602    0.6713    0.6680
4286.627    0.7693    0.7658
4286.652    0.8553    0.8513
4286.677    0.9147    0.9145
4286.702    0.9469    0.9508
4286.727    0.9581    0.9607
4286.753    0.9451    0.9380
4286.778    0.8894    0.8716
4286.803    0.7762    0.7511
4286.828    0.6192    0.5947
4286.853    0.4725    0.4540
4286.878    0.3950    0.3790
4286.904    0.3865    0.3736
4286.929    0.3944    0.3935
4286.954    0.3740    0.3957
4286.979    0.3413    0.3811
4287.004    0.3463    0.3819
4287.029    0.4094    0.4248
4287.055    0.5235    0.5183
4287.080    0.6610    0.6400
4287.105    0.7945    0.7661
4287.130    0.8904    0.8690
4287.155    0.9493    0.9348
4287.180    0.9793    0.9681
4287.206    0.9892    0.9815
# 088194  63  4285.643  4287.203
4285.643    0.8941    0.9471
4285.668    0.9059    0.9417
4285.693    0.8853    0.8950
4285.718    0.8285    0.8050
4285.743    0.7208    0.6811
4285.768    0.5766    0.5523
4285.794    0.4626    0.4557
4285.819    0.4425    0.4335
4285.844    0.5139    0.4843
4285.869    0.6107    0.5643
4285.894    0.6489    0.6115
4285.919    0.6046    0.5950
4285.945    0.5125    0.5145
4285.970    0.3991    0.4011
4285.995    0.2979    0.2995
4286.020    0.2564    0.2568
4286.045    0.2853    0.2841
4286.070    0.3564    0.3576
4286.096    0.4429    0.4451
4286.121    0.5071    0.5021
4286.146    0.5082    0.5117
4286.171    0.4697    0.4977
4286.196    0.4656    0.5165
4286.221    0.5455    0.6006
4286.247    0.6806    0.7316
4286.272    0.8043    0.8449
4286.297    0.8732    0.9110
4286.322    0.8906    0.9260
4286.347    0.8710    0.8910
4286.372    0.7852    0.7960
4286.397    0.6358    0.6427
4286.423    0.4633    0.4674
4286.448    0.3382    0.3447
4286.473    0.2939    0.2936
4286.498    0.3186    0.3037
4286.523    0.3859    0.3572
4286.548    0.4646    0.4378
4286.574    0.5512    0.5358
4286.599    0.6418    0.6378
4286.624    0.7518    0.7442
4286.649    0.8486    0.8420
4286.674    0.9152    0.9143
4286.699    0.9465    0.9554
4286.725    0.9570    0.9694
4286.750    0.9506    0.9568
4286.775    0.9179    0.9053
4286.800    0.8219    0.7945
4286.825    0.6592    0.6291
4286.850    0.4888    0.4652
4286.876    0.3903    0.3726
4286.901    0.3923    0.3757
4286.926    0.4115    0.4140
4286.951    0.4031    0.4242
4286.976    0.3568    0.3986
4287.001    0.3396    0.3798
4287.027    0.3888    0.4077
4287.052    0.4970    0.4892
4287.077    0.6411    0.6138
4287.102    0.7905    0.7527
4287.127    0.8956    0.8678
4287.152    0.9524    0.9386
4287.178    0.9790    0.9723
4287.203    0.9874    0.9836
# 088945  63  4285.637  4287.197
4285.637    0.8108    0.8373
4285.662    0.8270    0.8468
4285.687    0.8166    0.8279
4285.712    0.7834    0.7852
4285.738    0.7279    0.7258
4285.763    0.6690    0.6659
4285.788    0.6227    0.6152
4285.813    0.5947    0.5810
4285.838    0.5814    0.5644
4285.863    0.5829    0.5591
4285.888    0.5800    0.5550
4285.914    0.5616    0.5418
4285.939    0.5284    0.5165
4285.964    0.4817    0.4825
4285.989    0.4417    0.4493
4286.014    0.4147    0.4269
4286.039    0.4129    0.4222
4286.065    0.4369    0.4367
4286.090    0.4704    0.4645
4286.115    0.5064    0.4995
4286.140    0.5405    0.5375
4286.165    0.5733    0.5778
4286.190    0.6093    0.6223
4286.216    0.6465    0.6739
4286.241    0.6936    0.7254
4286.266    0.7425    0.7713
4286.291    0.7786    0.8015
4286.316    0.7907    0.8070
4286.341    0.7716    0.7829
4286.367    0.7188    0.7279
4286.392    0.6449    0.6555
4286.417    0.5670    0.5778
4286.442    0.5023    0.5099
4286.467    0.4637    0.4648
4286.492    0.4522    0.4498
4286.518    0.4794    0.4674
4286.543    0.5321    0.5116
4286.568    0.5979    0.5748
4286.593    0.6711    0.6476
4286.618    0.7381    0.7214
4286.643    0.7998    0.7881
4286.669    0.8455    0.8424
4286.694    0.8760    0.8742
4286.719    0.8874    0.8815
4286.744    0.8688    0.8616
4286.769    0.8258    0.8153
4286.794    0.7568    0.7473
4286.820    0.6773    0.6645
4286.845    0.5981    0.5859
4286.870    0.5310    0.5198
4286.895    0.4774    0.4728
4286.920    0.4401    0.4466
4286.945    0.4247    0.4388
4286.971    0.4273    0.4479
4286.996    0.4521    0.4725
4287.021    0.4992    0.5136
4287.046    0.5670    0.5707
4287.071    0.6448    0.6408
4287.096    0.7349    0.7168
4287.122    0.8065    0.7936
4287.147    0.8618    0.8568
4287.172    0.9057    0.9047
4287.197    0.9294    0.9348
# 089282  63  4285.644  4287.204
4285.644    0.8819    0.9367
4285.669    0.8974    0.9354
4285.694    0.8865    0.8987
4285.719    0.8389    0.8278
4285.744    0.7582    0.7310
4285.770    0.6501    0.6233
4285.795    0.5599    0.5435
4285.820    0.5269    0.5132
4285.845    0.5621    0.5375
4285.870    0.6259    0.5910
4285.895    0.6631    0.6318
4285.921    0.6461    0.6253
4285.946    0.5694    0.5651
4285.971    0.4674    0.4725
4285.996    0.3794    0.3864
4286.021    0.3411    0.3442
4286.046    0.3624    0.3602
4286.072    0.4273    0.4230
4286.097    0.5037    0.4955
4286.122    0.5592    0.5502
4286.147    0.5681    0.5764
4286.172    0.5572    0.5884
4286.197    0.5694    0.6155
4286.222    0.6237    0.6758
4286.248    0.7153    0.7645
4286.273    0.8085    0.8470
4286.298    0.8696    0.9018
4286.323    0.8859    0.9156
4286.348    0.8632    0.8821
4286.373    0.7890    0.7984
4286.399    0.6647    0.6679
4286.424    0.5278    0.5313
4286.449    0.4155    0.4226
4286.474    0.3695    0.3679
4286.499    0.3840    0.3711
4286.524    0.4452    0.4205
4286.550    0.5304    0.5026
4286.575    0.6162    0.5947
4286.600    0.7015    0.6885
4286.625    0.7847    0.7768
4286.650    0.8588    0.8533
4286.675    0.9114    0.9118
4286.701    0.9478    0.9495
4286.726    0.9607    0.9616
4286.751    0.9478    0.9460
4286.776    0.9018    0.8929
4286.801    0.8196    0.7954
4286.826    0.6860    0.6642
4286.852    0.5504    0.5320
4286.877    0.4638    0.4514
4286.902    0.4392    0.4291
4286.927    0.4383    0.4388
4286.952    0.4262    0.4456
4286.977    0.4011    0.4401
4287.003    0.4023    0.4430
4287.028    0.4589    0.4790
4287.053    0.5573    0.5548
4287.078    0.6819    0.6590
4287.103    0.7985    0.7695
4287.128    0.8904    0.8638
4287.154    0.9473    0.9309
4287.179    0.9741    0.9665
4287.204    0.9888    0.9822
# 089474  64  4285.621  4287.206
4285.621    0.8596    0.9166
4285.646    0.8968    0.9428
4285.671    0.9005    0.9258
4285.696    0.8774    0.8664
4285.721    0.8032    0.7672
4285.746    0.6817    0.6436
4285.772    0.5478    0.5226
4285.797    0.4616    0.4513
4285.822    0.4655    0.4482
4285.847    0.5403    0.5033
4285.872    0.6140    0.5708
4285.897    0.6288    0.6012
4285.923    0.5786    0.5695
4285.948    0.4854    0.4861
4285.973    0.3752    0.3810
4285.998    0.2965    0.2992
4286.023    0.2755    0.2752
4286.048    0.3146    0.3114
4286.074    0.3864    0.3862
4286.099    0.4613    0.4585
4286.124    0.5040    0.5005
4286.149    0.4952    0.5063
4286.174    0.4716    0.5065
4286.199    0.4931    0.5455
4286.225    0.5844    0.6427
4286.250    0.7101    0.7605
4286.275    0.8141    0.8584
4286.300    0.8738    0.9112
4286.325    0.8815    0.9131
4286.350    0.8370    0.8606
4286.376    0.7372    0.7437
4286.401    0.5793    0.5880
4286.426    0.4234    0.4366
4286.451    0.3275    0.3353
4286.476    0.3051    0.2996
4286.501    0.3403    0.3195
4286.527    0.4081    0.3818
4286.552    0.4883    0.4659
4286.577    0.5744    0.5623
4286.602    0.6753    0.6651
4286.627    0.7786    0.7677
4286.652    0.8704    0.8572
4286.678    0.9275    0.9234
4286.703    0.9519    0.9576
4286.728    0.9625    0.9649
4286.753    0.9465    0.9408
4286.778    0.8917    0.8708
4286.803    0.7705    0.7446
4286.829    0.6021    0.5768
4286.854    0.4556    0.4396
4286.879    0.3887    0.3767
4286.904    0.3930    0.3827
4286.929    0.4039    0.4069
4286.954    0.3795    0.4067
4286.980    0.3466    0.3870
4287.005    0.3502    0.3863
4287.030    0.4176    0.4305
4287.055    0.5385    0.5235
4287.080    0.6811    0.6501
4287.106    0.8108    0.7849
4287.131    0.9108    0.8859
4287.156    0.9621    0.9465
4287.181    0.9808    0.9748
4287.206    0.9952    0.9851
# 089912  63  4285.638  4287.198
4285.638    0.8164    0.8511
4285.663    0.8463    0.8698
4285.688    0.8431    0.8564
4285.713    0.8110    0.8149
4285.738    0.7584    0.7532
4285.764    0.6933    0.6811
4285.789    0.6320    0.6192
4285.814    0.5916    0.5766
4285.839    0.5786    0.5582
4285.864    0.5825    0.5585
4285.889    0.5920    0.5642
4285.915    0.5861    0.5603
4285.940    0.5520    0.5384
4285.965    0.5036    0.5003
4285.990    0.4508    0.4573
4286.015    0.4111    0.4241
4286.040    0.4022    0.4121
4286.065    0.4236    0.4237
4286.091    0.4641    0.4549
4286.116    0.5010    0.4931
4286.141    0.5336    0.5319
4286.166    0.5655    0.5699
4286.191    0.5916    0.6107
4286.216    0.6262    0.6587
4286.242    0.6764    0.7161
4286.267    0.7365    0.7711
4286.292    0.7885    0.8140
4286.317    0.8098    0.8323
4286.342    0.7993    0.8179
4286.367    0.7530    0.7693
4286.393    0.6776    0.6901
4286.418    0.5905    0.6012
4286.443    0.5078    0.5182
4286.468    0.4515    0.4581
4286.493    0.4319    0.4316
4286.518    0.4542    0.4412
4286.544    0.5055    0.4846
4286.569    0.5757    0.5493
4286.594    0.6557    0.6263
4286.619    0.7281    0.7060
4286.644    0.7941    0.7798
4286.669    0.8420    0.8410
4286.695    0.8861    0.8847
4286.720    0.9055    0.9024
4286.745    0.8987    0.8925
4286.770    0.8628    0.8529
4286.795    0.8004    0.7863
4286.820    0.7145    0.7013
4286.846    0.6263    0.6087
4286.871    0.5449    0.5311
4286.896    0.4815    0.4752
4286.921    0.4409    0.4433
4286.946    0.4160    0.4313
4286.971    0.4134    0.4345
4286.997    0.4314    0.4528
4287.022    0.4704    0.4876
4287.047    0.5303    0.5415
4287.072    0.6135    0.6129
4287.097    0.7053    0.6947
4287.122    0.7954    0.7764
4287.148    0.8634    0.8507
4287.173    0.9108    0.9051
4287.198    0.9475    0.9406
# 090004  63  4285.644  4287.204
4285.644    0.8890    0.9434
4285.669    0.8958    0.9202
4285.694    0.8584    0.8480
4285.719    0.7612    0.7261
4285.744    0.6159    0.5786
4285.770    0.4642    0.4446
4285.795    0.3791    0.3771
4285.820    0.4045    0.3922
4285.845    0.5076    0.4703
4285.870    0.5972    0.5459
4285.895    0.5917    0.5622
4285.921    0.5151    0.5092
4285.946    0.4066    0.4097
4285.971    0.2923    0.2947
4285.996    0.2137    0.2140
4286.021    0.2020    0.2023
4286.046    0.2531    0.2519
4286.072    0.3337    0.3376
4286.097    0.4140    0.4178
4286.122    0.4562    0.4589
4286.147    0.4365    0.4496
4286.172    0.3989    0.4342
4286.197    0.4234    0.4768
4286.222    0.5389    0.5944
4286.248    0.6928    0.7466
4286.273    0.8100    0.8584
4286.298    0.8704    0.9105
4286.323    0.8772    0.9089
4286.348    0.8249    0.8539
4286.373    0.7088    0.7318
4286.399    0.5416    0.5487
4286.424    0.3764    0.3828
4286.449    0.2813    0.2843
4286.474    0.2666    0.2580
4286.499    0.3033    0.2822
4286.524    0.3683    0.3399
4286.550    0.4435    0.4219
4286.575    0.5281    0.5150
4286.600    0.6298    0.6247
4286.625    0.7477    0.7449
4286.650    0.8533    0.8513
4286.675    0.9213    0.9230
4286.701    0.9510    0.9587
4286.726    0.9565    0.9645
4286.751    0.9473    0.9417
4286.776    0.8878    0.8716
4286.801    0.7588    0.7328
4286.826    0.5717    0.5466
4286.852    0.4056    0.3845
4286.877    0.3395    0.3279
4286.902    0.3637    0.3560
4286.927    0.3894    0.3943
4286.952    0.3593    0.3875
4286.977    0.3121    0.3517
4287.003    0.3087    0.3392
4287.028    0.3742    0.3807
4287.053    0.4974    0.4791
4287.078    0.6586    0.6224
4287.103    0.8123    0.7727
4287.128    0.9084    0.8855
4287.154    0.9623    0.9480
4287.179    0.9779    0.9712
4287.204    0.9845    0.9777
# 091287  63  4285.638  4287.198
4285.638    0.8559    0.9228
4285.663    0.8908    0.9421
4285.688    0.8927    0.9164
4285.713    0.8543    0.8439
4285.739    0.7677    0.7214
4285.764    0.6292    0.5824
4285.789    0.4854    0.4624
4285.814    0.4081    0.4010
4285.839    0.4365    0.4179
4285.864    0.5355    0.4920
4285.890    0.6101    0.5651
4285.915    0.6076    0.5800
4285.940    0.5344    0.5321
4285.965    0.4285    0.4365
4285.990    0.3204    0.3256
4286.015    0.2472    0.2484
4286.041    0.2427    0.2387
4286.066    0.2920    0.2896
4286.091    0.3679    0.3695
4286.116    0.4438    0.4437
4286.141    0.4775    0.4791
4286.166    0.4554    0.4716
4286.192    0.4270    0.4657
4286.217    0.4625    0.5174
4286.242    0.5753    0.6328
4286.267    0.7193    0.7670
4286.292    0.8291    0.8676
4286.317    0.8764    0.9133
4286.343    0.8722    0.9055
4286.368    0.8187    0.8418
4286.393    0.7019    0.7137
4286.418    0.5355    0.5428
4286.443    0.3784    0.3873
4286.468    0.2937    0.2960
4286.494    0.2818    0.2740
4286.519    0.3234    0.3042
4286.544    0.3959    0.3676
4286.569    0.4736    0.4509
4286.594    0.5578    0.5471
4286.619    0.6622    0.6554
4286.645    0.7771    0.7721
4286.670    0.8732    0.8674
4286.695    0.9300    0.9300
4286.720    0.9568    0.9598
4286.745    0.9649    0.9625
4286.770    0.9423    0.9345
4286.796    0.8770    0.8529
4286.821    0.7411    0.7097
4286.846    0.5574    0.5325
4286.871    0.4063    0.3933
4286.896    0.3514    0.3458
4286.921    0.3812    0.3713
4286.947    0.3932    0.4022
4286.972    0.3619    0.3915
4286.997    0.3208    0.3618
4287.022    0.3295    0.3594
4287.047    0.4035    0.4090
4287.072    0.5309    0.5117
4287.098    0.6887    0.6571
4287.123    0.8295    0.7960
4287.148    0.9260    0.8972
4287.173    0.9663    0.9519
4287.198    0.9817    0.9743
# 096184  63  4285.637  4287.198
4285.637    0.8892    0.9382
4285.663    0.9137    0.9467
4285.688    0.9082    0.9141
4285.713    0.8644    0.8397
4285.738    0.7690    0.7269
4285.763    0.6314    0.5965
4285.788    0.4984    0.4839
4285.814    0.4320    0.4279
4285.839    0.4690    0.4533
4285.864    0.5716    0.5315
4285.889    0.6409    0.6010
4285.914    0.6294    0.6136
4285.939    0.5571    0.5591
4285.965    0.4492    0.4497
4285.990    0.3352    0.3374
4286.015    0.2711    0.2719
4286.040    0.2811    0.2791
4286.065    0.3422    0.3433
4286.090    0.4272    0.4296
4286.116    0.5001    0.5025
4286.141    0.5265    0.5282
4286.166    0.4974    0.5192
4286.191    0.4733    0.5231
4286.216    0.5259    0.5832
4286.241    0.6408    0.6944
4286.267    0.7649    0.8156
4286.292    0.8521    0.8952
4286.317    0.8886    0.9256
4286.342    0.8817    0.9066
4286.367    0.8136    0.8300
4286.392    0.6759    0.6914
4286.417    0.5069    0.5214
4286.443    0.3700    0.3747
4286.468    0.3054    0.3028
4286.493    0.3103    0.2974
4286.518    0.3669    0.3409
4286.543    0.4484    0.4169
4286.568    0.5309    0.5099
4286.594    0.6227    0.6142
4286.619    0.7263    0.7178
4286.644    0.8236    0.8162
4286.669    0.8943    0.8947
4286.694    0.9428    0.9445
4286.719    0.9634    0.9665
4286.745    0.9598    0.9625
4286.770    0.9367    0.9238
4286.795    0.8586    0.8308
4286.820    0.7093    0.6776
4286.845    0.5272    0.5056
4286.870    0.3998    0.3872
4286.896    0.3754    0.3608
4286.921    0.4038    0.3921
4286.946    0.4029    0.4117
4286.971    0.3592    0.3940
4286.996    0.3298    0.3714
4287.021    0.3615    0.3865
4287.047    0.4574    0.4581
4287.072    0.5969    0.5731
4287.097    0.7376    0.7099
4287.122    0.8606    0.8343
4287.147    0.9356    0.9190
4287.172    0.9701    0.9627
4287.198    0.9811    0.9806
# 096395  63  4285.638  4287.198
4285.638    0.8716    0.9290
4285.663    0.9045    0.9486
4285.688    0.9095    0.9305
4285.713    0.8800    0.8746
4285.738    0.8143    0.7838
4285.763    0.7034    0.6717
4285.789    0.5790    0.5631
4285.814    0.5055    0.5013
4285.839    0.5213    0.5040
4285.864    0.5980    0.5594
4285.889    0.6660    0.6204
4285.914    0.6703    0.6411
4285.940    0.6086    0.6010
4285.965    0.5078    0.5122
4285.990    0.3977    0.4045
4286.015    0.3214    0.3249
4286.040    0.3107    0.3080
4286.065    0.3561    0.3519
4286.091    0.4330    0.4310
4286.116    0.5085    0.5026
4286.141    0.5394    0.5400
4286.166    0.5249    0.5411
4286.191    0.5029    0.5409
4286.216    0.5327    0.5829
4286.242    0.6312    0.6806
4286.267    0.7535    0.7923
4286.292    0.8486    0.8794
4286.317    0.8904    0.9224
4286.342    0.8925    0.9188
4286.367    0.8482    0.8650
4286.393    0.7482    0.7490
4286.418    0.5974    0.5966
4286.443    0.4427    0.4501
4286.468    0.3516    0.3544
4286.493    0.3290    0.3242
4286.518    0.3680    0.3500
4286.544    0.4440    0.4186
4286.569    0.5324    0.5069
4286.594    0.6170    0.6042
4286.619    0.7147    0.7045
4286.644    0.8085    0.8011
4286.669    0.8874    0.8817
4286.695    0.9326    0.9378
4286.720    0.9579    0.9641
4286.745    0.9634    0.9663
4286.770    0.9480    0.9397
4286.795    0.8880    0.8690
4286.820    0.7777    0.7437
4286.846    0.6132    0.5808
4286.871    0.4733    0.4539
4286.896    0.4187    0.4047
4286.921    0.4372    0.4220
4286.946    0.4453    0.4503
4286.971    0.4117    0.4485
4286.997    0.3778    0.4269
4287.022    0.3902    0.4269
4287.047    0.4613    0.4728
4287.072    0.5794    0.5658
4287.097    0.7216    0.6883
4287.122    0.8424    0.8097
4287.148    0.9185    0.9039
4287.173    0.9557    0.9552
4287.198    0.9777    0.9779
# 096402  63  4285.637  4287.198
4285.637    0.8696    0.9311
4285.663    0.8991    0.9415
4285.688    0.8910    0.9022
4285.713    0.8412    0.8136
4285.738    0.7295    0.6834
4285.763    0.5749    0.5424
4285.788    0.4419    0.4329
4285.814    0.3922    0.3891
4285.839    0.4477    0.4244
4285.864    0.5506    0.5010
4285.889    0.6062    0.5559
4285.914    0.5702    0.5513
4285.939    0.4837    0.4900
4285.965    0.3828    0.3861
4285.990    0.2819    0.2832
4286.015    0.2229    0.2232
4286.040    0.2285    0.2272
4286.065    0.2820    0.2816
4286.090    0.3575    0.3582
4286.116    0.4235    0.4261
4286.141    0.4443    0.4482
4286.166    0.4146    0.4339
4286.191    0.3929    0.4355
4286.216    0.4503    0.5038
4286.241    0.5813    0.6355
4286.267    0.7315    0.7818
4286.292    0.8350    0.8778
4286.317    0.8728    0.9147
4286.342    0.8656    0.8978
4286.367    0.8004    0.8219
4286.392    0.6639    0.6805
4286.418    0.4909    0.4970
4286.443    0.3453    0.3504
4286.468    0.2744    0.2732
4286.493    0.2729    0.2603
4286.518    0.3156    0.2924
4286.543    0.3838    0.3552
4286.569    0.4582    0.4414
4286.594    0.5450    0.5405
4286.619    0.6644    0.6560
4286.644    0.7849    0.7754
4286.669    0.8782    0.8740
4286.694    0.9352    0.9365
4286.719    0.9645    0.9643
4286.745    0.9627    0.9629
4286.770    0.9380    0.9262
4286.795    0.8614    0.8333
4286.820    0.7045    0.6753
4286.845    0.5139    0.4937
4286.870    0.3770    0.3652
4286.896    0.3451    0.3331
4286.921    0.3736    0.3659
4286.946    0.3783    0.3912
4286.971    0.3417    0.3757
4286.996    0.3050    0.3464
4287.021    0.3229    0.3475
4287.047    0.4045    0.4047
4287.072    0.5388    0.5169
4287.097    0.7016    0.6660
4287.122    0.8472    0.8091
4287.147    0.9266    0.9084
4287.172    0.9665    0.9590
4287.198    0.9847    0.9790
# 096901  63  4285.638  4287.199
4285.638    0.8794    0.9354
4285.663    0.9047    0.9404
4285.689    0.8974    0.8989
4285.714    0.8437    0.8126
4285.739    0.7306    0.6880
4285.764    0.5887    0.5518
4285.789    0.4562    0.4437
4285.814    0.4047    0.4002
4285.840    0.4565    0.4362
4285.865    0.5560    0.5156
4285.890    0.6160    0.5766
4285.915    0.5927    0.5773
4285.940    0.5106    0.5139
4285.965    0.4029    0.4078
4285.991    0.2977    0.2985
4286.016    0.2438    0.2434
4286.041    0.2581    0.2569
4286.066    0.3203    0.3217
4286.091    0.4027    0.4049
4286.116    0.4721    0.4705
4286.142    0.4876    0.4929
4286.167    0.4589    0.4834
4286.192    0.4492    0.4937
4286.217    0.5062    0.5643
4286.242    0.6307    0.6850
4286.267    0.7605    0.8072
4286.293    0.8461    0.8917
4286.318    0.8829    0.9188
4286.343    0.8666    0.8931
4286.368    0.7907    0.8069
4286.393    0.6443    0.6599
4286.418    0.4758    0.4891
4286.444    0.3445    0.3490
4286.469    0.2850    0.2848
4286.494    0.2962    0.2839
4286.519    0.3538    0.3279
4286.544    0.4308    0.4016
4286.569    0.5098    0.4923
4286.595    0.6030    0.5972
4286.620    0.7093    0.7052
4286.645    0.8151    0.8091
4286.670    0.8931    0.8915
4286.695    0.9373    0.9430
4286.720    0.9629    0.9645
4286.746    0.9585    0.9579
4286.771    0.9238    0.9129
4286.796    0.8387    0.8104
4286.821    0.6762    0.6500
4286.846    0.4968    0.4790
4286.871    0.3807    0.3678
4286.897    0.3611    0.3472
4286.922    0.3864    0.3772
4286.947    0.3820    0.3925
4286.972    0.3378    0.3733
4286.997    0.3127    0.3531
4287.022    0.3531    0.3715
4287.048    0.4506    0.4466
4287.073    0.5929    0.5658
4287.098    0.7405    0.7075
4287.123    0.8618    0.8343
4287.148    0.9371    0.9194
4287.173    0.9703    0.9625
4287.199    0.9824    0.9799
# 096948  63  4285.639  4287.199
4285.639    0.8626    0.9281
4285.664    0.8960    0.9467
4285.689    0.9024    0.9219
4285.714    0.8644    0.8515
4285.740    0.7729    0.7301
4285.765    0.6318    0.5880
4285.790    0.4837    0.4608
4285.815    0.3976    0.3897
4285.840    0.4186    0.4008
4285.865    0.5214    0.4784
4285.891    0.6156    0.5632
4285.916    0.6155    0.5891
4285.941    0.5455    0.5449
4285.966    0.4409    0.4457
4285.991    0.3252    0.3288
4286.016    0.2468    0.2487
4286.042    0.2446    0.2409
4286.067    0.2972    0.2962
4286.092    0.3762    0.3807
4286.117    0.4594    0.4585
4286.142    0.5005    0.4955
4286.167    0.4745    0.4869
4286.193    0.4367    0.4782
4286.218    0.4689    0.5276
4286.243    0.5833    0.6417
4286.268    0.7264    0.7748
4286.293    0.8321    0.8744
4286.318    0.8754    0.9194
4286.344    0.8746    0.9110
4286.369    0.8224    0.8437
4286.394    0.7023    0.7086
4286.419    0.5263    0.5306
4286.444    0.3641    0.3741
4286.469    0.2817    0.2877
4286.495    0.2788    0.2719
4286.520    0.3270    0.3066
4286.545    0.4020    0.3744
4286.570    0.4835    0.4618
4286.595    0.5707    0.5598
4286.620    0.6713    0.6667
4286.646    0.7791    0.7800
4286.671    0.8722    0.8722
4286.696    0.9281    0.9333
4286.721    0.9594    0.9625
4286.746    0.9654    0.9652
4286.771    0.9449    0.9365
4286.797    0.8766    0.8506
4286.822    0.7305    0.6992
4286.847    0.5390    0.5142
4286.872    0.3866    0.3733
4286.897    0.3463    0.3300
4286.922    0.3657    0.3595
4286.948    0.3701    0.3901
4286.973    0.3513    0.3766
4286.998    0.3050    0.3473
4287.023    0.3197    0.3504
4287.048    0.4049    0.4071
4287.073    0.5416    0.5149
4287.099    0.7002    0.6625
4287.124    0.8379    0.8017
4287.149    0.9285    0.9022
4287.174    0.9716    0.9554
4287.199    0.9870    0.9770
# 097420  63  4285.639  4287.199
4285.639    0.8610    0.9211
4285.664    0.8978    0.9430
4285.689    0.9032    0.9260
4285.714    0.8792    0.8700
4285.739    0.8069    0.7762
4285.765    0.6904    0.6531
4285.790    0.5648    0.5396
4285.815    0.4776    0.4683
4285.840    0.4777    0.4639
4285.865    0.5522    0.5184
4285.890    0.6297    0.5875
4285.916    0.6464    0.6200
4285.941    0.5940    0.5868
4285.966    0.4941    0.4980
4285.991    0.3832    0.3890
4286.016    0.3045    0.3090
4286.041    0.2933    0.2921
4286.067    0.3447    0.3411
4286.092    0.4292    0.4225
4286.117    0.5059    0.4996
4286.142    0.5445    0.5443
4286.167    0.5393    0.5540
4286.192    0.5220    0.5590
4286.218    0.5484    0.6003
4286.243    0.6305    0.6853
4286.268    0.7439    0.7883
4286.293    0.8371    0.8724
4286.318    0.8833    0.9158
4286.343    0.8857    0.9120
4286.369    0.8364    0.8519
4286.394    0.7318    0.7371
4286.419    0.5790    0.5860
4286.444    0.4351    0.4433
4286.469    0.3479    0.3516
4286.494    0.3317    0.3250
4286.520    0.3720    0.3558
4286.545    0.4475    0.4237
4286.570    0.5367    0.5125
4286.595    0.6265    0.6091
4286.620    0.7115    0.7062
4286.645    0.8017    0.7980
4286.671    0.8806    0.8776
4286.696    0.9277    0.9309
4286.721    0.9510    0.9587
4286.746    0.9598    0.9616
4286.771    0.9412    0.9335
4286.796    0.8784    0.8598
4286.822    0.7591    0.7278
4286.847    0.5972    0.5729
4286.872    0.4623    0.4465
4286.897    0.4083    0.3915
4286.922    0.4135    0.3989
4286.947    0.4138    0.4197
4286.973    0.3858    0.4170
4286.998    0.3559    0.4022
4287.023    0.3744    0.4109
4287.048    0.4548    0.4651
4287.073    0.5804    0.5623
4287.098    0.7196    0.6839
4287.124    0.8348    0.8065
4287.149    0.9188    0.8958
4287.174    0.9625    0.9491
4287.199    0.9745    0.9743
# 098921  63  4285.638  4287.198
4285.638    0.8666    0.9154
4285.663    0.8910    0.9217
4285.688    0.8849    0.8876
4285.713    0.8352    0.8147
4285.738    0.7475    0.7115
4285.763    0.6276    0.5985
4285.789    0.5198    0.5029
4285.814    0.4680    0.4608
4285.839    0.4906    0.4758
4285.864    0.5568    0.5271
4285.889    0.6059    0.5744
4285.914    0.5951    0.5809
4285.940    0.5336    0.5309
4285.965    0.4405    0.4449
4285.990    0.3511    0.3589
4286.015    0.3064    0.3101
4286.040    0.3193    0.3162
4286.065    0.3746    0.3680
4286.091    0.4482    0.4412
4286.116    0.5070    0.5000
4286.141    0.5310    0.5330
4286.166    0.5284    0.5492
4286.191    0.5302    0.5749
4286.216    0.5796    0.6315
4286.242    0.6699    0.7203
4286.267    0.7649    0.8091
4286.292    0.8354    0.8738
4286.317    0.8614    0.8964
4286.342    0.8463    0.8686
4286.367    0.7713    0.7878
4286.393    0.6471    0.6584
4286.418    0.5114    0.5201
4286.443    0.3981    0.4065
4286.468    0.3409    0.3441
4286.493    0.3496    0.3378
4286.518    0.4028    0.3779
4286.544    0.4779    0.4527
4286.569    0.5605    0.5423
4286.594    0.6480    0.6381
4286.619    0.7381    0.7327
4286.644    0.8205    0.8177
4286.669    0.8857    0.8857
4286.695    0.9326    0.9320
4286.720    0.9526    0.9495
4286.745    0.9382    0.9365
4286.770    0.8966    0.8845
4286.795    0.8056    0.7870
4286.820    0.6720    0.6540
4286.846    0.5319    0.5146
4286.871    0.4334    0.4216
4286.896    0.3982    0.3856
4286.921    0.3951    0.3873
4286.946    0.3862    0.3943
4286.971    0.3621    0.3925
4286.997    0.3579    0.3961
4287.022    0.4032    0.4284
4287.047    0.4989    0.4996
4287.072    0.6236    0.6030
4287.097    0.7513    0.7188
4287.122    0.8547    0.8239
4287.148    0.9204    0.9045
4287.173    0.9618    0.9506
4287.198    0.9745    0.9730
# 100963  63  4285.643  4287.204
4285.643    0.8780    0.9380
4285.669    0.8993    0.9326
4285.694    0.8817    0.8853
4285.719    0.8238    0.7978
4285.744    0.7204    0.6811
4285.769    0.5902    0.5618
4285.794    0.4864    0.4754
4285.820    0.4585    0.4521
4285.845    0.5240    0.4947
4285.870    0.6066    0.5627
4285.895    0.6361    0.6045
4285.920    0.6021    0.5901
4285.945    0.5151    0.5199
4285.971    0.4108    0.4131
4285.996    0.3179    0.3215
4286.021    0.2819    0.2819
4286.046    0.3081    0.3052
4286.071    0.3717    0.3715
4286.096    0.4478    0.4473
4286.122    0.5028    0.5011
4286.147    0.5118    0.5140
4286.172    0.4823    0.5110
4286.197    0.4835    0.5368
4286.222    0.5610    0.6163
4286.247    0.6825    0.7303
4286.273    0.7940    0.8391
4286.298    0.8614    0.9020
4286.323    0.8825    0.9156
4286.348    0.8557    0.8776
4286.373    0.7713    0.7818
4286.398    0.6291    0.6364
4286.424    0.4675    0.4742
4286.449    0.3543    0.3588
4286.474    0.3102    0.3077
4286.499    0.3325    0.3158
4286.524    0.3926    0.3671
4286.549    0.4700    0.4458
4286.575    0.5589    0.5430
4286.600    0.6488    0.6443
4286.625    0.7540    0.7475
4286.650    0.8486    0.8406
4286.675    0.9133    0.9101
4286.700    0.9471    0.9504
4286.725    0.9585    0.9636
4286.751    0.9493    0.9471
4286.776    0.9047    0.8902
4286.801    0.8046    0.7788
4286.826    0.6476    0.6239
4286.851    0.4918    0.4752
4286.876    0.4022    0.3906
4286.902    0.3942    0.3831
4286.927    0.4118    0.4088
4286.952    0.3977    0.4163
4286.977    0.3601    0.3987
4287.002    0.3477    0.3885
4287.027    0.4019    0.4180
4287.053    0.5105    0.5011
4287.078    0.6530    0.6203
4287.103    0.7842    0.7509
4287.128    0.8847    0.8608
4287.153    0.9475    0.9318
4287.178    0.9732    0.9674
4287.204    0.9840    0.9815
# 104075  63  4285.643  4287.203
4285.643    0.8654    0.8976
4285.668    0.8752    0.9030
4285.693    0.8588    0.8760
4285.719    0.8196    0.8179
4285.744    0.7527    0.7427
4285.769    0.6783    0.6642
4285.794    0.6138    0.6006
4285.819    0.5804    0.5665
4285.844    0.5871    0.5649
4285.870    0.6090    0.5847
4285.895    0.6253    0.6015
4285.920    0.6189    0.5958
4285.945    0.5691    0.5600
4285.970    0.4981    0.5034
4285.995    0.4357    0.4469
4286.021    0.4054    0.4121
4286.046    0.4117    0.4135
4286.071    0.4499    0.4455
4286.096    0.5048    0.4931
4286.121    0.5528    0.5399
4286.146    0.5748    0.5778
4286.172    0.5856    0.6116
4286.197    0.6081    0.6491
4286.222    0.6571    0.6992
4286.247    0.7196    0.7598
4286.272    0.7930    0.8190
4286.297    0.8402    0.8610
4286.323    0.8557    0.8714
4286.348    0.8300    0.8420
4286.373    0.7684    0.7741
4286.398    0.6668    0.6784
4286.423    0.5636    0.5750
4286.448    0.4835    0.4871
4286.474    0.4332    0.4325
4286.499    0.4323    0.4239
4286.524    0.4797    0.4554
4286.549    0.5473    0.5168
4286.574    0.6213    0.5953
4286.599    0.7003    0.6794
4286.625    0.7684    0.7633
4286.650    0.8408    0.8333
4286.675    0.8927    0.8876
4286.700    0.9230    0.9217
4286.725    0.9296    0.9318
4286.750    0.9171    0.9131
4286.776    0.8704    0.8600
4286.801    0.7923    0.7784
4286.826    0.6957    0.6789
4286.851    0.5935    0.5818
4286.876    0.5204    0.5071
4286.901    0.4705    0.4639
4286.926    0.4473    0.4471
4286.952    0.4337    0.4455
4286.977    0.4261    0.4525
4287.002    0.4379    0.4714
4287.027    0.4838    0.5106
4287.052    0.5682    0.5740
4287.077    0.6671    0.6566
4287.103    0.7670    0.7499
4287.128    0.8533    0.8323
4287.153    0.9110    0.8972
4287.178    0.9449    0.9410
4287.203    0.9692    0.9658
# 109110  63  4285.635  4287.196
4285.635    0.8517    0.8958
4285.661    0.8794    0.9072
4285.686    0.8730    0.8804
4285.711    0.8238    0.8202
4285.736    0.7596    0.7349
4285.761    0.6534    0.6414
4285.786    0.5635    0.5621
4285.812    0.5263    0.5167
4285.837    0.5375    0.5158
4285.862    0.5735    0.5438
4285.887    0.6052    0.5727
4285.912    0.5965    0.5750
4285.937    0.5426    0.5389
4285.963    0.4683    0.4705
4285.988    0.3932    0.4018
4286.013    0.3489    0.3585
4286.038    0.3582    0.3565
4286.063    0.3996    0.3926
4286.088    0.4575    0.4479
4286.114    0.5109    0.5032
4286.139    0.5379    0.5414
4286.164    0.5469    0.5694
4286.189    0.5660    0.6026
4286.214    0.6122    0.6543
4286.239    0.6836    0.7243
4286.265    0.7645    0.8004
4286.290    0.8213    0.8557
4286.315    0.8529    0.8762
4286.340    0.8362    0.8523
4286.365    0.7693    0.7831
4286.390    0.6781    0.6784
4286.415    0.5523    0.5604
4286.441    0.4492    0.4539
4286.466    0.3924    0.3912
4286.491    0.3927    0.3768
4286.516    0.4295    0.4065
4286.541    0.4929    0.4689
4286.566    0.5683    0.5508
4286.592    0.6616    0.6443
4286.617    0.7464    0.7330
4286.642    0.8179    0.8125
4286.667    0.8778    0.8762
4286.692    0.9173    0.9188
4286.717    0.9345    0.9361
4286.743    0.9345    0.9219
4286.768    0.8849    0.8726
4286.793    0.8011    0.7865
4286.818    0.6894    0.6747
4286.843    0.5740    0.5612
4286.868    0.4821    0.4734
4286.894    0.4342    0.4244
4286.919    0.4071    0.4105
4286.944    0.4042    0.4104
4286.969    0.3923    0.4138
4286.994    0.3883    0.4255
4287.019    0.4285    0.4587
4287.045    0.5156    0.5248
4287.070    0.6314    0.6149
4287.095    0.7384    0.7163
4287.120    0.8312    0.8113
4287.145    0.9064    0.8863
4287.170    0.9491    0.9365
4287.196    0.9641    0.9649
# 110205  63  4285.637  4287.197
4285.637    0.8898    0.9395
4285.662    0.9091    0.9504
4285.687    0.9059    0.9209
4285.713    0.8670    0.8472
4285.738    0.7739    0.7405
4285.763    0.6451    0.6212
4285.788    0.5281    0.5235
4285.813    0.4834    0.4803
4285.838    0.5295    0.5049
4285.864    0.6202    0.5732
4285.889    0.6702    0.6230
4285.914    0.6397    0.6209
4285.939    0.5600    0.5640
4285.964    0.4599    0.4661
4285.989    0.3555    0.3595
4286.015    0.2923    0.2901
4286.040    0.2923    0.2901
4286.065    0.3419    0.3437
4286.090    0.4170    0.4204
4286.115    0.4918    0.4858
4286.140    0.5177    0.5107
4286.166    0.4833    0.4996
4286.191    0.4582    0.5027
4286.216    0.5122    0.5652
4286.241    0.6390    0.6823
4286.266    0.7700    0.8061
4286.291    0.8602    0.8921
4286.317    0.9003    0.9273
4286.342    0.8910    0.9120
4286.367    0.8318    0.8431
4286.392    0.7088    0.7145
4286.417    0.5488    0.5504
4286.442    0.3972    0.4053
4286.468    0.3163    0.3194
4286.493    0.3085    0.3036
4286.518    0.3597    0.3392
4286.543    0.4376    0.4096
4286.568    0.5214    0.4993
4286.593    0.6079    0.5990
4286.619    0.7120    0.7097
4286.644    0.8188    0.8132
4286.669    0.8947    0.8958
4286.694    0.9441    0.9471
4286.719    0.9636    0.9692
4286.744    0.9570    0.9669
4286.770    0.9318    0.9318
4286.795    0.8658    0.8461
4286.820    0.7384    0.7018
4286.845    0.5648    0.5353
4286.870    0.4394    0.4168
4286.895    0.4063    0.3881
4286.920    0.4361    0.4216
4286.946    0.4411    0.4520
4286.971    0.4013    0.4412
4286.996    0.3649    0.4148
4287.021    0.3834    0.4155
4287.046    0.4660    0.4670
4287.071    0.5958    0.5698
4287.097    0.7365    0.7089
4287.122    0.8564    0.8343
4287.147    0.9320    0.9207
4287.172    0.9730    0.9649
4287.197    0.9829    0.9827
# 112504  63  4285.638  4287.199
4285.638    0.8738    0.9279
4285.664    0.9041    0.9475
4285.689    0.8995    0.9262
4285.714    0.8730    0.8644
4285.739    0.7993    0.7626
4285.764    0.6790    0.6366
4285.789    0.5428    0.5188
4285.815    0.4584    0.4468
4285.840    0.4680    0.4527
4285.865    0.5499    0.5189
4285.890    0.6361    0.5932
4285.915    0.6458    0.6223
4285.940    0.5853    0.5849
4285.966    0.4838    0.4872
4285.991    0.3685    0.3739
4286.016    0.2906    0.2940
4286.041    0.2860    0.2820
4286.066    0.3371    0.3334
4286.091    0.4173    0.4169
4286.117    0.4988    0.4969
4286.142    0.5400    0.5362
4286.167    0.5236    0.5370
4286.192    0.4935    0.5367
4286.217    0.5247    0.5801
4286.242    0.6226    0.6758
4286.268    0.7440    0.7938
4286.293    0.8368    0.8810
4286.318    0.8904    0.9226
4286.343    0.8904    0.9156
4286.368    0.8346    0.8549
4286.393    0.7259    0.7342
4286.419    0.5639    0.5670
4286.444    0.4124    0.4193
4286.469    0.3256    0.3301
4286.494    0.3187    0.3094
4286.519    0.3655    0.3428
4286.544    0.4415    0.4127
4286.570    0.5263    0.5062
4286.595    0.6148    0.6038
4286.620    0.7107    0.7037
4286.645    0.8048    0.7998
4286.670    0.8819    0.8800
4286.695    0.9369    0.9348
4286.721    0.9596    0.9632
4286.746    0.9636    0.9652
4286.771    0.9449    0.9365
4286.796    0.8821    0.8598
4286.821    0.7528    0.7253
4286.846    0.5809    0.5600
4286.872    0.4394    0.4241
4286.897    0.3931    0.3772
4286.922    0.4140    0.3964
4286.947    0.4215    0.4214
4286.972    0.3827    0.4143
4286.997    0.3432    0.3924
4287.023    0.3619    0.3989
4287.048    0.4460    0.4560
4287.073    0.5748    0.5591
4287.098    0.7201    0.6880
4287.123    0.8447    0.8117
4287.148    0.9268    0.9032
4287.174    0.9672    0.9561
4287.199    0.9820    0.9779
# 113579  63  4285.644  4287.204
4285.644    0.6719    0.6989
4285.669    0.6789    0.7036
4285.694    0.6778    0.6937
4285.719    0.6637    0.6720
4285.745    0.6425    0.6412
4285.770    0.6189    0.6080
4285.795    0.5947    0.5752
4285.820    0.5691    0.5454
4285.845    0.5354    0.5198
4285.870    0.5068    0.4979
4285.896    0.4807    0.4784
4285.921    0.4598    0.4617
4285.946    0.4462    0.4467
4285.971    0.4331    0.4336
4285.996    0.4266    0.4235
4286.021    0.4198    0.4181
4286.047    0.4160    0.4189
4286.072    0.4200    0.4270
4286.097    0.4325    0.4428
4286.122    0.4586    0.4660
4286.147    0.4964    0.4958
4286.172    0.5394    0.5303
4286.198    0.5770    0.5683
4286.223    0.6095    0.6035
4286.248    0.6352    0.6337
4286.273    0.6486    0.6548
4286.298    0.6513    0.6639
4286.323    0.6424    0.6593
4286.349    0.6243    0.6406
4286.374    0.5994    0.6119
4286.399    0.5672    0.5773
4286.424    0.5394    0.5426
4286.449    0.5104    0.5137
4286.474    0.4960    0.4958
4286.500    0.4935    0.4923
4286.525    0.5068    0.5048
4286.550    0.5389    0.5317
4286.575    0.5769    0.5698
4286.600    0.6283    0.6142
4286.625    0.6794    0.6593
4286.651    0.7188    0.7010
4286.676    0.7487    0.7305
4286.701    0.7603    0.7458
4286.726    0.7563    0.7447
4286.751    0.7323    0.7273
4286.776    0.7019    0.6953
4286.802    0.6586    0.6510
4286.827    0.6124    0.6028
4286.852    0.5612    0.5548
4286.877    0.5161    0.5119
4286.902    0.4752    0.4787
4286.927    0.4471    0.4582
4286.953    0.4383    0.4526
4286.978    0.4524    0.4628
4287.003    0.4824    0.4875
4287.028    0.5260    0.5252
4287.053    0.5781    0.5728
4287.078    0.6299    0.6270
4287.104    0.6864    0.6858
4287.129    0.7355    0.7398
4287.154    0.7818    0.7870
4287.179    0.8136    0.8241
4287.204    0.8329    0.8482
# 113989  64  4285.620  4287.206
4285.620    0.8464    0.9099
4285.645    0.8966    0.9480
4285.670    0.9061    0.9425
4285.696    0.8958    0.8931
4285.721    0.8389    0.8013
4285.746    0.7199    0.6805
4285.771    0.5902    0.5652
4285.796    0.4988    0.4936
4285.821    0.5062    0.4897
4285.847    0.5888    0.5478
4285.872    0.6622    0.6097
4285.897    0.6580    0.6246
4285.922    0.5890    0.5849
4285.947    0.4917    0.5032
4285.972    0.3861    0.3936
4285.998    0.2912    0.2912
4286.023    0.2530    0.2512
4286.048    0.2803    0.2780
4286.073    0.3484    0.3475
4286.098    0.4320    0.4284
4286.123    0.4901    0.4834
4286.149    0.4832    0.4865
4286.174    0.4375    0.4654
4286.199    0.4401    0.4860
4286.224    0.5299    0.5817
4286.249    0.6841    0.7208
4286.274    0.8177    0.8416
4286.300    0.8804    0.9099
4286.325    0.9084    0.9234
4286.350    0.8950    0.8933
4286.375    0.8106    0.8085
4286.400    0.6555    0.6633
4286.425    0.4851    0.4943
4286.451    0.3539    0.3590
4286.476    0.2964    0.2998
4286.501    0.3114    0.3032
4286.526    0.3739    0.3519
4286.551    0.4505    0.4276
4286.576    0.5319    0.5171
4286.602    0.6278    0.6239
4286.627    0.7437    0.7379
4286.652    0.8437    0.8437
4286.677    0.9097    0.9188
4286.702    0.9462    0.9576
4286.727    0.9605    0.9696
4286.753    0.9605    0.9585
4286.778    0.9200    0.9141
4286.803    0.8397    0.8138
4286.828    0.6882    0.6557
4286.853    0.5163    0.4924
4286.878    0.4204    0.4011
4286.904    0.4200    0.4090
4286.929    0.4582    0.4607
4286.954    0.4540    0.4819
4286.979    0.4144    0.4552
4287.004    0.3795    0.4216
4287.029    0.4113    0.4267
4287.055    0.5036    0.4948
4287.080    0.6440    0.6162
4287.105    0.7954    0.7582
4287.130    0.9026    0.8744
4287.155    0.9515    0.9423
4287.180    0.9741    0.9716
4287.206    0.9761    0.9813
# 115715  63  4285.644  4287.204
4285.644    0.9108    0.9535
4285.669    0.9105    0.9408
4285.694    0.8855    0.8904
4285.719    0.8202    0.8022
4285.745    0.7091    0.6830
4285.770    0.5861    0.5712
4285.795    0.5032    0.4995
4285.820    0.5036    0.4941
4285.845    0.5836    0.5487
4285.870    0.6572    0.6173
4285.896    0.6688    0.6488
4285.921    0.6190    0.6179
4285.946    0.5299    0.5327
4285.971    0.4162    0.4209
4285.996    0.3244    0.3301
4286.021    0.3037    0.3011
4286.047    0.3462    0.3406
4286.072    0.4228    0.4175
4286.097    0.5011    0.4953
4286.122    0.5500    0.5413
4286.147    0.5363    0.5459
4286.172    0.4993    0.5405
4286.198    0.5186    0.5754
4286.223    0.6118    0.6653
4286.248    0.7393    0.7797
4286.273    0.8387    0.8744
4286.298    0.8958    0.9251
4286.323    0.9082    0.9294
4286.349    0.8684    0.8817
4286.374    0.7723    0.7770
4286.399    0.6246    0.6256
4286.424    0.4668    0.4714
4286.449    0.3592    0.3642
4286.474    0.3317    0.3243
4286.500    0.3669    0.3459
4286.525    0.4423    0.4100
4286.550    0.5259    0.4980
4286.575    0.6079    0.5948
4286.600    0.7008    0.6941
4286.625    0.7936    0.7907
4286.651    0.8730    0.8764
4286.676    0.9268    0.9341
4286.701    0.9524    0.9649
4286.726    0.9643    0.9723
4286.751    0.9601    0.9530
4286.776    0.9141    0.8923
4286.802    0.8097    0.7695
4286.827    0.6451    0.6109
4286.852    0.4955    0.4716
4286.877    0.4288    0.4083
4286.902    0.4410    0.4211
4286.927    0.4597    0.4548
4286.953    0.4303    0.4584
4286.978    0.3847    0.4362
4287.003    0.3847    0.4294
4287.028    0.4487    0.4681
4287.053    0.5612    0.5556
4287.078    0.6990    0.6766
4287.104    0.8266    0.8048
4287.129    0.9164    0.8995
4287.154    0.9632    0.9546
4287.179    0.9811    0.9793
4287.204    0.9908    0.9881
# 116613  64  4285.620  4287.205
4285.620    0.8706    0.9196
4285.645    0.8976    0.9415
4285.670    0.9007    0.9253
4285.695    0.8760    0.8714
4285.720    0.8057    0.7805
4285.745    0.6925    0.6650
4285.771    0.5677    0.5475
4285.796    0.4801    0.4742
4285.821    0.4756    0.4660
4285.846    0.5498    0.5170
4285.871    0.6260    0.5860
4285.896    0.6503    0.6223
4285.922    0.6073    0.5944
4285.947    0.5062    0.5097
4285.972    0.3934    0.4031
4285.997    0.3173    0.3235
4286.022    0.3078    0.3058
4286.047    0.3586    0.3506
4286.073    0.4389    0.4334
4286.098    0.5176    0.5099
4286.123    0.5556    0.5556
4286.148    0.5498    0.5687
4286.173    0.5353    0.5764
4286.198    0.5596    0.6136
4286.224    0.6440    0.6952
4286.249    0.7494    0.7914
4286.274    0.8364    0.8716
4286.299    0.8835    0.9139
4286.324    0.8855    0.9097
4286.349    0.8362    0.8527
4286.375    0.7308    0.7359
4286.400    0.5837    0.5878
4286.425    0.4431    0.4483
4286.450    0.3592    0.3582
4286.475    0.3464    0.3319
4286.500    0.3893    0.3607
4286.526    0.4612    0.4312
4286.551    0.5421    0.5205
4286.576    0.6260    0.6170
4286.601    0.7173    0.7127
4286.626    0.8008    0.8013
4286.651    0.8746    0.8754
4286.677    0.9292    0.9296
4286.702    0.9576    0.9570
4286.727    0.9638    0.9596
4286.752    0.9445    0.9300
4286.777    0.8827    0.8555
4286.802    0.7561    0.7300
4286.828    0.5954    0.5724
4286.853    0.4593    0.4481
4286.878    0.4063    0.3918
4286.903    0.4128    0.3953
4286.928    0.4159    0.4131
4286.953    0.3817    0.4121
4286.979    0.3512    0.4006
4287.004    0.3726    0.4129
4287.029    0.4522    0.4691
4287.054    0.5750    0.5665
4287.079    0.7047    0.6858
4287.104    0.8293    0.8013
4287.130    0.9131    0.8935
4287.155    0.9596    0.9471
4287.180    0.9813    0.9732
4287.205    0.9879    0.9831
# 999999  63  4285.644  4287.204
4285.644    0.8813    0.9376
4285.669    0.8995    0.9324
4285.695    0.8837    0.8804
4285.720    0.8202    0.7867
4285.745    0.7044    0.6630
4285.770    0.5648    0.5388
4285.795    0.4581    0.4512
4285.820    0.4400    0.4294
4285.846    0.5066    0.4767
4285.871    0.5918    0.5471
4285.896    0.6206    0.5871
4285.921    0.5774    0.5691
4285.946    0.4942    0.4972
4285.971    0.3900    0.3941
4285.997    0.2983    0.2985
4286.022    0.2606    0.2597
4286.047    0.2822    0.2831
4286.072    0.3450    0.3483
4286.097    0.4255    0.4234
4286.122    0.4797    0.4750
4286.148    0.4769    0.4855
4286.173    0.4481    0.4776
4286.198    0.4537    0.5027
4286.223    0.5337    0.5887
4286.248    0.6636    0.7135
4286.273    0.7836    0.8279
4286.299    0.8545    0.8991
4286.324    0.8788    0.9137
4286.349    0.8509    0.8754
4286.374    0.7574    0.7768
4286.399    0.6105    0.6253
4286.424    0.4513    0.4628
4286.450    0.3327    0.3392
4286.475    0.2895    0.2885
4286.500    0.3102    0.2958
4286.525    0.3707    0.3445
4286.550    0.4469    0.4203
4286.575    0.5304    0.5122
4286.601    0.6282    0.6196
4286.626    0.7391    0.7293
4286.651    0.8356    0.8306
4286.676    0.9032    0.9064
4286.701    0.9419    0.9497
4286.726    0.9594    0.9638
4286.752    0.9495    0.9480
4286.777    0.9078    0.8906
4286.802    0.8076    0.7755
4286.827    0.6419    0.6128
4286.852    0.4782    0.4565
4286.877    0.3833    0.3692
4286.903    0.3765    0.3650
4286.928    0.3987    0.3949
4286.953    0.3833    0.4031
4286.978    0.3437    0.3822
4287.003    0.3282    0.3677
4287.028    0.3784    0.3937
4287.054    0.4851    0.4759
4287.079    0.6289    0.5992
4287.104    0.7709    0.7382
4287.129    0.8833    0.8559
4287.154    0.9469    0.9307
4287.179    0.9743    0.9672
4287.204    0.9824    0.9808


==> anc/specdat/fit_CH4295.dat <==
# 001499  35  4295.560  4296.416
4295.560    0.8700    0.8658
4295.585    0.8706    0.8702
4295.611    0.8720    0.8690
4295.636    0.8574    0.8549
4295.661    0.8153    0.8074
4295.686    0.7129    0.6989
4295.711    0.5385    0.5344
4295.736    0.3702    0.3802
4295.762    0.3105    0.3208
4295.787    0.3945    0.3794
4295.812    0.4765    0.4741
4295.837    0.5111    0.5065
4295.862    0.4723    0.4646
4295.887    0.4374    0.4351
4295.913    0.5051    0.5036
4295.938    0.6448    0.6497
4295.963    0.7630    0.7918
4295.988    0.8126    0.8646
4296.013    0.8015    0.8557
4296.038    0.7593    0.7898
4296.064    0.7176    0.7070
4296.089    0.6968    0.6571
4296.114    0.6934    0.6500
4296.139    0.6844    0.6580
4296.164    0.6479    0.6439
4296.189    0.5997    0.6083
4296.215    0.5814    0.5893
4296.240    0.6132    0.6180
4296.265    0.6806    0.6869
4296.290    0.7640    0.7698
4296.315    0.8283    0.8412
4296.340    0.8720    0.8831
4296.366    0.8962    0.8945
4296.391    0.9084    0.8931
4296.416    0.9139    0.8943
# 001598  36  4295.552  4296.433
4295.552    0.9393    0.9213
4295.577    0.9311    0.9258
4295.602    0.9315    0.9270
4295.628    0.9315    0.9241
4295.653    0.9166    0.9041
4295.678    0.8517    0.8346
4295.703    0.7062    0.6909
4295.728    0.5181    0.5188
4295.753    0.4227    0.4310
4295.779    0.4989    0.4966
4295.804    0.6433    0.6345
4295.829    0.6921    0.7079
4295.854    0.6691    0.6722
4295.879    0.6210    0.6173
4295.904    0.6628    0.6489
4295.930    0.7679    0.7704
4295.955    0.8646    0.8849
4295.980    0.8976    0.9408
4296.005    0.8863    0.9382
4296.030    0.8531    0.8972
4296.055    0.8260    0.8445
4296.081    0.8198    0.8089
4296.106    0.8306    0.8059
4296.131    0.8297    0.8102
4296.156    0.7869    0.7874
4296.181    0.7291    0.7377
4296.206    0.6974    0.7024
4296.232    0.7112    0.7176
4296.257    0.7686    0.7737
4296.282    0.8459    0.8416
4296.307    0.9034    0.8997
4296.332    0.9371    0.9363
4296.357    0.9543    0.9491
4296.383    0.9601    0.9499
4296.408    0.9719    0.9513
4296.433    0.9793    0.9484
# 001803  35  4295.560  4296.416
4295.560    0.9051    0.8925
4295.585    0.8923    0.8798
4295.610    0.8640    0.8507
4295.635    0.8080    0.8000
4295.661    0.7266    0.7239
4295.686    0.6311    0.6369
4295.711    0.5439    0.5527
4295.736    0.4819    0.4889
4295.761    0.4532    0.4556
4295.786    0.4530    0.4508
4295.812    0.4713    0.4651
4295.837    0.4984    0.4882
4295.862    0.5274    0.5200
4295.887    0.5687    0.5651
4295.912    0.6194    0.6240
4295.937    0.6731    0.6877
4295.963    0.7221    0.7427
4295.988    0.7492    0.7705
4296.013    0.7504    0.7707
4296.038    0.7388    0.7508
4296.063    0.7253    0.7243
4296.088    0.7110    0.7023
4296.114    0.7013    0.6893
4296.139    0.6901    0.6849
4296.164    0.6850    0.6853
4296.189    0.6794    0.6901
4296.214    0.6926    0.7013
4296.239    0.7160    0.7219
4296.265    0.7537    0.7532
4296.290    0.7912    0.7883
4296.315    0.8236    0.8226
4296.340    0.8531    0.8494
4296.365    0.8676    0.8638
4296.390    0.8718    0.8614
4296.416    0.8592    0.8356
# 004290  35  4295.561  4296.417
4295.561    0.9166    0.9084
4295.587    0.9219    0.9124
4295.612    0.9249    0.9126
4295.637    0.9110    0.9032
4295.662    0.8849    0.8664
4295.687    0.7993    0.7752
4295.712    0.6327    0.6265
4295.738    0.4726    0.4735
4295.763    0.4092    0.4174
4295.788    0.4866    0.4784
4295.813    0.5752    0.5841
4295.838    0.6260    0.6336
4295.863    0.6104    0.6052
4295.889    0.5776    0.5756
4295.914    0.6320    0.6257
4295.939    0.7521    0.7425
4295.964    0.8402    0.8559
4295.989    0.8696    0.9139
4296.014    0.8562    0.9105
4296.040    0.8155    0.8644
4296.065    0.7843    0.8104
4296.090    0.7788    0.7761
4296.115    0.7932    0.7691
4296.140    0.7836    0.7672
4296.165    0.7425    0.7442
4296.191    0.6909    0.7032
4296.216    0.6761    0.6825
4296.241    0.6987    0.7052
4296.266    0.7581    0.7635
4296.291    0.8408    0.8323
4296.316    0.8993    0.8896
4296.342    0.9285    0.9249
4296.367    0.9495    0.9363
4296.392    0.9601    0.9376
4296.417    0.9786    0.9373
# 005176  36  4295.555  4296.436
4295.555    0.9080    0.8923
4295.580    0.9043    0.8958
4295.605    0.8890    0.8941
4295.631    0.8766    0.8786
4295.656    0.8320    0.8289
4295.681    0.7278    0.7211
4295.706    0.5670    0.5651
4295.731    0.4138    0.4250
4295.756    0.3711    0.3772
4295.782    0.4416    0.4357
4295.807    0.5355    0.5175
4295.832    0.5420    0.5373
4295.857    0.4962    0.4950
4295.882    0.4773    0.4737
4295.907    0.5454    0.5408
4295.933    0.6711    0.6828
4295.958    0.7780    0.8108
4295.983    0.8175    0.8724
4296.008    0.8123    0.8594
4296.033    0.7762    0.7978
4296.058    0.7410    0.7290
4296.084    0.7311    0.6893
4296.109    0.7343    0.6893
4296.134    0.7293    0.6995
4296.159    0.6966    0.6899
4296.184    0.6548    0.6634
4296.209    0.6396    0.6509
4296.234    0.6670    0.6753
4296.260    0.7315    0.7343
4296.285    0.7938    0.8026
4296.310    0.8470    0.8606
4296.335    0.8865    0.8950
4296.360    0.8995    0.9057
4296.385    0.9066    0.9064
4296.411    0.9188    0.9055
4296.436    0.9118    0.8890
# 006405  36  4295.553  4296.434
4295.553    0.9315    0.9135
4295.578    0.9354    0.9177
4295.603    0.9270    0.9185
4295.628    0.9160    0.9131
4295.653    0.8904    0.8863
4295.679    0.8158    0.8028
4295.704    0.6671    0.6534
4295.729    0.4922    0.4890
4295.754    0.4020    0.4108
4295.779    0.4654    0.4680
4295.804    0.6051    0.5916
4295.830    0.6455    0.6608
4295.855    0.6272    0.6291
4295.880    0.5899    0.5837
4295.905    0.6291    0.6210
4295.930    0.7406    0.7391
4295.955    0.8437    0.8594
4295.981    0.8819    0.9241
4296.006    0.8706    0.9219
4296.031    0.8321    0.8778
4296.056    0.7967    0.8213
4296.081    0.7903    0.7838
4296.106    0.8026    0.7777
4296.132    0.8008    0.7820
4296.157    0.7603    0.7626
4296.182    0.7063    0.7201
4296.207    0.6830    0.6918
4296.232    0.7068    0.7089
4296.257    0.7686    0.7658
4296.283    0.8373    0.8377
4296.308    0.8943    0.8954
4296.333    0.9333    0.9294
4296.358    0.9467    0.9406
4296.383    0.9603    0.9408
4296.408    0.9687    0.9410
4296.434    0.9581    0.9352
# 006455  36  4295.551  4296.432
4295.551    0.9219    0.9026
4295.576    0.9279    0.9076
4295.601    0.9236    0.9091
4295.627    0.9141    0.9053
4295.652    0.8962    0.8841
4295.677    0.8245    0.8126
4295.702    0.6728    0.6650
4295.727    0.4860    0.4843
4295.752    0.3769    0.3812
4295.778    0.4278    0.4308
4295.803    0.5710    0.5677
4295.828    0.6554    0.6536
4295.853    0.6212    0.6262
4295.878    0.5724    0.5655
4295.903    0.5966    0.5886
4295.929    0.7129    0.7150
4295.954    0.8272    0.8474
4295.979    0.8790    0.9207
4296.004    0.8744    0.9268
4296.029    0.8300    0.8855
4296.054    0.7880    0.8243
4296.080    0.7721    0.7755
4296.105    0.7843    0.7642
4296.130    0.7852    0.7693
4296.155    0.7528    0.7525
4296.180    0.6952    0.7052
4296.205    0.6564    0.6670
4296.230    0.6725    0.6784
4296.256    0.7389    0.7401
4296.281    0.8187    0.8162
4296.306    0.8843    0.8821
4296.331    0.9275    0.9232
4296.356    0.9524    0.9367
4296.381    0.9603    0.9356
4296.407    0.9618    0.9354
4296.432    0.9719    0.9350
# 007244  36  4295.549  4296.430
4295.549    0.9279    0.9066
4295.574    0.9270    0.9114
4295.599    0.9305    0.9131
4295.624    0.9256    0.9089
4295.650    0.8931    0.8853
4295.675    0.8196    0.8147
4295.700    0.6887    0.6769
4295.725    0.5140    0.5097
4295.750    0.4011    0.4066
4295.775    0.4289    0.4319
4295.801    0.5497    0.5485
4295.826    0.6315    0.6295
4295.851    0.6159    0.6169
4295.876    0.5736    0.5689
4295.901    0.5917    0.5857
4295.926    0.6941    0.6912
4295.951    0.8072    0.8202
4295.977    0.8646    0.9047
4296.002    0.8580    0.9177
4296.027    0.8234    0.8798
4296.052    0.7807    0.8192
4296.077    0.7637    0.7704
4296.102    0.7682    0.7546
4296.128    0.7797    0.7600
4296.153    0.7542    0.7513
4296.178    0.7068    0.7170
4296.203    0.6714    0.6850
4296.228    0.6842    0.6904
4296.253    0.7371    0.7376
4296.279    0.8069    0.8072
4296.304    0.8758    0.8702
4296.329    0.9185    0.9129
4296.354    0.9482    0.9303
4296.379    0.9504    0.9320
4296.404    0.9623    0.9320
4296.430    0.9701    0.9296
# 007585  36  4295.558  4296.439
4295.558    0.9204    0.9030
4295.583    0.9211    0.9064
4295.609    0.9215    0.9051
4295.634    0.9057    0.8919
4295.659    0.8561    0.8455
4295.684    0.7456    0.7379
4295.709    0.5786    0.5760
4295.734    0.4225    0.4296
4295.759    0.3816    0.3853
4295.785    0.4624    0.4608
4295.810    0.5691    0.5607
4295.835    0.5933    0.5884
4295.860    0.5464    0.5435
4295.885    0.5224    0.5186
4295.910    0.5939    0.5863
4295.936    0.7155    0.7269
4295.961    0.8104    0.8472
4295.986    0.8474    0.9005
4296.011    0.8299    0.8855
4296.036    0.7852    0.8270
4296.061    0.7572    0.7621
4296.087    0.7454    0.7244
4296.112    0.7470    0.7246
4296.137    0.7434    0.7323
4296.162    0.7142    0.7171
4296.187    0.6764    0.6847
4296.212    0.6615    0.6697
4296.238    0.6872    0.6968
4296.263    0.7535    0.7549
4296.288    0.8268    0.8221
4296.313    0.8736    0.8784
4296.338    0.9066    0.9108
4296.363    0.9273    0.9198
4296.389    0.9376    0.9198
4296.414    0.9458    0.9200
4296.439    0.9458    0.9074
# 007902  36  4295.550  4296.431
4295.550    0.9045    0.8760
4295.575    0.8937    0.8813
4295.600    0.8927    0.8817
4295.625    0.8853    0.8738
4295.651    0.8482    0.8368
4295.676    0.7487    0.7384
4295.701    0.5766    0.5706
4295.726    0.3974    0.4008
4295.751    0.3273    0.3334
4295.776    0.4063    0.4044
4295.802    0.5418    0.5365
4295.827    0.5958    0.5918
4295.852    0.5508    0.5482
4295.877    0.5114    0.5051
4295.902    0.5681    0.5623
4295.927    0.6976    0.7047
4295.953    0.8098    0.8447
4295.978    0.8470    0.9072
4296.003    0.8312    0.8952
4296.028    0.7890    0.8331
4296.053    0.7446    0.7574
4296.078    0.7234    0.7078
4296.104    0.7274    0.6997
4296.129    0.7175    0.7032
4296.154    0.6699    0.6770
4296.179    0.6146    0.6247
4296.204    0.5868    0.5944
4296.229    0.6189    0.6213
4296.255    0.6921    0.6984
4296.280    0.7831    0.7867
4296.305    0.8622    0.8614
4296.330    0.9105    0.9047
4296.355    0.9303    0.9166
4296.380    0.9348    0.9152
4296.406    0.9478    0.9169
4296.431    0.9471    0.9137
# 007918  36  4295.553  4296.434
4295.553    0.9219    0.9051
4295.578    0.9209    0.9091
4295.603    0.9133    0.9093
4295.628    0.8985    0.9005
4295.653    0.8700    0.8672
4295.679    0.7989    0.7804
4295.704    0.6584    0.6411
4295.729    0.4896    0.4922
4295.754    0.4006    0.4104
4295.779    0.4420    0.4356
4295.804    0.5214    0.5225
4295.830    0.5707    0.5808
4295.855    0.5720    0.5649
4295.880    0.5347    0.5331
4295.905    0.5673    0.5642
4295.930    0.6794    0.6716
4295.955    0.7927    0.7980
4295.981    0.8494    0.8819
4296.006    0.8466    0.8943
4296.031    0.8102    0.8555
4296.056    0.7755    0.7985
4296.081    0.7579    0.7570
4296.106    0.7667    0.7458
4296.132    0.7684    0.7495
4296.157    0.7454    0.7398
4296.182    0.7010    0.7114
4296.207    0.6776    0.6894
4296.232    0.6950    0.7011
4296.257    0.7513    0.7490
4296.283    0.8170    0.8158
4296.308    0.8748    0.8736
4296.333    0.9150    0.9110
4296.358    0.9337    0.9266
4296.383    0.9432    0.9294
4296.408    0.9484    0.9288
4296.434    0.9408    0.9181
# 008486  36  4295.551  4296.431
4295.551    0.9543    0.9313
4295.576    0.9581    0.9348
4295.601    0.9493    0.9358
4295.626    0.9378    0.9315
4295.651    0.9196    0.9097
4295.676    0.8468    0.8435
4295.702    0.7132    0.7057
4295.727    0.5473    0.5421
4295.752    0.4368    0.4407
4295.777    0.4605    0.4659
4295.802    0.5798    0.5768
4295.827    0.6637    0.6604
4295.853    0.6518    0.6509
4295.878    0.6088    0.6045
4295.903    0.6234    0.6193
4295.928    0.7193    0.7176
4295.953    0.8230    0.8370
4295.978    0.8774    0.9124
4296.004    0.8698    0.9241
4296.029    0.8279    0.8865
4296.054    0.7912    0.8293
4296.079    0.7804    0.7858
4296.104    0.7923    0.7759
4296.129    0.8069    0.7890
4296.155    0.8011    0.7929
4296.180    0.7642    0.7729
4296.205    0.7408    0.7506
4296.230    0.7451    0.7556
4296.255    0.7892    0.7925
4296.280    0.8466    0.8443
4296.306    0.8968    0.8945
4296.331    0.9337    0.9266
4296.356    0.9565    0.9389
4296.381    0.9590    0.9391
4296.406    0.9667    0.9389
4296.431    0.9678    0.9358
# 009172  36  4295.552  4296.432
4295.552    0.9404    0.9122
4295.577    0.9300    0.9120
4295.602    0.9241    0.9032
4295.627    0.8898    0.8758
4295.652    0.8219    0.8173
4295.677    0.7201    0.7221
4295.703    0.5999    0.6016
4295.728    0.4992    0.5043
4295.753    0.4591    0.4627
4295.778    0.4824    0.4812
4295.803    0.5297    0.5269
4295.828    0.5638    0.5604
4295.854    0.5845    0.5737
4295.879    0.6009    0.5927
4295.904    0.6467    0.6446
4295.929    0.7168    0.7263
4295.954    0.7827    0.8070
4295.979    0.8166    0.8553
4296.005    0.8121    0.8582
4296.030    0.7905    0.8270
4296.055    0.7682    0.7854
4296.080    0.7539    0.7537
4296.105    0.7482    0.7389
4296.130    0.7376    0.7335
4296.156    0.7218    0.7266
4296.181    0.7088    0.7178
4296.206    0.7063    0.7170
4296.231    0.7296    0.7343
4296.256    0.7688    0.7705
4296.281    0.8215    0.8170
4296.307    0.8680    0.8624
4296.332    0.9012    0.8939
4296.357    0.9236    0.9110
4296.382    0.9300    0.9158
4296.407    0.9356    0.9082
4296.432    0.9141    0.8794
# 009349  36  4295.548  4296.429
4295.548    0.9118    0.8968
4295.573    0.9133    0.9016
4295.599    0.9093    0.9026
4295.624    0.8987    0.8952
4295.649    0.8720    0.8634
4295.674    0.7874    0.7788
4295.699    0.6365    0.6333
4295.724    0.4724    0.4779
4295.750    0.3963    0.4008
4295.775    0.4499    0.4494
4295.800    0.5631    0.5559
4295.825    0.6223    0.6146
4295.850    0.5884    0.5891
4295.875    0.5545    0.5506
4295.901    0.5966    0.5905
4295.926    0.7063    0.7083
4295.951    0.8045    0.8323
4295.976    0.8537    0.9012
4296.001    0.8486    0.9014
4296.026    0.8134    0.8527
4296.052    0.7798    0.7869
4296.077    0.7645    0.7447
4296.102    0.7659    0.7360
4296.127    0.7654    0.7396
4296.152    0.7318    0.7238
4296.177    0.6778    0.6864
4296.202    0.6519    0.6616
4296.228    0.6751    0.6819
4296.253    0.7377    0.7428
4296.278    0.8115    0.8170
4296.303    0.8772    0.8790
4296.328    0.9175    0.9154
4296.353    0.9320    0.9270
4296.379    0.9352    0.9268
4296.404    0.9415    0.9264
4296.429    0.9456    0.9183
# 009519  36  4295.555  4296.436
4295.555    0.9441    0.9116
4295.580    0.9326    0.9018
4295.605    0.8929    0.8794
4295.630    0.8391    0.8416
4295.656    0.7739    0.7849
4295.681    0.7055    0.7185
4295.706    0.6442    0.6498
4295.731    0.5869    0.5912
4295.756    0.5520    0.5526
4295.781    0.5428    0.5388
4295.807    0.5560    0.5476
4295.832    0.5790    0.5719
4295.857    0.6125    0.6052
4295.882    0.6558    0.6443
4295.907    0.6925    0.6874
4295.932    0.7221    0.7313
4295.958    0.7495    0.7716
4295.983    0.7736    0.7989
4296.008    0.7881    0.8110
4296.033    0.7847    0.8082
4296.058    0.7780    0.7962
4296.083    0.7690    0.7813
4296.109    0.7675    0.7691
4296.134    0.7621    0.7638
4296.159    0.7674    0.7652
4296.184    0.7782    0.7737
4296.209    0.7876    0.7887
4296.234    0.8013    0.8095
4296.259    0.8270    0.8343
4296.285    0.8562    0.8604
4296.310    0.8782    0.8821
4296.335    0.8964    0.8968
4296.360    0.9078    0.9012
4296.385    0.9089    0.8927
4296.410    0.8931    0.8682
4296.436    0.8559    0.8228
# 009829  36  4295.557  4296.437
4295.557    0.9101    0.8937
4295.582    0.9145    0.8978
4295.607    0.9135    0.8976
4295.632    0.8925    0.8870
4295.657    0.8506    0.8424
4295.683    0.7332    0.7248
4295.708    0.5591    0.5545
4295.733    0.4142    0.4174
4295.758    0.4038    0.4088
4295.783    0.5254    0.5214
4295.808    0.6428    0.6396
4295.833    0.6566    0.6598
4295.859    0.6039    0.6024
4295.884    0.5951    0.5895
4295.909    0.6808    0.6767
4295.934    0.8024    0.8093
4295.959    0.8738    0.9055
4295.984    0.8904    0.9363
4296.010    0.8702    0.9120
4296.035    0.8362    0.8606
4296.060    0.8134    0.8121
4296.085    0.8035    0.7890
4296.110    0.7905    0.7831
4296.135    0.7492    0.7593
4296.161    0.6816    0.6978
4296.186    0.6314    0.6368
4296.211    0.6286    0.6256
4296.236    0.6787    0.6784
4296.261    0.7658    0.7659
4296.286    0.8472    0.8507
4296.312    0.9122    0.9120
4296.337    0.9493    0.9393
4296.362    0.9532    0.9454
4296.387    0.9612    0.9458
4296.412    0.9676    0.9460
4296.437    0.9618    0.9311
# 010321  36  4295.557  4296.438
4295.557    0.9395    0.9041
4295.582    0.9298    0.9055
4295.607    0.9204    0.8999
4295.632    0.8865    0.8756
4295.658    0.8183    0.8080
4295.683    0.6941    0.6890
4295.708    0.5449    0.5438
4295.733    0.4347    0.4395
4295.758    0.4284    0.4311
4295.783    0.5048    0.5029
4295.809    0.5794    0.5798
4295.834    0.5981    0.5955
4295.859    0.5810    0.5749
4295.884    0.5970    0.5868
4295.909    0.6665    0.6654
4295.934    0.7642    0.7775
4295.960    0.8318    0.8682
4295.985    0.8429    0.8976
4296.010    0.8173    0.8742
4296.035    0.7805    0.8215
4296.060    0.7532    0.7702
4296.085    0.7489    0.7423
4296.111    0.7492    0.7364
4296.136    0.7325    0.7293
4296.161    0.6973    0.7066
4296.186    0.6670    0.6812
4296.211    0.6685    0.6790
4296.236    0.7106    0.7114
4296.262    0.7752    0.7711
4296.287    0.8398    0.8337
4296.312    0.8902    0.8837
4296.337    0.9202    0.9122
4296.362    0.9356    0.9221
4296.387    0.9475    0.9236
4296.413    0.9480    0.9183
4296.438    0.9300    0.8906
# 011728  36  4295.549  4296.430
4295.549    0.9103    0.8921
4295.574    0.9074    0.8974
4295.600    0.9043    0.8995
4295.625    0.9036    0.8950
4295.650    0.8780    0.8712
4295.675    0.8043    0.7995
4295.700    0.6650    0.6592
4295.725    0.4867    0.4876
4295.751    0.3682    0.3758
4295.776    0.3974    0.3987
4295.801    0.5164    0.5078
4295.826    0.5958    0.5880
4295.851    0.5754    0.5729
4295.876    0.5213    0.5186
4295.902    0.5406    0.5349
4295.927    0.6503    0.6497
4295.952    0.7691    0.7925
4295.977    0.8404    0.8857
4296.002    0.8498    0.9036
4296.027    0.8205    0.8618
4296.052    0.7729    0.7927
4296.078    0.7482    0.7342
4296.103    0.7468    0.7163
4296.128    0.7459    0.7233
4296.153    0.7259    0.7175
4296.178    0.6772    0.6830
4296.203    0.6419    0.6489
4296.229    0.6488    0.6558
4296.254    0.7029    0.7097
4296.279    0.7798    0.7852
4296.304    0.8555    0.8555
4296.329    0.8997    0.9020
4296.354    0.9221    0.9200
4296.380    0.9343    0.9207
4296.405    0.9454    0.9202
4296.430    0.9434    0.9190
# 012067  36  4295.550  4296.431
4295.550    0.8908    0.8748
4295.575    0.8870    0.8802
4295.601    0.8823    0.8813
4295.626    0.8714    0.8730
4295.651    0.8426    0.8406
4295.676    0.7612    0.7574
4295.701    0.6119    0.6116
4295.726    0.4399    0.4455
4295.752    0.3322    0.3407
4295.777    0.3580    0.3579
4295.802    0.4613    0.4505
4295.827    0.5315    0.5194
4295.852    0.5184    0.5094
4295.877    0.4739    0.4701
4295.903    0.4981    0.4968
4295.928    0.6070    0.6133
4295.953    0.7345    0.7574
4295.978    0.8074    0.8535
4296.003    0.8108    0.8702
4296.028    0.7773    0.8198
4296.054    0.7330    0.7357
4296.079    0.7013    0.6703
4296.104    0.6934    0.6480
4296.129    0.6998    0.6572
4296.154    0.6825    0.6602
4296.179    0.6340    0.6380
4296.205    0.6020    0.6122
4296.230    0.6097    0.6204
4296.255    0.6622    0.6702
4296.280    0.7323    0.7439
4296.305    0.8108    0.8170
4296.330    0.8620    0.8690
4296.356    0.8888    0.8913
4296.381    0.8947    0.8929
4296.406    0.9068    0.8927
4296.431    0.9030    0.8906
# 014614  36  4295.560  4296.440
4295.560    0.9300    0.9108
4295.585    0.9290    0.9139
4295.610    0.9238    0.9126
4295.635    0.9070    0.8995
4295.660    0.8594    0.8515
4295.685    0.7477    0.7417
4295.711    0.5817    0.5760
4295.736    0.4430    0.4469
4295.761    0.4258    0.4316
4295.786    0.5291    0.5243
4295.811    0.6304    0.6249
4295.836    0.6391    0.6428
4295.861    0.5976    0.5961
4295.887    0.5902    0.5836
4295.912    0.6696    0.6636
4295.937    0.7793    0.7907
4295.962    0.8586    0.8888
4295.987    0.8778    0.9217
4296.012    0.8494    0.8970
4296.038    0.8076    0.8385
4296.063    0.7823    0.7860
4296.088    0.7797    0.7630
4296.113    0.7852    0.7652
4296.138    0.7702    0.7617
4296.163    0.7178    0.7306
4296.189    0.6803    0.6891
4296.214    0.6780    0.6798
4296.239    0.7135    0.7166
4296.264    0.7804    0.7823
4296.289    0.8527    0.8506
4296.314    0.9026    0.9022
4296.340    0.9290    0.9296
4296.365    0.9454    0.9363
4296.390    0.9554    0.9369
4296.415    0.9530    0.9361
4296.440    0.9454    0.9171
# 014623  36  4295.553  4296.433
4295.553    0.9200    0.8945
4295.578    0.9135    0.8966
4295.603    0.9003    0.8913
4295.628    0.8670    0.8680
4295.653    0.8126    0.8089
4295.679    0.6974    0.6963
4295.704    0.5526    0.5569
4295.729    0.4329    0.4418
4295.754    0.4009    0.4043
4295.779    0.4515    0.4463
4295.804    0.5205    0.5113
4295.830    0.5480    0.5398
4295.855    0.5354    0.5283
4295.880    0.5370    0.5330
4295.905    0.5950    0.5972
4295.930    0.6966    0.7071
4295.955    0.7816    0.8108
4295.980    0.8164    0.8640
4296.006    0.8091    0.8557
4296.031    0.7809    0.8065
4296.056    0.7509    0.7497
4296.081    0.7357    0.7129
4296.106    0.7308    0.7018
4296.131    0.7158    0.7000
4296.157    0.6869    0.6880
4296.182    0.6628    0.6696
4296.207    0.6564    0.6656
4296.232    0.6819    0.6917
4296.257    0.7379    0.7442
4296.282    0.8046    0.8065
4296.308    0.8646    0.8618
4296.333    0.8913    0.8941
4296.358    0.9126    0.9072
4296.383    0.9185    0.9095
4296.408    0.9188    0.9049
4296.433    0.9105    0.8817
# 015062  36  4295.560  4296.440
4295.560    0.9471    0.9249
4295.585    0.9497    0.9281
4295.610    0.9475    0.9281
4295.635    0.9386    0.9217
4295.660    0.8999    0.8896
4295.686    0.8039    0.7929
4295.711    0.6380    0.6358
4295.736    0.4924    0.4933
4295.761    0.4667    0.4696
4295.786    0.5737    0.5741
4295.811    0.6957    0.6971
4295.837    0.7264    0.7293
4295.862    0.6841    0.6811
4295.887    0.6660    0.6595
4295.912    0.7306    0.7258
4295.937    0.8266    0.8373
4295.962    0.8941    0.9213
4295.988    0.9066    0.9499
4296.013    0.8884    0.9322
4296.038    0.8543    0.8896
4296.063    0.8243    0.8468
4296.088    0.8183    0.8260
4296.113    0.8268    0.8257
4296.138    0.8117    0.8175
4296.164    0.7628    0.7777
4296.189    0.7196    0.7296
4296.214    0.7110    0.7143
4296.239    0.7502    0.7480
4296.264    0.8145    0.8102
4296.289    0.8780    0.8738
4296.315    0.9326    0.9236
4296.340    0.9548    0.9482
4296.365    0.9678    0.9543
4296.390    0.9815    0.9543
4296.415    0.9811    0.9548
4296.440    0.9804    0.9438
# 015442  36  4295.548  4296.428
4295.548    0.9190    0.8989
4295.573    0.9230    0.9047
4295.598    0.9245    0.9074
4295.623    0.9152    0.9059
4295.648    0.8964    0.8925
4295.674    0.8504    0.8395
4295.699    0.7291    0.7209
4295.724    0.5565    0.5544
4295.749    0.4268    0.4285
4295.774    0.4248    0.4301
4295.799    0.5471    0.5430
4295.825    0.6546    0.6560
4295.850    0.6688    0.6683
4295.875    0.6223    0.6199
4295.900    0.6252    0.6160
4295.925    0.7021    0.7023
4295.950    0.8110    0.8245
4295.976    0.8851    0.9122
4296.001    0.8894    0.9345
4296.026    0.8539    0.9087
4296.051    0.8224    0.8584
4296.076    0.7995    0.8119
4296.101    0.7963    0.7901
4296.127    0.7969    0.7858
4296.152    0.7631    0.7670
4296.177    0.7091    0.7196
4296.202    0.6650    0.6727
4296.227    0.6663    0.6694
4296.252    0.7165    0.7201
4296.277    0.7982    0.7980
4296.303    0.8776    0.8732
4296.328    0.9279    0.9209
4296.353    0.9543    0.9412
4296.378    0.9656    0.9441
4296.403    0.9770    0.9432
4296.428    0.9795    0.9419
# 016405  36  4295.558  4296.438
4295.558    0.8870    0.8712
4295.583    0.8802    0.8738
4295.608    0.8742    0.8692
4295.633    0.8509    0.8451
4295.658    0.7798    0.7743
4295.684    0.6347    0.6292
4295.709    0.4520    0.4542
4295.734    0.3187    0.3305
4295.759    0.3206    0.3241
4295.784    0.4229    0.4111
4295.809    0.5057    0.4914
4295.835    0.4969    0.4870
4295.860    0.4393    0.4359
4295.885    0.4448    0.4418
4295.910    0.5493    0.5506
4295.935    0.6875    0.7091
4295.960    0.7752    0.8295
4295.986    0.7956    0.8642
4296.011    0.7656    0.8166
4296.036    0.7110    0.7281
4296.061    0.6786    0.6497
4296.086    0.6710    0.6186
4296.111    0.6717    0.6301
4296.136    0.6605    0.6425
4296.162    0.6216    0.6242
4296.187    0.5836    0.5937
4296.212    0.5838    0.5920
4296.237    0.6270    0.6350
4296.262    0.7016    0.7084
4296.287    0.7764    0.7878
4296.313    0.8379    0.8513
4296.338    0.8678    0.8792
4296.363    0.8902    0.8823
4296.388    0.9007    0.8817
4296.413    0.8964    0.8841
4296.438    0.8798    0.8644
# 017336  36  4295.558  4296.439
4295.558    0.8995    0.8937
4295.583    0.9082    0.8972
4295.608    0.9080    0.8960
4295.633    0.8867    0.8841
4295.659    0.8371    0.8356
4295.684    0.7335    0.7224
4295.709    0.5600    0.5541
4295.734    0.4049    0.4126
4295.759    0.3886    0.3908
4295.784    0.4958    0.4901
4295.810    0.6122    0.6094
4295.835    0.6310    0.6333
4295.860    0.5794    0.5828
4295.885    0.5729    0.5649
4295.910    0.6518    0.6448
4295.935    0.7711    0.7784
4295.961    0.8549    0.8872
4295.986    0.8833    0.9249
4296.011    0.8734    0.9061
4296.036    0.8370    0.8545
4296.061    0.8019    0.8009
4296.086    0.7934    0.7713
4296.112    0.7851    0.7649
4296.137    0.7581    0.7508
4296.162    0.7015    0.7066
4296.187    0.6474    0.6555
4296.212    0.6400    0.6433
4296.237    0.6883    0.6882
4296.262    0.7679    0.7677
4296.288    0.8397    0.8502
4296.313    0.9055    0.9064
4296.338    0.9432    0.9326
4296.363    0.9430    0.9373
4296.388    0.9454    0.9361
4296.413    0.9421    0.9358
4296.439    0.9402    0.9219
# 018261  36  4295.554  4296.435
4295.554    0.9421    0.9228
4295.579    0.9402    0.9245
4295.604    0.9305    0.9211
4295.630    0.9116    0.9014
4295.655    0.8568    0.8449
4295.680    0.7398    0.7332
4295.705    0.5838    0.5855
4295.730    0.4638    0.4704
4295.755    0.4520    0.4537
4295.780    0.5321    0.5274
4295.806    0.6139    0.6105
4295.831    0.6272    0.6247
4295.856    0.5959    0.5922
4295.881    0.5979    0.5913
4295.906    0.6674    0.6656
4295.931    0.7697    0.7811
4295.957    0.8424    0.8764
4295.982    0.8614    0.9078
4296.007    0.8344    0.8843
4296.032    0.8009    0.8314
4296.057    0.7798    0.7818
4296.082    0.7800    0.7596
4296.108    0.7858    0.7638
4296.133    0.7786    0.7682
4296.158    0.7509    0.7542
4296.183    0.7193    0.7315
4296.208    0.7178    0.7258
4296.233    0.7459    0.7504
4296.259    0.8008    0.8000
4296.284    0.8513    0.8533
4296.309    0.8978    0.8970
4296.334    0.9256    0.9221
4296.359    0.9371    0.9305
4296.384    0.9417    0.9318
4296.409    0.9447    0.9277
4296.435    0.9345    0.9005
# 019793  36  4295.555  4296.436
4295.555    0.9162    0.9012
4295.580    0.9076    0.8950
4295.605    0.8847    0.8748
4295.631    0.8397    0.8304
4295.656    0.7651    0.7600
4295.681    0.6602    0.6674
4295.706    0.5632    0.5713
4295.731    0.4893    0.4975
4295.756    0.4605    0.4629
4295.782    0.4723    0.4659
4295.807    0.4945    0.4875
4295.832    0.5150    0.5106
4295.857    0.5400    0.5347
4295.882    0.5782    0.5717
4295.907    0.6272    0.6302
4295.933    0.6949    0.7053
4295.958    0.7501    0.7698
4295.983    0.7766    0.8059
4296.008    0.7849    0.8072
4296.033    0.7647    0.7829
4296.058    0.7458    0.7501
4296.084    0.7374    0.7228
4296.109    0.7276    0.7084
4296.134    0.7115    0.7026
4296.159    0.6982    0.6998
4296.184    0.6904    0.7003
4296.209    0.6986    0.7084
4296.234    0.7193    0.7291
4296.260    0.7624    0.7638
4296.285    0.8143    0.8039
4296.310    0.8435    0.8418
4296.335    0.8694    0.8708
4296.360    0.8890    0.8870
4296.385    0.8900    0.8886
4296.411    0.8796    0.8698
4296.436    0.8484    0.8249
# 019911  36  4295.557  4296.438
4295.557    0.9320    0.9262
4295.583    0.9363    0.9251
4295.608    0.9354    0.9154
4295.633    0.9028    0.8876
4295.658    0.8447    0.8306
4295.683    0.7514    0.7423
4295.708    0.6268    0.6399
4295.734    0.5381    0.5550
4295.759    0.5248    0.5238
4295.784    0.5513    0.5405
4295.809    0.5828    0.5741
4295.834    0.5951    0.5947
4295.859    0.6015    0.6023
4295.885    0.6266    0.6233
4295.910    0.6925    0.6767
4295.935    0.7528    0.7540
4295.960    0.7921    0.8260
4295.985    0.8156    0.8664
4296.010    0.8213    0.8674
4296.036    0.8160    0.8393
4296.061    0.8054    0.8054
4296.086    0.7985    0.7807
4296.111    0.7940    0.7688
4296.136    0.7704    0.7617
4296.161    0.7437    0.7516
4296.187    0.7271    0.7396
4296.212    0.7236    0.7362
4296.237    0.7497    0.7495
4296.262    0.7851    0.7805
4296.287    0.8247    0.8226
4296.312    0.8664    0.8648
4296.338    0.8925    0.8993
4296.363    0.9093    0.9192
4296.388    0.9264    0.9256
4296.413    0.9380    0.9162
4296.438    0.9275    0.8821
# 019925  36  4295.550  4296.431
4295.550    0.9147    0.8970
4295.575    0.9129    0.9018
4295.600    0.9156    0.9030
4295.625    0.9087    0.8976
4295.650    0.8853    0.8722
4295.676    0.8059    0.7923
4295.701    0.6468    0.6445
4295.726    0.4727    0.4710
4295.751    0.3617    0.3690
4295.776    0.3974    0.3996
4295.801    0.5194    0.5139
4295.827    0.6024    0.5940
4295.852    0.5750    0.5713
4295.877    0.5187    0.5181
4295.902    0.5517    0.5411
4295.927    0.6574    0.6608
4295.952    0.7780    0.8026
4295.978    0.8455    0.8931
4296.003    0.8420    0.9041
4296.028    0.8013    0.8582
4296.053    0.7617    0.7883
4296.078    0.7454    0.7335
4296.103    0.7480    0.7180
4296.129    0.7532    0.7283
4296.154    0.7276    0.7243
4296.179    0.6801    0.6917
4296.204    0.6515    0.6611
4296.229    0.6637    0.6693
4296.254    0.7161    0.7199
4296.280    0.7905    0.7934
4296.305    0.8557    0.8594
4296.330    0.9041    0.9034
4296.355    0.9251    0.9196
4296.380    0.9402    0.9194
4296.405    0.9469    0.9192
4296.431    0.9559    0.9177
# 020441  36  4295.548  4296.429
4295.548    0.8972    0.8831
4295.573    0.8989    0.8878
4295.598    0.8908    0.8886
4295.623    0.8806    0.8800
4295.649    0.8447    0.8445
4295.674    0.7658    0.7596
4295.699    0.6226    0.6187
4295.724    0.4598    0.4656
4295.749    0.3688    0.3773
4295.774    0.3975    0.3965
4295.800    0.4953    0.4853
4295.825    0.5541    0.5439
4295.850    0.5363    0.5320
4295.875    0.5010    0.5004
4295.900    0.5346    0.5298
4295.925    0.6396    0.6390
4295.951    0.7501    0.7764
4295.976    0.8183    0.8630
4296.001    0.8274    0.8778
4296.026    0.7997    0.8343
4296.051    0.7577    0.7665
4296.076    0.7381    0.7127
4296.102    0.7340    0.6931
4296.127    0.7251    0.6957
4296.152    0.7000    0.6880
4296.177    0.6552    0.6607
4296.202    0.6281    0.6380
4296.227    0.6434    0.6504
4296.252    0.6960    0.7029
4296.278    0.7729    0.7788
4296.303    0.8377    0.8459
4296.328    0.8853    0.8900
4296.353    0.9131    0.9078
4296.378    0.9177    0.9099
4296.403    0.9198    0.9091
4296.429    0.9192    0.9016
# 020719  36  4295.555  4296.436
4295.555    0.9156    0.9026
4295.580    0.9143    0.8964
4295.606    0.8849    0.8758
4295.631    0.8400    0.8358
4295.656    0.7705    0.7718
4295.681    0.6773    0.6883
4295.706    0.5920    0.6006
4295.731    0.5176    0.5294
4295.757    0.4889    0.4898
4295.782    0.4907    0.4856
4295.807    0.5131    0.5021
4295.832    0.5354    0.5255
4295.857    0.5568    0.5523
4295.882    0.5939    0.5891
4295.908    0.6353    0.6440
4295.933    0.6965    0.7076
4295.958    0.7463    0.7659
4295.983    0.7797    0.8022
4296.008    0.7936    0.8093
4296.033    0.7860    0.7925
4296.059    0.7668    0.7642
4296.084    0.7561    0.7398
4296.109    0.7394    0.7236
4296.134    0.7173    0.7148
4296.159    0.7091    0.7104
4296.184    0.7029    0.7101
4296.209    0.7102    0.7170
4296.235    0.7355    0.7362
4296.260    0.7624    0.7665
4296.285    0.8026    0.8035
4296.310    0.8402    0.8400
4296.335    0.8670    0.8696
4296.360    0.8853    0.8870
4296.386    0.8876    0.8892
4296.411    0.8788    0.8712
4296.436    0.8511    0.8276
# 020741  36  4295.555  4296.436
4295.555    0.9116    0.9001
4295.580    0.9061    0.9020
4295.605    0.8997    0.8966
4295.631    0.8808    0.8708
4295.656    0.8110    0.8045
4295.681    0.6872    0.6841
4295.706    0.5330    0.5332
4295.731    0.4075    0.4164
4295.756    0.3843    0.3904
4295.782    0.4592    0.4506
4295.807    0.5302    0.5183
4295.832    0.5380    0.5325
4295.857    0.5066    0.5064
4295.882    0.5149    0.5104
4295.907    0.5910    0.5884
4295.933    0.7084    0.7191
4295.958    0.7867    0.8258
4295.983    0.8230    0.8692
4296.008    0.8024    0.8464
4296.033    0.7588    0.7847
4296.058    0.7369    0.7231
4296.084    0.7320    0.6912
4296.109    0.7311    0.6925
4296.134    0.7181    0.6995
4296.159    0.6904    0.6906
4296.184    0.6644    0.6719
4296.209    0.6572    0.6688
4296.234    0.6888    0.6971
4296.260    0.7470    0.7534
4296.285    0.8126    0.8151
4296.310    0.8590    0.8658
4296.335    0.8913    0.8950
4296.360    0.9074    0.9047
4296.385    0.9091    0.9061
4296.411    0.9112    0.9020
4296.436    0.8966    0.8756
# 020752  36  4295.549  4296.430
4295.549    0.9402    0.9256
4295.575    0.9361    0.9251
4295.600    0.9281    0.9160
4295.625    0.8991    0.8906
4295.650    0.8482    0.8395
4295.675    0.7609    0.7582
4295.700    0.6515    0.6574
4295.726    0.5509    0.5607
4295.751    0.5013    0.5054
4295.776    0.4998    0.4974
4295.801    0.5220    0.5194
4295.826    0.5520    0.5441
4295.851    0.5662    0.5595
4295.876    0.5848    0.5780
4295.902    0.6249    0.6219
4295.927    0.6839    0.6910
4295.952    0.7490    0.7665
4295.977    0.7952    0.8209
4296.002    0.8069    0.8379
4296.027    0.7910    0.8211
4296.053    0.7757    0.7869
4296.078    0.7586    0.7584
4296.103    0.7582    0.7451
4296.128    0.7600    0.7447
4296.153    0.7556    0.7487
4296.178    0.7440    0.7508
4296.204    0.7413    0.7535
4296.229    0.7558    0.7637
4296.254    0.7804    0.7851
4296.279    0.8128    0.8162
4296.304    0.8551    0.8504
4296.329    0.8902    0.8796
4296.355    0.9041    0.8999
4296.380    0.9120    0.9070
4296.405    0.9099    0.8997
4296.430    0.8989    0.8708
# 021165  36  4295.556  4296.436
4295.556    0.9402    0.9211
4295.581    0.9371    0.9238
4295.606    0.9315    0.9226
4295.631    0.9190    0.9099
4295.656    0.8728    0.8638
4295.681    0.7619    0.7568
4295.707    0.5972    0.5928
4295.732    0.4569    0.4624
4295.757    0.4406    0.4445
4295.782    0.5446    0.5364
4295.807    0.6383    0.6390
4295.832    0.6574    0.6602
4295.858    0.6169    0.6133
4295.883    0.6076    0.6009
4295.908    0.6792    0.6767
4295.933    0.7890    0.7993
4295.958    0.8676    0.8947
4295.983    0.8861    0.9281
4296.009    0.8642    0.9049
4296.034    0.8258    0.8533
4296.059    0.8015    0.8050
4296.084    0.7971    0.7843
4296.109    0.8033    0.7876
4296.134    0.7903    0.7858
4296.159    0.7508    0.7577
4296.185    0.7114    0.7185
4296.210    0.7029    0.7084
4296.235    0.7388    0.7408
4296.260    0.8004    0.8000
4296.285    0.8638    0.8622
4296.310    0.9091    0.9099
4296.336    0.9373    0.9361
4296.361    0.9495    0.9428
4296.386    0.9532    0.9436
4296.411    0.9581    0.9425
4296.436    0.9585    0.9241
# 021172  36  4295.546  4296.427
4295.546    0.9101    0.8872
4295.571    0.9082    0.8935
4295.597    0.9082    0.8960
4295.622    0.8943    0.8921
4295.647    0.8752    0.8712
4295.672    0.8136    0.8028
4295.697    0.6694    0.6604
4295.722    0.4777    0.4789
4295.748    0.3520    0.3572
4295.773    0.3820    0.3833
4295.798    0.5158    0.5107
4295.823    0.6128    0.6135
4295.848    0.6170    0.6086
4295.873    0.5526    0.5507
4295.898    0.5647    0.5591
4295.924    0.6717    0.6764
4295.949    0.8046    0.8173
4295.974    0.8656    0.9051
4295.999    0.8634    0.9188
4296.024    0.8234    0.8762
4296.049    0.7818    0.8082
4296.075    0.7607    0.7509
4296.100    0.7609    0.7338
4296.125    0.7523    0.7388
4296.150    0.7238    0.7246
4296.175    0.6650    0.6767
4296.200    0.6273    0.6317
4296.226    0.6389    0.6387
4296.251    0.6918    0.7027
4296.276    0.7894    0.7900
4296.301    0.8664    0.8664
4296.326    0.9169    0.9137
4296.351    0.9330    0.9300
4296.376    0.9456    0.9294
4296.402    0.9614    0.9285
4296.427    0.9623    0.9288
# 022203  36  4295.555  4296.436
4295.555    0.9055    0.8919
4295.580    0.8983    0.8923
4295.605    0.8861    0.8833
4295.631    0.8590    0.8515
4295.656    0.7923    0.7843
4295.681    0.6744    0.6767
4295.706    0.5404    0.5507
4295.731    0.4405    0.4522
4295.756    0.4178    0.4198
4295.782    0.4614    0.4514
4295.807    0.5085    0.4984
4295.832    0.5275    0.5198
4295.857    0.5235    0.5195
4295.882    0.5403    0.5379
4295.907    0.6042    0.6042
4295.933    0.6945    0.7091
4295.958    0.7686    0.7997
4295.983    0.8045    0.8429
4296.008    0.7952    0.8318
4296.033    0.7707    0.7852
4296.058    0.7475    0.7333
4296.084    0.7308    0.6990
4296.109    0.7231    0.6880
4296.134    0.7027    0.6841
4296.159    0.6786    0.6741
4296.184    0.6522    0.6615
4296.209    0.6519    0.6622
4296.234    0.6755    0.6885
4296.260    0.7347    0.7401
4296.285    0.7993    0.7985
4296.310    0.8459    0.8496
4296.335    0.8792    0.8829
4296.360    0.8983    0.8987
4296.385    0.9012    0.9020
4296.411    0.8947    0.8925
4296.436    0.8823    0.8584
# 023530  36  4295.559  4296.439
4295.559    0.8837    0.8580
4295.584    0.8815    0.8638
4295.609    0.8827    0.8640
4295.634    0.8704    0.8572
4295.659    0.8354    0.8222
4295.684    0.7298    0.7178
4295.710    0.5435    0.5303
4295.735    0.3618    0.3652
4295.760    0.3228    0.3308
4295.785    0.4475    0.4438
4295.810    0.5953    0.5902
4295.835    0.6268    0.6345
4295.861    0.5666    0.5689
4295.886    0.5453    0.5336
4295.911    0.6278    0.6186
4295.936    0.7560    0.7720
4295.961    0.8507    0.8910
4295.986    0.8776    0.9348
4296.012    0.8654    0.9152
4296.037    0.8295    0.8598
4296.062    0.7929    0.8004
4296.087    0.7775    0.7672
4296.112    0.7602    0.7589
4296.137    0.7140    0.7343
4296.163    0.6393    0.6593
4296.188    0.5640    0.5748
4296.213    0.5466    0.5456
4296.238    0.6016    0.5981
4296.263    0.6995    0.7005
4296.288    0.8087    0.8067
4296.314    0.8913    0.8890
4296.339    0.9337    0.9288
4296.364    0.9526    0.9376
4296.389    0.9629    0.9371
4296.414    0.9781    0.9393
4296.439    0.9786    0.9328
# 025002  36  4295.557  4296.438
4295.557    0.9506    0.9217
4295.582    0.9447    0.9228
4295.607    0.9343    0.9173
4295.632    0.9022    0.8950
4295.658    0.8443    0.8364
4295.683    0.7444    0.7362
4295.708    0.6111    0.6122
4295.733    0.5114    0.5152
4295.758    0.4879    0.4917
4295.783    0.5400    0.5383
4295.809    0.6048    0.6031
4295.834    0.6323    0.6294
4295.859    0.6270    0.6247
4295.884    0.6431    0.6355
4295.909    0.7000    0.6936
4295.934    0.7771    0.7829
4295.960    0.8343    0.8636
4295.985    0.8492    0.8970
4296.010    0.8323    0.8849
4296.035    0.8063    0.8449
4296.060    0.7896    0.8024
4296.085    0.7838    0.7766
4296.111    0.7788    0.7682
4296.136    0.7647    0.7630
4296.161    0.7362    0.7482
4296.186    0.7196    0.7300
4296.211    0.7173    0.7258
4296.236    0.7454    0.7468
4296.262    0.7945    0.7914
4296.287    0.8498    0.8424
4296.312    0.8892    0.8867
4296.337    0.9198    0.9158
4296.362    0.9386    0.9294
4296.387    0.9493    0.9326
4296.413    0.9526    0.9253
4296.438    0.9343    0.8956
# 025414  36  4295.557  4296.438
4295.557    0.8756    0.8604
4295.582    0.8794    0.8656
4295.607    0.8768    0.8650
4295.633    0.8568    0.8541
4295.658    0.8183    0.8110
4295.683    0.7102    0.7006
4295.708    0.5246    0.5247
4295.733    0.3560    0.3622
4295.758    0.3070    0.3139
4295.784    0.4088    0.4024
4295.809    0.5317    0.5195
4295.834    0.5573    0.5490
4295.859    0.4908    0.4888
4295.884    0.4582    0.4529
4295.909    0.5365    0.5306
4295.935    0.6773    0.6958
4295.960    0.7929    0.8344
4295.985    0.8300    0.8935
4296.010    0.8198    0.8736
4296.035    0.7707    0.8020
4296.060    0.7243    0.7198
4296.086    0.7047    0.6690
4296.111    0.7050    0.6650
4296.136    0.6874    0.6691
4296.161    0.6276    0.6399
4296.186    0.5796    0.5878
4296.211    0.5616    0.5644
4296.237    0.5994    0.6033
4296.262    0.6795    0.6852
4296.287    0.7690    0.7779
4296.312    0.8431    0.8545
4296.337    0.8906    0.8958
4296.362    0.9097    0.9036
4296.388    0.9194    0.9005
4296.413    0.9300    0.9036
4296.438    0.9230    0.8995
# 025670  36  4295.558  4296.439
4295.558    0.9108    0.8943
4295.583    0.9047    0.8978
4295.608    0.9099    0.8968
4295.634    0.8978    0.8851
4295.659    0.8490    0.8414
4295.684    0.7360    0.7325
4295.709    0.5631    0.5610
4295.734    0.3987    0.4038
4295.759    0.3554    0.3593
4295.785    0.4505    0.4485
4295.810    0.5720    0.5630
4295.835    0.5988    0.5910
4295.860    0.5352    0.5341
4295.885    0.5059    0.5014
4295.910    0.5810    0.5753
4295.936    0.7132    0.7281
4295.961    0.8190    0.8535
4295.986    0.8562    0.9049
4296.011    0.8320    0.8853
4296.036    0.7849    0.8207
4296.061    0.7464    0.7494
4296.087    0.7354    0.7084
4296.112    0.7417    0.7102
4296.137    0.7352    0.7198
4296.162    0.7027    0.7015
4296.187    0.6564    0.6625
4296.212    0.6369    0.6458
4296.237    0.6682    0.6770
4296.263    0.7430    0.7463
4296.288    0.8153    0.8205
4296.313    0.8792    0.8802
4296.338    0.9114    0.9116
4296.363    0.9253    0.9169
4296.388    0.9307    0.9141
4296.414    0.9341    0.9156
4296.439    0.9283    0.9072
# 026381  35  4295.560  4296.416
4295.560    0.9028    0.8817
4295.585    0.9032    0.8853
4295.611    0.9039    0.8839
4295.636    0.8817    0.8726
4295.661    0.8387    0.8272
4295.686    0.7259    0.7088
4295.711    0.5335    0.5250
4295.736    0.3698    0.3734
4295.762    0.3590    0.3648
4295.787    0.5016    0.4967
4295.812    0.6324    0.6400
4295.837    0.6673    0.6755
4295.862    0.6237    0.6219
4295.887    0.6140    0.6048
4295.913    0.7024    0.6969
4295.938    0.8200    0.8287
4295.963    0.8890    0.9190
4295.988    0.9124    0.9473
4296.013    0.8972    0.9309
4296.038    0.8584    0.8896
4296.064    0.8306    0.8457
4296.089    0.8119    0.8224
4296.114    0.7943    0.8091
4296.139    0.7456    0.7700
4296.164    0.6719    0.6907
4296.189    0.6081    0.6126
4296.215    0.6019    0.5981
4296.240    0.6639    0.6628
4296.265    0.7670    0.7651
4296.290    0.8652    0.8588
4296.315    0.9311    0.9202
4296.340    0.9629    0.9473
4296.366    0.9770    0.9524
4296.391    0.9904    0.9517
4296.416    0.9936    0.9521
# 027435  36  4295.557  4296.437
4295.557    0.9277    0.9072
4295.582    0.9262    0.9108
4295.607    0.9273    0.9110
4295.632    0.9198    0.9034
4295.657    0.8780    0.8672
4295.682    0.7723    0.7658
4295.708    0.5984    0.5913
4295.733    0.4417    0.4439
4295.758    0.4200    0.4245
4295.783    0.5381    0.5369
4295.808    0.6648    0.6633
4295.833    0.6861    0.6894
4295.858    0.6289    0.6308
4295.884    0.6126    0.6051
4295.909    0.6921    0.6844
4295.934    0.8063    0.8140
4295.959    0.8772    0.9099
4295.984    0.8923    0.9417
4296.009    0.8728    0.9215
4296.035    0.8364    0.8698
4296.060    0.8061    0.8202
4296.085    0.8024    0.7962
4296.110    0.8095    0.7952
4296.135    0.7818    0.7834
4296.160    0.7266    0.7372
4296.186    0.6693    0.6792
4296.211    0.6625    0.6648
4296.236    0.7079    0.7089
4296.261    0.7834    0.7858
4296.286    0.8648    0.8614
4296.311    0.9241    0.9156
4296.337    0.9521    0.9423
4296.362    0.9585    0.9467
4296.387    0.9645    0.9458
4296.412    0.9694    0.9467
4296.437    0.9667    0.9356
# 029432  36  4295.557  4296.438
4295.557    0.9131    0.8933
4295.582    0.9124    0.8989
4295.607    0.9101    0.9007
4295.632    0.8974    0.8966
4295.657    0.8768    0.8732
4295.683    0.8091    0.7960
4295.708    0.6605    0.6522
4295.733    0.4861    0.4866
4295.758    0.3900    0.3972
4295.783    0.4413    0.4406
4295.809    0.5695    0.5648
4295.834    0.6411    0.6368
4295.859    0.6076    0.6109
4295.884    0.5647    0.5612
4295.909    0.5963    0.5897
4295.934    0.7117    0.7068
4295.960    0.8158    0.8408
4295.985    0.8638    0.9133
4296.010    0.8682    0.9177
4296.035    0.8348    0.8744
4296.060    0.7963    0.8143
4296.085    0.7831    0.7711
4296.111    0.7885    0.7593
4296.136    0.7736    0.7582
4296.161    0.7313    0.7330
4296.186    0.6730    0.6822
4296.211    0.6390    0.6457
4296.236    0.6578    0.6608
4296.262    0.7246    0.7281
4296.287    0.8085    0.8097
4296.312    0.8776    0.8788
4296.337    0.9194    0.9204
4296.362    0.9408    0.9352
4296.387    0.9526    0.9361
4296.413    0.9592    0.9363
4296.438    0.9616    0.9318
# 031965  36  4295.549  4296.430
4295.549    0.9001    0.8929
4295.574    0.9045    0.8983
4295.599    0.9064    0.9003
4295.624    0.9028    0.8962
4295.650    0.8756    0.8718
4295.675    0.8136    0.7984
4295.700    0.6647    0.6548
4295.725    0.4773    0.4807
4295.750    0.3623    0.3729
4295.775    0.3990    0.3965
4295.801    0.5183    0.5118
4295.826    0.5984    0.5872
4295.851    0.5623    0.5629
4295.876    0.5040    0.5038
4295.901    0.5317    0.5214
4295.926    0.6415    0.6417
4295.952    0.7677    0.7954
4295.977    0.8377    0.8878
4296.002    0.8424    0.9012
4296.027    0.8143    0.8533
4296.052    0.7720    0.7802
4296.077    0.7461    0.7239
4296.102    0.7449    0.7097
4296.128    0.7514    0.7223
4296.153    0.7288    0.7186
4296.178    0.6794    0.6836
4296.203    0.6422    0.6488
4296.228    0.6436    0.6537
4296.253    0.6998    0.7040
4296.279    0.7770    0.7800
4296.304    0.8414    0.8498
4296.329    0.8892    0.8978
4296.354    0.9188    0.9173
4296.379    0.9320    0.9188
4296.404    0.9343    0.9192
4296.430    0.9438    0.9181
# 032673  36  4295.548  4296.429
4295.548    0.8837    0.8664
4295.574    0.8784    0.8726
4295.599    0.8772    0.8742
4295.624    0.8720    0.8684
4295.649    0.8447    0.8412
4295.674    0.7674    0.7630
4295.699    0.6223    0.6186
4295.725    0.4458    0.4471
4295.750    0.3491    0.3573
4295.775    0.3947    0.3935
4295.800    0.5106    0.5016
4295.825    0.5758    0.5689
4295.850    0.5455    0.5438
4295.876    0.4948    0.4932
4295.901    0.5281    0.5247
4295.926    0.6524    0.6489
4295.951    0.7732    0.7920
4295.976    0.8379    0.8810
4296.001    0.8373    0.8956
4296.027    0.8136    0.8504
4296.052    0.7805    0.7825
4296.077    0.7551    0.7288
4296.102    0.7393    0.7088
4296.127    0.7296    0.7055
4296.152    0.6830    0.6838
4296.177    0.6286    0.6365
4296.203    0.5943    0.5999
4296.228    0.6150    0.6167
4296.253    0.6822    0.6849
4296.278    0.7644    0.7736
4296.303    0.8422    0.8515
4296.328    0.9003    0.8999
4296.354    0.9232    0.9171
4296.379    0.9230    0.9164
4296.404    0.9307    0.9158
4296.429    0.9343    0.9124
# 033932  35  4295.560  4296.416
4295.560    0.9517    0.9352
4295.585    0.9574    0.9365
4295.610    0.9499    0.9333
4295.636    0.9243    0.9150
4295.661    0.8724    0.8654
4295.686    0.7771    0.7705
4295.711    0.6486    0.6460
4295.736    0.5421    0.5461
4295.761    0.5238    0.5259
4295.787    0.5867    0.5868
4295.812    0.6596    0.6593
4295.837    0.6877    0.6863
4295.862    0.6775    0.6734
4295.887    0.6816    0.6755
4295.912    0.7320    0.7285
4295.938    0.8108    0.8181
4295.963    0.8684    0.8904
4295.988    0.8815    0.9196
4296.013    0.8602    0.9061
4296.038    0.8289    0.8688
4296.063    0.8156    0.8321
4296.089    0.8177    0.8130
4296.114    0.8224    0.8111
4296.139    0.8151    0.8087
4296.164    0.7892    0.7940
4296.189    0.7623    0.7754
4296.214    0.7668    0.7730
4296.240    0.7967    0.7985
4296.265    0.8402    0.8424
4296.290    0.8913    0.8880
4296.315    0.9318    0.9226
4296.340    0.9537    0.9412
4296.365    0.9647    0.9475
4296.391    0.9719    0.9475
4296.416    0.9734    0.9402
# 035185  36  4295.551  4296.432
4295.551    0.9406    0.9211
4295.576    0.9378    0.9198
4295.602    0.9154    0.9093
4295.627    0.8976    0.8835
4295.652    0.8410    0.8358
4295.677    0.7668    0.7647
4295.702    0.6710    0.6795
4295.727    0.5901    0.5999
4295.753    0.5411    0.5456
4295.778    0.5311    0.5303
4295.803    0.5475    0.5428
4295.828    0.5715    0.5662
4295.853    0.5983    0.5903
4295.878    0.6292    0.6179
4295.903    0.6662    0.6580
4295.929    0.7073    0.7153
4295.954    0.7508    0.7739
4295.979    0.7876    0.8179
4296.004    0.8039    0.8348
4296.029    0.7987    0.8253
4296.054    0.7854    0.8006
4296.080    0.7748    0.7739
4296.105    0.7640    0.7567
4296.130    0.7600    0.7480
4296.155    0.7468    0.7440
4296.180    0.7376    0.7417
4296.205    0.7332    0.7427
4296.231    0.7415    0.7525
4296.256    0.7675    0.7736
4296.281    0.8070    0.8045
4296.306    0.8457    0.8393
4296.331    0.8756    0.8710
4296.356    0.8943    0.8939
4296.382    0.9114    0.9045
4296.407    0.9228    0.8978
4296.432    0.8954    0.8686
# 035265  36  4295.552  4296.433
4295.552    0.9181    0.9041
4295.577    0.9190    0.9084
4295.602    0.9173    0.9095
4295.627    0.9108    0.9039
4295.653    0.8813    0.8736
4295.678    0.7987    0.7894
4295.703    0.6458    0.6390
4295.728    0.4739    0.4773
4295.753    0.3962    0.4027
4295.778    0.4603    0.4578
4295.804    0.5805    0.5761
4295.829    0.6331    0.6275
4295.854    0.5863    0.5859
4295.879    0.5404    0.5386
4295.904    0.5887    0.5810
4295.929    0.7066    0.7084
4295.955    0.8175    0.8435
4295.980    0.8658    0.9105
4296.005    0.8521    0.9076
4296.030    0.8156    0.8572
4296.055    0.7858    0.7938
4296.080    0.7729    0.7528
4296.106    0.7789    0.7483
4296.131    0.7761    0.7554
4296.156    0.7415    0.7391
4296.181    0.6909    0.6986
4296.206    0.6624    0.6711
4296.231    0.6822    0.6882
4296.257    0.7430    0.7475
4296.282    0.8177    0.8183
4296.307    0.8780    0.8794
4296.332    0.9099    0.9171
4296.357    0.9322    0.9300
4296.382    0.9408    0.9307
4296.408    0.9515    0.9315
4296.433    0.9579    0.9249
# 036512  36  4295.553  4296.433
4295.553    0.9154    0.8954
4295.578    0.9198    0.9003
4295.603    0.9156    0.9014
4295.628    0.9034    0.8962
4295.653    0.8738    0.8694
4295.679    0.7909    0.7847
4295.704    0.6393    0.6328
4295.729    0.4675    0.4673
4295.754    0.3849    0.3915
4295.779    0.4539    0.4530
4295.804    0.5841    0.5789
4295.830    0.6449    0.6451
4295.855    0.6107    0.6077
4295.880    0.5635    0.5607
4295.905    0.6090    0.6026
4295.930    0.7266    0.7279
4295.955    0.8312    0.8533
4295.981    0.8684    0.9196
4296.006    0.8676    0.9171
4296.031    0.8268    0.8708
4296.056    0.7910    0.8110
4296.081    0.7789    0.7698
4296.106    0.7829    0.7603
4296.132    0.7677    0.7591
4296.157    0.7281    0.7315
4296.182    0.6744    0.6808
4296.207    0.6430    0.6494
4296.232    0.6642    0.6714
4296.257    0.7365    0.7382
4296.282    0.8171    0.8181
4296.308    0.8884    0.8863
4296.333    0.9294    0.9241
4296.358    0.9486    0.9354
4296.383    0.9561    0.9345
4296.408    0.9590    0.9348
4296.433    0.9570    0.9300
# 038647  36  4295.559  4296.440
4295.559    0.9412    0.9194
4295.584    0.9421    0.9209
4295.609    0.9330    0.9162
4295.634    0.9080    0.8937
4295.659    0.8381    0.8276
4295.685    0.6990    0.6910
4295.710    0.5287    0.5259
4295.735    0.4072    0.4139
4295.760    0.4186    0.4222
4295.785    0.5303    0.5220
4295.810    0.6039    0.6090
4295.836    0.6153    0.6102
4295.861    0.5728    0.5673
4295.886    0.5813    0.5772
4295.911    0.6783    0.6736
4295.936    0.7860    0.8011
4295.961    0.8459    0.8890
4295.987    0.8496    0.9084
4296.012    0.8102    0.8700
4296.037    0.7693    0.8048
4296.062    0.7485    0.7495
4296.087    0.7546    0.7305
4296.112    0.7644    0.7406
4296.138    0.7539    0.7475
4296.163    0.7229    0.7296
4296.188    0.6907    0.7052
4296.213    0.6971    0.7057
4296.238    0.7388    0.7410
4296.263    0.7969    0.7973
4296.289    0.8622    0.8574
4296.314    0.9016    0.9005
4296.339    0.9190    0.9207
4296.364    0.9352    0.9238
4296.389    0.9399    0.9236
4296.414    0.9473    0.9217
4296.440    0.9315    0.8947
# 038747  36  4295.558  4296.439
4295.558    0.9373    0.9171
4295.583    0.9309    0.9133
4295.609    0.9194    0.8978
4295.634    0.8786    0.8650
4295.659    0.8155    0.8093
4295.684    0.7233    0.7323
4295.709    0.6371    0.6474
4295.734    0.5702    0.5757
4295.759    0.5405    0.5355
4295.785    0.5291    0.5311
4295.810    0.5493    0.5502
4295.835    0.5790    0.5758
4295.860    0.6115    0.6017
4295.885    0.6513    0.6337
4295.910    0.6808    0.6794
4295.936    0.7253    0.7386
4295.961    0.7759    0.7929
4295.986    0.7947    0.8278
4296.011    0.7989    0.8350
4296.036    0.7976    0.8192
4296.061    0.7811    0.7925
4296.087    0.7635    0.7670
4296.112    0.7527    0.7513
4296.137    0.7411    0.7430
4296.162    0.7311    0.7388
4296.187    0.7311    0.7371
4296.212    0.7371    0.7411
4296.238    0.7535    0.7560
4296.263    0.7798    0.7816
4296.288    0.8140    0.8151
4296.313    0.8553    0.8496
4296.338    0.8855    0.8784
4296.363    0.9101    0.8970
4296.389    0.9116    0.9016
4296.414    0.9061    0.8876
4296.439    0.8792    0.8494
# 038853  36  4295.554  4296.435
4295.554    0.9386    0.9266
4295.580    0.9369    0.9300
4295.605    0.9423    0.9307
4295.630    0.9298    0.9241
4295.655    0.8970    0.8954
4295.680    0.8243    0.8192
4295.705    0.6918    0.6863
4295.731    0.5373    0.5370
4295.756    0.4616    0.4694
4295.781    0.5172    0.5153
4295.806    0.6197    0.6148
4295.831    0.6719    0.6677
4295.856    0.6427    0.6424
4295.882    0.6076    0.6049
4295.907    0.6446    0.6399
4295.932    0.7444    0.7447
4295.957    0.8375    0.8545
4295.982    0.8764    0.9143
4296.007    0.8646    0.9135
4296.033    0.8346    0.8690
4296.058    0.8043    0.8160
4296.083    0.7997    0.7840
4296.108    0.8102    0.7822
4296.133    0.8170    0.7916
4296.158    0.7901    0.7849
4296.184    0.7511    0.7582
4296.209    0.7335    0.7413
4296.234    0.7490    0.7572
4296.259    0.7991    0.8033
4296.284    0.8572    0.8592
4296.309    0.9076    0.9053
4296.335    0.9296    0.9330
4296.360    0.9408    0.9412
4296.385    0.9486    0.9412
4296.410    0.9552    0.9402
4296.435    0.9541    0.9288
# 039506  36  4295.557  4296.438
4295.557    0.9341    0.9185
4295.583    0.9371    0.9236
4295.608    0.9421    0.9251
4295.633    0.9320    0.9221
4295.658    0.9110    0.9039
4295.683    0.8451    0.8404
4295.708    0.7089    0.7057
4295.734    0.5344    0.5324
4295.759    0.4419    0.4452
4295.784    0.5029    0.5050
4295.809    0.6551    0.6498
4295.834    0.7492    0.7501
4295.859    0.7430    0.7473
4295.885    0.7089    0.7071
4295.910    0.7365    0.7298
4295.935    0.8194    0.8190
4295.960    0.8974    0.9093
4295.985    0.9330    0.9561
4296.011    0.9298    0.9592
4296.036    0.9082    0.9358
4296.061    0.8861    0.9049
4296.086    0.8708    0.8835
4296.111    0.8668    0.8746
4296.136    0.8466    0.8576
4296.162    0.7967    0.8076
4296.187    0.7308    0.7391
4296.212    0.7021    0.6979
4296.237    0.7246    0.7208
4296.262    0.7876    0.7954
4296.287    0.8700    0.8784
4296.313    0.9341    0.9380
4296.338    0.9685    0.9643
4296.363    0.9845    0.9705
4296.388    0.9959    0.9698
4296.413    0.9988    0.9694
4296.438    0.9995    0.9652
# 039822  36  4295.548  4296.429
4295.548    0.9166    0.9070
4295.573    0.9258    0.9122
4295.599    0.9190    0.9154
4295.624    0.9162    0.9141
4295.649    0.9087    0.9020
4295.674    0.8604    0.8541
4295.699    0.7495    0.7411
4295.724    0.5750    0.5774
4295.750    0.4442    0.4478
4295.775    0.4506    0.4526
4295.800    0.5716    0.5670
4295.825    0.6816    0.6753
4295.850    0.6860    0.6874
4295.875    0.6355    0.6365
4295.901    0.6390    0.6304
4295.926    0.7191    0.7161
4295.951    0.8177    0.8358
4295.976    0.8904    0.9179
4296.001    0.8956    0.9393
4296.026    0.8796    0.9137
4296.052    0.8509    0.8632
4296.077    0.8234    0.8211
4296.102    0.8217    0.8046
4296.127    0.8249    0.8037
4296.152    0.7905    0.7867
4296.177    0.7342    0.7403
4296.202    0.6918    0.6934
4296.228    0.6844    0.6899
4296.253    0.7354    0.7405
4296.278    0.8125    0.8162
4296.303    0.8876    0.8847
4296.328    0.9268    0.9290
4296.353    0.9467    0.9473
4296.379    0.9636    0.9497
4296.404    0.9667    0.9493
4296.429    0.9694    0.9475
# 040118  36  4295.558  4296.439
4295.558    0.9047    0.8808
4295.583    0.9030    0.8853
4295.608    0.9049    0.8849
4295.633    0.8931    0.8770
4295.659    0.8490    0.8381
4295.684    0.7444    0.7310
4295.709    0.5635    0.5526
4295.734    0.3911    0.3913
4295.759    0.3541    0.3620
4295.784    0.4821    0.4795
4295.810    0.6292    0.6334
4295.835    0.6716    0.6792
4295.860    0.6249    0.6273
4295.885    0.6116    0.6002
4295.910    0.6847    0.6783
4295.935    0.8035    0.8113
4295.961    0.8835    0.9133
4295.986    0.9068    0.9469
4296.011    0.8945    0.9324
4296.036    0.8580    0.8904
4296.061    0.8268    0.8447
4296.086    0.8093    0.8179
4296.112    0.7929    0.8057
4296.137    0.7518    0.7734
4296.162    0.6736    0.6989
4296.187    0.6080    0.6177
4296.212    0.5951    0.5924
4296.237    0.6506    0.6448
4296.262    0.7477    0.7415
4296.288    0.8441    0.8412
4296.313    0.9131    0.9091
4296.338    0.9539    0.9425
4296.363    0.9757    0.9506
4296.388    0.9804    0.9506
4296.413    0.9786    0.9513
4296.439    0.9817    0.9430
# 040133  36  4295.553  4296.434
4295.553    0.9041    0.8863
4295.578    0.9003    0.8915
4295.603    0.8966    0.8923
4295.629    0.8870    0.8835
4295.654    0.8562    0.8492
4295.679    0.7663    0.7593
4295.704    0.6060    0.6038
4295.729    0.4287    0.4345
4295.754    0.3372    0.3440
4295.780    0.3826    0.3825
4295.805    0.4970    0.4883
4295.830    0.5642    0.5495
4295.855    0.5267    0.5216
4295.880    0.4781    0.4758
4295.905    0.5150    0.5111
4295.931    0.6389    0.6457
4295.956    0.7659    0.7909
4295.981    0.8215    0.8760
4296.006    0.8138    0.8802
4296.031    0.7858    0.8230
4296.056    0.7377    0.7434
4296.082    0.7122    0.6839
4296.107    0.7170    0.6727
4296.132    0.7155    0.6863
4296.157    0.6915    0.6845
4296.182    0.6504    0.6549
4296.207    0.6203    0.6289
4296.233    0.6337    0.6434
4296.258    0.6945    0.6998
4296.283    0.7672    0.7750
4296.308    0.8362    0.8441
4296.333    0.8833    0.8890
4296.358    0.9045    0.9045
4296.384    0.9166    0.9041
4296.409    0.9249    0.9047
4296.434    0.9241    0.9018
# 041184  36  4295.557  4296.438
4295.557    0.8293    0.8175
4295.582    0.8123    0.8030
4295.607    0.7797    0.7793
4295.632    0.7367    0.7475
4295.658    0.6997    0.7078
4295.683    0.6647    0.6660
4295.708    0.6275    0.6246
4295.733    0.5931    0.5874
4295.758    0.5572    0.5578
4295.783    0.5359    0.5385
4295.809    0.5276    0.5311
4295.834    0.5352    0.5360
4295.859    0.5520    0.5516
4295.884    0.5833    0.5753
4295.909    0.6112    0.6044
4295.934    0.6369    0.6353
4295.960    0.6621    0.6659
4295.985    0.6823    0.6906
4296.010    0.7052    0.7088
4296.035    0.7153    0.7196
4296.060    0.7223    0.7239
4296.085    0.7214    0.7231
4296.111    0.7153    0.7193
4296.136    0.7132    0.7158
4296.161    0.7119    0.7147
4296.186    0.7203    0.7176
4296.211    0.7321    0.7258
4296.236    0.7411    0.7388
4296.262    0.7582    0.7560
4296.287    0.7684    0.7737
4296.312    0.7813    0.7900
4296.337    0.7965    0.8011
4296.362    0.8069    0.8043
4296.387    0.8011    0.7967
4296.413    0.7832    0.7759
4296.438    0.7485    0.7428
# 041484  35  4295.562  4296.418
4295.562    0.9228    0.9118
4295.587    0.9230    0.9141
4295.612    0.9158    0.9110
4295.637    0.8983    0.8933
4295.663    0.8476    0.8356
4295.688    0.7298    0.7204
4295.713    0.5662    0.5649
4295.738    0.4357    0.4407
4295.763    0.4145    0.4194
4295.788    0.5015    0.4961
4295.814    0.5888    0.5863
4295.839    0.6027    0.6013
4295.864    0.5660    0.5620
4295.889    0.5556    0.5548
4295.914    0.6394    0.6317
4295.939    0.7501    0.7582
4295.965    0.8354    0.8652
4295.990    0.8620    0.9020
4296.015    0.8325    0.8778
4296.040    0.7918    0.8205
4296.065    0.7677    0.7663
4296.090    0.7649    0.7420
4296.116    0.7729    0.7463
4296.141    0.7677    0.7502
4296.166    0.7321    0.7327
4296.191    0.6933    0.7055
4296.216    0.6929    0.7006
4296.241    0.7308    0.7332
4296.267    0.7889    0.7938
4296.292    0.8507    0.8545
4296.317    0.8995    0.8997
4296.342    0.9279    0.9224
4296.367    0.9402    0.9277
4296.392    0.9432    0.9273
4296.418    0.9419    0.9236
# 041526  36  4295.551  4296.431
4295.551    0.9279    0.9175
4295.576    0.9294    0.9215
4295.601    0.9211    0.9226
4295.626    0.9183    0.9173
4295.651    0.8943    0.8925
4295.677    0.8383    0.8179
4295.702    0.7057    0.6828
4295.727    0.5265    0.5232
4295.752    0.4118    0.4254
4295.777    0.4469    0.4465
4295.802    0.5573    0.5464
4295.828    0.6119    0.6217
4295.853    0.6010    0.6083
4295.878    0.5728    0.5648
4295.903    0.5918    0.5836
4295.928    0.6883    0.6869
4295.953    0.8028    0.8138
4295.979    0.8688    0.8972
4296.004    0.8570    0.9080
4296.029    0.8179    0.8662
4296.054    0.7797    0.8043
4296.079    0.7642    0.7581
4296.104    0.7823    0.7475
4296.130    0.7883    0.7596
4296.155    0.7684    0.7600
4296.180    0.7269    0.7364
4296.205    0.6997    0.7114
4296.230    0.7088    0.7155
4296.255    0.7565    0.7544
4296.280    0.8095    0.8119
4296.306    0.8666    0.8700
4296.331    0.9103    0.9095
4296.356    0.9335    0.9270
4296.381    0.9391    0.9305
4296.406    0.9491    0.9309
4296.431    0.9454    0.9260
# 042333  36  4295.558  4296.439
4295.558    0.9281    0.9110
4295.583    0.9273    0.9131
4295.608    0.9183    0.9087
4295.634    0.8925    0.8863
4295.659    0.8360    0.8278
4295.684    0.7218    0.7170
4295.709    0.5720    0.5715
4295.734    0.4412    0.4509
4295.759    0.4111    0.4156
4295.785    0.4741    0.4701
4295.810    0.5522    0.5419
4295.835    0.5754    0.5655
4295.860    0.5444    0.5445
4295.885    0.5492    0.5430
4295.910    0.6124    0.6093
4295.936    0.7155    0.7291
4295.961    0.7997    0.8318
4295.986    0.8260    0.8776
4296.011    0.8089    0.8612
4296.036    0.7764    0.8057
4296.061    0.7511    0.7468
4296.087    0.7405    0.7133
4296.112    0.7420    0.7127
4296.137    0.7394    0.7214
4296.162    0.7135    0.7173
4296.187    0.6914    0.7021
4296.212    0.6899    0.6973
4296.237    0.7115    0.7193
4296.263    0.7637    0.7675
4296.288    0.8177    0.8230
4296.313    0.8684    0.8708
4296.338    0.9007    0.8999
4296.363    0.9173    0.9108
4296.388    0.9234    0.9124
4296.414    0.9221    0.9084
4296.439    0.9139    0.8843
# 042575  36  4295.555  4296.435
4295.555    0.8980    0.8863
4295.580    0.8966    0.8904
4295.605    0.8923    0.8894
4295.630    0.8849    0.8770
4295.655    0.8463    0.8314
4295.680    0.7364    0.7209
4295.706    0.5581    0.5424
4295.731    0.3802    0.3863
4295.756    0.3282    0.3400
4295.781    0.4315    0.4185
4295.806    0.5306    0.5305
4295.831    0.5572    0.5661
4295.857    0.5198    0.5150
4295.882    0.4906    0.4863
4295.907    0.5711    0.5604
4295.932    0.7045    0.7079
4295.957    0.8084    0.8395
4295.982    0.8402    0.8974
4296.008    0.8181    0.8784
4296.033    0.7709    0.8111
4296.058    0.7308    0.7367
4296.083    0.7211    0.6942
4296.108    0.7291    0.6931
4296.133    0.7219    0.7015
4296.159    0.6817    0.6808
4296.184    0.6291    0.6393
4296.209    0.6097    0.6200
4296.234    0.6434    0.6498
4296.259    0.7155    0.7176
4296.284    0.7997    0.7963
4296.309    0.8586    0.8634
4296.335    0.8987    0.9026
4296.360    0.9207    0.9118
4296.385    0.9266    0.9108
4296.410    0.9324    0.9129
4296.435    0.9260    0.9053
# 043297  36  4295.557  4296.438
4295.557    0.9188    0.8952
4295.583    0.9137    0.8980
4295.608    0.9120    0.8954
4295.633    0.8870    0.8776
4295.658    0.8270    0.8183
4295.683    0.6982    0.6891
4295.708    0.5097    0.5129
4295.734    0.3720    0.3748
4295.759    0.3649    0.3694
4295.784    0.4733    0.4707
4295.809    0.5776    0.5675
4295.834    0.5748    0.5707
4295.859    0.5162    0.5127
4295.885    0.5124    0.5070
4295.910    0.6116    0.6083
4295.935    0.7406    0.7575
4295.960    0.8251    0.8682
4295.985    0.8410    0.9016
4296.010    0.7991    0.8664
4296.036    0.7523    0.7900
4296.061    0.7264    0.7213
4296.086    0.7213    0.6920
4296.111    0.7318    0.6997
4296.136    0.7238    0.7060
4296.161    0.6770    0.6822
4296.187    0.6381    0.6451
4296.212    0.6275    0.6403
4296.237    0.6696    0.6816
4296.262    0.7504    0.7513
4296.287    0.8293    0.8247
4296.312    0.8796    0.8813
4296.338    0.9068    0.9087
4296.363    0.9204    0.9116
4296.388    0.9241    0.9105
4296.413    0.9348    0.9126
4296.438    0.9337    0.8968
# 043557  36  4295.558  4296.439
4295.558    0.9211    0.8999
4295.583    0.9228    0.9024
4295.609    0.9147    0.8985
4295.634    0.8890    0.8780
4295.659    0.8260    0.8211
4295.684    0.7165    0.7143
4295.709    0.5721    0.5786
4295.734    0.4704    0.4756
4295.759    0.4617    0.4608
4295.785    0.5284    0.5276
4295.810    0.6051    0.5965
4295.835    0.6146    0.6107
4295.860    0.5899    0.5869
4295.885    0.5980    0.5918
4295.910    0.6670    0.6633
4295.936    0.7589    0.7771
4295.961    0.8350    0.8664
4295.986    0.8582    0.9018
4296.011    0.8391    0.8853
4296.036    0.8153    0.8402
4296.061    0.7945    0.7954
4296.087    0.7822    0.7693
4296.112    0.7723    0.7598
4296.137    0.7478    0.7449
4296.162    0.7044    0.7135
4296.187    0.6725    0.6820
4296.212    0.6733    0.6780
4296.238    0.7117    0.7155
4296.263    0.7791    0.7784
4296.288    0.8464    0.8441
4296.313    0.8945    0.8947
4296.338    0.9219    0.9228
4296.363    0.9417    0.9330
4296.389    0.9519    0.9343
4296.414    0.9478    0.9277
4296.439    0.9324    0.8976
# 043726  36  4295.551  4296.432
4295.551    0.8923    0.8798
4295.577    0.8925    0.8857
4295.602    0.8966    0.8870
4295.627    0.8823    0.8819
4295.652    0.8588    0.8551
4295.677    0.7757    0.7732
4295.702    0.6184    0.6172
4295.728    0.4309    0.4320
4295.753    0.3320    0.3403
4295.778    0.3892    0.3880
4295.803    0.5212    0.5099
4295.828    0.5874    0.5773
4295.853    0.5411    0.5373
4295.878    0.4758    0.4747
4295.904    0.5132    0.5096
4295.929    0.6460    0.6488
4295.954    0.7791    0.8020
4295.979    0.8400    0.8902
4296.004    0.8383    0.8966
4296.029    0.8045    0.8426
4296.055    0.7617    0.7623
4296.080    0.7384    0.7065
4296.105    0.7357    0.6952
4296.130    0.7338    0.7065
4296.155    0.6998    0.6958
4296.180    0.6464    0.6530
4296.206    0.6148    0.6179
4296.231    0.6301    0.6355
4296.256    0.6923    0.7013
4296.281    0.7782    0.7849
4296.306    0.8480    0.8580
4296.331    0.8968    0.9026
4296.357    0.9169    0.9154
4296.382    0.9256    0.9122
4296.407    0.9273    0.9124
4296.432    0.9279    0.9122
# 044324  36  4295.551  4296.432
4295.551    0.9469    0.9292
4295.576    0.9380    0.9324
4295.601    0.9430    0.9330
4295.626    0.9484    0.9275
4295.652    0.9150    0.8997
4295.677    0.8393    0.8243
4295.702    0.7005    0.6885
4295.727    0.5344    0.5368
4295.752    0.4512    0.4580
4295.777    0.4995    0.4990
4295.803    0.6094    0.6077
4295.828    0.6676    0.6667
4295.853    0.6419    0.6425
4295.878    0.6060    0.6028
4295.903    0.6434    0.6326
4295.928    0.7377    0.7371
4295.954    0.8281    0.8541
4295.979    0.8690    0.9160
4296.004    0.8588    0.9164
4296.029    0.8241    0.8732
4296.054    0.7849    0.8164
4296.079    0.7807    0.7784
4296.105    0.7965    0.7743
4296.130    0.8098    0.7874
4296.155    0.7910    0.7865
4296.180    0.7561    0.7644
4296.205    0.7328    0.7454
4296.230    0.7458    0.7546
4296.255    0.7889    0.7930
4296.281    0.8457    0.8464
4296.306    0.9028    0.8935
4296.331    0.9315    0.9245
4296.356    0.9467    0.9363
4296.381    0.9574    0.9373
4296.406    0.9614    0.9371
4296.432    0.9601    0.9294
# 044997  36  4295.552  4296.433
4295.552    0.8943    0.8821
4295.577    0.9003    0.8890
4295.602    0.8925    0.8913
4295.627    0.8886    0.8890
4295.653    0.8829    0.8740
4295.678    0.8268    0.8160
4295.703    0.6896    0.6798
4295.728    0.4910    0.4909
4295.753    0.3491    0.3588
4295.778    0.3773    0.3763
4295.804    0.5188    0.5129
4295.829    0.6206    0.6118
4295.854    0.5910    0.5871
4295.879    0.5083    0.5066
4295.904    0.5137    0.5082
4295.929    0.6369    0.6318
4295.955    0.7682    0.7973
4295.980    0.8470    0.8964
4296.005    0.8496    0.9145
4296.030    0.8274    0.8708
4296.055    0.7797    0.7956
4296.080    0.7446    0.7296
4296.106    0.7490    0.7063
4296.131    0.7547    0.7178
4296.156    0.7296    0.7143
4296.181    0.6616    0.6710
4296.206    0.6167    0.6233
4296.231    0.6167    0.6227
4296.257    0.6736    0.6803
4296.282    0.7582    0.7617
4296.307    0.8314    0.8408
4296.332    0.8867    0.8970
4296.357    0.9166    0.9190
4296.382    0.9318    0.9179
4296.408    0.9417    0.9164
4296.433    0.9425    0.9200
# 045325  36  4295.558  4296.439
4295.558    0.9279    0.9112
4295.583    0.9279    0.9141
4295.608    0.9147    0.9129
4295.633    0.9024    0.9001
4295.659    0.8590    0.8555
4295.684    0.7682    0.7588
4295.709    0.6176    0.6142
4295.734    0.4716    0.4772
4295.759    0.4146    0.4226
4295.784    0.4713    0.4701
4295.810    0.5703    0.5586
4295.835    0.6067    0.5936
4295.860    0.5643    0.5660
4295.885    0.5468    0.5449
4295.910    0.6052    0.5966
4295.935    0.7078    0.7120
4295.961    0.7932    0.8299
4295.986    0.8323    0.8867
4296.011    0.8249    0.8776
4296.036    0.7936    0.8241
4296.061    0.7575    0.7621
4296.086    0.7518    0.7246
4296.112    0.7652    0.7223
4296.137    0.7635    0.7342
4296.162    0.7394    0.7325
4296.187    0.7019    0.7147
4296.212    0.6907    0.7044
4296.237    0.7176    0.7228
4296.262    0.7640    0.7684
4296.288    0.8202    0.8272
4296.313    0.8682    0.8762
4296.338    0.9043    0.9061
4296.363    0.9211    0.9162
4296.388    0.9221    0.9169
4296.413    0.9330    0.9145
4296.439    0.9213    0.8972
# 046903  36  4295.551  4296.432
4295.551    0.9181    0.9051
4295.576    0.9147    0.9097
4295.601    0.9241    0.9116
4295.627    0.9211    0.9068
4295.652    0.8931    0.8823
4295.677    0.8268    0.8113
4295.702    0.6925    0.6766
4295.727    0.5124    0.5149
4295.752    0.4049    0.4142
4295.778    0.4335    0.4372
4295.803    0.5548    0.5399
4295.828    0.6159    0.6125
4295.853    0.5833    0.5980
4295.878    0.5656    0.5512
4295.903    0.5789    0.5681
4295.929    0.6728    0.6784
4295.954    0.7865    0.8093
4295.979    0.8451    0.8937
4296.004    0.8541    0.9093
4296.029    0.8226    0.8708
4296.054    0.7775    0.8091
4296.080    0.7595    0.7582
4296.105    0.7743    0.7437
4296.130    0.7789    0.7494
4296.155    0.7520    0.7423
4296.180    0.7000    0.7106
4296.205    0.6694    0.6805
4296.230    0.6787    0.6856
4296.256    0.7268    0.7342
4296.281    0.8013    0.8011
4296.306    0.8668    0.8644
4296.331    0.9082    0.9076
4296.356    0.9277    0.9262
4296.381    0.9471    0.9290
4296.407    0.9607    0.9292
4296.432    0.9563    0.9256
# 049580  35  4295.561  4296.417
4295.561    0.9236    0.9080
4295.586    0.9309    0.9110
4295.611    0.9264    0.9091
4295.637    0.8999    0.8939
4295.662    0.8470    0.8422
4295.687    0.7423    0.7249
4295.712    0.5670    0.5569
4295.737    0.4117    0.4207
4295.762    0.3994    0.4035
4295.788    0.5078    0.5058
4295.813    0.6157    0.6104
4295.838    0.6273    0.6252
4295.863    0.5699    0.5723
4295.888    0.5638    0.5580
4295.913    0.6542    0.6415
4295.939    0.7704    0.7818
4295.964    0.8387    0.8837
4295.989    0.8588    0.9156
4296.014    0.8323    0.8861
4296.039    0.7827    0.8236
4296.064    0.7609    0.7644
4296.090    0.7603    0.7379
4296.115    0.7690    0.7440
4296.140    0.7577    0.7477
4296.165    0.7109    0.7236
4296.190    0.6772    0.6887
4296.215    0.6822    0.6825
4296.241    0.7199    0.7246
4296.266    0.7820    0.7927
4296.291    0.8624    0.8596
4296.316    0.9126    0.9064
4296.341    0.9371    0.9268
4296.366    0.9495    0.9285
4296.392    0.9502    0.9264
4296.417    0.9616    0.9260
# 049586  36  4295.549  4296.430
4295.549    0.8952    0.8888
4295.574    0.9022    0.8937
4295.599    0.9032    0.8947
4295.624    0.8906    0.8876
4295.650    0.8531    0.8551
4295.675    0.7766    0.7704
4295.700    0.6289    0.6214
4295.725    0.4510    0.4538
4295.750    0.3453    0.3555
4295.775    0.3774    0.3776
4295.801    0.4881    0.4784
4295.826    0.5564    0.5421
4295.851    0.5253    0.5210
4295.876    0.4769    0.4754
4295.901    0.5042    0.5019
4295.926    0.6212    0.6213
4295.951    0.7487    0.7674
4295.977    0.8115    0.8650
4296.002    0.8123    0.8772
4296.027    0.7856    0.8247
4296.052    0.7389    0.7458
4296.077    0.7138    0.6847
4296.102    0.7166    0.6679
4296.128    0.7204    0.6825
4296.153    0.6968    0.6877
4296.178    0.6642    0.6663
4296.203    0.6362    0.6430
4296.228    0.6417    0.6518
4296.253    0.6880    0.6997
4296.279    0.7656    0.7714
4296.304    0.8316    0.8381
4296.329    0.8762    0.8833
4296.354    0.8960    0.9003
4296.379    0.9120    0.9005
4296.404    0.9183    0.9003
4296.430    0.9097    0.8976
# 049728  36  4295.554  4296.435
4295.554    0.8923    0.8888
4295.579    0.8945    0.8941
4295.605    0.9001    0.8956
4295.630    0.8933    0.8900
4295.655    0.8806    0.8626
4295.680    0.8037    0.7827
4295.705    0.6528    0.6350
4295.730    0.4729    0.4688
4295.756    0.3693    0.3805
4295.781    0.4239    0.4283
4295.806    0.5645    0.5434
4295.831    0.5921    0.6083
4295.856    0.5571    0.5772
4295.881    0.5384    0.5272
4295.907    0.5798    0.5639
4295.932    0.6955    0.6902
4295.957    0.8085    0.8264
4295.982    0.8660    0.9041
4296.007    0.8582    0.9110
4296.032    0.8253    0.8674
4296.058    0.7890    0.8035
4296.083    0.7723    0.7600
4296.108    0.7711    0.7489
4296.133    0.7688    0.7485
4296.158    0.7298    0.7243
4296.183    0.6654    0.6744
4296.209    0.6291    0.6374
4296.234    0.6455    0.6528
4296.259    0.7114    0.7147
4296.284    0.8043    0.7941
4296.309    0.8670    0.8652
4296.334    0.9059    0.9112
4296.360    0.9324    0.9296
4296.385    0.9391    0.9315
4296.410    0.9482    0.9324
4296.435    0.9557    0.9277
# 049756  35  4295.560  4296.415
4295.560    0.9066    0.8923
4295.585    0.9016    0.8964
4295.610    0.9024    0.8958
4295.635    0.8943    0.8851
4295.660    0.8453    0.8404
4295.686    0.7340    0.7218
4295.711    0.5511    0.5458
4295.736    0.3866    0.3949
4295.761    0.3596    0.3668
4295.786    0.4741    0.4647
4295.811    0.5902    0.5793
4295.837    0.5994    0.5962
4295.862    0.5280    0.5297
4295.887    0.5103    0.5026
4295.912    0.5958    0.5895
4295.937    0.7253    0.7427
4295.962    0.8196    0.8660
4295.988    0.8545    0.9108
4296.013    0.8323    0.8808
4296.038    0.7831    0.8100
4296.063    0.7509    0.7405
4296.088    0.7439    0.7084
4296.113    0.7480    0.7148
4296.139    0.7350    0.7206
4296.164    0.6909    0.6910
4296.189    0.6323    0.6449
4296.214    0.6268    0.6312
4296.239    0.6730    0.6725
4296.264    0.7401    0.7490
4296.290    0.8209    0.8316
4296.315    0.8843    0.8900
4296.340    0.9194    0.9175
4296.365    0.9341    0.9207
4296.390    0.9415    0.9188
4296.415    0.9436    0.9211
# 050505  35  4295.560  4296.416
4295.560    0.9070    0.8894
4295.585    0.9041    0.8933
4295.611    0.9053    0.8925
4295.636    0.8894    0.8831
4295.661    0.8459    0.8410
4295.686    0.7379    0.7273
4295.711    0.5530    0.5444
4295.736    0.3800    0.3850
4295.762    0.3574    0.3641
4295.787    0.4974    0.4864
4295.812    0.6189    0.6219
4295.837    0.6415    0.6464
4295.862    0.5809    0.5782
4295.887    0.5569    0.5495
4295.913    0.6461    0.6439
4295.938    0.7843    0.7918
4295.963    0.8672    0.8993
4295.988    0.8853    0.9333
4296.013    0.8638    0.9087
4296.038    0.8173    0.8500
4296.064    0.7870    0.7876
4296.089    0.7768    0.7581
4296.114    0.7784    0.7574
4296.139    0.7495    0.7463
4296.164    0.6855    0.6952
4296.189    0.6263    0.6324
4296.215    0.6146    0.6166
4296.240    0.6668    0.6700
4296.265    0.7561    0.7600
4296.290    0.8459    0.8468
4296.315    0.9095    0.9072
4296.340    0.9393    0.9339
4296.366    0.9521    0.9363
4296.391    0.9581    0.9341
4296.416    0.9652    0.9363
# 051178  36  4295.558  4296.439
4295.558    0.9532    0.9202
4295.583    0.9590    0.9236
4295.608    0.9524    0.9241
4295.633    0.9436    0.9196
4295.659    0.9072    0.8904
4295.684    0.8149    0.7997
4295.709    0.6516    0.6372
4295.734    0.4812    0.4826
4295.759    0.4496    0.4528
4295.784    0.5585    0.5635
4295.810    0.6891    0.6984
4295.835    0.7160    0.7229
4295.860    0.6636    0.6592
4295.885    0.6347    0.6273
4295.910    0.7063    0.6998
4295.935    0.8230    0.8258
4295.961    0.8847    0.9211
4295.986    0.8902    0.9482
4296.011    0.8557    0.9253
4296.036    0.7993    0.8738
4296.061    0.7762    0.8219
4296.086    0.7887    0.7982
4296.112    0.8158    0.8039
4296.137    0.8039    0.8032
4296.162    0.7504    0.7675
4296.187    0.7016    0.7166
4296.212    0.6891    0.6981
4296.237    0.7276    0.7310
4296.263    0.8008    0.7971
4296.288    0.8802    0.8632
4296.313    0.9365    0.9150
4296.338    0.9510    0.9421
4296.363    0.9674    0.9478
4296.388    0.9897    0.9471
4296.414    0.9938    0.9486
4296.439    0.9836    0.9391
# 053721  36  4295.560  4296.440
4295.560    0.9219    0.9091
4295.585    0.9200    0.9122
4295.610    0.9215    0.9105
4295.635    0.9036    0.8954
4295.660    0.8531    0.8451
4295.686    0.7388    0.7313
4295.711    0.5781    0.5778
4295.736    0.4449    0.4525
4295.761    0.4239    0.4285
4295.786    0.5098    0.5030
4295.811    0.5987    0.5888
4295.837    0.6041    0.6024
4295.862    0.5582    0.5580
4295.887    0.5516    0.5463
4295.912    0.6262    0.6222
4295.937    0.7417    0.7514
4295.962    0.8258    0.8600
4295.988    0.8523    0.9036
4296.013    0.8420    0.8808
4296.038    0.8043    0.8234
4296.063    0.7761    0.7690
4296.088    0.7647    0.7446
4296.113    0.7698    0.7480
4296.138    0.7561    0.7499
4296.164    0.7219    0.7268
4296.189    0.6879    0.6944
4296.214    0.6803    0.6868
4296.239    0.7191    0.7204
4296.264    0.7804    0.7823
4296.289    0.8428    0.8476
4296.315    0.8910    0.8985
4296.340    0.9241    0.9234
4296.365    0.9406    0.9300
4296.390    0.9471    0.9305
4296.415    0.9425    0.9283
4296.440    0.9258    0.9066
# 054375  36  4295.552  4296.433
4295.552    0.9183    0.9093
4295.577    0.9175    0.9126
4295.602    0.9122    0.9124
4295.627    0.9087    0.9024
4295.653    0.8698    0.8682
4295.678    0.7993    0.7954
4295.703    0.6844    0.6805
4295.728    0.5425    0.5526
4295.753    0.4537    0.4654
4295.778    0.4553    0.4549
4295.804    0.5151    0.5052
4295.829    0.5649    0.5523
4295.854    0.5708    0.5603
4295.879    0.5540    0.5502
4295.904    0.5742    0.5732
4295.929    0.6458    0.6515
4295.955    0.7422    0.7600
4295.980    0.8011    0.8391
4296.005    0.8192    0.8632
4296.030    0.8041    0.8350
4296.055    0.7663    0.7804
4296.080    0.7513    0.7315
4296.106    0.7521    0.7086
4296.131    0.7468    0.7101
4296.156    0.7420    0.7148
4296.181    0.7099    0.7093
4296.206    0.6894    0.6992
4296.231    0.6868    0.7019
4296.257    0.7155    0.7288
4296.282    0.7670    0.7739
4296.307    0.8198    0.8251
4296.332    0.8702    0.8684
4296.357    0.8915    0.8950
4296.382    0.9061    0.9061
4296.408    0.9131    0.9074
4296.433    0.9105    0.8952
# 055459  36  4295.551  4296.432
4295.551    0.9266    0.9026
4295.577    0.9181    0.9070
4295.602    0.9093    0.9078
4295.627    0.9009    0.9005
4295.652    0.8678    0.8700
4295.677    0.7967    0.7872
4295.702    0.6519    0.6412
4295.728    0.4705    0.4729
4295.753    0.3767    0.3876
4295.778    0.4277    0.4245
4295.803    0.5393    0.5283
4295.828    0.5913    0.5912
4295.853    0.5725    0.5673
4295.878    0.5242    0.5228
4295.904    0.5625    0.5555
4295.929    0.6739    0.6750
4295.954    0.7863    0.8095
4295.979    0.8391    0.8896
4296.004    0.8416    0.8964
4296.029    0.8108    0.8482
4296.055    0.7700    0.7777
4296.080    0.7495    0.7301
4296.105    0.7492    0.7211
4296.130    0.7579    0.7323
4296.155    0.7410    0.7286
4296.180    0.6949    0.7000
4296.206    0.6618    0.6747
4296.231    0.6800    0.6871
4296.256    0.7325    0.7372
4296.281    0.8013    0.8041
4296.306    0.8618    0.8652
4296.331    0.8980    0.9049
4296.357    0.9236    0.9202
4296.382    0.9361    0.9209
4296.407    0.9425    0.9211
4296.432    0.9350    0.9152
# 055868  36  4295.552  4296.433
4295.552    0.9412    0.9188
4295.577    0.9399    0.9228
4295.602    0.9402    0.9234
4295.627    0.9382    0.9190
4295.653    0.9078    0.8927
4295.678    0.8268    0.8121
4295.703    0.6677    0.6589
4295.728    0.4918    0.4906
4295.753    0.4142    0.4180
4295.778    0.4866    0.4900
4295.804    0.6291    0.6282
4295.829    0.6827    0.6882
4295.854    0.6451    0.6461
4295.879    0.6030    0.5987
4295.904    0.6534    0.6433
4295.929    0.7667    0.7658
4295.955    0.8604    0.8841
4295.980    0.8847    0.9358
4296.005    0.8736    0.9285
4296.030    0.8287    0.8829
4296.055    0.7938    0.8266
4296.080    0.7825    0.7910
4296.106    0.8008    0.7889
4296.131    0.8056    0.7951
4296.156    0.7734    0.7745
4296.181    0.7150    0.7298
4296.206    0.6906    0.7008
4296.231    0.7124    0.7175
4296.257    0.7752    0.7730
4296.282    0.8474    0.8379
4296.307    0.9007    0.8950
4296.332    0.9373    0.9307
4296.357    0.9530    0.9428
4296.382    0.9727    0.9432
4296.408    0.9822    0.9443
4296.433    0.9736    0.9397
# 059589  35  4295.562  4296.417
4295.562    0.9039    0.8821
4295.587    0.8968    0.8859
4295.612    0.8886    0.8849
4295.637    0.8841    0.8752
4295.662    0.8441    0.8350
4295.688    0.7343    0.7209
4295.713    0.5489    0.5419
4295.738    0.3761    0.3815
4295.763    0.3443    0.3492
4295.788    0.4599    0.4569
4295.813    0.5953    0.5913
4295.839    0.6257    0.6247
4295.864    0.5634    0.5612
4295.889    0.5365    0.5300
4295.914    0.6169    0.6143
4295.939    0.7544    0.7638
4295.964    0.8517    0.8804
4295.990    0.8678    0.9217
4296.015    0.8371    0.8950
4296.040    0.7903    0.8287
4296.065    0.7534    0.7588
4296.090    0.7508    0.7209
4296.115    0.7523    0.7208
4296.141    0.7276    0.7201
4296.166    0.6711    0.6820
4296.191    0.6162    0.6268
4296.216    0.6060    0.6093
4296.241    0.6551    0.6552
4296.266    0.7398    0.7403
4296.292    0.8209    0.8304
4296.317    0.8919    0.8933
4296.342    0.9185    0.9219
4296.367    0.9408    0.9238
4296.392    0.9482    0.9200
4296.417    0.9605    0.9221
# 059610  36  4295.552  4296.433
4295.552    0.9181    0.9036
4295.577    0.9188    0.9087
4295.603    0.9200    0.9114
4295.628    0.9126    0.9091
4295.653    0.8943    0.8923
4295.678    0.8461    0.8364
4295.703    0.7251    0.7171
4295.728    0.5527    0.5574
4295.754    0.4307    0.4369
4295.779    0.4385    0.4407
4295.804    0.5479    0.5390
4295.829    0.6333    0.6263
4295.854    0.6292    0.6259
4295.879    0.5766    0.5742
4295.905    0.5788    0.5737
4295.930    0.6699    0.6670
4295.955    0.7770    0.7978
4295.980    0.8515    0.8917
4296.005    0.8730    0.9185
4296.030    0.8461    0.8896
4296.056    0.8140    0.8316
4296.081    0.7936    0.7840
4296.106    0.7925    0.7665
4296.131    0.7905    0.7693
4296.156    0.7718    0.7612
4296.181    0.7228    0.7264
4296.207    0.6797    0.6883
4296.232    0.6825    0.6879
4296.257    0.7288    0.7327
4296.282    0.7951    0.8015
4296.307    0.8654    0.8674
4296.332    0.9064    0.9129
4296.358    0.9378    0.9339
4296.383    0.9515    0.9373
4296.408    0.9629    0.9371
4296.433    0.9557    0.9343
# 062175  36  4295.560  4296.440
4295.560    0.9173    0.9022
4295.585    0.9126    0.9059
4295.610    0.9074    0.9053
4295.635    0.8950    0.8935
4295.660    0.8608    0.8502
4295.686    0.7471    0.7391
4295.711    0.5746    0.5708
4295.736    0.4057    0.4126
4295.761    0.3490    0.3569
4295.786    0.4274    0.4248
4295.811    0.5465    0.5308
4295.837    0.5748    0.5652
4295.862    0.5204    0.5149
4295.887    0.4834    0.4810
4295.912    0.5528    0.5474
4295.937    0.6770    0.6920
4295.962    0.7843    0.8262
4295.988    0.8272    0.8872
4296.013    0.8039    0.8632
4296.038    0.7489    0.7876
4296.063    0.7125    0.7053
4296.088    0.6989    0.6607
4296.113    0.7173    0.6660
4296.138    0.7258    0.6906
4296.164    0.7010    0.6920
4296.189    0.6634    0.6670
4296.214    0.6369    0.6519
4296.239    0.6630    0.6747
4296.264    0.7194    0.7305
4296.289    0.7960    0.7984
4296.315    0.8529    0.8598
4296.340    0.8857    0.8935
4296.365    0.9016    0.9012
4296.390    0.9070    0.8995
4296.415    0.9175    0.9016
4296.440    0.9137    0.8943
# 062816  36  4295.553  4296.434
4295.553    0.9275    0.9135
4295.578    0.9298    0.9171
4295.603    0.9258    0.9177
4295.628    0.9181    0.9105
4295.653    0.8857    0.8837
4295.679    0.8239    0.8140
4295.704    0.7115    0.6971
4295.729    0.5581    0.5595
4295.754    0.4544    0.4629
4295.779    0.4500    0.4550
4295.804    0.5281    0.5184
4295.830    0.5859    0.5841
4295.855    0.5961    0.5947
4295.880    0.5793    0.5757
4295.905    0.5984    0.5899
4295.930    0.6714    0.6671
4295.955    0.7595    0.7754
4295.981    0.8281    0.8620
4296.006    0.8360    0.8884
4296.031    0.8168    0.8624
4296.056    0.7832    0.8098
4296.081    0.7570    0.7621
4296.106    0.7610    0.7399
4296.132    0.7679    0.7406
4296.157    0.7591    0.7422
4296.182    0.7283    0.7305
4296.207    0.7042    0.7152
4296.232    0.7013    0.7176
4296.257    0.7434    0.7480
4296.283    0.7965    0.8002
4296.308    0.8564    0.8529
4296.333    0.8993    0.8935
4296.358    0.9228    0.9154
4296.383    0.9330    0.9224
4296.408    0.9447    0.9221
4296.434    0.9389    0.9131
# 063048  36  4295.555  4296.436
4295.555    0.8978    0.8692
4295.580    0.8896    0.8758
4295.605    0.8884    0.8774
4295.631    0.8790    0.8720
4295.656    0.8604    0.8453
4295.681    0.7802    0.7621
4295.706    0.6139    0.6023
4295.731    0.4174    0.4190
4295.757    0.3148    0.3208
4295.782    0.3734    0.3751
4295.807    0.5151    0.5099
4295.832    0.5903    0.5909
4295.857    0.5596    0.5582
4295.882    0.5015    0.4980
4295.908    0.5473    0.5357
4295.933    0.6716    0.6762
4295.958    0.7971    0.8247
4295.983    0.8559    0.9051
4296.008    0.8397    0.9059
4296.033    0.7889    0.8504
4296.059    0.7470    0.7709
4296.084    0.7283    0.7166
4296.109    0.7271    0.7050
4296.134    0.7224    0.7106
4296.159    0.6780    0.6874
4296.184    0.6174    0.6295
4296.210    0.5802    0.5852
4296.235    0.5983    0.6039
4296.260    0.6739    0.6781
4296.285    0.7723    0.7718
4296.310    0.8576    0.8535
4296.335    0.9074    0.9039
4296.361    0.9270    0.9200
4296.386    0.9425    0.9183
4296.411    0.9570    0.9194
4296.436    0.9649    0.9198
# 063636  36  4295.549  4296.430
4295.549    0.9238    0.9024
4295.575    0.9262    0.9059
4295.600    0.9234    0.9051
4295.625    0.9049    0.8927
4295.650    0.8562    0.8521
4295.675    0.7684    0.7635
4295.700    0.6304    0.6295
4295.726    0.4965    0.4948
4295.751    0.4360    0.4397
4295.776    0.4762    0.4803
4295.801    0.5657    0.5625
4295.826    0.6135    0.6088
4295.851    0.6003    0.5984
4295.876    0.5901    0.5847
4295.902    0.6365    0.6305
4295.927    0.7281    0.7315
4295.952    0.8145    0.8348
4295.977    0.8568    0.8939
4296.002    0.8468    0.8960
4296.027    0.8078    0.8568
4296.053    0.7777    0.8033
4296.078    0.7674    0.7668
4296.103    0.7682    0.7539
4296.128    0.7593    0.7485
4296.153    0.7283    0.7305
4296.178    0.6906    0.7006
4296.204    0.6731    0.6833
4296.229    0.6917    0.7013
4296.254    0.7527    0.7511
4296.279    0.8202    0.8145
4296.304    0.8768    0.8714
4296.329    0.9145    0.9089
4296.355    0.9348    0.9260
4296.380    0.9508    0.9298
4296.405    0.9546    0.9279
4296.430    0.9467    0.9126
# 064150  36  4295.554  4296.435
4295.554    0.9122    0.8845
4295.579    0.9131    0.8886
4295.605    0.9103    0.8876
4295.630    0.8933    0.8746
4295.655    0.8371    0.8270
4295.680    0.7226    0.7153
4295.705    0.5527    0.5489
4295.730    0.4004    0.4037
4295.755    0.3640    0.3683
4295.781    0.4520    0.4547
4295.806    0.5664    0.5582
4295.831    0.5863    0.5805
4295.856    0.5311    0.5292
4295.881    0.5139    0.5064
4295.906    0.5901    0.5836
4295.932    0.7188    0.7325
4295.957    0.8141    0.8531
4295.982    0.8375    0.9016
4296.007    0.8104    0.8798
4296.032    0.7631    0.8156
4296.057    0.7291    0.7477
4296.083    0.7233    0.7099
4296.108    0.7315    0.7088
4296.133    0.7206    0.7089
4296.158    0.6702    0.6808
4296.183    0.6237    0.6375
4296.208    0.6139    0.6223
4296.234    0.6552    0.6608
4296.259    0.7335    0.7345
4296.284    0.8156    0.8143
4296.309    0.8810    0.8770
4296.334    0.9188    0.9099
4296.359    0.9356    0.9173
4296.384    0.9465    0.9164
4296.410    0.9489    0.9171
4296.435    0.9456    0.9041
# 064747  36  4295.556  4296.437
4295.556    0.9129    0.8937
4295.581    0.9064    0.8993
4295.606    0.9068    0.9014
4295.631    0.9072    0.8978
4295.656    0.8896    0.8776
4295.681    0.8234    0.8111
4295.707    0.6834    0.6665
4295.732    0.4955    0.4933
4295.757    0.3781    0.3885
4295.782    0.4274    0.4221
4295.807    0.5549    0.5487
4295.832    0.6192    0.6439
4295.858    0.6430    0.6336
4295.883    0.5832    0.5818
4295.908    0.6063    0.5999
4295.933    0.7152    0.7099
4295.958    0.8291    0.8391
4295.983    0.8813    0.9171
4296.009    0.8833    0.9296
4296.034    0.8525    0.8941
4296.059    0.8125    0.8393
4296.084    0.7929    0.7960
4296.109    0.7903    0.7811
4296.134    0.7856    0.7780
4296.160    0.7523    0.7504
4296.185    0.6861    0.6947
4296.210    0.6415    0.6501
4296.235    0.6554    0.6583
4296.260    0.7171    0.7190
4296.285    0.7997    0.8008
4296.311    0.8847    0.8760
4296.336    0.9311    0.9219
4296.361    0.9537    0.9399
4296.386    0.9585    0.9421
4296.411    0.9643    0.9423
4296.437    0.9656    0.9397
# 070319  36  4295.557  4296.438
4295.557    0.9262    0.9043
4295.582    0.9241    0.9080
4295.608    0.9226    0.9080
4295.633    0.9082    0.8995
4295.658    0.8672    0.8600
4295.683    0.7575    0.7544
4295.708    0.5916    0.5865
4295.733    0.4421    0.4431
4295.759    0.4258    0.4302
4295.784    0.5490    0.5480
4295.809    0.6778    0.6747
4295.834    0.7013    0.7032
4295.859    0.6527    0.6533
4295.884    0.6433    0.6359
4295.910    0.7185    0.7163
4295.935    0.8283    0.8362
4295.960    0.8958    0.9213
4295.985    0.9084    0.9478
4296.010    0.8874    0.9283
4296.035    0.8576    0.8841
4296.061    0.8337    0.8395
4296.086    0.8232    0.8188
4296.111    0.8175    0.8132
4296.136    0.7802    0.7901
4296.161    0.7190    0.7327
4296.186    0.6667    0.6713
4296.212    0.6571    0.6569
4296.237    0.7044    0.7053
4296.262    0.7872    0.7860
4296.287    0.8654    0.8640
4296.312    0.9232    0.9192
4296.337    0.9535    0.9460
4296.363    0.9632    0.9526
4296.388    0.9730    0.9528
4296.413    0.9775    0.9530
4296.438    0.9641    0.9399
# 072604  36  4295.552  4296.433
4295.552    0.9110    0.8925
4295.577    0.9152    0.8983
4295.603    0.9087    0.9001
4295.628    0.9009    0.8958
4295.653    0.8786    0.8726
4295.678    0.8115    0.7997
4295.703    0.6624    0.6549
4295.728    0.4773    0.4790
4295.754    0.3662    0.3720
4295.779    0.4112    0.4115
4295.804    0.5484    0.5400
4295.829    0.6272    0.6318
4295.854    0.6232    0.6190
4295.879    0.5727    0.5665
4295.905    0.5946    0.5891
4295.930    0.7011    0.7058
4295.955    0.8162    0.8379
4295.980    0.8742    0.9143
4296.005    0.8712    0.9207
4296.030    0.8291    0.8766
4296.056    0.7909    0.8104
4296.081    0.7737    0.7633
4296.106    0.7709    0.7513
4296.131    0.7704    0.7544
4296.156    0.7355    0.7343
4296.181    0.6747    0.6833
4296.207    0.6323    0.6402
4296.232    0.6474    0.6516
4296.257    0.7140    0.7150
4296.282    0.7952    0.7980
4296.307    0.8682    0.8706
4296.332    0.9162    0.9164
4296.358    0.9441    0.9337
4296.383    0.9563    0.9343
4296.408    0.9614    0.9348
4296.433    0.9583    0.9328
# 075676  36  4295.552  4296.432
4295.552    1.0069    0.9110
4295.577    1.0065    0.9166
4295.602    1.0151    0.9185
4295.627    1.0113    0.9194
4295.652    0.9915    0.9152
4295.677    0.9190    0.8752
4295.703    0.7686    0.7428
4295.728    0.5731    0.5516
4295.753    0.4512    0.4409
4295.778    0.4944    0.5155
4295.803    0.6427    0.6893
4295.828    0.7394    0.7827
4295.854    0.7213    0.7269
4295.879    0.6584    0.6405
4295.904    0.6755    0.6634
4295.929    0.7898    0.7892
4295.954    0.8991    0.9061
4295.979    0.9097    0.9548
4296.004    0.8153    0.9438
4296.030    0.6898    0.8882
4296.055    0.6104    0.8177
4296.080    0.6224    0.7702
4296.105    0.7021    0.7691
4296.130    0.7656    0.7885
4296.155    0.7595    0.7745
4296.181    0.6957    0.7140
4296.206    0.6437    0.6697
4296.231    0.6601    0.6929
4296.256    0.7530    0.7713
4296.281    0.8736    0.8564
4296.306    0.9793    0.9173
4296.332    1.0390    0.9458
4296.357    1.0520    0.9458
4296.382    1.0678    0.9373
4296.407    1.1028    0.9376
4296.432    1.1259    0.9425
# 076114  36  4295.558  4296.439
4295.558    0.9101    0.8880
4295.584    0.9099    0.8931
4295.609    0.8991    0.8935
4295.634    0.8902    0.8857
4295.659    0.8533    0.8506
4295.684    0.7542    0.7544
4295.709    0.5905    0.5903
4295.735    0.4203    0.4212
4295.760    0.3595    0.3650
4295.785    0.4438    0.4423
4295.810    0.5716    0.5639
4295.835    0.6194    0.6093
4295.860    0.5625    0.5592
4295.886    0.5172    0.5158
4295.911    0.5800    0.5780
4295.936    0.7152    0.7198
4295.961    0.8226    0.8504
4295.986    0.8646    0.9114
4296.011    0.8453    0.9012
4296.037    0.8050    0.8414
4296.062    0.7752    0.7739
4296.087    0.7596    0.7332
4296.112    0.7577    0.7288
4296.137    0.7470    0.7308
4296.162    0.6989    0.7034
4296.188    0.6414    0.6516
4296.213    0.6234    0.6270
4296.238    0.6558    0.6578
4296.263    0.7254    0.7308
4296.288    0.8078    0.8134
4296.313    0.8746    0.8798
4296.339    0.9110    0.9175
4296.364    0.9320    0.9258
4296.389    0.9412    0.9243
4296.414    0.9447    0.9256
4296.439    0.9471    0.9196
# 077749  36  4295.551  4296.432
4295.551    0.9288    0.9124
4295.576    0.9258    0.9112
4295.602    0.9166    0.8993
4295.627    0.8835    0.8692
4295.652    0.8147    0.8121
4295.677    0.7236    0.7258
4295.702    0.6177    0.6230
4295.727    0.5207    0.5304
4295.753    0.4694    0.4738
4295.778    0.4658    0.4659
4295.803    0.4936    0.4875
4295.828    0.5214    0.5139
4295.853    0.5450    0.5346
4295.878    0.5677    0.5601
4295.903    0.6108    0.6070
4295.929    0.6685    0.6798
4295.954    0.7290    0.7539
4295.979    0.7768    0.8057
4296.004    0.7890    0.8205
4296.029    0.7761    0.8019
4296.054    0.7513    0.7668
4296.080    0.7367    0.7337
4296.105    0.7308    0.7166
4296.130    0.7264    0.7130
4296.155    0.7204    0.7150
4296.180    0.7117    0.7176
4296.205    0.7102    0.7226
4296.231    0.7238    0.7367
4296.256    0.7575    0.7624
4296.281    0.8011    0.7974
4296.306    0.8402    0.8344
4296.331    0.8680    0.8654
4296.356    0.8906    0.8855
4296.382    0.8976    0.8931
4296.407    0.9014    0.8851
4296.432    0.8888    0.8557
# 078217  36  4295.552  4296.433
4295.552    0.9436    0.9236
4295.577    0.9445    0.9277
4295.602    0.9430    0.9290
4295.628    0.9397    0.9251
4295.653    0.9150    0.9032
4295.678    0.8398    0.8312
4295.703    0.6928    0.6863
4295.728    0.5172    0.5150
4295.753    0.4233    0.4261
4295.779    0.4823    0.4865
4295.804    0.6234    0.6209
4295.829    0.6974    0.6965
4295.854    0.6634    0.6662
4295.879    0.6143    0.6135
4295.904    0.6539    0.6427
4295.930    0.7584    0.7610
4295.955    0.8622    0.8768
4295.980    0.8972    0.9365
4296.005    0.8867    0.9371
4296.030    0.8511    0.8987
4296.055    0.8200    0.8470
4296.081    0.8063    0.8110
4296.106    0.8132    0.8069
4296.131    0.8175    0.8121
4296.156    0.7872    0.7934
4296.181    0.7391    0.7494
4296.206    0.7120    0.7173
4296.232    0.7286    0.7316
4296.257    0.7823    0.7851
4296.282    0.8535    0.8496
4296.307    0.9122    0.9043
4296.332    0.9456    0.9378
4296.357    0.9632    0.9493
4296.383    0.9685    0.9493
4296.408    0.9793    0.9502
4296.433    0.9813    0.9473
# 079672  36  4295.555  4296.436
4295.555    0.9226    0.9039
4295.580    0.9188    0.9072
4295.605    0.9204    0.9061
4295.631    0.9053    0.8925
4295.656    0.8549    0.8459
4295.681    0.7471    0.7391
4295.706    0.5820    0.5790
4295.731    0.4300    0.4344
4295.756    0.3867    0.3908
4295.782    0.4688    0.4655
4295.807    0.5639    0.5651
4295.832    0.6010    0.5937
4295.857    0.5555    0.5508
4295.882    0.5295    0.5274
4295.907    0.5997    0.5944
4295.933    0.7238    0.7328
4295.958    0.8272    0.8504
4295.983    0.8551    0.9016
4296.008    0.8257    0.8851
4296.033    0.7898    0.8264
4296.058    0.7506    0.7626
4296.084    0.7435    0.7266
4296.109    0.7506    0.7273
4296.134    0.7471    0.7343
4296.159    0.7160    0.7181
4296.184    0.6741    0.6852
4296.209    0.6602    0.6702
4296.234    0.6920    0.6958
4296.260    0.7560    0.7563
4296.285    0.8268    0.8236
4296.310    0.8752    0.8798
4296.335    0.9101    0.9120
4296.360    0.9303    0.9213
4296.385    0.9397    0.9217
4296.411    0.9460    0.9217
4296.436    0.9389    0.9076
# 085042  36  4295.560  4296.440
4295.560    0.9095    0.8876
4295.585    0.9131    0.8923
4295.610    0.9080    0.8923
4295.635    0.8931    0.8839
4295.660    0.8506    0.8482
4295.686    0.7509    0.7444
4295.711    0.5821    0.5733
4295.736    0.4010    0.4036
4295.761    0.3341    0.3401
4295.786    0.4153    0.4150
4295.811    0.5476    0.5413
4295.837    0.5972    0.5917
4295.862    0.5395    0.5390
4295.887    0.4990    0.4935
4295.912    0.5587    0.5541
4295.937    0.6969    0.7006
4295.962    0.8069    0.8389
4295.988    0.8521    0.9064
4296.013    0.8366    0.8952
4296.038    0.7916    0.8343
4296.063    0.7428    0.7603
4296.088    0.7266    0.7137
4296.113    0.7352    0.7086
4296.138    0.7281    0.7166
4296.164    0.6901    0.6955
4296.189    0.6387    0.6494
4296.214    0.6194    0.6243
4296.239    0.6474    0.6534
4296.264    0.7213    0.7249
4296.289    0.8089    0.8074
4296.315    0.8758    0.8768
4296.340    0.9116    0.9126
4296.365    0.9324    0.9198
4296.390    0.9417    0.9164
4296.415    0.9471    0.9179
4296.440    0.9456    0.9152
# 085810  35  4295.561  4296.417
4295.561    0.9175    0.9047
4295.586    0.9196    0.9070
4295.612    0.9091    0.9034
4295.637    0.8870    0.8839
4295.662    0.8318    0.8266
4295.687    0.7173    0.7124
4295.712    0.5580    0.5578
4295.737    0.4234    0.4295
4295.763    0.3917    0.3970
4295.788    0.4646    0.4612
4295.813    0.5511    0.5400
4295.838    0.5640    0.5572
4295.863    0.5241    0.5219
4295.888    0.5162    0.5130
4295.914    0.5906    0.5901
4295.939    0.7129    0.7199
4295.964    0.8052    0.8331
4295.989    0.8348    0.8825
4296.014    0.8158    0.8650
4296.039    0.7777    0.8067
4296.065    0.7509    0.7439
4296.090    0.7413    0.7132
4296.115    0.7466    0.7145
4296.140    0.7405    0.7224
4296.165    0.7125    0.7124
4296.190    0.6844    0.6902
4296.216    0.6758    0.6842
4296.241    0.7027    0.7127
4296.266    0.7605    0.7675
4296.291    0.8264    0.8289
4296.316    0.8746    0.8788
4296.341    0.9124    0.9064
4296.367    0.9213    0.9143
4296.392    0.9315    0.9143
4296.417    0.9315    0.9116
# 088194  36  4295.557  4296.438
4295.557    0.9147    0.8980
4295.582    0.9150    0.9022
4295.607    0.9080    0.9020
4295.632    0.9005    0.8929
4295.657    0.8624    0.8543
4295.683    0.7610    0.7480
4295.708    0.5899    0.5804
4295.733    0.4196    0.4222
4295.758    0.3638    0.3730
4295.783    0.4621    0.4550
4295.808    0.5818    0.5762
4295.834    0.6062    0.6183
4295.859    0.5732    0.5674
4295.884    0.5365    0.5324
4295.909    0.6056    0.5984
4295.934    0.7342    0.7377
4295.959    0.8364    0.8616
4295.985    0.8692    0.9173
4296.010    0.8474    0.9020
4296.035    0.8074    0.8451
4296.060    0.7739    0.7822
4296.085    0.7651    0.7470
4296.110    0.7730    0.7454
4296.136    0.7600    0.7464
4296.161    0.7114    0.7170
4296.186    0.6581    0.6687
4296.211    0.6417    0.6470
4296.236    0.6751    0.6787
4296.261    0.7494    0.7494
4296.287    0.8260    0.8304
4296.312    0.8950    0.8913
4296.337    0.9264    0.9236
4296.362    0.9303    0.9313
4296.387    0.9467    0.9305
4296.412    0.9550    0.9315
4296.438    0.9497    0.9224
# 088945  36  4295.552  4296.432
4295.552    0.9515    0.9258
4295.577    0.9417    0.9207
4295.602    0.9207    0.9047
4295.627    0.8768    0.8724
4295.652    0.8190    0.8202
4295.677    0.7432    0.7502
4295.703    0.6642    0.6703
4295.728    0.6030    0.6035
4295.753    0.5620    0.5614
4295.778    0.5479    0.5489
4295.803    0.5540    0.5590
4295.828    0.5860    0.5805
4295.854    0.6180    0.6080
4295.879    0.6552    0.6408
4295.904    0.6880    0.6836
4295.929    0.7279    0.7347
4295.954    0.7661    0.7845
4295.979    0.7951    0.8205
4296.005    0.8045    0.8348
4296.030    0.8008    0.8279
4296.055    0.7954    0.8097
4296.080    0.7829    0.7900
4296.105    0.7766    0.7755
4296.130    0.7682    0.7675
4296.156    0.7612    0.7640
4296.181    0.7577    0.7637
4296.206    0.7631    0.7681
4296.231    0.7736    0.7797
4296.256    0.7960    0.7997
4296.281    0.8327    0.8266
4296.307    0.8602    0.8566
4296.332    0.8888    0.8819
4296.357    0.9091    0.8989
4296.382    0.9177    0.9032
4296.407    0.9061    0.8902
4296.432    0.8802    0.8545
# 089282  36  4295.558  4296.439
4295.558    0.9460    0.9268
4295.584    0.9460    0.9290
4295.609    0.9386    0.9260
4295.634    0.9154    0.9091
4295.659    0.8688    0.8618
4295.684    0.7700    0.7682
4295.709    0.6400    0.6383
4295.735    0.5143    0.5176
4295.760    0.4697    0.4758
4295.785    0.5176    0.5172
4295.810    0.5959    0.5871
4295.835    0.6257    0.6200
4295.860    0.6090    0.6074
4295.885    0.6065    0.6009
4295.911    0.6566    0.6527
4295.936    0.7444    0.7501
4295.961    0.8190    0.8431
4295.986    0.8472    0.8900
4296.011    0.8318    0.8819
4296.036    0.8002    0.8377
4296.062    0.7775    0.7863
4296.087    0.7766    0.7586
4296.112    0.7777    0.7568
4296.137    0.7762    0.7642
4296.162    0.7635    0.7610
4296.187    0.7369    0.7473
4296.213    0.7320    0.7415
4296.238    0.7513    0.7595
4296.263    0.7974    0.7997
4296.288    0.8496    0.8478
4296.313    0.8923    0.8898
4296.338    0.9183    0.9162
4296.364    0.9294    0.9277
4296.389    0.9384    0.9298
4296.414    0.9421    0.9249
4296.439    0.9382    0.9007
# 089474  35  4295.562  4296.418
4295.562    0.9099    0.8974
4295.587    0.9053    0.9001
4295.613    0.9014    0.8964
4295.638    0.8774    0.8750
4295.663    0.8136    0.8108
4295.688    0.6893    0.6845
4295.713    0.5204    0.5236
4295.739    0.3961    0.4050
4295.764    0.4038    0.4057
4295.789    0.5054    0.4953
4295.814    0.5886    0.5764
4295.839    0.5816    0.5777
4295.864    0.5359    0.5327
4295.890    0.5409    0.5379
4295.915    0.6333    0.6346
4295.940    0.7523    0.7705
4295.965    0.8331    0.8702
4295.990    0.8482    0.8978
4296.015    0.8209    0.8628
4296.041    0.7869    0.7947
4296.066    0.7644    0.7391
4296.091    0.7575    0.7185
4296.116    0.7567    0.7234
4296.141    0.7323    0.7203
4296.166    0.6864    0.6910
4296.192    0.6494    0.6564
4296.217    0.6525    0.6567
4296.242    0.6982    0.7016
4296.267    0.7635    0.7725
4296.292    0.8318    0.8428
4296.317    0.8845    0.8929
4296.343    0.9158    0.9171
4296.368    0.9268    0.9217
4296.393    0.9356    0.9221
4296.418    0.9369    0.9192
# 089912  36  4295.553  4296.433
4295.553    0.9417    0.9236
4295.578    0.9343    0.9215
4295.603    0.9245    0.9103
4295.628    0.8952    0.8843
4295.653    0.8478    0.8385
4295.679    0.7690    0.7690
4295.704    0.6836    0.6894
4295.729    0.6067    0.6142
4295.754    0.5589    0.5605
4295.779    0.5373    0.5370
4295.804    0.5394    0.5393
4295.830    0.5576    0.5560
4295.855    0.5834    0.5773
4295.880    0.6152    0.6046
4295.905    0.6503    0.6442
4295.930    0.6992    0.6969
4295.955    0.7418    0.7539
4295.981    0.7773    0.8019
4296.006    0.7938    0.8251
4296.031    0.7941    0.8241
4296.056    0.7890    0.8072
4296.081    0.7804    0.7863
4296.106    0.7713    0.7698
4296.132    0.7593    0.7605
4296.157    0.7547    0.7567
4296.182    0.7475    0.7554
4296.207    0.7527    0.7574
4296.232    0.7621    0.7656
4296.257    0.7816    0.7827
4296.282    0.8074    0.8084
4296.308    0.8437    0.8397
4296.333    0.8748    0.8684
4296.358    0.8968    0.8900
4296.383    0.9139    0.9001
4296.408    0.9116    0.8939
4296.433    0.8956    0.8662
# 090004  36  4295.559  4296.439
4295.559    0.8974    0.8738
4295.584    0.9012    0.8766
4295.609    0.8927    0.8732
4295.634    0.8724    0.8564
4295.659    0.8084    0.7978
4295.684    0.6671    0.6619
4295.710    0.4698    0.4621
4295.735    0.3125    0.3185
4295.760    0.3119    0.3165
4295.785    0.4461    0.4400
4295.810    0.5653    0.5653
4295.835    0.5814    0.5808
4295.861    0.5165    0.5136
4295.886    0.5150    0.5059
4295.911    0.6189    0.6172
4295.936    0.7616    0.7762
4295.961    0.8414    0.8865
4295.986    0.8525    0.9156
4296.012    0.8187    0.8754
4296.037    0.7672    0.7991
4296.062    0.7259    0.7274
4296.087    0.7117    0.6963
4296.112    0.7143    0.7018
4296.137    0.6896    0.6978
4296.163    0.6366    0.6500
4296.188    0.5851    0.5943
4296.213    0.5843    0.5861
4296.238    0.6386    0.6412
4296.263    0.7306    0.7301
4296.288    0.8221    0.8196
4296.314    0.8847    0.8874
4296.339    0.9177    0.9152
4296.364    0.9326    0.9162
4296.389    0.9432    0.9141
4296.414    0.9517    0.9183
4296.439    0.9454    0.9080
# 091287  36  4295.553  4296.434
4295.553    0.8960    0.8762
4295.578    0.8970    0.8829
4295.603    0.8966    0.8857
4295.628    0.8910    0.8829
4295.654    0.8692    0.8638
4295.679    0.8052    0.8008
4295.704    0.6717    0.6657
4295.729    0.4891    0.4875
4295.754    0.3545    0.3622
4295.779    0.3695    0.3705
4295.805    0.4958    0.4912
4295.830    0.5999    0.5909
4295.855    0.5906    0.5871
4295.880    0.5311    0.5274
4295.905    0.5343    0.5297
4295.930    0.6405    0.6378
4295.956    0.7677    0.7903
4295.981    0.8397    0.8884
4296.006    0.8529    0.9112
4296.031    0.8272    0.8728
4296.056    0.7777    0.8032
4296.081    0.7458    0.7408
4296.107    0.7449    0.7143
4296.132    0.7406    0.7165
4296.157    0.7115    0.7057
4296.182    0.6537    0.6618
4296.207    0.6084    0.6163
4296.232    0.6128    0.6167
4296.258    0.6700    0.6767
4296.283    0.7558    0.7628
4296.308    0.8426    0.8437
4296.333    0.8997    0.8983
4296.358    0.9238    0.9200
4296.383    0.9425    0.9207
4296.408    0.9491    0.9194
4296.434    0.9473    0.9202
# 096184  36  4295.553  4296.434
4295.553    0.9074    0.8950
4295.578    0.9061    0.8995
4295.603    0.9047    0.9003
4295.628    0.8962    0.8937
4295.653    0.8686    0.8642
4295.679    0.7885    0.7757
4295.704    0.6343    0.6216
4295.729    0.4522    0.4539
4295.754    0.3593    0.3700
4295.779    0.4160    0.4158
4295.804    0.5423    0.5264
4295.830    0.5810    0.5843
4295.855    0.5436    0.5436
4295.880    0.4974    0.4924
4295.905    0.5367    0.5315
4295.930    0.6651    0.6640
4295.955    0.7881    0.8080
4295.981    0.8383    0.8917
4296.006    0.8350    0.8931
4296.031    0.7982    0.8389
4296.056    0.7614    0.7668
4296.081    0.7406    0.7178
4296.106    0.7489    0.7106
4296.132    0.7501    0.7241
4296.157    0.7206    0.7171
4296.182    0.6750    0.6828
4296.207    0.6465    0.6558
4296.232    0.6653    0.6699
4296.257    0.7204    0.7241
4296.283    0.7932    0.7978
4296.308    0.8557    0.8620
4296.333    0.8970    0.9030
4296.358    0.9173    0.9169
4296.383    0.9285    0.9164
4296.408    0.9384    0.9171
4296.434    0.9343    0.9122
# 096395  36  4295.553  4296.434
4295.553    0.9335    0.9145
4295.578    0.9326    0.9188
4295.603    0.9309    0.9207
4295.628    0.9281    0.9175
4295.654    0.9147    0.8976
4295.679    0.8549    0.8366
4295.704    0.7259    0.7120
4295.729    0.5541    0.5522
4295.754    0.4371    0.4433
4295.779    0.4536    0.4553
4295.805    0.5686    0.5643
4295.830    0.6406    0.6509
4295.855    0.6497    0.6500
4295.880    0.6081    0.6053
4295.905    0.6229    0.6125
4295.930    0.7079    0.7037
4295.956    0.8140    0.8283
4295.981    0.8772    0.9080
4296.006    0.8762    0.9266
4296.031    0.8420    0.8970
4296.056    0.8063    0.8455
4296.081    0.7854    0.8022
4296.107    0.7947    0.7863
4296.132    0.7982    0.7889
4296.157    0.7802    0.7791
4296.182    0.7364    0.7458
4296.207    0.7042    0.7129
4296.232    0.7062    0.7140
4296.258    0.7537    0.7579
4296.283    0.8245    0.8207
4296.308    0.8876    0.8798
4296.333    0.9335    0.9207
4296.358    0.9568    0.9391
4296.383    0.9649    0.9423
4296.409    0.9707    0.9421
4296.434    0.9734    0.9384
# 096402  36  4295.552  4296.433
4295.552    0.8813    0.8604
4295.577    0.8833    0.8674
4295.603    0.8794    0.8698
4295.628    0.8726    0.8644
4295.653    0.8466    0.8368
4295.678    0.7667    0.7542
4295.703    0.6102    0.5997
4295.728    0.4226    0.4233
4295.754    0.3170    0.3249
4295.779    0.3689    0.3691
4295.804    0.5037    0.4934
4295.829    0.5665    0.5741
4295.854    0.5563    0.5509
4295.879    0.5020    0.4974
4295.905    0.5386    0.5309
4295.930    0.6624    0.6640
4295.955    0.7851    0.8117
4295.980    0.8455    0.8966
4296.005    0.8428    0.9014
4296.030    0.8008    0.8474
4296.056    0.7494    0.7690
4296.081    0.7246    0.7150
4296.106    0.7229    0.7013
4296.131    0.7168    0.7024
4296.156    0.6710    0.6761
4296.181    0.6060    0.6174
4296.207    0.5648    0.5720
4296.232    0.5859    0.5894
4296.257    0.6625    0.6644
4296.282    0.7582    0.7616
4296.307    0.8464    0.8464
4296.332    0.9016    0.8993
4296.358    0.9296    0.9181
4296.383    0.9443    0.9183
4296.408    0.9497    0.9194
4296.433    0.9502    0.9179
# 096901  36  4295.554  4296.435
4295.554    0.8976    0.8853
4295.579    0.8980    0.8900
4295.604    0.8929    0.8898
4295.629    0.8827    0.8796
4295.655    0.8482    0.8375
4295.680    0.7547    0.7372
4295.705    0.5894    0.5762
4295.730    0.4094    0.4165
4295.755    0.3364    0.3476
4295.780    0.4095    0.4001
4295.806    0.5127    0.5078
4295.831    0.5488    0.5532
4295.856    0.5207    0.5162
4295.881    0.4848    0.4802
4295.906    0.5390    0.5336
4295.931    0.6707    0.6699
4295.957    0.7856    0.8138
4295.982    0.8320    0.8857
4296.007    0.8205    0.8800
4296.032    0.7834    0.8207
4296.057    0.7464    0.7475
4296.082    0.7216    0.7003
4296.108    0.7273    0.6942
4296.133    0.7254    0.7027
4296.158    0.6891    0.6888
4296.183    0.6390    0.6510
4296.208    0.6213    0.6263
4296.233    0.6391    0.6457
4296.259    0.7045    0.7083
4296.284    0.7825    0.7847
4296.309    0.8472    0.8529
4296.334    0.8937    0.8956
4296.359    0.9166    0.9105
4296.384    0.9241    0.9118
4296.410    0.9307    0.9131
4296.435    0.9311    0.9053
# 096948  36  4295.555  4296.436
4295.555    0.9030    0.8839
4295.581    0.8997    0.8902
4295.606    0.8937    0.8923
4295.631    0.8888    0.8878
4295.656    0.8700    0.8644
4295.681    0.7985    0.7907
4295.706    0.6539    0.6437
4295.732    0.4611    0.4554
4295.757    0.3324    0.3428
4295.782    0.3625    0.3652
4295.807    0.4929    0.4793
4295.832    0.5620    0.5638
4295.857    0.5439    0.5444
4295.883    0.4855    0.4800
4295.908    0.4996    0.4960
4295.933    0.6239    0.6203
4295.958    0.7617    0.7768
4295.983    0.8352    0.8794
4296.008    0.8418    0.8993
4296.034    0.8020    0.8500
4296.059    0.7551    0.7729
4296.084    0.7268    0.7112
4296.109    0.7244    0.6936
4296.134    0.7313    0.7053
4296.159    0.7122    0.7031
4296.185    0.6586    0.6651
4296.210    0.6197    0.6278
4296.235    0.6265    0.6336
4296.260    0.6850    0.6887
4296.285    0.7652    0.7675
4296.310    0.8387    0.8426
4296.336    0.8898    0.8952
4296.361    0.9156    0.9137
4296.386    0.9288    0.9133
4296.411    0.9367    0.9133
4296.436    0.9369    0.9145
# 097420  36  4295.554  4296.435
4295.554    0.9296    0.9152
4295.580    0.9337    0.9192
4295.605    0.9294    0.9204
4295.630    0.9213    0.9147
4295.655    0.8991    0.8900
4295.680    0.8335    0.8215
4295.705    0.6994    0.6925
4295.731    0.5298    0.5266
4295.756    0.4102    0.4183
4295.781    0.4167    0.4216
4295.806    0.5186    0.5098
4295.831    0.5916    0.5876
4295.856    0.5909    0.5895
4295.882    0.5544    0.5488
4295.907    0.5640    0.5592
4295.932    0.6555    0.6533
4295.957    0.7658    0.7816
4295.982    0.8362    0.8746
4296.007    0.8461    0.9001
4296.033    0.8102    0.8652
4296.058    0.7746    0.8032
4296.083    0.7530    0.7502
4296.108    0.7542    0.7315
4296.133    0.7667    0.7405
4296.158    0.7575    0.7477
4296.184    0.7283    0.7327
4296.209    0.7008    0.7119
4296.234    0.7058    0.7140
4296.259    0.7408    0.7487
4296.284    0.8028    0.8035
4296.309    0.8586    0.8592
4296.335    0.9036    0.9016
4296.360    0.9262    0.9202
4296.385    0.9415    0.9232
4296.410    0.9489    0.9230
4296.435    0.9482    0.9192
# 098921  36  4295.553  4296.434
4295.553    0.9192    0.9072
4295.578    0.9175    0.9099
4295.604    0.9160    0.9068
4295.629    0.8952    0.8890
4295.654    0.8433    0.8400
4295.679    0.7461    0.7435
4295.704    0.6058    0.6079
4295.729    0.4712    0.4798
4295.755    0.4100    0.4180
4295.780    0.4470    0.4440
4295.805    0.5193    0.5064
4295.830    0.5530    0.5403
4295.855    0.5326    0.5295
4295.880    0.5253    0.5213
4295.906    0.5735    0.5719
4295.931    0.6697    0.6773
4295.956    0.7596    0.7885
4295.981    0.8091    0.8553
4296.006    0.8132    0.8594
4296.031    0.7887    0.8155
4296.057    0.7525    0.7537
4296.082    0.7374    0.7124
4296.107    0.7391    0.7018
4296.132    0.7377    0.7084
4296.157    0.7204    0.7097
4296.182    0.6958    0.6989
4296.208    0.6759    0.6912
4296.233    0.6944    0.7055
4296.258    0.7357    0.7442
4296.283    0.7914    0.7971
4296.308    0.8472    0.8484
4296.333    0.8839    0.8847
4296.359    0.9026    0.9024
4296.384    0.9135    0.9070
4296.409    0.9164    0.9049
4296.434    0.9049    0.8872
# 100963  36  4295.558  4296.439
4295.558    0.9150    0.8987
4295.583    0.9139    0.9024
4295.609    0.9124    0.9020
4295.634    0.9030    0.8910
4295.659    0.8578    0.8488
4295.684    0.7518    0.7463
4295.709    0.5910    0.5878
4295.734    0.4368    0.4429
4295.759    0.3980    0.4019
4295.785    0.4858    0.4833
4295.810    0.5962    0.5879
4295.835    0.6184    0.6157
4295.860    0.5715    0.5683
4295.885    0.5459    0.5419
4295.910    0.6142    0.6093
4295.936    0.7391    0.7473
4295.961    0.8316    0.8622
4295.986    0.8559    0.9110
4296.011    0.8397    0.8952
4296.036    0.8061    0.8395
4296.061    0.7736    0.7789
4296.087    0.7693    0.7442
4296.112    0.7752    0.7423
4296.137    0.7572    0.7425
4296.162    0.7106    0.7166
4296.187    0.6667    0.6758
4296.212    0.6540    0.6592
4296.238    0.6849    0.6917
4296.263    0.7527    0.7577
4296.288    0.8281    0.8304
4296.313    0.8878    0.8882
4296.338    0.9192    0.9196
4296.363    0.9361    0.9279
4296.389    0.9404    0.9275
4296.414    0.9469    0.9275
4296.439    0.9428    0.9141
# 104075  36  4295.557  4296.438
4295.557    0.9557    0.9318
4295.583    0.9486    0.9305
4295.608    0.9348    0.9209
4295.633    0.9030    0.8947
4295.658    0.8470    0.8431
4295.683    0.7624    0.7633
4295.708    0.6608    0.6683
4295.734    0.5768    0.5832
4295.759    0.5405    0.5420
4295.784    0.5479    0.5463
4295.809    0.5776    0.5754
4295.834    0.6114    0.6031
4295.859    0.6279    0.6204
4295.885    0.6506    0.6425
4295.910    0.6890    0.6856
4295.935    0.7415    0.7490
4295.960    0.7896    0.8125
4295.985    0.8200    0.8525
4296.010    0.8187    0.8580
4296.036    0.8032    0.8350
4296.061    0.7929    0.8032
4296.086    0.7782    0.7788
4296.111    0.7784    0.7681
4296.136    0.7818    0.7672
4296.161    0.7718    0.7679
4296.187    0.7595    0.7672
4296.212    0.7534    0.7698
4296.237    0.7727    0.7823
4296.262    0.8054    0.8069
4296.287    0.8468    0.8393
4296.312    0.8752    0.8720
4296.338    0.9076    0.8993
4296.363    0.9190    0.9147
4296.388    0.9219    0.9185
4296.413    0.9234    0.9072
4296.438    0.9097    0.8728
# 109110  36  4295.549  4296.430
4295.549    0.9345    0.9185
4295.575    0.9288    0.9196
4295.600    0.9266    0.9137
4295.625    0.9066    0.8927
4295.650    0.8502    0.8443
4295.675    0.7602    0.7596
4295.700    0.6461    0.6488
4295.726    0.5363    0.5418
4295.751    0.4866    0.4879
4295.776    0.4914    0.4944
4295.801    0.5385    0.5344
4295.826    0.5739    0.5668
4295.851    0.5825    0.5764
4295.876    0.5917    0.5861
4295.902    0.6314    0.6297
4295.927    0.7044    0.7078
4295.952    0.7773    0.7927
4295.977    0.8175    0.8502
4296.002    0.8257    0.8632
4296.027    0.8048    0.8389
4296.053    0.7775    0.7974
4296.078    0.7672    0.7652
4296.103    0.7691    0.7501
4296.128    0.7635    0.7468
4296.153    0.7499    0.7434
4296.178    0.7283    0.7357
4296.204    0.7239    0.7318
4296.229    0.7308    0.7432
4296.254    0.7621    0.7730
4296.279    0.8160    0.8147
4296.304    0.8696    0.8574
4296.329    0.8995    0.8910
4296.355    0.9177    0.9114
4296.380    0.9281    0.9185
4296.405    0.9296    0.9135
4296.430    0.9103    0.8890
# 110205  36  4295.552  4296.432
4295.552    0.9156    0.8991
4295.577    0.9175    0.9047
4295.602    0.9156    0.9072
4295.627    0.9105    0.9045
4295.652    0.8925    0.8855
4295.677    0.8243    0.8200
4295.703    0.6906    0.6775
4295.728    0.5110    0.5107
4295.753    0.4086    0.4173
4295.778    0.4653    0.4614
4295.803    0.5921    0.5875
4295.828    0.6634    0.6696
4295.854    0.6489    0.6460
4295.879    0.5946    0.5924
4295.904    0.6212    0.6157
4295.929    0.7296    0.7279
4295.954    0.8387    0.8527
4295.979    0.8859    0.9243
4296.004    0.8808    0.9320
4296.030    0.8561    0.8929
4296.055    0.8236    0.8393
4296.080    0.8100    0.8008
4296.105    0.8072    0.7901
4296.130    0.7921    0.7865
4296.155    0.7547    0.7567
4296.181    0.6912    0.6969
4296.206    0.6501    0.6558
4296.231    0.6670    0.6703
4296.256    0.7342    0.7364
4296.281    0.8166    0.8194
4296.306    0.8923    0.8886
4296.332    0.9363    0.9311
4296.357    0.9458    0.9451
4296.382    0.9632    0.9462
4296.407    0.9754    0.9467
4296.432    0.9656    0.9434
# 112504  36  4295.554  4296.435
4295.554    0.9204    0.9089
4295.579    0.9209    0.9137
4295.605    0.9236    0.9156
4295.630    0.9209    0.9116
4295.655    0.8997    0.8906
4295.680    0.8333    0.8243
4295.705    0.7010    0.6898
4295.730    0.5194    0.5172
4295.756    0.3900    0.3963
4295.781    0.4056    0.4105
4295.806    0.5258    0.5192
4295.831    0.6129    0.6067
4295.856    0.5997    0.5980
4295.881    0.5419    0.5415
4295.907    0.5562    0.5484
4295.932    0.6586    0.6555
4295.957    0.7782    0.7956
4295.982    0.8470    0.8896
4296.007    0.8564    0.9095
4296.032    0.8166    0.8696
4296.058    0.7691    0.7991
4296.083    0.7511    0.7439
4296.108    0.7616    0.7278
4296.133    0.7773    0.7403
4296.158    0.7535    0.7444
4296.183    0.7112    0.7199
4296.209    0.6814    0.6893
4296.234    0.6864    0.6931
4296.259    0.7295    0.7381
4296.284    0.8013    0.8039
4296.309    0.8670    0.8662
4296.334    0.9072    0.9082
4296.360    0.9219    0.9251
4296.385    0.9397    0.9251
4296.410    0.9458    0.9243
4296.435    0.9539    0.9234
# 113579  36  4295.559  4296.440
4295.559    0.9001    0.8742
4295.584    0.8736    0.8606
4295.609    0.8370    0.8373
4295.634    0.7934    0.8045
4295.659    0.7506    0.7640
4295.685    0.7125    0.7168
4295.710    0.6714    0.6717
4295.735    0.6343    0.6320
4295.760    0.6015    0.6019
4295.785    0.5845    0.5845
4295.810    0.5789    0.5808
4295.836    0.5929    0.5905
4295.861    0.6152    0.6107
4295.886    0.6471    0.6383
4295.911    0.6753    0.6699
4295.936    0.6989    0.7018
4295.961    0.7219    0.7301
4295.987    0.7459    0.7530
4296.012    0.7568    0.7665
4296.037    0.7612    0.7718
4296.062    0.7663    0.7702
4296.087    0.7600    0.7644
4296.112    0.7563    0.7574
4296.138    0.7528    0.7520
4296.163    0.7525    0.7508
4296.188    0.7567    0.7549
4296.213    0.7658    0.7647
4296.238    0.7804    0.7798
4296.263    0.7943    0.7982
4296.289    0.8138    0.8185
4296.314    0.8295    0.8356
4296.339    0.8439    0.8470
4296.364    0.8545    0.8494
4296.389    0.8474    0.8393
4296.414    0.8213    0.8147
4296.440    0.7851    0.7732
# 113989  35  4295.561  4296.417
4295.561    0.9173    0.8993
4295.586    0.9141    0.9032
4295.611    0.9135    0.9028
4295.637    0.9036    0.8941
4295.662    0.8690    0.8572
4295.687    0.7688    0.7540
4295.712    0.5910    0.5810
4295.737    0.4177    0.4221
4295.762    0.3873    0.3919
4295.788    0.5189    0.5140
4295.813    0.6548    0.6611
4295.838    0.7039    0.7120
4295.863    0.6705    0.6693
4295.888    0.6512    0.6452
4295.913    0.7213    0.7142
4295.939    0.8316    0.8370
4295.964    0.9012    0.9230
4295.989    0.9133    0.9515
4296.014    0.8966    0.9361
4296.039    0.8696    0.8952
4296.064    0.8449    0.8519
4296.090    0.8306    0.8270
4296.115    0.8155    0.8183
4296.140    0.7805    0.7921
4296.165    0.7093    0.7279
4296.190    0.6489    0.6563
4296.215    0.6384    0.6340
4296.241    0.6879    0.6861
4296.266    0.7788    0.7761
4296.291    0.8604    0.8622
4296.316    0.9256    0.9211
4296.341    0.9574    0.9489
4296.366    0.9784    0.9548
4296.392    0.9833    0.9543
4296.417    0.9867    0.9548
# 115715  36  4295.559  4296.440
4295.559    0.9369    0.9158
4295.584    0.9296    0.9188
4295.610    0.9224    0.9169
4295.635    0.9105    0.9014
4295.660    0.8561    0.8472
4295.685    0.7405    0.7273
4295.710    0.5674    0.5610
4295.735    0.4268    0.4337
4295.761    0.4270    0.4306
4295.786    0.5444    0.5357
4295.811    0.6298    0.6365
4295.836    0.6433    0.6464
4295.861    0.5974    0.5959
4295.886    0.5957    0.5893
4295.912    0.6879    0.6808
4295.937    0.8009    0.8095
4295.962    0.8698    0.9014
4295.987    0.8831    0.9264
4296.012    0.8529    0.8960
4296.037    0.8111    0.8387
4296.063    0.7854    0.7876
4296.088    0.7870    0.7707
4296.113    0.7912    0.7762
4296.138    0.7743    0.7702
4296.163    0.7254    0.7349
4296.188    0.6841    0.6937
4296.214    0.6839    0.6880
4296.239    0.7316    0.7303
4296.264    0.8006    0.7982
4296.289    0.8644    0.8648
4296.314    0.9112    0.9126
4296.339    0.9380    0.9354
4296.365    0.9502    0.9406
4296.390    0.9565    0.9412
4296.415    0.9585    0.9404
4296.440    0.9438    0.9190
# 116613  35  4295.560  4296.416
4295.560    0.9322    0.9162
4295.585    0.9279    0.9173
4295.610    0.9204    0.9114
4295.636    0.8945    0.8839
4295.661    0.8239    0.8123
4295.686    0.6929    0.6812
4295.711    0.5236    0.5217
4295.736    0.4018    0.4104
4295.761    0.4035    0.4067
4295.787    0.4969    0.4922
4295.812    0.5711    0.5670
4295.837    0.5761    0.5703
4295.862    0.5346    0.5341
4295.887    0.5478    0.5431
4295.912    0.6422    0.6346
4295.938    0.7532    0.7688
4295.963    0.8234    0.8638
4295.988    0.8364    0.8906
4296.013    0.8050    0.8564
4296.038    0.7617    0.7921
4296.063    0.7403    0.7357
4296.089    0.7384    0.7142
4296.114    0.7540    0.7249
4296.139    0.7518    0.7364
4296.164    0.7234    0.7279
4296.189    0.6976    0.7107
4296.214    0.7053    0.7120
4296.240    0.7365    0.7452
4296.265    0.7909    0.7974
4296.290    0.8533    0.8519
4296.315    0.8968    0.8927
4296.340    0.9226    0.9122
4296.365    0.9343    0.9156
4296.391    0.9358    0.9150
4296.416    0.9309    0.9105
# 999999  36  4295.559  4296.440
4295.559    0.9026    0.8855
4295.584    0.9041    0.8900
4295.610    0.9034    0.8902
4295.635    0.8882    0.8804
4295.660    0.8466    0.8412
4295.685    0.7482    0.7427
4295.710    0.5867    0.5852
4295.735    0.4283    0.4351
4295.761    0.3794    0.3843
4295.786    0.4610    0.4570
4295.811    0.5732    0.5626
4295.836    0.6027    0.5963
4295.861    0.5498    0.5500
4295.886    0.5250    0.5177
4295.912    0.5882    0.5843
4295.937    0.7096    0.7211
4295.962    0.8104    0.8461
4295.987    0.8564    0.9047
4296.012    0.8412    0.8947
4296.037    0.8063    0.8408
4296.063    0.7757    0.7759
4296.088    0.7640    0.7389
4296.113    0.7621    0.7330
4296.138    0.7418    0.7296
4296.163    0.6945    0.6990
4296.188    0.6406    0.6515
4296.214    0.6250    0.6289
4296.239    0.6571    0.6598
4296.264    0.7239    0.7301
4296.289    0.8061    0.8102
4296.314    0.8712    0.8760
4296.339    0.9120    0.9135
4296.365    0.9315    0.9251
4296.390    0.9399    0.9256
4296.415    0.9456    0.9260
4296.440    0.9486    0.9150


==> anc/specdat/fit_CH4297.dat <==
# 001499  42  4297.372  4298.404
4297.372    0.7241    0.7145
4297.397    0.8202    0.7814
4297.423    0.8188    0.7714
4297.448    0.7283    0.6925
4297.473    0.5891    0.5837
4297.498    0.4585    0.4933
4297.523    0.3914    0.4529
4297.548    0.4094    0.4656
4297.574    0.4988    0.5167
4297.599    0.6091    0.5778
4297.624    0.6827    0.6269
4297.649    0.6917    0.6427
4297.674    0.6512    0.6156
4297.699    0.5829    0.5603
4297.725    0.5159    0.5136
4297.750    0.4991    0.5175
4297.775    0.5456    0.5784
4297.800    0.6324    0.6711
4297.825    0.7213    0.7556
4297.850    0.7811    0.7980
4297.876    0.7843    0.7795
4297.901    0.7127    0.7018
4297.926    0.5853    0.5805
4297.951    0.4385    0.4419
4297.976    0.3199    0.3151
4298.001    0.2380    0.2259
4298.027    0.1997    0.1951
4298.052    0.2249    0.2366
4298.077    0.3229    0.3354
4298.102    0.4434    0.4453
4298.127    0.4871    0.5073
4298.152    0.4659    0.4940
4298.178    0.4286    0.4346
4298.203    0.4248    0.3999
4298.228    0.4937    0.4321
4298.253    0.6145    0.5284
4298.278    0.7288    0.6540
4298.303    0.8057    0.7702
4298.329    0.8285    0.8570
4298.354    0.8414    0.9047
4298.379    0.8387    0.9234
4298.404    0.8383    0.9169
# 001598  41  4297.389  4298.396
4297.389    0.8435    0.8091
4297.414    0.8704    0.8238
4297.439    0.8093    0.7672
4297.465    0.6896    0.6625
4297.490    0.5517    0.5658
4297.515    0.4596    0.5130
4297.540    0.4537    0.5165
4297.565    0.5327    0.5642
4297.590    0.6512    0.6340
4297.616    0.7477    0.7066
4297.641    0.7869    0.7530
4297.666    0.7762    0.7570
4297.691    0.7338    0.7185
4297.716    0.6761    0.6648
4297.741    0.6350    0.6378
4297.767    0.6454    0.6640
4297.792    0.6960    0.7306
4297.817    0.7628    0.8035
4297.842    0.8247    0.8488
4297.867    0.8424    0.8457
4297.892    0.7967    0.7867
4297.918    0.6839    0.6728
4297.943    0.5351    0.5341
4297.968    0.4022    0.3969
4297.993    0.3071    0.2915
4298.018    0.2544    0.2443
4298.043    0.2639    0.2747
4298.069    0.3726    0.3849
4298.094    0.5243    0.5210
4298.119    0.6080    0.6150
4298.144    0.5736    0.6224
4298.169    0.5306    0.5627
4298.194    0.4995    0.5028
4298.220    0.5526    0.5035
4298.245    0.6627    0.5756
4298.270    0.7730    0.6869
4298.295    0.8408    0.7974
4298.320    0.8766    0.8810
4298.345    0.8863    0.9311
4298.371    0.8874    0.9550
4298.396    0.8847    0.9592
# 001803  42  4297.372  4298.404
4297.372    0.7818    0.7642
4297.397    0.8166    0.7869
4297.422    0.8069    0.7766
4297.447    0.7537    0.7415
4297.473    0.6871    0.6957
4297.498    0.6301    0.6607
4297.523    0.6058    0.6460
4297.548    0.6203    0.6521
4297.573    0.6596    0.6707
4297.598    0.6997    0.6891
4297.624    0.7258    0.6961
4297.649    0.7181    0.6871
4297.674    0.6888    0.6671
4297.699    0.6563    0.6486
4297.724    0.6362    0.6452
4297.749    0.6461    0.6648
4297.775    0.6855    0.7066
4297.800    0.7389    0.7539
4297.825    0.7822    0.7898
4297.850    0.7962    0.7980
4297.875    0.7686    0.7691
4297.900    0.7040    0.7031
4297.926    0.6109    0.6045
4297.951    0.5030    0.4990
4297.976    0.4053    0.4056
4298.001    0.3433    0.3454
4298.026    0.3320    0.3314
4298.051    0.3609    0.3620
4298.077    0.4088    0.4226
4298.102    0.4610    0.4823
4298.127    0.5026    0.5232
4298.152    0.5346    0.5416
4298.177    0.5683    0.5509
4298.202    0.6053    0.5711
4298.228    0.6622    0.6169
4298.253    0.7234    0.6831
4298.278    0.7867    0.7577
4298.303    0.8360    0.8255
4298.328    0.8716    0.8754
4298.353    0.8778    0.9026
4298.379    0.8728    0.9068
4298.404    0.8543    0.8894
# 004290  42  4297.373  4298.405
4297.373    0.7306    0.7153
4297.399    0.8141    0.7883
4297.424    0.8258    0.7898
4297.449    0.7654    0.7269
4297.474    0.6402    0.6302
4297.499    0.5149    0.5431
4297.524    0.4425    0.4988
4297.550    0.4511    0.5072
4297.575    0.5326    0.5551
4297.600    0.6485    0.6209
4297.625    0.7274    0.6809
4297.650    0.7539    0.7129
4297.675    0.7350    0.7024
4297.701    0.6751    0.6552
4297.726    0.6114    0.6080
4297.751    0.5902    0.5969
4297.776    0.6067    0.6369
4297.801    0.6739    0.7112
4297.826    0.7527    0.7851
4297.852    0.8048    0.8268
4297.877    0.8063    0.8138
4297.902    0.7525    0.7451
4297.927    0.6377    0.6315
4297.952    0.4988    0.4961
4297.977    0.3771    0.3679
4298.003    0.2920    0.2722
4298.028    0.2464    0.2400
4298.053    0.2700    0.2797
4298.078    0.3716    0.3808
4298.103    0.5010    0.4992
4298.128    0.5607    0.5758
4298.154    0.5426    0.5769
4298.179    0.4973    0.5269
4298.204    0.4833    0.4857
4298.229    0.5479    0.4998
4298.254    0.6601    0.5746
4298.279    0.7637    0.6830
4298.305    0.8264    0.7936
4298.330    0.8604    0.8740
4298.355    0.8833    0.9228
4298.380    0.8760    0.9449
4298.405    0.8786    0.9462
# 005176  41  4297.392  4298.398
4297.392    0.8371    0.8009
4297.417    0.8400    0.7949
4297.442    0.7628    0.7276
4297.467    0.6371    0.6314
4297.493    0.5127    0.5459
4297.518    0.4518    0.5089
4297.543    0.4692    0.5211
4297.568    0.5466    0.5675
4297.593    0.6479    0.6260
4297.618    0.7218    0.6734
4297.644    0.7352    0.6901
4297.669    0.6992    0.6662
4297.694    0.6308    0.6165
4297.719    0.5711    0.5745
4297.744    0.5572    0.5739
4297.769    0.6024    0.6243
4297.794    0.6909    0.7060
4297.820    0.7656    0.7858
4297.845    0.8134    0.8257
4297.870    0.8164    0.8119
4297.895    0.7499    0.7422
4297.920    0.6256    0.6276
4297.945    0.4835    0.4906
4297.971    0.3632    0.3549
4297.996    0.2735    0.2613
4298.021    0.2310    0.2285
4298.046    0.2574    0.2685
4298.071    0.3539    0.3677
4298.096    0.4676    0.4798
4298.122    0.5319    0.5485
4298.147    0.5180    0.5409
4298.172    0.4762    0.4905
4298.197    0.4777    0.4570
4298.222    0.5479    0.4837
4298.247    0.6581    0.5707
4298.273    0.7582    0.6902
4298.298    0.8168    0.7965
4298.323    0.8521    0.8732
4298.348    0.8628    0.9175
4298.373    0.8652    0.9350
4298.398    0.8646    0.9288
# 006405  41  4297.390  4298.397
4297.390    0.8346    0.8061
4297.415    0.8648    0.8183
4297.440    0.8043    0.7617
4297.465    0.6879    0.6644
4297.491    0.5535    0.5675
4297.516    0.4668    0.5175
4297.541    0.4632    0.5214
4297.566    0.5388    0.5672
4297.591    0.6485    0.6333
4297.616    0.7354    0.6973
4297.642    0.7670    0.7377
4297.667    0.7534    0.7340
4297.692    0.7084    0.6917
4297.717    0.6473    0.6399
4297.742    0.6157    0.6186
4297.767    0.6307    0.6491
4297.793    0.6912    0.7219
4297.818    0.7614    0.7963
4297.843    0.8196    0.8416
4297.868    0.8346    0.8375
4297.893    0.7918    0.7782
4297.918    0.6797    0.6703
4297.944    0.5243    0.5283
4297.969    0.3949    0.3926
4297.994    0.3021    0.2879
4298.019    0.2469    0.2408
4298.044    0.2597    0.2695
4298.069    0.3609    0.3696
4298.095    0.4970    0.5029
4298.120    0.5800    0.5913
4298.145    0.5644    0.5981
4298.170    0.5164    0.5430
4298.195    0.4929    0.4900
4298.220    0.5443    0.4949
4298.246    0.6536    0.5719
4298.271    0.7603    0.6839
4298.296    0.8391    0.7938
4298.321    0.8732    0.8764
4298.346    0.8746    0.9260
4298.371    0.8857    0.9491
4298.397    0.8827    0.9521
# 006455  42  4297.388  4298.420
4297.388    0.8160    0.7834
4297.413    0.8504    0.8045
4297.438    0.7976    0.7520
4297.463    0.6756    0.6521
4297.489    0.5317    0.5480
4297.514    0.4393    0.4902
4297.539    0.4243    0.4885
4297.564    0.4944    0.5315
4297.589    0.6100    0.5977
4297.614    0.7019    0.6647
4297.640    0.7464    0.7089
4297.665    0.7371    0.7070
4297.690    0.6827    0.6610
4297.715    0.6125    0.6020
4297.740    0.5723    0.5753
4297.765    0.5833    0.6069
4297.791    0.6539    0.6869
4297.816    0.7258    0.7702
4297.841    0.7976    0.8230
4297.866    0.8299    0.8241
4297.891    0.7825    0.7677
4297.916    0.6716    0.6611
4297.942    0.5225    0.5198
4297.967    0.3872    0.3842
4297.992    0.2930    0.2777
4298.017    0.2353    0.2245
4298.042    0.2376    0.2434
4298.067    0.3245    0.3352
4298.093    0.4612    0.4686
4298.118    0.5544    0.5653
4298.143    0.5514    0.5812
4298.168    0.4936    0.5281
4298.193    0.4616    0.4692
4298.218    0.5120    0.4656
4298.244    0.6217    0.5370
4298.269    0.7399    0.6500
4298.294    0.8260    0.7658
4298.319    0.8668    0.8561
4298.344    0.8770    0.9120
4298.369    0.8819    0.9393
4298.395    0.8700    0.9456
4298.420    0.8682    0.9322
# 007244  42  4297.386  4298.417
4297.386    0.7985    0.7721
4297.411    0.8433    0.7985
4297.436    0.8008    0.7579
4297.461    0.6912    0.6710
4297.486    0.5632    0.5784
4297.512    0.4672    0.5167
4297.537    0.4463    0.5082
4297.562    0.5042    0.5431
4297.587    0.6102    0.6023
4297.612    0.7031    0.6624
4297.637    0.7435    0.7006
4297.662    0.7343    0.6994
4297.688    0.6817    0.6569
4297.713    0.6157    0.6038
4297.738    0.5746    0.5788
4297.763    0.5841    0.6058
4297.788    0.6371    0.6761
4297.813    0.7199    0.7572
4297.839    0.7929    0.8155
4297.864    0.8194    0.8228
4297.889    0.7894    0.7746
4297.914    0.6877    0.6769
4297.939    0.5474    0.5475
4297.964    0.4151    0.4136
4297.990    0.3122    0.2999
4298.015    0.2518    0.2413
4298.040    0.2475    0.2508
4298.065    0.3181    0.3289
4298.090    0.4365    0.4446
4298.115    0.5282    0.5418
4298.141    0.5438    0.5729
4298.166    0.5086    0.5385
4298.191    0.4818    0.4909
4298.216    0.5267    0.4852
4298.241    0.6233    0.5420
4298.266    0.7286    0.6430
4298.292    0.8151    0.7570
4298.317    0.8594    0.8468
4298.342    0.8730    0.9055
4298.367    0.8829    0.9356
4298.392    0.8804    0.9434
4298.417    0.8700    0.9311
# 007585  42  4297.370  4298.402
4297.370    0.7658    0.7464
4297.395    0.8393    0.8050
4297.420    0.8346    0.7949
4297.446    0.7556    0.7201
4297.471    0.6295    0.6222
4297.496    0.5100    0.5420
4297.521    0.4505    0.5087
4297.546    0.4723    0.5252
4297.571    0.5609    0.5753
4297.596    0.6602    0.6362
4297.622    0.7269    0.6863
4297.647    0.7418    0.7005
4297.672    0.7036    0.6725
4297.697    0.6391    0.6182
4297.722    0.5774    0.5745
4297.747    0.5609    0.5769
4297.773    0.6052    0.6356
4297.798    0.6797    0.7206
4297.823    0.7658    0.7952
4297.848    0.8170    0.8302
4297.873    0.8160    0.8106
4297.898    0.7434    0.7360
4297.924    0.6182    0.6129
4297.949    0.4735    0.4750
4297.974    0.3488    0.3469
4297.999    0.2680    0.2571
4298.024    0.2326    0.2294
4298.049    0.2664    0.2756
4298.075    0.3716    0.3860
4298.100    0.4903    0.5011
4298.125    0.5475    0.5647
4298.150    0.5269    0.5528
4298.175    0.4821    0.4990
4298.200    0.4876    0.4660
4298.226    0.5651    0.4984
4298.251    0.6800    0.5894
4298.276    0.7759    0.7044
4298.301    0.8341    0.8080
4298.326    0.8646    0.8815
4298.351    0.8706    0.9232
4298.377    0.8732    0.9399
4298.402    0.8664    0.9339
# 007902  42  4297.387  4298.419
4297.387    0.8243    0.7842
4297.412    0.8352    0.7816
4297.437    0.7497    0.7062
4297.462    0.6072    0.5946
4297.488    0.4712    0.4943
4297.513    0.3882    0.4498
4297.538    0.4008    0.4615
4297.563    0.4903    0.5126
4297.588    0.6021    0.5802
4297.613    0.6819    0.6408
4297.638    0.7076    0.6703
4297.664    0.6822    0.6522
4297.689    0.6199    0.5976
4297.714    0.5544    0.5446
4297.739    0.5253    0.5358
4297.764    0.5526    0.5865
4297.789    0.6323    0.6747
4297.815    0.7211    0.7623
4297.840    0.7887    0.8063
4297.865    0.8022    0.7918
4297.890    0.7401    0.7171
4297.915    0.6084    0.5966
4297.940    0.4521    0.4567
4297.966    0.3292    0.3228
4297.991    0.2496    0.2321
4298.016    0.2053    0.1996
4298.041    0.2282    0.2392
4298.066    0.3337    0.3421
4298.091    0.4585    0.4623
4298.117    0.5198    0.5362
4298.142    0.4950    0.5236
4298.167    0.4349    0.4596
4298.192    0.4224    0.4129
4298.217    0.4907    0.4341
4298.242    0.6220    0.5248
4298.268    0.7437    0.6552
4298.293    0.8188    0.7739
4298.318    0.8543    0.8606
4298.343    0.8602    0.9116
4298.368    0.8614    0.9335
4298.393    0.8594    0.9326
4298.419    0.8466    0.9070
# 007918  41  4297.390  4298.397
4297.390    0.8221    0.7947
4297.415    0.8594    0.8147
4297.440    0.8070    0.7691
4297.465    0.7040    0.6812
4297.491    0.5761    0.5882
4297.516    0.4836    0.5344
4297.541    0.4748    0.5306
4297.566    0.5346    0.5682
4297.591    0.6327    0.6275
4297.616    0.7214    0.6855
4297.642    0.7577    0.7208
4297.667    0.7413    0.7148
4297.692    0.6879    0.6725
4297.717    0.6219    0.6212
4297.742    0.5935    0.5985
4297.767    0.6140    0.6263
4297.793    0.6776    0.6989
4297.818    0.7532    0.7773
4297.843    0.8151    0.8304
4297.868    0.8333    0.8360
4297.893    0.7929    0.7865
4297.918    0.6918    0.6871
4297.944    0.5479    0.5499
4297.969    0.4157    0.4136
4297.994    0.3149    0.3030
4298.019    0.2530    0.2453
4298.044    0.2504    0.2588
4298.069    0.3283    0.3414
4298.095    0.4556    0.4631
4298.120    0.5443    0.5540
4298.145    0.5441    0.5757
4298.170    0.5138    0.5367
4298.195    0.4922    0.4906
4298.220    0.5416    0.4916
4298.246    0.6377    0.5599
4298.271    0.7454    0.6665
4298.296    0.8205    0.7761
4298.321    0.8618    0.8622
4298.346    0.8712    0.9164
4298.371    0.8746    0.9428
4298.397    0.8718    0.9471
# 008486  42  4297.387  4298.419
4297.387    0.8429    0.8095
4297.413    0.8819    0.8400
4297.438    0.8457    0.8067
4297.463    0.7464    0.7296
4297.488    0.6256    0.6448
4297.513    0.5405    0.5882
4297.538    0.5193    0.5778
4297.564    0.5727    0.6111
4297.589    0.6722    0.6657
4297.614    0.7577    0.7201
4297.639    0.7940    0.7535
4297.664    0.7784    0.7508
4297.689    0.7290    0.7119
4297.715    0.6685    0.6586
4297.740    0.6298    0.6324
4297.765    0.6389    0.6548
4297.790    0.6937    0.7190
4297.815    0.7654    0.7949
4297.840    0.8310    0.8502
4297.866    0.8553    0.8630
4297.891    0.8276    0.8234
4297.916    0.7432    0.7347
4297.941    0.6100    0.6094
4297.966    0.4711    0.4709
4297.991    0.3593    0.3495
4298.017    0.2889    0.2754
4298.042    0.2751    0.2793
4298.067    0.3470    0.3604
4298.092    0.4767    0.4863
4298.117    0.5838    0.5959
4298.142    0.6094    0.6377
4298.168    0.5750    0.6080
4298.193    0.5489    0.5600
4298.218    0.5851    0.5502
4298.243    0.6756    0.6008
4298.268    0.7780    0.6929
4298.293    0.8535    0.7921
4298.319    0.8849    0.8744
4298.344    0.9051    0.9243
4298.369    0.8993    0.9493
4298.394    0.8993    0.9548
4298.419    0.8954    0.9432
# 009172  42  4297.389  4298.420
4297.389    0.8238    0.7861
4297.414    0.8249    0.7851
4297.439    0.7711    0.7427
4297.464    0.6856    0.6798
4297.489    0.5958    0.6233
4297.514    0.5488    0.5939
4297.540    0.5553    0.5991
4297.565    0.6056    0.6299
4297.590    0.6801    0.6691
4297.615    0.7301    0.6984
4297.640    0.7417    0.7050
4297.665    0.7201    0.6871
4297.691    0.6717    0.6551
4297.716    0.6358    0.6337
4297.741    0.6255    0.6406
4297.766    0.6524    0.6795
4297.791    0.7088    0.7372
4297.816    0.7638    0.7903
4297.842    0.8041    0.8166
4297.867    0.7936    0.7995
4297.892    0.7391    0.7377
4297.917    0.6454    0.6394
4297.942    0.5297    0.5217
4297.967    0.4107    0.4086
4297.993    0.3252    0.3238
4298.018    0.2974    0.2956
4298.043    0.3247    0.3262
4298.068    0.3939    0.4008
4298.093    0.4700    0.4856
4298.118    0.5231    0.5448
4298.144    0.5385    0.5617
4298.169    0.5451    0.5503
4298.194    0.5651    0.5451
4298.219    0.6197    0.5728
4298.244    0.6997    0.6375
4298.269    0.7800    0.7226
4298.295    0.8420    0.8089
4298.320    0.8794    0.8730
4298.345    0.8931    0.9129
4298.370    0.8882    0.9290
4298.395    0.8790    0.9238
4298.420    0.8654    0.9001
# 009349  42  4297.385  4298.417
4297.385    0.8202    0.7936
4297.410    0.8559    0.8074
4297.435    0.7995    0.7544
4297.460    0.6756    0.6610
4297.486    0.5455    0.5665
4297.511    0.4611    0.5155
4297.536    0.4566    0.5159
4297.561    0.5330    0.5576
4297.586    0.6358    0.6192
4297.611    0.7150    0.6778
4297.637    0.7478    0.7115
4297.662    0.7369    0.7023
4297.687    0.6845    0.6575
4297.712    0.6116    0.6069
4297.737    0.5754    0.5886
4297.762    0.6039    0.6227
4297.788    0.6691    0.6998
4297.813    0.7463    0.7791
4297.838    0.8020    0.8295
4297.863    0.8222    0.8295
4297.888    0.7805    0.7729
4297.913    0.6778    0.6674
4297.939    0.5332    0.5275
4297.964    0.3982    0.3930
4297.989    0.2987    0.2885
4298.014    0.2476    0.2400
4298.039    0.2578    0.2644
4298.064    0.3471    0.3567
4298.089    0.4714    0.4774
4298.115    0.5506    0.5685
4298.140    0.5489    0.5805
4298.165    0.5064    0.5336
4298.190    0.4884    0.4858
4298.215    0.5380    0.4902
4298.240    0.6412    0.5590
4298.266    0.7494    0.6714
4298.291    0.8241    0.7807
4298.316    0.8632    0.8652
4298.341    0.8845    0.9175
4298.366    0.8890    0.9419
4298.391    0.8876    0.9445
4298.417    0.8817    0.9253
# 009519  41  4297.392  4298.398
4297.392    0.8354    0.8095
4297.417    0.8387    0.8095
4297.442    0.8119    0.7945
4297.467    0.7691    0.7725
4297.492    0.7338    0.7527
4297.518    0.7176    0.7410
4297.543    0.7171    0.7403
4297.568    0.7291    0.7466
4297.593    0.7514    0.7540
4297.618    0.7649    0.7570
4297.643    0.7681    0.7532
4297.669    0.7579    0.7444
4297.694    0.7439    0.7371
4297.719    0.7386    0.7376
4297.744    0.7427    0.7490
4297.769    0.7593    0.7704
4297.794    0.7798    0.7945
4297.819    0.8017    0.8111
4297.845    0.8106    0.8093
4297.870    0.7860    0.7820
4297.895    0.7333    0.7281
4297.920    0.6567    0.6533
4297.945    0.5651    0.5692
4297.970    0.4866    0.4922
4297.996    0.4419    0.4363
4298.021    0.4218    0.4163
4298.046    0.4247    0.4300
4298.071    0.4605    0.4683
4298.096    0.4993    0.5161
4298.121    0.5483    0.5605
4298.147    0.5920    0.5968
4298.172    0.6318    0.6253
4298.197    0.6772    0.6555
4298.222    0.7243    0.6937
4298.247    0.7640    0.7413
4298.272    0.8121    0.7932
4298.298    0.8504    0.8437
4298.323    0.8863    0.8813
4298.348    0.8941    0.9034
4298.373    0.8857    0.9089
4298.398    0.8784    0.8989
# 009829  41  4297.394  4298.400
4297.394    0.8343    0.7938
4297.419    0.8188    0.7630
4297.444    0.7114    0.6720
4297.469    0.5683    0.5639
4297.494    0.4523    0.4850
4297.519    0.4032    0.4608
4297.545    0.4410    0.4912
4297.570    0.5474    0.5551
4297.595    0.6542    0.6307
4297.620    0.7253    0.6942
4297.645    0.7425    0.7223
4297.670    0.7181    0.7031
4297.695    0.6640    0.6519
4297.721    0.6133    0.6067
4297.746    0.5985    0.6081
4297.771    0.6289    0.6599
4297.796    0.6987    0.7360
4297.821    0.7668    0.7993
4297.846    0.8175    0.8194
4297.872    0.7980    0.7797
4297.897    0.7114    0.6853
4297.922    0.5674    0.5549
4297.947    0.4170    0.4174
4297.972    0.3120    0.3025
4297.997    0.2469    0.2341
4298.023    0.2317    0.2322
4298.048    0.2951    0.3035
4298.073    0.4152    0.4223
4298.098    0.5272    0.5313
4298.123    0.5526    0.5735
4298.148    0.5011    0.5389
4298.174    0.4524    0.4725
4298.199    0.4692    0.4465
4298.224    0.5585    0.4907
4298.249    0.6833    0.5924
4298.274    0.7854    0.7142
4298.299    0.8492    0.8207
4298.325    0.8742    0.8966
4298.350    0.8768    0.9358
4298.375    0.8718    0.9508
4298.400    0.8666    0.9473
# 010321  41  4297.394  4298.400
4297.394    0.8289    0.7829
4297.419    0.8045    0.7598
4297.444    0.7143    0.6899
4297.469    0.5966    0.6060
4297.495    0.5006    0.5413
4297.520    0.4681    0.5217
4297.545    0.5032    0.5439
4297.570    0.5852    0.5921
4297.595    0.6719    0.6449
4297.620    0.7228    0.6808
4297.645    0.7224    0.6841
4297.671    0.6797    0.6525
4297.696    0.6210    0.6090
4297.721    0.5813    0.5845
4297.746    0.5816    0.6023
4297.771    0.6321    0.6602
4297.796    0.7047    0.7340
4297.822    0.7679    0.7932
4297.847    0.8063    0.8089
4297.872    0.7852    0.7734
4297.897    0.6960    0.6896
4297.922    0.5725    0.5723
4297.947    0.4485    0.4444
4297.973    0.3385    0.3295
4297.998    0.2697    0.2625
4298.023    0.2573    0.2567
4298.048    0.3084    0.3146
4298.073    0.4029    0.4122
4298.098    0.4911    0.5043
4298.124    0.5265    0.5489
4298.149    0.5097    0.5353
4298.174    0.4922    0.5005
4298.199    0.5186    0.4916
4298.224    0.5988    0.5347
4298.249    0.6998    0.6222
4298.275    0.7872    0.7296
4298.300    0.8433    0.8207
4298.325    0.8694    0.8849
4298.350    0.8698    0.9211
4298.375    0.8728    0.9330
4298.400    0.8594    0.9236
# 011728  42  4297.386  4298.418
4297.386    0.8074    0.7752
4297.411    0.8468    0.8037
4297.436    0.8065    0.7602
4297.461    0.6923    0.6665
4297.487    0.5521    0.5629
4297.512    0.4505    0.4998
4297.537    0.4272    0.4903
4297.562    0.4842    0.5264
4297.587    0.5910    0.5869
4297.612    0.6866    0.6485
4297.638    0.7318    0.6885
4297.663    0.7168    0.6853
4297.688    0.6578    0.6419
4297.713    0.5994    0.5859
4297.738    0.5568    0.5583
4297.763    0.5638    0.5859
4297.789    0.6299    0.6637
4297.814    0.7148    0.7504
4297.839    0.7921    0.8115
4297.864    0.8232    0.8224
4297.889    0.7896    0.7748
4297.914    0.6814    0.6750
4297.940    0.5369    0.5365
4297.965    0.3985    0.3991
4297.990    0.2985    0.2870
4298.015    0.2371    0.2258
4298.040    0.2283    0.2343
4298.065    0.3016    0.3141
4298.091    0.4272    0.4386
4298.116    0.5241    0.5363
4298.141    0.5377    0.5616
4298.166    0.4909    0.5186
4298.191    0.4592    0.4628
4298.216    0.5010    0.4550
4298.241    0.5984    0.5165
4298.267    0.7193    0.6307
4298.292    0.8098    0.7480
4298.317    0.8539    0.8424
4298.342    0.8664    0.9030
4298.367    0.8670    0.9335
4298.392    0.8724    0.9402
4298.418    0.8628    0.9243
# 012067  42  4297.387  4298.419
4297.387    0.8024    0.7729
4297.412    0.8395    0.7976
4297.438    0.7905    0.7473
4297.463    0.6730    0.6509
4297.488    0.5333    0.5520
4297.513    0.4371    0.4906
4297.538    0.4205    0.4822
4297.563    0.4802    0.5172
4297.588    0.5856    0.5732
4297.614    0.6781    0.6279
4297.639    0.7075    0.6542
4297.664    0.6891    0.6406
4297.689    0.6247    0.5924
4297.714    0.5488    0.5390
4297.739    0.5098    0.5198
4297.765    0.5306    0.5595
4297.790    0.6031    0.6430
4297.815    0.6947    0.7352
4297.840    0.7732    0.7987
4297.865    0.8067    0.8100
4297.890    0.7700    0.7616
4297.916    0.6624    0.6558
4297.941    0.5174    0.5218
4297.966    0.3816    0.3847
4297.991    0.2804    0.2736
4298.016    0.2235    0.2137
4298.041    0.2202    0.2232
4298.067    0.2886    0.3058
4298.092    0.4084    0.4210
4298.117    0.5003    0.5117
4298.142    0.5102    0.5317
4298.167    0.4689    0.4879
4298.192    0.4449    0.4358
4298.218    0.4860    0.4354
4298.243    0.5879    0.5055
4298.268    0.7008    0.6200
4298.293    0.7898    0.7391
4298.318    0.8370    0.8333
4298.343    0.8574    0.8931
4298.369    0.8608    0.9228
4298.394    0.8620    0.9253
4298.419    0.8412    0.9018
# 014614  42  4297.371  4298.403
4297.371    0.7943    0.7700
4297.397    0.8588    0.8188
4297.422    0.8278    0.7934
4297.447    0.7508    0.7110
4297.472    0.6220    0.6105
4297.497    0.4987    0.5353
4297.522    0.4534    0.5112
4297.548    0.4867    0.5389
4297.573    0.5814    0.5974
4297.598    0.6899    0.6647
4297.623    0.7565    0.7181
4297.648    0.7688    0.7374
4297.673    0.7335    0.7142
4297.699    0.6730    0.6624
4297.724    0.6237    0.6234
4297.749    0.6202    0.6278
4297.774    0.6528    0.6803
4297.799    0.7203    0.7563
4297.824    0.7929    0.8205
4297.850    0.8368    0.8445
4297.875    0.8202    0.8123
4297.900    0.7338    0.7258
4297.925    0.6056    0.5997
4297.950    0.4606    0.4594
4297.975    0.3431    0.3355
4298.001    0.2662    0.2547
4298.026    0.2440    0.2468
4298.051    0.3046    0.3154
4298.076    0.4260    0.4357
4298.101    0.5380    0.5500
4298.126    0.5770    0.5997
4298.152    0.5390    0.5691
4298.177    0.4918    0.5082
4298.202    0.5116    0.4821
4298.227    0.5968    0.5241
4298.252    0.7089    0.6214
4298.277    0.8078    0.7367
4298.303    0.8664    0.8393
4298.328    0.8806    0.9053
4298.353    0.8839    0.9406
4298.378    0.8896    0.9526
4298.403    0.8800    0.9460
# 014623  41  4297.389  4298.396
4297.389    0.8272    0.7838
4297.415    0.8232    0.7759
4297.440    0.7451    0.7166
4297.465    0.6321    0.6347
4297.490    0.5336    0.5657
4297.515    0.4802    0.5339
4297.540    0.4960    0.5443
4297.565    0.5696    0.5843
4297.591    0.6584    0.6350
4297.616    0.7093    0.6708
4297.641    0.7206    0.6776
4297.666    0.6816    0.6524
4297.691    0.6263    0.6104
4297.716    0.5790    0.5805
4297.742    0.5721    0.5893
4297.767    0.6162    0.6405
4297.792    0.6863    0.7142
4297.817    0.7527    0.7798
4297.842    0.7987    0.8106
4297.867    0.7945    0.7920
4297.893    0.7226    0.7190
4297.918    0.6101    0.6084
4297.943    0.4819    0.4798
4297.968    0.3657    0.3599
4297.993    0.2824    0.2756
4298.018    0.2485    0.2485
4298.043    0.2829    0.2865
4298.069    0.3652    0.3777
4298.094    0.4595    0.4732
4298.119    0.5079    0.5308
4298.144    0.5110    0.5325
4298.169    0.4981    0.5018
4298.194    0.5075    0.4847
4298.220    0.5736    0.5174
4298.245    0.6720    0.5977
4298.270    0.7626    0.7005
4298.295    0.8291    0.7969
4298.320    0.8592    0.8684
4298.345    0.8676    0.9112
4298.371    0.8638    0.9279
4298.396    0.8541    0.9200
# 015062  42  4297.372  4298.403
4297.372    0.7811    0.7697
4297.397    0.8594    0.8219
4297.422    0.8521    0.8041
4297.447    0.7674    0.7278
4297.472    0.6454    0.6288
4297.497    0.5212    0.5512
4297.523    0.4644    0.5232
4297.548    0.5008    0.5480
4297.573    0.5875    0.6060
4297.598    0.7002    0.6761
4297.623    0.7679    0.7362
4297.648    0.7823    0.7649
4297.674    0.7631    0.7482
4297.699    0.7161    0.7000
4297.724    0.6654    0.6567
4297.749    0.6465    0.6539
4297.774    0.6716    0.6990
4297.799    0.7264    0.7691
4297.825    0.7943    0.8312
4297.850    0.8364    0.8529
4297.875    0.8320    0.8239
4297.900    0.7605    0.7428
4297.925    0.6298    0.6214
4297.950    0.4833    0.4837
4297.976    0.3624    0.3547
4298.001    0.2871    0.2739
4298.026    0.2603    0.2601
4298.051    0.3148    0.3246
4298.076    0.4439    0.4469
4298.101    0.5648    0.5695
4298.127    0.6048    0.6302
4298.152    0.5700    0.6065
4298.177    0.5178    0.5449
4298.202    0.5269    0.5110
4298.227    0.6033    0.5425
4298.252    0.7278    0.6308
4298.278    0.8181    0.7447
4298.303    0.8640    0.8406
4298.328    0.8933    0.9068
4298.353    0.8945    0.9430
4298.378    0.8927    0.9574
4298.403    0.8995    0.9563
# 015442  42  4297.385  4298.416
4297.385    0.7764    0.7575
4297.410    0.8418    0.8000
4297.435    0.8194    0.7681
4297.460    0.7125    0.6792
4297.485    0.5790    0.5750
4297.510    0.4624    0.5003
4297.535    0.4144    0.4791
4297.561    0.4653    0.5104
4297.586    0.5643    0.5727
4297.611    0.6683    0.6440
4297.636    0.7381    0.7011
4297.661    0.7437    0.7216
4297.686    0.7170    0.6958
4297.712    0.6552    0.6399
4297.737    0.6059    0.6001
4297.762    0.5946    0.6087
4297.787    0.6333    0.6670
4297.812    0.6984    0.7454
4297.837    0.7737    0.8069
4297.863    0.8196    0.8241
4297.888    0.8050    0.7838
4297.913    0.7071    0.6909
4297.938    0.5704    0.5626
4297.963    0.4319    0.4263
4297.988    0.3204    0.3109
4298.014    0.2517    0.2399
4298.039    0.2387    0.2396
4298.064    0.3010    0.3122
4298.089    0.4271    0.4320
4298.114    0.5406    0.5408
4298.139    0.5513    0.5818
4298.164    0.5073    0.5471
4298.190    0.4699    0.4828
4298.215    0.4845    0.4598
4298.240    0.5824    0.5063
4298.265    0.6992    0.6074
4298.290    0.7967    0.7256
4298.315    0.8482    0.8272
4298.341    0.8682    0.8980
4298.366    0.8762    0.9345
4298.391    0.8760    0.9475
4298.416    0.8708    0.9423
# 016405  42  4297.370  4298.401
4297.370    0.7851    0.7602
4297.395    0.8459    0.7969
4297.420    0.8128    0.7577
4297.445    0.6939    0.6627
4297.470    0.5479    0.5565
4297.495    0.4355    0.4837
4297.521    0.4011    0.4656
4297.546    0.4520    0.4960
4297.571    0.5512    0.5513
4297.596    0.6495    0.6067
4297.621    0.6990    0.6393
4297.646    0.6806    0.6323
4297.671    0.6184    0.5865
4297.697    0.5428    0.5260
4297.722    0.4896    0.4979
4297.747    0.5014    0.5270
4297.772    0.5727    0.6080
4297.797    0.6662    0.7068
4297.822    0.7521    0.7832
4297.848    0.7967    0.8084
4297.873    0.7745    0.7690
4297.898    0.6734    0.6731
4297.923    0.5283    0.5405
4297.948    0.3898    0.3995
4297.973    0.2841    0.2797
4297.999    0.2177    0.2052
4298.024    0.1982    0.2013
4298.049    0.2494    0.2681
4298.074    0.3658    0.3801
4298.099    0.4672    0.4806
4298.124    0.4969    0.5155
4298.150    0.4628    0.4762
4298.175    0.4267    0.4191
4298.200    0.4546    0.4075
4298.225    0.5520    0.4683
4298.250    0.6750    0.5821
4298.275    0.7700    0.7079
4298.301    0.8173    0.8155
4298.326    0.8509    0.8825
4298.351    0.8547    0.9166
4298.376    0.8531    0.9238
4298.401    0.8389    0.9043
# 017336  42  4297.370  4298.401
4297.370    0.7795    0.7554
4297.395    0.8492    0.8052
4297.420    0.8181    0.7832
4297.445    0.7278    0.7024
4297.470    0.5953    0.6010
4297.496    0.4765    0.5214
4297.521    0.4346    0.4972
4297.546    0.4730    0.5229
4297.571    0.5758    0.5805
4297.596    0.6787    0.6477
4297.621    0.7449    0.7018
4297.646    0.7577    0.7219
4297.672    0.7278    0.6973
4297.697    0.6615    0.6460
4297.722    0.6076    0.6059
4297.747    0.5962    0.6109
4297.772    0.6315    0.6654
4297.797    0.7063    0.7428
4297.823    0.7757    0.8087
4297.848    0.8219    0.8299
4297.873    0.8110    0.7971
4297.898    0.7382    0.7115
4297.923    0.6026    0.5872
4297.948    0.4488    0.4497
4297.974    0.3370    0.3234
4297.999    0.2578    0.2456
4298.024    0.2348    0.2330
4298.049    0.2849    0.2947
4298.074    0.4004    0.4104
4298.099    0.5155    0.5250
4298.125    0.5554    0.5794
4298.150    0.5183    0.5532
4298.175    0.4748    0.4939
4298.200    0.4908    0.4664
4298.225    0.5733    0.5065
4298.250    0.6969    0.6033
4298.276    0.8015    0.7241
4298.301    0.8455    0.8247
4298.326    0.8632    0.8933
4298.351    0.8672    0.9309
4298.376    0.8714    0.9451
4298.401    0.8714    0.9406
# 018261  41  4297.391  4298.397
4297.391    0.8684    0.8283
4297.416    0.8606    0.8091
4297.441    0.7791    0.7399
4297.466    0.6554    0.6533
4297.491    0.5488    0.5864
4297.517    0.5062    0.5630
4297.542    0.5400    0.5852
4297.567    0.6289    0.6353
4297.592    0.7171    0.6918
4297.617    0.7737    0.7335
4297.642    0.7750    0.7435
4297.668    0.7338    0.7153
4297.693    0.6827    0.6685
4297.718    0.6346    0.6353
4297.743    0.6304    0.6436
4297.768    0.6716    0.6955
4297.793    0.7418    0.7681
4297.818    0.8037    0.8291
4297.844    0.8429    0.8535
4297.869    0.8316    0.8268
4297.894    0.7547    0.7499
4297.919    0.6315    0.6333
4297.944    0.4965    0.4983
4297.969    0.3763    0.3735
4297.995    0.2955    0.2875
4298.020    0.2723    0.2733
4298.045    0.3228    0.3344
4298.070    0.4349    0.4467
4298.095    0.5411    0.5564
4298.120    0.5840    0.6100
4298.146    0.5696    0.5922
4298.171    0.5367    0.5443
4298.196    0.5532    0.5234
4298.221    0.6317    0.5612
4298.246    0.7318    0.6486
4298.271    0.8085    0.7525
4298.297    0.8604    0.8457
4298.322    0.8904    0.9064
4298.347    0.9022    0.9391
4298.372    0.8985    0.9497
4298.397    0.8837    0.9415
# 019793  41  4297.392  4298.398
4297.392    0.8074    0.7741
4297.417    0.7997    0.7638
4297.442    0.7437    0.7244
4297.467    0.6679    0.6741
4297.493    0.6005    0.6318
4297.518    0.5727    0.6149
4297.543    0.5914    0.6230
4297.568    0.6377    0.6474
4297.593    0.6891    0.6739
4297.618    0.7211    0.6890
4297.644    0.7198    0.6853
4297.669    0.6912    0.6671
4297.694    0.6545    0.6468
4297.719    0.6304    0.6406
4297.744    0.6378    0.6583
4297.769    0.6822    0.6986
4297.794    0.7323    0.7477
4297.820    0.7716    0.7876
4297.845    0.7916    0.7969
4297.870    0.7677    0.7674
4297.895    0.6987    0.6989
4297.920    0.5983    0.6012
4297.945    0.4974    0.4923
4297.971    0.3947    0.3916
4297.996    0.3318    0.3295
4298.021    0.3162    0.3157
4298.046    0.3462    0.3494
4298.071    0.4078    0.4130
4298.096    0.4598    0.4791
4298.122    0.5026    0.5253
4298.147    0.5348    0.5424
4298.172    0.5542    0.5469
4298.197    0.5822    0.5617
4298.222    0.6464    0.6020
4298.247    0.7156    0.6676
4298.273    0.7832    0.7478
4298.298    0.8350    0.8196
4298.323    0.8712    0.8738
4298.348    0.8845    0.9051
4298.373    0.8774    0.9135
4298.398    0.8570    0.9003
# 019911  41  4297.394  4298.401
4297.394    0.8057    0.7782
4297.420    0.8039    0.7766
4297.445    0.7574    0.7376
4297.470    0.6792    0.6809
4297.495    0.6059    0.6310
4297.520    0.5711    0.6058
4297.545    0.5784    0.6115
4297.571    0.6273    0.6425
4297.596    0.6934    0.6811
4297.621    0.7371    0.7110
4297.646    0.7539    0.7211
4297.671    0.7391    0.7093
4297.696    0.7050    0.6861
4297.721    0.6674    0.6693
4297.747    0.6590    0.6755
4297.772    0.6830    0.7078
4297.797    0.7283    0.7554
4297.822    0.7764    0.7980
4297.847    0.8009    0.8160
4297.872    0.7965    0.7958
4297.898    0.7352    0.7313
4297.923    0.6457    0.6355
4297.948    0.5332    0.5243
4297.973    0.4264    0.4213
4297.998    0.3528    0.3510
4298.023    0.3295    0.3312
4298.049    0.3688    0.3678
4298.074    0.4430    0.4408
4298.099    0.5150    0.5190
4298.124    0.5539    0.5728
4298.149    0.5571    0.5902
4298.174    0.5664    0.5845
4298.200    0.5990    0.5837
4298.225    0.6539    0.6105
4298.250    0.7229    0.6682
4298.275    0.7849    0.7440
4298.300    0.8366    0.8194
4298.325    0.8674    0.8796
4298.351    0.8972    0.9194
4298.376    0.9047    0.9358
4298.401    0.8974    0.9328
# 019925  42  4297.387  4298.418
4297.387    0.8207    0.7907
4297.412    0.8640    0.8153
4297.437    0.8151    0.7684
4297.462    0.6965    0.6734
4297.487    0.5590    0.5745
4297.513    0.4579    0.5114
4297.538    0.4404    0.5062
4297.563    0.5056    0.5449
4297.588    0.6152    0.6056
4297.613    0.7086    0.6651
4297.638    0.7492    0.7003
4297.663    0.7300    0.6937
4297.689    0.6628    0.6440
4297.714    0.5972    0.5855
4297.739    0.5534    0.5605
4297.764    0.5750    0.5939
4297.789    0.6442    0.6733
4297.814    0.7198    0.7619
4297.840    0.7962    0.8238
4297.865    0.8310    0.8318
4297.890    0.7958    0.7823
4297.915    0.6894    0.6812
4297.940    0.5435    0.5474
4297.965    0.4085    0.4080
4297.991    0.3006    0.2890
4298.016    0.2383    0.2273
4298.041    0.2325    0.2382
4298.066    0.3085    0.3236
4298.091    0.4404    0.4491
4298.116    0.5365    0.5509
4298.142    0.5476    0.5757
4298.167    0.5025    0.5277
4298.192    0.4680    0.4702
4298.217    0.5094    0.4652
4298.242    0.6222    0.5314
4298.267    0.7384    0.6430
4298.293    0.8111    0.7631
4298.318    0.8580    0.8529
4298.343    0.8762    0.9087
4298.368    0.8782    0.9358
4298.393    0.8700    0.9408
4298.418    0.8670    0.9243
# 020441  42  4297.385  4298.416
4297.385    0.7985    0.7709
4297.410    0.8344    0.7896
4297.435    0.7854    0.7427
4297.460    0.6696    0.6539
4297.485    0.5470    0.5635
4297.511    0.4572    0.5061
4297.536    0.4430    0.5008
4297.561    0.5006    0.5363
4297.586    0.5953    0.5921
4297.611    0.6795    0.6448
4297.636    0.7224    0.6724
4297.661    0.7057    0.6615
4297.687    0.6409    0.6155
4297.712    0.5742    0.5670
4297.737    0.5419    0.5512
4297.762    0.5622    0.5868
4297.787    0.6256    0.6627
4297.812    0.7109    0.7463
4297.838    0.7813    0.8043
4297.863    0.8115    0.8091
4297.888    0.7713    0.7570
4297.913    0.6640    0.6558
4297.938    0.5234    0.5252
4297.963    0.3935    0.3923
4297.989    0.2919    0.2824
4298.014    0.2370    0.2294
4298.039    0.2395    0.2437
4298.064    0.3112    0.3220
4298.089    0.4186    0.4307
4298.114    0.5006    0.5161
4298.140    0.5130    0.5375
4298.165    0.4795    0.5015
4298.190    0.4629    0.4604
4298.215    0.5119    0.4647
4298.240    0.6094    0.5305
4298.265    0.7221    0.6369
4298.291    0.8048    0.7530
4298.316    0.8535    0.8424
4298.341    0.8686    0.8997
4298.366    0.8714    0.9277
4298.391    0.8656    0.9309
4298.416    0.8476    0.9105
# 020719  41  4297.392  4298.398
4297.392    0.8041    0.7718
4297.417    0.7989    0.7668
4297.442    0.7492    0.7332
4297.468    0.6858    0.6852
4297.493    0.6220    0.6460
4297.518    0.5886    0.6273
4297.543    0.5972    0.6326
4297.568    0.6397    0.6548
4297.593    0.6912    0.6812
4297.618    0.7233    0.6994
4297.644    0.7305    0.7013
4297.669    0.7079    0.6883
4297.694    0.6770    0.6711
4297.719    0.6613    0.6637
4297.744    0.6622    0.6761
4297.769    0.6883    0.7089
4297.795    0.7374    0.7534
4297.820    0.7811    0.7883
4297.845    0.7954    0.7985
4297.870    0.7714    0.7730
4297.895    0.7150    0.7104
4297.920    0.6183    0.6186
4297.946    0.5170    0.5100
4297.971    0.4175    0.4154
4297.996    0.3541    0.3521
4298.021    0.3365    0.3340
4298.046    0.3580    0.3615
4298.071    0.4114    0.4193
4298.097    0.4728    0.4848
4298.122    0.5123    0.5304
4298.147    0.5335    0.5516
4298.172    0.5605    0.5595
4298.197    0.5976    0.5741
4298.222    0.6489    0.6107
4298.247    0.7133    0.6707
4298.273    0.7896    0.7464
4298.298    0.8387    0.8166
4298.323    0.8676    0.8714
4298.348    0.8806    0.9051
4298.373    0.8798    0.9169
4298.398    0.8660    0.9080
# 020741  41  4297.392  4298.398
4297.392    0.8395    0.7991
4297.417    0.8283    0.7823
4297.442    0.7490    0.7158
4297.467    0.6276    0.6310
4297.493    0.5235    0.5617
4297.518    0.4798    0.5370
4297.543    0.5098    0.5549
4297.568    0.5948    0.5997
4297.593    0.6744    0.6494
4297.618    0.7269    0.6825
4297.644    0.7298    0.6827
4297.669    0.6764    0.6492
4297.694    0.6133    0.6021
4297.719    0.5679    0.5731
4297.744    0.5707    0.5871
4297.769    0.6200    0.6454
4297.794    0.6955    0.7251
4297.820    0.7766    0.7956
4297.845    0.8166    0.8236
4297.870    0.7963    0.7987
4297.895    0.7219    0.7216
4297.920    0.6016    0.6046
4297.945    0.4682    0.4708
4297.971    0.3547    0.3442
4297.996    0.2715    0.2636
4298.021    0.2429    0.2452
4298.046    0.2872    0.2948
4298.071    0.3841    0.3923
4298.096    0.4770    0.4919
4298.122    0.5228    0.5471
4298.147    0.5152    0.5390
4298.172    0.4952    0.5026
4298.197    0.5152    0.4884
4298.222    0.5928    0.5275
4298.247    0.6947    0.6145
4298.273    0.7840    0.7244
4298.298    0.8431    0.8183
4298.323    0.8646    0.8845
4298.348    0.8748    0.9217
4298.373    0.8798    0.9333
4298.398    0.8620    0.9215
# 020752  42  4297.386  4298.418
4297.386    0.8375    0.8043
4297.411    0.8590    0.8190
4297.437    0.8192    0.7952
4297.462    0.7556    0.7482
4297.487    0.6819    0.6984
4297.512    0.6262    0.6654
4297.537    0.6157    0.6592
4297.562    0.6534    0.6769
4297.588    0.7050    0.7076
4297.613    0.7499    0.7330
4297.638    0.7739    0.7420
4297.663    0.7600    0.7305
4297.688    0.7251    0.7050
4297.713    0.6853    0.6819
4297.738    0.6653    0.6778
4297.764    0.6871    0.7027
4297.789    0.7283    0.7489
4297.814    0.7809    0.7989
4297.839    0.8230    0.8323
4297.864    0.8255    0.8335
4297.889    0.7921    0.7941
4297.915    0.7109    0.7119
4297.940    0.6072    0.6046
4297.965    0.4926    0.4900
4297.990    0.3980    0.3936
4298.015    0.3377    0.3403
4298.040    0.3432    0.3440
4298.066    0.3949    0.4020
4298.091    0.4705    0.4826
4298.116    0.5271    0.5522
4298.141    0.5681    0.5880
4298.166    0.5828    0.5924
4298.191    0.6109    0.5894
4298.217    0.6434    0.6073
4298.242    0.7110    0.6563
4298.267    0.7770    0.7281
4298.292    0.8343    0.8041
4298.317    0.8746    0.8674
4298.342    0.8980    0.9099
4298.368    0.9057    0.9307
4298.393    0.9007    0.9296
4298.418    0.8742    0.9103
# 021165  41  4297.392  4298.399
4297.392    0.8786    0.8348
4297.418    0.8662    0.8138
4297.443    0.7773    0.7376
4297.468    0.6458    0.6427
4297.493    0.5351    0.5704
4297.518    0.4880    0.5468
4297.543    0.5242    0.5715
4297.569    0.6214    0.6297
4297.594    0.7206    0.6944
4297.619    0.7827    0.7461
4297.644    0.7958    0.7658
4297.669    0.7628    0.7456
4297.694    0.7081    0.6994
4297.719    0.6631    0.6602
4297.745    0.6513    0.6611
4297.770    0.6856    0.7081
4297.795    0.7495    0.7780
4297.820    0.8140    0.8381
4297.845    0.8488    0.8616
4297.870    0.8366    0.8348
4297.896    0.7623    0.7514
4297.921    0.6339    0.6294
4297.946    0.4857    0.4896
4297.971    0.3658    0.3621
4297.996    0.2901    0.2778
4298.021    0.2650    0.2630
4298.047    0.3158    0.3319
4298.072    0.4426    0.4548
4298.097    0.5647    0.5739
4298.122    0.6070    0.6288
4298.147    0.5754    0.6049
4298.172    0.5293    0.5459
4298.198    0.5404    0.5163
4298.223    0.6252    0.5549
4298.248    0.7357    0.6471
4298.273    0.8230    0.7563
4298.298    0.8712    0.8496
4298.323    0.8927    0.9124
4298.349    0.8985    0.9469
4298.374    0.8974    0.9583
4298.399    0.8987    0.9526
# 021172  42  4297.383  4298.414
4297.383    0.8015    0.7748
4297.408    0.8566    0.8046
4297.433    0.8110    0.7561
4297.458    0.6866    0.6540
4297.483    0.5383    0.5458
4297.509    0.4326    0.4748
4297.534    0.3986    0.4658
4297.559    0.4596    0.5051
4297.584    0.5736    0.5712
4297.609    0.6786    0.6409
4297.634    0.7261    0.6901
4297.660    0.7244    0.6963
4297.685    0.6717    0.6557
4297.710    0.6081    0.5961
4297.735    0.5630    0.5622
4297.760    0.5657    0.5848
4297.785    0.6263    0.6574
4297.811    0.7034    0.7483
4297.836    0.7798    0.8100
4297.861    0.8221    0.8205
4297.886    0.7878    0.7702
4297.911    0.6770    0.6660
4297.936    0.5228    0.5292
4297.961    0.3882    0.3899
4297.987    0.2885    0.2742
4298.012    0.2289    0.2159
4298.037    0.2220    0.2284
4298.062    0.2978    0.3141
4298.087    0.4308    0.4400
4298.112    0.5381    0.5416
4298.138    0.5399    0.5640
4298.163    0.4801    0.5106
4298.188    0.4422    0.4459
4298.213    0.4754    0.4348
4298.238    0.5848    0.4992
4298.263    0.7170    0.6148
4298.289    0.8019    0.7439
4298.314    0.8531    0.8431
4298.339    0.8744    0.9059
4298.364    0.8722    0.9373
4298.389    0.8654    0.9451
4298.414    0.8640    0.9328
# 022203  41  4297.392  4298.398
4297.392    0.8215    0.7836
4297.417    0.8123    0.7695
4297.442    0.7403    0.7117
4297.467    0.6343    0.6371
4297.493    0.5443    0.5749
4297.518    0.5018    0.5509
4297.543    0.5202    0.5644
4297.568    0.5874    0.6026
4297.593    0.6622    0.6458
4297.618    0.7129    0.6747
4297.644    0.7206    0.6761
4297.669    0.6817    0.6506
4297.694    0.6281    0.6149
4297.719    0.5864    0.5942
4297.744    0.5899    0.6079
4297.769    0.6320    0.6574
4297.794    0.6950    0.7246
4297.820    0.7621    0.7842
4297.845    0.8032    0.8065
4297.870    0.7847    0.7811
4297.895    0.7137    0.7076
4297.920    0.5984    0.5980
4297.945    0.4754    0.4733
4297.971    0.3612    0.3559
4297.996    0.2852    0.2820
4298.021    0.2628    0.2653
4298.046    0.3034    0.3087
4298.071    0.3829    0.3916
4298.096    0.4584    0.4751
4298.122    0.4980    0.5229
4298.147    0.5043    0.5214
4298.172    0.5008    0.4985
4298.197    0.5254    0.4944
4298.222    0.5951    0.5344
4298.247    0.6866    0.6159
4298.273    0.7727    0.7191
4298.298    0.8323    0.8095
4298.323    0.8614    0.8754
4298.348    0.8710    0.9133
4298.373    0.8684    0.9251
4298.398    0.8535    0.9135
# 023530  42  4297.370  4298.402
4297.370    0.7298    0.7094
4297.396    0.8230    0.7761
4297.421    0.8039    0.7504
4297.446    0.7003    0.6515
4297.471    0.5386    0.5276
4297.496    0.4051    0.4339
4297.521    0.3443    0.4004
4297.547    0.3716    0.4261
4297.572    0.4736    0.4893
4297.597    0.5958    0.5702
4297.622    0.6758    0.6446
4297.647    0.7003    0.6823
4297.672    0.6727    0.6616
4297.698    0.6149    0.5924
4297.723    0.5475    0.5315
4297.748    0.5156    0.5269
4297.773    0.5475    0.5878
4297.798    0.6197    0.6819
4297.823    0.7094    0.7626
4297.849    0.7836    0.7949
4297.874    0.7860    0.7603
4297.899    0.6918    0.6656
4297.924    0.5433    0.5322
4297.949    0.3934    0.3931
4297.974    0.2856    0.2777
4298.000    0.2230    0.2032
4298.025    0.1936    0.1916
4298.050    0.2406    0.2506
4298.075    0.3643    0.3663
4298.100    0.4857    0.4841
4298.125    0.5204    0.5365
4298.151    0.4638    0.4989
4298.176    0.3962    0.4230
4298.201    0.3919    0.3832
4298.226    0.4829    0.4207
4298.251    0.6289    0.5260
4298.276    0.7518    0.6604
4298.302    0.8158    0.7878
4298.327    0.8492    0.8738
4298.352    0.8547    0.9213
4298.377    0.8527    0.9410
4298.402    0.8507    0.9408
# 025002  41  4297.394  4298.400
4297.394    0.8291    0.7936
4297.419    0.8181    0.7822
4297.444    0.7558    0.7274
4297.469    0.6479    0.6552
4297.495    0.5608    0.5943
4297.520    0.5207    0.5710
4297.545    0.5464    0.5856
4297.570    0.6209    0.6269
4297.595    0.6976    0.6758
4297.620    0.7434    0.7130
4297.645    0.7549    0.7241
4297.671    0.7315    0.7057
4297.696    0.6872    0.6730
4297.721    0.6462    0.6503
4297.746    0.6408    0.6580
4297.771    0.6794    0.6989
4297.796    0.7367    0.7574
4297.822    0.7847    0.8091
4297.847    0.8126    0.8266
4297.872    0.8024    0.7997
4297.897    0.7398    0.7271
4297.922    0.6245    0.6192
4297.947    0.4991    0.4960
4297.973    0.3903    0.3796
4297.998    0.3136    0.3067
4298.023    0.2928    0.2925
4298.048    0.3375    0.3408
4298.073    0.4238    0.4310
4298.098    0.5143    0.5226
4298.124    0.5567    0.5769
4298.149    0.5497    0.5781
4298.174    0.5398    0.5537
4298.199    0.5580    0.5443
4298.224    0.6270    0.5761
4298.249    0.7206    0.6485
4298.275    0.7973    0.7432
4298.300    0.8424    0.8274
4298.325    0.8859    0.8896
4298.350    0.8894    0.9266
4298.375    0.8915    0.9406
4298.400    0.8815    0.9352
# 025414  41  4297.394  4298.401
4297.394    0.8297    0.7856
4297.419    0.8188    0.7723
4297.444    0.7216    0.6872
4297.470    0.5769    0.5673
4297.495    0.4440    0.4749
4297.520    0.3757    0.4375
4297.545    0.3990    0.4555
4297.570    0.4952    0.5091
4297.595    0.6088    0.5748
4297.620    0.6852    0.6289
4297.646    0.6973    0.6482
4297.671    0.6589    0.6190
4297.696    0.5814    0.5586
4297.721    0.5138    0.5091
4297.746    0.4932    0.5119
4297.771    0.5414    0.5758
4297.797    0.6206    0.6761
4297.822    0.7186    0.7605
4297.847    0.7836    0.7991
4297.872    0.7856    0.7766
4297.897    0.7099    0.6945
4297.922    0.5742    0.5694
4297.948    0.4200    0.4236
4297.973    0.3032    0.2987
4297.998    0.2272    0.2132
4298.023    0.1896    0.1867
4298.048    0.2230    0.2319
4298.073    0.3302    0.3373
4298.099    0.4494    0.4578
4298.124    0.5021    0.5180
4298.149    0.4718    0.4957
4298.174    0.4123    0.4292
4298.199    0.4072    0.3899
4298.224    0.4902    0.4234
4298.250    0.6214    0.5293
4298.275    0.7343    0.6596
4298.300    0.8097    0.7773
4298.325    0.8368    0.8606
4298.350    0.8383    0.9076
4298.375    0.8371    0.9266
4298.401    0.8461    0.9211
# 025670  42  4297.370  4298.402
4297.370    0.7631    0.7464
4297.395    0.8498    0.8085
4297.420    0.8398    0.7962
4297.445    0.7560    0.7176
4297.470    0.6153    0.6104
4297.496    0.4858    0.5200
4297.521    0.4239    0.4856
4297.546    0.4475    0.5044
4297.571    0.5418    0.5577
4297.596    0.6522    0.6220
4297.621    0.7248    0.6744
4297.647    0.7389    0.6928
4297.672    0.6986    0.6647
4297.697    0.6259    0.6066
4297.722    0.5600    0.5589
4297.747    0.5468    0.5608
4297.772    0.5901    0.6204
4297.798    0.6710    0.7138
4297.823    0.7628    0.7921
4297.848    0.8123    0.8278
4297.873    0.8130    0.8069
4297.898    0.7408    0.7295
4297.923    0.6020    0.6081
4297.949    0.4564    0.4621
4297.974    0.3384    0.3327
4297.999    0.2562    0.2423
4298.024    0.2178    0.2146
4298.049    0.2480    0.2635
4298.074    0.3644    0.3750
4298.100    0.4924    0.5007
4298.125    0.5431    0.5634
4298.150    0.5146    0.5426
4298.175    0.4655    0.4773
4298.200    0.4662    0.4381
4298.225    0.5400    0.4702
4298.251    0.6627    0.5717
4298.276    0.7723    0.6947
4298.301    0.8272    0.8035
4298.326    0.8553    0.8790
4298.351    0.8618    0.9209
4298.376    0.8624    0.9369
4298.402    0.8584    0.9309
# 026381  42  4297.372  4298.404
4297.372    0.7338    0.7099
4297.397    0.8004    0.7577
4297.423    0.7732    0.7223
4297.448    0.6656    0.6256
4297.473    0.5222    0.5146
4297.498    0.4039    0.4367
4297.523    0.3548    0.4153
4297.548    0.3962    0.4462
4297.574    0.5026    0.5149
4297.599    0.6129    0.5957
4297.624    0.6842    0.6660
4297.649    0.6955    0.6984
4297.674    0.6792    0.6769
4297.699    0.6311    0.6184
4297.725    0.5833    0.5678
4297.750    0.5655    0.5706
4297.775    0.5918    0.6278
4297.800    0.6645    0.7083
4297.825    0.7415    0.7713
4297.850    0.7907    0.7867
4297.876    0.7737    0.7393
4297.901    0.6745    0.6391
4297.926    0.5257    0.5087
4297.951    0.3852    0.3791
4297.976    0.2885    0.2766
4298.001    0.2362    0.2194
4298.027    0.2248    0.2242
4298.052    0.2885    0.2975
4298.077    0.4181    0.4149
4298.102    0.5250    0.5193
4298.127    0.5278    0.5551
4298.152    0.4673    0.5153
4298.178    0.4174    0.4468
4298.203    0.4316    0.4207
4298.228    0.5341    0.4651
4298.253    0.6702    0.5673
4298.278    0.7727    0.6914
4298.303    0.8266    0.8024
4298.329    0.8539    0.8827
4298.354    0.8602    0.9251
4298.379    0.8568    0.9425
4298.404    0.8527    0.9425
# 027435  41  4297.393  4298.400
4297.393    0.8486    0.8076
4297.419    0.8362    0.7840
4297.444    0.7364    0.6976
4297.469    0.6001    0.5902
4297.494    0.4762    0.5091
4297.519    0.4239    0.4821
4297.544    0.4561    0.5080
4297.570    0.5605    0.5716
4297.595    0.6719    0.6454
4297.620    0.7388    0.7086
4297.645    0.7609    0.7379
4297.670    0.7384    0.7204
4297.695    0.6825    0.6691
4297.720    0.6302    0.6230
4297.746    0.6121    0.6212
4297.771    0.6415    0.6717
4297.796    0.7083    0.7480
4297.821    0.7820    0.8123
4297.846    0.8289    0.8358
4297.871    0.8238    0.8043
4297.897    0.7357    0.7133
4297.922    0.5929    0.5859
4297.947    0.4467    0.4462
4297.972    0.3347    0.3245
4297.997    0.2615    0.2469
4298.022    0.2351    0.2349
4298.048    0.2925    0.3033
4298.073    0.4224    0.4259
4298.098    0.5435    0.5451
4298.123    0.5740    0.5979
4298.148    0.5284    0.5675
4298.173    0.4748    0.5001
4298.199    0.4822    0.4648
4298.224    0.5712    0.5032
4298.249    0.6933    0.6010
4298.274    0.7918    0.7201
4298.299    0.8523    0.8247
4298.324    0.8720    0.8966
4298.350    0.8772    0.9369
4298.375    0.8802    0.9517
4298.400    0.8794    0.9489
# 029432  41  4297.394  4298.401
4297.394    0.8158    0.7851
4297.419    0.8453    0.7985
4297.445    0.7863    0.7362
4297.470    0.6613    0.6336
4297.495    0.5223    0.5364
4297.520    0.4335    0.4827
4297.545    0.4256    0.4844
4297.570    0.4977    0.5298
4297.596    0.6119    0.6003
4297.621    0.7029    0.6674
4297.646    0.7418    0.7093
4297.671    0.7283    0.7076
4297.696    0.6806    0.6648
4297.721    0.6193    0.6109
4297.747    0.5844    0.5876
4297.772    0.6017    0.6200
4297.797    0.6605    0.6933
4297.822    0.7313    0.7718
4297.847    0.7987    0.8205
4297.872    0.8200    0.8171
4297.898    0.7645    0.7523
4297.923    0.6446    0.6403
4297.948    0.5011    0.5029
4297.973    0.3710    0.3697
4297.998    0.2822    0.2688
4298.023    0.2315    0.2234
4298.049    0.2414    0.2519
4298.074    0.3366    0.3473
4298.099    0.4653    0.4686
4298.124    0.5420    0.5532
4298.149    0.5325    0.5600
4298.174    0.4808    0.5062
4298.200    0.4569    0.4528
4298.225    0.5120    0.4605
4298.250    0.6196    0.5368
4298.275    0.7335    0.6531
4298.300    0.8192    0.7700
4298.325    0.8543    0.8604
4298.351    0.8668    0.9175
4298.376    0.8704    0.9432
4298.401    0.8632    0.9471
# 031965  42  4297.386  4298.417
4297.386    0.8113    0.7856
4297.411    0.8559    0.8126
4297.436    0.8084    0.7661
4297.461    0.6909    0.6694
4297.486    0.5599    0.5674
4297.511    0.4553    0.5022
4297.537    0.4286    0.4927
4297.562    0.4906    0.5306
4297.587    0.6028    0.5929
4297.612    0.6960    0.6566
4297.637    0.7432    0.6984
4297.662    0.7340    0.6998
4297.688    0.6861    0.6577
4297.713    0.6128    0.6017
4297.738    0.5649    0.5727
4297.763    0.5774    0.5976
4297.788    0.6393    0.6699
4297.813    0.7147    0.7560
4297.839    0.7894    0.8198
4297.864    0.8258    0.8310
4297.889    0.8052    0.7832
4297.914    0.6931    0.6823
4297.939    0.5448    0.5475
4297.964    0.4038    0.4073
4297.990    0.3022    0.2880
4298.015    0.2369    0.2262
4298.040    0.2297    0.2363
4298.065    0.3063    0.3200
4298.090    0.4383    0.4439
4298.115    0.5347    0.5449
4298.140    0.5428    0.5703
4298.166    0.4932    0.5210
4298.191    0.4582    0.4613
4298.216    0.4964    0.4533
4298.241    0.5969    0.5178
4298.266    0.7156    0.6304
4298.291    0.8050    0.7501
4298.317    0.8523    0.8488
4298.342    0.8692    0.9080
4298.367    0.8798    0.9373
4298.392    0.8813    0.9432
4298.417    0.8734    0.9275
# 032673  42  4297.385  4298.417
4297.385    0.8078    0.7730
4297.410    0.8364    0.7881
4297.436    0.7647    0.7269
4297.461    0.6326    0.6243
4297.486    0.4981    0.5260
4297.511    0.4121    0.4710
4297.536    0.4133    0.4709
4297.561    0.4832    0.5133
4297.587    0.5917    0.5793
4297.612    0.6834    0.6400
4297.637    0.7191    0.6744
4297.662    0.6976    0.6659
4297.687    0.6400    0.6186
4297.712    0.5752    0.5644
4297.737    0.5379    0.5456
4297.763    0.5586    0.5863
4297.788    0.6282    0.6673
4297.813    0.7198    0.7513
4297.838    0.7929    0.8024
4297.863    0.8080    0.8002
4297.888    0.7654    0.7398
4297.914    0.6464    0.6260
4297.939    0.4958    0.4907
4297.964    0.3612    0.3588
4297.989    0.2701    0.2570
4298.014    0.2181    0.2079
4298.039    0.2239    0.2275
4298.065    0.3012    0.3178
4298.090    0.4254    0.4345
4298.115    0.5071    0.5188
4298.140    0.5032    0.5284
4298.165    0.4537    0.4779
4298.190    0.4295    0.4277
4298.216    0.4852    0.4356
4298.241    0.6008    0.5136
4298.266    0.7170    0.6318
4298.291    0.7962    0.7509
4298.316    0.8402    0.8431
4298.341    0.8598    0.9003
4298.367    0.8604    0.9285
4298.392    0.8551    0.9318
4298.417    0.8429    0.9122
# 033932  42  4297.372  4298.404
4297.372    0.7943    0.7825
4297.397    0.8568    0.8247
4297.422    0.8494    0.8134
4297.448    0.7813    0.7546
4297.473    0.6822    0.6803
4297.498    0.5925    0.6209
4297.523    0.5495    0.5979
4297.548    0.5752    0.6146
4297.573    0.6471    0.6589
4297.599    0.7279    0.7140
4297.624    0.7854    0.7554
4297.649    0.7987    0.7697
4297.674    0.7732    0.7528
4297.699    0.7268    0.7175
4297.724    0.6883    0.6893
4297.750    0.6831    0.6925
4297.775    0.7117    0.7313
4297.800    0.7624    0.7889
4297.825    0.8209    0.8389
4297.850    0.8531    0.8586
4297.875    0.8299    0.8348
4297.901    0.7588    0.7610
4297.926    0.6548    0.6519
4297.951    0.5305    0.5246
4297.976    0.4132    0.4060
4298.001    0.3315    0.3259
4298.026    0.3088    0.3088
4298.052    0.3588    0.3652
4298.077    0.4614    0.4677
4298.102    0.5590    0.5707
4298.127    0.6059    0.6283
4298.152    0.5994    0.6273
4298.177    0.5828    0.5955
4298.203    0.5977    0.5788
4298.228    0.6604    0.6083
4298.253    0.7477    0.6800
4298.278    0.8247    0.7693
4298.303    0.8758    0.8504
4298.328    0.9001    0.9089
4298.354    0.9126    0.9434
4298.379    0.9126    0.9559
4298.404    0.9012    0.9515
# 035185  42  4297.388  4298.420
4297.388    0.7793    0.7577
4297.413    0.8043    0.7755
4297.438    0.7793    0.7607
4297.464    0.7283    0.7211
4297.489    0.6634    0.6778
4297.514    0.6173    0.6465
4297.539    0.6052    0.6375
4297.564    0.6234    0.6506
4297.589    0.6719    0.6767
4297.615    0.7161    0.7039
4297.640    0.7458    0.7185
4297.665    0.7485    0.7170
4297.690    0.7183    0.7034
4297.715    0.6947    0.6890
4297.740    0.6739    0.6869
4297.766    0.6891    0.7052
4297.791    0.7246    0.7398
4297.816    0.7565    0.7779
4297.841    0.7974    0.8030
4297.866    0.7951    0.8000
4297.891    0.7602    0.7610
4297.917    0.6904    0.6842
4297.942    0.5953    0.5874
4297.967    0.4882    0.4869
4297.992    0.4084    0.4048
4298.017    0.3606    0.3600
4298.042    0.3671    0.3619
4298.068    0.4051    0.4072
4298.093    0.4630    0.4724
4298.118    0.5165    0.5335
4298.143    0.5511    0.5732
4298.168    0.5820    0.5907
4298.193    0.6059    0.5999
4298.219    0.6418    0.6204
4298.244    0.6958    0.6616
4298.269    0.7674    0.7218
4298.294    0.8264    0.7889
4298.319    0.8578    0.8500
4298.344    0.8888    0.8952
4298.370    0.9020    0.9211
4298.395    0.8983    0.9260
4298.420    0.8764    0.9135
# 035265  41  4297.389  4298.396
4297.389    0.8314    0.8015
4297.414    0.8562    0.8100
4297.439    0.7941    0.7514
4297.464    0.6705    0.6543
4297.490    0.5398    0.5599
4297.515    0.4589    0.5120
4297.540    0.4591    0.5169
4297.565    0.5357    0.5622
4297.590    0.6468    0.6262
4297.615    0.7293    0.6860
4297.641    0.7582    0.7190
4297.666    0.7394    0.7066
4297.691    0.6733    0.6575
4297.716    0.6087    0.6044
4297.741    0.5824    0.5876
4297.766    0.6035    0.6260
4297.792    0.6730    0.7068
4297.817    0.7530    0.7865
4297.842    0.8155    0.8339
4297.867    0.8281    0.8295
4297.892    0.7737    0.7686
4297.917    0.6590    0.6596
4297.943    0.5163    0.5176
4297.968    0.3879    0.3832
4297.993    0.2925    0.2806
4298.018    0.2422    0.2355
4298.043    0.2569    0.2643
4298.068    0.3499    0.3611
4298.094    0.4768    0.4885
4298.119    0.5572    0.5717
4298.144    0.5548    0.5770
4298.169    0.4992    0.5248
4298.194    0.4813    0.4771
4298.219    0.5410    0.4866
4298.245    0.6479    0.5662
4298.270    0.7582    0.6792
4298.295    0.8278    0.7894
4298.320    0.8650    0.8722
4298.345    0.8784    0.9221
4298.370    0.8778    0.9449
4298.396    0.8726    0.9465
# 036512  41  4297.390  4298.396
4297.390    0.8198    0.7890
4297.415    0.8441    0.7940
4297.440    0.7730    0.7288
4297.465    0.6457    0.6252
4297.490    0.5123    0.5302
4297.516    0.4282    0.4798
4297.541    0.4329    0.4874
4297.566    0.5102    0.5360
4297.591    0.6170    0.6042
4297.616    0.7060    0.6693
4297.641    0.7427    0.7079
4297.667    0.7263    0.7019
4297.692    0.6773    0.6564
4297.717    0.6150    0.6046
4297.742    0.5813    0.5878
4297.767    0.5987    0.6250
4297.792    0.6598    0.6998
4297.818    0.7388    0.7784
4297.843    0.8033    0.8202
4297.868    0.8143    0.8091
4297.893    0.7520    0.7415
4297.918    0.6346    0.6279
4297.943    0.4899    0.4914
4297.969    0.3597    0.3562
4297.994    0.2702    0.2609
4298.019    0.2289    0.2225
4298.044    0.2477    0.2563
4298.069    0.3446    0.3551
4298.094    0.4694    0.4757
4298.120    0.5428    0.5567
4298.145    0.5288    0.5542
4298.170    0.4763    0.4968
4298.195    0.4571    0.4486
4298.220    0.5146    0.4620
4298.245    0.6291    0.5429
4298.271    0.7439    0.6653
4298.296    0.8151    0.7795
4298.321    0.8494    0.8652
4298.346    0.8720    0.9166
4298.371    0.8740    0.9402
4298.396    0.8588    0.9428
# 038647  42  4297.371  4298.402
4297.371    0.8171    0.7943
4297.396    0.8768    0.8272
4297.421    0.8437    0.7945
4297.446    0.7420    0.7135
4297.471    0.6125    0.6217
4297.496    0.5090    0.5583
4297.522    0.4813    0.5443
4297.547    0.5328    0.5752
4297.572    0.6298    0.6298
4297.597    0.7288    0.6850
4297.622    0.7681    0.7193
4297.647    0.7518    0.7170
4297.673    0.7006    0.6758
4297.698    0.6358    0.6232
4297.723    0.5939    0.5955
4297.748    0.5979    0.6182
4297.773    0.6527    0.6855
4297.798    0.7310    0.7670
4297.824    0.8022    0.8300
4297.849    0.8397    0.8457
4297.874    0.8098    0.8076
4297.899    0.7171    0.7185
4297.924    0.5844    0.5924
4297.949    0.4485    0.4537
4297.975    0.3373    0.3285
4298.000    0.2679    0.2570
4298.025    0.2537    0.2575
4298.050    0.3166    0.3335
4298.075    0.4396    0.4546
4298.100    0.5479    0.5609
4298.126    0.5757    0.5998
4298.151    0.5400    0.5657
4298.176    0.5133    0.5125
4298.201    0.5434    0.5003
4298.226    0.6342    0.5536
4298.251    0.7430    0.6537
4298.277    0.8260    0.7670
4298.302    0.8724    0.8545
4298.327    0.8839    0.9103
4298.352    0.8882    0.9386
4298.377    0.8855    0.9451
4298.402    0.8754    0.9313
# 038747  42  4297.370  4298.402
4297.370    0.7506    0.7418
4297.395    0.8030    0.7741
4297.420    0.7991    0.7762
4297.446    0.7659    0.7502
4297.471    0.7093    0.7112
4297.496    0.6560    0.6750
4297.521    0.6273    0.6545
4297.546    0.6276    0.6548
4297.571    0.6548    0.6716
4297.596    0.6949    0.6949
4297.622    0.7278    0.7135
4297.647    0.7410    0.7183
4297.672    0.7311    0.7104
4297.697    0.7133    0.6971
4297.722    0.6941    0.6899
4297.747    0.6823    0.6982
4297.773    0.7093    0.7251
4297.798    0.7411    0.7607
4297.823    0.7698    0.7914
4297.848    0.7943    0.8024
4297.873    0.7745    0.7827
4297.898    0.7313    0.7291
4297.924    0.6543    0.6434
4297.949    0.5550    0.5468
4297.974    0.4542    0.4559
4297.999    0.3874    0.3909
4298.024    0.3689    0.3662
4298.049    0.3874    0.3842
4298.075    0.4290    0.4356
4298.100    0.4801    0.4940
4298.125    0.5250    0.5406
4298.150    0.5542    0.5668
4298.175    0.5818    0.5792
4298.200    0.6145    0.5940
4298.226    0.6501    0.6273
4298.251    0.7170    0.6803
4298.276    0.7761    0.7461
4298.301    0.8276    0.8119
4298.326    0.8688    0.8660
4298.351    0.8904    0.9018
4298.377    0.8941    0.9173
4298.402    0.8782    0.9131
# 038853  41  4297.392  4298.398
4297.392    0.8618    0.8325
4297.417    0.8798    0.8433
4297.442    0.8329    0.7943
4297.467    0.7327    0.7099
4297.492    0.6109    0.6281
4297.517    0.5288    0.5822
4297.543    0.5322    0.5855
4297.568    0.6027    0.6269
4297.593    0.6984    0.6856
4297.618    0.7695    0.7408
4297.643    0.8102    0.7730
4297.668    0.7978    0.7695
4297.694    0.7432    0.7313
4297.719    0.6909    0.6869
4297.744    0.6584    0.6687
4297.769    0.6811    0.6945
4297.794    0.7388    0.7553
4297.819    0.8019    0.8221
4297.845    0.8517    0.8664
4297.870    0.8680    0.8650
4297.895    0.8185    0.8130
4297.920    0.7119    0.7137
4297.945    0.5752    0.5821
4297.970    0.4416    0.4444
4297.996    0.3431    0.3287
4298.021    0.2824    0.2767
4298.046    0.2938    0.3038
4298.071    0.3893    0.4038
4298.096    0.5208    0.5321
4298.121    0.6079    0.6246
4298.147    0.6107    0.6396
4298.172    0.5703    0.5936
4298.197    0.5553    0.5476
4298.222    0.6010    0.5532
4298.247    0.7011    0.6199
4298.272    0.7943    0.7201
4298.298    0.8600    0.8219
4298.323    0.8874    0.8943
4298.348    0.8980    0.9373
4298.373    0.9030    0.9563
4298.398    0.8995    0.9574
# 039506  42  4297.370  4298.402
4297.370    0.7214    0.7188
4297.395    0.8251    0.7985
4297.420    0.8486    0.8100
4297.445    0.7945    0.7521
4297.470    0.6770    0.6531
4297.496    0.5438    0.5551
4297.521    0.4593    0.5048
4297.546    0.4567    0.5102
4297.571    0.5310    0.5599
4297.596    0.6409    0.6337
4297.621    0.7352    0.7101
4297.647    0.7775    0.7674
4297.672    0.7827    0.7804
4297.697    0.7525    0.7501
4297.722    0.7112    0.7011
4297.747    0.6762    0.6725
4297.772    0.6825    0.6890
4297.798    0.7181    0.7461
4297.823    0.7782    0.8082
4297.848    0.8238    0.8451
4297.873    0.8366    0.8354
4297.898    0.7969    0.7720
4297.923    0.6809    0.6618
4297.949    0.5316    0.5213
4297.974    0.4026    0.3926
4297.999    0.3141    0.2996
4298.024    0.2711    0.2659
4298.049    0.3015    0.3068
4298.075    0.4143    0.4193
4298.100    0.5506    0.5475
4298.125    0.6207    0.6302
4298.150    0.5983    0.6318
4298.175    0.5299    0.5741
4298.200    0.5066    0.5188
4298.226    0.5600    0.5200
4298.251    0.6663    0.5879
4298.276    0.7734    0.6939
4298.301    0.8431    0.8009
4298.326    0.8756    0.8837
4298.351    0.8929    0.9343
4298.377    0.8945    0.9594
4298.402    0.8923    0.9663
# 039822  42  4297.385  4298.417
4297.385    0.7980    0.7820
4297.410    0.8604    0.8241
4297.435    0.8389    0.7941
4297.460    0.7430    0.7083
4297.486    0.6067    0.6030
4297.511    0.4934    0.5314
4297.536    0.4550    0.5129
4297.561    0.5026    0.5440
4297.586    0.6028    0.6062
4297.611    0.7019    0.6775
4297.637    0.7698    0.7379
4297.662    0.7838    0.7609
4297.687    0.7584    0.7406
4297.712    0.7055    0.6928
4297.737    0.6542    0.6537
4297.762    0.6492    0.6564
4297.788    0.6781    0.7078
4297.813    0.7391    0.7784
4297.838    0.8082    0.8350
4297.863    0.8389    0.8511
4297.888    0.8207    0.8143
4297.913    0.7461    0.7249
4297.939    0.5965    0.5920
4297.964    0.4536    0.4528
4297.989    0.3442    0.3334
4298.014    0.2737    0.2621
4298.039    0.2600    0.2616
4298.064    0.3284    0.3388
4298.089    0.4592    0.4658
4298.115    0.5737    0.5840
4298.140    0.6034    0.6245
4298.165    0.5544    0.5867
4298.190    0.5015    0.5220
4298.215    0.5181    0.4958
4298.240    0.6126    0.5391
4298.266    0.7256    0.6412
4298.291    0.8119    0.7547
4298.316    0.8616    0.8500
4298.341    0.8917    0.9131
4298.366    0.9028    0.9462
4298.391    0.9026    0.9579
4298.417    0.8931    0.9524
# 040118  42  4297.370  4298.401
4297.370    0.7201    0.7065
4297.395    0.8039    0.7619
4297.420    0.7927    0.7374
4297.445    0.6934    0.6468
4297.470    0.5456    0.5342
4297.496    0.4179    0.4465
4297.521    0.3622    0.4186
4297.546    0.3936    0.4444
4297.571    0.4916    0.5073
4297.596    0.6056    0.5872
4297.621    0.6834    0.6607
4297.646    0.7019    0.6998
4297.672    0.6863    0.6847
4297.697    0.6437    0.6292
4297.722    0.5932    0.5769
4297.747    0.5686    0.5711
4297.772    0.5888    0.6212
4297.797    0.6509    0.7005
4297.823    0.7216    0.7700
4297.848    0.7748    0.7916
4297.873    0.7814    0.7540
4297.898    0.6968    0.6610
4297.923    0.5542    0.5331
4297.948    0.4080    0.4005
4297.974    0.2995    0.2879
4297.999    0.2404    0.2243
4298.024    0.2228    0.2204
4298.049    0.2759    0.2848
4298.074    0.4023    0.3987
4298.099    0.5206    0.5087
4298.125    0.5348    0.5563
4298.150    0.4732    0.5224
4298.175    0.4216    0.4555
4298.200    0.4254    0.4209
4298.225    0.5153    0.4556
4298.250    0.6497    0.5521
4298.276    0.7637    0.6809
4298.301    0.8337    0.7945
4298.326    0.8549    0.8758
4298.351    0.8555    0.9224
4298.376    0.8612    0.9423
4298.401    0.8582    0.9441
# 040133  41  4297.390  4298.397
4297.390    0.8166    0.7905
4297.415    0.8572    0.8041
4297.441    0.7987    0.7423
4297.466    0.6615    0.6396
4297.491    0.5229    0.5421
4297.516    0.4321    0.4883
4297.541    0.4272    0.4893
4297.566    0.5008    0.5319
4297.592    0.6115    0.5950
4297.617    0.7011    0.6494
4297.642    0.7236    0.6751
4297.667    0.6888    0.6586
4297.692    0.6269    0.6067
4297.717    0.5590    0.5526
4297.743    0.5282    0.5372
4297.768    0.5598    0.5814
4297.793    0.6347    0.6670
4297.818    0.7196    0.7561
4297.843    0.7847    0.8125
4297.868    0.8059    0.8143
4297.894    0.7630    0.7530
4297.919    0.6464    0.6427
4297.944    0.4969    0.5042
4297.969    0.3633    0.3669
4297.994    0.2686    0.2598
4298.019    0.2155    0.2078
4298.045    0.2202    0.2302
4298.070    0.3058    0.3211
4298.095    0.4290    0.4404
4298.120    0.5116    0.5253
4298.145    0.5129    0.5328
4298.170    0.4648    0.4796
4298.196    0.4437    0.4279
4298.221    0.5003    0.4397
4298.246    0.6116    0.5222
4298.271    0.7214    0.6436
4298.296    0.8050    0.7626
4298.321    0.8433    0.8523
4298.347    0.8541    0.9080
4298.372    0.8539    0.9315
4298.397    0.8468    0.9315
# 041184  41  4297.394  4298.400
4297.394    0.7394    0.7396
4297.419    0.7475    0.7483
4297.444    0.7561    0.7518
4297.469    0.7527    0.7509
4297.495    0.7534    0.7471
4297.520    0.7542    0.7428
4297.545    0.7478    0.7389
4297.570    0.7273    0.7362
4297.595    0.7186    0.7352
4297.620    0.7158    0.7354
4297.645    0.7243    0.7365
4297.671    0.7347    0.7391
4297.696    0.7427    0.7423
4297.721    0.7504    0.7464
4297.746    0.7652    0.7502
4297.771    0.7693    0.7523
4297.796    0.7532    0.7506
4297.822    0.7444    0.7418
4297.847    0.7199    0.7244
4297.872    0.6933    0.6974
4297.897    0.6589    0.6615
4297.922    0.6128    0.6192
4297.947    0.5742    0.5748
4297.973    0.5390    0.5317
4297.998    0.5080    0.4984
4298.023    0.4779    0.4767
4298.048    0.4663    0.4683
4298.073    0.4707    0.4732
4298.098    0.4806    0.4897
4298.124    0.5064    0.5167
4298.149    0.5434    0.5493
4298.174    0.5901    0.5863
4298.199    0.6384    0.6259
4298.224    0.6816    0.6667
4298.249    0.7218    0.7071
4298.275    0.7504    0.7471
4298.300    0.7718    0.7813
4298.325    0.8048    0.8089
4298.350    0.8181    0.8279
4298.375    0.8337    0.8370
4298.400    0.8337    0.8348
# 041484  42  4297.374  4298.406
4297.374    0.8082    0.7885
4297.399    0.8766    0.8323
4297.424    0.8598    0.8093
4297.450    0.7656    0.7286
4297.475    0.6330    0.6339
4297.500    0.5271    0.5639
4297.525    0.4832    0.5425
4297.550    0.5156    0.5678
4297.575    0.6131    0.6216
4297.601    0.7148    0.6839
4297.626    0.7682    0.7274
4297.651    0.7698    0.7367
4297.676    0.7296    0.7063
4297.701    0.6656    0.6540
4297.726    0.6142    0.6163
4297.752    0.6128    0.6256
4297.777    0.6593    0.6834
4297.802    0.7323    0.7623
4297.827    0.8035    0.8274
4297.852    0.8404    0.8525
4297.877    0.8241    0.8251
4297.903    0.7458    0.7410
4297.928    0.6133    0.6186
4297.953    0.4718    0.4787
4297.978    0.3581    0.3512
4298.003    0.2749    0.2672
4298.028    0.2522    0.2522
4298.054    0.3017    0.3192
4298.079    0.4188    0.4374
4298.104    0.5351    0.5494
4298.129    0.5778    0.5974
4298.154    0.5483    0.5699
4298.179    0.5102    0.5122
4298.205    0.5286    0.4888
4298.230    0.6124    0.5353
4298.255    0.7236    0.6347
4298.280    0.8085    0.7483
4298.305    0.8650    0.8431
4298.330    0.8821    0.9059
4298.356    0.8847    0.9399
4298.381    0.8898    0.9493
4298.406    0.8829    0.9395
# 041526  42  4297.388  4298.419
4297.388    0.8397    0.8126
4297.413    0.8904    0.8443
4297.438    0.8598    0.8061
4297.463    0.7444    0.7178
4297.488    0.6060    0.6203
4297.513    0.5048    0.5555
4297.539    0.4826    0.5445
4297.564    0.5393    0.5806
4297.589    0.6417    0.6411
4297.614    0.7398    0.7034
4297.639    0.7845    0.7466
4297.664    0.7822    0.7534
4297.690    0.7350    0.7183
4297.715    0.6769    0.6659
4297.740    0.6262    0.6334
4297.765    0.6358    0.6491
4297.790    0.6923    0.7104
4297.815    0.7621    0.7883
4297.841    0.8299    0.8496
4297.866    0.8660    0.8646
4297.891    0.8360    0.8251
4297.916    0.7411    0.7328
4297.941    0.5909    0.6019
4297.966    0.4510    0.4577
4297.992    0.3447    0.3281
4298.017    0.2696    0.2555
4298.042    0.2497    0.2598
4298.067    0.3305    0.3464
4298.092    0.4711    0.4815
4298.117    0.5796    0.5966
4298.143    0.5995    0.6318
4298.168    0.5553    0.5853
4298.193    0.5184    0.5206
4298.218    0.5463    0.5047
4298.243    0.6470    0.5614
4298.268    0.7619    0.6668
4298.294    0.8368    0.7829
4298.319    0.8813    0.8698
4298.344    0.8872    0.9234
4298.369    0.8952    0.9493
4298.394    0.8939    0.9550
4298.419    0.8931    0.9425
# 042333  42  4297.370  4298.402
4297.370    0.7761    0.7534
4297.395    0.8439    0.8006
4297.420    0.8272    0.7890
4297.445    0.7508    0.7276
4297.470    0.6393    0.6449
4297.496    0.5377    0.5745
4297.521    0.4920    0.5466
4297.546    0.5140    0.5609
4297.571    0.5921    0.6035
4297.596    0.6741    0.6533
4297.621    0.7264    0.6887
4297.647    0.7359    0.6928
4297.672    0.6936    0.6631
4297.697    0.6315    0.6173
4297.722    0.5861    0.5861
4297.747    0.5797    0.5958
4297.772    0.6220    0.6494
4297.798    0.6923    0.7290
4297.823    0.7709    0.7956
4297.848    0.8194    0.8257
4297.873    0.8113    0.8052
4297.898    0.7389    0.7333
4297.923    0.6216    0.6213
4297.949    0.4843    0.4851
4297.974    0.3697    0.3634
4297.999    0.2886    0.2798
4298.024    0.2572    0.2572
4298.049    0.2938    0.3028
4298.074    0.3887    0.3976
4298.100    0.4828    0.5010
4298.125    0.5292    0.5560
4298.150    0.5322    0.5516
4298.175    0.5124    0.5159
4298.200    0.5216    0.4985
4298.225    0.5959    0.5320
4298.251    0.6976    0.6179
4298.276    0.7898    0.7211
4298.301    0.8391    0.8147
4298.326    0.8626    0.8823
4298.351    0.8778    0.9209
4298.376    0.8732    0.9343
4298.402    0.8646    0.9245
# 042575  41  4297.391  4298.398
4297.391    0.8521    0.8004
4297.417    0.8443    0.7916
4297.442    0.7528    0.7119
4297.467    0.6098    0.6008
4297.492    0.4746    0.5083
4297.517    0.4045    0.4682
4297.542    0.4300    0.4834
4297.568    0.5219    0.5385
4297.593    0.6342    0.6046
4297.618    0.7081    0.6592
4297.643    0.7213    0.6792
4297.668    0.6841    0.6525
4297.693    0.6121    0.5927
4297.718    0.5480    0.5401
4297.744    0.5246    0.5383
4297.769    0.5668    0.5985
4297.794    0.6452    0.6925
4297.819    0.7399    0.7780
4297.844    0.8002    0.8213
4297.869    0.8128    0.8056
4297.895    0.7413    0.7258
4297.920    0.6037    0.6024
4297.945    0.4554    0.4597
4297.970    0.3328    0.3283
4297.995    0.2493    0.2355
4298.020    0.2103    0.2038
4298.046    0.2374    0.2511
4298.071    0.3523    0.3621
4298.096    0.4825    0.4858
4298.121    0.5375    0.5551
4298.146    0.5068    0.5384
4298.171    0.4511    0.4712
4298.197    0.4438    0.4252
4298.222    0.5181    0.4539
4298.247    0.6433    0.5506
4298.272    0.7603    0.6762
4298.297    0.8241    0.7909
4298.322    0.8443    0.8720
4298.347    0.8547    0.9181
4298.373    0.8564    0.9371
4298.398    0.8662    0.9326
# 043297  41  4297.394  4298.401
4297.394    0.8602    0.8052
4297.420    0.8310    0.7770
4297.445    0.7185    0.6899
4297.470    0.5766    0.5857
4297.495    0.4652    0.5094
4297.520    0.4254    0.4860
4297.545    0.4640    0.5122
4297.571    0.5640    0.5704
4297.596    0.6705    0.6315
4297.621    0.7283    0.6733
4297.646    0.7236    0.6762
4297.671    0.6697    0.6362
4297.696    0.5939    0.5758
4297.721    0.5321    0.5373
4297.747    0.5362    0.5558
4297.772    0.5935    0.6286
4297.797    0.6814    0.7224
4297.822    0.7718    0.7971
4297.847    0.8166    0.8245
4297.872    0.7973    0.7927
4297.898    0.7109    0.7003
4297.923    0.5660    0.5715
4297.948    0.4274    0.4304
4297.973    0.3166    0.3070
4297.998    0.2417    0.2278
4298.023    0.2125    0.2145
4298.049    0.2680    0.2798
4298.074    0.3898    0.3967
4298.099    0.4969    0.5093
4298.124    0.5348    0.5578
4298.149    0.4953    0.5282
4298.174    0.4565    0.4674
4298.200    0.4775    0.4426
4298.225    0.5664    0.4909
4298.250    0.6858    0.5954
4298.275    0.7867    0.7161
4298.300    0.8354    0.8188
4298.325    0.8594    0.8880
4298.351    0.8668    0.9258
4298.376    0.8670    0.9369
4298.401    0.8574    0.9256
# 043557  42  4297.370  4298.402
4297.370    0.7635    0.7449
4297.395    0.8188    0.7805
4297.420    0.7923    0.7546
4297.446    0.7081    0.6783
4297.471    0.5872    0.5921
4297.496    0.4942    0.5295
4297.521    0.4581    0.5103
4297.546    0.4924    0.5342
4297.571    0.5764    0.5864
4297.596    0.6667    0.6461
4297.622    0.7239    0.6925
4297.647    0.7342    0.7044
4297.672    0.6982    0.6816
4297.697    0.6540    0.6417
4297.722    0.6165    0.6153
4297.747    0.6128    0.6269
4297.773    0.6497    0.6797
4297.798    0.7109    0.7470
4297.823    0.7786    0.7995
4297.848    0.8091    0.8128
4297.873    0.7809    0.7752
4297.898    0.7011    0.6893
4297.924    0.5774    0.5653
4297.949    0.4450    0.4382
4297.974    0.3384    0.3311
4297.999    0.2745    0.2688
4298.024    0.2691    0.2683
4298.049    0.3246    0.3302
4298.075    0.4233    0.4331
4298.100    0.5096    0.5217
4298.125    0.5379    0.5591
4298.150    0.5159    0.5416
4298.175    0.4925    0.5042
4298.200    0.5198    0.4937
4298.226    0.6044    0.5385
4298.251    0.7057    0.6268
4298.276    0.7883    0.7313
4298.301    0.8431    0.8241
4298.326    0.8714    0.8904
4298.351    0.8825    0.9279
4298.377    0.8778    0.9415
4298.402    0.8716    0.9335
# 043726  42  4297.388  4298.420
4297.388    0.8249    0.7880
4297.413    0.8570    0.8046
4297.439    0.7903    0.7435
4297.464    0.6590    0.6393
4297.489    0.5149    0.5391
4297.514    0.4234    0.4829
4297.539    0.4194    0.4829
4297.564    0.4958    0.5260
4297.590    0.6072    0.5921
4297.615    0.6952    0.6515
4297.640    0.7253    0.6830
4297.665    0.7018    0.6694
4297.690    0.6408    0.6157
4297.715    0.5655    0.5562
4297.741    0.5277    0.5363
4297.766    0.5541    0.5800
4297.791    0.6327    0.6676
4297.816    0.7241    0.7589
4297.841    0.7956    0.8166
4297.866    0.8211    0.8190
4297.892    0.7743    0.7581
4297.917    0.6557    0.6476
4297.942    0.5055    0.5089
4297.967    0.3681    0.3712
4297.992    0.2782    0.2634
4298.017    0.2232    0.2100
4298.043    0.2225    0.2313
4298.068    0.3064    0.3240
4298.093    0.4406    0.4488
4298.118    0.5304    0.5401
4298.143    0.5244    0.5507
4298.168    0.4677    0.4953
4298.194    0.4433    0.4377
4298.219    0.4962    0.4439
4298.244    0.6136    0.5223
4298.269    0.7303    0.6419
4298.294    0.8158    0.7612
4298.319    0.8604    0.8521
4298.345    0.8646    0.9091
4298.370    0.8622    0.9341
4298.395    0.8642    0.9361
4298.420    0.8533    0.9150
# 044324  42  4297.388  4298.420
4297.388    0.8484    0.8134
4297.413    0.8792    0.8325
4297.438    0.8320    0.7900
4297.463    0.7264    0.7075
4297.488    0.6005    0.6224
4297.514    0.5140    0.5691
4297.539    0.5085    0.5665
4297.564    0.5712    0.6038
4297.589    0.6750    0.6611
4297.614    0.7537    0.7171
4297.639    0.7854    0.7508
4297.665    0.7752    0.7470
4297.690    0.7249    0.7084
4297.715    0.6651    0.6610
4297.740    0.6356    0.6400
4297.765    0.6527    0.6660
4297.790    0.7037    0.7300
4297.816    0.7754    0.8048
4297.841    0.8316    0.8527
4297.866    0.8492    0.8566
4297.891    0.8179    0.8091
4297.916    0.7180    0.7133
4297.941    0.5867    0.5847
4297.967    0.4479    0.4427
4297.992    0.3420    0.3301
4298.017    0.2786    0.2716
4298.042    0.2816    0.2882
4298.067    0.3686    0.3782
4298.092    0.4937    0.5038
4298.118    0.5860    0.6058
4298.143    0.5966    0.6304
4298.168    0.5617    0.5922
4298.193    0.5475    0.5454
4298.218    0.5864    0.5429
4298.243    0.6798    0.6008
4298.269    0.7843    0.7013
4298.294    0.8490    0.8008
4298.319    0.8843    0.8782
4298.344    0.8985    0.9264
4298.369    0.9045    0.9495
4298.394    0.8956    0.9530
4298.420    0.8972    0.9378
# 044997  41  4297.389  4298.396
4297.389    0.8067    0.7770
4297.414    0.8632    0.8134
4297.439    0.8171    0.7697
4297.464    0.6925    0.6677
4297.490    0.5458    0.5514
4297.515    0.4355    0.4796
4297.540    0.4045    0.4675
4297.565    0.4572    0.5047
4297.590    0.5746    0.5682
4297.615    0.6820    0.6353
4297.641    0.7318    0.6845
4297.666    0.7251    0.6899
4297.691    0.6787    0.6491
4297.716    0.6051    0.5872
4297.741    0.5482    0.5508
4297.766    0.5537    0.5733
4297.792    0.6073    0.6522
4297.817    0.6896    0.7427
4297.842    0.7725    0.8070
4297.867    0.8153    0.8205
4297.892    0.7889    0.7748
4297.917    0.6883    0.6755
4297.943    0.5306    0.5357
4297.968    0.3882    0.3956
4297.993    0.2913    0.2792
4298.018    0.2235    0.2108
4298.043    0.2040    0.2118
4298.068    0.2793    0.2892
4298.094    0.4118    0.4200
4298.119    0.5167    0.5267
4298.144    0.5338    0.5546
4298.169    0.4791    0.5029
4298.194    0.4318    0.4334
4298.219    0.4612    0.4176
4298.245    0.5710    0.4856
4298.270    0.6987    0.6053
4298.295    0.7852    0.7325
4298.320    0.8289    0.8335
4298.345    0.8463    0.8970
4298.370    0.8404    0.9285
4298.396    0.8488    0.9373
# 045325  42  4297.370  4298.401
4297.370    0.7549    0.7435
4297.395    0.8385    0.8063
4297.420    0.8578    0.8091
4297.445    0.7997    0.7540
4297.470    0.6670    0.6676
4297.496    0.5488    0.5856
4297.521    0.4917    0.5453
4297.546    0.4970    0.5512
4297.571    0.5690    0.5920
4297.596    0.6663    0.6468
4297.621    0.7357    0.6937
4297.646    0.7511    0.7133
4297.672    0.7170    0.6950
4297.697    0.6674    0.6501
4297.722    0.6066    0.6086
4297.747    0.5944    0.6024
4297.772    0.6294    0.6442
4297.797    0.6901    0.7176
4297.823    0.7645    0.7936
4297.848    0.8200    0.8352
4297.873    0.8360    0.8283
4297.898    0.7849    0.7688
4297.923    0.6628    0.6640
4297.948    0.5303    0.5327
4297.974    0.4025    0.3968
4297.999    0.3092    0.2978
4298.024    0.2603    0.2569
4298.049    0.2779    0.2888
4298.074    0.3685    0.3822
4298.099    0.4817    0.4940
4298.125    0.5535    0.5702
4298.150    0.5453    0.5742
4298.175    0.5132    0.5319
4298.200    0.5174    0.4972
4298.225    0.5786    0.5143
4298.250    0.6700    0.5887
4298.276    0.7640    0.6981
4298.301    0.8287    0.7989
4298.326    0.8658    0.8742
4298.351    0.8700    0.9192
4298.376    0.8718    0.9382
4298.401    0.8728    0.9352
# 046903  42  4297.388  4298.420
4297.388    0.7997    0.7770
4297.413    0.8502    0.8070
4297.438    0.8111    0.7667
4297.463    0.6942    0.6770
4297.489    0.5668    0.5764
4297.514    0.4642    0.5138
4297.539    0.4408    0.5035
4297.564    0.5012    0.5386
4297.589    0.6077    0.5992
4297.614    0.7011    0.6622
4297.640    0.7461    0.7055
4297.665    0.7408    0.7071
4297.690    0.6909    0.6683
4297.715    0.6239    0.6149
4297.740    0.5882    0.5860
4297.765    0.5864    0.6087
4297.791    0.6411    0.6801
4297.816    0.7281    0.7621
4297.841    0.7971    0.8207
4297.866    0.8270    0.8320
4297.891    0.7980    0.7861
4297.916    0.6978    0.6883
4297.942    0.5564    0.5513
4297.967    0.4194    0.4141
4297.992    0.3156    0.3014
4298.017    0.2518    0.2394
4298.042    0.2423    0.2475
4298.067    0.3203    0.3276
4298.093    0.4464    0.4539
4298.118    0.5451    0.5550
4298.143    0.5580    0.5852
4298.168    0.5118    0.5465
4298.193    0.4740    0.4920
4298.218    0.5174    0.4810
4298.244    0.6207    0.5398
4298.269    0.7278    0.6436
4298.294    0.8121    0.7561
4298.319    0.8640    0.8480
4298.344    0.8766    0.9078
4298.369    0.8847    0.9382
4298.395    0.8768    0.9460
4298.420    0.8784    0.9326
# 049580  42  4297.373  4298.405
4297.373    0.7867    0.7697
4297.398    0.8562    0.8181
4297.423    0.8457    0.7973
4297.449    0.7497    0.7152
4297.474    0.6170    0.6163
4297.499    0.5029    0.5415
4297.524    0.4477    0.5163
4297.549    0.4864    0.5398
4297.574    0.5857    0.5939
4297.600    0.6907    0.6583
4297.625    0.7535    0.7047
4297.650    0.7591    0.7161
4297.675    0.7170    0.6856
4297.700    0.6455    0.6312
4297.725    0.5907    0.5912
4297.751    0.5837    0.5999
4297.776    0.6291    0.6599
4297.801    0.7042    0.7423
4297.826    0.7736    0.8106
4297.851    0.8230    0.8375
4297.876    0.8247    0.8102
4297.902    0.7415    0.7251
4297.927    0.6016    0.6026
4297.952    0.4651    0.4641
4297.977    0.3503    0.3392
4298.002    0.2681    0.2566
4298.027    0.2369    0.2402
4298.053    0.2884    0.3031
4298.078    0.4128    0.4173
4298.103    0.5283    0.5278
4298.128    0.5375    0.5774
4298.153    0.5148    0.5518
4298.178    0.4901    0.4937
4298.204    0.5041    0.4677
4298.229    0.5868    0.5117
4298.254    0.7042    0.6109
4298.279    0.7930    0.7276
4298.304    0.8466    0.8276
4298.329    0.8754    0.8952
4298.355    0.8678    0.9326
4298.380    0.8736    0.9445
4298.405    0.8692    0.9358
# 049586  42  4297.386  4298.417
4297.386    0.8160    0.7845
4297.411    0.8551    0.8102
4297.436    0.8070    0.7658
4297.461    0.7006    0.6739
4297.486    0.5616    0.5769
4297.512    0.4595    0.5135
4297.537    0.4365    0.5055
4297.562    0.5057    0.5406
4297.587    0.6046    0.5969
4297.612    0.6966    0.6503
4297.637    0.7325    0.6787
4297.662    0.7112    0.6671
4297.688    0.6474    0.6172
4297.713    0.5669    0.5623
4297.738    0.5300    0.5408
4297.763    0.5578    0.5754
4297.788    0.6207    0.6560
4297.813    0.7173    0.7473
4297.839    0.7923    0.8141
4297.864    0.8185    0.8270
4297.889    0.7890    0.7807
4297.914    0.6798    0.6820
4297.939    0.5339    0.5488
4297.964    0.4062    0.4088
4297.990    0.3026    0.2881
4298.015    0.2368    0.2244
4298.040    0.2248    0.2319
4298.065    0.2949    0.3116
4298.090    0.4187    0.4308
4298.115    0.5195    0.5295
4298.141    0.5302    0.5568
4298.166    0.4918    0.5145
4298.191    0.4657    0.4615
4298.216    0.5027    0.4575
4298.241    0.6048    0.5224
4298.266    0.7256    0.6328
4298.292    0.8145    0.7532
4298.317    0.8533    0.8441
4298.342    0.8622    0.9014
4298.367    0.8642    0.9292
4298.392    0.8700    0.9326
4298.417    0.8559    0.9118
# 049728  41  4297.391  4298.398
4297.391    0.8173    0.7869
4297.417    0.8527    0.8037
4297.442    0.7905    0.7440
4297.467    0.6616    0.6396
4297.492    0.5241    0.5384
4297.517    0.4327    0.4812
4297.542    0.4208    0.4808
4297.568    0.4933    0.5277
4297.593    0.6097    0.5959
4297.618    0.7084    0.6640
4297.643    0.7461    0.7083
4297.668    0.7318    0.7088
4297.693    0.6838    0.6657
4297.719    0.6157    0.6069
4297.744    0.5802    0.5821
4297.769    0.5929    0.6135
4297.794    0.6528    0.6883
4297.819    0.7293    0.7700
4297.844    0.7956    0.8221
4297.870    0.8196    0.8209
4297.895    0.7741    0.7602
4297.920    0.6534    0.6494
4297.945    0.5089    0.5113
4297.970    0.3766    0.3755
4297.995    0.2858    0.2703
4298.021    0.2292    0.2189
4298.046    0.2337    0.2432
4298.071    0.3263    0.3378
4298.096    0.4595    0.4637
4298.121    0.5458    0.5551
4298.146    0.5409    0.5655
4298.172    0.4780    0.5065
4298.197    0.4504    0.4498
4298.222    0.4974    0.4530
4298.247    0.6100    0.5281
4298.272    0.7338    0.6458
4298.297    0.8098    0.7649
4298.323    0.8494    0.8600
4298.348    0.8650    0.9154
4298.373    0.8690    0.9415
4298.398    0.8674    0.9462
# 049756  42  4297.372  4298.404
4297.372    0.7690    0.7546
4297.397    0.8484    0.8108
4297.422    0.8412    0.7909
4297.447    0.7435    0.7063
4297.472    0.6008    0.5974
4297.498    0.4747    0.5100
4297.523    0.4166    0.4806
4297.548    0.4456    0.5040
4297.573    0.5504    0.5609
4297.598    0.6615    0.6279
4297.623    0.7246    0.6819
4297.649    0.7359    0.7002
4297.674    0.7016    0.6714
4297.699    0.6269    0.6138
4297.724    0.5674    0.5677
4297.749    0.5586    0.5708
4297.774    0.6035    0.6299
4297.800    0.6827    0.7218
4297.825    0.7642    0.7980
4297.850    0.8249    0.8308
4297.875    0.8143    0.8052
4297.900    0.7388    0.7216
4297.925    0.6008    0.5951
4297.951    0.4465    0.4466
4297.976    0.3275    0.3190
4298.001    0.2509    0.2344
4298.026    0.2141    0.2149
4298.051    0.2582    0.2718
4298.076    0.3826    0.3872
4298.102    0.5010    0.5102
4298.127    0.5456    0.5647
4298.152    0.5001    0.5365
4298.177    0.4521    0.4700
4298.202    0.4606    0.4360
4298.227    0.5480    0.4751
4298.253    0.6783    0.5817
4298.278    0.7840    0.7065
4298.303    0.8339    0.8147
4298.328    0.8592    0.8886
4298.353    0.8634    0.9288
4298.378    0.8620    0.9434
4298.404    0.8692    0.9356
# 050505  42  4297.372  4298.404
4297.372    0.7603    0.7430
4297.397    0.8366    0.7960
4297.423    0.8140    0.7642
4297.448    0.7040    0.6671
4297.473    0.5605    0.5514
4297.498    0.4326    0.4680
4297.523    0.3793    0.4432
4297.548    0.4175    0.4727
4297.574    0.5267    0.5390
4297.599    0.6436    0.6142
4297.624    0.7188    0.6766
4297.649    0.7298    0.7008
4297.674    0.6941    0.6739
4297.699    0.6291    0.6135
4297.725    0.5695    0.5635
4297.750    0.5558    0.5700
4297.775    0.5980    0.6333
4297.800    0.6755    0.7211
4297.825    0.7579    0.7918
4297.850    0.8104    0.8151
4297.876    0.8009    0.7755
4297.901    0.7070    0.6797
4297.926    0.5555    0.5468
4297.951    0.4023    0.4068
4297.976    0.2972    0.2893
4298.001    0.2344    0.2172
4298.027    0.2126    0.2110
4298.052    0.2656    0.2814
4298.077    0.3966    0.4051
4298.102    0.5248    0.5213
4298.127    0.5429    0.5656
4298.152    0.4842    0.5249
4298.178    0.4332    0.4491
4298.203    0.4442    0.4188
4298.228    0.5393    0.4660
4298.253    0.6781    0.5745
4298.278    0.7829    0.7027
4298.303    0.8397    0.8132
4298.329    0.8557    0.8902
4298.354    0.8600    0.9292
4298.379    0.8576    0.9434
4298.404    0.8521    0.9382
# 051178  42  4297.370  4298.402
4297.370    0.7686    0.7628
4297.395    0.8537    0.8196
4297.420    0.8561    0.8033
4297.445    0.7588    0.7246
4297.471    0.6281    0.6165
4297.496    0.5029    0.5348
4297.521    0.4494    0.5048
4297.546    0.4775    0.5275
4297.571    0.5711    0.5853
4297.596    0.6844    0.6567
4297.621    0.7651    0.7198
4297.647    0.7813    0.7516
4297.672    0.7563    0.7359
4297.697    0.7055    0.6858
4297.722    0.6497    0.6389
4297.747    0.6247    0.6336
4297.772    0.6446    0.6798
4297.798    0.6978    0.7574
4297.823    0.7814    0.8224
4297.848    0.8350    0.8492
4297.873    0.8356    0.8232
4297.898    0.7602    0.7432
4297.923    0.6279    0.6213
4297.949    0.4749    0.4764
4297.974    0.3600    0.3507
4297.999    0.2851    0.2671
4298.024    0.2492    0.2500
4298.049    0.3024    0.3120
4298.074    0.4304    0.4338
4298.100    0.5612    0.5621
4298.125    0.6017    0.6202
4298.150    0.5497    0.5942
4298.175    0.4972    0.5271
4298.200    0.5057    0.4878
4298.225    0.5800    0.5172
4298.251    0.6947    0.6124
4298.276    0.7962    0.7276
4298.301    0.8674    0.8297
4298.326    0.8890    0.9001
4298.351    0.8894    0.9391
4298.376    0.8870    0.9546
4298.402    0.8894    0.9524
# 053721  42  4297.372  4298.403
4297.372    0.7800    0.7670
4297.397    0.8513    0.8117
4297.422    0.8381    0.7905
4297.447    0.7509    0.7163
4297.472    0.6242    0.6239
4297.497    0.5157    0.5528
4297.523    0.4694    0.5276
4297.548    0.5068    0.5507
4297.573    0.5940    0.6038
4297.598    0.6858    0.6653
4297.623    0.7475    0.7127
4297.648    0.7570    0.7273
4297.674    0.7191    0.7016
4297.699    0.6656    0.6545
4297.724    0.6145    0.6192
4297.749    0.6167    0.6245
4297.774    0.6563    0.6751
4297.799    0.7214    0.7494
4297.825    0.7914    0.8156
4297.850    0.8281    0.8402
4297.875    0.8183    0.8117
4297.900    0.7408    0.7301
4297.925    0.6105    0.6086
4297.950    0.4713    0.4714
4297.976    0.3520    0.3439
4298.001    0.2768    0.2654
4298.026    0.2538    0.2526
4298.051    0.2982    0.3120
4298.076    0.4094    0.4212
4298.101    0.5205    0.5288
4298.127    0.5627    0.5821
4298.152    0.5342    0.5634
4298.177    0.5010    0.5150
4298.202    0.5176    0.4940
4298.227    0.5997    0.5330
4298.252    0.7078    0.6237
4298.278    0.8052    0.7377
4298.303    0.8604    0.8337
4298.328    0.8829    0.9001
4298.353    0.8835    0.9367
4298.378    0.8839    0.9493
4298.403    0.8819    0.9417
# 054375  41  4297.389  4298.396
4297.389    0.7997    0.7718
4297.414    0.8478    0.8037
4297.439    0.8226    0.7822
4297.464    0.7349    0.7196
4297.490    0.6345    0.6421
4297.515    0.5466    0.5871
4297.540    0.5159    0.5695
4297.565    0.5498    0.5888
4297.590    0.6262    0.6304
4297.615    0.6990    0.6742
4297.641    0.7478    0.7021
4297.666    0.7444    0.7003
4297.691    0.7013    0.6728
4297.716    0.6480    0.6371
4297.741    0.6140    0.6186
4297.766    0.6126    0.6358
4297.792    0.6607    0.6899
4297.817    0.7281    0.7561
4297.842    0.7780    0.8085
4297.867    0.8100    0.8249
4297.892    0.7905    0.7936
4297.917    0.7138    0.7155
4297.943    0.5991    0.5972
4297.968    0.4716    0.4704
4297.993    0.3629    0.3585
4298.018    0.2936    0.2893
4298.043    0.2796    0.2820
4298.068    0.3257    0.3374
4298.094    0.4206    0.4339
4298.119    0.5037    0.5186
4298.144    0.5364    0.5574
4298.169    0.5281    0.5470
4298.194    0.5264    0.5189
4298.219    0.5578    0.5161
4298.245    0.6339    0.5640
4298.270    0.7226    0.6503
4298.295    0.7962    0.7485
4298.320    0.8343    0.8335
4298.345    0.8640    0.8925
4298.370    0.8684    0.9243
4298.396    0.8686    0.9313
# 055459  42  4297.388  4298.420
4297.388    0.8321    0.8006
4297.413    0.8694    0.8213
4297.439    0.8196    0.7698
4297.464    0.7052    0.6755
4297.489    0.5625    0.5809
4297.514    0.4690    0.5247
4297.539    0.4606    0.5214
4297.564    0.5261    0.5609
4297.590    0.6307    0.6242
4297.615    0.7204    0.6825
4297.640    0.7523    0.7160
4297.665    0.7376    0.7091
4297.690    0.6809    0.6647
4297.715    0.6170    0.6108
4297.741    0.5816    0.5876
4297.766    0.6048    0.6202
4297.791    0.6687    0.6949
4297.816    0.7495    0.7777
4297.841    0.8164    0.8337
4297.866    0.8439    0.8406
4297.892    0.7932    0.7876
4297.917    0.6910    0.6845
4297.942    0.5430    0.5492
4297.967    0.4085    0.4095
4297.992    0.3080    0.2960
4298.017    0.2454    0.2368
4298.043    0.2450    0.2544
4298.068    0.3311    0.3460
4298.093    0.4592    0.4722
4298.118    0.5493    0.5685
4298.143    0.5631    0.5872
4298.168    0.5145    0.5389
4298.194    0.4898    0.4826
4298.219    0.5380    0.4833
4298.244    0.6383    0.5528
4298.269    0.7497    0.6637
4298.294    0.8304    0.7762
4298.319    0.8682    0.8630
4298.345    0.8829    0.9177
4298.370    0.8778    0.9419
4298.395    0.8796    0.9445
4298.420    0.8752    0.9258
# 055868  41  4297.389  4298.396
4297.389    0.8418    0.8119
4297.414    0.8742    0.8207
4297.439    0.8104    0.7631
4297.464    0.6819    0.6671
4297.490    0.5516    0.5733
4297.515    0.4708    0.5267
4297.540    0.4779    0.5332
4297.565    0.5582    0.5801
4297.590    0.6651    0.6458
4297.615    0.7514    0.7081
4297.641    0.7825    0.7452
4297.666    0.7665    0.7377
4297.691    0.7091    0.6918
4297.716    0.6519    0.6393
4297.741    0.6142    0.6209
4297.766    0.6311    0.6557
4297.792    0.6918    0.7311
4297.817    0.7637    0.8046
4297.842    0.8226    0.8472
4297.867    0.8383    0.8404
4297.892    0.7809    0.7795
4297.917    0.6707    0.6714
4297.943    0.5272    0.5300
4297.968    0.3987    0.3954
4297.993    0.3086    0.2921
4298.018    0.2553    0.2474
4298.043    0.2683    0.2798
4298.068    0.3739    0.3834
4298.094    0.5167    0.5183
4298.119    0.5897    0.6053
4298.144    0.5760    0.6101
4298.169    0.5250    0.5546
4298.194    0.5097    0.5035
4298.219    0.5604    0.5107
4298.245    0.6725    0.5879
4298.270    0.7777    0.6978
4298.295    0.8445    0.8037
4298.320    0.8730    0.8825
4298.345    0.8865    0.9292
4298.370    0.8849    0.9506
4298.396    0.8941    0.9530
# 059589  42  4297.374  4298.406
4297.374    0.7439    0.7327
4297.399    0.8314    0.7907
4297.424    0.8221    0.7690
4297.449    0.7228    0.6795
4297.474    0.5707    0.5652
4297.500    0.4415    0.4737
4297.525    0.3841    0.4427
4297.550    0.4098    0.4657
4297.575    0.5072    0.5235
4297.600    0.6265    0.5939
4297.625    0.6969    0.6539
4297.651    0.7130    0.6805
4297.676    0.6836    0.6581
4297.701    0.6214    0.6035
4297.726    0.5604    0.5573
4297.751    0.5485    0.5590
4297.776    0.5840    0.6165
4297.802    0.6551    0.7058
4297.827    0.7377    0.7788
4297.852    0.7923    0.8070
4297.877    0.7967    0.7766
4297.902    0.7068    0.6894
4297.927    0.5645    0.5629
4297.953    0.4185    0.4193
4297.978    0.3078    0.2998
4298.003    0.2390    0.2227
4298.028    0.2083    0.2082
4298.053    0.2529    0.2667
4298.078    0.3773    0.3805
4298.104    0.4961    0.4984
4298.129    0.5267    0.5474
4298.154    0.4857    0.5150
4298.179    0.4322    0.4461
4298.204    0.4327    0.4106
4298.229    0.5168    0.4486
4298.255    0.6495    0.5558
4298.280    0.7577    0.6831
4298.305    0.8202    0.7960
4298.330    0.8466    0.8742
4298.355    0.8494    0.9175
4298.380    0.8553    0.9341
4298.406    0.8502    0.9283
# 059610  41  4297.389  4298.396
4297.389    0.7991    0.7793
4297.414    0.8553    0.8192
4297.440    0.8344    0.7867
4297.465    0.7311    0.7013
4297.490    0.6067    0.6034
4297.515    0.4944    0.5343
4297.540    0.4585    0.5164
4297.565    0.5055    0.5463
4297.591    0.6035    0.6080
4297.616    0.7073    0.6741
4297.641    0.7603    0.7241
4297.666    0.7640    0.7382
4297.691    0.7315    0.7109
4297.716    0.6727    0.6605
4297.742    0.6227    0.6237
4297.767    0.6243    0.6346
4297.792    0.6618    0.6914
4297.817    0.7310    0.7672
4297.842    0.7938    0.8272
4297.867    0.8354    0.8453
4297.893    0.8192    0.8065
4297.918    0.7259    0.7158
4297.943    0.5844    0.5879
4297.968    0.4450    0.4487
4297.993    0.3392    0.3284
4298.018    0.2695    0.2552
4298.044    0.2468    0.2526
4298.069    0.3126    0.3266
4298.094    0.4471    0.4477
4298.119    0.5494    0.5567
4298.144    0.5742    0.5981
4298.169    0.5308    0.5653
4298.195    0.4936    0.5054
4298.220    0.5184    0.4870
4298.245    0.6070    0.5359
4298.270    0.7201    0.6359
4298.295    0.8093    0.7494
4298.320    0.8507    0.8447
4298.346    0.8654    0.9099
4298.371    0.8792    0.9423
4298.396    0.8815    0.9524
# 062175  42  4297.372  4298.403
4297.372    0.7677    0.7459
4297.397    0.8539    0.8126
4297.422    0.8622    0.8089
4297.447    0.7838    0.7393
4297.472    0.6405    0.6369
4297.497    0.5132    0.5479
4297.523    0.4424    0.5052
4297.548    0.4610    0.5177
4297.573    0.5446    0.5656
4297.598    0.6494    0.6246
4297.623    0.7248    0.6717
4297.648    0.7376    0.6877
4297.674    0.6966    0.6619
4297.699    0.6279    0.6095
4297.724    0.5632    0.5640
4297.749    0.5488    0.5608
4297.774    0.5871    0.6119
4297.799    0.6657    0.6976
4297.825    0.7485    0.7838
4297.850    0.8125    0.8299
4297.875    0.8147    0.8205
4297.900    0.7535    0.7527
4297.925    0.6312    0.6368
4297.950    0.4800    0.4957
4297.976    0.3584    0.3545
4298.001    0.2693    0.2556
4298.026    0.2220    0.2196
4298.051    0.2448    0.2609
4298.076    0.3456    0.3666
4298.101    0.4764    0.4873
4298.127    0.5409    0.5601
4298.152    0.5278    0.5476
4298.177    0.4817    0.4865
4298.202    0.4749    0.4445
4298.227    0.5471    0.4701
4298.252    0.6563    0.5622
4298.278    0.7574    0.6887
4298.303    0.8297    0.7989
4298.328    0.8576    0.8764
4298.353    0.8622    0.9200
4298.378    0.8636    0.9367
4298.403    0.8598    0.9300
# 062816  41  4297.390  4298.397
4297.390    0.7840    0.7638
4297.415    0.8346    0.8013
4297.440    0.8183    0.7795
4297.465    0.7354    0.7110
4297.491    0.6245    0.6245
4297.516    0.5253    0.5623
4297.541    0.4893    0.5419
4297.566    0.5261    0.5630
4297.591    0.6031    0.6104
4297.616    0.6894    0.6628
4297.642    0.7345    0.6998
4297.667    0.7354    0.7034
4297.692    0.6987    0.6742
4297.717    0.6417    0.6312
4297.742    0.6034    0.6051
4297.767    0.6048    0.6192
4297.793    0.6452    0.6764
4297.818    0.7214    0.7485
4297.843    0.7925    0.8063
4297.868    0.8185    0.8255
4297.893    0.7929    0.7943
4297.918    0.7148    0.7142
4297.944    0.5921    0.5927
4297.969    0.4629    0.4626
4297.994    0.3544    0.3479
4298.019    0.2809    0.2761
4298.044    0.2636    0.2675
4298.069    0.3197    0.3252
4298.095    0.4143    0.4288
4298.120    0.5058    0.5214
4298.145    0.5461    0.5636
4298.170    0.5297    0.5487
4298.195    0.5102    0.5113
4298.220    0.5385    0.5004
4298.246    0.6079    0.5456
4298.271    0.7045    0.6346
4298.296    0.7912    0.7386
4298.321    0.8370    0.8291
4298.346    0.8646    0.8923
4298.371    0.8672    0.9273
4298.397    0.8654    0.9380
# 063048  41  4297.392  4298.399
4297.392    0.7920    0.7600
4297.418    0.8251    0.7755
4297.443    0.7623    0.7115
4297.468    0.6268    0.6017
4297.493    0.4777    0.4965
4297.518    0.3862    0.4366
4297.544    0.3767    0.4350
4297.569    0.4485    0.4792
4297.594    0.5621    0.5465
4297.619    0.6558    0.6138
4297.644    0.6926    0.6554
4297.669    0.6766    0.6506
4297.695    0.6204    0.5990
4297.720    0.5555    0.5394
4297.745    0.5131    0.5168
4297.770    0.5248    0.5550
4297.795    0.5944    0.6393
4297.820    0.6780    0.7298
4297.846    0.7609    0.7887
4297.871    0.7905    0.7869
4297.896    0.7389    0.7229
4297.921    0.6145    0.6094
4297.946    0.4701    0.4722
4297.971    0.3445    0.3416
4297.997    0.2570    0.2407
4298.022    0.2108    0.1978
4298.047    0.2133    0.2225
4298.072    0.2996    0.3113
4298.097    0.4313    0.4272
4298.122    0.5055    0.5092
4298.148    0.4894    0.5137
4298.173    0.4288    0.4571
4298.198    0.3975    0.4037
4298.223    0.4506    0.4094
4298.248    0.5770    0.4869
4298.273    0.6952    0.6087
4298.299    0.7823    0.7394
4298.324    0.8289    0.8379
4298.349    0.8426    0.8995
4298.374    0.8494    0.9292
4298.399    0.8447    0.9341
# 063636  42  4297.386  4298.418
4297.386    0.8110    0.7739
4297.411    0.8132    0.7788
4297.437    0.7574    0.7243
4297.462    0.6537    0.6409
4297.487    0.5409    0.5644
4297.512    0.4758    0.5232
4297.537    0.4758    0.5271
4297.562    0.5416    0.5666
4297.588    0.6353    0.6252
4297.613    0.7093    0.6755
4297.638    0.7391    0.7000
4297.663    0.7198    0.6888
4297.688    0.6679    0.6510
4297.713    0.6199    0.6138
4297.738    0.5979    0.6070
4297.764    0.6187    0.6454
4297.789    0.6773    0.7119
4297.814    0.7463    0.7777
4297.839    0.7971    0.8138
4297.864    0.8032    0.8026
4297.889    0.7530    0.7403
4297.915    0.6443    0.6311
4297.940    0.5075    0.5040
4297.965    0.3847    0.3822
4297.990    0.3021    0.2925
4298.015    0.2627    0.2573
4298.040    0.2846    0.2877
4298.066    0.3668    0.3766
4298.091    0.4676    0.4781
4298.116    0.5299    0.5469
4298.141    0.5321    0.5571
4298.166    0.5056    0.5254
4298.191    0.5052    0.4975
4298.217    0.5590    0.5149
4298.242    0.6561    0.5840
4298.267    0.7575    0.6834
4298.292    0.8247    0.7831
4298.317    0.8642    0.8616
4298.342    0.8855    0.9116
4298.368    0.8900    0.9356
4298.393    0.8813    0.9363
4298.418    0.8636    0.9175
# 064150  41  4297.391  4298.397
4297.391    0.8236    0.7809
4297.416    0.8147    0.7623
4297.441    0.7194    0.6803
4297.466    0.5810    0.5744
4297.492    0.4564    0.4876
4297.517    0.3989    0.4559
4297.542    0.4269    0.4754
4297.567    0.5146    0.5293
4297.592    0.6193    0.5948
4297.617    0.6939    0.6485
4297.642    0.7076    0.6674
4297.668    0.6713    0.6400
4297.693    0.6055    0.5853
4297.718    0.5459    0.5425
4297.743    0.5313    0.5474
4297.768    0.5700    0.6066
4297.793    0.6497    0.6937
4297.819    0.7365    0.7721
4297.844    0.7900    0.8033
4297.869    0.7860    0.7761
4297.894    0.7070    0.6923
4297.919    0.5678    0.5686
4297.944    0.4252    0.4319
4297.970    0.3124    0.3069
4297.995    0.2413    0.2287
4298.020    0.2145    0.2111
4298.045    0.2512    0.2624
4298.070    0.3538    0.3659
4298.095    0.4670    0.4729
4298.121    0.5125    0.5275
4298.146    0.4827    0.5059
4298.171    0.4360    0.4497
4298.196    0.4413    0.4206
4298.221    0.5220    0.4571
4298.246    0.6427    0.5536
4298.271    0.7514    0.6756
4298.297    0.8190    0.7912
4298.322    0.8476    0.8704
4298.347    0.8590    0.9156
4298.372    0.8572    0.9330
4298.397    0.8500    0.9273
# 064747  41  4297.393  4298.400
4297.393    0.8095    0.7777
4297.418    0.8502    0.7991
4297.443    0.7947    0.7454
4297.468    0.6640    0.6433
4297.494    0.5282    0.5368
4297.519    0.4285    0.4768
4297.544    0.4124    0.4737
4297.569    0.4814    0.5169
4297.594    0.5966    0.5857
4297.619    0.6963    0.6583
4297.645    0.7332    0.7117
4297.670    0.7411    0.7196
4297.695    0.7031    0.6819
4297.720    0.6428    0.6259
4297.745    0.5963    0.5953
4297.770    0.5962    0.6179
4297.796    0.6417    0.6888
4297.821    0.7181    0.7670
4297.846    0.7909    0.8181
4297.871    0.8187    0.8187
4297.896    0.7797    0.7614
4297.922    0.6705    0.6489
4297.947    0.5156    0.5125
4297.972    0.3807    0.3786
4297.997    0.2925    0.2751
4298.022    0.2360    0.2248
4298.047    0.2361    0.2448
4298.073    0.3281    0.3398
4298.098    0.4716    0.4643
4298.123    0.5586    0.5568
4298.148    0.5248    0.5702
4298.173    0.4818    0.5163
4298.198    0.4485    0.4573
4298.224    0.4968    0.4544
4298.249    0.6100    0.5243
4298.274    0.7323    0.6390
4298.299    0.8076    0.7582
4298.324    0.8459    0.8527
4298.349    0.8608    0.9120
4298.375    0.8630    0.9421
4298.400    0.8652    0.9491
# 070319  41  4297.394  4298.401
4297.394    0.8400    0.7967
4297.419    0.8168    0.7700
4297.445    0.7193    0.6792
4297.470    0.5855    0.5740
4297.495    0.4653    0.4974
4297.520    0.4165    0.4745
4297.545    0.4559    0.5033
4297.570    0.5583    0.5662
4297.596    0.6685    0.6452
4297.621    0.7369    0.7102
4297.646    0.7539    0.7408
4297.671    0.7347    0.7249
4297.696    0.6887    0.6766
4297.721    0.6439    0.6334
4297.746    0.6240    0.6317
4297.772    0.6510    0.6811
4297.797    0.7119    0.7527
4297.822    0.7798    0.8113
4297.847    0.8236    0.8287
4297.872    0.8095    0.7912
4297.897    0.7219    0.7002
4297.923    0.5814    0.5669
4297.948    0.4350    0.4308
4297.973    0.3245    0.3166
4297.998    0.2615    0.2487
4298.023    0.2484    0.2464
4298.048    0.3095    0.3171
4298.074    0.4361    0.4429
4298.099    0.5526    0.5545
4298.124    0.5798    0.5987
4298.149    0.5266    0.5655
4298.174    0.4737    0.5018
4298.199    0.4864    0.4718
4298.225    0.5765    0.5125
4298.250    0.6994    0.6090
4298.275    0.8009    0.7254
4298.300    0.8564    0.8278
4298.325    0.8774    0.8987
4298.350    0.8817    0.9378
4298.376    0.8802    0.9535
4298.401    0.8798    0.9515
# 072604  41  4297.389  4298.396
4297.389    0.8117    0.7816
4297.414    0.8549    0.8024
4297.440    0.7967    0.7456
4297.465    0.6702    0.6434
4297.490    0.5295    0.5418
4297.515    0.4320    0.4816
4297.540    0.4185    0.4776
4297.565    0.4873    0.5198
4297.591    0.5962    0.5895
4297.616    0.6918    0.6583
4297.641    0.7382    0.7045
4297.666    0.7332    0.7089
4297.691    0.6874    0.6708
4297.716    0.6279    0.6167
4297.742    0.5879    0.5880
4297.767    0.5937    0.6136
4297.792    0.6479    0.6830
4297.817    0.7183    0.7624
4297.842    0.7869    0.8156
4297.867    0.8175    0.8185
4297.893    0.7764    0.7596
4297.918    0.6659    0.6516
4297.943    0.5133    0.5153
4297.968    0.3795    0.3804
4297.993    0.2851    0.2757
4298.018    0.2364    0.2253
4298.044    0.2423    0.2488
4298.069    0.3240    0.3410
4298.094    0.4543    0.4627
4298.119    0.5443    0.5511
4298.144    0.5418    0.5621
4298.169    0.4823    0.5086
4298.195    0.4527    0.4499
4298.220    0.4981    0.4505
4298.245    0.6051    0.5224
4298.270    0.7279    0.6384
4298.295    0.8108    0.7584
4298.320    0.8480    0.8527
4298.346    0.8564    0.9135
4298.371    0.8604    0.9415
4298.396    0.8628    0.9469
# 075676  42  4297.388  4298.420
4297.388    0.7482    0.7238
4297.414    0.7943    0.7439
4297.439    0.7408    0.6841
4297.464    0.6114    0.5772
4297.489    0.4640    0.4718
4297.514    0.3651    0.4082
4297.539    0.3460    0.3998
4297.565    0.4067    0.4399
4297.590    0.5161    0.5072
4297.615    0.6180    0.5802
4297.640    0.6694    0.6312
4297.665    0.6679    0.6349
4297.690    0.6197    0.5888
4297.716    0.5545    0.5236
4297.741    0.5020    0.4948
4297.766    0.4875    0.5275
4297.791    0.5212    0.6090
4297.816    0.6027    0.6997
4297.841    0.7027    0.7589
4297.867    0.7658    0.7600
4297.892    0.7311    0.6981
4297.917    0.6176    0.5883
4297.942    0.4634    0.4573
4297.967    0.3326    0.3350
4297.992    0.2536    0.2447
4298.018    0.2181    0.2030
4298.043    0.2270    0.2251
4298.068    0.3002    0.3054
4298.093    0.4142    0.4113
4298.118    0.4874    0.4885
4298.143    0.4723    0.4976
4298.169    0.4090    0.4471
4298.194    0.3780    0.3959
4298.219    0.4225    0.3952
4298.244    0.5404    0.4618
4298.269    0.6780    0.5764
4298.294    0.7842    0.7032
4298.320    0.8379    0.8141
4298.345    0.8539    0.8849
4298.370    0.8555    0.9219
4298.395    0.8578    0.9326
4298.420    0.8426    0.9221
# 076114  42  4297.370  4298.402
4297.370    0.7224    0.7166
4297.395    0.8260    0.7874
4297.421    0.8266    0.7813
4297.446    0.7485    0.7045
4297.471    0.6114    0.5961
4297.496    0.4801    0.5043
4297.521    0.4049    0.4625
4297.546    0.4196    0.4756
4297.572    0.5078    0.5300
4297.597    0.6194    0.5988
4297.622    0.7045    0.6599
4297.647    0.7264    0.6893
4297.672    0.6973    0.6725
4297.697    0.6375    0.6197
4297.723    0.5742    0.5668
4297.748    0.5502    0.5603
4297.773    0.5814    0.6107
4297.798    0.6555    0.6955
4297.823    0.7382    0.7752
4297.848    0.7985    0.8158
4297.874    0.8074    0.7974
4297.899    0.7354    0.7201
4297.924    0.6019    0.5984
4297.949    0.4570    0.4588
4297.974    0.3324    0.3311
4297.999    0.2561    0.2414
4298.025    0.2167    0.2110
4298.050    0.2452    0.2556
4298.075    0.3484    0.3616
4298.100    0.4751    0.4812
4298.125    0.5377    0.5506
4298.150    0.5110    0.5389
4298.176    0.4543    0.4749
4298.201    0.4464    0.4326
4298.226    0.5169    0.4570
4298.251    0.6366    0.5473
4298.276    0.7513    0.6691
4298.301    0.8230    0.7838
4298.327    0.8533    0.8706
4298.352    0.8596    0.9185
4298.377    0.8618    0.9391
4298.402    0.8551    0.9373
# 077749  42  4297.388  4298.420
4297.388    0.8138    0.7827
4297.413    0.8300    0.7945
4297.438    0.7943    0.7686
4297.464    0.7278    0.7165
4297.489    0.6460    0.6650
4297.514    0.5905    0.6320
4297.539    0.5849    0.6265
4297.564    0.6207    0.6445
4297.589    0.6733    0.6730
4297.615    0.7218    0.6966
4297.640    0.7379    0.7018
4297.665    0.7226    0.6872
4297.690    0.6860    0.6615
4297.715    0.6445    0.6417
4297.740    0.6279    0.6439
4297.766    0.6516    0.6761
4297.791    0.7037    0.7274
4297.816    0.7626    0.7795
4297.841    0.7962    0.8115
4297.866    0.7952    0.8080
4297.891    0.7589    0.7628
4297.917    0.6784    0.6755
4297.942    0.5670    0.5664
4297.967    0.4554    0.4542
4297.992    0.3637    0.3637
4298.017    0.3194    0.3173
4298.042    0.3261    0.3259
4298.068    0.3758    0.3846
4298.093    0.4465    0.4613
4298.118    0.5044    0.5254
4298.143    0.5401    0.5567
4298.168    0.5573    0.5600
4298.193    0.5785    0.5594
4298.219    0.6213    0.5817
4298.244    0.6834    0.6350
4298.269    0.7572    0.7104
4298.294    0.8190    0.7887
4298.319    0.8632    0.8537
4298.344    0.8888    0.8970
4298.370    0.8888    0.9173
4298.395    0.8796    0.9135
4298.420    0.8566    0.8898
# 078217  41  4297.389  4298.396
4297.389    0.8397    0.8069
4297.414    0.8704    0.8232
4297.439    0.8115    0.7709
4297.465    0.6953    0.6724
4297.490    0.5652    0.5801
4297.515    0.4786    0.5286
4297.540    0.4713    0.5308
4297.565    0.5458    0.5756
4297.590    0.6601    0.6421
4297.616    0.7473    0.7101
4297.641    0.7820    0.7511
4297.666    0.7675    0.7501
4297.691    0.7204    0.7079
4297.716    0.6640    0.6539
4297.741    0.6291    0.6294
4297.767    0.6418    0.6595
4297.792    0.6961    0.7290
4297.817    0.7665    0.8032
4297.842    0.8249    0.8492
4297.867    0.8447    0.8474
4297.892    0.7967    0.7907
4297.918    0.6875    0.6803
4297.943    0.5434    0.5441
4297.968    0.4126    0.4076
4297.993    0.3140    0.3007
4298.018    0.2584    0.2501
4298.043    0.2698    0.2755
4298.069    0.3676    0.3802
4298.094    0.5102    0.5132
4298.119    0.5981    0.6104
4298.144    0.5947    0.6259
4298.169    0.5409    0.5752
4298.194    0.5153    0.5206
4298.220    0.5638    0.5204
4298.245    0.6680    0.5874
4298.270    0.7757    0.6928
4298.295    0.8488    0.7987
4298.320    0.8817    0.8800
4298.345    0.8900    0.9294
4298.371    0.8898    0.9537
4298.396    0.8845    0.9581
# 079672  41  4297.392  4298.398
4297.392    0.8527    0.8125
4297.417    0.8517    0.8026
4297.442    0.7702    0.7313
4297.467    0.6400    0.6326
4297.493    0.5162    0.5476
4297.518    0.4564    0.5139
4297.543    0.4779    0.5306
4297.568    0.5638    0.5812
4297.593    0.6679    0.6428
4297.618    0.7410    0.6928
4297.644    0.7535    0.7102
4297.669    0.7155    0.6839
4297.694    0.6498    0.6301
4297.719    0.5871    0.5852
4297.744    0.5679    0.5853
4297.769    0.6116    0.6387
4297.794    0.6899    0.7218
4297.820    0.7700    0.7998
4297.845    0.8224    0.8356
4297.870    0.8217    0.8173
4297.895    0.7511    0.7439
4297.920    0.6234    0.6265
4297.945    0.4784    0.4880
4297.971    0.3582    0.3529
4297.996    0.2731    0.2615
4298.021    0.2359    0.2334
4298.046    0.2683    0.2809
4298.071    0.3744    0.3887
4298.096    0.4976    0.5063
4298.122    0.5540    0.5733
4298.147    0.5295    0.5590
4298.172    0.4923    0.5021
4298.197    0.4922    0.4672
4298.222    0.5634    0.4970
4298.247    0.6786    0.5876
4298.273    0.7798    0.7083
4298.298    0.8400    0.8125
4298.323    0.8664    0.8855
4298.348    0.8722    0.9268
4298.373    0.8752    0.9428
4298.398    0.8714    0.9376
# 085042  42  4297.372  4298.403
4297.372    0.7337    0.7191
4297.397    0.8318    0.7903
4297.422    0.8352    0.7865
4297.447    0.7544    0.7127
4297.472    0.6143    0.6044
4297.497    0.4847    0.5109
4297.523    0.4083    0.4663
4297.548    0.4217    0.4794
4297.573    0.5090    0.5304
4297.598    0.6179    0.5963
4297.623    0.6992    0.6534
4297.648    0.7175    0.6783
4297.674    0.6841    0.6552
4297.699    0.6189    0.5980
4297.724    0.5560    0.5456
4297.749    0.5284    0.5403
4297.774    0.5620    0.5946
4297.799    0.6417    0.6842
4297.825    0.7291    0.7713
4297.850    0.7929    0.8134
4297.875    0.8043    0.7980
4297.900    0.7408    0.7238
4297.925    0.6091    0.6041
4297.950    0.4566    0.4643
4297.976    0.3315    0.3294
4298.001    0.2500    0.2370
4298.026    0.2091    0.2033
4298.051    0.2315    0.2420
4298.076    0.3300    0.3446
4298.101    0.4582    0.4651
4298.127    0.5271    0.5400
4298.152    0.5058    0.5294
4298.177    0.4471    0.4681
4298.202    0.4414    0.4244
4298.227    0.5131    0.4479
4298.252    0.6314    0.5389
4298.278    0.7477    0.6671
4298.303    0.8196    0.7822
4298.328    0.8466    0.8656
4298.353    0.8568    0.9139
4298.378    0.8564    0.9345
4298.403    0.8509    0.9328
# 085810  42  4297.373  4298.405
4297.373    0.7800    0.7593
4297.398    0.8488    0.8085
4297.424    0.8320    0.7916
4297.449    0.7466    0.7206
4297.474    0.6294    0.6294
4297.499    0.5211    0.5576
4297.524    0.4729    0.5299
4297.549    0.5014    0.5480
4297.575    0.5857    0.5983
4297.600    0.6784    0.6536
4297.625    0.7349    0.6931
4297.650    0.7384    0.6992
4297.675    0.6945    0.6674
4297.700    0.6311    0.6160
4297.726    0.5785    0.5792
4297.751    0.5729    0.5902
4297.776    0.6214    0.6494
4297.801    0.7039    0.7316
4297.826    0.7804    0.8020
4297.851    0.8260    0.8327
4297.877    0.8119    0.8084
4297.902    0.7357    0.7306
4297.927    0.6116    0.6122
4297.952    0.4732    0.4758
4297.977    0.3545    0.3502
4298.002    0.2726    0.2643
4298.028    0.2437    0.2425
4298.053    0.2846    0.2954
4298.078    0.3854    0.4005
4298.103    0.4919    0.5079
4298.128    0.5426    0.5639
4298.153    0.5302    0.5514
4298.179    0.4976    0.5032
4298.204    0.5117    0.4817
4298.229    0.5871    0.5200
4298.254    0.6949    0.6107
4298.279    0.7852    0.7209
4298.304    0.8402    0.8185
4298.330    0.8646    0.8888
4298.355    0.8742    0.9260
4298.380    0.8770    0.9384
4298.405    0.8736    0.9285
# 088194  41  4297.394  4298.400
4297.394    0.8529    0.8080
4297.419    0.8507    0.7998
4297.444    0.7661    0.7234
4297.469    0.6302    0.6156
4297.494    0.4948    0.5247
4297.520    0.4268    0.4842
4297.545    0.4441    0.5013
4297.570    0.5353    0.5560
4297.595    0.6521    0.6255
4297.620    0.7273    0.6864
4297.645    0.7508    0.7158
4297.671    0.7194    0.6974
4297.696    0.6596    0.6436
4297.721    0.5977    0.5922
4297.746    0.5749    0.5844
4297.771    0.6086    0.6331
4297.796    0.6801    0.7160
4297.821    0.7595    0.7938
4297.847    0.8226    0.8343
4297.872    0.8278    0.8160
4297.897    0.7558    0.7398
4297.922    0.6219    0.6180
4297.947    0.4682    0.4761
4297.972    0.3457    0.3444
4297.998    0.2651    0.2487
4298.023    0.2242    0.2204
4298.048    0.2553    0.2688
4298.073    0.3679    0.3816
4298.098    0.5004    0.5073
4298.123    0.5625    0.5786
4298.149    0.5316    0.5621
4298.174    0.4759    0.4958
4298.199    0.4702    0.4513
4298.224    0.5423    0.4768
4298.249    0.6621    0.5687
4298.274    0.7718    0.6904
4298.300    0.8379    0.8059
4298.325    0.8630    0.8843
4298.350    0.8724    0.9285
4298.375    0.8692    0.9469
4298.400    0.8708    0.9447
# 088945  42  4297.389  4298.420
4297.389    0.7867    0.7612
4297.414    0.7971    0.7727
4297.439    0.7764    0.7603
4297.464    0.7316    0.7327
4297.489    0.6847    0.7023
4297.514    0.6542    0.6811
4297.540    0.6486    0.6756
4297.565    0.6694    0.6856
4297.590    0.7003    0.7037
4297.615    0.7283    0.7204
4297.640    0.7470    0.7286
4297.665    0.7439    0.7266
4297.691    0.7269    0.7181
4297.716    0.7156    0.7124
4297.741    0.7112    0.7170
4297.766    0.7251    0.7350
4297.791    0.7452    0.7623
4297.816    0.7755    0.7881
4297.842    0.7982    0.7998
4297.867    0.7832    0.7854
4297.892    0.7473    0.7411
4297.917    0.6728    0.6697
4297.942    0.5847    0.5822
4297.967    0.4979    0.4949
4297.993    0.4264    0.4238
4298.018    0.3935    0.3895
4298.043    0.3959    0.3938
4298.068    0.4284    0.4308
4298.093    0.4767    0.4848
4298.118    0.5248    0.5381
4298.144    0.5649    0.5801
4298.169    0.5991    0.6069
4298.194    0.6330    0.6291
4298.219    0.6781    0.6578
4298.244    0.7288    0.6992
4298.269    0.7854    0.7516
4298.295    0.8356    0.8097
4298.320    0.8688    0.8594
4298.345    0.8884    0.8958
4298.370    0.8985    0.9156
4298.395    0.8950    0.9183
4298.420    0.8808    0.9064
# 089282  42  4297.370  4298.402
4297.370    0.7851    0.7686
4297.395    0.8547    0.8243
4297.420    0.8646    0.8264
4297.446    0.8089    0.7750
4297.471    0.7076    0.6989
4297.496    0.6024    0.6304
4297.521    0.5436    0.5961
4297.546    0.5583    0.6034
4297.571    0.6273    0.6418
4297.597    0.7040    0.6944
4297.622    0.7681    0.7357
4297.647    0.7883    0.7511
4297.672    0.7612    0.7338
4297.697    0.7119    0.6941
4297.722    0.6575    0.6575
4297.748    0.6399    0.6522
4297.773    0.6685    0.6890
4297.798    0.7295    0.7528
4297.823    0.7976    0.8162
4297.848    0.8352    0.8525
4297.873    0.8391    0.8449
4297.899    0.7822    0.7847
4297.924    0.6801    0.6827
4297.949    0.5539    0.5544
4297.974    0.4296    0.4259
4297.999    0.3346    0.3283
4298.024    0.2906    0.2899
4298.050    0.3189    0.3273
4298.075    0.4102    0.4228
4298.100    0.5158    0.5320
4298.125    0.5794    0.6027
4298.150    0.5875    0.6102
4298.175    0.5655    0.5756
4298.201    0.5708    0.5478
4298.226    0.6234    0.5687
4298.251    0.7124    0.6397
4298.276    0.7952    0.7355
4298.301    0.8521    0.8262
4298.326    0.8843    0.8933
4298.352    0.9028    0.9339
4298.377    0.9039    0.9495
4298.402    0.8972    0.9456
# 089474  42  4297.374  4298.406
4297.374    0.7951    0.7684
4297.400    0.8428    0.8052
4297.425    0.8173    0.7684
4297.450    0.7135    0.6803
4297.475    0.5788    0.5817
4297.500    0.4684    0.5135
4297.526    0.4371    0.4970
4297.551    0.4864    0.5287
4297.576    0.5822    0.5876
4297.601    0.6806    0.6509
4297.626    0.7349    0.6958
4297.651    0.7379    0.7044
4297.677    0.6957    0.6713
4297.702    0.6301    0.6212
4297.727    0.5834    0.5901
4297.752    0.5895    0.6056
4297.777    0.6431    0.6671
4297.802    0.7199    0.7471
4297.828    0.7889    0.8115
4297.853    0.8213    0.8278
4297.878    0.7932    0.7870
4297.903    0.6969    0.6929
4297.928    0.5594    0.5631
4297.953    0.4212    0.4250
4297.979    0.3170    0.3046
4298.004    0.2501    0.2388
4298.029    0.2364    0.2414
4298.054    0.2990    0.3149
4298.079    0.4193    0.4302
4298.104    0.5178    0.5306
4298.130    0.5431    0.5649
4298.155    0.5052    0.5287
4298.180    0.4745    0.4746
4298.205    0.5001    0.4618
4298.230    0.5913    0.5161
4298.255    0.7073    0.6202
4298.281    0.8000    0.7415
4298.306    0.8531    0.8381
4298.331    0.8740    0.9022
4298.356    0.8808    0.9352
4298.381    0.8756    0.9438
4298.406    0.8696    0.9311
# 089912  41  4297.390  4298.396
4297.390    0.7800    0.7603
4297.415    0.8037    0.7788
4297.440    0.7921    0.7679
4297.465    0.7451    0.7357
4297.490    0.6866    0.6969
4297.516    0.6445    0.6663
4297.541    0.6262    0.6561
4297.566    0.6378    0.6654
4297.591    0.6756    0.6866
4297.616    0.7185    0.7084
4297.641    0.7470    0.7204
4297.667    0.7437    0.7181
4297.692    0.7166    0.7052
4297.717    0.6944    0.6921
4297.742    0.6863    0.6907
4297.767    0.6939    0.7073
4297.792    0.7253    0.7393
4297.818    0.7644    0.7766
4297.843    0.7869    0.8004
4297.868    0.7894    0.7982
4297.893    0.7598    0.7626
4297.918    0.6953    0.6944
4297.943    0.6066    0.6033
4297.969    0.5063    0.5026
4297.994    0.4234    0.4212
4298.019    0.3730    0.3736
4298.044    0.3686    0.3691
4298.069    0.4034    0.4039
4298.094    0.4538    0.4610
4298.120    0.5045    0.5202
4298.145    0.5439    0.5603
4298.170    0.5724    0.5814
4298.195    0.6021    0.5951
4298.220    0.6451    0.6173
4298.245    0.6947    0.6580
4298.271    0.7532    0.7185
4298.296    0.8074    0.7838
4298.321    0.8482    0.8437
4298.346    0.8772    0.8890
4298.371    0.8933    0.9150
4298.396    0.8865    0.9219
# 090004  42  4297.370  4298.402
4297.370    0.7730    0.7480
4297.396    0.8418    0.7918
4297.421    0.8045    0.7502
4297.446    0.6879    0.6480
4297.471    0.5344    0.5339
4297.496    0.4118    0.4561
4297.521    0.3729    0.4372
4297.547    0.4229    0.4715
4297.572    0.5336    0.5344
4297.597    0.6408    0.6031
4297.622    0.6960    0.6533
4297.647    0.6871    0.6618
4297.672    0.6377    0.6216
4297.698    0.5721    0.5551
4297.723    0.5208    0.5165
4297.748    0.5211    0.5380
4297.773    0.5772    0.6153
4297.798    0.6602    0.7112
4297.823    0.7468    0.7834
4297.849    0.7962    0.8030
4297.874    0.7743    0.7582
4297.899    0.6767    0.6578
4297.924    0.5223    0.5234
4297.949    0.3800    0.3850
4297.974    0.2777    0.2713
4298.000    0.2193    0.2029
4298.025    0.2033    0.2043
4298.050    0.2606    0.2780
4298.075    0.3888    0.3984
4298.100    0.5018    0.5045
4298.125    0.5204    0.5377
4298.151    0.4642    0.4894
4298.176    0.4141    0.4217
4298.201    0.4363    0.4025
4298.226    0.5368    0.4605
4298.251    0.6713    0.5752
4298.276    0.7798    0.7047
4298.302    0.8364    0.8168
4298.327    0.8549    0.8870
4298.352    0.8580    0.9234
4298.377    0.8511    0.9345
4298.402    0.8414    0.9234
# 091287  41  4297.390  4298.397
4297.390    0.7825    0.7534
4297.415    0.8325    0.7874
4297.440    0.7934    0.7446
4297.465    0.6733    0.6468
4297.491    0.5275    0.5360
4297.516    0.4218    0.4666
4297.541    0.3926    0.4529
4297.566    0.4495    0.4872
4297.591    0.5553    0.5490
4297.616    0.6548    0.6152
4297.642    0.7042    0.6630
4297.667    0.6987    0.6671
4297.692    0.6530    0.6270
4297.717    0.5844    0.5689
4297.742    0.5352    0.5363
4297.767    0.5394    0.5596
4297.793    0.5944    0.6368
4297.818    0.6766    0.7254
4297.843    0.7532    0.7890
4297.868    0.7907    0.8015
4297.893    0.7677    0.7542
4297.918    0.6654    0.6540
4297.944    0.5183    0.5164
4297.969    0.3798    0.3817
4297.994    0.2813    0.2726
4298.019    0.2229    0.2120
4298.044    0.2160    0.2173
4298.069    0.2783    0.2917
4298.095    0.4026    0.4119
4298.120    0.5026    0.5084
4298.145    0.5161    0.5344
4298.170    0.4677    0.4908
4298.195    0.4275    0.4317
4298.220    0.4569    0.4196
4298.246    0.5591    0.4828
4298.271    0.6827    0.5959
4298.296    0.7780    0.7198
4298.321    0.8279    0.8222
4298.346    0.8408    0.8894
4298.371    0.8429    0.9245
4298.397    0.8398    0.9343
# 096184  41  4297.390  4298.397
4297.390    0.8368    0.8013
4297.415    0.8616    0.8145
4297.440    0.8002    0.7574
4297.465    0.6745    0.6575
4297.491    0.5404    0.5577
4297.516    0.4504    0.5052
4297.541    0.4464    0.5072
4297.566    0.5204    0.5508
4297.591    0.6311    0.6136
4297.616    0.7219    0.6728
4297.642    0.7547    0.7065
4297.667    0.7308    0.6957
4297.692    0.6663    0.6468
4297.717    0.5973    0.5921
4297.742    0.5664    0.5728
4297.767    0.5878    0.6104
4297.793    0.6590    0.6934
4297.818    0.7435    0.7777
4297.843    0.8056    0.8302
4297.868    0.8224    0.8310
4297.893    0.7807    0.7739
4297.918    0.6700    0.6667
4297.944    0.5171    0.5235
4297.969    0.3825    0.3850
4297.994    0.2899    0.2759
4298.019    0.2315    0.2225
4298.044    0.2339    0.2438
4298.069    0.3228    0.3370
4298.095    0.4567    0.4671
4298.120    0.5454    0.5564
4298.145    0.5413    0.5652
4298.170    0.4876    0.5104
4298.195    0.4646    0.4569
4298.220    0.5188    0.4628
4298.246    0.6283    0.5438
4298.271    0.7428    0.6613
4298.296    0.8196    0.7764
4298.321    0.8527    0.8630
4298.346    0.8614    0.9150
4298.371    0.8666    0.9386
4298.397    0.8690    0.9399
# 096395  41  4297.390  4298.397
4297.390    0.7991    0.7797
4297.415    0.8545    0.8136
4297.440    0.8236    0.7793
4297.466    0.7203    0.6914
4297.491    0.5921    0.5968
4297.516    0.4906    0.5328
4297.541    0.4618    0.5193
4297.566    0.5168    0.5514
4297.591    0.6140    0.6111
4297.617    0.7093    0.6781
4297.642    0.7600    0.7243
4297.667    0.7603    0.7330
4297.692    0.7185    0.7003
4297.717    0.6611    0.6485
4297.742    0.6155    0.6160
4297.768    0.6184    0.6330
4297.793    0.6657    0.6947
4297.818    0.7320    0.7707
4297.843    0.7943    0.8268
4297.868    0.8278    0.8391
4297.893    0.8024    0.7976
4297.919    0.7114    0.7013
4297.944    0.5742    0.5737
4297.969    0.4395    0.4379
4297.994    0.3336    0.3233
4298.019    0.2656    0.2570
4298.044    0.2585    0.2598
4298.070    0.3274    0.3394
4298.095    0.4522    0.4590
4298.120    0.5560    0.5616
4298.145    0.5729    0.5968
4298.170    0.5316    0.5629
4298.195    0.5010    0.5092
4298.221    0.5254    0.4952
4298.246    0.6170    0.5476
4298.271    0.7281    0.6471
4298.296    0.8078    0.7574
4298.321    0.8592    0.8488
4298.346    0.8790    0.9093
4298.372    0.8792    0.9419
4298.397    0.8738    0.9510
# 096402  41  4297.389  4298.396
4297.389    0.7889    0.7556
4297.414    0.8222    0.7693
4297.440    0.7525    0.7016
4297.465    0.6157    0.5910
4297.490    0.4700    0.4870
4297.515    0.3764    0.4286
4297.540    0.3714    0.4272
4297.565    0.4432    0.4708
4297.591    0.5527    0.5414
4297.616    0.6454    0.6098
4297.641    0.6839    0.6525
4297.666    0.6727    0.6494
4297.691    0.6209    0.6026
4297.716    0.5560    0.5448
4297.742    0.5198    0.5211
4297.767    0.5336    0.5578
4297.792    0.5950    0.6397
4297.817    0.6798    0.7285
4297.842    0.7595    0.7847
4297.867    0.7890    0.7838
4297.893    0.7384    0.7161
4297.918    0.6140    0.6005
4297.943    0.4573    0.4626
4297.968    0.3328    0.3331
4297.993    0.2535    0.2378
4298.018    0.2085    0.1957
4298.044    0.2142    0.2221
4298.069    0.2976    0.3107
4298.094    0.4197    0.4238
4298.119    0.5001    0.5023
4298.144    0.4869    0.5059
4298.169    0.4236    0.4515
4298.195    0.3965    0.3983
4298.220    0.4490    0.4065
4298.245    0.5669    0.4852
4298.270    0.6960    0.6076
4298.295    0.7894    0.7342
4298.320    0.8333    0.8348
4298.346    0.8410    0.9005
4298.371    0.8383    0.9305
4298.396    0.8398    0.9350
# 096901  41  4297.391  4298.398
4297.391    0.8270    0.7890
4297.416    0.8426    0.7912
4297.441    0.7654    0.7231
4297.467    0.6265    0.6136
4297.492    0.4942    0.5200
4297.517    0.4184    0.4735
4297.542    0.4226    0.4813
4297.567    0.5063    0.5288
4297.592    0.6189    0.5933
4297.618    0.6953    0.6533
4297.643    0.7199    0.6803
4297.668    0.6947    0.6633
4297.693    0.6304    0.6115
4297.718    0.5653    0.5600
4297.743    0.5388    0.5489
4297.769    0.5725    0.5976
4297.794    0.6454    0.6827
4297.819    0.7311    0.7667
4297.844    0.7920    0.8145
4297.869    0.8039    0.8061
4297.894    0.7523    0.7382
4297.920    0.6256    0.6173
4297.945    0.4740    0.4777
4297.970    0.3476    0.3457
4297.995    0.2624    0.2488
4298.020    0.2179    0.2099
4298.045    0.2335    0.2432
4298.071    0.3295    0.3451
4298.096    0.4575    0.4628
4298.121    0.5277    0.5368
4298.146    0.5085    0.5325
4298.171    0.4515    0.4753
4298.196    0.4414    0.4298
4298.222    0.5069    0.4495
4298.247    0.6223    0.5369
4298.272    0.7396    0.6584
4298.297    0.8119    0.7748
4298.322    0.8459    0.8614
4298.347    0.8545    0.9129
4298.373    0.8592    0.9356
4298.398    0.8568    0.9337
# 096948  41  4297.393  4298.399
4297.393    0.8097    0.7732
4297.418    0.8537    0.8017
4297.443    0.7976    0.7516
4297.468    0.6727    0.6489
4297.493    0.5295    0.5415
4297.519    0.4222    0.4724
4297.544    0.4015    0.4645
4297.569    0.4649    0.5035
4297.594    0.5784    0.5674
4297.619    0.6805    0.6326
4297.644    0.7196    0.6744
4297.670    0.7006    0.6716
4297.695    0.6468    0.6242
4297.720    0.5740    0.5626
4297.745    0.5278    0.5327
4297.770    0.5433    0.5631
4297.795    0.6119    0.6442
4297.821    0.7008    0.7418
4297.846    0.7779    0.8072
4297.871    0.8145    0.8187
4297.896    0.7743    0.7679
4297.921    0.6653    0.6627
4297.946    0.5169    0.5246
4297.972    0.3758    0.3790
4297.997    0.2802    0.2669
4298.022    0.2197    0.2064
4298.047    0.2103    0.2157
4298.072    0.2789    0.2980
4298.097    0.4155    0.4225
4298.123    0.5213    0.5278
4298.148    0.5274    0.5498
4298.173    0.4723    0.4984
4298.198    0.4345    0.4360
4298.223    0.4699    0.4276
4298.248    0.5817    0.4942
4298.274    0.7083    0.6160
4298.299    0.7943    0.7401
4298.324    0.8333    0.8389
4298.349    0.8463    0.9014
4298.374    0.8523    0.9322
4298.399    0.8549    0.9386
# 097420  41  4297.392  4298.398
4297.392    0.8111    0.7825
4297.417    0.8582    0.8173
4297.442    0.8297    0.7881
4297.467    0.7355    0.7109
4297.492    0.6091    0.6213
4297.517    0.5116    0.5573
4297.543    0.4821    0.5403
4297.568    0.5320    0.5679
4297.593    0.6237    0.6206
4297.618    0.7094    0.6753
4297.643    0.7506    0.7104
4297.668    0.7459    0.7096
4297.694    0.6963    0.6707
4297.719    0.6291    0.6194
4297.744    0.5880    0.5910
4297.769    0.5942    0.6111
4297.794    0.6470    0.6758
4297.819    0.7259    0.7565
4297.845    0.7943    0.8207
4297.870    0.8245    0.8387
4297.895    0.8056    0.8032
4297.920    0.7206    0.7165
4297.945    0.5891    0.5928
4297.970    0.4553    0.4561
4297.996    0.3414    0.3320
4298.021    0.2684    0.2597
4298.046    0.2529    0.2559
4298.071    0.3107    0.3246
4298.096    0.4284    0.4377
4298.121    0.5355    0.5408
4298.147    0.5540    0.5836
4298.172    0.5278    0.5573
4298.197    0.5104    0.5098
4298.222    0.5355    0.4976
4298.247    0.6182    0.5469
4298.272    0.7219    0.6433
4298.298    0.8084    0.7556
4298.323    0.8496    0.8451
4298.348    0.8706    0.9043
4298.373    0.8730    0.9350
4298.398    0.8728    0.9430
# 098921  41  4297.390  4298.397
4297.390    0.8255    0.7827
4297.416    0.8155    0.7912
4297.441    0.7684    0.7459
4297.466    0.6766    0.6707
4297.491    0.5716    0.5988
4297.516    0.5075    0.5578
4297.541    0.5107    0.5574
4297.567    0.5712    0.5916
4297.592    0.6531    0.6378
4297.617    0.7158    0.6758
4297.642    0.7371    0.6885
4297.667    0.7066    0.6699
4297.692    0.6527    0.6305
4297.718    0.5950    0.5951
4297.743    0.5766    0.5937
4297.768    0.6111    0.6346
4297.793    0.6797    0.7039
4297.818    0.7494    0.7736
4297.843    0.7978    0.8158
4297.869    0.8093    0.8110
4297.894    0.7617    0.7544
4297.919    0.6574    0.6542
4297.944    0.5286    0.5284
4297.969    0.4060    0.4029
4297.994    0.3135    0.3055
4298.020    0.2667    0.2604
4298.045    0.2792    0.2839
4298.070    0.3537    0.3632
4298.095    0.4524    0.4624
4298.120    0.5205    0.5354
4298.145    0.5302    0.5549
4298.171    0.5130    0.5313
4298.196    0.5190    0.5094
4298.221    0.5694    0.5270
4298.246    0.6622    0.5927
4298.271    0.7492    0.6875
4298.296    0.8188    0.7831
4298.322    0.8529    0.8608
4298.347    0.8688    0.9076
4298.372    0.8738    0.9283
4298.397    0.8712    0.9253
# 100963  42  4297.370  4298.402
4297.370    0.7574    0.7415
4297.395    0.8379    0.8009
4297.420    0.8281    0.7905
4297.446    0.7473    0.7142
4297.471    0.6232    0.6140
4297.496    0.5015    0.5322
4297.521    0.4431    0.4979
4297.546    0.4668    0.5144
4297.571    0.5498    0.5661
4297.596    0.6516    0.6308
4297.622    0.7261    0.6874
4297.647    0.7483    0.7091
4297.672    0.7180    0.6883
4297.697    0.6578    0.6381
4297.722    0.5994    0.5942
4297.747    0.5793    0.5924
4297.773    0.6109    0.6451
4297.798    0.6855    0.7249
4297.823    0.7624    0.7963
4297.848    0.8115    0.8295
4297.873    0.8125    0.8085
4297.898    0.7389    0.7327
4297.924    0.6146    0.6091
4297.949    0.4738    0.4718
4297.974    0.3519    0.3461
4297.999    0.2723    0.2594
4298.024    0.2381    0.2351
4298.049    0.2755    0.2844
4298.075    0.3849    0.3966
4298.100    0.5082    0.5116
4298.125    0.5587    0.5731
4298.150    0.5267    0.5586
4298.175    0.4817    0.5023
4298.200    0.4838    0.4671
4298.226    0.5554    0.4972
4298.251    0.6702    0.5867
4298.276    0.7716    0.7016
4298.301    0.8366    0.8067
4298.326    0.8620    0.8819
4298.351    0.8752    0.9249
4298.377    0.8804    0.9428
4298.402    0.8756    0.9382
# 104075  41  4297.394  4298.401
4297.394    0.8179    0.7898
4297.420    0.8383    0.7980
4297.445    0.7967    0.7697
4297.470    0.7286    0.7209
4297.495    0.6561    0.6727
4297.520    0.6067    0.6434
4297.545    0.6042    0.6414
4297.571    0.6412    0.6639
4297.596    0.6926    0.6965
4297.621    0.7417    0.7243
4297.646    0.7630    0.7357
4297.671    0.7504    0.7273
4297.696    0.7145    0.7063
4297.721    0.6910    0.6882
4297.747    0.6806    0.6885
4297.772    0.6973    0.7138
4297.797    0.7422    0.7568
4297.822    0.7880    0.8002
4297.847    0.8141    0.8251
4297.872    0.8078    0.8166
4297.898    0.7674    0.7659
4297.923    0.6833    0.6812
4297.948    0.5757    0.5749
4297.973    0.4701    0.4682
4297.998    0.3885    0.3857
4298.023    0.3495    0.3486
4298.049    0.3637    0.3666
4298.074    0.4191    0.4276
4298.099    0.4901    0.5035
4298.124    0.5450    0.5636
4298.149    0.5724    0.5913
4298.174    0.5878    0.5932
4298.200    0.6112    0.5931
4298.225    0.6516    0.6146
4298.250    0.7173    0.6654
4298.275    0.7829    0.7362
4298.300    0.8387    0.8097
4298.325    0.8752    0.8710
4298.351    0.8913    0.9133
4298.376    0.8960    0.9320
4298.401    0.8853    0.9311
# 109110  42  4297.386  4298.418
4297.386    0.8141    0.7793
4297.411    0.8331    0.7918
4297.437    0.7925    0.7588
4297.462    0.7068    0.7000
4297.487    0.6202    0.6406
4297.512    0.5642    0.6037
4297.537    0.5595    0.5997
4297.562    0.5972    0.6242
4297.588    0.6601    0.6644
4297.613    0.7216    0.6984
4297.638    0.7456    0.7125
4297.663    0.7327    0.7016
4297.688    0.6968    0.6734
4297.713    0.6593    0.6473
4297.738    0.6294    0.6437
4297.764    0.6470    0.6741
4297.789    0.6998    0.7273
4297.814    0.7603    0.7827
4297.839    0.8017    0.8170
4297.864    0.8026    0.8134
4297.889    0.7638    0.7654
4297.915    0.6747    0.6739
4297.940    0.5608    0.5605
4297.965    0.4502    0.4452
4297.990    0.3602    0.3542
4298.015    0.3102    0.3106
4298.040    0.3233    0.3256
4298.066    0.3898    0.3939
4298.091    0.4687    0.4794
4298.116    0.5214    0.5471
4298.141    0.5512    0.5746
4298.166    0.5618    0.5685
4298.191    0.5733    0.5581
4298.217    0.6084    0.5746
4298.242    0.6872    0.6282
4298.267    0.7684    0.7073
4298.292    0.8289    0.7905
4298.317    0.8686    0.8598
4298.342    0.8898    0.9064
4298.368    0.8976    0.9296
4298.393    0.8939    0.9300
4298.418    0.8722    0.9116
# 110205  42  4297.388  4298.420
4297.388    0.8183    0.7843
4297.414    0.8476    0.8045
4297.439    0.7962    0.7482
4297.464    0.6764    0.6458
4297.489    0.5339    0.5448
4297.514    0.4356    0.4858
4297.539    0.4218    0.4837
4297.565    0.4916    0.5303
4297.590    0.6060    0.6008
4297.615    0.7068    0.6739
4297.640    0.7530    0.7256
4297.665    0.7501    0.7349
4297.690    0.7110    0.6994
4297.716    0.6587    0.6431
4297.741    0.6142    0.6139
4297.766    0.6179    0.6362
4297.791    0.6662    0.7021
4297.816    0.7394    0.7784
4297.841    0.8076    0.8293
4297.867    0.8341    0.8291
4297.892    0.7903    0.7695
4297.917    0.6769    0.6593
4297.942    0.5277    0.5211
4297.967    0.3917    0.3853
4297.992    0.2948    0.2809
4298.018    0.2414    0.2308
4298.043    0.2493    0.2563
4298.068    0.3420    0.3525
4298.093    0.4806    0.4811
4298.118    0.5653    0.5768
4298.143    0.5550    0.5916
4298.169    0.4974    0.5351
4298.194    0.4680    0.4765
4298.219    0.5145    0.4736
4298.244    0.6276    0.5410
4298.269    0.7464    0.6528
4298.294    0.8329    0.7695
4298.320    0.8724    0.8648
4298.345    0.8823    0.9213
4298.370    0.8884    0.9486
4298.395    0.8861    0.9554
4298.420    0.8780    0.9449
# 112504  41  4297.391  4298.398
4297.391    0.8113    0.7883
4297.417    0.8674    0.8239
4297.442    0.8352    0.7860
4297.467    0.7233    0.6963
4297.492    0.5867    0.5972
4297.517    0.4833    0.5304
4297.542    0.4574    0.5165
4297.568    0.5114    0.5516
4297.593    0.6125    0.6111
4297.618    0.7124    0.6724
4297.643    0.7614    0.7127
4297.668    0.7459    0.7138
4297.693    0.6906    0.6741
4297.719    0.6230    0.6152
4297.744    0.5792    0.5836
4297.769    0.5922    0.6055
4297.794    0.6560    0.6756
4297.819    0.7259    0.7612
4297.844    0.7998    0.8257
4297.870    0.8344    0.8431
4297.895    0.8091    0.8020
4297.920    0.7119    0.7076
4297.945    0.5717    0.5764
4297.970    0.4312    0.4350
4297.995    0.3216    0.3141
4298.021    0.2555    0.2407
4298.046    0.2382    0.2438
4298.071    0.3058    0.3237
4298.096    0.4394    0.4494
4298.121    0.5498    0.5578
4298.146    0.5698    0.5932
4298.172    0.5237    0.5507
4298.197    0.4855    0.4903
4298.222    0.5180    0.4765
4298.247    0.6125    0.5337
4298.272    0.7233    0.6403
4298.297    0.8145    0.7560
4298.323    0.8511    0.8523
4298.348    0.8666    0.9108
4298.373    0.8682    0.9399
4298.398    0.8738    0.9467
# 113579  42  4297.371  4298.402
4297.371    0.7328    0.7337
4297.396    0.7511    0.7477
4297.421    0.7607    0.7553
4297.446    0.7600    0.7570
4297.471    0.7616    0.7544
4297.496    0.7568    0.7497
4297.522    0.7471    0.7451
4297.547    0.7420    0.7420
4297.572    0.7310    0.7410
4297.597    0.7234    0.7415
4297.622    0.7239    0.7430
4297.647    0.7311    0.7451
4297.673    0.7417    0.7478
4297.698    0.7549    0.7513
4297.723    0.7677    0.7553
4297.748    0.7739    0.7595
4297.773    0.7734    0.7621
4297.798    0.7651    0.7609
4297.824    0.7527    0.7520
4297.849    0.7313    0.7337
4297.874    0.6982    0.7047
4297.899    0.6648    0.6660
4297.924    0.6183    0.6206
4297.949    0.5737    0.5735
4297.975    0.5355    0.5291
4298.000    0.5044    0.4961
4298.025    0.4805    0.4765
4298.050    0.4702    0.4717
4298.075    0.4708    0.4806
4298.100    0.4871    0.5010
4298.126    0.5234    0.5306
4298.151    0.5640    0.5647
4298.176    0.6083    0.6021
4298.201    0.6545    0.6418
4298.226    0.6981    0.6828
4298.251    0.7367    0.7238
4298.277    0.7711    0.7647
4298.302    0.7982    0.7998
4298.327    0.8230    0.8281
4298.352    0.8352    0.8476
4298.377    0.8472    0.8566
4298.402    0.8521    0.8545
# 113989  42  4297.373  4298.405
4297.373    0.7360    0.7196
4297.398    0.8141    0.7748
4297.423    0.8033    0.7528
4297.449    0.7070    0.6622
4297.474    0.5600    0.5527
4297.499    0.4368    0.4698
4297.524    0.3837    0.4411
4297.549    0.4134    0.4661
4297.574    0.5162    0.5282
4297.600    0.6276    0.6098
4297.625    0.7019    0.6812
4297.650    0.7256    0.7196
4297.675    0.7145    0.7094
4297.700    0.6741    0.6613
4297.725    0.6269    0.6129
4297.751    0.6013    0.6049
4297.776    0.6196    0.6492
4297.801    0.6769    0.7209
4297.826    0.7480    0.7827
4297.851    0.8006    0.8033
4297.876    0.7900    0.7681
4297.902    0.7096    0.6738
4297.927    0.5704    0.5468
4297.952    0.4195    0.4137
4297.977    0.3107    0.3030
4298.002    0.2528    0.2366
4298.027    0.2336    0.2320
4298.053    0.2898    0.3006
4298.078    0.4209    0.4159
4298.103    0.5228    0.5246
4298.128    0.5373    0.5698
4298.153    0.5029    0.5384
4298.178    0.4473    0.4735
4298.204    0.4506    0.4392
4298.229    0.5383    0.4760
4298.254    0.6680    0.5727
4298.279    0.7750    0.6939
4298.304    0.8358    0.8039
4298.329    0.8584    0.8823
4298.355    0.8628    0.9281
4298.380    0.8636    0.9465
4298.405    0.8614    0.9473
# 115715  42  4297.371  4298.403
4297.371    0.8022    0.7840
4297.396    0.8638    0.8285
4297.422    0.8461    0.8000
4297.447    0.7565    0.7170
4297.472    0.6206    0.6182
4297.497    0.5061    0.5468
4297.522    0.4644    0.5266
4297.547    0.5106    0.5555
4297.573    0.6102    0.6174
4297.598    0.7190    0.6841
4297.623    0.7684    0.7349
4297.648    0.7729    0.7499
4297.673    0.7413    0.7228
4297.698    0.6805    0.6708
4297.724    0.6330    0.6304
4297.749    0.6256    0.6372
4297.774    0.6670    0.6920
4297.799    0.7377    0.7684
4297.824    0.8052    0.8316
4297.849    0.8426    0.8539
4297.875    0.8293    0.8194
4297.900    0.7456    0.7310
4297.925    0.6046    0.6030
4297.950    0.4587    0.4612
4297.975    0.3464    0.3369
4298.000    0.2733    0.2597
4298.026    0.2523    0.2545
4298.051    0.3138    0.3289
4298.076    0.4462    0.4543
4298.101    0.5649    0.5699
4298.126    0.5882    0.6169
4298.151    0.5504    0.5855
4298.177    0.5070    0.5222
4298.202    0.5280    0.4989
4298.227    0.6169    0.5443
4298.252    0.7323    0.6425
4298.277    0.8213    0.7554
4298.302    0.8706    0.8504
4298.328    0.8939    0.9154
4298.353    0.8952    0.9475
4298.378    0.8972    0.9579
4298.403    0.8890    0.9506
# 116613  42  4297.372  4298.404
4297.372    0.8192    0.7930
4297.397    0.8736    0.8310
4297.422    0.8541    0.8087
4297.448    0.7637    0.7355
4297.473    0.6391    0.6510
4297.498    0.5420    0.5895
4297.523    0.5102    0.5716
4297.548    0.5493    0.5953
4297.573    0.6427    0.6427
4297.599    0.7264    0.6931
4297.624    0.7668    0.7211
4297.649    0.7547    0.7142
4297.674    0.7000    0.6728
4297.699    0.6321    0.6192
4297.724    0.5816    0.5890
4297.750    0.5917    0.6097
4297.775    0.6525    0.6761
4297.800    0.7320    0.7591
4297.825    0.8004    0.8247
4297.850    0.8393    0.8488
4297.875    0.8226    0.8209
4297.901    0.7401    0.7379
4297.926    0.6139    0.6176
4297.951    0.4770    0.4795
4297.976    0.3578    0.3527
4298.001    0.2758    0.2684
4298.026    0.2493    0.2517
4298.052    0.3003    0.3138
4298.077    0.4134    0.4246
4298.102    0.5070    0.5314
4298.127    0.5540    0.5816
4298.152    0.5430    0.5643
4298.177    0.5232    0.5201
4298.203    0.5492    0.5072
4298.228    0.6323    0.5562
4298.253    0.7384    0.6513
4298.278    0.8183    0.7577
4298.303    0.8618    0.8457
4298.328    0.8794    0.9036
4298.354    0.8886    0.9345
4298.379    0.8843    0.9415
4298.404    0.8706    0.9275
# 999999  42  4297.371  4298.403
4297.371    0.7332    0.7188
4297.396    0.8171    0.7838
4297.421    0.8183    0.7757
4297.447    0.7399    0.6976
4297.472    0.6052    0.5928
4297.497    0.4771    0.5055
4297.522    0.4095    0.4668
4297.547    0.4271    0.4807
4297.572    0.5150    0.5322
4297.598    0.6213    0.6023
4297.623    0.7003    0.6611
4297.648    0.7249    0.6883
4297.673    0.6997    0.6705
4297.698    0.6349    0.6193
4297.723    0.5761    0.5713
4297.749    0.5577    0.5666
4297.774    0.5879    0.6173
4297.799    0.6571    0.6994
4297.824    0.7398    0.7750
4297.849    0.7918    0.8115
4297.874    0.7982    0.7920
4297.900    0.7290    0.7115
4297.925    0.5990    0.5912
4297.950    0.4543    0.4544
4297.975    0.3367    0.3302
4298.000    0.2560    0.2445
4298.025    0.2220    0.2176
4298.051    0.2528    0.2639
4298.076    0.3572    0.3664
4298.101    0.4745    0.4782
4298.126    0.5269    0.5408
4298.151    0.4953    0.5282
4298.176    0.4555    0.4722
4298.202    0.4519    0.4346
4298.227    0.5243    0.4630
4298.252    0.6408    0.5535
4298.277    0.7454    0.6731
4298.302    0.8173    0.7854
4298.327    0.8472    0.8680
4298.353    0.8632    0.9179
4298.378    0.8658    0.9378
4298.403    0.8576    0.9356


==> anc/specdat/fit_CH4309.dat <==
# 001499  44  4309.233  4310.323
4309.233    0.6312    0.6288
4309.258    0.7070    0.7264
4309.283    0.6968    0.7458
4309.309    0.6384    0.6488
4309.334    0.4667    0.4807
4309.360    0.3000    0.3172
4309.385    0.2144    0.2300
4309.410    0.2052    0.2090
4309.436    0.2437    0.2331
4309.461    0.3233    0.3032
4309.486    0.4478    0.4265
4309.512    0.5589    0.5672
4309.537    0.6259    0.6380
4309.562    0.6170    0.6045
4309.588    0.5045    0.4878
4309.613    0.3682    0.3672
4309.638    0.2893    0.2951
4309.664    0.2759    0.2773
4309.689    0.2917    0.2930
4309.714    0.3264    0.3320
4309.740    0.3912    0.3927
4309.765    0.4580    0.4443
4309.790    0.4888    0.4634
4309.816    0.4822    0.4577
4309.841    0.4701    0.4535
4309.866    0.4682    0.4588
4309.892    0.4767    0.4733
4309.917    0.5212    0.5092
4309.942    0.5990    0.5790
4309.968    0.6717    0.6630
4309.993    0.7132    0.6978
4310.018    0.6747    0.6452
4310.044    0.5553    0.5152
4310.069    0.4148    0.3843
4310.094    0.3186    0.3068
4310.120    0.2920    0.2970
4310.145    0.3122    0.3270
4310.171    0.3421    0.3589
4310.196    0.3632    0.3810
4310.221    0.3957    0.4224
4310.247    0.4780    0.5106
4310.272    0.5933    0.6138
4310.297    0.6662    0.6766
4310.323    0.6406    0.6622
# 001598  43  4309.251  4310.316
4309.251    0.7330    0.7396
4309.277    0.7684    0.7890
4309.302    0.7081    0.7279
4309.327    0.5521    0.5746
4309.353    0.3768    0.3980
4309.378    0.2652    0.2894
4309.403    0.2444    0.2562
4309.429    0.2824    0.2730
4309.454    0.3561    0.3317
4309.479    0.4833    0.4461
4309.505    0.6138    0.5961
4309.530    0.6653    0.6939
4309.555    0.6849    0.6896
4309.581    0.6136    0.5864
4309.606    0.4623    0.4548
4309.631    0.3508    0.3594
4309.657    0.3203    0.3232
4309.682    0.3327    0.3302
4309.707    0.3624    0.3678
4309.733    0.4319    0.4408
4309.758    0.5138    0.5172
4309.783    0.5608    0.5555
4309.809    0.5617    0.5465
4309.834    0.5368    0.5246
4309.859    0.5222    0.5142
4309.885    0.5188    0.5163
4309.910    0.5469    0.5385
4309.935    0.6207    0.5979
4309.961    0.7076    0.6861
4309.986    0.7686    0.7410
4310.012    0.7556    0.7088
4310.037    0.6442    0.5902
4310.062    0.4856    0.4453
4310.088    0.3629    0.3421
4310.113    0.3208    0.3186
4310.138    0.3414    0.3487
4310.164    0.3807    0.3892
4310.189    0.3954    0.4121
4310.214    0.4160    0.4416
4310.240    0.4898    0.5183
4310.265    0.5943    0.6292
4310.290    0.6898    0.7231
4310.316    0.7044    0.7527
# 001803  44  4309.233  4310.323
4309.233    0.6285    0.6539
4309.258    0.6269    0.6522
4309.284    0.5891    0.6052
4309.309    0.5157    0.5247
4309.334    0.4214    0.4308
4309.360    0.3406    0.3459
4309.385    0.2917    0.2974
4309.410    0.2893    0.2904
4309.436    0.3346    0.3251
4309.461    0.4043    0.3858
4309.486    0.4728    0.4526
4309.512    0.5079    0.5030
4309.537    0.5159    0.5158
4309.562    0.5005    0.4918
4309.588    0.4504    0.4428
4309.613    0.3946    0.3947
4309.639    0.3590    0.3632
4309.664    0.3479    0.3589
4309.689    0.3658    0.3778
4309.715    0.4110    0.4134
4309.740    0.4596    0.4526
4309.765    0.4998    0.4883
4309.791    0.5320    0.5175
4309.816    0.5503    0.5388
4309.841    0.5598    0.5574
4309.867    0.5770    0.5793
4309.892    0.6044    0.6051
4309.917    0.6328    0.6330
4309.943    0.6615    0.6554
4309.968    0.6725    0.6587
4309.993    0.6605    0.6358
4310.019    0.6206    0.5852
4310.044    0.5595    0.5236
4310.069    0.4968    0.4674
4310.095    0.4472    0.4306
4310.120    0.4194    0.4219
4310.145    0.4228    0.4361
4310.171    0.4493    0.4689
4310.196    0.4919    0.5117
4310.221    0.5461    0.5594
4310.247    0.5893    0.6041
4310.272    0.6148    0.6304
4310.297    0.6095    0.6308
4310.323    0.5744    0.6030
# 004290  44  4309.234  4310.324
4309.234    0.6680    0.6616
4309.259    0.7408    0.7532
4309.285    0.7403    0.7775
4309.310    0.6825    0.6984
4309.335    0.5214    0.5445
4309.361    0.3555    0.3831
4309.386    0.2698    0.2901
4309.411    0.2658    0.2659
4309.437    0.3021    0.2915
4309.462    0.3843    0.3616
4309.487    0.5133    0.4798
4309.513    0.6246    0.6155
4309.538    0.6510    0.6874
4309.563    0.6631    0.6583
4309.589    0.5643    0.5415
4309.614    0.4176    0.4144
4309.639    0.3294    0.3351
4309.665    0.3143    0.3166
4309.690    0.3357    0.3383
4309.715    0.3770    0.3863
4309.741    0.4481    0.4580
4309.766    0.5195    0.5220
4309.791    0.5592    0.5503
4309.817    0.5661    0.5440
4309.842    0.5484    0.5309
4309.867    0.5372    0.5270
4309.893    0.5458    0.5353
4309.918    0.5893    0.5656
4309.943    0.6528    0.6281
4309.969    0.7374    0.7058
4309.994    0.7807    0.7405
4310.020    0.7389    0.6898
4310.045    0.6194    0.5686
4310.070    0.4701    0.4351
4310.096    0.3608    0.3479
4310.121    0.3306    0.3341
4310.146    0.3555    0.3653
4310.172    0.3864    0.4031
4310.197    0.4111    0.4291
4310.222    0.4403    0.4685
4310.248    0.5189    0.5506
4310.273    0.6227    0.6531
4310.298    0.7010    0.7303
4310.324    0.6987    0.7458
# 005176  44  4309.232  4310.321
4309.232    0.6694    0.6798
4309.257    0.7199    0.7482
4309.282    0.7000    0.7300
4309.308    0.5990    0.6084
4309.333    0.4263    0.4434
4309.358    0.2897    0.3056
4309.384    0.2245    0.2333
4309.409    0.2286    0.2242
4309.434    0.2736    0.2600
4309.460    0.3623    0.3494
4309.485    0.4941    0.4777
4309.510    0.6030    0.5963
4309.536    0.6558    0.6403
4309.561    0.6001    0.5840
4309.586    0.4709    0.4696
4309.612    0.3612    0.3593
4309.637    0.3033    0.3044
4309.662    0.2944    0.2978
4309.688    0.3097    0.3236
4309.713    0.3622    0.3735
4309.738    0.4336    0.4374
4309.764    0.4970    0.4894
4309.789    0.5315    0.5059
4309.814    0.5241    0.5006
4309.840    0.5107    0.4952
4309.865    0.5087    0.4990
4309.890    0.5130    0.5163
4309.916    0.5582    0.5608
4309.941    0.6371    0.6299
4309.966    0.7034    0.6933
4309.992    0.7246    0.7008
4310.017    0.6598    0.6270
4310.042    0.5368    0.5019
4310.068    0.4060    0.3820
4310.093    0.3365    0.3243
4310.118    0.3216    0.3262
4310.144    0.3467    0.3592
4310.169    0.3777    0.3895
4310.194    0.4059    0.4185
4310.220    0.4531    0.4748
4310.245    0.5482    0.5639
4310.270    0.6479    0.6546
4310.296    0.6755    0.6981
4310.321    0.6292    0.6702
# 006405  43  4309.251  4310.316
4309.251    0.7382    0.7434
4309.277    0.7652    0.7631
4309.302    0.6722    0.6787
4309.327    0.5037    0.5214
4309.353    0.3364    0.3593
4309.378    0.2447    0.2656
4309.403    0.2399    0.2387
4309.429    0.2749    0.2606
4309.454    0.3501    0.3290
4309.479    0.4742    0.4486
4309.505    0.5621    0.5884
4309.530    0.6159    0.6659
4309.555    0.6467    0.6433
4309.581    0.5582    0.5338
4309.606    0.4078    0.4122
4309.631    0.3301    0.3337
4309.657    0.3135    0.3113
4309.682    0.3287    0.3282
4309.707    0.3676    0.3734
4309.733    0.4453    0.4452
4309.758    0.5255    0.5111
4309.783    0.5660    0.5411
4309.809    0.5558    0.5351
4309.834    0.5292    0.5208
4309.859    0.5148    0.5156
4309.885    0.5149    0.5232
4309.910    0.5488    0.5532
4309.935    0.6220    0.6148
4309.961    0.7075    0.6906
4309.986    0.7446    0.7246
4310.011    0.7129    0.6795
4310.037    0.6031    0.5585
4310.062    0.4651    0.4285
4310.088    0.3581    0.3435
4310.113    0.3227    0.3298
4310.138    0.3504    0.3593
4310.164    0.3899    0.3951
4310.189    0.4106    0.4207
4310.214    0.4418    0.4612
4310.240    0.5143    0.5443
4310.265    0.6138    0.6452
4310.290    0.7015    0.7160
4310.316    0.6950    0.7193
# 006455  43  4309.252  4310.316
4309.252    0.6745    0.6871
4309.277    0.7384    0.7572
4309.302    0.6942    0.7193
4309.328    0.5527    0.5677
4309.353    0.3738    0.3911
4309.378    0.2458    0.2696
4309.404    0.2134    0.2259
4309.429    0.2388    0.2335
4309.454    0.2955    0.2755
4309.480    0.3980    0.3768
4309.505    0.5431    0.5205
4309.530    0.6616    0.6375
4309.556    0.6741    0.6545
4309.581    0.5764    0.5644
4309.606    0.4321    0.4293
4309.632    0.3214    0.3225
4309.657    0.2816    0.2848
4309.682    0.2860    0.2899
4309.708    0.3155    0.3216
4309.733    0.3695    0.3819
4309.758    0.4419    0.4562
4309.784    0.5050    0.5019
4309.809    0.5167    0.4974
4309.834    0.4943    0.4757
4309.860    0.4738    0.4649
4309.885    0.4660    0.4663
4309.910    0.4871    0.4824
4309.936    0.5536    0.5372
4309.961    0.6460    0.6250
4309.986    0.7145    0.6981
4310.012    0.7032    0.6901
4310.037    0.6166    0.5855
4310.062    0.4802    0.4397
4310.088    0.3529    0.3257
4310.113    0.2983    0.2889
4310.138    0.3022    0.3094
4310.164    0.3312    0.3476
4310.189    0.3596    0.3695
4310.214    0.3796    0.3908
4310.240    0.4302    0.4548
4310.265    0.5336    0.5634
4310.290    0.6381    0.6679
4310.316    0.6714    0.7097
# 007244  43  4309.250  4310.314
4309.250    0.7010    0.7050
4309.275    0.7527    0.7637
4309.301    0.7039    0.7221
4309.326    0.5643    0.5844
4309.351    0.3939    0.4158
4309.377    0.2690    0.2889
4309.402    0.2302    0.2410
4309.427    0.2523    0.2458
4309.453    0.3098    0.2930
4309.478    0.4126    0.3904
4309.503    0.5525    0.5265
4309.529    0.6504    0.6415
4309.554    0.6586    0.6589
4309.580    0.5878    0.5708
4309.605    0.4471    0.4409
4309.630    0.3348    0.3400
4309.656    0.3004    0.3007
4309.681    0.3068    0.3097
4309.706    0.3362    0.3451
4309.732    0.3922    0.4078
4309.757    0.4686    0.4779
4309.782    0.5267    0.5228
4309.808    0.5424    0.5274
4309.833    0.5281    0.5137
4309.858    0.5146    0.5062
4309.884    0.5069    0.5093
4309.909    0.5316    0.5283
4309.934    0.5860    0.5778
4309.960    0.6637    0.6571
4309.985    0.7327    0.7165
4310.010    0.7305    0.7058
4310.036    0.6451    0.6056
4310.061    0.5107    0.4691
4310.086    0.3884    0.3609
4310.112    0.3298    0.3189
4310.137    0.3354    0.3367
4310.162    0.3703    0.3739
4310.188    0.3898    0.4024
4310.213    0.4112    0.4305
4310.238    0.4699    0.4916
4310.264    0.5622    0.5943
4310.289    0.6545    0.6874
4310.314    0.6849    0.7246
# 007585  44  4309.232  4310.322
4309.232    0.6307    0.6457
4309.258    0.7161    0.7357
4309.283    0.7244    0.7452
4309.308    0.6331    0.6521
4309.334    0.4738    0.4843
4309.359    0.3194    0.3330
4309.384    0.2333    0.2462
4309.410    0.2184    0.2239
4309.435    0.2575    0.2479
4309.460    0.3355    0.3176
4309.486    0.4616    0.4427
4309.511    0.5979    0.5731
4309.537    0.6607    0.6430
4309.562    0.6217    0.6067
4309.587    0.4968    0.4949
4309.613    0.3739    0.3719
4309.638    0.3016    0.3039
4309.663    0.2899    0.2911
4309.689    0.3055    0.3138
4309.714    0.3464    0.3604
4309.739    0.4227    0.4258
4309.765    0.4910    0.4864
4309.790    0.5224    0.5100
4309.815    0.5164    0.5049
4309.841    0.5008    0.4952
4309.866    0.5001    0.4950
4309.891    0.5122    0.5062
4309.917    0.5469    0.5416
4309.942    0.6160    0.6067
4309.967    0.6910    0.6790
4309.993    0.7165    0.7079
4310.018    0.6778    0.6537
4310.043    0.5732    0.5338
4310.069    0.4372    0.4033
4310.094    0.3449    0.3289
4310.119    0.3185    0.3189
4310.145    0.3395    0.3495
4310.170    0.3721    0.3816
4310.195    0.3970    0.4070
4310.221    0.4364    0.4521
4310.246    0.5132    0.5346
4310.271    0.6150    0.6333
4310.297    0.6731    0.6981
4310.322    0.6506    0.6902
# 007902  43  4309.251  4310.315
4309.251    0.6772    0.6936
4309.276    0.7152    0.7499
4309.301    0.6637    0.6923
4309.327    0.5103    0.5298
4309.352    0.3405    0.3586
4309.378    0.2322    0.2467
4309.403    0.2049    0.2142
4309.428    0.2322    0.2268
4309.454    0.2970    0.2818
4309.479    0.4108    0.3920
4309.504    0.5587    0.5351
4309.530    0.6552    0.6384
4309.555    0.6470    0.6346
4309.580    0.5499    0.5384
4309.606    0.4096    0.4066
4309.631    0.3144    0.3159
4309.656    0.2755    0.2805
4309.682    0.2811    0.2830
4309.707    0.3090    0.3126
4309.732    0.3686    0.3694
4309.758    0.4377    0.4331
4309.783    0.4741    0.4609
4309.808    0.4684    0.4523
4309.834    0.4513    0.4371
4309.859    0.4393    0.4350
4309.884    0.4439    0.4419
4309.910    0.4745    0.4680
4309.935    0.5485    0.5317
4309.960    0.6397    0.6237
4309.986    0.7045    0.6890
4310.011    0.6921    0.6625
4310.036    0.5874    0.5470
4310.062    0.4399    0.3996
4310.087    0.3237    0.3035
4310.112    0.2766    0.2777
4310.138    0.2900    0.3023
4310.163    0.3184    0.3344
4310.188    0.3364    0.3536
4310.214    0.3661    0.3828
4310.239    0.4348    0.4560
4310.264    0.5459    0.5672
4310.290    0.6340    0.6624
4310.315    0.6422    0.6811
# 007918  43  4309.251  4310.316
4309.251    0.7181    0.7243
4309.277    0.7408    0.7521
4309.302    0.6934    0.6879
4309.327    0.5430    0.5492
4309.353    0.3730    0.3898
4309.378    0.2622    0.2821
4309.403    0.2333    0.2378
4309.429    0.2582    0.2472
4309.454    0.3179    0.3035
4309.479    0.4305    0.4069
4309.505    0.5316    0.5375
4309.530    0.5800    0.6259
4309.555    0.6136    0.6279
4309.581    0.5670    0.5418
4309.606    0.4336    0.4279
4309.631    0.3399    0.3433
4309.657    0.3090    0.3115
4309.682    0.3223    0.3238
4309.707    0.3600    0.3643
4309.733    0.4314    0.4284
4309.758    0.5065    0.4934
4309.783    0.5604    0.5353
4309.809    0.5666    0.5453
4309.834    0.5490    0.5388
4309.859    0.5305    0.5343
4309.885    0.5335    0.5409
4309.910    0.5550    0.5657
4309.935    0.6086    0.6152
4309.961    0.6797    0.6797
4309.986    0.7310    0.7161
4310.011    0.7183    0.6898
4310.037    0.6297    0.5921
4310.062    0.5066    0.4721
4310.088    0.3938    0.3783
4310.113    0.3424    0.3475
4310.138    0.3586    0.3644
4310.164    0.3959    0.3992
4310.189    0.4245    0.4302
4310.214    0.4558    0.4698
4310.240    0.5225    0.5405
4310.265    0.6097    0.6288
4310.290    0.6724    0.6982
4310.316    0.6901    0.7112
# 008486  43  4309.251  4310.316
4309.251    0.7444    0.7518
4309.277    0.7938    0.8022
4309.302    0.7440    0.7591
4309.327    0.6034    0.6233
4309.353    0.4256    0.4455
4309.378    0.2922    0.3173
4309.403    0.2494    0.2638
4309.429    0.2753    0.2685
4309.454    0.3395    0.3166
4309.479    0.4478    0.4166
4309.505    0.5802    0.5616
4309.530    0.6827    0.6748
4309.555    0.7073    0.6950
4309.581    0.6226    0.6060
4309.606    0.4775    0.4712
4309.631    0.3653    0.3664
4309.657    0.3260    0.3303
4309.682    0.3428    0.3474
4309.707    0.3810    0.3904
4309.733    0.4352    0.4579
4309.758    0.5140    0.5322
4309.783    0.5871    0.5833
4309.809    0.6104    0.5953
4309.834    0.6044    0.5864
4309.859    0.5899    0.5810
4309.885    0.5838    0.5847
4309.910    0.6020    0.6017
4309.936    0.6486    0.6470
4309.961    0.7208    0.7132
4309.986    0.7775    0.7647
4310.012    0.7773    0.7523
4310.037    0.7042    0.6604
4310.062    0.5764    0.5263
4310.088    0.4478    0.4114
4310.113    0.3837    0.3696
4310.138    0.3900    0.3905
4310.164    0.4285    0.4363
4310.189    0.4602    0.4692
4310.214    0.4797    0.4985
4310.240    0.5297    0.5590
4310.265    0.6190    0.6506
4310.290    0.7045    0.7359
4310.316    0.7214    0.7695
# 009172  43  4309.251  4310.315
4309.251    0.6831    0.7037
4309.276    0.6762    0.6978
4309.302    0.6083    0.6268
4309.327    0.4981    0.5150
4309.352    0.3831    0.3987
4309.378    0.3014    0.3107
4309.403    0.2703    0.2763
4309.428    0.2997    0.2928
4309.454    0.3746    0.3566
4309.479    0.4682    0.4468
4309.505    0.5576    0.5381
4309.530    0.5895    0.5861
4309.555    0.5777    0.5737
4309.581    0.5196    0.5072
4309.606    0.4318    0.4271
4309.631    0.3630    0.3670
4309.657    0.3374    0.3441
4309.682    0.3500    0.3584
4309.707    0.3924    0.3974
4309.733    0.4482    0.4492
4309.758    0.5025    0.4951
4309.783    0.5355    0.5263
4309.809    0.5511    0.5418
4309.834    0.5527    0.5483
4309.859    0.5495    0.5563
4309.885    0.5662    0.5746
4309.910    0.6056    0.6059
4309.935    0.6525    0.6470
4309.961    0.6945    0.6833
4309.986    0.7119    0.6882
4310.011    0.6838    0.6486
4310.037    0.6119    0.5679
4310.062    0.5175    0.4806
4310.087    0.4422    0.4157
4310.113    0.3976    0.3890
4310.138    0.3930    0.3975
4310.163    0.4180    0.4250
4310.189    0.4446    0.4648
4310.214    0.4940    0.5150
4310.239    0.5578    0.5770
4310.265    0.6180    0.6409
4310.290    0.6536    0.6795
4310.315    0.6349    0.6792
# 009349  43  4309.250  4310.315
4309.250    0.7535    0.7727
4309.276    0.7461    0.7890
4309.301    0.6762    0.6963
4309.326    0.5006    0.5294
4309.352    0.3393    0.3641
4309.377    0.2603    0.2766
4309.402    0.2583    0.2593
4309.428    0.3026    0.2884
4309.453    0.3824    0.3632
4309.479    0.5169    0.4962
4309.504    0.6630    0.6330
4309.529    0.7308    0.7024
4309.555    0.6823    0.6624
4309.580    0.5544    0.5431
4309.605    0.4173    0.4162
4309.631    0.3363    0.3399
4309.656    0.3214    0.3261
4309.681    0.3403    0.3465
4309.707    0.3817    0.3956
4309.732    0.4579    0.4660
4309.757    0.5353    0.5293
4309.783    0.5729    0.5539
4309.808    0.5623    0.5449
4309.833    0.5399    0.5341
4309.859    0.5359    0.5336
4309.884    0.5429    0.5435
4309.909    0.5882    0.5758
4309.935    0.6604    0.6455
4309.960    0.7291    0.7226
4309.985    0.7729    0.7537
4310.011    0.7288    0.6934
4310.036    0.6146    0.5627
4310.061    0.4697    0.4261
4310.087    0.3668    0.3438
4310.112    0.3414    0.3388
4310.137    0.3680    0.3768
4310.163    0.4005    0.4155
4310.188    0.4205    0.4390
4310.213    0.4574    0.4790
4310.239    0.5373    0.5664
4310.264    0.6474    0.6716
4310.289    0.7120    0.7427
4310.315    0.6904    0.7449
# 009519  44  4309.231  4310.321
4309.231    0.5898    0.6179
4309.257    0.5841    0.6019
4309.282    0.5393    0.5573
4309.307    0.4780    0.4934
4309.333    0.4200    0.4225
4309.358    0.3674    0.3667
4309.383    0.3333    0.3359
4309.409    0.3386    0.3358
4309.434    0.3733    0.3627
4309.459    0.4258    0.4047
4309.485    0.4670    0.4482
4309.510    0.4911    0.4753
4309.535    0.4826    0.4798
4309.561    0.4626    0.4622
4309.586    0.4397    0.4330
4309.611    0.4078    0.4049
4309.637    0.3796    0.3886
4309.662    0.3784    0.3906
4309.687    0.3926    0.4092
4309.713    0.4259    0.4400
4309.738    0.4696    0.4739
4309.763    0.5057    0.5058
4309.789    0.5400    0.5339
4309.814    0.5612    0.5564
4309.839    0.5805    0.5765
4309.865    0.5992    0.5973
4309.890    0.6202    0.6173
4309.915    0.6470    0.6337
4309.941    0.6580    0.6408
4309.966    0.6470    0.6323
4309.991    0.6265    0.6063
4310.017    0.5932    0.5648
4310.042    0.5509    0.5198
4310.067    0.5070    0.4806
4310.093    0.4651    0.4556
4310.118    0.4486    0.4508
4310.143    0.4571    0.4644
4310.169    0.4842    0.4937
4310.194    0.5246    0.5305
4310.219    0.5562    0.5681
4310.245    0.5849    0.5992
4310.270    0.5946    0.6142
4310.295    0.5857    0.6101
4310.321    0.5591    0.5868
# 009829  44  4309.232  4310.322
4309.232    0.6596    0.6831
4309.258    0.7374    0.7659
4309.283    0.7036    0.7343
4309.309    0.5635    0.5853
4309.334    0.3873    0.4069
4309.359    0.2612    0.2818
4309.385    0.2246    0.2362
4309.410    0.2463    0.2442
4309.435    0.3056    0.2883
4309.461    0.4176    0.3925
4309.486    0.5656    0.5385
4309.511    0.6827    0.6575
4309.537    0.6997    0.6786
4309.562    0.6101    0.5957
4309.587    0.4709    0.4658
4309.613    0.3518    0.3548
4309.638    0.3007    0.3043
4309.663    0.2953    0.2961
4309.689    0.3136    0.3206
4309.714    0.3751    0.3805
4309.739    0.4524    0.4576
4309.765    0.5079    0.5047
4309.790    0.5099    0.4975
4309.815    0.4874    0.4710
4309.841    0.4702    0.4569
4309.866    0.4611    0.4564
4309.891    0.4811    0.4717
4309.917    0.5508    0.5287
4309.942    0.6474    0.6226
4309.967    0.7231    0.7021
4309.993    0.7209    0.6968
4310.018    0.6245    0.5893
4310.043    0.4803    0.4386
4310.069    0.3499    0.3206
4310.094    0.2860    0.2821
4310.119    0.2906    0.3020
4310.145    0.3220    0.3400
4310.170    0.3471    0.3612
4310.195    0.3642    0.3813
4310.221    0.4221    0.4462
4310.246    0.5306    0.5592
4310.271    0.6473    0.6713
4310.297    0.7096    0.7228
4310.322    0.6572    0.6955
# 010321  44  4309.232  4310.322
4309.232    0.6605    0.6680
4309.258    0.6984    0.7253
4309.283    0.6730    0.7060
4309.308    0.5832    0.6072
4309.334    0.4427    0.4606
4309.359    0.3176    0.3367
4309.384    0.2545    0.2669
4309.410    0.2532    0.2542
4309.435    0.3053    0.2912
4309.460    0.3988    0.3730
4309.486    0.5119    0.4898
4309.511    0.6166    0.5891
4309.536    0.6375    0.6247
4309.562    0.5816    0.5753
4309.587    0.4862    0.4751
4309.612    0.3767    0.3781
4309.638    0.3175    0.3214
4309.663    0.3100    0.3143
4309.688    0.3334    0.3409
4309.714    0.3791    0.3919
4309.739    0.4447    0.4490
4309.764    0.5008    0.4929
4309.790    0.5295    0.5114
4309.815    0.5213    0.5104
4309.840    0.5104    0.5070
4309.866    0.5103    0.5119
4309.891    0.5306    0.5316
4309.916    0.5785    0.5731
4309.942    0.6489    0.6350
4309.967    0.7045    0.6845
4309.992    0.7185    0.6863
4310.018    0.6648    0.6184
4310.043    0.5572    0.5097
4310.069    0.4414    0.4034
4310.094    0.3653    0.3472
4310.119    0.3447    0.3420
4310.145    0.3596    0.3673
4310.170    0.3846    0.3978
4310.195    0.4137    0.4328
4310.221    0.4627    0.4901
4310.246    0.5423    0.5698
4310.271    0.6197    0.6489
4310.297    0.6583    0.6921
4310.322    0.6364    0.6778
# 011728  43  4309.251  4310.315
4309.251    0.7032    0.7249
4309.276    0.7388    0.7596
4309.302    0.6633    0.6775
4309.327    0.4943    0.5130
4309.352    0.3273    0.3475
4309.378    0.2324    0.2458
4309.403    0.2146    0.2197
4309.428    0.2452    0.2371
4309.454    0.3187    0.3004
4309.479    0.4352    0.4180
4309.504    0.5724    0.5599
4309.530    0.6587    0.6510
4309.555    0.6419    0.6307
4309.580    0.5311    0.5214
4309.606    0.3922    0.3877
4309.631    0.3024    0.3065
4309.656    0.2826    0.2845
4309.682    0.2942    0.2994
4309.707    0.3299    0.3391
4309.732    0.4007    0.4029
4309.758    0.4711    0.4686
4309.783    0.5078    0.4960
4309.808    0.5111    0.4887
4309.834    0.4927    0.4758
4309.859    0.4776    0.4741
4309.884    0.4811    0.4821
4309.910    0.5244    0.5118
4309.935    0.5961    0.5769
4309.960    0.6707    0.6611
4309.986    0.7166    0.7102
4310.011    0.6841    0.6693
4310.036    0.5812    0.5485
4310.062    0.4451    0.4053
4310.087    0.3360    0.3177
4310.112    0.2959    0.3001
4310.138    0.3197    0.3301
4310.163    0.3538    0.3638
4310.188    0.3749    0.3854
4310.214    0.3988    0.4212
4310.239    0.4711    0.5003
4310.264    0.5897    0.6086
4310.290    0.6778    0.6918
4310.315    0.6682    0.6981
# 012067  43  4309.251  4310.315
4309.251    0.6748    0.6834
4309.276    0.7261    0.7418
4309.301    0.6753    0.7052
4309.327    0.5532    0.5675
4309.352    0.3835    0.4014
4309.377    0.2539    0.2750
4309.403    0.2085    0.2166
4309.428    0.2222    0.2168
4309.453    0.2766    0.2612
4309.479    0.3745    0.3610
4309.504    0.5117    0.4931
4309.529    0.5980    0.6016
4309.555    0.6140    0.6252
4309.580    0.5638    0.5523
4309.605    0.4440    0.4340
4309.631    0.3301    0.3317
4309.656    0.2824    0.2871
4309.681    0.2848    0.2860
4309.707    0.3114    0.3138
4309.732    0.3592    0.3622
4309.757    0.4219    0.4180
4309.783    0.4771    0.4562
4309.808    0.4956    0.4641
4309.833    0.4850    0.4607
4309.859    0.4710    0.4630
4309.884    0.4730    0.4735
4309.909    0.4929    0.4974
4309.935    0.5438    0.5506
4309.960    0.6317    0.6253
4309.985    0.6971    0.6849
4310.011    0.7018    0.6781
4310.036    0.6265    0.5898
4310.061    0.4997    0.4606
4310.087    0.3791    0.3498
4310.112    0.3131    0.3054
4310.138    0.3130    0.3168
4310.163    0.3378    0.3487
4310.188    0.3612    0.3758
4310.214    0.3867    0.4081
4310.239    0.4386    0.4704
4310.264    0.5341    0.5643
4310.290    0.6314    0.6509
4310.315    0.6421    0.6742
# 014614  44  4309.233  4310.323
4309.233    0.6371    0.6546
4309.258    0.7239    0.7439
4309.284    0.7226    0.7595
4309.309    0.6494    0.6708
4309.334    0.4989    0.5132
4309.360    0.3361    0.3550
4309.385    0.2491    0.2659
4309.410    0.2379    0.2424
4309.436    0.2782    0.2679
4309.461    0.3613    0.3403
4309.486    0.4934    0.4615
4309.512    0.6189    0.5969
4309.537    0.6621    0.6657
4309.562    0.6380    0.6349
4309.588    0.5444    0.5218
4309.613    0.4052    0.4018
4309.638    0.3225    0.3267
4309.664    0.3005    0.3066
4309.689    0.3177    0.3252
4309.714    0.3654    0.3718
4309.740    0.4332    0.4430
4309.765    0.5051    0.5054
4309.790    0.5434    0.5317
4309.816    0.5445    0.5242
4309.841    0.5309    0.5104
4309.866    0.5189    0.5059
4309.892    0.5202    0.5153
4309.917    0.5559    0.5487
4309.942    0.6400    0.6136
4309.968    0.7218    0.6902
4309.993    0.7537    0.7204
4310.018    0.7076    0.6694
4310.044    0.5888    0.5448
4310.069    0.4512    0.4165
4310.095    0.3518    0.3356
4310.120    0.3199    0.3246
4310.145    0.3413    0.3537
4310.171    0.3757    0.3879
4310.196    0.3968    0.4138
4310.221    0.4339    0.4572
4310.247    0.5164    0.5434
4310.272    0.6253    0.6449
4310.297    0.6872    0.7143
4310.323    0.6527    0.7168
# 014623  44  4309.231  4310.320
4309.231    0.6561    0.6756
4309.256    0.6933    0.7088
4309.281    0.6494    0.6662
4309.307    0.5338    0.5483
4309.332    0.3890    0.4095
4309.357    0.2808    0.2981
4309.383    0.2359    0.2392
4309.408    0.2439    0.2372
4309.433    0.2955    0.2827
4309.459    0.3843    0.3748
4309.484    0.5001    0.4846
4309.509    0.5882    0.5710
4309.535    0.5991    0.5902
4309.560    0.5424    0.5338
4309.585    0.4428    0.4392
4309.611    0.3512    0.3525
4309.636    0.3074    0.3101
4309.661    0.3042    0.3085
4309.687    0.3321    0.3385
4309.712    0.3798    0.3864
4309.737    0.4389    0.4380
4309.763    0.4878    0.4769
4309.788    0.5043    0.4924
4309.813    0.5068    0.4945
4309.839    0.4999    0.4966
4309.864    0.5099    0.5070
4309.889    0.5238    0.5326
4309.915    0.5724    0.5801
4309.940    0.6428    0.6359
4309.965    0.6901    0.6727
4309.991    0.6883    0.6571
4310.016    0.6172    0.5826
4310.041    0.5175    0.4780
4310.067    0.4154    0.3849
4310.092    0.3549    0.3411
4310.117    0.3429    0.3418
4310.143    0.3583    0.3674
4310.168    0.3875    0.3986
4310.193    0.4205    0.4387
4310.219    0.4734    0.5021
4310.244    0.5568    0.5794
4310.269    0.6311    0.6443
4310.295    0.6452    0.6650
4310.320    0.5977    0.6312
# 015062  44  4309.233  4310.323
4309.233    0.6639    0.6668
4309.259    0.7434    0.7658
4309.284    0.7478    0.7890
4309.309    0.6808    0.7076
4309.335    0.5289    0.5413
4309.360    0.3639    0.3834
4309.385    0.2717    0.2927
4309.411    0.2622    0.2730
4309.436    0.3107    0.2994
4309.461    0.3987    0.3700
4309.487    0.5346    0.4988
4309.512    0.6608    0.6352
4309.537    0.7120    0.7097
4309.563    0.7019    0.6775
4309.588    0.5804    0.5634
4309.613    0.4379    0.4347
4309.639    0.3467    0.3517
4309.664    0.3253    0.3321
4309.689    0.3458    0.3496
4309.715    0.3892    0.3999
4309.740    0.4615    0.4764
4309.765    0.5484    0.5480
4309.791    0.5859    0.5757
4309.816    0.5758    0.5610
4309.841    0.5559    0.5404
4309.867    0.5405    0.5320
4309.892    0.5419    0.5368
4309.917    0.5796    0.5652
4309.943    0.6558    0.6331
4309.968    0.7320    0.7130
4309.994    0.7736    0.7502
4310.019    0.7357    0.6971
4310.044    0.6122    0.5695
4310.070    0.4642    0.4265
4310.095    0.3589    0.3443
4310.120    0.3329    0.3354
4310.146    0.3606    0.3733
4310.171    0.3963    0.4101
4310.196    0.4185    0.4322
4310.222    0.4553    0.4712
4310.247    0.5341    0.5542
4310.272    0.6414    0.6633
4310.298    0.7156    0.7468
4310.323    0.6982    0.7614
# 015442  43  4309.250  4310.314
4309.250    0.7084    0.7165
4309.276    0.7483    0.7795
4309.301    0.6987    0.7261
4309.326    0.5420    0.5720
4309.352    0.3666    0.3903
4309.377    0.2569    0.2789
4309.402    0.2331    0.2462
4309.428    0.2706    0.2617
4309.453    0.3357    0.3150
4309.478    0.4569    0.4259
4309.504    0.6027    0.5786
4309.529    0.7083    0.6811
4309.554    0.7081    0.6794
4309.580    0.5944    0.5752
4309.605    0.4410    0.4396
4309.630    0.3373    0.3410
4309.656    0.2992    0.3037
4309.681    0.3062    0.3085
4309.706    0.3403    0.3419
4309.732    0.3955    0.4121
4309.757    0.4771    0.4887
4309.782    0.5372    0.5257
4309.808    0.5308    0.5124
4309.833    0.5019    0.4880
4309.858    0.4853    0.4783
4309.884    0.4810    0.4802
4309.909    0.5093    0.5003
4309.934    0.5814    0.5608
4309.960    0.6705    0.6577
4309.985    0.7391    0.7239
4310.010    0.7229    0.7010
4310.036    0.6186    0.5773
4310.061    0.4718    0.4274
4310.086    0.3514    0.3233
4310.112    0.2986    0.2955
4310.137    0.3135    0.3246
4310.162    0.3492    0.3627
4310.188    0.3703    0.3832
4310.213    0.3905    0.4072
4310.238    0.4546    0.4777
4310.264    0.5656    0.5977
4310.289    0.6650    0.6994
4310.314    0.6901    0.7340
# 016405  44  4309.232  4310.322
4309.232    0.6263    0.6446
4309.258    0.7044    0.7288
4309.283    0.6887    0.7191
4309.308    0.5901    0.6044
4309.334    0.4196    0.4281
4309.359    0.2683    0.2852
4309.384    0.1998    0.2116
4309.410    0.1982    0.1987
4309.435    0.2433    0.2297
4309.460    0.3233    0.3091
4309.486    0.4506    0.4411
4309.511    0.5780    0.5656
4309.536    0.6150    0.6179
4309.562    0.5776    0.5664
4309.587    0.4630    0.4525
4309.612    0.3392    0.3435
4309.638    0.2796    0.2824
4309.663    0.2708    0.2720
4309.688    0.2917    0.2903
4309.714    0.3289    0.3330
4309.739    0.3877    0.3886
4309.764    0.4472    0.4330
4309.790    0.4727    0.4487
4309.815    0.4691    0.4461
4309.840    0.4581    0.4463
4309.866    0.4559    0.4549
4309.891    0.4736    0.4736
4309.916    0.5201    0.5162
4309.942    0.5957    0.5913
4309.967    0.6734    0.6628
4309.992    0.7018    0.6801
4310.018    0.6510    0.6093
4310.043    0.5200    0.4826
4310.069    0.3893    0.3593
4310.094    0.3090    0.2984
4310.119    0.2922    0.2977
4310.145    0.3138    0.3287
4310.170    0.3410    0.3568
4310.195    0.3672    0.3826
4310.221    0.4125    0.4360
4310.246    0.5030    0.5259
4310.271    0.6132    0.6203
4310.297    0.6424    0.6645
4310.322    0.5932    0.6311
# 017336  44  4309.233  4310.322
4309.233    0.6383    0.6521
4309.258    0.7181    0.7413
4309.283    0.7229    0.7485
4309.309    0.6240    0.6425
4309.334    0.4614    0.4757
4309.359    0.3132    0.3269
4309.385    0.2336    0.2466
4309.410    0.2277    0.2339
4309.435    0.2753    0.2620
4309.461    0.3613    0.3410
4309.486    0.4841    0.4695
4309.511    0.6200    0.6035
4309.537    0.6974    0.6727
4309.562    0.6589    0.6386
4309.587    0.5443    0.5348
4309.613    0.4190    0.4180
4309.638    0.3381    0.3456
4309.663    0.3189    0.3191
4309.689    0.3252    0.3278
4309.714    0.3583    0.3701
4309.739    0.4294    0.4381
4309.765    0.4989    0.4985
4309.790    0.5260    0.5149
4309.815    0.5162    0.5010
4309.841    0.5018    0.4867
4309.866    0.4897    0.4847
4309.891    0.5019    0.4948
4309.917    0.5474    0.5325
4309.942    0.6234    0.6044
4309.968    0.6953    0.6850
4309.993    0.7256    0.7096
4310.018    0.6694    0.6454
4310.044    0.5405    0.5099
4310.069    0.4097    0.3827
4310.094    0.3261    0.3139
4310.120    0.3078    0.3122
4310.145    0.3332    0.3459
4310.170    0.3641    0.3764
4310.196    0.3886    0.3993
4310.221    0.4263    0.4441
4310.246    0.5111    0.5333
4310.272    0.6202    0.6433
4310.297    0.6907    0.7081
4310.322    0.6707    0.7015
# 018261  44  4309.231  4310.320
4309.231    0.6883    0.7180
4309.256    0.7170    0.7422
4309.282    0.6558    0.6758
4309.307    0.5234    0.5400
4309.332    0.3720    0.3908
4309.358    0.2633    0.2806
4309.383    0.2290    0.2370
4309.408    0.2598    0.2459
4309.434    0.3234    0.3051
4309.459    0.4340    0.4082
4309.484    0.5556    0.5297
4309.510    0.6013    0.6156
4309.535    0.6339    0.6132
4309.560    0.5542    0.5320
4309.586    0.4290    0.4180
4309.611    0.3342    0.3371
4309.636    0.2985    0.3074
4309.662    0.3100    0.3205
4309.687    0.3503    0.3623
4309.712    0.4149    0.4245
4309.738    0.4853    0.4914
4309.763    0.5395    0.5319
4309.788    0.5592    0.5411
4309.814    0.5459    0.5339
4309.839    0.5325    0.5289
4309.864    0.5394    0.5351
4309.890    0.5670    0.5610
4309.915    0.6180    0.6101
4309.940    0.6773    0.6696
4309.966    0.7178    0.7047
4309.991    0.7145    0.6772
4310.016    0.6355    0.5869
4310.042    0.5164    0.4673
4310.067    0.4049    0.3803
4310.092    0.3509    0.3487
4310.118    0.3575    0.3643
4310.143    0.3959    0.3958
4310.168    0.4176    0.4267
4310.194    0.4465    0.4691
4310.219    0.5049    0.5370
4310.244    0.5947    0.6224
4310.270    0.6680    0.6893
4310.295    0.6800    0.6969
4310.320    0.6090    0.6471
# 019793  44  4309.232  4310.321
4309.232    0.6748    0.6902
4309.257    0.6823    0.7039
4309.282    0.6527    0.6671
4309.308    0.5631    0.5796
4309.333    0.4564    0.4718
4309.358    0.3650    0.3739
4309.384    0.3049    0.3100
4309.409    0.2961    0.2969
4309.434    0.3403    0.3302
4309.460    0.4184    0.4023
4309.485    0.5029    0.4854
4309.510    0.5695    0.5522
4309.536    0.5849    0.5765
4309.561    0.5562    0.5492
4309.586    0.4918    0.4889
4309.612    0.4309    0.4230
4309.637    0.3807    0.3824
4309.662    0.3607    0.3743
4309.688    0.3834    0.3964
4309.713    0.4269    0.4357
4309.738    0.4783    0.4803
4309.764    0.5280    0.5207
4309.789    0.5599    0.5484
4309.814    0.5776    0.5661
4309.840    0.5848    0.5805
4309.865    0.5922    0.5972
4309.890    0.6187    0.6216
4309.916    0.6595    0.6549
4309.941    0.6950    0.6864
4309.966    0.7138    0.7016
4309.992    0.7094    0.6841
4310.017    0.6679    0.6315
4310.042    0.5907    0.5572
4310.068    0.5137    0.4834
4310.093    0.4555    0.4380
4310.118    0.4269    0.4258
4310.144    0.4350    0.4417
4310.169    0.4609    0.4741
4310.194    0.5026    0.5176
4310.220    0.5531    0.5719
4310.245    0.6155    0.6265
4310.270    0.6518    0.6697
4310.296    0.6574    0.6866
4310.321    0.6349    0.6693
# 019911  44  4309.232  4310.322
4309.232    0.7649    0.7651
4309.258    0.7905    0.7945
4309.283    0.7495    0.7600
4309.308    0.6368    0.6619
4309.334    0.4996    0.5260
4309.359    0.3924    0.4116
4309.385    0.3399    0.3465
4309.410    0.3423    0.3430
4309.435    0.4073    0.3906
4309.461    0.5065    0.4831
4309.486    0.6140    0.5895
4309.511    0.6989    0.6724
4309.537    0.7065    0.6917
4309.562    0.6369    0.6371
4309.587    0.5363    0.5415
4309.613    0.4578    0.4509
4309.638    0.4136    0.4077
4309.663    0.4016    0.4111
4309.689    0.4274    0.4494
4309.714    0.4874    0.5035
4309.739    0.5605    0.5595
4309.765    0.6111    0.6035
4309.790    0.6345    0.6253
4309.815    0.6289    0.6331
4309.841    0.6245    0.6383
4309.866    0.6272    0.6486
4309.891    0.6461    0.6699
4309.917    0.6994    0.7068
4309.942    0.7684    0.7494
4309.967    0.8022    0.7768
4309.993    0.8024    0.7610
4310.018    0.7422    0.6934
4310.043    0.6457    0.5943
4310.069    0.5431    0.5004
4310.094    0.4818    0.4532
4310.119    0.4643    0.4544
4310.145    0.4793    0.4864
4310.170    0.5091    0.5247
4310.195    0.5443    0.5662
4310.221    0.6012    0.6222
4310.246    0.6775    0.6885
4310.271    0.7393    0.7485
4310.297    0.7475    0.7788
4310.322    0.7049    0.7661
# 019925  43  4309.250  4310.315
4309.250    0.7160    0.7209
4309.276    0.6953    0.7398
4309.301    0.6340    0.6543
4309.326    0.4749    0.4977
4309.352    0.3221    0.3387
4309.377    0.2335    0.2476
4309.402    0.2171    0.2213
4309.428    0.2501    0.2423
4309.453    0.3228    0.3085
4309.479    0.4568    0.4297
4309.504    0.5961    0.5594
4309.529    0.6240    0.6331
4309.555    0.5950    0.6052
4309.580    0.5180    0.4991
4309.605    0.3802    0.3806
4309.631    0.3023    0.3048
4309.656    0.2862    0.2874
4309.681    0.3016    0.3054
4309.707    0.3394    0.3504
4309.732    0.4072    0.4135
4309.757    0.4796    0.4720
4309.783    0.5102    0.4988
4309.808    0.5093    0.4943
4309.833    0.4979    0.4845
4309.859    0.4910    0.4834
4309.884    0.4968    0.4939
4309.909    0.5306    0.5260
4309.935    0.6059    0.5918
4309.960    0.6812    0.6651
4309.985    0.7281    0.6989
4310.011    0.6969    0.6506
4310.036    0.5813    0.5352
4310.061    0.4450    0.4091
4310.087    0.3475    0.3269
4310.112    0.3138    0.3126
4310.137    0.3279    0.3387
4310.163    0.3622    0.3714
4310.188    0.3839    0.3964
4310.213    0.4082    0.4374
4310.239    0.4846    0.5199
4310.264    0.5822    0.6184
4310.289    0.6519    0.6849
4310.315    0.6578    0.6822
# 020441  43  4309.250  4310.314
4309.250    0.6925    0.6952
4309.275    0.7117    0.7318
4309.300    0.6462    0.6806
4309.326    0.5339    0.5455
4309.351    0.3750    0.3948
4309.376    0.2650    0.2833
4309.402    0.2253    0.2330
4309.427    0.2471    0.2388
4309.452    0.3070    0.2906
4309.478    0.4087    0.3927
4309.503    0.5306    0.5142
4309.528    0.5997    0.6042
4309.554    0.6132    0.6132
4309.579    0.5539    0.5390
4309.604    0.4348    0.4302
4309.630    0.3372    0.3399
4309.655    0.2983    0.3020
4309.680    0.3039    0.3056
4309.706    0.3344    0.3397
4309.731    0.3905    0.3926
4309.757    0.4564    0.4504
4309.782    0.5018    0.4860
4309.807    0.5139    0.4950
4309.833    0.5063    0.4912
4309.858    0.4923    0.4908
4309.883    0.4945    0.5001
4309.909    0.5226    0.5284
4309.934    0.5782    0.5808
4309.959    0.6549    0.6465
4309.985    0.7104    0.6898
4310.010    0.7068    0.6673
4310.035    0.6196    0.5774
4310.061    0.4970    0.4539
4310.086    0.3866    0.3614
4310.111    0.3326    0.3242
4310.137    0.3333    0.3354
4310.162    0.3555    0.3651
4310.187    0.3822    0.3948
4310.213    0.4111    0.4350
4310.238    0.4711    0.5013
4310.263    0.5653    0.5893
4310.289    0.6486    0.6645
4310.314    0.6298    0.6830
# 020719  44  4309.232  4310.321
4309.232    0.6921    0.7058
4309.257    0.7021    0.7223
4309.283    0.6696    0.6894
4309.308    0.5985    0.6112
4309.333    0.4926    0.5077
4309.359    0.3903    0.4059
4309.384    0.3317    0.3409
4309.409    0.3237    0.3222
4309.435    0.3643    0.3524
4309.460    0.4373    0.4183
4309.485    0.5175    0.4993
4309.511    0.5753    0.5690
4309.536    0.6044    0.5957
4309.561    0.5826    0.5739
4309.587    0.5274    0.5149
4309.612    0.4572    0.4521
4309.637    0.4058    0.4093
4309.663    0.3850    0.3984
4309.688    0.4038    0.4179
4309.713    0.4512    0.4567
4309.739    0.5047    0.5038
4309.764    0.5493    0.5448
4309.789    0.5828    0.5748
4309.815    0.6020    0.5950
4309.840    0.6126    0.6091
4309.865    0.6269    0.6249
4309.891    0.6451    0.6482
4309.916    0.6780    0.6776
4309.941    0.7211    0.7068
4309.967    0.7413    0.7223
4309.992    0.7365    0.7078
4310.017    0.6961    0.6598
4310.043    0.6247    0.5864
4310.068    0.5502    0.5163
4310.093    0.4911    0.4686
4310.119    0.4575    0.4529
4310.144    0.4572    0.4661
4310.169    0.4793    0.4973
4310.195    0.5194    0.5415
4310.220    0.5792    0.5921
4310.245    0.6310    0.6452
4310.271    0.6722    0.6906
4310.296    0.6863    0.7104
4310.321    0.6518    0.6994
# 020741  44  4309.232  4310.321
4309.232    0.6728    0.6944
4309.257    0.7155    0.7489
4309.282    0.7089    0.7291
4309.308    0.6135    0.6197
4309.333    0.4509    0.4684
4309.358    0.3144    0.3339
4309.384    0.2422    0.2546
4309.409    0.2410    0.2388
4309.434    0.2845    0.2722
4309.460    0.3728    0.3570
4309.485    0.4966    0.4752
4309.510    0.6041    0.5865
4309.536    0.6448    0.6350
4309.561    0.6023    0.5921
4309.586    0.4951    0.4907
4309.612    0.3902    0.3857
4309.637    0.3244    0.3292
4309.662    0.3154    0.3209
4309.688    0.3422    0.3478
4309.713    0.3890    0.3957
4309.738    0.4509    0.4539
4309.764    0.5174    0.5044
4309.789    0.5526    0.5286
4309.814    0.5530    0.5343
4309.840    0.5428    0.5367
4309.865    0.5443    0.5445
4309.890    0.5608    0.5638
4309.916    0.6027    0.6039
4309.941    0.6648    0.6607
4309.966    0.7158    0.7104
4309.992    0.7396    0.7143
4310.017    0.6958    0.6507
4310.042    0.5861    0.5401
4310.068    0.4638    0.4277
4310.093    0.3871    0.3664
4310.118    0.3643    0.3607
4310.144    0.3806    0.3900
4310.169    0.4094    0.4242
4310.194    0.4396    0.4595
4310.220    0.4869    0.5143
4310.245    0.5638    0.5914
4310.270    0.6501    0.6690
4310.296    0.6898    0.7091
4310.321    0.6391    0.6893
# 020752  43  4309.250  4310.315
4309.250    0.6457    0.6725
4309.276    0.6285    0.6457
4309.301    0.5586    0.5712
4309.326    0.4548    0.4690
4309.352    0.3555    0.3653
4309.377    0.2862    0.2957
4309.402    0.2679    0.2698
4309.428    0.2998    0.2911
4309.453    0.3698    0.3495
4309.478    0.4504    0.4261
4309.504    0.5006    0.4964
4309.529    0.5250    0.5278
4309.554    0.5235    0.5123
4309.580    0.4735    0.4584
4309.605    0.4049    0.3971
4309.630    0.3479    0.3527
4309.656    0.3258    0.3386
4309.681    0.3443    0.3556
4309.706    0.3864    0.3943
4309.732    0.4332    0.4443
4309.757    0.4932    0.4892
4309.782    0.5265    0.5223
4309.808    0.5456    0.5426
4309.833    0.5587    0.5541
4309.858    0.5687    0.5657
4309.884    0.5821    0.5852
4309.909    0.6095    0.6128
4309.934    0.6539    0.6430
4309.960    0.6792    0.6628
4309.985    0.6847    0.6549
4310.010    0.6534    0.6139
4310.036    0.5812    0.5453
4310.061    0.5030    0.4761
4310.086    0.4462    0.4256
4310.112    0.4135    0.4045
4310.137    0.4078    0.4121
4310.162    0.4278    0.4389
4310.188    0.4662    0.4806
4310.213    0.5192    0.5305
4310.239    0.5640    0.5860
4310.264    0.6010    0.6291
4310.289    0.6222    0.6462
4310.315    0.5969    0.6285
# 021165  44  4309.232  4310.321
4309.232    0.6861    0.6961
4309.257    0.7527    0.7730
4309.282    0.7332    0.7704
4309.308    0.6374    0.6616
4309.333    0.4838    0.4965
4309.358    0.3271    0.3490
4309.384    0.2493    0.2672
4309.409    0.2521    0.2537
4309.434    0.3045    0.2857
4309.460    0.3951    0.3712
4309.485    0.5249    0.5016
4309.510    0.6488    0.6310
4309.536    0.6890    0.6899
4309.561    0.6571    0.6431
4309.587    0.5458    0.5218
4309.612    0.4077    0.4053
4309.637    0.3320    0.3401
4309.663    0.3223    0.3289
4309.688    0.3461    0.3533
4309.713    0.3958    0.4063
4309.739    0.4723    0.4831
4309.764    0.5507    0.5445
4309.789    0.5836    0.5657
4309.815    0.5741    0.5550
4309.840    0.5594    0.5418
4309.865    0.5490    0.5386
4309.891    0.5541    0.5499
4309.916    0.5951    0.5868
4309.941    0.6687    0.6534
4309.967    0.7444    0.7238
4309.992    0.7642    0.7398
4310.017    0.7070    0.6738
4310.043    0.5924    0.5414
4310.068    0.4514    0.4165
4310.093    0.3607    0.3486
4310.119    0.3394    0.3487
4310.144    0.3712    0.3849
4310.169    0.4092    0.4190
4310.195    0.4349    0.4468
4310.220    0.4739    0.4952
4310.245    0.5574    0.5828
4310.271    0.6574    0.6853
4310.296    0.7204    0.7434
4310.321    0.6833    0.7345
# 021172  43  4309.249  4310.313
4309.249    0.7285    0.7305
4309.275    0.7193    0.7700
4309.300    0.6599    0.6850
4309.325    0.4958    0.5127
4309.351    0.3196    0.3380
4309.376    0.2241    0.2457
4309.401    0.2209    0.2256
4309.427    0.2579    0.2477
4309.452    0.3324    0.3129
4309.477    0.4716    0.4381
4309.503    0.5939    0.5907
4309.528    0.6578    0.6738
4309.553    0.6509    0.6465
4309.579    0.5400    0.5275
4309.604    0.3980    0.3971
4309.629    0.3097    0.3138
4309.655    0.2865    0.2869
4309.680    0.2955    0.2956
4309.705    0.3320    0.3332
4309.731    0.3980    0.4037
4309.756    0.4800    0.4689
4309.781    0.5168    0.4907
4309.807    0.4964    0.4732
4309.832    0.4732    0.4559
4309.857    0.4614    0.4531
4309.883    0.4608    0.4602
4309.908    0.4992    0.4902
4309.933    0.5829    0.5635
4309.959    0.6819    0.6634
4309.984    0.7393    0.7147
4310.009    0.7005    0.6671
4310.035    0.5741    0.5275
4310.060    0.4222    0.3831
4310.085    0.3117    0.2971
4310.111    0.2813    0.2856
4310.136    0.3039    0.3186
4310.161    0.3343    0.3513
4310.187    0.3486    0.3686
4310.212    0.3732    0.4020
4310.237    0.4587    0.4873
4310.263    0.5869    0.6109
4310.288    0.6797    0.6971
4310.313    0.6730    0.7058
# 022203  44  4309.232  4310.321
4309.232    0.6688    0.6920
4309.257    0.7156    0.7406
4309.282    0.7129    0.7256
4309.308    0.6180    0.6334
4309.333    0.4774    0.5005
4309.358    0.3549    0.3742
4309.384    0.2843    0.2913
4309.409    0.2688    0.2700
4309.434    0.3108    0.3016
4309.460    0.3995    0.3832
4309.485    0.5105    0.4908
4309.510    0.6056    0.5890
4309.536    0.6418    0.6339
4309.561    0.5990    0.6015
4309.586    0.5228    0.5159
4309.612    0.4230    0.4200
4309.637    0.3602    0.3602
4309.662    0.3370    0.3437
4309.688    0.3561    0.3637
4309.713    0.4020    0.4061
4309.738    0.4621    0.4573
4309.764    0.5222    0.5025
4309.789    0.5518    0.5275
4309.814    0.5512    0.5373
4309.840    0.5514    0.5431
4309.865    0.5545    0.5536
4309.890    0.5706    0.5754
4309.916    0.6136    0.6153
4309.941    0.6679    0.6663
4309.966    0.7211    0.7084
4309.992    0.7449    0.7101
4310.017    0.6979    0.6540
4310.042    0.5928    0.5564
4310.068    0.4908    0.4531
4310.093    0.4124    0.3909
4310.118    0.3771    0.3774
4310.144    0.3936    0.3990
4310.169    0.4150    0.4322
4310.194    0.4475    0.4709
4310.220    0.5003    0.5263
4310.245    0.5744    0.5966
4310.270    0.6474    0.6656
4310.296    0.6780    0.7040
4310.321    0.6452    0.6926
# 023530  44  4309.233  4310.322
4309.233    0.5833    0.5933
4309.258    0.6887    0.7148
4309.283    0.7010    0.7367
4309.309    0.5940    0.6193
4309.334    0.4197    0.4355
4309.359    0.2658    0.2865
4309.385    0.2019    0.2207
4309.410    0.2142    0.2179
4309.435    0.2550    0.2431
4309.461    0.3337    0.3157
4309.486    0.4817    0.4482
4309.511    0.6242    0.5894
4309.537    0.6656    0.6518
4309.562    0.6352    0.6006
4309.587    0.4948    0.4828
4309.613    0.3592    0.3627
4309.638    0.2874    0.2944
4309.663    0.2705    0.2695
4309.689    0.2757    0.2740
4309.714    0.3148    0.3139
4309.739    0.3833    0.3864
4309.765    0.4400    0.4483
4309.790    0.4546    0.4516
4309.815    0.4265    0.4200
4309.841    0.3993    0.3973
4309.866    0.3899    0.3929
4309.891    0.3990    0.3982
4309.917    0.4560    0.4365
4309.942    0.5562    0.5269
4309.967    0.6581    0.6343
4309.993    0.7000    0.6764
4310.018    0.6307    0.5997
4310.044    0.4901    0.4435
4310.069    0.3508    0.3128
4310.094    0.2637    0.2528
4310.120    0.2484    0.2573
4310.145    0.2777    0.2895
4310.170    0.2985    0.3117
4310.196    0.3077    0.3217
4310.221    0.3373    0.3604
4310.246    0.4334    0.4592
4310.272    0.5692    0.5917
4310.297    0.6613    0.6731
4310.322    0.6223    0.6711
# 025002  44  4309.232  4310.322
4309.232    0.7002    0.7190
4309.258    0.7097    0.7430
4309.283    0.6722    0.6942
4309.308    0.5605    0.5828
4309.334    0.4224    0.4442
4309.359    0.3183    0.3384
4309.384    0.2789    0.2859
4309.410    0.2991    0.2896
4309.435    0.3624    0.3430
4309.460    0.4641    0.4363
4309.486    0.5608    0.5480
4309.511    0.6397    0.6246
4309.536    0.6578    0.6330
4309.562    0.5837    0.5679
4309.587    0.4762    0.4715
4309.612    0.3889    0.3902
4309.638    0.3455    0.3508
4309.663    0.3483    0.3567
4309.688    0.3795    0.3936
4309.714    0.4380    0.4508
4309.739    0.5022    0.5069
4309.764    0.5504    0.5460
4309.790    0.5761    0.5622
4309.815    0.5744    0.5630
4309.840    0.5630    0.5630
4309.866    0.5710    0.5723
4309.891    0.5979    0.5974
4309.916    0.6491    0.6405
4309.942    0.7081    0.6917
4309.967    0.7554    0.7186
4309.992    0.7372    0.6957
4310.018    0.6653    0.6149
4310.043    0.5613    0.5116
4310.069    0.4556    0.4231
4310.094    0.3972    0.3844
4310.119    0.3890    0.3898
4310.145    0.4078    0.4195
4310.170    0.4438    0.4545
4310.195    0.4813    0.4980
4310.221    0.5310    0.5625
4310.246    0.6079    0.6374
4310.271    0.6756    0.6994
4310.297    0.6914    0.7219
4310.322    0.6430    0.6955
# 025414  44  4309.233  4310.322
4309.233    0.6019    0.6094
4309.258    0.6909    0.7062
4309.283    0.6961    0.7104
4309.309    0.5784    0.5939
4309.334    0.4061    0.4214
4309.359    0.2559    0.2771
4309.385    0.1898    0.2050
4309.410    0.1986    0.1954
4309.435    0.2352    0.2224
4309.461    0.3149    0.2997
4309.486    0.4566    0.4267
4309.511    0.5523    0.5558
4309.537    0.5786    0.6121
4309.562    0.5630    0.5610
4309.587    0.4552    0.4449
4309.613    0.3302    0.3292
4309.638    0.2678    0.2698
4309.663    0.2572    0.2575
4309.689    0.2687    0.2737
4309.714    0.3071    0.3138
4309.739    0.3782    0.3715
4309.765    0.4296    0.4180
4309.790    0.4495    0.4259
4309.815    0.4327    0.4131
4309.841    0.4157    0.4060
4309.866    0.4094    0.4098
4309.891    0.4244    0.4236
4309.917    0.4800    0.4663
4309.942    0.5563    0.5454
4309.968    0.6440    0.6328
4309.993    0.6794    0.6584
4310.018    0.6302    0.5902
4310.044    0.5044    0.4535
4310.069    0.3641    0.3325
4310.094    0.2786    0.2717
4310.120    0.2651    0.2720
4310.145    0.2888    0.3005
4310.170    0.3097    0.3245
4310.196    0.3267    0.3442
4310.221    0.3662    0.3908
4310.246    0.4568    0.4833
4310.272    0.5699    0.5927
4310.297    0.6330    0.6467
4310.322    0.5947    0.6206
# 025670  44  4309.233  4310.323
4309.233    0.6574    0.6738
4309.258    0.7369    0.7452
4309.284    0.6997    0.7142
4309.309    0.5604    0.5782
4309.334    0.3857    0.4027
4309.360    0.2488    0.2654
4309.385    0.1980    0.2096
4309.410    0.2131    0.2079
4309.436    0.2626    0.2469
4309.461    0.3593    0.3379
4309.486    0.4976    0.4756
4309.512    0.5764    0.6016
4309.537    0.6230    0.6326
4309.562    0.5796    0.5599
4309.588    0.4413    0.4283
4309.613    0.3186    0.3236
4309.638    0.2750    0.2786
4309.664    0.2802    0.2804
4309.689    0.3029    0.3080
4309.714    0.3525    0.3611
4309.740    0.4285    0.4319
4309.765    0.4931    0.4787
4309.790    0.5055    0.4856
4309.816    0.4907    0.4725
4309.841    0.4783    0.4666
4309.867    0.4721    0.4707
4309.892    0.4879    0.4875
4309.917    0.5423    0.5336
4309.943    0.6237    0.6138
4309.968    0.6907    0.6822
4309.993    0.7052    0.6856
4310.019    0.6343    0.5962
4310.044    0.5050    0.4609
4310.069    0.3721    0.3475
4310.095    0.3026    0.2989
4310.120    0.3049    0.3123
4310.145    0.3387    0.3472
4310.171    0.3652    0.3735
4310.196    0.3821    0.3976
4310.221    0.4264    0.4549
4310.247    0.5243    0.5578
4310.272    0.6374    0.6528
4310.297    0.6811    0.6853
4310.323    0.6095    0.6368
# 026381  44  4309.233  4310.323
4309.233    0.5887    0.5804
4309.258    0.6863    0.6990
4309.283    0.6852    0.7418
4309.309    0.6270    0.6599
4309.334    0.4825    0.4973
4309.360    0.3203    0.3373
4309.385    0.2330    0.2568
4309.410    0.2324    0.2430
4309.436    0.2761    0.2674
4309.461    0.3543    0.3310
4309.486    0.4846    0.4494
4309.512    0.6157    0.5906
4309.537    0.6795    0.6648
4309.562    0.6667    0.6377
4309.588    0.5540    0.5291
4309.613    0.4099    0.4100
4309.638    0.3180    0.3282
4309.664    0.2899    0.2925
4309.689    0.2963    0.2924
4309.714    0.3285    0.3269
4309.740    0.3926    0.3986
4309.765    0.4616    0.4646
4309.790    0.4870    0.4825
4309.816    0.4600    0.4562
4309.841    0.4329    0.4303
4309.866    0.4154    0.4213
4309.892    0.4240    0.4245
4309.917    0.4670    0.4537
4309.942    0.5594    0.5294
4309.968    0.6616    0.6328
4309.993    0.7183    0.6838
4310.018    0.6590    0.6323
4310.044    0.5369    0.4929
4310.069    0.3963    0.3566
4310.094    0.2950    0.2798
4310.120    0.2661    0.2707
4310.145    0.2876    0.2998
4310.171    0.3142    0.3280
4310.196    0.3295    0.3414
4310.221    0.3574    0.3728
4310.247    0.4314    0.4613
4310.272    0.5487    0.5824
4310.297    0.6566    0.6770
4310.323    0.6601    0.7016
# 027435  44  4309.232  4310.322
4309.232    0.6219    0.6342
4309.257    0.7165    0.7350
4309.283    0.7236    0.7577
4309.308    0.6460    0.6668
4309.333    0.4853    0.5025
4309.359    0.3227    0.3422
4309.384    0.2399    0.2588
4309.410    0.2353    0.2419
4309.435    0.2792    0.2676
4309.460    0.3657    0.3383
4309.486    0.4965    0.4680
4309.511    0.6246    0.6031
4309.536    0.6773    0.6727
4309.562    0.6449    0.6345
4309.587    0.5385    0.5190
4309.612    0.3967    0.3953
4309.638    0.3115    0.3178
4309.663    0.2947    0.2987
4309.688    0.3133    0.3141
4309.714    0.3527    0.3620
4309.739    0.4244    0.4349
4309.764    0.4967    0.5004
4309.790    0.5321    0.5216
4309.815    0.5247    0.5038
4309.840    0.4951    0.4836
4309.866    0.4819    0.4765
4309.891    0.4862    0.4832
4309.916    0.5283    0.5161
4309.942    0.6121    0.5912
4309.967    0.7055    0.6761
4309.992    0.7461    0.7129
4310.018    0.6945    0.6536
4310.043    0.5649    0.5229
4310.068    0.4234    0.3889
4310.094    0.3264    0.3098
4310.119    0.2959    0.3033
4310.144    0.3209    0.3353
4310.170    0.3538    0.3674
4310.195    0.3751    0.3873
4310.220    0.4117    0.4268
4310.246    0.4928    0.5175
4310.271    0.6093    0.6297
4310.296    0.6808    0.7084
4310.322    0.6528    0.7158
# 029432  43  4309.253  4310.317
4309.253    0.6671    0.6716
4309.278    0.7293    0.7598
4309.304    0.7171    0.7523
4309.329    0.6101    0.6327
4309.354    0.4388    0.4585
4309.380    0.2950    0.3116
4309.405    0.2334    0.2481
4309.430    0.2392    0.2446
4309.456    0.2963    0.2824
4309.481    0.3919    0.3692
4309.506    0.5375    0.5051
4309.532    0.6489    0.6374
4309.557    0.6939    0.6800
4309.582    0.6380    0.6176
4309.608    0.4979    0.4869
4309.633    0.3682    0.3713
4309.658    0.3046    0.3111
4309.684    0.3016    0.3011
4309.709    0.3210    0.3230
4309.734    0.3702    0.3756
4309.760    0.4484    0.4522
4309.785    0.5158    0.5070
4309.810    0.5286    0.5153
4309.836    0.5157    0.4951
4309.861    0.4935    0.4806
4309.886    0.4831    0.4789
4309.912    0.5016    0.4918
4309.937    0.5480    0.5358
4309.963    0.6386    0.6209
4309.988    0.7161    0.7008
4310.013    0.7359    0.7152
4310.039    0.6595    0.6283
4310.064    0.5243    0.4858
4310.089    0.3897    0.3606
4310.115    0.3103    0.3010
4310.140    0.3028    0.3098
4310.165    0.3298    0.3462
4310.191    0.3573    0.3750
4310.216    0.3798    0.3960
4310.241    0.4271    0.4473
4310.267    0.5248    0.5508
4310.292    0.6364    0.6608
4310.317    0.6733    0.7223
# 031965  43  4309.251  4310.315
4309.251    0.6984    0.7168
4309.276    0.7352    0.7593
4309.302    0.6687    0.6861
4309.327    0.5084    0.5255
4309.352    0.3386    0.3565
4309.378    0.2353    0.2469
4309.403    0.2073    0.2144
4309.428    0.2325    0.2276
4309.454    0.2998    0.2860
4309.479    0.4216    0.3990
4309.504    0.5638    0.5413
4309.530    0.6581    0.6409
4309.555    0.6525    0.6321
4309.580    0.5381    0.5316
4309.606    0.3987    0.3994
4309.631    0.3110    0.3133
4309.656    0.2843    0.2849
4309.682    0.2921    0.2950
4309.707    0.3217    0.3312
4309.732    0.3873    0.3938
4309.758    0.4610    0.4633
4309.783    0.5076    0.4968
4309.808    0.5145    0.4924
4309.834    0.4910    0.4775
4309.859    0.4763    0.4732
4309.884    0.4822    0.4792
4309.910    0.5065    0.5059
4309.935    0.5695    0.5672
4309.960    0.6528    0.6503
4309.986    0.7044    0.7047
4310.011    0.6863    0.6734
4310.036    0.5958    0.5598
4310.062    0.4597    0.4165
4310.087    0.3418    0.3231
4310.112    0.3005    0.2992
4310.138    0.3184    0.3258
4310.163    0.3504    0.3596
4310.188    0.3702    0.3819
4310.214    0.3993    0.4158
4310.239    0.4702    0.4911
4310.264    0.5800    0.5984
4310.290    0.6656    0.6849
4310.315    0.6639    0.6949
# 032673  43  4309.250  4310.314
4309.250    0.6697    0.6775
4309.275    0.7084    0.7340
4309.301    0.6625    0.6834
4309.326    0.5303    0.5399
4309.351    0.3597    0.3745
4309.377    0.2403    0.2566
4309.402    0.2027    0.2147
4309.427    0.2298    0.2215
4309.453    0.2867    0.2709
4309.478    0.3878    0.3709
4309.503    0.5244    0.5051
4309.529    0.6081    0.6112
4309.554    0.6098    0.6190
4309.579    0.5537    0.5338
4309.605    0.4133    0.4065
4309.630    0.3119    0.3143
4309.655    0.2746    0.2778
4309.681    0.2770    0.2826
4309.706    0.3112    0.3137
4309.731    0.3591    0.3691
4309.757    0.4301    0.4338
4309.782    0.4822    0.4689
4309.807    0.4883    0.4680
4309.833    0.4752    0.4537
4309.858    0.4557    0.4485
4309.883    0.4526    0.4538
4309.909    0.4846    0.4773
4309.934    0.5465    0.5332
4309.959    0.6328    0.6146
4309.985    0.6973    0.6772
4310.010    0.6833    0.6611
4310.035    0.5924    0.5617
4310.061    0.4576    0.4232
4310.086    0.3432    0.3240
4310.111    0.2901    0.2893
4310.137    0.2953    0.3065
4310.162    0.3226    0.3377
4310.187    0.3471    0.3603
4310.213    0.3789    0.3904
4310.238    0.4348    0.4568
4310.263    0.5386    0.5583
4310.289    0.6289    0.6506
4310.314    0.6430    0.6750
# 033932  44  4309.233  4310.323
4309.233    0.6957    0.7019
4309.259    0.7371    0.7614
4309.284    0.7191    0.7546
4309.309    0.6485    0.6707
4309.335    0.5178    0.5302
4309.360    0.3774    0.3991
4309.385    0.2953    0.3157
4309.411    0.2880    0.2914
4309.436    0.3379    0.3209
4309.461    0.4258    0.3966
4309.487    0.5410    0.5107
4309.512    0.6359    0.6160
4309.538    0.6637    0.6667
4309.563    0.6393    0.6327
4309.588    0.5595    0.5390
4309.614    0.4415    0.4338
4309.639    0.3668    0.3711
4309.664    0.3476    0.3579
4309.690    0.3744    0.3855
4309.715    0.4230    0.4387
4309.740    0.4923    0.5048
4309.766    0.5620    0.5640
4309.791    0.5991    0.5929
4309.816    0.6084    0.5955
4309.842    0.5984    0.5876
4309.867    0.5942    0.5852
4309.892    0.6038    0.5966
4309.918    0.6449    0.6302
4309.943    0.6995    0.6812
4309.968    0.7534    0.7285
4309.994    0.7770    0.7369
4310.019    0.7372    0.6833
4310.044    0.6321    0.5816
4310.070    0.5066    0.4708
4310.095    0.4185    0.4036
4310.120    0.3923    0.3901
4310.146    0.4090    0.4150
4310.171    0.4373    0.4494
4310.196    0.4726    0.4854
4310.222    0.5142    0.5375
4310.247    0.5801    0.6105
4310.272    0.6644    0.6896
4310.298    0.7063    0.7437
4310.323    0.6812    0.7459
# 035185  43  4309.251  4310.315
4309.251    0.7276    0.7290
4309.276    0.7306    0.7406
4309.302    0.6863    0.6995
4309.327    0.5902    0.6140
4309.352    0.4867    0.5083
4309.378    0.4007    0.4118
4309.403    0.3503    0.3583
4309.428    0.3551    0.3533
4309.454    0.4099    0.3964
4309.479    0.4926    0.4704
4309.504    0.5740    0.5527
4309.530    0.6122    0.6145
4309.555    0.6315    0.6262
4309.580    0.5953    0.5880
4309.606    0.5219    0.5172
4309.631    0.4555    0.4523
4309.656    0.4153    0.4149
4309.682    0.4034    0.4133
4309.707    0.4295    0.4415
4309.732    0.4782    0.4861
4309.758    0.5269    0.5355
4309.783    0.5729    0.5746
4309.808    0.6074    0.6003
4309.834    0.6229    0.6153
4309.859    0.6291    0.6257
4309.884    0.6419    0.6399
4309.910    0.6687    0.6637
4309.935    0.7037    0.6950
4309.960    0.7463    0.7249
4309.986    0.7612    0.7372
4310.011    0.7410    0.7150
4310.037    0.6934    0.6543
4310.062    0.6063    0.5762
4310.087    0.5280    0.5052
4310.113    0.4784    0.4618
4310.138    0.4557    0.4555
4310.163    0.4658    0.4756
4310.189    0.4926    0.5125
4310.214    0.5453    0.5581
4310.239    0.6017    0.6122
4310.265    0.6536    0.6716
4310.290    0.6902    0.7183
4310.315    0.6880    0.7398
# 035265  43  4309.252  4310.316
4309.252    0.7266    0.7296
4309.277    0.7456    0.7788
4309.303    0.6868    0.7206
4309.328    0.5612    0.5710
4309.353    0.3840    0.4012
4309.379    0.2621    0.2827
4309.404    0.2357    0.2438
4309.429    0.2651    0.2552
4309.455    0.3276    0.3115
4309.480    0.4406    0.4202
4309.505    0.5891    0.5610
4309.531    0.6639    0.6657
4309.556    0.6656    0.6653
4309.581    0.5860    0.5685
4309.607    0.4424    0.4317
4309.632    0.3329    0.3377
4309.657    0.3028    0.3058
4309.683    0.3116    0.3178
4309.708    0.3448    0.3566
4309.733    0.4116    0.4216
4309.759    0.4906    0.4960
4309.784    0.5518    0.5360
4309.809    0.5632    0.5352
4309.835    0.5360    0.5189
4309.860    0.5188    0.5118
4309.885    0.5164    0.5155
4309.911    0.5406    0.5385
4309.936    0.6073    0.5944
4309.961    0.6952    0.6742
4309.987    0.7544    0.7310
4310.012    0.7340    0.7071
4310.037    0.6294    0.5994
4310.063    0.4943    0.4542
4310.088    0.3748    0.3524
4310.113    0.3236    0.3211
4310.139    0.3391    0.3465
4310.164    0.3746    0.3845
4310.189    0.3975    0.4101
4310.215    0.4218    0.4418
4310.240    0.4875    0.5109
4310.265    0.5947    0.6148
4310.291    0.6904    0.7078
4310.316    0.6750    0.7338
# 036512  43  4309.252  4310.316
4309.252    0.6794    0.6981
4309.277    0.7417    0.7633
4309.302    0.6949    0.7238
4309.328    0.5539    0.5757
4309.353    0.3831    0.4029
4309.379    0.2607    0.2782
4309.404    0.2238    0.2352
4309.429    0.2464    0.2430
4309.455    0.3104    0.2924
4309.480    0.4221    0.3954
4309.505    0.5564    0.5370
4309.531    0.6539    0.6509
4309.556    0.6736    0.6621
4309.581    0.5916    0.5750
4309.607    0.4511    0.4403
4309.632    0.3375    0.3399
4309.657    0.2907    0.2985
4309.683    0.2990    0.3007
4309.708    0.3264    0.3316
4309.733    0.3849    0.3926
4309.759    0.4641    0.4676
4309.784    0.5223    0.5087
4309.809    0.5232    0.5048
4309.835    0.5037    0.4837
4309.860    0.4870    0.4739
4309.885    0.4803    0.4759
4309.911    0.5044    0.4957
4309.936    0.5683    0.5508
4309.961    0.6563    0.6369
4309.987    0.7249    0.7066
4310.012    0.7214    0.6941
4310.037    0.6273    0.5902
4310.063    0.4812    0.4419
4310.088    0.3568    0.3347
4310.113    0.2997    0.2979
4310.139    0.3085    0.3192
4310.164    0.3387    0.3550
4310.189    0.3614    0.3777
4310.215    0.3861    0.4038
4310.240    0.4459    0.4691
4310.265    0.5554    0.5764
4310.291    0.6613    0.6794
4310.316    0.6607    0.7148
# 038647  44  4309.233  4310.323
4309.233    0.6667    0.6879
4309.258    0.7352    0.7471
4309.284    0.7109    0.7236
4309.309    0.5910    0.6111
4309.334    0.4360    0.4548
4309.360    0.2971    0.3163
4309.385    0.2340    0.2458
4309.410    0.2403    0.2343
4309.436    0.2881    0.2730
4309.461    0.3791    0.3600
4309.486    0.4989    0.4839
4309.512    0.5999    0.6002
4309.537    0.6265    0.6387
4309.562    0.6009    0.5849
4309.588    0.4870    0.4699
4309.613    0.3628    0.3667
4309.638    0.3068    0.3128
4309.664    0.3090    0.3088
4309.689    0.3342    0.3378
4309.714    0.3780    0.3899
4309.740    0.4483    0.4552
4309.765    0.5145    0.5038
4309.790    0.5466    0.5224
4309.816    0.5455    0.5201
4309.841    0.5311    0.5167
4309.866    0.5248    0.5212
4309.892    0.5409    0.5401
4309.917    0.5838    0.5814
4309.943    0.6483    0.6464
4309.968    0.7129    0.7005
4309.993    0.7274    0.7036
4310.019    0.6690    0.6308
4310.044    0.5601    0.5133
4310.069    0.4354    0.4042
4310.095    0.3516    0.3457
4310.120    0.3435    0.3471
4310.145    0.3684    0.3774
4310.171    0.3987    0.4101
4310.196    0.4238    0.4426
4310.221    0.4723    0.4976
4310.247    0.5556    0.5849
4310.272    0.6485    0.6670
4310.297    0.6901    0.7036
4310.323    0.6397    0.6747
# 038747  44  4309.232  4310.322
4309.232    0.6515    0.6711
4309.258    0.6685    0.6872
4309.283    0.6365    0.6598
4309.308    0.5687    0.5927
4309.334    0.4871    0.4995
4309.359    0.4003    0.4138
4309.384    0.3447    0.3556
4309.410    0.3421    0.3385
4309.435    0.3763    0.3648
4309.460    0.4413    0.4227
4309.486    0.5156    0.4945
4309.511    0.5656    0.5498
4309.537    0.5907    0.5708
4309.562    0.5545    0.5500
4309.587    0.5028    0.5010
4309.613    0.4474    0.4439
4309.638    0.4018    0.4050
4309.663    0.3847    0.3932
4309.689    0.3974    0.4093
4309.714    0.4325    0.4433
4309.739    0.4761    0.4841
4309.765    0.5230    0.5224
4309.790    0.5544    0.5493
4309.815    0.5786    0.5668
4309.841    0.5947    0.5804
4309.866    0.6008    0.5957
4309.891    0.6249    0.6179
4309.917    0.6608    0.6470
4309.942    0.6894    0.6733
4309.967    0.7050    0.6849
4309.993    0.7003    0.6688
4310.018    0.6595    0.6239
4310.043    0.5974    0.5604
4310.069    0.5257    0.4948
4310.094    0.4712    0.4506
4310.119    0.4347    0.4336
4310.145    0.4306    0.4429
4310.170    0.4522    0.4713
4310.195    0.4952    0.5129
4310.221    0.5535    0.5652
4310.246    0.5991    0.6169
4310.271    0.6340    0.6586
4310.297    0.6446    0.6786
4310.322    0.6285    0.6687
# 038853  43  4309.252  4310.317
4309.252    0.7362    0.7437
4309.278    0.7658    0.7829
4309.303    0.6861    0.7305
4309.328    0.5806    0.5959
4309.354    0.4146    0.4300
4309.379    0.2923    0.3126
4309.404    0.2539    0.2622
4309.430    0.2754    0.2687
4309.455    0.3392    0.3227
4309.480    0.4479    0.4263
4309.506    0.5914    0.5625
4309.531    0.6702    0.6592
4309.557    0.6660    0.6654
4309.582    0.5980    0.5797
4309.607    0.4724    0.4574
4309.633    0.3606    0.3614
4309.658    0.3199    0.3285
4309.683    0.3323    0.3416
4309.709    0.3732    0.3861
4309.734    0.4406    0.4523
4309.759    0.5229    0.5243
4309.785    0.5829    0.5732
4309.810    0.5994    0.5826
4309.835    0.5895    0.5728
4309.861    0.5798    0.5645
4309.886    0.5725    0.5674
4309.911    0.5962    0.5882
4309.937    0.6492    0.6375
4309.962    0.7142    0.7016
4309.987    0.7628    0.7447
4310.013    0.7386    0.7231
4310.038    0.6687    0.6299
4310.063    0.5430    0.5041
4310.089    0.4289    0.4010
4310.114    0.3686    0.3648
4310.139    0.3738    0.3829
4310.165    0.4117    0.4216
4310.190    0.4451    0.4531
4310.215    0.4756    0.4887
4310.241    0.5283    0.5556
4310.266    0.6105    0.6461
4310.291    0.6920    0.7236
4310.317    0.7117    0.7482
# 039506  43  4309.253  4310.317
4309.253    0.7003    0.7036
4309.278    0.7768    0.7894
4309.303    0.7528    0.7804
4309.329    0.6307    0.6564
4309.354    0.4612    0.4846
4309.379    0.3185    0.3482
4309.405    0.2683    0.2900
4309.430    0.2937    0.2958
4309.455    0.3632    0.3403
4309.481    0.4728    0.4390
4309.506    0.6101    0.5780
4309.531    0.7018    0.6978
4309.557    0.7427    0.7311
4309.582    0.6845    0.6624
4309.608    0.5460    0.5314
4309.633    0.4113    0.4153
4309.658    0.3444    0.3513
4309.684    0.3330    0.3351
4309.709    0.3578    0.3564
4309.734    0.4160    0.4183
4309.760    0.4977    0.5085
4309.785    0.5632    0.5672
4309.810    0.5731    0.5672
4309.836    0.5499    0.5346
4309.861    0.5272    0.5124
4309.886    0.5120    0.5062
4309.912    0.5252    0.5165
4309.937    0.5828    0.5631
4309.962    0.6764    0.6500
4309.988    0.7591    0.7343
4310.013    0.7645    0.7408
4310.038    0.6794    0.6471
4310.064    0.5399    0.4910
4310.089    0.3948    0.3652
4310.114    0.3200    0.3128
4310.140    0.3200    0.3299
4310.165    0.3564    0.3719
4310.191    0.3839    0.3996
4310.216    0.4077    0.4183
4310.241    0.4537    0.4729
4310.267    0.5512    0.5845
4310.292    0.6663    0.7008
4310.317    0.7110    0.7686
# 039822  43  4309.250  4310.315
4309.250    0.7244    0.7303
4309.276    0.7610    0.8006
4309.301    0.7300    0.7638
4309.326    0.6020    0.6233
4309.352    0.4198    0.4391
4309.377    0.2926    0.3133
4309.402    0.2506    0.2686
4309.428    0.2809    0.2797
4309.453    0.3549    0.3298
4309.479    0.4695    0.4404
4309.504    0.6210    0.5868
4309.529    0.6989    0.7000
4309.555    0.7399    0.7153
4309.580    0.6546    0.6302
4309.605    0.5059    0.5003
4309.631    0.3857    0.3902
4309.656    0.3378    0.3424
4309.681    0.3362    0.3382
4309.707    0.3627    0.3680
4309.732    0.4268    0.4340
4309.757    0.5163    0.5157
4309.783    0.5733    0.5653
4309.808    0.5766    0.5601
4309.833    0.5553    0.5353
4309.859    0.5297    0.5216
4309.884    0.5217    0.5211
4309.909    0.5439    0.5369
4309.935    0.6081    0.5920
4309.960    0.6925    0.6786
4309.985    0.7691    0.7478
4310.011    0.7649    0.7357
4310.036    0.6674    0.6275
4310.061    0.5192    0.4770
4310.087    0.3863    0.3574
4310.112    0.3243    0.3202
4310.137    0.3383    0.3460
4310.163    0.3764    0.3906
4310.188    0.4003    0.4153
4310.213    0.4200    0.4378
4310.239    0.4777    0.5041
4310.264    0.5883    0.6139
4310.289    0.6933    0.7186
4310.315    0.7010    0.7647
# 040118  44  4309.233  4310.322
4309.233    0.5888    0.5853
4309.258    0.6902    0.7040
4309.283    0.7058    0.7427
4309.309    0.6359    0.6542
4309.334    0.4728    0.4873
4309.359    0.3112    0.3324
4309.385    0.2290    0.2498
4309.410    0.2294    0.2377
4309.435    0.2705    0.2609
4309.461    0.3490    0.3279
4309.486    0.4867    0.4497
4309.511    0.6081    0.5878
4309.537    0.6593    0.6644
4309.562    0.6618    0.6339
4309.587    0.5555    0.5287
4309.613    0.4071    0.4061
4309.638    0.3145    0.3260
4309.663    0.2900    0.2915
4309.689    0.2962    0.2909
4309.714    0.3236    0.3265
4309.739    0.3890    0.3967
4309.765    0.4610    0.4654
4309.790    0.4854    0.4807
4309.815    0.4611    0.4539
4309.841    0.4310    0.4269
4309.866    0.4130    0.4184
4309.891    0.4205    0.4216
4309.917    0.4670    0.4530
4309.942    0.5604    0.5314
4309.968    0.6610    0.6359
4309.993    0.6887    0.6845
4310.018    0.6467    0.6286
4310.044    0.5385    0.4863
4310.069    0.3857    0.3504
4310.094    0.2877    0.2762
4310.120    0.2645    0.2698
4310.145    0.2881    0.2998
4310.170    0.3167    0.3264
4310.196    0.3274    0.3398
4310.221    0.3549    0.3728
4310.246    0.4371    0.4600
4310.272    0.5614    0.5869
4310.297    0.6713    0.6790
4310.322    0.6589    0.6984
# 040133  43  4309.252  4310.316
4309.252    0.6693    0.6949
4309.277    0.7320    0.7487
4309.303    0.6887    0.6994
4309.328    0.5393    0.5577
4309.353    0.3688    0.3892
4309.379    0.2471    0.2625
4309.404    0.2044    0.2124
4309.429    0.2208    0.2155
4309.455    0.2760    0.2651
4309.480    0.3845    0.3659
4309.505    0.5225    0.5015
4309.531    0.6081    0.6122
4309.556    0.6150    0.6268
4309.581    0.5625    0.5461
4309.607    0.4261    0.4186
4309.632    0.3181    0.3229
4309.657    0.2816    0.2833
4309.683    0.2871    0.2875
4309.708    0.3131    0.3184
4309.733    0.3646    0.3714
4309.759    0.4375    0.4339
4309.784    0.4883    0.4718
4309.809    0.5016    0.4784
4309.835    0.4924    0.4725
4309.860    0.4824    0.4727
4309.886    0.4811    0.4822
4309.911    0.5109    0.5062
4309.936    0.5733    0.5587
4309.962    0.6516    0.6369
4309.987    0.7122    0.6928
4310.012    0.7068    0.6800
4310.038    0.6200    0.5818
4310.063    0.4917    0.4503
4310.088    0.3722    0.3468
4310.114    0.3078    0.3066
4310.139    0.3149    0.3225
4310.164    0.3430    0.3559
4310.190    0.3658    0.3835
4310.215    0.3970    0.4153
4310.240    0.4564    0.4804
4310.266    0.5530    0.5812
4310.291    0.6289    0.6634
4310.316    0.6495    0.6825
# 041184  44  4309.232  4310.322
4309.232    0.4933    0.4984
4309.258    0.4931    0.4947
4309.283    0.4683    0.4827
4309.308    0.4445    0.4645
4309.334    0.4304    0.4422
4309.359    0.4136    0.4209
4309.384    0.4043    0.4034
4309.410    0.4033    0.3915
4309.435    0.4010    0.3869
4309.460    0.3965    0.3885
4309.486    0.4036    0.3947
4309.511    0.4099    0.4026
4309.536    0.4159    0.4103
4309.562    0.4228    0.4164
4309.587    0.4241    0.4200
4309.612    0.4218    0.4221
4309.638    0.4187    0.4240
4309.663    0.4204    0.4274
4309.688    0.4206    0.4335
4309.714    0.4268    0.4437
4309.739    0.4352    0.4573
4309.764    0.4587    0.4739
4309.790    0.4816    0.4933
4309.815    0.5102    0.5127
4309.840    0.5428    0.5315
4309.866    0.5733    0.5487
4309.891    0.5894    0.5614
4309.916    0.5942    0.5696
4309.942    0.5932    0.5724
4309.967    0.5879    0.5691
4309.992    0.5753    0.5608
4310.018    0.5651    0.5480
4310.043    0.5453    0.5337
4310.069    0.5271    0.5192
4310.094    0.5112    0.5080
4310.119    0.5064    0.5013
4310.145    0.5034    0.4998
4310.170    0.5010    0.5035
4310.195    0.5100    0.5109
4310.221    0.5117    0.5202
4310.246    0.5129    0.5286
4310.271    0.5220    0.5343
4310.297    0.5172    0.5358
4310.322    0.5055    0.5328
# 041484  44  4309.233  4310.323
4309.233    0.6552    0.6691
4309.259    0.7338    0.7540
4309.284    0.7097    0.7619
4309.309    0.6418    0.6713
4309.335    0.4987    0.5065
4309.360    0.3345    0.3539
4309.385    0.2434    0.2621
4309.411    0.2307    0.2359
4309.436    0.2742    0.2603
4309.461    0.3578    0.3330
4309.487    0.4855    0.4598
4309.512    0.6091    0.5895
4309.537    0.6676    0.6589
4309.563    0.6563    0.6269
4309.588    0.5444    0.5199
4309.614    0.4040    0.3987
4309.639    0.3186    0.3281
4309.664    0.3030    0.3115
4309.690    0.3270    0.3324
4309.715    0.3697    0.3803
4309.740    0.4367    0.4487
4309.766    0.5125    0.5142
4309.791    0.5568    0.5426
4309.816    0.5648    0.5395
4309.842    0.5465    0.5288
4309.867    0.5357    0.5264
4309.892    0.5410    0.5363
4309.918    0.5818    0.5703
4309.943    0.6470    0.6314
4309.968    0.7114    0.6986
4309.994    0.7499    0.7251
4310.019    0.7140    0.6736
4310.044    0.6045    0.5581
4310.070    0.4735    0.4287
4310.095    0.3702    0.3527
4310.120    0.3367    0.3414
4310.146    0.3588    0.3723
4310.171    0.3919    0.4062
4310.196    0.4191    0.4339
4310.222    0.4595    0.4804
4310.247    0.5354    0.5613
4310.273    0.6374    0.6596
4310.298    0.6914    0.7173
4310.323    0.6448    0.7078
# 041526  43  4309.251  4310.315
4309.251    0.7261    0.7442
4309.276    0.7626    0.7845
4309.301    0.7021    0.7209
4309.327    0.5448    0.5607
4309.352    0.3713    0.3907
4309.377    0.2570    0.2782
4309.403    0.2326    0.2391
4309.428    0.2617    0.2524
4309.454    0.3302    0.3130
4309.479    0.4493    0.4277
4309.504    0.5887    0.5707
4309.530    0.6894    0.6713
4309.555    0.6864    0.6637
4309.580    0.5750    0.5621
4309.606    0.4295    0.4255
4309.631    0.3299    0.3356
4309.656    0.3054    0.3080
4309.682    0.3208    0.3226
4309.707    0.3530    0.3636
4309.732    0.4210    0.4305
4309.758    0.5042    0.5051
4309.783    0.5548    0.5439
4309.808    0.5592    0.5428
4309.834    0.5416    0.5282
4309.859    0.5313    0.5226
4309.884    0.5235    0.5276
4309.910    0.5500    0.5523
4309.935    0.6132    0.6094
4309.960    0.6925    0.6869
4309.986    0.7483    0.7379
4310.011    0.7271    0.7081
4310.036    0.6289    0.5976
4310.062    0.4961    0.4535
4310.087    0.3849    0.3559
4310.112    0.3421    0.3295
4310.138    0.3510    0.3583
4310.163    0.3849    0.3968
4310.188    0.4107    0.4224
4310.214    0.4346    0.4565
4310.239    0.5051    0.5289
4310.264    0.6086    0.6326
4310.290    0.6888    0.7186
4310.315    0.6997    0.7342
# 042333  44  4309.233  4310.323
4309.233    0.6605    0.6817
4309.258    0.7243    0.7418
4309.284    0.7147    0.7325
4309.309    0.6239    0.6399
4309.334    0.4807    0.4957
4309.360    0.3326    0.3532
4309.385    0.2544    0.2682
4309.410    0.2416    0.2429
4309.436    0.2820    0.2711
4309.461    0.3680    0.3468
4309.486    0.4905    0.4597
4309.512    0.5814    0.5749
4309.537    0.6291    0.6278
4309.562    0.6119    0.5953
4309.588    0.5107    0.4950
4309.613    0.3931    0.3920
4309.638    0.3254    0.3292
4309.664    0.3102    0.3167
4309.689    0.3332    0.3417
4309.714    0.3829    0.3899
4309.740    0.4437    0.4519
4309.765    0.5044    0.5037
4309.790    0.5451    0.5321
4309.816    0.5568    0.5394
4309.841    0.5527    0.5400
4309.867    0.5463    0.5458
4309.892    0.5621    0.5627
4309.917    0.5995    0.5981
4309.943    0.6592    0.6537
4309.968    0.7153    0.7037
4309.993    0.7362    0.7143
4310.019    0.7005    0.6587
4310.044    0.6095    0.5550
4310.069    0.4837    0.4468
4310.095    0.3945    0.3764
4310.120    0.3697    0.3642
4310.145    0.3838    0.3882
4310.171    0.4122    0.4230
4310.196    0.4411    0.4581
4310.221    0.4824    0.5082
4310.247    0.5581    0.5845
4310.272    0.6371    0.6613
4310.297    0.6724    0.7045
4310.323    0.6467    0.6912
# 042575  44  4309.231  4310.321
4309.231    0.6288    0.6497
4309.257    0.7104    0.7281
4309.282    0.7008    0.7075
4309.307    0.5699    0.5836
4309.333    0.3955    0.4075
4309.358    0.2517    0.2736
4309.383    0.1997    0.2104
4309.409    0.2089    0.2040
4309.434    0.2522    0.2390
4309.459    0.3471    0.3234
4309.485    0.4862    0.4587
4309.510    0.5518    0.5782
4309.535    0.5813    0.6172
4309.561    0.5724    0.5507
4309.586    0.4470    0.4294
4309.611    0.3212    0.3231
4309.637    0.2656    0.2710
4309.662    0.2685    0.2690
4309.687    0.2868    0.2942
4309.713    0.3337    0.3449
4309.738    0.4143    0.4071
4309.764    0.4753    0.4536
4309.789    0.4899    0.4627
4309.814    0.4736    0.4529
4309.840    0.4532    0.4471
4309.865    0.4463    0.4514
4309.890    0.4632    0.4687
4309.916    0.5162    0.5161
4309.941    0.6001    0.5918
4309.966    0.6816    0.6621
4309.992    0.7008    0.6708
4310.017    0.6396    0.5921
4310.042    0.5032    0.4627
4310.068    0.3716    0.3450
4310.093    0.2973    0.2928
4310.118    0.2909    0.2983
4310.144    0.3234    0.3298
4310.169    0.3463    0.3555
4310.194    0.3694    0.3807
4310.220    0.4137    0.4381
4310.245    0.5083    0.5331
4310.270    0.6212    0.6288
4310.296    0.6364    0.6696
4310.321    0.5947    0.6320
# 043297  44  4309.232  4310.322
4309.232    0.6467    0.6619
4309.258    0.6836    0.7120
4309.283    0.6424    0.6592
4309.308    0.4974    0.5192
4309.334    0.3367    0.3536
4309.359    0.2317    0.2431
4309.385    0.1908    0.1978
4309.410    0.2101    0.2032
4309.435    0.2647    0.2492
4309.461    0.3638    0.3489
4309.486    0.4917    0.4768
4309.511    0.5878    0.5761
4309.537    0.6056    0.5880
4309.562    0.5264    0.5093
4309.587    0.3949    0.3954
4309.613    0.3007    0.3045
4309.638    0.2670    0.2691
4309.663    0.2706    0.2725
4309.689    0.2977    0.3031
4309.714    0.3475    0.3545
4309.739    0.4124    0.4116
4309.765    0.4527    0.4477
4309.790    0.4594    0.4513
4309.815    0.4452    0.4428
4309.841    0.4426    0.4399
4309.866    0.4473    0.4471
4309.891    0.4629    0.4711
4309.917    0.5249    0.5266
4309.942    0.6086    0.6013
4309.967    0.6725    0.6551
4309.993    0.6697    0.6386
4310.018    0.5955    0.5450
4310.043    0.4617    0.4206
4310.069    0.3488    0.3223
4310.094    0.2947    0.2880
4310.119    0.3007    0.3007
4310.145    0.3258    0.3301
4310.170    0.3495    0.3543
4310.195    0.3733    0.3865
4310.221    0.4223    0.4552
4310.246    0.5224    0.5509
4310.271    0.6207    0.6311
4310.297    0.6327    0.6480
4310.322    0.5498    0.5947
# 043557  44  4309.232  4310.322
4309.232    0.6708    0.6728
4309.258    0.7099    0.7379
4309.283    0.6834    0.7251
4309.308    0.6101    0.6278
4309.334    0.4636    0.4781
4309.359    0.3336    0.3501
4309.384    0.2644    0.2778
4309.410    0.2635    0.2643
4309.435    0.3138    0.3007
4309.460    0.4041    0.3828
4309.486    0.5306    0.5029
4309.511    0.6226    0.6079
4309.537    0.6470    0.6495
4309.562    0.6206    0.6048
4309.587    0.5146    0.5055
4309.613    0.4051    0.4020
4309.638    0.3370    0.3421
4309.663    0.3227    0.3280
4309.689    0.3428    0.3512
4309.714    0.3961    0.4010
4309.739    0.4637    0.4634
4309.765    0.5198    0.5148
4309.790    0.5461    0.5328
4309.815    0.5380    0.5271
4309.841    0.5223    0.5170
4309.866    0.5164    0.5163
4309.891    0.5319    0.5324
4309.917    0.5805    0.5752
4309.942    0.6531    0.6380
4309.967    0.7214    0.6933
4309.993    0.7321    0.6981
4310.018    0.6759    0.6312
4310.043    0.5626    0.5178
4310.069    0.4347    0.4056
4310.094    0.3597    0.3461
4310.119    0.3371    0.3405
4310.145    0.3573    0.3669
4310.170    0.3872    0.3975
4310.195    0.4154    0.4308
4310.221    0.4672    0.4876
4310.246    0.5471    0.5707
4310.271    0.6400    0.6575
4310.297    0.6753    0.7102
4310.322    0.6524    0.7031
# 043726  43  4309.251  4310.316
4309.251    0.6987    0.7013
4309.277    0.7398    0.7540
4309.302    0.6670    0.6976
4309.327    0.5346    0.5480
4309.353    0.3515    0.3720
4309.378    0.2369    0.2585
4309.403    0.2098    0.2173
4309.429    0.2363    0.2265
4309.454    0.2971    0.2771
4309.479    0.3987    0.3815
4309.505    0.5403    0.5263
4309.530    0.6183    0.6299
4309.555    0.6346    0.6377
4309.581    0.5665    0.5456
4309.606    0.4264    0.4209
4309.631    0.3193    0.3277
4309.657    0.2883    0.2907
4309.682    0.3019    0.2958
4309.707    0.3246    0.3273
4309.733    0.3737    0.3869
4309.758    0.4529    0.4513
4309.783    0.5083    0.4882
4309.809    0.5080    0.4882
4309.834    0.4865    0.4765
4309.859    0.4825    0.4732
4309.885    0.4764    0.4800
4309.910    0.5021    0.5035
4309.936    0.5632    0.5623
4309.961    0.6419    0.6431
4309.986    0.7211    0.7000
4310.012    0.7125    0.6781
4310.037    0.6155    0.5721
4310.062    0.4772    0.4352
4310.088    0.3593    0.3316
4310.113    0.3067    0.3008
4310.138    0.3130    0.3220
4310.164    0.3488    0.3577
4310.189    0.3687    0.3816
4310.214    0.3912    0.4117
4310.240    0.4530    0.4833
4310.265    0.5594    0.5864
4310.290    0.6564    0.6730
4310.316    0.6498    0.6926
# 044324  43  4309.251  4310.315
4309.251    0.7494    0.7558
4309.276    0.7256    0.7677
4309.302    0.6751    0.6827
4309.327    0.5195    0.5327
4309.353    0.3637    0.3771
4309.378    0.2653    0.2839
4309.403    0.2506    0.2552
4309.429    0.2864    0.2778
4309.454    0.3669    0.3472
4309.479    0.4959    0.4625
4309.505    0.6183    0.5929
4309.530    0.6525    0.6630
4309.555    0.6428    0.6372
4309.581    0.5512    0.5289
4309.606    0.4126    0.4111
4309.631    0.3338    0.3380
4309.657    0.3210    0.3228
4309.682    0.3383    0.3480
4309.707    0.3826    0.3987
4309.733    0.4609    0.4705
4309.758    0.5389    0.5351
4309.783    0.5810    0.5686
4309.809    0.5818    0.5695
4309.834    0.5636    0.5596
4309.859    0.5549    0.5556
4309.885    0.5610    0.5644
4309.910    0.5849    0.5939
4309.935    0.6534    0.6491
4309.961    0.7249    0.7135
4309.986    0.7558    0.7389
4310.011    0.7281    0.6941
4310.037    0.6233    0.5809
4310.062    0.4952    0.4587
4310.087    0.3999    0.3780
4310.113    0.3669    0.3609
4310.138    0.3907    0.3886
4310.163    0.4225    0.4245
4310.189    0.4437    0.4560
4310.214    0.4747    0.4989
4310.239    0.5492    0.5731
4310.265    0.6471    0.6673
4310.290    0.7083    0.7305
4310.315    0.6850    0.7350
# 044997  43  4309.251  4310.315
4309.251    0.6981    0.7065
4309.276    0.7521    0.7705
4309.302    0.6928    0.7188
4309.327    0.5434    0.5640
4309.352    0.3645    0.3844
4309.378    0.2402    0.2606
4309.403    0.2108    0.2225
4309.428    0.2393    0.2325
4309.454    0.3027    0.2835
4309.479    0.4326    0.3926
4309.504    0.5572    0.5414
4309.530    0.6058    0.6546
4309.555    0.6495    0.6575
4309.580    0.5857    0.5603
4309.606    0.4261    0.4193
4309.631    0.3209    0.3207
4309.656    0.2797    0.2858
4309.682    0.2883    0.2924
4309.707    0.3144    0.3239
4309.732    0.3746    0.3843
4309.758    0.4528    0.4565
4309.783    0.5098    0.4912
4309.808    0.5107    0.4836
4309.834    0.4899    0.4663
4309.859    0.4862    0.4632
4309.884    0.4832    0.4690
4309.910    0.4979    0.4905
4309.935    0.5674    0.5487
4309.960    0.6710    0.6389
4309.986    0.7425    0.7101
4310.011    0.7269    0.6933
4310.036    0.6245    0.5825
4310.062    0.4740    0.4292
4310.087    0.3409    0.3233
4310.113    0.2862    0.2921
4310.138    0.3049    0.3189
4310.163    0.3445    0.3563
4310.189    0.3602    0.3771
4310.214    0.3723    0.4010
4310.239    0.4414    0.4697
4310.265    0.5525    0.5857
4310.290    0.6611    0.6808
4310.315    0.6656    0.7032
# 045325  44  4309.233  4310.322
4309.233    0.6574    0.6668
4309.258    0.7198    0.7233
4309.283    0.7109    0.7104
4309.309    0.6074    0.6132
4309.334    0.4526    0.4728
4309.359    0.3186    0.3425
4309.385    0.2488    0.2596
4309.410    0.2459    0.2383
4309.435    0.2813    0.2676
4309.461    0.3606    0.3471
4309.486    0.4736    0.4570
4309.511    0.5453    0.5601
4309.537    0.5828    0.6069
4309.562    0.5837    0.5708
4309.587    0.4991    0.4793
4309.613    0.3773    0.3799
4309.638    0.3178    0.3215
4309.663    0.3075    0.3085
4309.689    0.3275    0.3324
4309.714    0.3743    0.3805
4309.739    0.4365    0.4405
4309.765    0.5082    0.4939
4309.790    0.5401    0.5199
4309.815    0.5311    0.5236
4309.841    0.5263    0.5199
4309.866    0.5199    0.5220
4309.891    0.5306    0.5380
4309.917    0.5651    0.5761
4309.942    0.6337    0.6304
4309.968    0.6830    0.6803
4309.993    0.7060    0.6864
4310.018    0.6716    0.6315
4310.044    0.5710    0.5267
4310.069    0.4494    0.4247
4310.094    0.3734    0.3619
4310.120    0.3527    0.3497
4310.145    0.3726    0.3710
4310.170    0.3992    0.4016
4310.196    0.4232    0.4386
4310.221    0.4596    0.4918
4310.246    0.5428    0.5669
4310.272    0.6353    0.6446
4310.297    0.6687    0.6823
4310.322    0.6331    0.6644
# 046903  43  4309.252  4310.316
4309.252    0.7011    0.7160
4309.277    0.7073    0.7542
4309.302    0.6864    0.6974
4309.328    0.5330    0.5517
4309.353    0.3720    0.3944
4309.378    0.2642    0.2851
4309.404    0.2337    0.2422
4309.429    0.2586    0.2532
4309.454    0.3304    0.3083
4309.480    0.4481    0.4170
4309.505    0.5750    0.5465
4309.530    0.6383    0.6390
4309.556    0.6510    0.6394
4309.581    0.5782    0.5511
4309.606    0.4329    0.4309
4309.632    0.3333    0.3387
4309.657    0.3044    0.3061
4309.682    0.3102    0.3156
4309.708    0.3411    0.3553
4309.733    0.4043    0.4158
4309.758    0.4822    0.4795
4309.784    0.5337    0.5181
4309.809    0.5379    0.5211
4309.834    0.5194    0.5106
4309.860    0.5013    0.5054
4309.885    0.5030    0.5116
4309.910    0.5339    0.5365
4309.936    0.6023    0.5933
4309.961    0.6871    0.6653
4309.986    0.7444    0.7112
4310.012    0.7323    0.6842
4310.037    0.6340    0.5832
4310.062    0.5018    0.4547
4310.088    0.3859    0.3558
4310.113    0.3329    0.3243
4310.138    0.3385    0.3425
4310.164    0.3698    0.3773
4310.189    0.3913    0.4053
4310.214    0.4234    0.4410
4310.240    0.4909    0.5123
4310.265    0.5898    0.6084
4310.290    0.6433    0.6894
4310.316    0.6312    0.7140
# 049580  44  4309.234  4310.323
4309.234    0.6845    0.7066
4309.259    0.7612    0.7713
4309.284    0.7410    0.7440
4309.310    0.5907    0.6115
4309.335    0.4190    0.4410
4309.360    0.2833    0.3059
4309.386    0.2336    0.2420
4309.411    0.2504    0.2399
4309.436    0.2983    0.2816
4309.462    0.3884    0.3805
4309.487    0.5238    0.5175
4309.512    0.6411    0.6352
4309.538    0.6770    0.6660
4309.563    0.5947    0.5927
4309.589    0.4633    0.4609
4309.614    0.3535    0.3543
4309.639    0.3058    0.3071
4309.665    0.3093    0.3097
4309.690    0.3375    0.3419
4309.715    0.3964    0.3998
4309.741    0.4751    0.4735
4309.766    0.5406    0.5228
4309.791    0.5559    0.5326
4309.817    0.5405    0.5207
4309.842    0.5216    0.5133
4309.867    0.5151    0.5161
4309.893    0.5271    0.5342
4309.918    0.5836    0.5801
4309.943    0.6662    0.6531
4309.969    0.7246    0.7181
4309.994    0.7328    0.7171
4310.019    0.6647    0.6327
4310.045    0.5363    0.4941
4310.070    0.4132    0.3799
4310.095    0.3408    0.3299
4310.121    0.3381    0.3428
4310.146    0.3693    0.3799
4310.171    0.3945    0.4091
4310.197    0.4160    0.4377
4310.222    0.4712    0.4960
4310.247    0.5665    0.5913
4310.273    0.6627    0.6871
4310.298    0.7142    0.7229
4310.323    0.6610    0.6888
# 049586  43  4309.250  4310.314
4309.250    0.6795    0.6918
4309.275    0.7110    0.7142
4309.301    0.6310    0.6369
4309.326    0.4785    0.4910
4309.351    0.3242    0.3410
4309.377    0.2237    0.2388
4309.402    0.2000    0.2035
4309.427    0.2286    0.2167
4309.453    0.2923    0.2779
4309.478    0.4031    0.3830
4309.503    0.5070    0.5045
4309.529    0.5441    0.5845
4309.554    0.5559    0.5715
4309.580    0.4959    0.4771
4309.605    0.3672    0.3669
4309.630    0.2925    0.2922
4309.656    0.2707    0.2683
4309.681    0.2785    0.2826
4309.706    0.3063    0.3209
4309.732    0.3652    0.3783
4309.757    0.4414    0.4318
4309.782    0.4890    0.4621
4309.808    0.4910    0.4668
4309.833    0.4785    0.4628
4309.858    0.4739    0.4642
4309.884    0.4833    0.4767
4309.909    0.5124    0.5082
4309.934    0.5750    0.5652
4309.960    0.6390    0.6346
4309.985    0.6816    0.6688
4310.010    0.6650    0.6345
4310.036    0.5660    0.5305
4310.061    0.4384    0.4130
4310.086    0.3404    0.3308
4310.112    0.3025    0.3052
4310.137    0.3171    0.3226
4310.162    0.3459    0.3514
4310.188    0.3664    0.3805
4310.213    0.3978    0.4224
4310.238    0.4658    0.4953
4310.264    0.5614    0.5886
4310.289    0.6445    0.6495
4310.314    0.6368    0.6471
# 049728  43  4309.252  4310.316
4309.252    0.6994    0.7185
4309.277    0.7501    0.7714
4309.303    0.6776    0.7024
4309.328    0.5123    0.5379
4309.353    0.3413    0.3636
4309.379    0.2408    0.2545
4309.404    0.2200    0.2267
4309.429    0.2452    0.2415
4309.455    0.3122    0.2975
4309.480    0.4403    0.4116
4309.505    0.5864    0.5600
4309.531    0.6874    0.6639
4309.556    0.6647    0.6530
4309.581    0.5536    0.5459
4309.607    0.4183    0.4056
4309.632    0.3141    0.3156
4309.658    0.2782    0.2875
4309.683    0.2897    0.2976
4309.708    0.3263    0.3337
4309.734    0.3952    0.4038
4309.759    0.4772    0.4771
4309.784    0.5241    0.5103
4309.810    0.5200    0.4970
4309.835    0.4876    0.4758
4309.860    0.4701    0.4684
4309.886    0.4776    0.4718
4309.911    0.5023    0.4951
4309.936    0.5813    0.5590
4309.962    0.6745    0.6551
4309.987    0.7254    0.7153
4310.012    0.7039    0.6841
4310.038    0.5948    0.5559
4310.063    0.4431    0.4093
4310.088    0.3345    0.3129
4310.114    0.2950    0.2914
4310.139    0.3091    0.3214
4310.164    0.3440    0.3571
4310.190    0.3702    0.3764
4310.215    0.3862    0.4038
4310.240    0.4506    0.4793
4310.266    0.5687    0.5997
4310.291    0.6673    0.6944
4310.316    0.6814    0.7156
# 049756  44  4309.233  4310.322
4309.233    0.6524    0.6688
4309.258    0.7432    0.7528
4309.283    0.7300    0.7413
4309.309    0.5998    0.6112
4309.334    0.4172    0.4325
4309.359    0.2671    0.2888
4309.385    0.2089    0.2204
4309.410    0.2203    0.2145
4309.435    0.2618    0.2472
4309.461    0.3501    0.3349
4309.486    0.4972    0.4721
4309.511    0.5905    0.6039
4309.537    0.6397    0.6531
4309.562    0.6060    0.5899
4309.587    0.4640    0.4633
4309.613    0.3391    0.3445
4309.638    0.2921    0.2896
4309.663    0.2876    0.2842
4309.689    0.3006    0.3082
4309.714    0.3469    0.3585
4309.740    0.4319    0.4309
4309.765    0.4998    0.4835
4309.790    0.5116    0.4944
4309.816    0.4975    0.4802
4309.841    0.4782    0.4713
4309.866    0.4704    0.4730
4309.892    0.4851    0.4875
4309.917    0.5373    0.5308
4309.942    0.6124    0.6088
4309.968    0.6992    0.6887
4309.993    0.7271    0.7024
4310.018    0.6628    0.6236
4310.044    0.5263    0.4803
4310.069    0.3863    0.3576
4310.094    0.3093    0.3001
4310.120    0.3033    0.3081
4310.145    0.3350    0.3438
4310.170    0.3644    0.3714
4310.196    0.3790    0.3943
4310.221    0.4246    0.4466
4310.246    0.5208    0.5443
4310.272    0.6294    0.6528
4310.297    0.6861    0.7015
4310.322    0.6343    0.6708
# 050505  44  4309.233  4310.323
4309.233    0.6012    0.6119
4309.258    0.7110    0.7283
4309.283    0.7418    0.7628
4309.309    0.6467    0.6673
4309.334    0.4685    0.4894
4309.360    0.2996    0.3181
4309.385    0.2149    0.2343
4309.410    0.2156    0.2202
4309.436    0.2560    0.2431
4309.461    0.3278    0.3087
4309.486    0.4593    0.4374
4309.512    0.6053    0.5918
4309.537    0.6781    0.6705
4309.562    0.6528    0.6361
4309.588    0.5320    0.5119
4309.613    0.3852    0.3820
4309.638    0.2963    0.3039
4309.664    0.2776    0.2821
4309.689    0.2935    0.2925
4309.714    0.3308    0.3319
4309.740    0.4000    0.4058
4309.765    0.4767    0.4714
4309.790    0.5069    0.4884
4309.816    0.4860    0.4659
4309.841    0.4574    0.4475
4309.866    0.4457    0.4449
4309.892    0.4480    0.4511
4309.917    0.4918    0.4814
4309.942    0.5824    0.5574
4309.968    0.6789    0.6592
4309.993    0.7160    0.7076
4310.018    0.6631    0.6533
4310.044    0.5497    0.5087
4310.069    0.4059    0.3664
4310.094    0.3014    0.2871
4310.120    0.2745    0.2818
4310.145    0.3058    0.3172
4310.171    0.3354    0.3491
4310.196    0.3466    0.3625
4310.221    0.3801    0.3959
4310.247    0.4633    0.4894
4310.272    0.5851    0.6111
4310.297    0.6775    0.6949
4310.323    0.6659    0.6955
# 051178  44  4309.232  4310.322
4309.232    0.6971    0.7010
4309.257    0.7759    0.7878
4309.283    0.7588    0.7780
4309.308    0.6292    0.6549
4309.333    0.4525    0.4762
4309.359    0.3044    0.3279
4309.384    0.2499    0.2687
4309.409    0.2747    0.2705
4309.435    0.3306    0.3112
4309.460    0.4425    0.4024
4309.485    0.5640    0.5436
4309.511    0.6285    0.6730
4309.536    0.7286    0.7010
4309.561    0.6321    0.6146
4309.587    0.4647    0.4587
4309.612    0.3335    0.3348
4309.638    0.2864    0.2882
4309.663    0.2960    0.3016
4309.688    0.3348    0.3405
4309.714    0.3989    0.4089
4309.739    0.4839    0.4937
4309.764    0.5564    0.5532
4309.790    0.5742    0.5572
4309.815    0.5567    0.5315
4309.840    0.5336    0.5143
4309.866    0.5236    0.5111
4309.891    0.5335    0.5217
4309.916    0.5814    0.5649
4309.942    0.6748    0.6518
4309.967    0.7596    0.7325
4309.992    0.7659    0.7440
4310.018    0.6814    0.6510
4310.043    0.5500    0.5015
4310.068    0.4023    0.3726
4310.094    0.3155    0.3157
4310.119    0.3160    0.3320
4310.144    0.3588    0.3753
4310.170    0.3907    0.4049
4310.195    0.4071    0.4228
4310.220    0.4542    0.4738
4310.246    0.5589    0.5812
4310.271    0.6850    0.6939
4310.296    0.7335    0.7553
4310.322    0.6987    0.7427
# 053721  44  4309.233  4310.323
4309.233    0.6571    0.6770
4309.259    0.7194    0.7553
4309.284    0.7180    0.7525
4309.309    0.6315    0.6531
4309.335    0.4790    0.4881
4309.360    0.3289    0.3436
4309.385    0.2436    0.2616
4309.411    0.2386    0.2424
4309.436    0.2844    0.2716
4309.461    0.3705    0.3483
4309.487    0.5011    0.4752
4309.512    0.6317    0.5988
4309.537    0.6708    0.6577
4309.563    0.6086    0.6146
4309.588    0.5183    0.5027
4309.613    0.3925    0.3884
4309.639    0.3172    0.3211
4309.664    0.3055    0.3110
4309.689    0.3285    0.3357
4309.715    0.3762    0.3884
4309.740    0.4446    0.4569
4309.765    0.5212    0.5168
4309.791    0.5617    0.5436
4309.816    0.5645    0.5399
4309.841    0.5468    0.5299
4309.867    0.5353    0.5281
4309.892    0.5488    0.5399
4309.917    0.5879    0.5753
4309.943    0.6602    0.6408
4309.968    0.7325    0.7052
4309.994    0.7530    0.7231
4310.019    0.7024    0.6619
4310.044    0.5876    0.5423
4310.070    0.4528    0.4167
4310.095    0.3613    0.3475
4310.120    0.3343    0.3408
4310.146    0.3570    0.3725
4310.171    0.3922    0.4059
4310.196    0.4206    0.4352
4310.222    0.4633    0.4856
4310.247    0.5434    0.5691
4310.272    0.6471    0.6634
4310.298    0.6926    0.7231
4310.323    0.6515    0.7150
# 054375  43  4309.251  4310.315
4309.251    0.7005    0.7148
4309.276    0.7114    0.7313
4309.302    0.6483    0.6714
4309.327    0.5270    0.5526
4309.352    0.3924    0.4177
4309.378    0.2961    0.3102
4309.403    0.2581    0.2622
4309.428    0.2777    0.2695
4309.454    0.3417    0.3295
4309.479    0.4431    0.4265
4309.504    0.5568    0.5330
4309.530    0.6224    0.6059
4309.555    0.6249    0.6046
4309.580    0.5456    0.5368
4309.606    0.4311    0.4377
4309.631    0.3629    0.3617
4309.656    0.3255    0.3280
4309.682    0.3327    0.3360
4309.707    0.3617    0.3729
4309.732    0.4162    0.4255
4309.758    0.4761    0.4798
4309.783    0.5278    0.5156
4309.808    0.5463    0.5309
4309.834    0.5563    0.5348
4309.859    0.5504    0.5393
4309.884    0.5545    0.5527
4309.910    0.5810    0.5832
4309.935    0.6270    0.6294
4309.960    0.6875    0.6787
4309.986    0.7286    0.7029
4310.011    0.7071    0.6741
4310.036    0.6262    0.5936
4310.062    0.5315    0.4876
4310.087    0.4452    0.4068
4310.113    0.3852    0.3713
4310.138    0.3745    0.3791
4310.163    0.3931    0.4073
4310.189    0.4252    0.4438
4310.214    0.4643    0.4898
4310.239    0.5167    0.5540
4310.265    0.6035    0.6295
4310.290    0.6551    0.6820
4310.315    0.6530    0.6896
# 055459  43  4309.251  4310.316
4309.251    0.7109    0.7328
4309.277    0.7405    0.7513
4309.302    0.6537    0.6650
4309.327    0.4815    0.5069
4309.353    0.3314    0.3455
4309.378    0.2403    0.2522
4309.403    0.2214    0.2246
4309.429    0.2549    0.2456
4309.454    0.3289    0.3128
4309.479    0.4480    0.4301
4309.505    0.5794    0.5673
4309.530    0.6427    0.6430
4309.555    0.6283    0.6193
4309.581    0.5275    0.5105
4309.606    0.3948    0.3912
4309.631    0.3108    0.3156
4309.657    0.2927    0.2952
4309.682    0.3050    0.3125
4309.707    0.3449    0.3558
4309.733    0.4186    0.4232
4309.758    0.4940    0.4847
4309.783    0.5294    0.5143
4309.809    0.5259    0.5114
4309.834    0.5149    0.5012
4309.859    0.5013    0.4990
4309.885    0.5050    0.5089
4309.910    0.5450    0.5404
4309.936    0.6059    0.6051
4309.961    0.6827    0.6773
4309.986    0.7127    0.7107
4310.012    0.6883    0.6627
4310.037    0.5857    0.5468
4310.062    0.4487    0.4192
4310.088    0.3535    0.3354
4310.113    0.3206    0.3206
4310.138    0.3443    0.3477
4310.164    0.3740    0.3819
4310.189    0.3966    0.4080
4310.214    0.4303    0.4495
4310.240    0.5093    0.5321
4310.265    0.6139    0.6308
4310.290    0.6816    0.6976
4310.316    0.6619    0.6953
# 055868  43  4309.251  4310.315
4309.251    0.7435    0.7654
4309.276    0.7577    0.7789
4309.302    0.6557    0.6767
4309.327    0.4763    0.5059
4309.352    0.3245    0.3493
4309.378    0.2514    0.2642
4309.403    0.2492    0.2512
4309.428    0.2919    0.2789
4309.454    0.3784    0.3569
4309.479    0.5170    0.4876
4309.504    0.6474    0.6262
4309.530    0.7058    0.6947
4309.555    0.6745    0.6489
4309.580    0.5338    0.5248
4309.606    0.3940    0.3918
4309.631    0.3141    0.3224
4309.656    0.3133    0.3121
4309.682    0.3321    0.3363
4309.707    0.3720    0.3877
4309.732    0.4392    0.4643
4309.758    0.5241    0.5339
4309.783    0.5595    0.5542
4309.808    0.5550    0.5383
4309.834    0.5367    0.5205
4309.859    0.5272    0.5162
4309.884    0.5295    0.5234
4309.910    0.5732    0.5574
4309.935    0.6543    0.6279
4309.960    0.7333    0.7086
4309.986    0.7682    0.7405
4310.011    0.7135    0.6786
4310.036    0.5840    0.5451
4310.062    0.4452    0.4043
4310.087    0.3472    0.3297
4310.113    0.3228    0.3285
4310.138    0.3588    0.3671
4310.163    0.3917    0.4015
4310.189    0.4049    0.4230
4310.214    0.4483    0.4643
4310.239    0.5199    0.5527
4310.265    0.6302    0.6667
4310.290    0.7104    0.7377
4310.315    0.6987    0.7376
# 059589  44  4309.234  4310.323
4309.234    0.6190    0.6362
4309.259    0.7120    0.7399
4309.284    0.7186    0.7492
4309.310    0.5968    0.6323
4309.335    0.4211    0.4536
4309.360    0.2817    0.3031
4309.386    0.2149    0.2312
4309.411    0.2237    0.2255
4309.436    0.2701    0.2554
4309.462    0.3607    0.3385
4309.487    0.5070    0.4748
4309.512    0.6320    0.6094
4309.538    0.6912    0.6633
4309.563    0.6366    0.6065
4309.588    0.4945    0.4836
4309.614    0.3597    0.3606
4309.639    0.2871    0.2961
4309.664    0.2823    0.2807
4309.690    0.2928    0.2957
4309.715    0.3342    0.3410
4309.740    0.4063    0.4098
4309.766    0.4674    0.4639
4309.791    0.4806    0.4683
4309.817    0.4667    0.4461
4309.842    0.4510    0.4341
4309.867    0.4382    0.4352
4309.893    0.4507    0.4470
4309.918    0.5058    0.4888
4309.943    0.5992    0.5740
4309.969    0.6896    0.6699
4309.994    0.7171    0.6974
4310.019    0.6628    0.6220
4310.045    0.5220    0.4727
4310.070    0.3798    0.3428
4310.095    0.3016    0.2804
4310.121    0.2839    0.2860
4310.146    0.3077    0.3209
4310.171    0.3265    0.3462
4310.197    0.3369    0.3620
4310.222    0.3769    0.4077
4310.247    0.4674    0.5065
4310.273    0.6001    0.6260
4310.298    0.6605    0.6890
4310.323    0.6362    0.6713
# 059610  43  4309.252  4310.316
4309.252    0.7065    0.7160
4309.277    0.7610    0.7716
4309.302    0.7271    0.7310
4309.328    0.5826    0.5906
4309.353    0.4044    0.4255
4309.378    0.2850    0.3049
4309.404    0.2397    0.2549
4309.429    0.2692    0.2618
4309.454    0.3351    0.3115
4309.480    0.4434    0.4168
4309.505    0.5728    0.5513
4309.530    0.6065    0.6552
4309.556    0.6210    0.6671
4309.581    0.5980    0.5820
4309.606    0.4704    0.4553
4309.632    0.3520    0.3520
4309.657    0.3082    0.3120
4309.682    0.3150    0.3175
4309.708    0.3455    0.3547
4309.733    0.4118    0.4173
4309.758    0.4983    0.4893
4309.784    0.5548    0.5362
4309.809    0.5644    0.5393
4309.834    0.5459    0.5229
4309.860    0.5284    0.5116
4309.885    0.5250    0.5129
4309.911    0.5458    0.5339
4309.936    0.6006    0.5865
4309.961    0.6784    0.6637
4309.987    0.7389    0.7233
4310.012    0.7320    0.7078
4310.037    0.6491    0.6097
4310.063    0.5092    0.4684
4310.088    0.3754    0.3627
4310.113    0.3179    0.3233
4310.139    0.3277    0.3414
4310.164    0.3659    0.3774
4310.189    0.3899    0.4048
4310.215    0.4143    0.4364
4310.240    0.4753    0.5014
4310.265    0.5841    0.6015
4310.291    0.6783    0.6976
4310.316    0.7081    0.7343
# 062175  44  4309.233  4310.323
4309.233    0.6657    0.6812
4309.259    0.7352    0.7628
4309.284    0.7325    0.7527
4309.309    0.6104    0.6378
4309.335    0.4334    0.4574
4309.360    0.2875    0.3075
4309.385    0.2173    0.2289
4309.411    0.2186    0.2147
4309.436    0.2606    0.2477
4309.461    0.3467    0.3324
4309.487    0.4860    0.4723
4309.512    0.6115    0.6024
4309.537    0.6528    0.6555
4309.563    0.6190    0.5997
4309.588    0.4863    0.4777
4309.613    0.3583    0.3615
4309.639    0.2971    0.2986
4309.664    0.2885    0.2915
4309.689    0.3113    0.3143
4309.715    0.3544    0.3626
4309.740    0.4248    0.4245
4309.765    0.4927    0.4746
4309.791    0.5236    0.4929
4309.816    0.5217    0.4908
4309.841    0.5071    0.4914
4309.867    0.5092    0.5001
4309.892    0.5230    0.5178
4309.917    0.5621    0.5582
4309.943    0.6336    0.6307
4309.968    0.7114    0.7000
4309.994    0.7435    0.7160
4310.019    0.6899    0.6461
4310.044    0.5607    0.5169
4310.070    0.4225    0.3883
4310.095    0.3414    0.3248
4310.120    0.3264    0.3270
4310.146    0.3495    0.3640
4310.171    0.3776    0.3957
4310.196    0.3971    0.4220
4310.222    0.4395    0.4751
4310.247    0.5306    0.5655
4310.272    0.6334    0.6601
4310.298    0.6872    0.7037
4310.323    0.6386    0.6696
# 062816  43  4309.251  4310.316
4309.251    0.7119    0.7181
4309.277    0.7408    0.7565
4309.302    0.6808    0.7107
4309.327    0.5563    0.5887
4309.353    0.4211    0.4334
4309.378    0.3014    0.3168
4309.403    0.2461    0.2607
4309.429    0.2645    0.2625
4309.454    0.3337    0.3143
4309.479    0.4357    0.4119
4309.505    0.5544    0.5375
4309.530    0.6371    0.6279
4309.555    0.6558    0.6403
4309.581    0.5847    0.5657
4309.606    0.4545    0.4551
4309.631    0.3595    0.3642
4309.657    0.3184    0.3230
4309.682    0.3294    0.3298
4309.707    0.3675    0.3671
4309.733    0.4234    0.4269
4309.758    0.4943    0.4880
4309.783    0.5441    0.5300
4309.809    0.5536    0.5441
4309.834    0.5548    0.5414
4309.859    0.5421    0.5394
4309.885    0.5319    0.5471
4309.910    0.5556    0.5710
4309.935    0.6132    0.6174
4309.961    0.6887    0.6795
4309.986    0.7388    0.7193
4310.011    0.7340    0.7027
4310.037    0.6590    0.6165
4310.062    0.5471    0.5005
4310.088    0.4410    0.4011
4310.113    0.3792    0.3602
4310.138    0.3719    0.3694
4310.164    0.3942    0.4023
4310.189    0.4199    0.4348
4310.214    0.4473    0.4734
4310.240    0.5055    0.5385
4310.265    0.5901    0.6220
4310.290    0.6575    0.6929
4310.316    0.6755    0.7163
# 063048  43  4309.252  4310.316
4309.252    0.6780    0.6741
4309.277    0.7311    0.7308
4309.302    0.6714    0.6769
4309.328    0.4979    0.5223
4309.353    0.3317    0.3591
4309.378    0.2314    0.2528
4309.404    0.2175    0.2162
4309.429    0.2422    0.2282
4309.454    0.2923    0.2805
4309.480    0.4093    0.3900
4309.505    0.5232    0.5241
4309.530    0.5725    0.6177
4309.556    0.5988    0.6146
4309.581    0.5495    0.5234
4309.606    0.4022    0.4032
4309.632    0.3051    0.3108
4309.657    0.2732    0.2735
4309.683    0.2810    0.2740
4309.708    0.3036    0.3031
4309.733    0.3563    0.3585
4309.759    0.4344    0.4201
4309.784    0.4728    0.4475
4309.809    0.4539    0.4387
4309.835    0.4293    0.4203
4309.860    0.4146    0.4138
4309.885    0.4124    0.4191
4309.911    0.4381    0.4467
4309.936    0.5076    0.5118
4309.961    0.6143    0.6030
4309.987    0.6759    0.6668
4310.012    0.6659    0.6412
4310.037    0.5713    0.5302
4310.063    0.4252    0.3890
4310.088    0.3158    0.2964
4310.113    0.2750    0.2688
4310.139    0.2877    0.2877
4310.164    0.3104    0.3154
4310.189    0.3197    0.3346
4310.215    0.3432    0.3661
4310.240    0.4123    0.4390
4310.265    0.5264    0.5475
4310.291    0.6257    0.6425
4310.316    0.6349    0.6660
# 063636  43  4309.250  4310.315
4309.250    0.6933    0.7130
4309.276    0.6917    0.7155
4309.301    0.6135    0.6333
4309.326    0.4742    0.4970
4309.352    0.3421    0.3597
4309.377    0.2618    0.2771
4309.402    0.2500    0.2521
4309.428    0.2907    0.2781
4309.453    0.3677    0.3491
4309.478    0.4815    0.4560
4309.504    0.5837    0.5677
4309.529    0.6305    0.6220
4309.554    0.6093    0.5951
4309.580    0.5137    0.5014
4309.605    0.4008    0.4004
4309.630    0.3289    0.3334
4309.656    0.3088    0.3131
4309.681    0.3266    0.3314
4309.706    0.3688    0.3760
4309.732    0.4282    0.4374
4309.757    0.4879    0.4891
4309.782    0.5226    0.5146
4309.808    0.5257    0.5149
4309.833    0.5138    0.5069
4309.858    0.5019    0.5052
4309.884    0.5150    0.5188
4309.909    0.5541    0.5542
4309.934    0.6232    0.6118
4309.960    0.6914    0.6708
4309.985    0.7152    0.6872
4310.010    0.6755    0.6378
4310.036    0.5809    0.5313
4310.061    0.4616    0.4224
4310.086    0.3704    0.3518
4310.112    0.3363    0.3340
4310.137    0.3467    0.3529
4310.162    0.3743    0.3823
4310.188    0.4044    0.4159
4310.213    0.4480    0.4649
4310.239    0.5180    0.5440
4310.264    0.6053    0.6289
4310.289    0.6548    0.6858
4310.315    0.6356    0.6882
# 064150  44  4309.231  4310.321
4309.231    0.6467    0.6524
4309.257    0.7129    0.7369
4309.282    0.6783    0.7214
4309.307    0.5788    0.5995
4309.333    0.4078    0.4223
4309.358    0.2693    0.2870
4309.383    0.2101    0.2245
4309.409    0.2195    0.2196
4309.434    0.2710    0.2550
4309.459    0.3652    0.3394
4309.485    0.4959    0.4751
4309.510    0.5907    0.5936
4309.535    0.6337    0.6270
4309.561    0.5698    0.5494
4309.586    0.4305    0.4172
4309.611    0.3055    0.3061
4309.637    0.2507    0.2582
4309.662    0.2593    0.2640
4309.687    0.2942    0.2961
4309.713    0.3452    0.3522
4309.738    0.4137    0.4189
4309.763    0.4741    0.4668
4309.789    0.4939    0.4752
4309.814    0.4772    0.4613
4309.839    0.4593    0.4522
4309.865    0.4586    0.4542
4309.890    0.4785    0.4700
4309.915    0.5325    0.5155
4309.941    0.6177    0.5977
4309.966    0.6976    0.6728
4309.991    0.7145    0.6845
4310.017    0.6442    0.6010
4310.042    0.5126    0.4664
4310.067    0.3759    0.3486
4310.093    0.2985    0.2920
4310.118    0.2889    0.2982
4310.143    0.3137    0.3298
4310.169    0.3388    0.3566
4310.194    0.3637    0.3800
4310.219    0.4139    0.4330
4310.245    0.5084    0.5332
4310.270    0.6209    0.6350
4310.295    0.6587    0.6849
4310.321    0.6166    0.6578
# 064747  43  4309.252  4310.316
4309.252    0.6978    0.7097
4309.277    0.7596    0.7748
4309.302    0.7031    0.7261
4309.328    0.5425    0.5669
4309.353    0.3662    0.3914
4309.379    0.2549    0.2750
4309.404    0.2317    0.2427
4309.429    0.2655    0.2566
4309.455    0.3296    0.3103
4309.480    0.4406    0.4200
4309.505    0.5857    0.5665
4309.531    0.6928    0.6748
4309.556    0.6918    0.6739
4309.581    0.5843    0.5766
4309.607    0.4408    0.4383
4309.632    0.3354    0.3406
4309.657    0.2998    0.3016
4309.683    0.3074    0.3032
4309.708    0.3330    0.3347
4309.733    0.3924    0.4009
4309.759    0.4873    0.4806
4309.784    0.5284    0.5180
4309.809    0.5129    0.5052
4309.835    0.4937    0.4784
4309.860    0.4717    0.4673
4309.885    0.4658    0.4683
4309.911    0.4936    0.4888
4309.936    0.5683    0.5503
4309.961    0.6566    0.6454
4309.987    0.7214    0.7173
4310.012    0.7153    0.6947
4310.038    0.6102    0.5702
4310.063    0.4615    0.4201
4310.088    0.3443    0.3167
4310.114    0.2915    0.2889
4310.139    0.3047    0.3164
4310.164    0.3403    0.3531
4310.190    0.3588    0.3729
4310.215    0.3809    0.3969
4310.240    0.4427    0.4676
4310.266    0.5598    0.5886
4310.291    0.6676    0.6923
4310.316    0.6953    0.7290
# 070319  44  4309.232  4310.322
4309.232    0.6682    0.6827
4309.257    0.7313    0.7681
4309.283    0.7127    0.7495
4309.308    0.6012    0.6183
4309.333    0.4224    0.4416
4309.359    0.2834    0.3041
4309.384    0.2349    0.2535
4309.409    0.2564    0.2579
4309.435    0.3190    0.2998
4309.460    0.4264    0.3927
4309.485    0.5746    0.5342
4309.511    0.6769    0.6631
4309.536    0.7016    0.6957
4309.562    0.6465    0.6219
4309.587    0.5117    0.4961
4309.612    0.3827    0.3852
4309.638    0.3180    0.3255
4309.663    0.3082    0.3133
4309.688    0.3303    0.3331
4309.714    0.3838    0.3936
4309.739    0.4681    0.4747
4309.764    0.5346    0.5288
4309.790    0.5406    0.5271
4309.815    0.5092    0.4988
4309.840    0.4842    0.4807
4309.866    0.4782    0.4772
4309.891    0.4940    0.4892
4309.916    0.5583    0.5369
4309.942    0.6578    0.6289
4309.967    0.7393    0.7099
4309.992    0.7473    0.7148
4310.018    0.6628    0.6135
4310.043    0.5151    0.4641
4310.068    0.3715    0.3433
4310.094    0.3005    0.2946
4310.119    0.3005    0.3119
4310.144    0.3367    0.3508
4310.170    0.3653    0.3761
4310.195    0.3817    0.3945
4310.220    0.4288    0.4498
4310.246    0.5342    0.5614
4310.271    0.6586    0.6758
4310.296    0.7003    0.7364
4310.322    0.6615    0.7218
# 072604  43  4309.252  4310.316
4309.252    0.6978    0.7218
4309.277    0.7428    0.7754
4309.302    0.6849    0.7152
4309.328    0.5343    0.5500
4309.353    0.3550    0.3763
4309.378    0.2448    0.2656
4309.404    0.2197    0.2310
4309.429    0.2517    0.2457
4309.454    0.3261    0.3019
4309.480    0.4478    0.4222
4309.505    0.5957    0.5695
4309.530    0.6790    0.6696
4309.556    0.6808    0.6631
4309.581    0.5793    0.5618
4309.606    0.4347    0.4302
4309.632    0.3270    0.3321
4309.657    0.2913    0.2964
4309.682    0.3014    0.2997
4309.708    0.3298    0.3347
4309.733    0.3917    0.4009
4309.758    0.4713    0.4728
4309.784    0.5206    0.5075
4309.809    0.5177    0.4960
4309.834    0.4903    0.4751
4309.860    0.4716    0.4674
4309.885    0.4715    0.4713
4309.911    0.5029    0.4965
4309.936    0.5784    0.5614
4309.961    0.6756    0.6537
4309.987    0.7377    0.7171
4310.012    0.7175    0.6872
4310.037    0.6112    0.5670
4310.063    0.4580    0.4149
4310.088    0.3408    0.3166
4310.113    0.2936    0.2924
4310.139    0.3093    0.3215
4310.164    0.3442    0.3567
4310.189    0.3622    0.3763
4310.215    0.3855    0.4063
4310.240    0.4561    0.4831
4310.265    0.5703    0.5981
4310.291    0.6767    0.6961
4310.316    0.6563    0.7176
# 075676  43  4309.252  4310.316
4309.252    0.6830    0.6569
4309.277    0.7315    0.7410
4309.302    0.6690    0.7057
4309.328    0.5386    0.5536
4309.353    0.3650    0.3844
4309.378    0.2528    0.2759
4309.404    0.2306    0.2432
4309.429    0.2621    0.2578
4309.454    0.3250    0.3056
4309.480    0.4347    0.4078
4309.505    0.5625    0.5374
4309.530    0.6169    0.6224
4309.556    0.6005    0.5939
4309.581    0.4758    0.4631
4309.606    0.3120    0.3105
4309.632    0.2151    0.2171
4309.657    0.2037    0.2070
4309.682    0.2370    0.2365
4309.708    0.2757    0.2835
4309.733    0.3305    0.3499
4309.758    0.4024    0.4225
4309.784    0.4479    0.4575
4309.809    0.4462    0.4394
4309.835    0.4200    0.4075
4309.860    0.4003    0.3937
4309.885    0.3982    0.3934
4309.911    0.4309    0.4130
4309.936    0.5164    0.4781
4309.961    0.6295    0.5849
4309.987    0.7003    0.6719
4310.012    0.6823    0.6555
4310.037    0.5707    0.5357
4310.063    0.4146    0.3805
4310.088    0.3001    0.2811
4310.113    0.2531    0.2523
4310.139    0.2610    0.2728
4310.164    0.2850    0.3014
4310.189    0.3004    0.3156
4310.215    0.3197    0.3356
4310.240    0.3845    0.4019
4310.265    0.5036    0.5188
4310.291    0.6209    0.6372
4310.316    0.6458    0.6883
# 076114  44  4309.232  4310.322
4309.232    0.6256    0.6342
4309.258    0.7281    0.7398
4309.283    0.7120    0.7528
4309.308    0.6118    0.6473
4309.334    0.4525    0.4628
4309.359    0.2895    0.3077
4309.384    0.2134    0.2303
4309.410    0.2144    0.2181
4309.435    0.2553    0.2434
4309.460    0.3369    0.3139
4309.486    0.4770    0.4487
4309.511    0.6044    0.5902
4309.536    0.6491    0.6599
4309.562    0.6460    0.6143
4309.587    0.5103    0.4919
4309.612    0.3664    0.3680
4309.638    0.2917    0.2972
4309.663    0.2801    0.2843
4309.688    0.2972    0.3008
4309.714    0.3391    0.3465
4309.739    0.4130    0.4162
4309.764    0.4817    0.4770
4309.790    0.5091    0.4940
4309.815    0.4996    0.4777
4309.840    0.4765    0.4639
4309.866    0.4658    0.4627
4309.891    0.4739    0.4717
4309.916    0.5151    0.5063
4309.942    0.6010    0.5848
4309.967    0.6936    0.6725
4309.992    0.7296    0.7076
4310.018    0.6789    0.6415
4310.043    0.5522    0.5043
4310.068    0.4051    0.3698
4310.094    0.3073    0.2958
4310.119    0.2882    0.2948
4310.145    0.3160    0.3311
4310.170    0.3467    0.3608
4310.195    0.3653    0.3785
4310.221    0.3999    0.4212
4310.246    0.4860    0.5132
4310.271    0.6067    0.6269
4310.297    0.6845    0.6997
4310.322    0.6383    0.6887
# 077749  43  4309.251  4310.315
4309.251    0.6572    0.6803
4309.276    0.6455    0.6631
4309.302    0.5765    0.5910
4309.327    0.4730    0.4880
4309.352    0.3670    0.3833
4309.378    0.2960    0.3039
4309.403    0.2710    0.2731
4309.428    0.3001    0.2896
4309.454    0.3619    0.3492
4309.479    0.4436    0.4295
4309.504    0.5218    0.5048
4309.530    0.5586    0.5468
4309.555    0.5459    0.5367
4309.580    0.4889    0.4857
4309.606    0.4174    0.4181
4309.631    0.3702    0.3677
4309.656    0.3421    0.3475
4309.682    0.3470    0.3588
4309.707    0.3825    0.3925
4309.732    0.4329    0.4361
4309.758    0.4827    0.4795
4309.783    0.5211    0.5109
4309.808    0.5440    0.5309
4309.834    0.5534    0.5448
4309.859    0.5603    0.5589
4309.884    0.5761    0.5800
4309.910    0.6055    0.6115
4309.935    0.6437    0.6457
4309.960    0.6751    0.6700
4309.986    0.6847    0.6671
4310.011    0.6679    0.6278
4310.037    0.6005    0.5568
4310.062    0.5196    0.4826
4310.087    0.4482    0.4269
4310.113    0.4075    0.4021
4310.138    0.4044    0.4082
4310.163    0.4222    0.4343
4310.189    0.4596    0.4750
4310.214    0.5048    0.5246
4310.239    0.5594    0.5797
4310.265    0.6131    0.6297
4310.290    0.6292    0.6536
4310.315    0.6087    0.6436
# 078217  43  4309.251  4310.316
4309.251    0.7495    0.7565
4309.277    0.7447    0.7881
4309.302    0.6713    0.7068
4309.327    0.5308    0.5411
4309.353    0.3515    0.3678
4309.378    0.2489    0.2720
4309.403    0.2387    0.2490
4309.429    0.2813    0.2702
4309.454    0.3593    0.3329
4309.479    0.4872    0.4533
4309.505    0.6295    0.6052
4309.530    0.7029    0.6947
4309.555    0.6789    0.6742
4309.581    0.5806    0.5553
4309.606    0.4304    0.4207
4309.631    0.3297    0.3371
4309.657    0.3091    0.3177
4309.682    0.3320    0.3363
4309.707    0.3714    0.3812
4309.733    0.4428    0.4588
4309.758    0.5284    0.5343
4309.783    0.5758    0.5681
4309.809    0.5768    0.5569
4309.834    0.5528    0.5375
4309.859    0.5339    0.5299
4309.885    0.5351    0.5336
4309.910    0.5682    0.5583
4309.935    0.6394    0.6200
4309.961    0.7246    0.7047
4309.986    0.7745    0.7487
4310.012    0.7432    0.7024
4310.037    0.6253    0.5760
4310.062    0.4728    0.4337
4310.088    0.3600    0.3412
4310.113    0.3237    0.3286
4310.138    0.3515    0.3650
4310.164    0.3978    0.4059
4310.189    0.4195    0.4279
4310.214    0.4465    0.4605
4310.240    0.5150    0.5425
4310.265    0.6256    0.6528
4310.290    0.7163    0.7376
4310.316    0.6852    0.7532
# 079672  44  4309.232  4310.321
4309.232    0.6656    0.6858
4309.257    0.7345    0.7544
4309.282    0.7096    0.7323
4309.308    0.5883    0.6041
4309.333    0.4189    0.4349
4309.358    0.2778    0.2985
4309.384    0.2180    0.2311
4309.409    0.2303    0.2255
4309.434    0.2827    0.2627
4309.460    0.3725    0.3550
4309.485    0.5052    0.4880
4309.510    0.6098    0.6084
4309.536    0.6482    0.6479
4309.561    0.6015    0.5832
4309.586    0.4725    0.4614
4309.612    0.3510    0.3495
4309.637    0.2914    0.2987
4309.662    0.2938    0.2969
4309.688    0.3203    0.3262
4309.713    0.3700    0.3801
4309.738    0.4410    0.4483
4309.764    0.5113    0.5011
4309.789    0.5362    0.5138
4309.814    0.5257    0.5042
4309.840    0.5093    0.4964
4309.865    0.5020    0.4989
4309.890    0.5169    0.5150
4309.916    0.5672    0.5603
4309.941    0.6462    0.6320
4309.966    0.7148    0.6973
4309.992    0.7295    0.7031
4310.017    0.6633    0.6246
4310.042    0.5377    0.4950
4310.068    0.4071    0.3751
4310.093    0.3280    0.3211
4310.118    0.3209    0.3278
4310.144    0.3494    0.3632
4310.169    0.3810    0.3923
4310.194    0.4082    0.4194
4310.220    0.4504    0.4768
4310.245    0.5438    0.5698
4310.270    0.6436    0.6634
4310.296    0.6838    0.7055
4310.321    0.6343    0.6733
# 085042  44  4309.233  4310.323
4309.233    0.6084    0.6270
4309.259    0.7071    0.7281
4309.284    0.6998    0.7369
4309.309    0.6079    0.6302
4309.335    0.4409    0.4478
4309.360    0.2772    0.2950
4309.385    0.1999    0.2174
4309.411    0.1998    0.2033
4309.436    0.2410    0.2276
4309.461    0.3199    0.2972
4309.487    0.4532    0.4297
4309.512    0.5841    0.5689
4309.537    0.6415    0.6389
4309.563    0.6176    0.5963
4309.588    0.4900    0.4779
4309.613    0.3596    0.3577
4309.639    0.2835    0.2890
4309.664    0.2726    0.2764
4309.689    0.2895    0.2927
4309.715    0.3231    0.3363
4309.740    0.3941    0.4013
4309.765    0.4649    0.4578
4309.791    0.4922    0.4749
4309.816    0.4832    0.4627
4309.841    0.4656    0.4530
4309.867    0.4565    0.4546
4309.892    0.4689    0.4654
4309.917    0.5132    0.5003
4309.943    0.5948    0.5758
4309.968    0.6797    0.6592
4309.994    0.7163    0.6918
4310.019    0.6679    0.6292
4310.044    0.5425    0.4974
4310.070    0.4016    0.3631
4310.095    0.3075    0.2946
4310.120    0.2866    0.2925
4310.146    0.3125    0.3266
4310.171    0.3436    0.3555
4310.196    0.3577    0.3745
4310.222    0.3919    0.4184
4310.247    0.4873    0.5086
4310.272    0.6052    0.6172
4310.298    0.6528    0.6822
4310.323    0.6104    0.6628
# 085810  44  4309.233  4310.323
4309.233    0.6656    0.6781
4309.259    0.7137    0.7410
4309.284    0.6853    0.7201
4309.309    0.5954    0.6095
4309.335    0.4333    0.4466
4309.360    0.2946    0.3122
4309.386    0.2267    0.2374
4309.411    0.2266    0.2250
4309.436    0.2749    0.2591
4309.462    0.3635    0.3452
4309.487    0.4872    0.4671
4309.512    0.5876    0.5806
4309.538    0.6375    0.6253
4309.563    0.5933    0.5740
4309.588    0.4751    0.4653
4309.614    0.3593    0.3588
4309.639    0.3014    0.3056
4309.664    0.2953    0.3010
4309.690    0.3200    0.3301
4309.715    0.3684    0.3815
4309.740    0.4369    0.4450
4309.766    0.5021    0.4985
4309.791    0.5365    0.5198
4309.816    0.5370    0.5188
4309.842    0.5246    0.5148
4309.867    0.5223    0.5183
4309.892    0.5394    0.5353
4309.918    0.5804    0.5766
4309.943    0.6468    0.6381
4309.968    0.7143    0.6934
4309.994    0.7279    0.6989
4310.019    0.6748    0.6314
4310.044    0.5621    0.5157
4310.070    0.4330    0.4015
4310.095    0.3531    0.3429
4310.121    0.3388    0.3419
4310.146    0.3663    0.3714
4310.171    0.3929    0.4031
4310.197    0.4194    0.4369
4310.222    0.4664    0.4911
4310.247    0.5523    0.5740
4310.273    0.6427    0.6596
4310.298    0.6676    0.6968
4310.323    0.6226    0.6702
# 088194  44  4309.232  4310.322
4309.232    0.6328    0.6524
4309.257    0.7283    0.7502
4309.283    0.7473    0.7638
4309.308    0.6417    0.6607
4309.333    0.4662    0.4857
4309.359    0.3018    0.3217
4309.384    0.2206    0.2399
4309.409    0.2220    0.2247
4309.435    0.2665    0.2513
4309.460    0.3477    0.3246
4309.485    0.4862    0.4550
4309.511    0.6038    0.6021
4309.536    0.6748    0.6720
4309.561    0.6519    0.6310
4309.587    0.5252    0.5045
4309.612    0.3819    0.3788
4309.637    0.2999    0.3078
4309.663    0.2883    0.2938
4309.688    0.3090    0.3126
4309.713    0.3511    0.3587
4309.739    0.4229    0.4331
4309.764    0.4984    0.4962
4309.789    0.5311    0.5164
4309.815    0.5211    0.5022
4309.840    0.4987    0.4884
4309.865    0.4884    0.4866
4309.891    0.4993    0.4960
4309.916    0.5429    0.5302
4309.941    0.6224    0.6021
4309.967    0.7096    0.6887
4309.992    0.7471    0.7216
4310.017    0.7013    0.6618
4310.043    0.5715    0.5229
4310.068    0.4237    0.3879
4310.093    0.3284    0.3128
4310.119    0.3028    0.3094
4310.144    0.3314    0.3453
4310.170    0.3691    0.3789
4310.195    0.3881    0.3988
4310.220    0.4219    0.4403
4310.246    0.5070    0.5338
4310.271    0.6237    0.6446
4310.296    0.6790    0.7140
4310.322    0.6501    0.7049
# 088945  43  4309.251  4310.315
4309.251    0.7434    0.7582
4309.276    0.7229    0.7456
4309.302    0.6680    0.6894
4309.327    0.5861    0.6045
4309.352    0.4964    0.5124
4309.378    0.4228    0.4364
4309.403    0.3944    0.4017
4309.428    0.4177    0.4105
4309.454    0.4805    0.4593
4309.479    0.5517    0.5274
4309.505    0.6109    0.5947
4309.530    0.6371    0.6315
4309.555    0.6295    0.6272
4309.581    0.5918    0.5844
4309.606    0.5364    0.5278
4309.631    0.4881    0.4817
4309.657    0.4566    0.4625
4309.682    0.4585    0.4746
4309.707    0.4903    0.5086
4309.733    0.5404    0.5545
4309.758    0.5903    0.5974
4309.783    0.6343    0.6323
4309.809    0.6645    0.6578
4309.834    0.6838    0.6751
4309.859    0.7011    0.6902
4309.885    0.7218    0.7088
4309.910    0.7506    0.7310
4309.935    0.7807    0.7540
4309.961    0.7993    0.7695
4309.986    0.7930    0.7644
4310.011    0.7644    0.7321
4310.037    0.7107    0.6741
4310.062    0.6397    0.6100
4310.087    0.5852    0.5577
4310.113    0.5414    0.5303
4310.138    0.5254    0.5322
4310.163    0.5373    0.5556
4310.189    0.5727    0.5936
4310.214    0.6249    0.6378
4310.239    0.6679    0.6850
4310.265    0.7066    0.7300
4310.290    0.7231    0.7593
4310.315    0.7138    0.7661
# 089282  44  4309.233  4310.322
4309.233    0.6806    0.6961
4309.258    0.7377    0.7567
4309.283    0.7382    0.7532
4309.309    0.6506    0.6647
4309.334    0.5069    0.5248
4309.359    0.3641    0.3867
4309.385    0.2807    0.2936
4309.410    0.2652    0.2655
4309.436    0.3055    0.2927
4309.461    0.3882    0.3684
4309.486    0.5018    0.4806
4309.512    0.6076    0.5950
4309.537    0.6507    0.6483
4309.562    0.6334    0.6174
4309.588    0.5351    0.5182
4309.613    0.4200    0.4140
4309.638    0.3443    0.3484
4309.664    0.3258    0.3341
4309.689    0.3473    0.3597
4309.714    0.4007    0.4106
4309.740    0.4663    0.4773
4309.765    0.5348    0.5341
4309.790    0.5800    0.5657
4309.816    0.5898    0.5725
4309.841    0.5848    0.5694
4309.866    0.5750    0.5704
4309.892    0.5876    0.5844
4309.917    0.6223    0.6172
4309.942    0.6744    0.6683
4309.968    0.7298    0.7194
4309.993    0.7504    0.7310
4310.018    0.7155    0.6817
4310.044    0.6202    0.5773
4310.069    0.5027    0.4690
4310.094    0.4150    0.3984
4310.120    0.3841    0.3824
4310.145    0.4023    0.4056
4310.170    0.4287    0.4398
4310.196    0.4632    0.4770
4310.221    0.5073    0.5265
4310.246    0.5781    0.5988
4310.272    0.6581    0.6794
4310.297    0.6957    0.7264
4310.322    0.6767    0.7211
# 089474  44  4309.233  4310.323
4309.233    0.6549    0.6699
4309.259    0.7229    0.7449
4309.284    0.6801    0.7274
4309.310    0.5859    0.6056
4309.335    0.4298    0.4418
4309.360    0.2884    0.3070
4309.386    0.2249    0.2378
4309.411    0.2323    0.2306
4309.436    0.2824    0.2675
4309.462    0.3763    0.3578
4309.487    0.5130    0.4862
4309.512    0.6194    0.6033
4309.538    0.6482    0.6448
4309.563    0.6026    0.5869
4309.588    0.4855    0.4726
4309.614    0.3636    0.3627
4309.639    0.3018    0.3069
4309.664    0.2913    0.2979
4309.690    0.3151    0.3223
4309.715    0.3663    0.3727
4309.740    0.4350    0.4378
4309.766    0.4972    0.4893
4309.791    0.5236    0.5028
4309.816    0.5120    0.4933
4309.842    0.4962    0.4839
4309.867    0.4876    0.4852
4309.892    0.5045    0.5018
4309.918    0.5554    0.5483
4309.943    0.6387    0.6210
4309.969    0.7093    0.6888
4309.994    0.7223    0.6941
4310.019    0.6567    0.6174
4310.045    0.5292    0.4850
4310.070    0.4030    0.3712
4310.095    0.3264    0.3153
4310.121    0.3108    0.3186
4310.146    0.3374    0.3494
4310.171    0.3668    0.3779
4310.197    0.3892    0.4078
4310.222    0.4381    0.4641
4310.247    0.5330    0.5563
4310.273    0.6340    0.6545
4310.298    0.6800    0.6997
4310.323    0.6257    0.6759
# 089912  43  4309.252  4310.316
4309.252    0.7152    0.7196
4309.277    0.7158    0.7271
4309.302    0.6693    0.6898
4309.328    0.5838    0.6080
4309.353    0.4882    0.5098
4309.379    0.4082    0.4182
4309.404    0.3588    0.3645
4309.429    0.3580    0.3560
4309.455    0.4071    0.3932
4309.480    0.4816    0.4600
4309.505    0.5480    0.5346
4309.531    0.5929    0.5912
4309.556    0.6132    0.6037
4309.581    0.5773    0.5720
4309.607    0.5220    0.5107
4309.632    0.4599    0.4529
4309.657    0.4145    0.4187
4309.683    0.4027    0.4173
4309.708    0.4291    0.4442
4309.733    0.4798    0.4875
4309.759    0.5328    0.5360
4309.784    0.5774    0.5754
4309.809    0.6095    0.6030
4309.835    0.6302    0.6204
4309.860    0.6393    0.6327
4309.885    0.6537    0.6474
4309.911    0.6778    0.6700
4309.936    0.7099    0.6976
4309.961    0.7427    0.7226
4309.987    0.7567    0.7308
4310.012    0.7371    0.7094
4310.037    0.6855    0.6578
4310.063    0.6183    0.5860
4310.088    0.5459    0.5217
4310.113    0.4953    0.4810
4310.139    0.4707    0.4709
4310.164    0.4734    0.4872
4310.189    0.5075    0.5202
4310.215    0.5522    0.5657
4310.240    0.6031    0.6167
4310.265    0.6480    0.6685
4310.291    0.6794    0.7110
4310.316    0.6789    0.7283
# 090004  44  4309.233  4310.322
4309.233    0.6430    0.6549
4309.258    0.7060    0.7432
4309.283    0.6775    0.7176
4309.309    0.5494    0.5665
4309.334    0.3680    0.3818
4309.359    0.2337    0.2521
4309.385    0.1897    0.2044
4309.410    0.2110    0.2091
4309.435    0.2632    0.2454
4309.461    0.3608    0.3414
4309.486    0.5099    0.4874
4309.511    0.6448    0.6135
4309.537    0.6674    0.6412
4309.562    0.5810    0.5608
4309.587    0.4359    0.4313
4309.613    0.3168    0.3216
4309.638    0.2695    0.2746
4309.663    0.2716    0.2685
4309.689    0.2885    0.2883
4309.714    0.3326    0.3385
4309.739    0.3982    0.4057
4309.765    0.4467    0.4470
4309.790    0.4529    0.4406
4309.815    0.4318    0.4200
4309.841    0.4173    0.4136
4309.866    0.4167    0.4176
4309.891    0.4386    0.4325
4309.917    0.5018    0.4864
4309.942    0.5990    0.5809
4309.967    0.6847    0.6677
4309.993    0.6958    0.6730
4310.018    0.6088    0.5719
4310.044    0.4637    0.4168
4310.069    0.3327    0.3035
4310.094    0.2685    0.2629
4310.120    0.2699    0.2813
4310.145    0.3022    0.3156
4310.170    0.3231    0.3347
4310.196    0.3368    0.3522
4310.221    0.3843    0.4108
4310.246    0.4948    0.5213
4310.272    0.6197    0.6353
4310.297    0.6577    0.6750
4310.322    0.5966    0.6311
# 091287  43  4309.252  4310.317
4309.252    0.6767    0.6885
4309.278    0.7405    0.7631
4309.303    0.6912    0.7185
4309.328    0.5386    0.5656
4309.354    0.3604    0.3777
4309.379    0.2395    0.2584
4309.404    0.2074    0.2195
4309.430    0.2351    0.2294
4309.455    0.2922    0.2750
4309.480    0.4018    0.3784
4309.506    0.5485    0.5325
4309.531    0.6504    0.6460
4309.556    0.6790    0.6561
4309.582    0.5798    0.5585
4309.607    0.4261    0.4234
4309.632    0.3148    0.3217
4309.658    0.2797    0.2817
4309.683    0.2864    0.2842
4309.708    0.3101    0.3115
4309.734    0.3642    0.3714
4309.759    0.4372    0.4404
4309.784    0.4882    0.4765
4309.810    0.4890    0.4678
4309.835    0.4685    0.4492
4309.860    0.4534    0.4446
4309.886    0.4501    0.4497
4309.911    0.4749    0.4688
4309.936    0.5414    0.5261
4309.962    0.6366    0.6240
4309.987    0.7109    0.6989
4310.012    0.7050    0.6877
4310.038    0.6062    0.5717
4310.063    0.4608    0.4220
4310.088    0.3385    0.3133
4310.114    0.2820    0.2790
4310.139    0.2890    0.3030
4310.164    0.3223    0.3395
4310.190    0.3448    0.3597
4310.215    0.3648    0.3809
4310.240    0.4225    0.4461
4310.266    0.5363    0.5635
4310.291    0.6428    0.6663
4310.317    0.6722    0.6982
# 096184  43  4309.251  4310.316
4309.251    0.7143    0.7238
4309.277    0.7520    0.7752
4309.302    0.6875    0.7161
4309.327    0.5424    0.5621
4309.353    0.3642    0.3813
4309.378    0.2445    0.2664
4309.403    0.2149    0.2268
4309.429    0.2495    0.2377
4309.454    0.3120    0.2902
4309.479    0.4213    0.3987
4309.505    0.5643    0.5485
4309.530    0.6381    0.6525
4309.555    0.6474    0.6542
4309.581    0.5820    0.5520
4309.606    0.4284    0.4188
4309.631    0.3182    0.3245
4309.657    0.2885    0.2936
4309.682    0.3035    0.3056
4309.707    0.3344    0.3424
4309.733    0.3960    0.4082
4309.758    0.4797    0.4792
4309.783    0.5416    0.5195
4309.809    0.5443    0.5188
4309.834    0.5236    0.5050
4309.859    0.5123    0.5003
4309.885    0.5127    0.5057
4309.910    0.5367    0.5280
4309.935    0.6041    0.5836
4309.961    0.6853    0.6674
4309.986    0.7388    0.7239
4310.011    0.7303    0.7026
4310.037    0.6315    0.5898
4310.062    0.4901    0.4483
4310.088    0.3658    0.3424
4310.113    0.3118    0.3135
4310.138    0.3265    0.3393
4310.164    0.3622    0.3788
4310.189    0.3908    0.4031
4310.214    0.4144    0.4323
4310.240    0.4718    0.5047
4310.265    0.5766    0.6100
4310.290    0.6738    0.6976
4310.316    0.6842    0.7173
# 096395  43  4309.252  4310.316
4309.252    0.7063    0.7158
4309.277    0.7665    0.7818
4309.302    0.7327    0.7528
4309.328    0.5983    0.6165
4309.353    0.4232    0.4443
4309.378    0.2919    0.3136
4309.404    0.2442    0.2579
4309.429    0.2628    0.2616
4309.454    0.3256    0.3055
4309.480    0.4317    0.4059
4309.505    0.5677    0.5450
4309.530    0.6784    0.6615
4309.556    0.7005    0.6861
4309.581    0.6186    0.6049
4309.606    0.4790    0.4721
4309.632    0.3602    0.3593
4309.657    0.3083    0.3156
4309.682    0.3191    0.3210
4309.708    0.3490    0.3569
4309.733    0.4078    0.4198
4309.758    0.4900    0.4968
4309.784    0.5448    0.5506
4309.809    0.5655    0.5556
4309.834    0.5540    0.5374
4309.860    0.5374    0.5244
4309.885    0.5284    0.5241
4309.910    0.5459    0.5391
4309.936    0.6013    0.5878
4309.961    0.6836    0.6651
4309.987    0.7451    0.7327
4310.012    0.7447    0.7278
4310.037    0.6674    0.6347
4310.063    0.5306    0.4890
4310.088    0.4024    0.3739
4310.113    0.3388    0.3278
4310.139    0.3388    0.3458
4310.164    0.3752    0.3858
4310.189    0.4053    0.4143
4310.215    0.4260    0.4407
4310.240    0.4769    0.4995
4310.265    0.5687    0.5994
4310.291    0.6673    0.7023
4310.316    0.7078    0.7468
# 096402  43  4309.252  4310.316
4309.252    0.6720    0.6899
4309.277    0.7183    0.7447
4309.302    0.6624    0.6822
4309.328    0.5085    0.5168
4309.353    0.3310    0.3490
4309.378    0.2259    0.2457
4309.404    0.2048    0.2143
4309.429    0.2346    0.2286
4309.454    0.3015    0.2824
4309.480    0.4213    0.3967
4309.505    0.5613    0.5374
4309.530    0.6272    0.6331
4309.556    0.6216    0.6255
4309.581    0.5453    0.5276
4309.606    0.4069    0.4036
4309.632    0.3073    0.3116
4309.657    0.2720    0.2762
4309.682    0.2802    0.2766
4309.708    0.3065    0.3069
4309.733    0.3613    0.3653
4309.758    0.4322    0.4282
4309.784    0.4718    0.4573
4309.809    0.4629    0.4461
4309.834    0.4359    0.4275
4309.860    0.4217    0.4212
4309.885    0.4250    0.4264
4309.911    0.4556    0.4540
4309.936    0.5348    0.5219
4309.961    0.6427    0.6172
4309.987    0.6914    0.6814
4310.012    0.6571    0.6497
4310.037    0.5765    0.5295
4310.063    0.4247    0.3830
4310.088    0.3098    0.2913
4310.113    0.2683    0.2683
4310.139    0.2830    0.2919
4310.164    0.3117    0.3214
4310.189    0.3261    0.3395
4310.215    0.3483    0.3706
4310.240    0.4200    0.4469
4310.265    0.5404    0.5608
4310.291    0.6540    0.6583
4310.316    0.6321    0.6790
# 096901  43  4309.252  4310.316
4309.252    0.6966    0.7160
4309.277    0.7337    0.7649
4309.303    0.6690    0.6969
4309.328    0.5167    0.5359
4309.353    0.3422    0.3624
4309.379    0.2314    0.2487
4309.404    0.2040    0.2149
4309.429    0.2365    0.2272
4309.455    0.3010    0.2833
4309.480    0.4166    0.3953
4309.505    0.5656    0.5406
4309.531    0.6660    0.6460
4309.556    0.6595    0.6415
4309.581    0.5526    0.5418
4309.607    0.4116    0.4064
4309.632    0.3120    0.3164
4309.657    0.2814    0.2858
4309.683    0.2940    0.2942
4309.708    0.3230    0.3281
4309.733    0.3785    0.3885
4309.759    0.4540    0.4572
4309.784    0.5035    0.4907
4309.809    0.5080    0.4865
4309.835    0.4923    0.4732
4309.860    0.4772    0.4708
4309.885    0.4801    0.4775
4309.911    0.5116    0.5032
4309.936    0.5754    0.5640
4309.961    0.6598    0.6498
4309.987    0.7188    0.7093
4310.012    0.7058    0.6814
4310.038    0.6076    0.5614
4310.063    0.4658    0.4196
4310.088    0.3458    0.3220
4310.114    0.2981    0.2963
4310.139    0.3120    0.3230
4310.164    0.3441    0.3585
4310.190    0.3646    0.3812
4310.215    0.3920    0.4117
4310.240    0.4604    0.4852
4310.266    0.5662    0.5983
4310.291    0.6596    0.6849
4310.316    0.6616    0.6989
# 096948  43  4309.252  4310.317
4309.252    0.6982    0.6965
4309.277    0.7487    0.7688
4309.303    0.6847    0.7254
4309.328    0.5484    0.5717
4309.353    0.3717    0.3873
4309.379    0.2373    0.2571
4309.404    0.2012    0.2146
4309.429    0.2273    0.2213
4309.455    0.2836    0.2652
4309.480    0.3882    0.3648
4309.505    0.5364    0.5135
4309.531    0.6446    0.6403
4309.556    0.6595    0.6583
4309.582    0.5868    0.5625
4309.607    0.4338    0.4245
4309.632    0.3163    0.3208
4309.658    0.2773    0.2820
4309.683    0.2848    0.2875
4309.708    0.3097    0.3160
4309.734    0.3632    0.3751
4309.759    0.4433    0.4456
4309.784    0.5056    0.4876
4309.810    0.5097    0.4856
4309.835    0.4876    0.4701
4309.860    0.4753    0.4662
4309.886    0.4746    0.4715
4309.911    0.4947    0.4896
4309.936    0.5576    0.5430
4309.962    0.6467    0.6353
4309.987    0.7106    0.7083
4310.012    0.7166    0.7003
4310.038    0.6345    0.5890
4310.063    0.4832    0.4393
4310.088    0.3517    0.3267
4310.114    0.2917    0.2883
4310.139    0.3007    0.3115
4310.164    0.3374    0.3505
4310.190    0.3622    0.3743
4310.215    0.3779    0.3960
4310.241    0.4336    0.4623
4310.266    0.5463    0.5727
4310.291    0.6494    0.6748
4310.317    0.6764    0.7078
# 097420  43  4309.252  4310.317
4309.252    0.7101    0.7097
4309.278    0.7359    0.7704
4309.303    0.7094    0.7428
4309.328    0.6140    0.6240
4309.354    0.4408    0.4549
4309.379    0.2993    0.3213
4309.404    0.2397    0.2546
4309.430    0.2507    0.2484
4309.455    0.3080    0.2897
4309.480    0.4045    0.3805
4309.506    0.5364    0.5155
4309.531    0.6272    0.6291
4309.557    0.6755    0.6628
4309.582    0.6190    0.5962
4309.607    0.4847    0.4754
4309.633    0.3664    0.3658
4309.658    0.3112    0.3178
4309.683    0.3156    0.3205
4309.709    0.3469    0.3555
4309.734    0.4003    0.4119
4309.759    0.4734    0.4783
4309.785    0.5362    0.5295
4309.810    0.5647    0.5451
4309.835    0.5607    0.5409
4309.861    0.5503    0.5370
4309.886    0.5487    0.5419
4309.911    0.5664    0.5601
4309.937    0.6125    0.6045
4309.962    0.6833    0.6700
4309.987    0.7386    0.7256
4310.013    0.7417    0.7244
4310.038    0.6828    0.6460
4310.063    0.5632    0.5207
4310.089    0.4342    0.4042
4310.114    0.3629    0.3513
4310.139    0.3559    0.3583
4310.165    0.3836    0.3954
4310.190    0.4155    0.4280
4310.215    0.4422    0.4591
4310.241    0.4915    0.5171
4310.266    0.5748    0.6045
4310.291    0.6596    0.6902
4310.317    0.6823    0.7293
# 098921  43  4309.251  4310.316
4309.251    0.6808    0.6998
4309.277    0.6914    0.7057
4309.302    0.6232    0.6362
4309.327    0.4909    0.5116
4309.353    0.3576    0.3741
4309.378    0.2641    0.2792
4309.403    0.2347    0.2385
4309.429    0.2584    0.2509
4309.454    0.3269    0.3101
4309.479    0.4294    0.4062
4309.505    0.5310    0.5143
4309.530    0.5657    0.5800
4309.555    0.5744    0.5749
4309.581    0.5232    0.5019
4309.606    0.4133    0.4092
4309.631    0.3350    0.3392
4309.657    0.3087    0.3117
4309.682    0.3188    0.3239
4309.708    0.3529    0.3639
4309.733    0.4080    0.4163
4309.758    0.4694    0.4668
4309.784    0.5168    0.5018
4309.809    0.5372    0.5159
4309.834    0.5333    0.5202
4309.860    0.5298    0.5261
4309.885    0.5410    0.5413
4309.910    0.5656    0.5720
4309.936    0.6183    0.6206
4309.961    0.6751    0.6676
4309.986    0.7088    0.6860
4310.012    0.6877    0.6492
4310.037    0.6083    0.5644
4310.062    0.5023    0.4641
4310.088    0.4083    0.3860
4310.113    0.3629    0.3575
4310.138    0.3664    0.3676
4310.164    0.3901    0.3974
4310.189    0.4180    0.4326
4310.214    0.4552    0.4795
4310.240    0.5151    0.5474
4310.265    0.5914    0.6190
4310.290    0.6449    0.6674
4310.316    0.6355    0.6679
# 100963  44  4309.232  4310.322
4309.232    0.6446    0.6530
4309.258    0.7088    0.7340
4309.283    0.7026    0.7323
4309.308    0.6217    0.6336
4309.334    0.4615    0.4709
4309.359    0.3100    0.3301
4309.384    0.2325    0.2514
4309.410    0.2320    0.2339
4309.435    0.2785    0.2634
4309.460    0.3645    0.3400
4309.486    0.4926    0.4657
4309.511    0.5988    0.5860
4309.537    0.6282    0.6417
4309.562    0.6020    0.5983
4309.587    0.5038    0.4899
4309.613    0.3823    0.3758
4309.638    0.3069    0.3128
4309.663    0.2950    0.2998
4309.689    0.3166    0.3223
4309.714    0.3612    0.3709
4309.739    0.4308    0.4360
4309.765    0.5023    0.4924
4309.790    0.5319    0.5116
4309.815    0.5212    0.5040
4309.841    0.5023    0.4927
4309.866    0.4945    0.4915
4309.891    0.5070    0.5045
4309.917    0.5488    0.5445
4309.942    0.6223    0.6114
4309.967    0.7000    0.6787
4309.993    0.7239    0.6973
4310.018    0.6616    0.6352
4310.043    0.5655    0.5159
4310.069    0.4313    0.3935
4310.094    0.3395    0.3275
4310.119    0.3164    0.3214
4310.145    0.3423    0.3502
4310.170    0.3725    0.3799
4310.195    0.3931    0.4074
4310.221    0.4284    0.4584
4310.246    0.5162    0.5436
4310.271    0.6197    0.6387
4310.297    0.6727    0.6963
4310.322    0.6419    0.6845
# 104075  44  4309.232  4310.322
4309.232    0.7133    0.7233
4309.258    0.7396    0.7561
4309.283    0.7219    0.7388
4309.308    0.6527    0.6677
4309.334    0.5349    0.5553
4309.359    0.4234    0.4451
4309.385    0.3489    0.3638
4309.410    0.3366    0.3356
4309.435    0.3749    0.3585
4309.461    0.4463    0.4269
4309.486    0.5328    0.5152
4309.511    0.6109    0.5944
4309.537    0.6454    0.6318
4309.562    0.6219    0.6091
4309.587    0.5497    0.5424
4309.613    0.4701    0.4629
4309.638    0.4123    0.4110
4309.663    0.3892    0.3982
4309.689    0.4053    0.4227
4309.714    0.4507    0.4691
4309.739    0.5089    0.5235
4309.765    0.5643    0.5737
4309.790    0.6167    0.6069
4309.815    0.6389    0.6247
4309.841    0.6460    0.6342
4309.866    0.6551    0.6437
4309.891    0.6705    0.6607
4309.917    0.6953    0.6896
4309.942    0.7338    0.7228
4309.967    0.7658    0.7470
4309.993    0.7729    0.7425
4310.018    0.7313    0.6987
4310.043    0.6621    0.6243
4310.069    0.5754    0.5411
4310.094    0.5057    0.4843
4310.119    0.4714    0.4641
4310.145    0.4717    0.4770
4310.170    0.4948    0.5082
4310.195    0.5337    0.5489
4310.221    0.5830    0.6002
4310.246    0.6358    0.6567
4310.271    0.6850    0.7096
4310.297    0.7125    0.7423
4310.322    0.6931    0.7401
# 109110  43  4309.250  4310.315
4309.250    0.7125    0.7198
4309.276    0.7114    0.7288
4309.301    0.6545    0.6727
4309.326    0.5454    0.5640
4309.352    0.4171    0.4356
4309.377    0.3211    0.3388
4309.402    0.2873    0.2916
4309.428    0.3096    0.2989
4309.453    0.3709    0.3542
4309.478    0.4637    0.4440
4309.504    0.5580    0.5440
4309.529    0.6156    0.6060
4309.554    0.6115    0.6053
4309.580    0.5482    0.5414
4309.605    0.4664    0.4543
4309.630    0.3855    0.3837
4309.656    0.3455    0.3527
4309.681    0.3521    0.3637
4309.706    0.3925    0.4029
4309.732    0.4433    0.4588
4309.757    0.4983    0.5110
4309.782    0.5534    0.5483
4309.808    0.5822    0.5669
4309.833    0.5838    0.5727
4309.858    0.5808    0.5774
4309.884    0.5897    0.5909
4309.909    0.6180    0.6179
4309.934    0.6665    0.6580
4309.960    0.7178    0.6997
4309.985    0.7449    0.7152
4310.010    0.7249    0.6858
4310.036    0.6405    0.6086
4310.061    0.5532    0.5156
4310.086    0.4666    0.4399
4310.112    0.4056    0.4038
4310.137    0.4092    0.4085
4310.162    0.4324    0.4355
4310.188    0.4645    0.4736
4310.213    0.5049    0.5202
4310.239    0.5618    0.5833
4310.264    0.6239    0.6494
4310.289    0.6633    0.6987
4310.315    0.6645    0.7106
# 110205  43  4309.252  4310.316
4309.252    0.7150    0.7238
4309.277    0.7405    0.7752
4309.302    0.6844    0.7158
4309.328    0.5405    0.5551
4309.353    0.3708    0.3875
4309.378    0.2631    0.2822
4309.404    0.2386    0.2512
4309.429    0.2746    0.2687
4309.454    0.3467    0.3258
4309.480    0.4700    0.4424
4309.505    0.6118    0.5837
4309.530    0.6748    0.6797
4309.556    0.6819    0.6720
4309.581    0.5909    0.5713
4309.606    0.4462    0.4413
4309.632    0.3397    0.3443
4309.657    0.3039    0.3090
4309.682    0.3135    0.3130
4309.708    0.3431    0.3496
4309.733    0.4100    0.4176
4309.758    0.4959    0.4919
4309.784    0.5400    0.5287
4309.809    0.5311    0.5174
4309.835    0.5075    0.4931
4309.860    0.4910    0.4823
4309.885    0.4851    0.4842
4309.911    0.5201    0.5087
4309.936    0.5924    0.5728
4309.961    0.6887    0.6633
4309.987    0.7425    0.7234
4310.012    0.7130    0.6901
4310.037    0.6070    0.5687
4310.063    0.4562    0.4179
4310.088    0.3406    0.3217
4310.113    0.2967    0.2981
4310.139    0.3160    0.3267
4310.164    0.3491    0.3623
4310.189    0.3660    0.3834
4310.215    0.3940    0.4141
4310.240    0.4691    0.4893
4310.265    0.5836    0.6034
4310.291    0.6850    0.7055
4310.316    0.6877    0.7386
# 112504  43  4309.252  4310.316
4309.252    0.6944    0.6966
4309.277    0.7367    0.7544
4309.303    0.6741    0.7156
4309.328    0.5712    0.5832
4309.353    0.4011    0.4169
4309.379    0.2664    0.2857
4309.404    0.2196    0.2299
4309.429    0.2315    0.2293
4309.455    0.2917    0.2749
4309.480    0.3932    0.3706
4309.505    0.5302    0.5033
4309.531    0.6193    0.6169
4309.556    0.6129    0.6375
4309.581    0.5696    0.5604
4309.607    0.4479    0.4306
4309.632    0.3270    0.3301
4309.658    0.2850    0.2881
4309.683    0.2924    0.2953
4309.708    0.3197    0.3303
4309.734    0.3752    0.3907
4309.759    0.4564    0.4577
4309.784    0.5195    0.5033
4309.810    0.5394    0.5129
4309.835    0.5258    0.5035
4309.860    0.5075    0.4976
4309.886    0.5051    0.5020
4309.911    0.5288    0.5222
4309.936    0.5830    0.5702
4309.962    0.6639    0.6451
4309.987    0.7283    0.7023
4310.012    0.7264    0.6958
4310.038    0.6464    0.6049
4310.063    0.5196    0.4752
4310.088    0.3922    0.3677
4310.114    0.3228    0.3211
4310.139    0.3220    0.3336
4310.164    0.3577    0.3675
4310.190    0.3882    0.3968
4310.215    0.4092    0.4276
4310.240    0.4625    0.4885
4310.266    0.5513    0.5868
4310.291    0.6419    0.6739
4310.316    0.6651    0.7047
# 113579  44  4309.233  4310.323
4309.233    0.5064    0.5163
4309.258    0.5007    0.5146
4309.284    0.4873    0.5018
4309.309    0.4667    0.4806
4309.334    0.4406    0.4552
4309.360    0.4217    0.4291
4309.385    0.4095    0.4091
4309.410    0.4006    0.3969
4309.436    0.4025    0.3937
4309.461    0.4110    0.3984
4309.486    0.4141    0.4075
4309.512    0.4244    0.4180
4309.537    0.4357    0.4258
4309.562    0.4376    0.4296
4309.588    0.4381    0.4293
4309.613    0.4328    0.4267
4309.638    0.4230    0.4241
4309.664    0.4197    0.4241
4309.689    0.4187    0.4286
4309.714    0.4218    0.4382
4309.740    0.4380    0.4531
4309.765    0.4603    0.4712
4309.790    0.4874    0.4912
4309.816    0.5137    0.5126
4309.841    0.5421    0.5322
4309.866    0.5700    0.5495
4309.892    0.5860    0.5636
4309.917    0.5968    0.5723
4309.943    0.5991    0.5748
4309.968    0.5872    0.5702
4309.993    0.5717    0.5592
4310.019    0.5546    0.5424
4310.044    0.5367    0.5234
4310.069    0.5149    0.5050
4310.095    0.4985    0.4899
4310.120    0.4839    0.4817
4310.145    0.4771    0.4813
4310.171    0.4793    0.4885
4310.196    0.4914    0.5011
4310.221    0.5068    0.5163
4310.247    0.5190    0.5311
4310.272    0.5270    0.5415
4310.297    0.5257    0.5456
4310.323    0.5205    0.5428
# 113989  44  4309.234  4310.323
4309.234    0.6259    0.6299
4309.259    0.7219    0.7435
4309.284    0.7208    0.7721
4309.310    0.6533    0.6745
4309.335    0.4796    0.5015
4309.360    0.3156    0.3440
4309.386    0.2380    0.2633
4309.411    0.2460    0.2554
4309.436    0.3026    0.2837
4309.462    0.3868    0.3598
4309.487    0.5288    0.4919
4309.512    0.6593    0.6327
4309.538    0.7269    0.7019
4309.563    0.6968    0.6610
4309.589    0.5642    0.5408
4309.614    0.4142    0.4168
4309.639    0.3272    0.3371
4309.665    0.3044    0.3068
4309.690    0.3167    0.3122
4309.715    0.3569    0.3552
4309.741    0.4239    0.4362
4309.766    0.4956    0.5034
4309.791    0.5265    0.5152
4309.817    0.4983    0.4852
4309.842    0.4718    0.4615
4309.867    0.4571    0.4554
4309.893    0.4643    0.4604
4309.918    0.5131    0.4939
4309.943    0.6069    0.5757
4309.969    0.6899    0.6787
4309.994    0.7300    0.7196
4310.019    0.6928    0.6542
4310.045    0.5573    0.5038
4310.070    0.4031    0.3637
4310.095    0.3057    0.2906
4310.121    0.2835    0.2908
4310.146    0.3105    0.3282
4310.171    0.3406    0.3577
4310.197    0.3565    0.3709
4310.222    0.3873    0.4077
4310.247    0.4732    0.5020
4310.273    0.6051    0.6314
4310.298    0.6917    0.7178
4310.323    0.6864    0.7300
# 115715  44  4309.233  4310.322
4309.233    0.7094    0.7276
4309.258    0.7591    0.7971
4309.283    0.7333    0.7814
4309.309    0.6470    0.6589
4309.334    0.4769    0.4878
4309.359    0.3208    0.3440
4309.385    0.2542    0.2725
4309.410    0.2701    0.2682
4309.435    0.3317    0.3084
4309.461    0.4280    0.4042
4309.486    0.5746    0.5420
4309.511    0.6555    0.6680
4309.537    0.6976    0.7120
4309.562    0.6801    0.6476
4309.587    0.5292    0.5198
4309.613    0.4001    0.3984
4309.638    0.3357    0.3420
4309.663    0.3360    0.3396
4309.689    0.3614    0.3712
4309.714    0.4174    0.4290
4309.739    0.4997    0.5038
4309.765    0.5805    0.5635
4309.790    0.6102    0.5789
4309.815    0.5937    0.5682
4309.841    0.5756    0.5585
4309.866    0.5689    0.5591
4309.891    0.5816    0.5724
4309.917    0.6323    0.6142
4309.942    0.7112    0.6841
4309.967    0.7814    0.7495
4309.993    0.7984    0.7565
4310.018    0.7241    0.6769
4310.043    0.5906    0.5414
4310.069    0.4434    0.4120
4310.094    0.3560    0.3529
4310.120    0.3528    0.3638
4310.145    0.3884    0.4063
4310.170    0.4241    0.4411
4310.196    0.4496    0.4690
4310.221    0.4959    0.5217
4310.246    0.5924    0.6139
4310.272    0.7032    0.7153
4310.297    0.7352    0.7665
4310.322    0.6761    0.7518
# 116613  44  4309.233  4310.323
4309.233    0.7015    0.7193
4309.259    0.7173    0.7584
4309.284    0.7107    0.7170
4309.309    0.5962    0.5981
4309.335    0.4262    0.4403
4309.360    0.2960    0.3159
4309.385    0.2419    0.2509
4309.411    0.2507    0.2442
4309.436    0.3025    0.2877
4309.461    0.3945    0.3783
4309.487    0.5207    0.5033
4309.512    0.6076    0.6027
4309.538    0.6194    0.6273
4309.563    0.5724    0.5629
4309.588    0.4628    0.4532
4309.614    0.3566    0.3565
4309.639    0.3131    0.3162
4309.664    0.3189    0.3240
4309.690    0.3575    0.3642
4309.715    0.4107    0.4217
4309.740    0.4845    0.4847
4309.766    0.5485    0.5348
4309.791    0.5777    0.5564
4309.816    0.5810    0.5604
4309.842    0.5711    0.5622
4309.867    0.5724    0.5703
4309.892    0.5867    0.5912
4309.918    0.6227    0.6331
4309.943    0.6891    0.6868
4309.968    0.7427    0.7263
4309.994    0.7434    0.7153
4310.019    0.6858    0.6414
4310.044    0.5719    0.5303
4310.070    0.4560    0.4277
4310.095    0.3901    0.3799
4310.120    0.3817    0.3847
4310.146    0.4115    0.4180
4310.171    0.4440    0.4526
4310.196    0.4703    0.4902
4310.222    0.5184    0.5497
4310.247    0.6020    0.6268
4310.272    0.6836    0.6945
4310.298    0.7021    0.7176
4310.323    0.6436    0.6834
# 999999  44  4309.233  4310.323
4309.233    0.6257    0.6380
4309.258    0.7140    0.7328
4309.284    0.7109    0.7386
4309.309    0.6038    0.6302
4309.334    0.4367    0.4594
4309.360    0.2901    0.3072
4309.385    0.2218    0.2351
4309.410    0.2234    0.2243
4309.436    0.2645    0.2538
4309.461    0.3498    0.3295
4309.487    0.4858    0.4629
4309.512    0.6140    0.5936
4309.537    0.6610    0.6510
4309.563    0.6206    0.6001
4309.588    0.4944    0.4818
4309.613    0.3637    0.3660
4309.639    0.2948    0.2998
4309.664    0.2847    0.2868
4309.689    0.3009    0.3043
4309.715    0.3432    0.3524
4309.740    0.4141    0.4211
4309.765    0.4827    0.4776
4309.791    0.5066    0.4917
4309.816    0.4923    0.4752
4309.841    0.4705    0.4605
4309.867    0.4622    0.4581
4309.892    0.4737    0.4690
4309.917    0.5228    0.5078
4309.943    0.6074    0.5876
4309.968    0.6866    0.6699
4309.993    0.7143    0.6958
4310.019    0.6584    0.6243
4310.044    0.5331    0.4902
4310.069    0.3981    0.3637
4310.095    0.3099    0.2962
4310.120    0.2900    0.2965
4310.145    0.3126    0.3282
4310.171    0.3432    0.3569
4310.196    0.3597    0.3772
4310.221    0.4031    0.4226
4310.247    0.4968    0.5187
4310.272    0.6028    0.6273
4310.297    0.6708    0.6925
4310.323    0.6421    0.6808


==> anc/specdat/fit_CH4312.dat <==
# 001499  36  4312.401  4313.288
4312.401    0.6355    0.5932
4312.426    0.6409    0.6381
4312.451    0.5855    0.6023
4312.477    0.4922    0.5052
4312.502    0.4103    0.4075
4312.527    0.3475    0.3418
4312.553    0.3147    0.3151
4312.578    0.3176    0.3213
4312.604    0.3451    0.3481
4312.629    0.3823    0.3777
4312.654    0.4039    0.3967
4312.680    0.3988    0.4049
4312.705    0.3987    0.4151
4312.730    0.4138    0.4337
4312.756    0.4215    0.4434
4312.781    0.4045    0.4141
4312.806    0.3412    0.3367
4312.832    0.2471    0.2358
4312.857    0.1729    0.1699
4312.882    0.1598    0.1652
4312.908    0.2132    0.2185
4312.933    0.2895    0.2889
4312.958    0.3400    0.3347
4312.984    0.3462    0.3377
4313.009    0.3296    0.3234
4313.034    0.3383    0.3364
4313.060    0.4044    0.4040
4313.085    0.5177    0.5090
4313.110    0.6473    0.6222
4313.136    0.7649    0.7226
4313.161    0.8441    0.7974
4313.186    0.8810    0.8578
4313.212    0.8867    0.9084
4313.237    0.8910    0.9412
4313.262    0.9059    0.9537
4313.288    0.9177    0.9443
# 001598  37  4312.394  4313.306
4312.394    0.7271    0.6894
4312.419    0.7644    0.7593
4312.444    0.7360    0.7551
4312.470    0.6741    0.6841
4312.495    0.5931    0.5931
4312.520    0.5211    0.5172
4312.546    0.4702    0.4667
4312.571    0.4403    0.4433
4312.596    0.4396    0.4451
4312.622    0.4701    0.4673
4312.647    0.4947    0.4884
4312.672    0.4947    0.4966
4312.698    0.4920    0.5035
4312.723    0.5071    0.5242
4312.748    0.5324    0.5482
4312.774    0.5276    0.5385
4312.799    0.4649    0.4654
4312.824    0.3512    0.3444
4312.850    0.2382    0.2342
4312.875    0.1979    0.2016
4312.900    0.2482    0.2501
4312.926    0.3474    0.3466
4312.951    0.4237    0.4207
4312.976    0.4375    0.4343
4313.002    0.4137    0.4042
4313.027    0.4034    0.3948
4313.053    0.4508    0.4499
4313.078    0.5526    0.5554
4313.103    0.6808    0.6727
4313.129    0.7914    0.7725
4313.154    0.8684    0.8400
4313.179    0.9080    0.8892
4313.205    0.9204    0.9298
4313.230    0.9337    0.9579
4313.255    0.9408    0.9719
4313.281    0.9537    0.9701
4313.306    0.9590    0.9550
# 001803  36  4312.401  4313.288
4312.401    0.5737    0.5614
4312.426    0.5710    0.5694
4312.452    0.5434    0.5464
4312.477    0.4974    0.5035
4312.502    0.4516    0.4562
4312.528    0.4225    0.4194
4312.553    0.4081    0.4045
4312.578    0.4115    0.4098
4312.604    0.4301    0.4293
4312.629    0.4502    0.4523
4312.654    0.4661    0.4714
4312.680    0.4735    0.4817
4312.705    0.4676    0.4783
4312.730    0.4533    0.4582
4312.756    0.4222    0.4183
4312.781    0.3727    0.3656
4312.806    0.3148    0.3097
4312.832    0.2659    0.2639
4312.857    0.2413    0.2439
4312.882    0.2467    0.2513
4312.908    0.2774    0.2811
4312.933    0.3206    0.3193
4312.958    0.3615    0.3578
4312.984    0.3983    0.3963
4313.009    0.4420    0.4375
4313.034    0.4941    0.4898
4313.060    0.5603    0.5582
4313.085    0.6372    0.6334
4313.111    0.7193    0.7129
4313.136    0.7907    0.7822
4313.161    0.8443    0.8395
4313.187    0.8792    0.8843
4313.212    0.9022    0.9133
4313.237    0.9230    0.9290
4313.263    0.9241    0.9328
4313.288    0.9251    0.9270
# 004290  36  4312.402  4313.289
4312.402    0.6978    0.6674
4312.427    0.7153    0.7152
4312.453    0.6762    0.6891
4312.478    0.6033    0.6116
4312.503    0.5282    0.5259
4312.529    0.4663    0.4612
4312.554    0.4284    0.4289
4312.579    0.4178    0.4207
4312.605    0.4279    0.4325
4312.630    0.4636    0.4537
4312.655    0.4776    0.4712
4312.681    0.4774    0.4810
4312.706    0.4798    0.4920
4312.731    0.4881    0.5096
4312.757    0.4955    0.5170
4312.782    0.4764    0.4838
4312.807    0.4031    0.3996
4312.833    0.2971    0.2884
4312.858    0.2150    0.2123
4312.883    0.1981    0.2017
4312.909    0.2527    0.2563
4312.934    0.3338    0.3343
4312.959    0.3911    0.3894
4312.985    0.4073    0.3987
4313.010    0.3909    0.3854
4313.035    0.3971    0.3968
4313.061    0.4616    0.4625
4313.086    0.5658    0.5655
4313.111    0.6960    0.6753
4313.137    0.8158    0.7702
4313.162    0.8760    0.8375
4313.188    0.9024    0.8900
4313.213    0.9196    0.9283
4313.238    0.9226    0.9543
4313.264    0.9294    0.9654
4313.289    0.9298    0.9603
# 005176  36  4312.399  4313.286
4312.399    0.6648    0.6243
4312.424    0.6722    0.6657
4312.449    0.6187    0.6346
4312.475    0.5445    0.5488
4312.500    0.4558    0.4587
4312.526    0.3922    0.3926
4312.551    0.3689    0.3673
4312.576    0.3777    0.3752
4312.602    0.4034    0.4049
4312.627    0.4371    0.4357
4312.652    0.4595    0.4558
4312.678    0.4560    0.4669
4312.703    0.4613    0.4795
4312.728    0.4688    0.4941
4312.754    0.4694    0.4897
4312.779    0.4323    0.4411
4312.804    0.3528    0.3486
4312.830    0.2570    0.2448
4312.855    0.1865    0.1863
4312.880    0.1877    0.1929
4312.906    0.2506    0.2559
4312.931    0.3327    0.3298
4312.956    0.3865    0.3746
4312.982    0.3910    0.3783
4313.007    0.3807    0.3710
4313.032    0.3983    0.3954
4313.058    0.4727    0.4718
4313.083    0.5855    0.5772
4313.108    0.7027    0.6833
4313.134    0.7987    0.7730
4313.159    0.8666    0.8379
4313.184    0.8983    0.8880
4313.210    0.9041    0.9277
4313.235    0.9116    0.9513
4313.260    0.9232    0.9574
4313.286    0.9365    0.9467
# 006405  37  4312.394  4313.306
4312.394    0.7052    0.6789
4312.419    0.7665    0.7459
4312.444    0.7381    0.7403
4312.470    0.6589    0.6702
4312.495    0.5762    0.5818
4312.520    0.5104    0.5078
4312.546    0.4597    0.4589
4312.571    0.4379    0.4397
4312.596    0.4484    0.4468
4312.622    0.4769    0.4714
4312.647    0.4973    0.4920
4312.672    0.4910    0.5000
4312.698    0.4894    0.5084
4312.723    0.5044    0.5284
4312.749    0.5202    0.5468
4312.774    0.5097    0.5257
4312.799    0.4437    0.4430
4312.825    0.3279    0.3170
4312.850    0.2242    0.2206
4312.875    0.1946    0.1985
4312.901    0.2522    0.2568
4312.926    0.3527    0.3500
4312.951    0.4279    0.4197
4312.977    0.4393    0.4297
4313.002    0.4111    0.4038
4313.027    0.4110    0.4020
4313.053    0.4730    0.4629
4313.078    0.5733    0.5690
4313.103    0.6888    0.6828
4313.129    0.7998    0.7788
4313.154    0.8742    0.8439
4313.179    0.9020    0.8921
4313.205    0.9238    0.9315
4313.230    0.9281    0.9581
4313.255    0.9330    0.9701
4313.281    0.9436    0.9665
4313.306    0.9579    0.9504
# 006455  37  4312.394  4313.306
4312.394    0.6744    0.6368
4312.419    0.7248    0.7145
4312.444    0.7013    0.7185
4312.470    0.6340    0.6491
4312.495    0.5514    0.5534
4312.520    0.4782    0.4723
4312.546    0.4225    0.4208
4312.571    0.3992    0.4001
4312.596    0.3979    0.4036
4312.622    0.4275    0.4257
4312.647    0.4536    0.4483
4312.672    0.4618    0.4589
4312.698    0.4547    0.4648
4312.723    0.4579    0.4811
4312.748    0.4823    0.5021
4312.774    0.4811    0.4975
4312.799    0.4357    0.4378
4312.824    0.3381    0.3313
4312.850    0.2323    0.2255
4312.875    0.1816    0.1834
4312.900    0.2103    0.2150
4312.926    0.2944    0.2974
4312.951    0.3768    0.3711
4312.976    0.4036    0.3964
4313.002    0.3881    0.3771
4313.027    0.3706    0.3650
4313.052    0.4051    0.4040
4313.078    0.4989    0.5015
4313.103    0.6262    0.6179
4313.129    0.7542    0.7254
4313.154    0.8451    0.8024
4313.179    0.8947    0.8598
4313.205    0.9129    0.9074
4313.230    0.9101    0.9423
4313.255    0.9177    0.9618
4313.281    0.9361    0.9641
4313.306    0.9367    0.9504
# 007244  37  4312.392  4313.304
4312.392    0.6533    0.6186
4312.417    0.7101    0.6928
4312.443    0.6902    0.6998
4312.468    0.6217    0.6412
4312.493    0.5449    0.5531
4312.519    0.4798    0.4716
4312.544    0.4283    0.4232
4312.569    0.4034    0.4049
4312.595    0.4068    0.4124
4312.620    0.4294    0.4346
4312.645    0.4615    0.4572
4312.671    0.4684    0.4710
4312.696    0.4712    0.4801
4312.721    0.4746    0.4943
4312.747    0.4843    0.5073
4312.772    0.4773    0.4922
4312.798    0.4279    0.4252
4312.823    0.3334    0.3240
4312.848    0.2376    0.2318
4312.874    0.1905    0.1925
4312.899    0.2153    0.2217
4312.924    0.2897    0.2928
4312.950    0.3672    0.3636
4312.975    0.4021    0.3920
4313.000    0.3963    0.3854
4313.026    0.3926    0.3835
4313.051    0.4284    0.4247
4313.076    0.5155    0.5124
4313.102    0.6310    0.6257
4313.127    0.7492    0.7259
4313.152    0.8416    0.8035
4313.178    0.8890    0.8636
4313.203    0.9093    0.9078
4313.228    0.9129    0.9406
4313.254    0.9181    0.9594
4313.279    0.9303    0.9614
4313.304    0.9428    0.9491
# 007585  36  4312.400  4313.287
4312.400    0.6822    0.6380
4312.425    0.6890    0.6860
4312.451    0.6446    0.6577
4312.476    0.5644    0.5756
4312.501    0.4822    0.4851
4312.527    0.4242    0.4181
4312.552    0.3900    0.3887
4312.577    0.3850    0.3882
4312.603    0.4067    0.4090
4312.628    0.4364    0.4359
4312.653    0.4575    0.4556
4312.679    0.4600    0.4657
4312.704    0.4597    0.4763
4312.729    0.4699    0.4927
4312.755    0.4773    0.4979
4312.780    0.4543    0.4623
4312.806    0.3815    0.3733
4312.831    0.2762    0.2688
4312.856    0.1996    0.1965
4312.882    0.1844    0.1898
4312.907    0.2404    0.2440
4312.932    0.3203    0.3206
4312.958    0.3805    0.3753
4312.983    0.3924    0.3831
4313.008    0.3835    0.3713
4313.034    0.3942    0.3861
4313.059    0.4509    0.4513
4313.084    0.5600    0.5545
4313.110    0.6822    0.6683
4313.135    0.7940    0.7593
4313.160    0.8634    0.8276
4313.186    0.8960    0.8819
4313.211    0.9034    0.9221
4313.236    0.9124    0.9495
4313.262    0.9234    0.9607
4313.287    0.9328    0.9546
# 007902  37  4312.393  4313.305
4312.393    0.6427    0.6034
4312.418    0.6778    0.6690
4312.444    0.6390    0.6549
4312.469    0.5596    0.5758
4312.494    0.4776    0.4777
4312.520    0.4048    0.3976
4312.545    0.3563    0.3540
4312.570    0.3340    0.3391
4312.596    0.3445    0.3479
4312.621    0.3722    0.3695
4312.646    0.3932    0.3881
4312.672    0.3959    0.3958
4312.697    0.3912    0.4030
4312.722    0.3998    0.4213
4312.748    0.4196    0.4413
4312.773    0.4183    0.4317
4312.798    0.3728    0.3721
4312.824    0.2839    0.2729
4312.849    0.1968    0.1916
4312.874    0.1633    0.1673
4312.900    0.2035    0.2080
4312.925    0.2771    0.2794
4312.950    0.3390    0.3355
4312.976    0.3551    0.3465
4313.001    0.3359    0.3274
4313.026    0.3306    0.3253
4313.052    0.3756    0.3766
4313.077    0.4756    0.4740
4313.102    0.6076    0.5891
4313.128    0.7330    0.6968
4313.153    0.8272    0.7779
4313.178    0.8770    0.8424
4313.204    0.8884    0.8976
4313.229    0.8935    0.9367
4313.254    0.9039    0.9559
4313.280    0.9198    0.9535
4313.305    0.9292    0.9322
# 007918  37  4312.394  4313.306
4312.394    0.6772    0.6263
4312.419    0.7158    0.6978
4312.444    0.6958    0.7032
4312.470    0.6263    0.6433
4312.495    0.5470    0.5576
4312.520    0.4837    0.4817
4312.546    0.4388    0.4334
4312.571    0.4188    0.4200
4312.596    0.4307    0.4326
4312.622    0.4627    0.4597
4312.647    0.4834    0.4827
4312.672    0.4900    0.4957
4312.698    0.4839    0.5065
4312.723    0.4889    0.5217
4312.749    0.4949    0.5292
4312.774    0.4827    0.4999
4312.799    0.4220    0.4199
4312.825    0.3205    0.3068
4312.850    0.2272    0.2204
4312.875    0.1912    0.1962
4312.901    0.2314    0.2413
4312.926    0.3211    0.3207
4312.951    0.4026    0.3873
4312.977    0.4283    0.4103
4313.002    0.4166    0.4015
4313.027    0.4188    0.4064
4313.053    0.4702    0.4606
4313.078    0.5647    0.5556
4313.103    0.6700    0.6636
4313.129    0.7739    0.7607
4313.154    0.8490    0.8304
4313.179    0.8929    0.8823
4313.205    0.9091    0.9232
4313.230    0.9135    0.9504
4313.255    0.9256    0.9632
4313.281    0.9408    0.9605
4313.306    0.9598    0.9449
# 008486  37  4312.393  4313.306
4312.393    0.6806    0.6339
4312.419    0.7327    0.7171
4312.444    0.7274    0.7352
4312.469    0.6676    0.6885
4312.495    0.5974    0.6041
4312.520    0.5311    0.5293
4312.545    0.4882    0.4829
4312.571    0.4684    0.4671
4312.596    0.4740    0.4773
4312.621    0.4965    0.5026
4312.647    0.5287    0.5292
4312.672    0.5410    0.5440
4312.697    0.5383    0.5522
4312.723    0.5363    0.5636
4312.748    0.5435    0.5707
4312.774    0.5309    0.5461
4312.799    0.4697    0.4695
4312.824    0.3621    0.3539
4312.850    0.2525    0.2445
4312.875    0.1967    0.1992
4312.900    0.2227    0.2286
4312.926    0.3092    0.3139
4312.951    0.4032    0.3986
4312.976    0.4571    0.4421
4313.002    0.4591    0.4419
4313.027    0.4502    0.4393
4313.052    0.4835    0.4767
4313.078    0.5672    0.5648
4313.103    0.6778    0.6700
4313.128    0.7827    0.7649
4313.154    0.8590    0.8379
4313.179    0.9047    0.8874
4313.204    0.9230    0.9241
4313.230    0.9268    0.9515
4313.255    0.9328    0.9661
4313.280    0.9462    0.9678
4313.306    0.9559    0.9576
# 009172  37  4312.393  4313.306
4312.393    0.6265    0.6067
4312.419    0.6485    0.6439
4312.444    0.6308    0.6350
4312.469    0.5804    0.5890
4312.495    0.5199    0.5232
4312.520    0.4675    0.4661
4312.545    0.4324    0.4302
4312.571    0.4201    0.4197
4312.596    0.4317    0.4294
4312.621    0.4475    0.4483
4312.647    0.4641    0.4682
4312.672    0.4792    0.4829
4312.698    0.4816    0.4924
4312.723    0.4786    0.4923
4312.748    0.4651    0.4742
4312.774    0.4312    0.4286
4312.799    0.3657    0.3622
4312.824    0.2992    0.2921
4312.850    0.2447    0.2421
4312.875    0.2289    0.2333
4312.900    0.2554    0.2616
4312.926    0.3087    0.3105
4312.951    0.3563    0.3534
4312.976    0.3941    0.3819
4313.002    0.4114    0.4045
4313.027    0.4409    0.4377
4313.052    0.4958    0.4949
4313.078    0.5774    0.5776
4313.103    0.6711    0.6660
4313.128    0.7598    0.7489
4313.154    0.8370    0.8202
4313.179    0.8806    0.8730
4313.204    0.9036    0.9114
4313.230    0.9169    0.9367
4313.255    0.9311    0.9473
4313.280    0.9363    0.9456
4313.306    0.9356    0.9335
# 009349  37  4312.392  4313.304
4312.392    0.6745    0.6389
4312.418    0.6966    0.6904
4312.443    0.6558    0.6690
4312.468    0.5830    0.5950
4312.494    0.5043    0.5050
4312.519    0.4427    0.4391
4312.544    0.4086    0.4047
4312.570    0.3956    0.3996
4312.595    0.4107    0.4161
4312.620    0.4460    0.4407
4312.646    0.4686    0.4603
4312.671    0.4660    0.4710
4312.696    0.4660    0.4827
4312.722    0.4754    0.4991
4312.747    0.4825    0.5020
4312.772    0.4599    0.4656
4312.798    0.3823    0.3784
4312.823    0.2834    0.2768
4312.848    0.2098    0.2063
4312.874    0.1957    0.1992
4312.899    0.2459    0.2513
4312.924    0.3243    0.3253
4312.950    0.3871    0.3787
4312.975    0.3994    0.3881
4313.000    0.3873    0.3791
4313.026    0.4000    0.3956
4313.051    0.4584    0.4599
4313.076    0.5636    0.5607
4313.102    0.6853    0.6724
4313.127    0.7987    0.7628
4313.152    0.8664    0.8312
4313.178    0.8870    0.8849
4313.203    0.9055    0.9245
4313.228    0.9162    0.9508
4313.254    0.9264    0.9612
4313.279    0.9458    0.9550
4313.304    0.9384    0.9365
# 009519  36  4312.398  4313.285
4312.398    0.5794    0.5800
4312.424    0.5921    0.5864
4312.449    0.5762    0.5756
4312.475    0.5503    0.5503
4312.500    0.5150    0.5207
4312.525    0.4903    0.4950
4312.551    0.4823    0.4795
4312.576    0.4842    0.4777
4312.601    0.4878    0.4864
4312.627    0.4990    0.5001
4312.652    0.5089    0.5107
4312.677    0.5103    0.5126
4312.703    0.4968    0.5008
4312.728    0.4726    0.4749
4312.753    0.4357    0.4368
4312.779    0.3945    0.3903
4312.804    0.3513    0.3471
4312.829    0.3146    0.3139
4312.855    0.2939    0.2972
4312.880    0.2961    0.3007
4312.905    0.3243    0.3217
4312.931    0.3612    0.3573
4312.956    0.3984    0.3997
4312.981    0.4457    0.4469
4313.007    0.5044    0.5001
4313.032    0.5596    0.5555
4313.057    0.6116    0.6146
4313.083    0.6710    0.6784
4313.108    0.7365    0.7386
4313.133    0.7980    0.7938
4313.159    0.8397    0.8428
4313.184    0.8802    0.8798
4313.209    0.9068    0.9061
4313.235    0.9213    0.9232
4313.260    0.9260    0.9305
4313.285    0.9395    0.9309
# 009829  36  4312.400  4313.287
4312.400    0.7428    0.7193
4312.425    0.7332    0.7369
4312.451    0.6693    0.6800
4312.476    0.5857    0.5883
4312.501    0.5083    0.5028
4312.527    0.4440    0.4411
4312.552    0.4047    0.4076
4312.577    0.3950    0.3980
4312.603    0.4108    0.4112
4312.628    0.4389    0.4314
4312.653    0.4488    0.4424
4312.679    0.4469    0.4475
4312.704    0.4488    0.4631
4312.729    0.4666    0.4887
4312.755    0.4822    0.4970
4312.780    0.4514    0.4536
4312.805    0.3623    0.3567
4312.831    0.2533    0.2467
4312.856    0.1916    0.1916
4312.881    0.2079    0.2110
4312.907    0.2833    0.2877
4312.932    0.3637    0.3637
4312.957    0.3953    0.3942
4312.983    0.3751    0.3751
4313.008    0.3556    0.3558
4313.033    0.3841    0.3849
4313.059    0.4763    0.4762
4313.084    0.6105    0.5935
4313.109    0.7393    0.7032
4313.135    0.8414    0.7909
4313.160    0.8968    0.8527
4313.185    0.9070    0.9018
4313.211    0.9080    0.9410
4313.236    0.9179    0.9634
4313.261    0.9345    0.9678
4313.287    0.9393    0.9550
# 010321  36  4312.400  4313.287
4312.400    0.6750    0.6549
4312.425    0.6831    0.6778
4312.450    0.6378    0.6433
4312.476    0.5662    0.5685
4312.501    0.4888    0.4918
4312.526    0.4340    0.4342
4312.552    0.4043    0.4040
4312.577    0.4031    0.4015
4312.602    0.4178    0.4164
4312.628    0.4394    0.4371
4312.653    0.4536    0.4528
4312.678    0.4578    0.4641
4312.704    0.4600    0.4763
4312.729    0.4681    0.4851
4312.754    0.4596    0.4744
4312.780    0.4230    0.4248
4312.805    0.3498    0.3442
4312.831    0.2656    0.2582
4312.856    0.2134    0.2118
4312.881    0.2147    0.2197
4312.907    0.2672    0.2727
4312.932    0.3332    0.3325
4312.957    0.3771    0.3694
4312.983    0.3871    0.3779
4313.008    0.3849    0.3820
4313.033    0.4142    0.4135
4313.059    0.4876    0.4879
4313.084    0.5913    0.5856
4313.109    0.7079    0.6850
4313.135    0.8057    0.7725
4313.160    0.8654    0.8377
4313.185    0.8937    0.8878
4313.211    0.9084    0.9260
4313.236    0.9185    0.9484
4313.261    0.9238    0.9552
4313.287    0.9303    0.9471
# 011728  37  4312.393  4313.305
4312.393    0.6567    0.6199
4312.418    0.6981    0.6853
4312.443    0.6598    0.6747
4312.469    0.5837    0.5957
4312.494    0.4980    0.4998
4312.519    0.4275    0.4245
4312.545    0.3842    0.3821
4312.570    0.3726    0.3726
4312.595    0.3815    0.3866
4312.621    0.4132    0.4137
4312.646    0.4398    0.4350
4312.671    0.4473    0.4447
4312.697    0.4387    0.4539
4312.722    0.4475    0.4724
4312.747    0.4664    0.4882
4312.773    0.4571    0.4695
4312.798    0.3982    0.3973
4312.823    0.3006    0.2917
4312.849    0.2086    0.2026
4312.874    0.1758    0.1800
4312.899    0.2180    0.2234
4312.925    0.3032    0.3037
4312.950    0.3716    0.3644
4312.976    0.3861    0.3777
4313.001    0.3695    0.3601
4313.026    0.3673    0.3611
4313.052    0.4195    0.4171
4313.077    0.5219    0.5175
4313.102    0.6489    0.6318
4313.128    0.7665    0.7349
4313.153    0.8435    0.8093
4313.178    0.8802    0.8664
4313.204    0.8989    0.9137
4313.229    0.9020    0.9458
4313.254    0.9198    0.9612
4313.280    0.9376    0.9576
4313.305    0.9460    0.9389
# 012067  37  4312.393  4313.305
4312.393    0.5777    0.5395
4312.418    0.6263    0.6143
4312.443    0.6118    0.6222
4312.469    0.5434    0.5574
4312.494    0.4560    0.4630
4312.519    0.3828    0.3809
4312.545    0.3360    0.3323
4312.570    0.3206    0.3218
4312.595    0.3364    0.3374
4312.621    0.3653    0.3667
4312.646    0.3943    0.3917
4312.672    0.4048    0.4062
4312.697    0.4047    0.4155
4312.722    0.4085    0.4300
4312.748    0.4200    0.4448
4312.773    0.4164    0.4350
4312.798    0.3788    0.3818
4312.824    0.3021    0.2899
4312.849    0.2165    0.2071
4312.874    0.1676    0.1704
4312.900    0.1857    0.1945
4312.925    0.2527    0.2562
4312.950    0.3229    0.3153
4312.976    0.3543    0.3411
4313.001    0.3493    0.3352
4313.026    0.3424    0.3341
4313.052    0.3760    0.3746
4313.077    0.4614    0.4598
4313.102    0.5801    0.5689
4313.128    0.7042    0.6780
4313.153    0.8039    0.7635
4313.178    0.8574    0.8306
4313.204    0.8847    0.8865
4313.229    0.8933    0.9264
4313.254    0.8962    0.9484
4313.280    0.9154    0.9497
4313.305    0.9279    0.9328
# 014614  36  4312.401  4313.288
4312.401    0.6989    0.6656
4312.426    0.7188    0.7166
4312.451    0.6780    0.6955
4312.477    0.6102    0.6165
4312.502    0.5346    0.5289
4312.527    0.4625    0.4628
4312.553    0.4268    0.4256
4312.578    0.4140    0.4168
4312.603    0.4288    0.4292
4312.629    0.4575    0.4529
4312.654    0.4729    0.4707
4312.679    0.4764    0.4798
4312.705    0.4779    0.4916
4312.730    0.4918    0.5104
4312.755    0.5006    0.5195
4312.781    0.4749    0.4862
4312.806    0.4042    0.4005
4312.832    0.3003    0.2875
4312.857    0.2121    0.2112
4312.882    0.1980    0.2029
4312.908    0.2589    0.2615
4312.933    0.3408    0.3417
4312.958    0.3985    0.3957
4312.984    0.4087    0.4015
4313.009    0.3895    0.3858
4313.034    0.4021    0.3979
4313.060    0.4666    0.4663
4313.085    0.5788    0.5713
4313.110    0.7036    0.6814
4313.136    0.8095    0.7752
4313.161    0.8813    0.8414
4313.186    0.9051    0.8913
4313.212    0.9126    0.9311
4313.237    0.9236    0.9565
4313.262    0.9288    0.9663
4313.288    0.9367    0.9596
# 014623  37  4312.398  4313.310
4312.398    0.6551    0.6326
4312.423    0.6561    0.6479
4312.448    0.6030    0.6086
4312.474    0.5261    0.5330
4312.499    0.4561    0.4592
4312.524    0.4088    0.4074
4312.550    0.3870    0.3855
4312.575    0.3917    0.3912
4312.600    0.4129    0.4118
4312.626    0.4380    0.4352
4312.651    0.4525    0.4519
4312.676    0.4531    0.4640
4312.702    0.4567    0.4750
4312.727    0.4582    0.4777
4312.752    0.4444    0.4569
4312.778    0.4012    0.3980
4312.803    0.3228    0.3159
4312.828    0.2467    0.2401
4312.854    0.2028    0.2026
4312.879    0.2127    0.2187
4312.904    0.2667    0.2709
4312.930    0.3301    0.3292
4312.955    0.3703    0.3625
4312.980    0.3812    0.3726
4313.006    0.3913    0.3841
4313.031    0.4225    0.4237
4313.056    0.4993    0.4991
4313.082    0.6112    0.6002
4313.107    0.7256    0.6968
4313.132    0.8074    0.7784
4313.158    0.8616    0.8445
4313.183    0.8943    0.8927
4313.208    0.9032    0.9273
4313.234    0.9105    0.9475
4313.259    0.9245    0.9510
4313.284    0.9283    0.9406
4313.310    0.9275    0.9200
# 015062  36  4312.401  4313.288
4312.401    0.7596    0.7238
4312.426    0.7813    0.7775
4312.452    0.7440    0.7616
4312.477    0.6880    0.6942
4312.502    0.6125    0.6126
4312.528    0.5482    0.5425
4312.553    0.4985    0.4972
4312.578    0.4703    0.4739
4312.604    0.4701    0.4754
4312.629    0.5004    0.4945
4312.654    0.5183    0.5120
4312.680    0.5194    0.5194
4312.705    0.5158    0.5281
4312.730    0.5238    0.5485
4312.756    0.5425    0.5648
4312.781    0.5292    0.5401
4312.807    0.4544    0.4496
4312.832    0.3358    0.3273
4312.857    0.2369    0.2337
4312.883    0.2133    0.2176
4312.908    0.2764    0.2796
4312.933    0.3769    0.3735
4312.959    0.4401    0.4408
4312.984    0.4497    0.4452
4313.009    0.4247    0.4194
4313.035    0.4280    0.4228
4313.060    0.4903    0.4867
4313.085    0.5991    0.5933
4313.111    0.7248    0.7081
4313.136    0.8251    0.7949
4313.161    0.8939    0.8559
4313.187    0.9137    0.9022
4313.212    0.9234    0.9371
4313.237    0.9313    0.9614
4313.263    0.9350    0.9723
4313.288    0.9535    0.9689
# 015442  37  4312.392  4313.304
4312.392    0.6872    0.6539
4312.417    0.7308    0.7286
4312.443    0.7115    0.7303
4312.468    0.6525    0.6650
4312.493    0.5741    0.5728
4312.519    0.4981    0.4911
4312.544    0.4432    0.4410
4312.569    0.4145    0.4160
4312.595    0.4078    0.4148
4312.620    0.4307    0.4326
4312.645    0.4603    0.4532
4312.671    0.4652    0.4631
4312.696    0.4642    0.4690
4312.721    0.4728    0.4858
4312.747    0.4894    0.5087
4312.772    0.4959    0.5055
4312.797    0.4472    0.4483
4312.823    0.3453    0.3387
4312.848    0.2440    0.2369
4312.873    0.1916    0.1939
4312.899    0.2230    0.2283
4312.924    0.3078    0.3086
4312.949    0.3805    0.3812
4312.975    0.4074    0.4040
4313.000    0.3863    0.3832
4313.025    0.3733    0.3712
4313.051    0.4149    0.4143
4313.076    0.5119    0.5099
4313.101    0.6406    0.6259
4313.127    0.7642    0.7323
4313.152    0.8504    0.8084
4313.177    0.8964    0.8646
4313.203    0.9131    0.9114
4313.228    0.9156    0.9451
4313.253    0.9213    0.9638
4313.279    0.9358    0.9658
4313.304    0.9451    0.9524
# 016405  36  4312.400  4313.287
4312.400    0.6129    0.5762
4312.425    0.6102    0.6052
4312.451    0.5460    0.5568
4312.476    0.4566    0.4646
4312.501    0.3729    0.3750
4312.527    0.3183    0.3164
4312.552    0.3012    0.2987
4312.577    0.3096    0.3106
4312.603    0.3357    0.3397
4312.628    0.3698    0.3675
4312.653    0.3885    0.3846
4312.679    0.3936    0.3944
4312.704    0.3882    0.4070
4312.729    0.3967    0.4225
4312.755    0.4010    0.4210
4312.780    0.3709    0.3793
4312.805    0.3056    0.2992
4312.831    0.2223    0.2101
4312.856    0.1625    0.1618
4312.881    0.1633    0.1698
4312.907    0.2193    0.2245
4312.932    0.2897    0.2860
4312.957    0.3304    0.3208
4312.983    0.3320    0.3216
4313.008    0.3209    0.3164
4313.033    0.3442    0.3422
4313.059    0.4170    0.4178
4313.084    0.5348    0.5230
4313.109    0.6636    0.6321
4313.135    0.7684    0.7291
4313.160    0.8397    0.8033
4313.185    0.8710    0.8636
4313.211    0.8804    0.9120
4313.236    0.8943    0.9406
4313.261    0.9074    0.9475
4313.287    0.9156    0.9328
# 017336  36  4312.400  4313.287
4312.400    0.7147    0.6820
4312.426    0.7229    0.7221
4312.451    0.6766    0.6872
4312.476    0.5947    0.6037
4312.502    0.5126    0.5103
4312.527    0.4482    0.4444
4312.552    0.4094    0.4087
4312.578    0.3966    0.4001
4312.603    0.4106    0.4139
4312.628    0.4425    0.4370
4312.654    0.4573    0.4543
4312.679    0.4557    0.4615
4312.704    0.4605    0.4723
4312.730    0.4733    0.4926
4312.755    0.4851    0.5022
4312.780    0.4646    0.4714
4312.806    0.3910    0.3844
4312.831    0.2859    0.2785
4312.856    0.2065    0.2054
4312.882    0.1986    0.2014
4312.907    0.2558    0.2598
4312.932    0.3362    0.3381
4312.958    0.3922    0.3886
4312.983    0.3940    0.3887
4313.008    0.3767    0.3709
4313.034    0.3887    0.3855
4313.059    0.4553    0.4545
4313.084    0.5696    0.5613
4313.110    0.6945    0.6762
4313.135    0.8056    0.7661
4313.160    0.8690    0.8329
4313.186    0.9007    0.8861
4313.211    0.9103    0.9262
4313.236    0.9145    0.9532
4313.262    0.9247    0.9641
4313.287    0.9391    0.9581
# 018261  37  4312.398  4313.310
4312.398    0.7306    0.6986
4312.423    0.7155    0.7160
4312.449    0.6584    0.6688
4312.474    0.5849    0.5906
4312.499    0.5164    0.5167
4312.525    0.4720    0.4675
4312.550    0.4537    0.4511
4312.575    0.4561    0.4603
4312.601    0.4790    0.4853
4312.626    0.5110    0.5092
4312.651    0.5265    0.5240
4312.677    0.5229    0.5341
4312.702    0.5315    0.5461
4312.727    0.5409    0.5530
4312.753    0.5194    0.5287
4312.778    0.4584    0.4564
4312.803    0.3543    0.3494
4312.829    0.2530    0.2489
4312.854    0.2089    0.2091
4312.879    0.2346    0.2391
4312.905    0.3155    0.3183
4312.930    0.3956    0.3929
4312.955    0.4322    0.4288
4312.981    0.4327    0.4283
4313.006    0.4381    0.4302
4313.031    0.4742    0.4713
4313.057    0.5617    0.5596
4313.082    0.6724    0.6630
4313.107    0.7816    0.7563
4313.133    0.8582    0.8300
4313.158    0.8906    0.8810
4313.183    0.9160    0.9196
4313.209    0.9281    0.9480
4313.234    0.9330    0.9627
4313.259    0.9384    0.9636
4313.285    0.9436    0.9521
4313.310    0.9438    0.9339
# 019793  36  4312.399  4313.286
4312.399    0.6012    0.5863
4312.424    0.6049    0.5994
4312.449    0.5694    0.5768
4312.475    0.5206    0.5269
4312.500    0.4720    0.4727
4312.526    0.4305    0.4295
4312.551    0.4119    0.4106
4312.576    0.4150    0.4132
4312.602    0.4349    0.4311
4312.627    0.4508    0.4531
4312.652    0.4670    0.4727
4312.678    0.4740    0.4862
4312.703    0.4777    0.4888
4312.728    0.4705    0.4762
4312.754    0.4432    0.4414
4312.779    0.3925    0.3876
4312.804    0.3302    0.3249
4312.830    0.2750    0.2693
4312.855    0.2410    0.2427
4312.880    0.2421    0.2485
4312.906    0.2762    0.2810
4312.931    0.3230    0.3216
4312.956    0.3613    0.3584
4312.982    0.3936    0.3904
4313.007    0.4286    0.4238
4313.032    0.4741    0.4712
4313.058    0.5450    0.5400
4313.083    0.6289    0.6196
4313.108    0.7129    0.7016
4313.134    0.7892    0.7788
4313.159    0.8443    0.8397
4313.184    0.8835    0.8857
4313.210    0.9016    0.9185
4313.235    0.9179    0.9358
4313.260    0.9268    0.9406
4313.286    0.9391    0.9343
# 019911  36  4312.400  4313.287
4312.400    0.6963    0.6831
4312.425    0.7086    0.7083
4312.451    0.6869    0.6879
4312.476    0.6349    0.6369
4312.501    0.5735    0.5768
4312.527    0.5219    0.5242
4312.552    0.4965    0.4944
4312.577    0.4915    0.4866
4312.603    0.4952    0.4955
4312.628    0.5098    0.5109
4312.653    0.5196    0.5259
4312.679    0.5311    0.5391
4312.704    0.5430    0.5487
4312.729    0.5470    0.5474
4312.755    0.5225    0.5204
4312.780    0.4662    0.4613
4312.805    0.3795    0.3798
4312.831    0.3013    0.3017
4312.856    0.2636    0.2642
4312.881    0.2762    0.2765
4312.907    0.3270    0.3276
4312.932    0.3823    0.3833
4312.957    0.4231    0.4209
4312.983    0.4407    0.4392
4313.008    0.4616    0.4568
4313.033    0.5062    0.4967
4313.059    0.5712    0.5691
4313.084    0.6540    0.6566
4313.109    0.7377    0.7434
4313.135    0.8130    0.8194
4313.160    0.8698    0.8750
4313.185    0.9076    0.9154
4313.211    0.9352    0.9436
4313.236    0.9587    0.9583
4313.262    0.9667    0.9609
4313.287    0.9654    0.9532
# 019925  37  4312.393  4313.305
4312.393    0.6751    0.6282
4312.418    0.6907    0.6860
4312.443    0.6482    0.6676
4312.469    0.5696    0.5834
4312.494    0.4871    0.4876
4312.519    0.4222    0.4165
4312.545    0.3841    0.3806
4312.570    0.3732    0.3774
4312.595    0.3911    0.3963
4312.621    0.4278    0.4257
4312.646    0.4483    0.4473
4312.671    0.4569    0.4571
4312.697    0.4551    0.4664
4312.722    0.4569    0.4835
4312.747    0.4752    0.4950
4312.773    0.4606    0.4694
4312.798    0.3945    0.3917
4312.823    0.2937    0.2851
4312.849    0.2044    0.1994
4312.874    0.1770    0.1815
4312.899    0.2235    0.2282
4312.925    0.3070    0.3092
4312.950    0.3733    0.3686
4312.975    0.3924    0.3818
4313.001    0.3776    0.3663
4313.026    0.3742    0.3715
4313.051    0.4312    0.4279
4313.077    0.5354    0.5326
4313.102    0.6615    0.6452
4313.127    0.7777    0.7413
4313.153    0.8539    0.8162
4313.178    0.8915    0.8708
4313.203    0.9012    0.9143
4313.229    0.9045    0.9462
4313.254    0.9147    0.9603
4313.279    0.9335    0.9570
4313.305    0.9419    0.9384
# 020441  37  4312.392  4313.304
4312.392    0.6065    0.5723
4312.417    0.6473    0.6362
4312.442    0.6294    0.6361
4312.468    0.5607    0.5723
4312.493    0.4776    0.4851
4312.518    0.4121    0.4105
4312.544    0.3701    0.3662
4312.569    0.3567    0.3562
4312.594    0.3671    0.3697
4312.620    0.3940    0.3953
4312.645    0.4188    0.4175
4312.670    0.4284    0.4317
4312.696    0.4294    0.4434
4312.721    0.4379    0.4575
4312.746    0.4418    0.4656
4312.772    0.4301    0.4445
4312.797    0.3872    0.3819
4312.822    0.3034    0.2928
4312.848    0.2194    0.2134
4312.873    0.1828    0.1857
4312.898    0.2060    0.2132
4312.924    0.2712    0.2761
4312.949    0.3365    0.3309
4312.974    0.3680    0.3542
4313.000    0.3664    0.3528
4313.025    0.3692    0.3604
4313.050    0.4074    0.4062
4313.076    0.4973    0.4965
4313.101    0.6143    0.6026
4313.126    0.7283    0.7024
4313.152    0.8224    0.7863
4313.177    0.8704    0.8488
4313.202    0.8919    0.8974
4313.228    0.9007    0.9337
4313.253    0.9072    0.9513
4313.278    0.9217    0.9510
4313.304    0.9322    0.9345
# 020719  36  4312.399  4313.286
4312.399    0.5928    0.5832
4312.424    0.6069    0.6042
4312.450    0.5906    0.5909
4312.475    0.5451    0.5511
4312.500    0.4988    0.5005
4312.526    0.4536    0.4552
4312.551    0.4332    0.4305
4312.577    0.4288    0.4275
4312.602    0.4428    0.4407
4312.627    0.4631    0.4609
4312.653    0.4751    0.4811
4312.678    0.4870    0.4940
4312.703    0.4864    0.4964
4312.729    0.4737    0.4827
4312.754    0.4486    0.4500
4312.779    0.4041    0.3990
4312.805    0.3445    0.3365
4312.830    0.2878    0.2835
4312.855    0.2518    0.2532
4312.881    0.2479    0.2536
4312.906    0.2769    0.2800
4312.931    0.3197    0.3190
4312.957    0.3622    0.3597
4312.982    0.3961    0.3947
4313.007    0.4356    0.4310
4313.033    0.4828    0.4795
4313.058    0.5420    0.5420
4313.083    0.6250    0.6167
4313.109    0.7091    0.6986
4313.134    0.7777    0.7716
4313.159    0.8416    0.8329
4313.185    0.8790    0.8817
4313.210    0.9032    0.9141
4313.235    0.9224    0.9333
4313.261    0.9285    0.9399
4313.286    0.9345    0.9363
# 020741  36  4312.399  4313.286
4312.399    0.6506    0.6128
4312.424    0.6513    0.6443
4312.449    0.6042    0.6135
4312.475    0.5250    0.5367
4312.500    0.4513    0.4575
4312.526    0.4054    0.4000
4312.551    0.3817    0.3786
4312.576    0.3862    0.3861
4312.602    0.4073    0.4118
4312.627    0.4381    0.4389
4312.652    0.4607    0.4588
4312.678    0.4617    0.4722
4312.703    0.4647    0.4837
4312.728    0.4724    0.4907
4312.754    0.4592    0.4747
4312.779    0.4176    0.4202
4312.804    0.3410    0.3335
4312.830    0.2514    0.2429
4312.855    0.1947    0.1940
4312.880    0.1948    0.2007
4312.906    0.2488    0.2549
4312.931    0.3213    0.3189
4312.956    0.3695    0.3615
4312.982    0.3867    0.3744
4313.007    0.3911    0.3798
4313.032    0.4158    0.4105
4313.058    0.4853    0.4843
4313.083    0.5890    0.5829
4313.108    0.7039    0.6841
4313.134    0.7918    0.7730
4313.159    0.8547    0.8389
4313.184    0.8904    0.8890
4313.210    0.9091    0.9266
4313.235    0.9169    0.9482
4313.260    0.9230    0.9539
4313.286    0.9415    0.9441
# 020752  37  4312.392  4313.305
4312.392    0.6334    0.6063
4312.418    0.6539    0.6419
4312.443    0.6263    0.6365
4312.468    0.5809    0.5972
4312.494    0.5362    0.5399
4312.519    0.4964    0.4912
4312.544    0.4660    0.4640
4312.570    0.4658    0.4621
4312.595    0.4821    0.4789
4312.620    0.4977    0.5030
4312.646    0.5168    0.5261
4312.671    0.5277    0.5414
4312.696    0.5349    0.5471
4312.722    0.5217    0.5381
4312.747    0.5011    0.5078
4312.772    0.4532    0.4520
4312.798    0.3848    0.3745
4312.823    0.3121    0.3016
4312.848    0.2553    0.2543
4312.874    0.2399    0.2480
4312.899    0.2731    0.2802
4312.924    0.3311    0.3314
4312.950    0.3849    0.3828
4312.975    0.4283    0.4199
4313.000    0.4627    0.4505
4313.026    0.4992    0.4915
4313.051    0.5516    0.5499
4313.076    0.6302    0.6252
4313.102    0.7246    0.7093
4313.127    0.8032    0.7834
4313.152    0.8541    0.8441
4313.178    0.8884    0.8913
4313.203    0.9179    0.9230
4313.229    0.9320    0.9428
4313.254    0.9268    0.9502
4313.279    0.9305    0.9473
4313.305    0.9354    0.9369
# 021165  36  4312.399  4313.286
4312.399    0.7420    0.6998
4312.424    0.7553    0.7492
4312.450    0.7132    0.7266
4312.475    0.6427    0.6533
4312.500    0.5673    0.5694
4312.526    0.5080    0.5023
4312.551    0.4696    0.4668
4312.576    0.4547    0.4586
4312.602    0.4701    0.4741
4312.627    0.4997    0.4989
4312.652    0.5183    0.5168
4312.678    0.5188    0.5252
4312.703    0.5187    0.5357
4312.728    0.5304    0.5526
4312.754    0.5352    0.5548
4312.779    0.5019    0.5094
4312.804    0.4130    0.4092
4312.830    0.2959    0.2864
4312.855    0.2115    0.2100
4312.880    0.2056    0.2102
4312.906    0.2769    0.2818
4312.931    0.3761    0.3732
4312.956    0.4388    0.4319
4312.982    0.4435    0.4364
4313.007    0.4284    0.4196
4313.033    0.4441    0.4366
4313.058    0.5127    0.5087
4313.083    0.6239    0.6155
4313.109    0.7423    0.7253
4313.134    0.8370    0.8072
4313.159    0.8952    0.8654
4313.185    0.9181    0.9099
4313.210    0.9215    0.9421
4313.235    0.9279    0.9632
4313.261    0.9367    0.9703
4313.286    0.9513    0.9634
# 021172  37  4312.391  4313.303
4312.391    0.6728    0.6336
4312.416    0.7060    0.7018
4312.442    0.6728    0.6891
4312.467    0.5997    0.6107
4312.492    0.5135    0.5143
4312.518    0.4419    0.4361
4312.543    0.3922    0.3919
4312.568    0.3712    0.3740
4312.594    0.3781    0.3803
4312.619    0.4046    0.4019
4312.644    0.4276    0.4205
4312.670    0.4304    0.4273
4312.695    0.4198    0.4339
4312.720    0.4299    0.4535
4312.746    0.4520    0.4740
4312.771    0.4453    0.4605
4312.796    0.3894    0.3909
4312.822    0.2889    0.2798
4312.847    0.1970    0.1927
4312.872    0.1687    0.1705
4312.898    0.2137    0.2199
4312.923    0.3016    0.3014
4312.948    0.3717    0.3634
4312.974    0.3809    0.3723
4312.999    0.3563    0.3481
4313.024    0.3507    0.3451
4313.050    0.3957    0.4022
4313.075    0.5082    0.5064
4313.100    0.6437    0.6243
4313.126    0.7705    0.7295
4313.151    0.8562    0.8048
4313.176    0.8886    0.8634
4313.202    0.8950    0.9129
4313.227    0.9034    0.9469
4313.252    0.9166    0.9629
4313.278    0.9326    0.9590
4313.303    0.9376    0.9386
# 022203  36  4312.399  4313.286
4312.399    0.6132    0.5884
4312.424    0.6222    0.6165
4312.449    0.5832    0.5936
4312.475    0.5249    0.5308
4312.500    0.4591    0.4610
4312.526    0.4065    0.4052
4312.551    0.3806    0.3796
4312.576    0.3825    0.3798
4312.602    0.3970    0.3977
4312.627    0.4163    0.4198
4312.652    0.4392    0.4387
4312.678    0.4486    0.4534
4312.703    0.4494    0.4639
4312.728    0.4502    0.4669
4312.754    0.4392    0.4495
4312.779    0.4004    0.4031
4312.804    0.3394    0.3325
4312.830    0.2705    0.2583
4312.855    0.2163    0.2152
4312.880    0.2073    0.2156
4312.906    0.2469    0.2546
4312.931    0.3071    0.3045
4312.956    0.3497    0.3425
4312.982    0.3686    0.3624
4313.007    0.3837    0.3777
4313.032    0.4147    0.4120
4313.058    0.4821    0.4798
4313.083    0.5806    0.5692
4313.108    0.6838    0.6645
4313.134    0.7741    0.7537
4313.159    0.8387    0.8230
4313.184    0.8827    0.8764
4313.210    0.9003    0.9162
4313.235    0.9068    0.9393
4313.260    0.9221    0.9465
4313.286    0.9288    0.9386
# 023530  36  4312.400  4313.287
4312.400    0.7011    0.6694
4312.426    0.7010    0.7047
4312.451    0.6365    0.6540
4312.476    0.5497    0.5536
4312.502    0.4569    0.4498
4312.527    0.3834    0.3798
4312.552    0.3363    0.3395
4312.578    0.3204    0.3237
4312.603    0.3337    0.3320
4312.628    0.3582    0.3520
4312.654    0.3730    0.3647
4312.679    0.3678    0.3663
4312.704    0.3667    0.3763
4312.730    0.3869    0.4054
4312.755    0.4107    0.4325
4312.780    0.4123    0.4234
4312.806    0.3583    0.3525
4312.831    0.2604    0.2525
4312.856    0.1833    0.1818
4312.882    0.1759    0.1795
4312.907    0.2342    0.2352
4312.932    0.3037    0.3060
4312.958    0.3422    0.3435
4312.983    0.3293    0.3282
4313.008    0.3010    0.2991
4313.034    0.3078    0.3088
4313.059    0.3707    0.3782
4313.084    0.4914    0.4896
4313.110    0.6381    0.6125
4313.135    0.7729    0.7109
4313.161    0.8568    0.7903
4313.186    0.8876    0.8551
4313.211    0.8876    0.9105
4313.237    0.8958    0.9493
4313.262    0.9097    0.9623
4313.287    0.9307    0.9519
# 025002  36  4312.400  4313.287
4312.400    0.7117    0.6863
4312.425    0.7052    0.7029
4312.450    0.6605    0.6700
4312.476    0.5974    0.6042
4312.501    0.5390    0.5383
4312.526    0.4918    0.4892
4312.552    0.4638    0.4642
4312.577    0.4642    0.4633
4312.602    0.4774    0.4774
4312.628    0.4970    0.4962
4312.653    0.5097    0.5110
4312.678    0.5164    0.5224
4312.704    0.5175    0.5320
4312.729    0.5144    0.5316
4312.754    0.4968    0.5056
4312.780    0.4449    0.4400
4312.805    0.3564    0.3516
4312.831    0.2726    0.2687
4312.856    0.2329    0.2323
4312.881    0.2471    0.2510
4312.907    0.3039    0.3106
4312.932    0.3737    0.3714
4312.957    0.4175    0.4084
4312.983    0.4275    0.4213
4313.008    0.4387    0.4348
4313.033    0.4777    0.4758
4313.059    0.5527    0.5541
4313.084    0.6548    0.6482
4313.109    0.7607    0.7389
4313.135    0.8370    0.8160
4313.160    0.8851    0.8716
4313.185    0.9152    0.9124
4313.211    0.9230    0.9419
4313.236    0.9279    0.9574
4313.261    0.9408    0.9601
4313.287    0.9513    0.9513
# 025414  36  4312.400  4313.287
4312.400    0.6480    0.6229
4312.425    0.6705    0.6593
4312.451    0.5999    0.6107
4312.476    0.5010    0.5129
4312.501    0.4185    0.4164
4312.527    0.3544    0.3495
4312.552    0.3206    0.3211
4312.577    0.3178    0.3212
4312.603    0.3392    0.3424
4312.628    0.3732    0.3679
4312.653    0.3892    0.3828
4312.679    0.3860    0.3881
4312.704    0.3886    0.3994
4312.729    0.4037    0.4231
4312.755    0.4197    0.4397
4312.780    0.4047    0.4156
4312.805    0.3414    0.3389
4312.831    0.2442    0.2363
4312.856    0.1735    0.1718
4312.882    0.1718    0.1742
4312.907    0.2272    0.2323
4312.932    0.3061    0.3032
4312.958    0.3477    0.3424
4312.983    0.3421    0.3334
4313.008    0.3171    0.3125
4313.034    0.3262    0.3284
4313.059    0.3985    0.3999
4313.084    0.5099    0.5093
4313.110    0.6433    0.6282
4313.135    0.7743    0.7234
4313.160    0.8592    0.7978
4313.186    0.8878    0.8616
4313.211    0.8896    0.9122
4313.236    0.8956    0.9456
4313.262    0.9114    0.9568
4313.287    0.9175    0.9451
# 025670  36  4312.401  4313.287
4312.401    0.7036    0.6651
4312.426    0.6989    0.6945
4312.451    0.6343    0.6473
4312.477    0.5438    0.5504
4312.502    0.4603    0.4586
4312.527    0.3973    0.3966
4312.553    0.3696    0.3700
4312.578    0.3750    0.3762
4312.603    0.4063    0.4024
4312.629    0.4345    0.4321
4312.654    0.4453    0.4475
4312.679    0.4448    0.4535
4312.705    0.4485    0.4663
4312.730    0.4644    0.4860
4312.755    0.4687    0.4888
4312.781    0.4357    0.4410
4312.806    0.3506    0.3440
4312.831    0.2443    0.2382
4312.857    0.1791    0.1775
4312.882    0.1884    0.1928
4312.907    0.2582    0.2634
4312.933    0.3500    0.3455
4312.958    0.3929    0.3842
4312.983    0.3827    0.3753
4313.009    0.3661    0.3583
4313.034    0.3872    0.3841
4313.059    0.4668    0.4652
4313.085    0.5894    0.5821
4313.110    0.7161    0.6902
4313.135    0.8166    0.7750
4313.161    0.8766    0.8404
4313.186    0.8978    0.8902
4313.211    0.8983    0.9296
4313.237    0.9036    0.9550
4313.262    0.9249    0.9609
4313.287    0.9430    0.9497
# 026381  36  4312.401  4313.288
4312.401    0.7301    0.7026
4312.426    0.7513    0.7475
4312.451    0.7088    0.7186
4312.477    0.6262    0.6346
4312.502    0.5464    0.5429
4312.527    0.4738    0.4688
4312.553    0.4130    0.4151
4312.578    0.3838    0.3849
4312.604    0.3791    0.3803
4312.629    0.3955    0.3957
4312.654    0.4168    0.4097
4312.680    0.4112    0.4126
4312.705    0.4096    0.4190
4312.730    0.4236    0.4411
4312.756    0.4458    0.4647
4312.781    0.4468    0.4538
4312.806    0.3884    0.3866
4312.832    0.2864    0.2787
4312.857    0.2000    0.1976
4312.882    0.1821    0.1834
4312.908    0.2337    0.2383
4312.933    0.3150    0.3178
4312.958    0.3714    0.3703
4312.984    0.3709    0.3674
4313.009    0.3405    0.3380
4313.034    0.3388    0.3383
4313.060    0.3998    0.4018
4313.085    0.5167    0.5097
4313.110    0.6512    0.6276
4313.136    0.7734    0.7303
4313.161    0.8604    0.8039
4313.186    0.8915    0.8624
4313.212    0.8950    0.9129
4313.237    0.9003    0.9471
4313.262    0.9131    0.9629
4313.288    0.9354    0.9592
# 027435  36  4312.400  4313.286
4312.400    0.7359    0.7019
4312.425    0.7514    0.7497
4312.450    0.7088    0.7243
4312.476    0.6374    0.6428
4312.501    0.5559    0.5528
4312.526    0.4837    0.4812
4312.552    0.4338    0.4343
4312.577    0.4129    0.4160
4312.602    0.4239    0.4230
4312.628    0.4490    0.4453
4312.653    0.4680    0.4621
4312.678    0.4675    0.4683
4312.704    0.4644    0.4789
4312.729    0.4803    0.5022
4312.754    0.4968    0.5206
4312.780    0.4875    0.4972
4312.805    0.4182    0.4140
4312.830    0.3079    0.2996
4312.856    0.2162    0.2130
4312.881    0.2004    0.2045
4312.906    0.2613    0.2647
4312.932    0.3524    0.3533
4312.957    0.4117    0.4064
4312.982    0.4078    0.4037
4313.008    0.3810    0.3764
4313.033    0.3864    0.3839
4313.058    0.4527    0.4513
4313.084    0.5708    0.5657
4313.109    0.7015    0.6794
4313.134    0.8151    0.7705
4313.160    0.8855    0.8389
4313.185    0.9053    0.8890
4313.210    0.9097    0.9292
4313.236    0.9177    0.9576
4313.261    0.9281    0.9687
4313.286    0.9393    0.9634
# 029432  37  4312.396  4313.308
4312.396    0.6315    0.5969
4312.421    0.6998    0.6861
4312.446    0.6941    0.7089
4312.472    0.6417    0.6560
4312.497    0.5603    0.5652
4312.523    0.4810    0.4759
4312.548    0.4214    0.4183
4312.573    0.3872    0.3898
4312.599    0.3846    0.3868
4312.624    0.4038    0.4034
4312.649    0.4290    0.4247
4312.675    0.4411    0.4380
4312.700    0.4365    0.4452
4312.725    0.4411    0.4607
4312.751    0.4599    0.4837
4312.776    0.4667    0.4872
4312.801    0.4350    0.4425
4312.827    0.3563    0.3450
4312.852    0.2547    0.2450
4312.877    0.1901    0.1917
4312.903    0.2026    0.2095
4312.928    0.2740    0.2774
4312.953    0.3552    0.3488
4312.979    0.3873    0.3812
4313.004    0.3783    0.3691
4313.029    0.3632    0.3552
4313.055    0.3875    0.3863
4313.080    0.4738    0.4704
4313.106    0.5976    0.5879
4313.131    0.7206    0.6957
4313.156    0.8194    0.7804
4313.182    0.8778    0.8464
4313.207    0.8966    0.8966
4313.232    0.9055    0.9354
4313.258    0.9169    0.9592
4313.283    0.9300    0.9636
4313.308    0.9449    0.9510
# 031965  37  4312.393  4313.305
4312.393    0.6437    0.6019
4312.418    0.6879    0.6773
4312.443    0.6552    0.6751
4312.469    0.5769    0.5977
4312.494    0.4964    0.4989
4312.520    0.4292    0.4183
4312.545    0.3818    0.3772
4312.570    0.3612    0.3670
4312.596    0.3739    0.3814
4312.621    0.4049    0.4081
4312.646    0.4366    0.4306
4312.672    0.4435    0.4408
4312.697    0.4352    0.4482
4312.722    0.4482    0.4659
4312.748    0.4673    0.4837
4312.773    0.4607    0.4683
4312.798    0.4003    0.3984
4312.824    0.2949    0.2874
4312.849    0.2030    0.1979
4312.874    0.1671    0.1702
4312.900    0.2057    0.2130
4312.925    0.2920    0.2917
4312.950    0.3640    0.3571
4312.976    0.3761    0.3745
4313.001    0.3645    0.3565
4313.026    0.3618    0.3533
4313.052    0.4052    0.4050
4313.077    0.5130    0.5044
4313.102    0.6304    0.6203
4313.128    0.7480    0.7256
4313.153    0.8387    0.8019
4313.178    0.8855    0.8602
4313.204    0.8927    0.9091
4313.229    0.9064    0.9434
4313.254    0.9200    0.9603
4313.280    0.9320    0.9576
4313.305    0.9480    0.9386
# 032673  37  4312.392  4313.304
4312.392    0.6210    0.5894
4312.417    0.6739    0.6610
4312.443    0.6468    0.6578
4312.468    0.5731    0.5857
4312.493    0.4838    0.4878
4312.519    0.4078    0.4037
4312.544    0.3614    0.3578
4312.569    0.3428    0.3433
4312.595    0.3466    0.3534
4312.620    0.3759    0.3766
4312.645    0.4043    0.3981
4312.671    0.4114    0.4094
4312.696    0.4064    0.4170
4312.721    0.4119    0.4329
4312.747    0.4274    0.4518
4312.772    0.4332    0.4456
4312.797    0.3939    0.3923
4312.823    0.3046    0.2966
4312.848    0.2163    0.2106
4312.873    0.1750    0.1751
4312.899    0.1972    0.2044
4312.924    0.2668    0.2708
4312.949    0.3345    0.3310
4312.975    0.3594    0.3519
4313.000    0.3494    0.3390
4313.025    0.3406    0.3343
4313.051    0.3729    0.3768
4313.076    0.4696    0.4664
4313.101    0.5991    0.5785
4313.127    0.7228    0.6871
4313.152    0.8158    0.7698
4313.177    0.8650    0.8348
4313.203    0.8823    0.8898
4313.228    0.8910    0.9300
4313.253    0.9041    0.9524
4313.279    0.9179    0.9543
4313.304    0.9345    0.9380
# 033932  36  4312.401  4313.288
4312.401    0.7268    0.6928
4312.427    0.7473    0.7399
4312.452    0.7211    0.7296
4312.477    0.6667    0.6764
4312.503    0.6039    0.6051
4312.528    0.5465    0.5469
4312.553    0.5155    0.5123
4312.579    0.5040    0.5030
4312.604    0.5138    0.5145
4312.629    0.5349    0.5346
4312.655    0.5498    0.5532
4312.680    0.5574    0.5658
4312.705    0.5601    0.5770
4312.731    0.5626    0.5852
4312.756    0.5565    0.5731
4312.781    0.5168    0.5214
4312.807    0.4341    0.4247
4312.832    0.3305    0.3213
4312.857    0.2529    0.2525
4312.883    0.2434    0.2483
4312.908    0.2990    0.3034
4312.933    0.3806    0.3805
4312.959    0.4434    0.4399
4312.984    0.4669    0.4598
4313.009    0.4744    0.4632
4313.035    0.4942    0.4873
4313.060    0.5551    0.5494
4313.085    0.6464    0.6396
4313.111    0.7511    0.7365
4313.136    0.8341    0.8138
4313.162    0.8898    0.8726
4313.187    0.9192    0.9131
4313.212    0.9288    0.9423
4313.238    0.9343    0.9612
4313.263    0.9465    0.9678
4313.288    0.9513    0.9634
# 035185  37  4312.393  4313.305
4312.393    0.5875    0.5732
4312.419    0.6212    0.6165
4312.444    0.6255    0.6281
4312.469    0.6027    0.6084
4312.495    0.5610    0.5649
4312.520    0.5145    0.5176
4312.545    0.4787    0.4797
4312.571    0.4654    0.4595
4312.596    0.4660    0.4588
4312.621    0.4686    0.4708
4312.647    0.4810    0.4885
4312.672    0.4984    0.5043
4312.697    0.5059    0.5138
4312.723    0.5019    0.5117
4312.748    0.4846    0.4925
4312.773    0.4515    0.4535
4312.799    0.4061    0.3956
4312.824    0.3453    0.3359
4312.849    0.2905    0.2892
4312.875    0.2633    0.2690
4312.900    0.2761    0.2799
4312.925    0.3074    0.3120
4312.951    0.3529    0.3530
4312.976    0.3977    0.3898
4313.001    0.4344    0.4235
4313.027    0.4662    0.4636
4313.052    0.5126    0.5153
4313.077    0.5857    0.5821
4313.103    0.6676    0.6616
4313.128    0.7485    0.7379
4313.153    0.8121    0.8059
4313.179    0.8588    0.8628
4313.204    0.8947    0.9028
4313.229    0.9173    0.9290
4313.255    0.9345    0.9428
4313.280    0.9412    0.9445
4313.305    0.9402    0.9376
# 035265  37  4312.394  4313.306
4312.394    0.6696    0.6210
4312.419    0.7089    0.6978
4312.445    0.6789    0.6989
4312.470    0.6107    0.6288
4312.495    0.5316    0.5330
4312.521    0.4596    0.4532
4312.546    0.4145    0.4115
4312.571    0.3975    0.3994
4312.597    0.4050    0.4109
4312.622    0.4346    0.4359
4312.647    0.4621    0.4592
4312.673    0.4703    0.4711
4312.698    0.4651    0.4792
4312.724    0.4747    0.4975
4312.749    0.4914    0.5153
4312.774    0.4848    0.5027
4312.800    0.4294    0.4307
4312.825    0.3406    0.3203
4312.850    0.2276    0.2230
4312.876    0.1811    0.1871
4312.901    0.2205    0.2253
4312.926    0.3037    0.3050
4312.952    0.3805    0.3775
4312.977    0.4059    0.3987
4313.002    0.3909    0.3822
4313.028    0.3857    0.3770
4313.053    0.4318    0.4235
4313.078    0.5320    0.5199
4313.104    0.6522    0.6389
4313.129    0.7605    0.7389
4313.154    0.8463    0.8136
4313.180    0.8886    0.8710
4313.205    0.9045    0.9145
4313.230    0.9162    0.9467
4313.256    0.9241    0.9638
4313.281    0.9348    0.9629
4313.306    0.9473    0.9475
# 036512  37  4312.394  4313.306
4312.394    0.6647    0.6275
4312.420    0.7096    0.7050
4312.445    0.6918    0.7063
4312.470    0.6259    0.6409
4312.496    0.5454    0.5433
4312.521    0.4659    0.4617
4312.546    0.4117    0.4098
4312.572    0.3834    0.3865
4312.597    0.3872    0.3896
4312.622    0.4118    0.4097
4312.648    0.4360    0.4314
4312.673    0.4432    0.4415
4312.698    0.4391    0.4483
4312.724    0.4444    0.4659
4312.749    0.4624    0.4863
4312.774    0.4685    0.4818
4312.800    0.4242    0.4228
4312.825    0.3301    0.3223
4312.850    0.2334    0.2271
4312.876    0.1860    0.1872
4312.901    0.2128    0.2198
4312.926    0.2927    0.2946
4312.952    0.3675    0.3640
4312.977    0.3921    0.3841
4313.002    0.3721    0.3664
4313.028    0.3615    0.3578
4313.053    0.4034    0.4003
4313.078    0.4985    0.4935
4313.104    0.6227    0.6125
4313.129    0.7477    0.7152
4313.154    0.8389    0.7940
4313.180    0.8825    0.8557
4313.205    0.8954    0.9036
4313.230    0.9034    0.9397
4313.256    0.9198    0.9603
4313.281    0.9393    0.9616
4313.306    0.9367    0.9469
# 038647  36  4312.401  4313.288
4312.401    0.7099    0.6708
4312.426    0.7079    0.7019
4312.451    0.6482    0.6659
4312.477    0.5725    0.5832
4312.502    0.5034    0.5011
4312.527    0.4480    0.4434
4312.553    0.4168    0.4173
4312.578    0.4193    0.4209
4312.603    0.4410    0.4432
4312.629    0.4702    0.4700
4312.654    0.4916    0.4867
4312.679    0.4893    0.4959
4312.705    0.4882    0.5080
4312.730    0.4987    0.5210
4312.755    0.4991    0.5139
4312.781    0.4581    0.4593
4312.806    0.3673    0.3627
4312.831    0.2666    0.2605
4312.857    0.2018    0.2005
4312.882    0.2084    0.2126
4312.907    0.2742    0.2786
4312.933    0.3600    0.3587
4312.958    0.4100    0.4025
4312.983    0.4160    0.4048
4313.009    0.4064    0.3978
4313.034    0.4294    0.4255
4313.059    0.5025    0.5014
4313.085    0.6138    0.6107
4313.110    0.7349    0.7132
4313.136    0.8251    0.7978
4313.161    0.8817    0.8576
4313.186    0.9103    0.9028
4313.212    0.9162    0.9378
4313.237    0.9232    0.9579
4313.262    0.9376    0.9629
4313.288    0.9408    0.9532
# 038747  36  4312.400  4313.287
4312.400    0.6063    0.5983
4312.425    0.6207    0.6196
4312.451    0.6073    0.6112
4312.476    0.5778    0.5784
4312.501    0.5325    0.5337
4312.527    0.4876    0.4903
4312.552    0.4642    0.4628
4312.577    0.4586    0.4533
4312.603    0.4605    0.4594
4312.628    0.4721    0.4738
4312.653    0.4851    0.4894
4312.679    0.4920    0.5010
4312.704    0.4934    0.5026
4312.729    0.4846    0.4905
4312.755    0.4633    0.4597
4312.780    0.4200    0.4141
4312.806    0.3667    0.3583
4312.831    0.3130    0.3105
4312.856    0.2780    0.2819
4312.882    0.2766    0.2798
4312.907    0.3007    0.3012
4312.932    0.3316    0.3354
4312.958    0.3713    0.3737
4312.983    0.4130    0.4092
4313.008    0.4505    0.4468
4313.034    0.4979    0.4953
4313.059    0.5585    0.5551
4313.084    0.6340    0.6256
4313.110    0.7127    0.7027
4313.135    0.7800    0.7725
4313.160    0.8404    0.8318
4313.186    0.8821    0.8798
4313.211    0.9032    0.9122
4313.236    0.9185    0.9318
4313.262    0.9264    0.9397
4313.287    0.9333    0.9376
# 038853  37  4312.395  4313.307
4312.395    0.6893    0.6366
4312.420    0.7374    0.7194
4312.446    0.7218    0.7394
4312.471    0.6683    0.6920
4312.496    0.6056    0.6124
4312.522    0.5449    0.5375
4312.547    0.4998    0.4934
4312.572    0.4756    0.4777
4312.598    0.4824    0.4869
4312.623    0.5056    0.5109
4312.648    0.5293    0.5348
4312.674    0.5434    0.5488
4312.699    0.5420    0.5571
4312.724    0.5497    0.5702
4312.750    0.5550    0.5794
4312.775    0.5380    0.5549
4312.801    0.4746    0.4707
4312.826    0.3613    0.3502
4312.851    0.2492    0.2443
4312.877    0.1999    0.2029
4312.902    0.2357    0.2423
4312.927    0.3291    0.3308
4312.953    0.4207    0.4179
4312.978    0.4670    0.4534
4313.003    0.4644    0.4465
4313.029    0.4566    0.4437
4313.054    0.4932    0.4873
4313.079    0.5830    0.5773
4313.105    0.6957    0.6877
4313.130    0.7956    0.7793
4313.155    0.8674    0.8459
4313.181    0.9082    0.8945
4313.206    0.9234    0.9296
4313.231    0.9260    0.9548
4313.257    0.9386    0.9681
4313.282    0.9482    0.9674
4313.307    0.9559    0.9557
# 039506  37  4312.396  4313.308
4312.396    0.7316    0.7073
4312.421    0.7956    0.7912
4312.446    0.7978    0.8123
4312.472    0.7588    0.7702
4312.497    0.6958    0.6950
4312.523    0.6190    0.6149
4312.548    0.5564    0.5522
4312.573    0.5040    0.5054
4312.599    0.4747    0.4803
4312.624    0.4838    0.4850
4312.649    0.5096    0.5038
4312.675    0.5222    0.5145
4312.700    0.5139    0.5167
4312.725    0.5151    0.5292
4312.751    0.5337    0.5540
4312.776    0.5474    0.5594
4312.801    0.5073    0.5100
4312.827    0.4028    0.3948
4312.852    0.2772    0.2725
4312.877    0.2066    0.2069
4312.903    0.2268    0.2312
4312.928    0.3211    0.3206
4312.953    0.4173    0.4156
4312.979    0.4523    0.4576
4313.004    0.4372    0.4362
4313.029    0.4151    0.4094
4313.055    0.4388    0.4382
4313.080    0.5298    0.5293
4313.106    0.6593    0.6515
4313.131    0.7827    0.7553
4313.156    0.8686    0.8297
4313.182    0.9139    0.8831
4313.207    0.9307    0.9224
4313.232    0.9333    0.9526
4313.258    0.9367    0.9714
4313.283    0.9434    0.9759
4313.308    0.9570    0.9674
# 039822  37  4312.392  4313.304
4312.392    0.6899    0.6528
4312.418    0.7489    0.7396
4312.443    0.7327    0.7528
4312.468    0.6812    0.6981
4312.494    0.6093    0.6079
4312.519    0.5355    0.5313
4312.544    0.4855    0.4801
4312.570    0.4488    0.4504
4312.595    0.4370    0.4438
4312.620    0.4532    0.4580
4312.646    0.4851    0.4792
4312.671    0.4927    0.4894
4312.696    0.4892    0.4949
4312.722    0.4965    0.5116
4312.747    0.5094    0.5338
4312.772    0.5176    0.5320
4312.798    0.4732    0.4708
4312.823    0.3669    0.3595
4312.848    0.2542    0.2490
4312.874    0.1968    0.1973
4312.899    0.2236    0.2289
4312.924    0.3095    0.3131
4312.950    0.3978    0.3973
4312.975    0.4334    0.4259
4313.000    0.4123    0.4063
4313.026    0.3924    0.3903
4313.051    0.4323    0.4282
4313.076    0.5280    0.5216
4313.102    0.6567    0.6419
4313.127    0.7713    0.7437
4313.152    0.8506    0.8185
4313.178    0.8950    0.8742
4313.203    0.9061    0.9164
4313.228    0.9275    0.9486
4313.254    0.9361    0.9674
4313.279    0.9456    0.9696
4313.304    0.9480    0.9576
# 040118  36  4312.400  4313.287
4312.400    0.7315    0.7037
4312.426    0.7502    0.7518
4312.451    0.7039    0.7204
4312.476    0.6288    0.6365
4312.502    0.5459    0.5393
4312.527    0.4707    0.4661
4312.552    0.4158    0.4155
4312.578    0.3805    0.3846
4312.603    0.3757    0.3812
4312.628    0.4056    0.3981
4312.654    0.4238    0.4134
4312.679    0.4176    0.4151
4312.704    0.4084    0.4205
4312.730    0.4276    0.4443
4312.755    0.4518    0.4686
4312.780    0.4513    0.4590
4312.806    0.3904    0.3864
4312.831    0.2867    0.2780
4312.856    0.1949    0.1931
4312.882    0.1764    0.1791
4312.907    0.2321    0.2353
4312.932    0.3200    0.3190
4312.958    0.3721    0.3758
4312.983    0.3658    0.3711
4313.008    0.3404    0.3383
4313.034    0.3397    0.3374
4313.059    0.3999    0.4003
4313.084    0.5120    0.5106
4313.110    0.6522    0.6347
4313.135    0.7807    0.7332
4313.160    0.8622    0.8059
4313.186    0.8991    0.8660
4313.211    0.9036    0.9141
4313.236    0.9074    0.9486
4313.262    0.9188    0.9647
4313.287    0.9296    0.9607
# 040133  37  4312.394  4313.307
4312.394    0.6070    0.5634
4312.420    0.6519    0.6418
4312.445    0.6321    0.6437
4312.470    0.5572    0.5749
4312.496    0.4688    0.4734
4312.521    0.3966    0.3933
4312.546    0.3531    0.3503
4312.572    0.3420    0.3421
4312.597    0.3564    0.3593
4312.622    0.3855    0.3882
4312.648    0.4147    0.4138
4312.673    0.4228    0.4261
4312.698    0.4229    0.4343
4312.724    0.4277    0.4499
4312.749    0.4400    0.4644
4312.775    0.4392    0.4505
4312.800    0.3890    0.3882
4312.825    0.2990    0.2908
4312.851    0.2092    0.2005
4312.876    0.1645    0.1681
4312.901    0.1912    0.1988
4312.927    0.2679    0.2711
4312.952    0.3416    0.3341
4312.977    0.3690    0.3574
4313.003    0.3613    0.3471
4313.028    0.3539    0.3455
4313.053    0.3928    0.3887
4313.079    0.4874    0.4836
4313.104    0.6065    0.5965
4313.129    0.7266    0.7005
4313.155    0.8219    0.7854
4313.180    0.8718    0.8480
4313.205    0.8945    0.8978
4313.231    0.8966    0.9358
4313.256    0.9068    0.9548
4313.281    0.9256    0.9541
4313.307    0.9330    0.9358
# 041184  36  4312.400  4313.287
4312.400    0.4843    0.4881
4312.425    0.4902    0.4914
4312.450    0.4899    0.4898
4312.476    0.4866    0.4837
4312.501    0.4794    0.4750
4312.526    0.4657    0.4653
4312.552    0.4596    0.4557
4312.577    0.4442    0.4483
4312.602    0.4392    0.4427
4312.628    0.4376    0.4381
4312.653    0.4333    0.4333
4312.678    0.4289    0.4264
4312.704    0.4139    0.4156
4312.729    0.3966    0.4012
4312.754    0.3834    0.3833
4312.780    0.3631    0.3625
4312.805    0.3443    0.3429
4312.831    0.3272    0.3258
4312.856    0.3186    0.3154
4312.881    0.3182    0.3128
4312.907    0.3164    0.3200
4312.932    0.3283    0.3367
4312.957    0.3583    0.3630
4312.983    0.3975    0.3992
4313.008    0.4446    0.4414
4313.033    0.4944    0.4891
4313.059    0.5546    0.5428
4313.084    0.6030    0.5963
4313.109    0.6498    0.6498
4313.135    0.7024    0.7032
4313.160    0.7461    0.7506
4313.185    0.7883    0.7921
4313.211    0.8249    0.8279
4313.236    0.8507    0.8545
4313.261    0.8710    0.8734
4313.287    0.8857    0.8847
# 041484  36  4312.402  4313.289
4312.402    0.6871    0.6458
4312.427    0.7029    0.6982
4312.452    0.6633    0.6784
4312.478    0.5909    0.5995
4312.503    0.5107    0.5125
4312.528    0.4509    0.4493
4312.554    0.4214    0.4186
4312.579    0.4175    0.4180
4312.604    0.4343    0.4375
4312.630    0.4643    0.4654
4312.655    0.4873    0.4850
4312.680    0.4894    0.4945
4312.706    0.4900    0.5051
4312.731    0.4982    0.5200
4312.756    0.5013    0.5217
4312.782    0.4712    0.4794
4312.807    0.3938    0.3884
4312.832    0.2871    0.2793
4312.858    0.2052    0.2017
4312.883    0.1911    0.1964
4312.908    0.2496    0.2537
4312.934    0.3382    0.3384
4312.959    0.4035    0.3946
4312.984    0.4152    0.4051
4313.010    0.4034    0.3942
4313.035    0.4171    0.4099
4313.061    0.4814    0.4793
4313.086    0.5860    0.5828
4313.111    0.7071    0.6896
4313.137    0.8056    0.7800
4313.162    0.8684    0.8435
4313.187    0.8995    0.8917
4313.213    0.9133    0.9298
4313.238    0.9213    0.9541
4313.263    0.9300    0.9627
4313.289    0.9447    0.9559
# 041526  37  4312.393  4313.305
4312.393    0.6759    0.6243
4312.418    0.7183    0.7044
4312.444    0.6958    0.7127
4312.469    0.6361    0.6516
4312.494    0.5536    0.5629
4312.520    0.4909    0.4856
4312.545    0.4491    0.4420
4312.570    0.4226    0.4265
4312.596    0.4313    0.4356
4312.621    0.4587    0.4596
4312.646    0.4810    0.4823
4312.672    0.4818    0.4939
4312.697    0.4896    0.5018
4312.722    0.5001    0.5183
4312.748    0.5105    0.5339
4312.773    0.5012    0.5157
4312.798    0.4349    0.4410
4312.824    0.3330    0.3217
4312.849    0.2316    0.2228
4312.874    0.1841    0.1890
4312.900    0.2232    0.2326
4312.925    0.3211    0.3181
4312.950    0.4020    0.3926
4312.976    0.4294    0.4169
4313.001    0.4127    0.4006
4313.026    0.4098    0.3960
4313.052    0.4529    0.4457
4313.077    0.5475    0.5430
4313.103    0.6631    0.6602
4313.128    0.7804    0.7568
4313.153    0.8559    0.8278
4313.179    0.8954    0.8817
4313.204    0.9166    0.9219
4313.229    0.9143    0.9510
4313.255    0.9241    0.9656
4313.280    0.9449    0.9636
4313.305    0.9517    0.9482
# 042333  36  4312.401  4313.287
4312.401    0.6602    0.6212
4312.426    0.6691    0.6618
4312.451    0.6278    0.6406
4312.477    0.5601    0.5691
4312.502    0.4860    0.4884
4312.527    0.4275    0.4269
4312.553    0.3992    0.3975
4312.578    0.4036    0.4009
4312.603    0.4234    0.4243
4312.629    0.4525    0.4537
4312.654    0.4715    0.4750
4312.679    0.4786    0.4883
4312.705    0.4783    0.4997
4312.730    0.4891    0.5073
4312.755    0.4813    0.4965
4312.781    0.4407    0.4459
4312.806    0.3674    0.3602
4312.831    0.2769    0.2673
4312.857    0.2082    0.2057
4312.882    0.1982    0.2046
4312.907    0.2481    0.2539
4312.933    0.3223    0.3243
4312.958    0.3825    0.3733
4312.983    0.4024    0.3902
4313.009    0.4053    0.3943
4313.034    0.4274    0.4199
4313.059    0.4899    0.4847
4313.085    0.5860    0.5837
4313.110    0.6984    0.6841
4313.135    0.8013    0.7700
4313.161    0.8650    0.8387
4313.186    0.8950    0.8880
4313.211    0.9034    0.9245
4313.237    0.9129    0.9484
4313.262    0.9266    0.9561
4313.287    0.9354    0.9497
# 042575  36  4312.399  4313.285
4312.399    0.6885    0.6522
4312.424    0.6869    0.6839
4312.449    0.6217    0.6333
4312.475    0.5204    0.5310
4312.500    0.4417    0.4379
4312.525    0.3812    0.3780
4312.551    0.3495    0.3518
4312.576    0.3544    0.3552
4312.601    0.3774    0.3783
4312.627    0.4133    0.4063
4312.652    0.4274    0.4207
4312.677    0.4209    0.4257
4312.703    0.4216    0.4392
4312.728    0.4373    0.4638
4312.753    0.4535    0.4750
4312.779    0.4291    0.4364
4312.804    0.3491    0.3435
4312.829    0.2441    0.2364
4312.855    0.1730    0.1722
4312.880    0.1796    0.1840
4312.905    0.2508    0.2519
4312.931    0.3350    0.3326
4312.956    0.3747    0.3700
4312.981    0.3653    0.3577
4313.007    0.3434    0.3357
4313.032    0.3578    0.3573
4313.057    0.4379    0.4369
4313.083    0.5609    0.5565
4313.108    0.6934    0.6697
4313.133    0.8065    0.7596
4313.159    0.8692    0.8295
4313.184    0.8970    0.8837
4313.209    0.8978    0.9270
4313.235    0.9003    0.9552
4313.260    0.9253    0.9618
4313.285    0.9408    0.9493
# 043297  36  4312.400  4313.287
4312.400    0.6861    0.6572
4312.425    0.6755    0.6693
4312.451    0.5943    0.6063
4312.476    0.5085    0.5116
4312.501    0.4267    0.4270
4312.527    0.3717    0.3731
4312.552    0.3576    0.3555
4312.577    0.3652    0.3648
4312.603    0.3898    0.3910
4312.628    0.4234    0.4154
4312.653    0.4330    0.4286
4312.679    0.4281    0.4369
4312.704    0.4321    0.4526
4312.729    0.4473    0.4712
4312.755    0.4504    0.4658
4312.780    0.4098    0.4111
4312.805    0.3178    0.3146
4312.831    0.2223    0.2176
4312.856    0.1775    0.1760
4312.881    0.1973    0.2004
4312.907    0.2666    0.2721
4312.932    0.3428    0.3391
4312.957    0.3797    0.3663
4312.983    0.3643    0.3547
4313.008    0.3497    0.3470
4313.033    0.3833    0.3828
4313.059    0.4692    0.4733
4313.084    0.5955    0.5860
4313.109    0.7193    0.6923
4313.135    0.8187    0.7795
4313.160    0.8680    0.8431
4313.185    0.8927    0.8939
4313.211    0.9093    0.9339
4313.236    0.9124    0.9554
4313.262    0.9283    0.9576
4313.287    0.9378    0.9423
# 043557  36  4312.400  4313.287
4312.400    0.6860    0.6589
4312.425    0.6907    0.6882
4312.451    0.6445    0.6555
4312.476    0.5784    0.5838
4312.501    0.5076    0.5058
4312.527    0.4451    0.4440
4312.552    0.4129    0.4125
4312.577    0.4063    0.4063
4312.603    0.4166    0.4190
4312.628    0.4415    0.4377
4312.653    0.4562    0.4532
4312.679    0.4568    0.4654
4312.704    0.4632    0.4782
4312.729    0.4721    0.4894
4312.755    0.4714    0.4815
4312.780    0.4341    0.4363
4312.806    0.3591    0.3526
4312.831    0.2735    0.2673
4312.856    0.2180    0.2164
4312.882    0.2172    0.2218
4312.907    0.2662    0.2720
4312.932    0.3342    0.3328
4312.958    0.3762    0.3720
4312.983    0.3874    0.3796
4313.008    0.3873    0.3816
4313.034    0.4137    0.4125
4313.059    0.4846    0.4833
4313.084    0.5901    0.5813
4313.110    0.7018    0.6860
4313.135    0.7987    0.7709
4313.160    0.8684    0.8370
4313.186    0.8935    0.8894
4313.211    0.9055    0.9266
4313.236    0.9173    0.9499
4313.262    0.9303    0.9576
4313.287    0.9397    0.9497
# 043726  37  4312.394  4313.306
4312.394    0.6285    0.5874
4312.419    0.6727    0.6602
4312.444    0.6471    0.6584
4312.470    0.5675    0.5820
4312.495    0.4760    0.4815
4312.520    0.4030    0.3999
4312.546    0.3579    0.3546
4312.571    0.3463    0.3463
4312.596    0.3587    0.3632
4312.622    0.3913    0.3934
4312.647    0.4208    0.4177
4312.672    0.4255    0.4293
4312.698    0.4210    0.4372
4312.723    0.4268    0.4522
4312.748    0.4494    0.4664
4312.774    0.4420    0.4509
4312.799    0.3865    0.3857
4312.824    0.2911    0.2859
4312.850    0.2025    0.1958
4312.875    0.1639    0.1655
4312.900    0.1923    0.1990
4312.926    0.2685    0.2738
4312.951    0.3442    0.3378
4312.976    0.3745    0.3602
4313.002    0.3621    0.3482
4313.027    0.3542    0.3463
4313.052    0.3955    0.3906
4313.078    0.4871    0.4873
4313.103    0.6101    0.6008
4313.128    0.7362    0.7039
4313.154    0.8257    0.7869
4313.179    0.8726    0.8478
4313.204    0.8927    0.8974
4313.230    0.8980    0.9356
4313.255    0.9051    0.9548
4313.280    0.9209    0.9550
4313.306    0.9367    0.9373
# 044324  37  4312.393  4313.306
4312.393    0.7147    0.6631
4312.419    0.7362    0.7276
4312.444    0.7013    0.7224
4312.469    0.6449    0.6604
4312.495    0.5744    0.5736
4312.520    0.5062    0.5033
4312.545    0.4654    0.4621
4312.571    0.4478    0.4521
4312.596    0.4677    0.4677
4312.621    0.4973    0.4945
4312.647    0.5189    0.5174
4312.672    0.5204    0.5291
4312.697    0.5238    0.5393
4312.723    0.5298    0.5542
4312.748    0.5326    0.5573
4312.773    0.5103    0.5205
4312.799    0.4280    0.4266
4312.824    0.3204    0.3114
4312.849    0.2291    0.2254
4312.875    0.2049    0.2085
4312.900    0.2557    0.2622
4312.925    0.3505    0.3483
4312.951    0.4256    0.4180
4312.976    0.4536    0.4366
4313.001    0.4428    0.4266
4313.027    0.4403    0.4359
4313.052    0.4962    0.4940
4313.078    0.5992    0.5955
4313.103    0.7024    0.7002
4313.128    0.7980    0.7869
4313.154    0.8696    0.8521
4313.179    0.9110    0.8976
4313.204    0.9300    0.9322
4313.230    0.9294    0.9568
4313.255    0.9363    0.9667
4313.280    0.9510    0.9632
4313.306    0.9548    0.9482
# 044997  37  4312.393  4313.306
4312.393    0.6501    0.6037
4312.419    0.6891    0.6904
4312.444    0.6648    0.6918
4312.469    0.5965    0.6150
4312.495    0.5123    0.5042
4312.520    0.4249    0.4201
4312.545    0.3775    0.3748
4312.571    0.3592    0.3608
4312.596    0.3633    0.3720
4312.621    0.3999    0.3995
4312.647    0.4325    0.4260
4312.672    0.4366    0.4348
4312.697    0.4299    0.4374
4312.723    0.4392    0.4534
4312.748    0.4569    0.4770
4312.773    0.4632    0.4773
4312.799    0.4231    0.4196
4312.824    0.3217    0.3130
4312.849    0.2162    0.2086
4312.875    0.1601    0.1638
4312.900    0.1934    0.1983
4312.925    0.2802    0.2803
4312.951    0.3542    0.3585
4312.976    0.3830    0.3810
4313.002    0.3613    0.3563
4313.027    0.3398    0.3410
4313.052    0.3857    0.3808
4313.078    0.4836    0.4819
4313.103    0.6199    0.6017
4313.128    0.7480    0.7078
4313.154    0.8379    0.7896
4313.179    0.8882    0.8488
4313.204    0.9049    0.8985
4313.230    0.9024    0.9384
4313.255    0.9095    0.9594
4313.280    0.9192    0.9609
4313.306    0.9363    0.9443
# 045325  36  4312.400  4313.287
4312.400    0.6852    0.6328
4312.426    0.6920    0.6817
4312.451    0.6457    0.6619
4312.476    0.5748    0.5921
4312.502    0.5030    0.5059
4312.527    0.4479    0.4425
4312.552    0.4154    0.4115
4312.578    0.4102    0.4127
4312.603    0.4312    0.4353
4312.628    0.4651    0.4634
4312.654    0.4836    0.4846
4312.679    0.4858    0.4964
4312.704    0.4884    0.5079
4312.730    0.4914    0.5199
4312.755    0.4942    0.5133
4312.780    0.4582    0.4659
4312.806    0.3782    0.3715
4312.831    0.2824    0.2706
4312.856    0.2080    0.2062
4312.882    0.1996    0.2069
4312.907    0.2580    0.2641
4312.932    0.3410    0.3392
4312.958    0.4050    0.3915
4312.983    0.4143    0.4021
4313.008    0.4119    0.3985
4313.034    0.4311    0.4223
4313.059    0.4972    0.4906
4313.084    0.6024    0.5899
4313.110    0.7075    0.6958
4313.135    0.7954    0.7798
4313.160    0.8543    0.8428
4313.186    0.8849    0.8923
4313.211    0.9089    0.9279
4313.236    0.9219    0.9508
4313.262    0.9339    0.9585
4313.287    0.9491    0.9510
# 046903  37  4312.394  4313.306
4312.394    0.6688    0.6273
4312.419    0.7070    0.6981
4312.444    0.6800    0.6961
4312.470    0.6098    0.6260
4312.495    0.5316    0.5343
4312.520    0.4637    0.4577
4312.546    0.4131    0.4100
4312.571    0.3920    0.3939
4312.596    0.3984    0.4020
4312.622    0.4207    0.4257
4312.647    0.4503    0.4468
4312.672    0.4593    0.4576
4312.698    0.4559    0.4674
4312.723    0.4668    0.4864
4312.748    0.4887    0.5044
4312.774    0.4741    0.4899
4312.799    0.4199    0.4210
4312.824    0.3235    0.3150
4312.850    0.2265    0.2207
4312.875    0.1877    0.1918
4312.900    0.2251    0.2306
4312.926    0.3136    0.3102
4312.951    0.3764    0.3736
4312.976    0.3999    0.3904
4313.002    0.3886    0.3730
4313.027    0.3766    0.3709
4313.052    0.4218    0.4194
4313.078    0.5153    0.5201
4313.103    0.6389    0.6339
4313.129    0.7596    0.7372
4313.154    0.8439    0.8121
4313.179    0.8933    0.8686
4313.205    0.9112    0.9150
4313.230    0.9192    0.9469
4313.255    0.9275    0.9629
4313.281    0.9307    0.9609
4313.306    0.9469    0.9443
# 049580  36  4312.402  4313.289
4312.402    0.7152    0.6842
4312.427    0.7160    0.7150
4312.452    0.6727    0.6762
4312.478    0.5880    0.5914
4312.503    0.5056    0.5082
4312.528    0.4452    0.4486
4312.554    0.4210    0.4189
4312.579    0.4209    0.4194
4312.604    0.4432    0.4398
4312.630    0.4751    0.4655
4312.655    0.4847    0.4800
4312.680    0.4729    0.4874
4312.706    0.4818    0.5010
4312.731    0.4919    0.5177
4312.756    0.4890    0.5135
4312.782    0.4482    0.4575
4312.807    0.3650    0.3560
4312.832    0.2580    0.2505
4312.858    0.1931    0.1934
4312.883    0.2098    0.2131
4312.909    0.2871    0.2904
4312.934    0.3768    0.3696
4312.959    0.4154    0.4078
4312.985    0.4106    0.4001
4313.010    0.3970    0.3889
4313.035    0.4172    0.4194
4313.061    0.5047    0.5061
4313.086    0.6285    0.6160
4313.111    0.7458    0.7191
4313.137    0.8257    0.8015
4313.162    0.8821    0.8594
4313.187    0.9124    0.9045
4313.213    0.9120    0.9399
4313.238    0.9245    0.9598
4313.263    0.9335    0.9636
4313.289    0.9491    0.9519
# 049586  37  4312.392  4313.304
4312.392    0.6317    0.5836
4312.417    0.6580    0.6473
4312.443    0.6288    0.6383
4312.468    0.5500    0.5661
4312.493    0.4605    0.4728
4312.519    0.4048    0.3953
4312.544    0.3612    0.3578
4312.569    0.3528    0.3558
4312.595    0.3770    0.3802
4312.620    0.4102    0.4123
4312.645    0.4405    0.4370
4312.671    0.4442    0.4505
4312.696    0.4456    0.4611
4312.721    0.4516    0.4767
4312.747    0.4573    0.4843
4312.772    0.4365    0.4566
4312.798    0.3818    0.3772
4312.823    0.2901    0.2764
4312.848    0.2044    0.1983
4312.874    0.1733    0.1793
4312.899    0.2146    0.2223
4312.924    0.2950    0.2948
4312.950    0.3616    0.3545
4312.975    0.3890    0.3707
4313.000    0.3789    0.3621
4313.026    0.3764    0.3709
4313.051    0.4272    0.4263
4313.076    0.5325    0.5229
4313.102    0.6528    0.6371
4313.127    0.7584    0.7337
4313.152    0.8490    0.8082
4313.178    0.8910    0.8674
4313.203    0.8999    0.9114
4313.228    0.9039    0.9421
4313.254    0.9047    0.9561
4313.279    0.9171    0.9515
4313.304    0.9348    0.9326
# 049728  37  4312.395  4313.307
4312.395    0.6769    0.6365
4312.420    0.7163    0.7132
4312.445    0.6906    0.7115
4312.471    0.6160    0.6350
4312.496    0.5395    0.5358
4312.521    0.4641    0.4551
4312.547    0.4072    0.4060
4312.572    0.3826    0.3885
4312.597    0.3934    0.3960
4312.623    0.4250    0.4213
4312.648    0.4503    0.4439
4312.673    0.4544    0.4527
4312.699    0.4502    0.4587
4312.724    0.4560    0.4770
4312.749    0.4796    0.4987
4312.775    0.4768    0.4893
4312.800    0.4213    0.4209
4312.826    0.3123    0.3042
4312.851    0.2113    0.2067
4312.876    0.1729    0.1746
4312.902    0.2136    0.2190
4312.927    0.3010    0.3037
4312.952    0.3803    0.3749
4312.978    0.3978    0.3922
4313.003    0.3713    0.3680
4313.028    0.3628    0.3589
4313.054    0.4079    0.4091
4313.079    0.5114    0.5105
4313.104    0.6464    0.6289
4313.130    0.7697    0.7345
4313.155    0.8541    0.8089
4313.180    0.8947    0.8650
4313.206    0.9024    0.9126
4313.231    0.9089    0.9467
4313.256    0.9234    0.9641
4313.282    0.9296    0.9629
4313.307    0.9506    0.9462
# 049756  36  4312.401  4313.288
4312.401    0.7040    0.6599
4312.426    0.7031    0.6984
4312.451    0.6477    0.6561
4312.477    0.5513    0.5604
4312.502    0.4660    0.4695
4312.527    0.4111    0.4082
4312.553    0.3828    0.3786
4312.578    0.3742    0.3783
4312.603    0.3965    0.3987
4312.629    0.4250    0.4260
4312.654    0.4467    0.4409
4312.679    0.4445    0.4465
4312.705    0.4358    0.4602
4312.730    0.4569    0.4837
4312.755    0.4668    0.4926
4312.781    0.4427    0.4499
4312.806    0.3604    0.3528
4312.831    0.2521    0.2429
4312.857    0.1772    0.1773
4312.882    0.1844    0.1893
4312.907    0.2578    0.2594
4312.933    0.3448    0.3436
4312.958    0.3925    0.3841
4312.983    0.3833    0.3735
4313.009    0.3623    0.3518
4313.034    0.3787    0.3736
4313.059    0.4578    0.4536
4313.085    0.5841    0.5729
4313.110    0.7133    0.6847
4313.136    0.8113    0.7757
4313.161    0.8742    0.8400
4313.186    0.8962    0.8913
4313.212    0.9022    0.9333
4313.237    0.9126    0.9581
4313.262    0.9224    0.9638
4313.288    0.9380    0.9508
# 050505  36  4312.401  4313.288
4312.401    0.7122    0.6748
4312.426    0.7291    0.7263
4312.451    0.6781    0.6942
4312.477    0.5876    0.5987
4312.502    0.5023    0.4993
4312.527    0.4333    0.4278
4312.553    0.3859    0.3856
4312.578    0.3652    0.3701
4312.604    0.3777    0.3792
4312.629    0.4053    0.4031
4312.654    0.4292    0.4204
4312.680    0.4262    0.4235
4312.705    0.4189    0.4308
4312.730    0.4348    0.4557
4312.756    0.4589    0.4822
4312.781    0.4566    0.4705
4312.806    0.3992    0.3969
4312.832    0.2883    0.2792
4312.857    0.1955    0.1924
4312.882    0.1760    0.1791
4312.908    0.2362    0.2396
4312.933    0.3246    0.3250
4312.958    0.3826    0.3797
4312.984    0.3803    0.3738
4313.009    0.3443    0.3406
4313.034    0.3420    0.3410
4313.060    0.4086    0.4087
4313.085    0.5282    0.5216
4313.110    0.6648    0.6415
4313.136    0.7842    0.7428
4313.161    0.8618    0.8140
4313.186    0.8958    0.8704
4313.212    0.8954    0.9194
4313.237    0.9020    0.9524
4313.262    0.9260    0.9661
4313.288    0.9408    0.9601
# 051178  36  4312.400  4313.287
4312.400    0.7630    0.7271
4312.425    0.7539    0.7607
4312.450    0.6923    0.7191
4312.476    0.6256    0.6288
4312.501    0.5576    0.5458
4312.526    0.4960    0.4910
4312.552    0.4528    0.4594
4312.577    0.4433    0.4488
4312.602    0.4654    0.4598
4312.628    0.4917    0.4832
4312.653    0.5034    0.4973
4312.678    0.4976    0.5012
4312.704    0.4961    0.5129
4312.729    0.5144    0.5357
4312.755    0.5298    0.5445
4312.780    0.4976    0.5012
4312.805    0.4015    0.3969
4312.831    0.2821    0.2700
4312.856    0.1950    0.1977
4312.881    0.2061    0.2083
4312.907    0.2867    0.2898
4312.932    0.3804    0.3824
4312.957    0.4318    0.4309
4312.983    0.4150    0.4190
4313.008    0.3951    0.3936
4313.033    0.4135    0.4130
4313.059    0.5037    0.4985
4313.084    0.6283    0.6143
4313.109    0.7509    0.7228
4313.135    0.8492    0.8061
4313.160    0.9074    0.8622
4313.185    0.9114    0.9059
4313.211    0.9224    0.9419
4313.236    0.9251    0.9641
4313.261    0.9343    0.9707
4313.287    0.9436    0.9623
# 053721  36  4312.401  4313.288
4312.401    0.6934    0.6483
4312.426    0.7097    0.7015
4312.452    0.6679    0.6806
4312.477    0.5928    0.6062
4312.502    0.5192    0.5211
4312.528    0.4589    0.4559
4312.553    0.4290    0.4251
4312.578    0.4196    0.4219
4312.604    0.4365    0.4400
4312.629    0.4662    0.4653
4312.654    0.4852    0.4842
4312.680    0.4883    0.4949
4312.705    0.4846    0.5066
4312.730    0.4957    0.5222
4312.756    0.5023    0.5219
4312.781    0.4668    0.4771
4312.807    0.3869    0.3789
4312.832    0.2813    0.2707
4312.857    0.2021    0.2004
4312.883    0.1934    0.1990
4312.908    0.2522    0.2585
4312.933    0.3414    0.3392
4312.959    0.4024    0.3955
4312.984    0.4165    0.4039
4313.009    0.4038    0.3939
4313.035    0.4192    0.4124
4313.060    0.4885    0.4810
4313.085    0.5995    0.5847
4313.111    0.7086    0.6960
4313.136    0.8059    0.7831
4313.161    0.8746    0.8474
4313.187    0.9095    0.8972
4313.212    0.9175    0.9333
4313.237    0.9177    0.9565
4313.263    0.9273    0.9645
4313.288    0.9410    0.9565
# 054375  37  4312.393  4313.306
4312.393    0.6133    0.5789
4312.419    0.6465    0.6425
4312.444    0.6378    0.6497
4312.469    0.5909    0.6044
4312.495    0.5315    0.5295
4312.520    0.4671    0.4636
4312.545    0.4225    0.4234
4312.571    0.4139    0.4132
4312.596    0.4280    0.4269
4312.621    0.4503    0.4512
4312.647    0.4708    0.4749
4312.672    0.4818    0.4905
4312.697    0.4841    0.5011
4312.723    0.4910    0.5091
4312.748    0.4911    0.5044
4312.773    0.4662    0.4710
4312.799    0.4099    0.3977
4312.824    0.3197    0.3076
4312.849    0.2344    0.2332
4312.875    0.2017    0.2058
4312.900    0.2287    0.2343
4312.925    0.2920    0.2954
4312.951    0.3569    0.3563
4312.976    0.3937    0.3880
4313.002    0.4020    0.3986
4313.027    0.4280    0.4156
4313.052    0.4765    0.4643
4313.078    0.5616    0.5502
4313.103    0.6552    0.6479
4313.128    0.7626    0.7389
4313.154    0.8253    0.8149
4313.179    0.8786    0.8700
4313.204    0.8968    0.9110
4313.230    0.9179    0.9395
4313.255    0.9296    0.9530
4313.280    0.9283    0.9521
4313.306    0.9425    0.9389
# 055459  37  4312.394  4313.306
4312.394    0.6696    0.6236
4312.419    0.7003    0.6871
4312.444    0.6595    0.6773
4312.470    0.5871    0.6023
4312.495    0.5106    0.5120
4312.520    0.4448    0.4420
4312.546    0.4067    0.4038
4312.571    0.3961    0.3975
4312.596    0.4105    0.4135
4312.622    0.4407    0.4411
4312.647    0.4654    0.4621
4312.672    0.4703    0.4724
4312.698    0.4663    0.4825
4312.723    0.4718    0.4989
4312.748    0.4781    0.5072
4312.774    0.4661    0.4762
4312.799    0.3991    0.3936
4312.824    0.2936    0.2852
4312.850    0.2054    0.2003
4312.875    0.1795    0.1842
4312.900    0.2270    0.2329
4312.926    0.3151    0.3159
4312.951    0.3881    0.3769
4312.976    0.4046    0.3917
4313.002    0.3888    0.3783
4313.027    0.3936    0.3856
4313.052    0.4507    0.4432
4313.078    0.5493    0.5476
4313.103    0.6702    0.6586
4313.128    0.7775    0.7528
4313.154    0.8545    0.8257
4313.179    0.8867    0.8784
4313.204    0.9018    0.9198
4313.230    0.9118    0.9493
4313.255    0.9238    0.9616
4313.280    0.9397    0.9570
4313.306    0.9493    0.9384
# 055868  37  4312.393  4313.306
4312.393    0.7345    0.6960
4312.419    0.7489    0.7513
4312.444    0.7093    0.7278
4312.469    0.6380    0.6480
4312.495    0.5581    0.5542
4312.520    0.4950    0.4882
4312.545    0.4503    0.4520
4312.571    0.4373    0.4406
4312.596    0.4493    0.4525
4312.621    0.4813    0.4772
4312.647    0.5020    0.4972
4312.672    0.4996    0.5040
4312.697    0.5025    0.5123
4312.723    0.5204    0.5331
4312.748    0.5291    0.5471
4312.773    0.5086    0.5196
4312.799    0.4338    0.4266
4312.824    0.3107    0.3046
4312.849    0.2158    0.2139
4312.875    0.1972    0.2003
4312.900    0.2591    0.2625
4312.925    0.3574    0.3553
4312.951    0.4234    0.4221
4312.976    0.4321    0.4270
4313.002    0.4037    0.4014
4313.027    0.4111    0.4067
4313.052    0.4779    0.4717
4313.078    0.5808    0.5847
4313.103    0.7088    0.6969
4313.128    0.8162    0.7856
4313.154    0.8819    0.8502
4313.179    0.9124    0.8964
4313.204    0.9192    0.9330
4313.230    0.9243    0.9594
4313.255    0.9345    0.9698
4313.280    0.9499    0.9656
4313.306    0.9618    0.9489
# 059589  36  4312.402  4313.289
4312.402    0.6880    0.6586
4312.427    0.6883    0.6937
4312.452    0.6297    0.6501
4312.478    0.5488    0.5542
4312.503    0.4734    0.4632
4312.528    0.4069    0.4010
4312.554    0.3630    0.3667
4312.579    0.3560    0.3578
4312.604    0.3615    0.3698
4312.630    0.3926    0.3922
4312.655    0.4147    0.4051
4312.680    0.4064    0.4082
4312.706    0.4119    0.4179
4312.731    0.4284    0.4391
4312.757    0.4459    0.4518
4312.782    0.4211    0.4225
4312.807    0.3433    0.3411
4312.833    0.2412    0.2357
4312.858    0.1737    0.1714
4312.883    0.1727    0.1761
4312.909    0.2349    0.2415
4312.934    0.3214    0.3180
4312.959    0.3539    0.3591
4312.985    0.3451    0.3500
4313.010    0.3270    0.3282
4313.035    0.3455    0.3443
4313.061    0.4173    0.4212
4313.086    0.5360    0.5327
4313.111    0.6800    0.6458
4313.137    0.8000    0.7410
4313.162    0.8644    0.8108
4313.187    0.8829    0.8682
4313.213    0.8865    0.9173
4313.238    0.8989    0.9482
4313.263    0.9219    0.9587
4313.289    0.9345    0.9484
# 059610  37  4312.394  4313.306
4312.394    0.6659    0.6176
4312.419    0.7160    0.7040
4312.445    0.7058    0.7231
4312.470    0.6488    0.6690
4312.495    0.5720    0.5801
4312.521    0.5058    0.4977
4312.546    0.4565    0.4496
4312.571    0.4289    0.4305
4312.597    0.4267    0.4358
4312.622    0.4547    0.4578
4312.647    0.4864    0.4816
4312.673    0.4941    0.4953
4312.698    0.4884    0.5027
4312.723    0.4958    0.5167
4312.749    0.5135    0.5330
4312.774    0.5008    0.5214
4312.799    0.4514    0.4564
4312.825    0.3546    0.3414
4312.850    0.2455    0.2363
4312.875    0.1858    0.1886
4312.901    0.2094    0.2178
4312.926    0.2934    0.2975
4312.951    0.3889    0.3779
4312.977    0.4212    0.4148
4313.002    0.4134    0.4049
4313.028    0.4063    0.3959
4313.053    0.4398    0.4336
4313.078    0.5282    0.5229
4313.104    0.6501    0.6394
4313.129    0.7640    0.7403
4313.154    0.8531    0.8158
4313.180    0.9012    0.8724
4313.205    0.9154    0.9143
4313.230    0.9217    0.9458
4313.256    0.9219    0.9641
4313.281    0.9311    0.9658
4313.306    0.9410    0.9537
# 062175  36  4312.401  4313.288
4312.401    0.6567    0.6090
4312.426    0.6601    0.6574
4312.452    0.6039    0.6240
4312.477    0.5265    0.5363
4312.502    0.4440    0.4441
4312.528    0.3843    0.3801
4312.553    0.3555    0.3561
4312.578    0.3607    0.3622
4312.604    0.3895    0.3893
4312.629    0.4201    0.4190
4312.654    0.4395    0.4377
4312.680    0.4384    0.4461
4312.705    0.4393    0.4573
4312.730    0.4562    0.4757
4312.756    0.4624    0.4807
4312.781    0.4301    0.4416
4312.807    0.3532    0.3482
4312.832    0.2536    0.2435
4312.857    0.1784    0.1771
4312.883    0.1747    0.1802
4312.908    0.2382    0.2419
4312.933    0.3213    0.3200
4312.959    0.3782    0.3686
4312.984    0.3803    0.3685
4313.009    0.3651    0.3536
4313.035    0.3771    0.3729
4313.060    0.4479    0.4459
4313.085    0.5617    0.5548
4313.111    0.6828    0.6705
4313.136    0.7907    0.7616
4313.161    0.8644    0.8300
4313.187    0.8867    0.8851
4313.212    0.9009    0.9262
4313.237    0.9095    0.9519
4313.263    0.9288    0.9590
4313.288    0.9404    0.9471
# 062816  37  4312.394  4313.306
4312.394    0.6349    0.5962
4312.419    0.6739    0.6662
4312.444    0.6714    0.6801
4312.470    0.6197    0.6331
4312.495    0.5485    0.5559
4312.520    0.4826    0.4815
4312.546    0.4389    0.4305
4312.571    0.4095    0.4128
4312.596    0.4165    0.4207
4312.622    0.4484    0.4440
4312.647    0.4669    0.4667
4312.672    0.4751    0.4819
4312.698    0.4748    0.4933
4312.723    0.4867    0.5047
4312.749    0.4923    0.5090
4312.774    0.4751    0.4852
4312.799    0.4196    0.4201
4312.825    0.3346    0.3230
4312.850    0.2456    0.2400
4312.875    0.2033    0.2053
4312.901    0.2244    0.2321
4312.926    0.2906    0.2966
4312.951    0.3673    0.3597
4312.977    0.4048    0.3924
4313.002    0.4073    0.3956
4313.027    0.4129    0.4034
4313.053    0.4542    0.4482
4313.078    0.5342    0.5311
4313.103    0.6448    0.6326
4313.129    0.7452    0.7313
4313.154    0.8190    0.8070
4313.179    0.8716    0.8642
4313.205    0.9064    0.9089
4313.230    0.9103    0.9393
4313.255    0.9283    0.9557
4313.281    0.9451    0.9568
4313.306    0.9447    0.9447
# 063048  37  4312.395  4313.307
4312.395    0.6473    0.6023
4312.420    0.6789    0.6767
4312.445    0.6557    0.6724
4312.471    0.5841    0.5942
4312.496    0.4918    0.4942
4312.521    0.4154    0.4113
4312.547    0.3620    0.3588
4312.572    0.3345    0.3388
4312.597    0.3426    0.3442
4312.623    0.3685    0.3664
4312.648    0.3901    0.3857
4312.673    0.3950    0.3926
4312.699    0.3861    0.3986
4312.724    0.3918    0.4171
4312.749    0.4145    0.4392
4312.775    0.4247    0.4334
4312.800    0.3792    0.3745
4312.825    0.2776    0.2762
4312.851    0.1938    0.1868
4312.876    0.1581    0.1602
4312.901    0.1936    0.1991
4312.927    0.2742    0.2768
4312.952    0.3444    0.3370
4312.977    0.3596    0.3489
4313.003    0.3335    0.3255
4313.028    0.3259    0.3192
4313.054    0.3689    0.3687
4313.079    0.4670    0.4672
4313.104    0.5969    0.5845
4313.130    0.7291    0.6937
4313.155    0.8245    0.7750
4313.180    0.8690    0.8398
4313.206    0.8817    0.8964
4313.231    0.8902    0.9369
4313.256    0.8997    0.9572
4313.282    0.9236    0.9550
4313.307    0.9473    0.9335
# 063636  37  4312.392  4313.305
4312.392    0.6688    0.6381
4312.418    0.6880    0.6831
4312.443    0.6602    0.6663
4312.468    0.5950    0.6033
4312.494    0.5168    0.5212
4312.519    0.4573    0.4554
4312.544    0.4184    0.4163
4312.570    0.4050    0.4052
4312.595    0.4161    0.4160
4312.620    0.4349    0.4360
4312.646    0.4580    0.4546
4312.671    0.4642    0.4673
4312.696    0.4636    0.4794
4312.722    0.4704    0.4914
4312.747    0.4699    0.4884
4312.772    0.4436    0.4523
4312.798    0.3825    0.3753
4312.823    0.2963    0.2877
4312.848    0.2280    0.2252
4312.874    0.2120    0.2153
4312.899    0.2483    0.2563
4312.924    0.3181    0.3178
4312.950    0.3734    0.3661
4312.975    0.3936    0.3817
4313.000    0.3926    0.3834
4313.026    0.4074    0.4049
4313.051    0.4654    0.4647
4313.076    0.5608    0.5567
4313.102    0.6722    0.6618
4313.127    0.7780    0.7509
4313.152    0.8529    0.8215
4313.178    0.8841    0.8772
4313.203    0.9024    0.9175
4313.229    0.9169    0.9451
4313.254    0.9230    0.9563
4313.279    0.9341    0.9524
4313.305    0.9410    0.9358
# 064150  37  4312.398  4313.310
4312.398    0.6781    0.6418
4312.424    0.6750    0.6727
4312.449    0.6167    0.6262
4312.474    0.5270    0.5353
4312.500    0.4424    0.4413
4312.525    0.3813    0.3797
4312.550    0.3509    0.3510
4312.576    0.3492    0.3509
4312.601    0.3714    0.3701
4312.626    0.3980    0.3936
4312.652    0.4105    0.4085
4312.677    0.4116    0.4157
4312.702    0.4130    0.4288
4312.728    0.4243    0.4495
4312.753    0.4328    0.4542
4312.778    0.4066    0.4160
4312.804    0.3340    0.3278
4312.829    0.2420    0.2330
4312.854    0.1790    0.1777
4312.880    0.1830    0.1878
4312.905    0.2433    0.2478
4312.930    0.3192    0.3164
4312.956    0.3637    0.3531
4312.981    0.3560    0.3471
4313.006    0.3394    0.3342
4313.032    0.3578    0.3591
4313.057    0.4354    0.4352
4313.082    0.5544    0.5440
4313.108    0.6833    0.6583
4313.133    0.7927    0.7485
4313.158    0.8598    0.8183
4313.184    0.8825    0.8768
4313.209    0.8925    0.9211
4313.234    0.9009    0.9491
4313.260    0.9131    0.9572
4313.285    0.9264    0.9451
4313.310    0.9298    0.9196
# 064747  37  4312.395  4313.307
4312.395    0.6869    0.6504
4312.420    0.7458    0.7288
4312.445    0.7119    0.7335
4312.471    0.6518    0.6670
4312.496    0.5704    0.5736
4312.521    0.4987    0.4915
4312.547    0.4425    0.4344
4312.572    0.3990    0.4063
4312.597    0.3988    0.4038
4312.623    0.4226    0.4229
4312.648    0.4446    0.4436
4312.674    0.4539    0.4527
4312.699    0.4518    0.4577
4312.724    0.4527    0.4749
4312.750    0.4740    0.4980
4312.775    0.4846    0.4928
4312.800    0.4294    0.4316
4312.826    0.3293    0.3189
4312.851    0.2257    0.2187
4312.876    0.1766    0.1803
4312.902    0.2136    0.2193
4312.927    0.3016    0.3023
4312.952    0.3755    0.3758
4312.978    0.4036    0.3966
4313.003    0.3773    0.3731
4313.028    0.3663    0.3607
4313.054    0.4127    0.4061
4313.079    0.5112    0.5044
4313.104    0.6342    0.6223
4313.130    0.7579    0.7293
4313.155    0.8466    0.8054
4313.180    0.9093    0.8622
4313.206    0.9192    0.9101
4313.231    0.9143    0.9449
4313.256    0.9112    0.9641
4313.282    0.9217    0.9649
4313.307    0.9367    0.9502
# 070319  36  4312.400  4313.287
4312.400    0.7649    0.7394
4312.425    0.7616    0.7649
4312.450    0.7073    0.7208
4312.476    0.6310    0.6328
4312.501    0.5537    0.5482
4312.526    0.4858    0.4841
4312.552    0.4381    0.4409
4312.577    0.4202    0.4234
4312.602    0.4346    0.4311
4312.628    0.4596    0.4521
4312.653    0.4723    0.4642
4312.678    0.4661    0.4682
4312.704    0.4657    0.4822
4312.729    0.4857    0.5082
4312.754    0.5038    0.5206
4312.780    0.4768    0.4805
4312.805    0.3891    0.3820
4312.830    0.2728    0.2677
4312.856    0.1999    0.1993
4312.881    0.2098    0.2136
4312.906    0.2889    0.2884
4312.932    0.3739    0.3758
4312.957    0.4131    0.4136
4312.982    0.3990    0.3966
4313.008    0.3721    0.3705
4313.033    0.3931    0.3936
4313.058    0.4800    0.4775
4313.084    0.6052    0.5990
4313.109    0.7332    0.7089
4313.134    0.8373    0.7925
4313.160    0.8970    0.8549
4313.185    0.9173    0.9020
4313.211    0.9160    0.9406
4313.236    0.9190    0.9636
4313.261    0.9365    0.9701
4313.287    0.9480    0.9605
# 072604  37  4312.394  4313.306
4312.394    0.6659    0.6260
4312.419    0.7132    0.7040
4312.445    0.6869    0.7047
4312.470    0.6169    0.6345
4312.495    0.5400    0.5394
4312.521    0.4671    0.4599
4312.546    0.4150    0.4144
4312.571    0.3912    0.3926
4312.597    0.3886    0.3925
4312.622    0.4076    0.4101
4312.647    0.4318    0.4293
4312.673    0.4378    0.4375
4312.698    0.4344    0.4427
4312.723    0.4422    0.4596
4312.749    0.4588    0.4810
4312.774    0.4607    0.4735
4312.799    0.4137    0.4118
4312.825    0.3114    0.3025
4312.850    0.2116    0.2072
4312.875    0.1704    0.1723
4312.901    0.2061    0.2118
4312.926    0.2899    0.2923
4312.951    0.3662    0.3620
4312.977    0.3891    0.3813
4313.002    0.3678    0.3598
4313.028    0.3572    0.3513
4313.053    0.4005    0.3979
4313.078    0.5013    0.4966
4313.104    0.6305    0.6190
4313.129    0.7516    0.7223
4313.154    0.8426    0.8000
4313.180    0.8886    0.8610
4313.205    0.9014    0.9084
4313.230    0.9070    0.9441
4313.256    0.9166    0.9627
4313.281    0.9341    0.9621
4313.306    0.9430    0.9449
# 075676  37  4312.394  4313.306
4312.394    0.6262    0.5947
4312.419    0.6713    0.6679
4312.445    0.6448    0.6622
4312.470    0.5772    0.5876
4312.495    0.4922    0.4890
4312.521    0.4123    0.4049
4312.546    0.3555    0.3542
4312.571    0.3237    0.3277
4312.597    0.3183    0.3223
4312.622    0.3357    0.3341
4312.647    0.3583    0.3490
4312.673    0.3605    0.3558
4312.698    0.3560    0.3617
4312.723    0.3610    0.3798
4312.749    0.3869    0.4067
4312.774    0.4019    0.4136
4312.799    0.3737    0.3748
4312.825    0.2979    0.2893
4312.850    0.2142    0.2074
4312.875    0.1715    0.1729
4312.901    0.1943    0.2001
4312.926    0.2567    0.2613
4312.951    0.3125    0.3135
4312.977    0.3274    0.3252
4313.002    0.3070    0.3052
4313.027    0.2970    0.2966
4313.053    0.3319    0.3364
4313.078    0.4207    0.4243
4313.103    0.5499    0.5367
4313.129    0.6912    0.6474
4313.154    0.8041    0.7345
4313.179    0.8656    0.8067
4313.205    0.8837    0.8728
4313.230    0.8853    0.9226
4313.255    0.8935    0.9506
4313.281    0.9089    0.9530
4313.306    0.9152    0.9322
# 076114  36  4312.400  4313.287
4312.400    0.6929    0.6491
4312.425    0.7037    0.7016
4312.451    0.6524    0.6697
4312.476    0.5691    0.5797
4312.501    0.4845    0.4816
4312.527    0.4130    0.4082
4312.552    0.3712    0.3722
4312.577    0.3625    0.3652
4312.603    0.3805    0.3821
4312.628    0.4124    0.4085
4312.653    0.4326    0.4268
4312.679    0.4300    0.4333
4312.704    0.4262    0.4430
4312.729    0.4419    0.4655
4312.755    0.4609    0.4832
4312.780    0.4496    0.4595
4312.805    0.3811    0.3784
4312.831    0.2745    0.2650
4312.856    0.1910    0.1875
4312.881    0.1747    0.1791
4312.907    0.2325    0.2380
4312.932    0.3189    0.3186
4312.957    0.3777    0.3709
4312.983    0.3786    0.3701
4313.008    0.3517    0.3462
4313.033    0.3557    0.3529
4313.059    0.4240    0.4210
4313.084    0.5404    0.5304
4313.110    0.6662    0.6509
4313.135    0.7869    0.7459
4313.160    0.8686    0.8168
4313.186    0.8950    0.8746
4313.211    0.8993    0.9196
4313.236    0.9005    0.9508
4313.262    0.9183    0.9634
4313.287    0.9335    0.9561
# 077749  37  4312.393  4313.305
4312.393    0.5998    0.5805
4312.419    0.6226    0.6142
4312.444    0.6056    0.6080
4312.469    0.5577    0.5681
4312.495    0.5022    0.5089
4312.520    0.4569    0.4566
4312.545    0.4275    0.4244
4312.571    0.4211    0.4177
4312.596    0.4344    0.4316
4312.621    0.4545    0.4547
4312.647    0.4722    0.4782
4312.672    0.4845    0.4944
4312.697    0.4915    0.5016
4312.723    0.4821    0.4953
4312.748    0.4611    0.4698
4312.773    0.4197    0.4218
4312.799    0.3643    0.3542
4312.824    0.2996    0.2895
4312.849    0.2455    0.2460
4312.875    0.2324    0.2373
4312.900    0.2561    0.2627
4312.925    0.3021    0.3061
4312.951    0.3575    0.3514
4312.976    0.3987    0.3857
4313.001    0.4241    0.4159
4313.027    0.4586    0.4564
4313.052    0.5151    0.5139
4313.077    0.5931    0.5888
4313.103    0.6795    0.6745
4313.128    0.7624    0.7527
4313.153    0.8279    0.8185
4313.179    0.8736    0.8718
4313.204    0.8962    0.9082
4313.229    0.9147    0.9315
4313.255    0.9253    0.9419
4313.280    0.9341    0.9406
4313.305    0.9393    0.9305
# 078217  37  4312.394  4313.306
4312.394    0.7379    0.6974
4312.419    0.7737    0.7644
4312.444    0.7411    0.7574
4312.470    0.6728    0.6849
4312.495    0.5942    0.5946
4312.520    0.5255    0.5211
4312.546    0.4763    0.4746
4312.571    0.4535    0.4568
4312.596    0.4618    0.4640
4312.622    0.4924    0.4893
4312.647    0.5152    0.5112
4312.672    0.5186    0.5198
4312.698    0.5126    0.5270
4312.723    0.5217    0.5461
4312.748    0.5415    0.5645
4312.774    0.5291    0.5439
4312.799    0.4588    0.4586
4312.824    0.3395    0.3315
4312.850    0.2303    0.2241
4312.875    0.1924    0.1976
4312.900    0.2483    0.2512
4312.926    0.3537    0.3517
4312.951    0.4331    0.4288
4312.976    0.4507    0.4450
4313.002    0.4286    0.4182
4313.027    0.4194    0.4123
4313.053    0.4722    0.4699
4313.078    0.5761    0.5753
4313.103    0.7044    0.6899
4313.129    0.8153    0.7860
4313.154    0.8861    0.8500
4313.179    0.9126    0.8960
4313.205    0.9226    0.9337
4313.230    0.9285    0.9596
4313.255    0.9373    0.9721
4313.281    0.9495    0.9701
4313.306    0.9550    0.9559
# 079672  36  4312.399  4313.286
4312.399    0.7019    0.6613
4312.424    0.7036    0.6978
4312.449    0.6454    0.6599
4312.475    0.5612    0.5700
4312.500    0.4823    0.4816
4312.526    0.4213    0.4195
4312.551    0.3957    0.3947
4312.576    0.3987    0.3989
4312.602    0.4207    0.4237
4312.627    0.4534    0.4513
4312.652    0.4722    0.4686
4312.678    0.4684    0.4773
4312.703    0.4716    0.4894
4312.728    0.4825    0.5068
4312.754    0.4873    0.5065
4312.779    0.4535    0.4595
4312.804    0.3687    0.3638
4312.830    0.2633    0.2537
4312.855    0.1923    0.1916
4312.880    0.1949    0.1999
4312.906    0.2648    0.2688
4312.931    0.3512    0.3479
4312.956    0.3987    0.3929
4312.982    0.4023    0.3914
4313.007    0.3884    0.3788
4313.032    0.4062    0.4018
4313.058    0.4807    0.4812
4313.083    0.6010    0.5901
4313.108    0.7213    0.6971
4313.134    0.8170    0.7852
4313.159    0.8750    0.8474
4313.184    0.9005    0.8956
4313.210    0.9135    0.9337
4313.235    0.9177    0.9565
4313.260    0.9270    0.9629
4313.286    0.9399    0.9528
# 085042  36  4312.401  4313.288
4312.401    0.6833    0.6399
4312.426    0.6955    0.6893
4312.452    0.6369    0.6531
4312.477    0.5499    0.5600
4312.502    0.4602    0.4615
4312.528    0.3963    0.3909
4312.553    0.3603    0.3589
4312.578    0.3527    0.3558
4312.604    0.3712    0.3754
4312.629    0.4034    0.4027
4312.654    0.4241    0.4210
4312.680    0.4261    0.4271
4312.705    0.4244    0.4362
4312.730    0.4348    0.4573
4312.756    0.4479    0.4726
4312.781    0.4316    0.4467
4312.807    0.3658    0.3611
4312.832    0.2636    0.2536
4312.857    0.1816    0.1787
4312.883    0.1688    0.1733
4312.908    0.2260    0.2310
4312.933    0.3130    0.3110
4312.959    0.3697    0.3637
4312.984    0.3732    0.3627
4313.009    0.3493    0.3403
4313.035    0.3508    0.3495
4313.060    0.4155    0.4164
4313.085    0.5354    0.5255
4313.111    0.6694    0.6458
4313.136    0.7842    0.7411
4313.161    0.8549    0.8125
4313.187    0.8937    0.8712
4313.212    0.8995    0.9171
4313.237    0.9009    0.9486
4313.263    0.9124    0.9612
4313.288    0.9251    0.9537
# 085810  36  4312.401  4313.289
4312.401    0.6728    0.6361
4312.427    0.6800    0.6741
4312.452    0.6298    0.6406
4312.478    0.5480    0.5563
4312.503    0.4671    0.4690
4312.528    0.4089    0.4075
4312.554    0.3857    0.3824
4312.579    0.3897    0.3915
4312.604    0.4191    0.4200
4312.630    0.4521    0.4519
4312.655    0.4726    0.4722
4312.680    0.4759    0.4835
4312.706    0.4750    0.4958
4312.731    0.4822    0.5069
4312.756    0.4826    0.4976
4312.782    0.4418    0.4428
4312.807    0.3550    0.3491
4312.832    0.2584    0.2510
4312.858    0.1940    0.1922
4312.883    0.1944    0.2003
4312.908    0.2562    0.2600
4312.934    0.3352    0.3359
4312.959    0.3895    0.3812
4312.984    0.4000    0.3886
4313.010    0.3943    0.3857
4313.035    0.4170    0.4130
4313.060    0.4909    0.4856
4313.086    0.5999    0.5924
4313.111    0.7133    0.6953
4313.136    0.8098    0.7798
4313.162    0.8750    0.8455
4313.187    0.9030    0.8933
4313.213    0.9045    0.9305
4313.238    0.9110    0.9521
4313.263    0.9270    0.9583
4313.289    0.9386    0.9486
# 088194  36  4312.399  4313.286
4312.399    0.7088    0.6640
4312.425    0.7253    0.7199
4312.450    0.6730    0.6926
4312.475    0.5927    0.6076
4312.501    0.5130    0.5089
4312.526    0.4460    0.4391
4312.551    0.4010    0.4016
4312.577    0.3882    0.3929
4312.602    0.4065    0.4087
4312.627    0.4393    0.4350
4312.653    0.4578    0.4543
4312.678    0.4590    0.4604
4312.703    0.4554    0.4699
4312.729    0.4675    0.4924
4312.754    0.4803    0.5068
4312.780    0.4662    0.4762
4312.805    0.3940    0.3873
4312.830    0.2819    0.2725
4312.856    0.1929    0.1900
4312.881    0.1794    0.1853
4312.906    0.2451    0.2472
4312.932    0.3373    0.3371
4312.957    0.3970    0.3919
4312.982    0.3981    0.3913
4313.008    0.3743    0.3661
4313.033    0.3790    0.3751
4313.058    0.4471    0.4435
4313.084    0.5648    0.5589
4313.109    0.6961    0.6736
4313.134    0.8045    0.7658
4313.160    0.8754    0.8354
4313.185    0.9070    0.8865
4313.210    0.9114    0.9277
4313.236    0.9108    0.9563
4313.261    0.9215    0.9665
4313.286    0.9373    0.9594
# 088945  37  4312.393  4313.306
4312.393    0.6027    0.5935
4312.419    0.6232    0.6199
4312.444    0.6209    0.6227
4312.469    0.5969    0.6034
4312.495    0.5617    0.5675
4312.520    0.5286    0.5298
4312.545    0.5040    0.4999
4312.571    0.4897    0.4845
4312.596    0.4892    0.4853
4312.621    0.4958    0.4967
4312.647    0.5056    0.5124
4312.672    0.5158    0.5235
4312.698    0.5172    0.5243
4312.723    0.5068    0.5104
4312.748    0.4801    0.4803
4312.774    0.4398    0.4342
4312.799    0.3880    0.3826
4312.824    0.3382    0.3344
4312.850    0.2985    0.2998
4312.875    0.2846    0.2888
4312.900    0.2970    0.3004
4312.926    0.3301    0.3308
4312.951    0.3726    0.3698
4312.976    0.4180    0.4126
4313.002    0.4585    0.4593
4313.027    0.5105    0.5085
4313.052    0.5664    0.5644
4313.078    0.6283    0.6298
4313.103    0.6992    0.6963
4313.128    0.7654    0.7609
4313.154    0.8253    0.8205
4313.179    0.8690    0.8674
4313.204    0.8985    0.9022
4313.230    0.9192    0.9260
4313.255    0.9333    0.9380
4313.280    0.9373    0.9410
4313.306    0.9397    0.9369
# 089282  36  4312.400  4313.287
4312.400    0.6790    0.6397
4312.426    0.7029    0.6918
4312.451    0.6713    0.6833
4312.476    0.6119    0.6269
4312.502    0.5456    0.5498
4312.527    0.4910    0.4885
4312.552    0.4607    0.4555
4312.578    0.4545    0.4523
4312.603    0.4664    0.4704
4312.628    0.4897    0.4957
4312.654    0.5133    0.5174
4312.679    0.5217    0.5308
4312.704    0.5265    0.5414
4312.730    0.5315    0.5484
4312.755    0.5224    0.5365
4312.781    0.4816    0.4847
4312.806    0.4018    0.3961
4312.831    0.3043    0.2977
4312.857    0.2326    0.2293
4312.882    0.2189    0.2241
4312.907    0.2676    0.2740
4312.933    0.3467    0.3495
4312.958    0.4152    0.4049
4312.983    0.4388    0.4267
4313.009    0.4463    0.4324
4313.034    0.4651    0.4564
4313.059    0.5213    0.5178
4313.085    0.6133    0.6128
4313.110    0.7196    0.7093
4313.135    0.8082    0.7914
4313.161    0.8672    0.8559
4313.186    0.9057    0.9009
4313.211    0.9204    0.9337
4313.237    0.9275    0.9548
4313.262    0.9391    0.9616
4313.287    0.9535    0.9563
# 089474  36  4312.402  4313.289
4312.402    0.6890    0.6497
4312.427    0.6839    0.6841
4312.452    0.6301    0.6454
4312.478    0.5516    0.5573
4312.503    0.4727    0.4716
4312.528    0.4155    0.4130
4312.554    0.3870    0.3861
4312.579    0.3857    0.3879
4312.604    0.4068    0.4080
4312.630    0.4335    0.4331
4312.655    0.4506    0.4486
4312.681    0.4522    0.4577
4312.706    0.4530    0.4712
4312.731    0.4675    0.4882
4312.757    0.4704    0.4852
4312.782    0.4329    0.4356
4312.807    0.3478    0.3419
4312.833    0.2479    0.2392
4312.858    0.1842    0.1853
4312.883    0.1935    0.1978
4312.909    0.2615    0.2647
4312.934    0.3379    0.3377
4312.959    0.3834    0.3770
4312.985    0.3819    0.3744
4313.010    0.3732    0.3652
4313.035    0.3966    0.3924
4313.061    0.4750    0.4738
4313.086    0.5909    0.5826
4313.111    0.7119    0.6896
4313.137    0.8158    0.7791
4313.162    0.8756    0.8435
4313.187    0.8991    0.8935
4313.213    0.9066    0.9330
4313.238    0.9133    0.9557
4313.263    0.9266    0.9605
4313.289    0.9380    0.9480
# 089912  37  4312.394  4313.306
4312.394    0.5929    0.5788
4312.420    0.6180    0.6169
4312.445    0.6229    0.6265
4312.470    0.6012    0.6077
4312.496    0.5656    0.5673
4312.521    0.5223    0.5231
4312.546    0.4885    0.4881
4312.572    0.4738    0.4700
4312.597    0.4738    0.4708
4312.622    0.4844    0.4839
4312.648    0.4995    0.5026
4312.673    0.5106    0.5182
4312.698    0.5167    0.5263
4312.724    0.5125    0.5214
4312.749    0.4955    0.4996
4312.774    0.4632    0.4593
4312.800    0.4095    0.4021
4312.825    0.3490    0.3440
4312.850    0.3007    0.2983
4312.876    0.2734    0.2772
4312.901    0.2802    0.2856
4312.926    0.3136    0.3156
4312.952    0.3574    0.3569
4312.977    0.4016    0.3966
4313.002    0.4390    0.4346
4313.028    0.4801    0.4779
4313.053    0.5336    0.5298
4313.078    0.5957    0.5937
4313.104    0.6697    0.6688
4313.129    0.7487    0.7411
4313.154    0.8155    0.8059
4313.180    0.8632    0.8608
4313.205    0.8968    0.9001
4313.230    0.9129    0.9262
4313.256    0.9305    0.9408
4313.281    0.9395    0.9443
4313.306    0.9430    0.9395
# 090004  36  4312.400  4313.287
4312.400    0.7002    0.6637
4312.426    0.6825    0.6839
4312.451    0.6102    0.6226
4312.476    0.5168    0.5225
4312.502    0.4343    0.4302
4312.527    0.3775    0.3745
4312.552    0.3461    0.3481
4312.578    0.3432    0.3465
4312.603    0.3660    0.3648
4312.628    0.3930    0.3873
4312.654    0.4016    0.3980
4312.679    0.3930    0.4004
4312.704    0.3966    0.4128
4312.730    0.4163    0.4367
4312.755    0.4257    0.4438
4312.780    0.3976    0.4034
4312.806    0.3148    0.3078
4312.831    0.2156    0.2081
4312.856    0.1558    0.1564
4312.882    0.1732    0.1772
4312.907    0.2479    0.2486
4312.932    0.3235    0.3230
4312.958    0.3568    0.3550
4312.983    0.3434    0.3378
4313.008    0.3223    0.3181
4313.034    0.3466    0.3459
4313.059    0.4280    0.4305
4313.084    0.5590    0.5468
4313.110    0.6998    0.6633
4313.135    0.8069    0.7516
4313.161    0.8664    0.8222
4313.186    0.8863    0.8790
4313.211    0.8925    0.9247
4313.237    0.8991    0.9532
4313.262    0.9147    0.9585
4313.287    0.9300    0.9438
# 091287  37  4312.395  4313.307
4312.395    0.6326    0.5959
4312.420    0.6834    0.6734
4312.445    0.6633    0.6750
4312.471    0.5861    0.6008
4312.496    0.4974    0.5008
4312.521    0.4225    0.4181
4312.547    0.3711    0.3677
4312.572    0.3483    0.3494
4312.597    0.3496    0.3547
4312.623    0.3751    0.3768
4312.648    0.4026    0.3980
4312.673    0.4086    0.4075
4312.699    0.4064    0.4135
4312.724    0.4127    0.4304
4312.749    0.4284    0.4535
4312.775    0.4373    0.4544
4312.800    0.4031    0.4045
4312.825    0.3175    0.3096
4312.851    0.2206    0.2128
4312.876    0.1710    0.1733
4312.901    0.1964    0.2016
4312.927    0.2716    0.2753
4312.952    0.3432    0.3395
4312.977    0.3691    0.3595
4313.003    0.3508    0.3403
4313.028    0.3353    0.3298
4313.053    0.3675    0.3680
4313.079    0.4629    0.4629
4313.104    0.5920    0.5785
4313.129    0.7224    0.6856
4313.155    0.8188    0.7727
4313.180    0.8710    0.8373
4313.205    0.8935    0.8910
4313.231    0.8939    0.9337
4313.256    0.9072    0.9563
4313.281    0.9215    0.9583
4313.307    0.9315    0.9406
# 096184  37  4312.394  4313.306
4312.394    0.6510    0.6010
4312.419    0.6879    0.6780
4312.444    0.6589    0.6781
4312.470    0.5836    0.6015
4312.495    0.4985    0.5023
4312.520    0.4308    0.4250
4312.546    0.3909    0.3844
4312.571    0.3739    0.3782
4312.596    0.3897    0.3953
4312.622    0.4213    0.4259
4312.647    0.4511    0.4507
4312.672    0.4608    0.4618
4312.698    0.4565    0.4695
4312.723    0.4640    0.4856
4312.749    0.4793    0.5012
4312.774    0.4698    0.4829
4312.799    0.4100    0.4096
4312.825    0.3065    0.2944
4312.850    0.2066    0.2010
4312.875    0.1669    0.1704
4312.901    0.2048    0.2124
4312.926    0.2907    0.2934
4312.951    0.3710    0.3635
4312.977    0.3965    0.3857
4313.002    0.3780    0.3699
4313.027    0.3749    0.3664
4313.053    0.4229    0.4169
4313.078    0.5214    0.5153
4313.103    0.6446    0.6304
4313.129    0.7663    0.7342
4313.154    0.8486    0.8082
4313.179    0.8892    0.8640
4313.205    0.9066    0.9103
4313.230    0.9059    0.9432
4313.255    0.9150    0.9598
4313.281    0.9232    0.9583
4313.306    0.9333    0.9415
# 096395  37  4312.394  4313.306
4312.394    0.6727    0.6318
4312.419    0.7256    0.7153
4312.445    0.7211    0.7338
4312.470    0.6680    0.6833
4312.495    0.5927    0.5979
4312.521    0.5195    0.5153
4312.546    0.4672    0.4633
4312.571    0.4408    0.4393
4312.597    0.4340    0.4403
4312.622    0.4558    0.4592
4312.647    0.4833    0.4818
4312.673    0.4944    0.4958
4312.698    0.4916    0.5035
4312.724    0.4975    0.5182
4312.749    0.5130    0.5347
4312.774    0.5132    0.5269
4312.800    0.4657    0.4641
4312.825    0.3661    0.3574
4312.850    0.2579    0.2523
4312.876    0.2002    0.2004
4312.901    0.2188    0.2259
4312.926    0.2994    0.3026
4312.952    0.3871    0.3839
4312.977    0.4260    0.4184
4313.002    0.4200    0.4094
4313.028    0.4094    0.3995
4313.053    0.4408    0.4348
4313.078    0.5248    0.5214
4313.104    0.6443    0.6362
4313.129    0.7589    0.7369
4313.154    0.8443    0.8130
4313.180    0.8962    0.8702
4313.205    0.9190    0.9124
4313.230    0.9133    0.9443
4313.256    0.9275    0.9634
4313.281    0.9395    0.9665
4313.306    0.9449    0.9561
# 096402  37  4312.394  4313.306
4312.394    0.6260    0.5824
4312.419    0.6653    0.6572
4312.445    0.6320    0.6504
4312.470    0.5559    0.5717
4312.495    0.4705    0.4714
4312.521    0.3987    0.3906
4312.546    0.3490    0.3470
4312.571    0.3257    0.3296
4312.597    0.3298    0.3338
4312.622    0.3516    0.3520
4312.647    0.3738    0.3696
4312.673    0.3791    0.3771
4312.698    0.3736    0.3834
4312.723    0.3805    0.4014
4312.749    0.4001    0.4236
4312.774    0.4048    0.4184
4312.799    0.3636    0.3631
4312.825    0.2772    0.2663
4312.850    0.1907    0.1846
4312.875    0.1541    0.1570
4312.901    0.1857    0.1931
4312.926    0.2597    0.2619
4312.951    0.3234    0.3190
4312.977    0.3400    0.3326
4313.002    0.3217    0.3136
4313.028    0.3119    0.3090
4313.053    0.3549    0.3546
4313.078    0.4538    0.4492
4313.104    0.5880    0.5700
4313.129    0.7186    0.6767
4313.154    0.8138    0.7617
4313.180    0.8690    0.8325
4313.205    0.8796    0.8898
4313.230    0.8855    0.9328
4313.256    0.8958    0.9552
4313.281    0.9190    0.9530
4313.306    0.9305    0.9307
# 096901  37  4312.394  4313.307
4312.394    0.6352    0.5894
4312.420    0.6691    0.6599
4312.445    0.6330    0.6501
4312.470    0.5551    0.5731
4312.496    0.4704    0.4705
4312.521    0.3978    0.3939
4312.547    0.3571    0.3529
4312.572    0.3434    0.3465
4312.597    0.3595    0.3634
4312.623    0.3893    0.3919
4312.648    0.4136    0.4137
4312.673    0.4222    0.4239
4312.699    0.4228    0.4332
4312.724    0.4286    0.4508
4312.749    0.4435    0.4655
4312.775    0.4353    0.4469
4312.800    0.3812    0.3775
4312.825    0.2879    0.2774
4312.851    0.1978    0.1926
4312.876    0.1660    0.1706
4312.901    0.2043    0.2106
4312.927    0.2835    0.2858
4312.952    0.3505    0.3437
4312.977    0.3695    0.3583
4313.003    0.3533    0.3435
4313.028    0.3529    0.3459
4313.053    0.4029    0.3973
4313.079    0.4991    0.4989
4313.104    0.6259    0.6128
4313.129    0.7501    0.7140
4313.155    0.8383    0.7952
4313.180    0.8788    0.8557
4313.205    0.8947    0.9045
4313.231    0.9016    0.9408
4313.256    0.9051    0.9572
4313.281    0.9228    0.9537
4313.307    0.9335    0.9330
# 096948  37  4312.395  4313.307
4312.395    0.6150    0.5746
4312.420    0.6798    0.6648
4312.446    0.6665    0.6761
4312.471    0.5843    0.6045
4312.496    0.4920    0.4989
4312.522    0.4148    0.4082
4312.547    0.3629    0.3606
4312.572    0.3457    0.3476
4312.598    0.3590    0.3619
4312.623    0.3893    0.3911
4312.648    0.4223    0.4180
4312.674    0.4345    0.4304
4312.699    0.4256    0.4359
4312.724    0.4277    0.4521
4312.750    0.4456    0.4754
4312.775    0.4525    0.4733
4312.800    0.4100    0.4161
4312.826    0.3193    0.3065
4312.851    0.2142    0.2057
4312.876    0.1597    0.1622
4312.902    0.1847    0.1923
4312.927    0.2678    0.2687
4312.952    0.3490    0.3426
4312.978    0.3815    0.3705
4313.003    0.3642    0.3525
4313.029    0.3451    0.3387
4313.054    0.3786    0.3761
4313.079    0.4759    0.4688
4313.105    0.6024    0.5920
4313.130    0.7300    0.7003
4313.155    0.8293    0.7831
4313.181    0.8835    0.8476
4313.206    0.8941    0.8980
4313.231    0.8985    0.9369
4313.257    0.9084    0.9592
4313.282    0.9241    0.9603
4313.307    0.9354    0.9436
# 097420  37  4312.395  4313.307
4312.395    0.6279    0.5859
4312.420    0.6833    0.6662
4312.446    0.6758    0.6866
4312.471    0.6187    0.6389
4312.496    0.5439    0.5548
4312.522    0.4769    0.4721
4312.547    0.4281    0.4224
4312.572    0.4090    0.4062
4312.598    0.4111    0.4178
4312.623    0.4387    0.4444
4312.648    0.4680    0.4709
4312.674    0.4865    0.4881
4312.699    0.4856    0.4982
4312.724    0.4908    0.5106
4312.750    0.4995    0.5210
4312.775    0.4896    0.5056
4312.801    0.4422    0.4410
4312.826    0.3517    0.3410
4312.851    0.2530    0.2451
4312.877    0.1954    0.1972
4312.902    0.2099    0.2184
4312.927    0.2829    0.2864
4312.953    0.3644    0.3610
4312.978    0.4096    0.3982
4313.003    0.4145    0.3991
4313.029    0.4103    0.3984
4313.054    0.4423    0.4346
4313.079    0.5214    0.5159
4313.105    0.6270    0.6255
4313.130    0.7410    0.7251
4313.155    0.8314    0.8037
4313.181    0.8861    0.8640
4313.206    0.9076    0.9076
4313.231    0.9139    0.9395
4313.257    0.9249    0.9583
4313.282    0.9367    0.9609
4313.307    0.9391    0.9499
# 098921  37  4312.394  4313.306
4312.394    0.6226    0.5903
4312.419    0.6482    0.6386
4312.445    0.6240    0.6297
4312.470    0.5609    0.5715
4312.495    0.4852    0.4939
4312.521    0.4287    0.4258
4312.546    0.3945    0.3911
4312.571    0.3889    0.3886
4312.597    0.4107    0.4100
4312.622    0.4375    0.4389
4312.647    0.4596    0.4636
4312.673    0.4721    0.4807
4312.698    0.4777    0.4924
4312.723    0.4782    0.4992
4312.749    0.4736    0.4896
4312.774    0.4445    0.4483
4312.799    0.3788    0.3735
4312.825    0.2935    0.2830
4312.850    0.2230    0.2192
4312.875    0.1992    0.2038
4312.901    0.2316    0.2394
4312.926    0.2959    0.2992
4312.951    0.3574    0.3515
4312.977    0.3917    0.3790
4313.002    0.4021    0.3893
4313.027    0.4200    0.4114
4313.053    0.4702    0.4687
4313.078    0.5587    0.5550
4313.104    0.6682    0.6569
4313.129    0.7686    0.7461
4313.154    0.8395    0.8177
4313.180    0.8817    0.8740
4313.205    0.9045    0.9139
4313.230    0.9118    0.9402
4313.256    0.9202    0.9521
4313.281    0.9309    0.9493
4313.306    0.9384    0.9352
# 100963  36  4312.400  4313.287
4312.400    0.6974    0.6563
4312.425    0.7079    0.7034
4312.451    0.6569    0.6734
4312.476    0.5774    0.5910
4312.501    0.5012    0.5008
4312.527    0.4420    0.4331
4312.552    0.4023    0.4004
4312.577    0.3895    0.3953
4312.603    0.4053    0.4120
4312.628    0.4380    0.4366
4312.653    0.4605    0.4546
4312.679    0.4598    0.4633
4312.704    0.4602    0.4745
4312.729    0.4740    0.4935
4312.755    0.4855    0.5026
4312.780    0.4609    0.4697
4312.806    0.3879    0.3805
4312.831    0.2833    0.2740
4312.856    0.2024    0.2010
4312.882    0.1914    0.1966
4312.907    0.2501    0.2544
4312.932    0.3352    0.3328
4312.958    0.3878    0.3849
4312.983    0.3913    0.3871
4313.008    0.3776    0.3709
4313.034    0.3939    0.3856
4313.059    0.4584    0.4536
4313.084    0.5649    0.5595
4313.110    0.6902    0.6741
4313.135    0.7956    0.7642
4313.160    0.8624    0.8312
4313.186    0.8950    0.8847
4313.211    0.9064    0.9251
4313.236    0.9166    0.9524
4313.262    0.9251    0.9629
4313.287    0.9443    0.9561
# 104075  36  4312.400  4313.287
4312.400    0.6543    0.6324
4312.425    0.6769    0.6683
4312.451    0.6634    0.6665
4312.476    0.6203    0.6312
4312.501    0.5720    0.5797
4312.527    0.5293    0.5294
4312.552    0.5048    0.4991
4312.577    0.4961    0.4912
4312.603    0.5013    0.5020
4312.628    0.5204    0.5210
4312.653    0.5362    0.5398
4312.679    0.5400    0.5537
4312.704    0.5434    0.5585
4312.729    0.5364    0.5493
4312.755    0.5096    0.5172
4312.780    0.4613    0.4610
4312.805    0.3960    0.3875
4312.831    0.3237    0.3140
4312.856    0.2722    0.2701
4312.881    0.2580    0.2666
4312.907    0.2934    0.3012
4312.932    0.3546    0.3525
4312.957    0.4042    0.4007
4312.983    0.4484    0.4382
4313.008    0.4780    0.4688
4313.033    0.5133    0.5085
4313.059    0.5692    0.5691
4313.084    0.6515    0.6434
4313.109    0.7313    0.7221
4313.135    0.8063    0.7965
4313.160    0.8646    0.8545
4313.185    0.8978    0.8978
4313.211    0.9221    0.9290
4313.236    0.9318    0.9467
4313.262    0.9354    0.9535
4313.287    0.9443    0.9504
# 109110  37  4312.392  4313.305
4312.392    0.6342    0.6124
4312.418    0.6716    0.6615
4312.443    0.6578    0.6647
4312.468    0.6148    0.6265
4312.494    0.5630    0.5614
4312.519    0.4959    0.4992
4312.544    0.4579    0.4566
4312.570    0.4464    0.4417
4312.595    0.4520    0.4513
4312.620    0.4716    0.4732
4312.646    0.4952    0.4967
4312.671    0.5045    0.5140
4312.696    0.5100    0.5250
4312.722    0.5133    0.5267
4312.747    0.4941    0.5105
4312.772    0.4678    0.4675
4312.798    0.4033    0.3955
4312.823    0.3282    0.3181
4312.848    0.2627    0.2601
4312.874    0.2381    0.2428
4312.899    0.2633    0.2695
4312.924    0.3149    0.3205
4312.950    0.3770    0.3722
4312.975    0.4168    0.4055
4313.000    0.4340    0.4275
4313.026    0.4648    0.4581
4313.051    0.5168    0.5109
4313.076    0.5886    0.5867
4313.102    0.6814    0.6766
4313.127    0.7743    0.7581
4313.152    0.8461    0.8255
4313.178    0.8898    0.8790
4313.203    0.9089    0.9160
4313.229    0.9224    0.9408
4313.254    0.9341    0.9519
4313.279    0.9343    0.9515
4313.305    0.9356    0.9410
# 110205  37  4312.394  4313.306
4312.394    0.6992    0.6592
4312.419    0.7333    0.7305
4312.445    0.7044    0.7259
4312.470    0.6439    0.6569
4312.495    0.5679    0.5656
4312.521    0.4936    0.4867
4312.546    0.4403    0.4380
4312.571    0.4088    0.4133
4312.597    0.4073    0.4124
4312.622    0.4328    0.4298
4312.647    0.4574    0.4485
4312.673    0.4621    0.4576
4312.698    0.4551    0.4658
4312.723    0.4660    0.4863
4312.749    0.4873    0.5097
4312.774    0.4836    0.5008
4312.799    0.4345    0.4344
4312.825    0.3311    0.3208
4312.850    0.2313    0.2257
4312.875    0.1904    0.1943
4312.901    0.2341    0.2372
4312.926    0.3141    0.3181
4312.951    0.3888    0.3839
4312.977    0.4049    0.3978
4313.002    0.3797    0.3745
4313.027    0.3722    0.3680
4313.053    0.4161    0.4197
4313.078    0.5258    0.5207
4313.103    0.6548    0.6377
4313.129    0.7737    0.7425
4313.154    0.8574    0.8168
4313.179    0.9030    0.8724
4313.205    0.9137    0.9185
4313.230    0.9135    0.9508
4313.255    0.9270    0.9669
4313.281    0.9415    0.9656
4313.306    0.9425    0.9493
# 112504  37  4312.395  4313.307
4312.395    0.6393    0.5932
4312.420    0.6939    0.6775
4312.445    0.6801    0.6941
4312.471    0.6118    0.6340
4312.496    0.5335    0.5403
4312.521    0.4610    0.4576
4312.547    0.4153    0.4075
4312.572    0.3915    0.3932
4312.597    0.3997    0.4047
4312.623    0.4271    0.4325
4312.648    0.4564    0.4587
4312.673    0.4721    0.4728
4312.699    0.4729    0.4810
4312.724    0.4745    0.4952
4312.749    0.4870    0.5114
4312.775    0.4839    0.5018
4312.800    0.4364    0.4403
4312.826    0.3421    0.3309
4312.851    0.2387    0.2303
4312.876    0.1824    0.1843
4312.902    0.2033    0.2120
4312.927    0.2841    0.2877
4312.952    0.3714    0.3629
4312.978    0.4085    0.3968
4313.003    0.4003    0.3873
4313.028    0.3901    0.3791
4313.054    0.4229    0.4175
4313.079    0.5084    0.5062
4313.104    0.6294    0.6184
4313.130    0.7514    0.7256
4313.155    0.8314    0.8043
4313.180    0.8815    0.8622
4313.206    0.9116    0.9089
4313.231    0.9207    0.9421
4313.256    0.9179    0.9607
4313.282    0.9270    0.9625
4313.307    0.9425    0.9491
# 113579  36  4312.401  4313.288
4312.401    0.4881    0.4922
4312.426    0.4943    0.4970
4312.451    0.4987    0.4965
4312.477    0.4939    0.4906
4312.502    0.4843    0.4813
4312.527    0.4746    0.4703
4312.553    0.4604    0.4594
4312.578    0.4479    0.4507
4312.603    0.4407    0.4442
4312.629    0.4363    0.4390
4312.654    0.4350    0.4341
4312.679    0.4295    0.4275
4312.705    0.4159    0.4170
4312.730    0.4007    0.4028
4312.755    0.3830    0.3849
4312.781    0.3630    0.3640
4312.806    0.3448    0.3440
4312.831    0.3306    0.3270
4312.857    0.3210    0.3155
4312.882    0.3146    0.3125
4312.907    0.3155    0.3189
4312.933    0.3297    0.3359
4312.958    0.3560    0.3620
4312.983    0.3943    0.3966
4313.009    0.4406    0.4403
4313.034    0.4976    0.4881
4313.059    0.5532    0.5399
4313.085    0.6033    0.5961
4313.110    0.6519    0.6503
4313.136    0.6994    0.7044
4313.161    0.7471    0.7523
4313.186    0.7909    0.7943
4313.212    0.8260    0.8306
4313.237    0.8539    0.8572
4313.262    0.8762    0.8758
4313.288    0.8861    0.8867
# 113989  36  4312.402  4313.289
4312.402    0.7461    0.7251
4312.427    0.7630    0.7658
4312.452    0.7228    0.7354
4312.478    0.6494    0.6531
4312.503    0.5687    0.5642
4312.528    0.4932    0.4910
4312.554    0.4393    0.4369
4312.579    0.4026    0.4078
4312.604    0.4021    0.4061
4312.630    0.4313    0.4246
4312.655    0.4497    0.4385
4312.680    0.4413    0.4406
4312.706    0.4382    0.4483
4312.731    0.4558    0.4725
4312.756    0.4787    0.4949
4312.782    0.4751    0.4782
4312.807    0.4061    0.4012
4312.832    0.2929    0.2892
4312.858    0.2046    0.2026
4312.883    0.1942    0.1953
4312.909    0.2575    0.2609
4312.934    0.3463    0.3475
4312.959    0.3986    0.3991
4312.985    0.3893    0.3897
4313.010    0.3570    0.3574
4313.035    0.3642    0.3626
4313.061    0.4351    0.4353
4313.086    0.5500    0.5489
4313.111    0.6822    0.6656
4313.137    0.8032    0.7623
4313.162    0.8806    0.8297
4313.187    0.9055    0.8825
4313.213    0.9177    0.9270
4313.238    0.9190    0.9563
4313.263    0.9241    0.9681
4313.289    0.9419    0.9623
# 115715  36  4312.400  4313.287
4312.400    0.7439    0.7036
4312.426    0.7435    0.7432
4312.451    0.6937    0.7102
4312.476    0.6223    0.6333
4312.502    0.5554    0.5495
4312.527    0.4966    0.4912
4312.552    0.4566    0.4605
4312.578    0.4532    0.4559
4312.603    0.4736    0.4725
4312.628    0.5022    0.4959
4312.654    0.5177    0.5118
4312.679    0.5142    0.5196
4312.704    0.5106    0.5324
4312.730    0.5229    0.5502
4312.755    0.5265    0.5463
4312.780    0.4839    0.4916
4312.806    0.3903    0.3806
4312.831    0.2746    0.2668
4312.857    0.2020    0.2020
4312.882    0.2131    0.2182
4312.907    0.2927    0.2945
4312.933    0.3876    0.3852
4312.958    0.4371    0.4316
4312.983    0.4344    0.4278
4313.009    0.4194    0.4132
4313.034    0.4436    0.4397
4313.059    0.5234    0.5200
4313.085    0.6400    0.6340
4313.110    0.7647    0.7377
4313.135    0.8519    0.8170
4313.161    0.9022    0.8752
4313.186    0.9256    0.9166
4313.211    0.9275    0.9475
4313.237    0.9311    0.9663
4313.262    0.9356    0.9701
4313.287    0.9465    0.9603
# 116613  36  4312.401  4313.288
4312.401    0.7039    0.6598
4312.427    0.6950    0.6871
4312.452    0.6364    0.6500
4312.477    0.5643    0.5748
4312.503    0.4940    0.4955
4312.528    0.4473    0.4453
4312.553    0.4310    0.4292
4312.579    0.4442    0.4434
4312.604    0.4736    0.4729
4312.629    0.5025    0.5018
4312.655    0.5159    0.5208
4312.680    0.5167    0.5313
4312.705    0.5158    0.5403
4312.731    0.5164    0.5416
4312.756    0.4999    0.5143
4312.781    0.4425    0.4428
4312.807    0.3449    0.3349
4312.832    0.2470    0.2399
4312.857    0.1937    0.1950
4312.883    0.2115    0.2175
4312.908    0.2850    0.2872
4312.933    0.3647    0.3636
4312.959    0.4183    0.4108
4312.984    0.4348    0.4205
4313.009    0.4373    0.4259
4313.035    0.4705    0.4645
4313.060    0.5463    0.5430
4313.085    0.6540    0.6430
4313.111    0.7588    0.7415
4313.136    0.8406    0.8158
4313.162    0.8894    0.8724
4313.187    0.9139    0.9124
4313.212    0.9171    0.9410
4313.238    0.9190    0.9574
4313.263    0.9345    0.9594
4313.288    0.9480    0.9495
# 999999  36  4312.401  4313.288
4312.401    0.6850    0.6510
4312.426    0.6992    0.6941
4312.452    0.6412    0.6571
4312.477    0.5576    0.5685
4312.502    0.4779    0.4745
4312.528    0.4112    0.4049
4312.553    0.3714    0.3716
4312.578    0.3626    0.3669
4312.604    0.3801    0.3842
4312.629    0.4119    0.4088
4312.654    0.4305    0.4256
4312.680    0.4302    0.4334
4312.705    0.4326    0.4450
4312.730    0.4467    0.4662
4312.756    0.4605    0.4781
4312.781    0.4427    0.4481
4312.806    0.3709    0.3663
4312.832    0.2692    0.2598
4312.857    0.1921    0.1913
4312.882    0.1855    0.1889
4312.908    0.2423    0.2474
4312.933    0.3218    0.3217
4312.958    0.3704    0.3669
4312.984    0.3697    0.3653
4313.009    0.3530    0.3478
4313.034    0.3653    0.3618
4313.060    0.4344    0.4334
4313.085    0.5473    0.5410
4313.110    0.6742    0.6531
4313.136    0.7878    0.7494
4313.161    0.8652    0.8192
4313.186    0.8931    0.8746
4313.212    0.9009    0.9207
4313.237    0.9068    0.9502
4313.262    0.9194    0.9612
4313.288    0.9313    0.9528


==> anc/specdat/fit_CH4313.dat <==
# 001499  51  4313.313  4314.580
4313.313    0.8853    0.9324
4313.338    0.8804    0.9032
4313.364    0.8628    0.8780
4313.389    0.8433    0.8598
4313.415    0.8281    0.8426
4313.440    0.8318    0.8276
4313.465    0.8346    0.8134
4313.491    0.8089    0.7852
4313.516    0.7530    0.7246
4313.541    0.6503    0.6273
4313.567    0.5421    0.5131
4313.592    0.4555    0.4272
4313.617    0.4124    0.3899
4313.643    0.4097    0.4145
4313.668    0.4579    0.5022
4313.693    0.5601    0.6378
4313.719    0.7008    0.7843
4313.744    0.8283    0.8847
4313.769    0.9145    0.9277
4313.795    0.9462    0.9200
4313.820    0.9315    0.8798
4313.845    0.9072    0.8312
4313.871    0.8760    0.8009
4313.896    0.8472    0.8063
4313.921    0.8464    0.8348
4313.947    0.8506    0.8566
4313.972    0.8168    0.8329
4313.997    0.7173    0.7332
4314.023    0.5399    0.5464
4314.048    0.3385    0.3445
4314.073    0.2004    0.2067
4314.099    0.1803    0.1817
4314.124    0.2654    0.2553
4314.149    0.3774    0.3587
4314.175    0.4349    0.4247
4314.200    0.4341    0.4405
4314.226    0.4194    0.4463
4314.251    0.4129    0.4475
4314.276    0.4019    0.4238
4314.302    0.3941    0.3948
4314.327    0.4427    0.4185
4314.352    0.5523    0.5129
4314.378    0.7107    0.6494
4314.403    0.8344    0.7644
4314.428    0.8947    0.8312
4314.454    0.8855    0.8507
4314.479    0.8241    0.8461
4314.504    0.7805    0.8476
4314.530    0.7989    0.8750
4314.555    0.8646    0.9169
4314.580    0.9249    0.9502
# 001598  52  4313.306  4314.598
4313.306    0.9268    0.9627
4313.331    0.9241    0.9412
4313.357    0.9099    0.9209
4313.382    0.9018    0.9064
4313.407    0.8987    0.8935
4313.433    0.8980    0.8819
4313.458    0.8962    0.8770
4313.483    0.8865    0.8722
4313.509    0.8541    0.8404
4313.534    0.7770    0.7619
4313.559    0.6598    0.6464
4313.585    0.5546    0.5337
4313.610    0.4995    0.4735
4313.635    0.4866    0.4759
4313.661    0.5188    0.5470
4313.686    0.6083    0.6700
4313.711    0.7365    0.8056
4313.737    0.8529    0.9084
4313.762    0.9326    0.9537
4313.787    0.9687    0.9565
4313.813    0.9678    0.9294
4313.838    0.9423    0.8908
4313.863    0.9158    0.8618
4313.889    0.8999    0.8606
4313.914    0.9012    0.8845
4313.939    0.9057    0.9116
4313.965    0.9007    0.9143
4313.990    0.8447    0.8578
4314.016    0.6866    0.7000
4314.041    0.4695    0.4754
4314.066    0.2773    0.2828
4314.092    0.2158    0.2192
4314.117    0.3088    0.3001
4314.142    0.4610    0.4419
4314.168    0.5453    0.5358
4314.193    0.5468    0.5465
4314.218    0.5288    0.5448
4314.244    0.5280    0.5608
4314.269    0.5236    0.5530
4314.294    0.5214    0.5223
4314.320    0.5617    0.5428
4314.345    0.6625    0.6424
4314.370    0.7965    0.7654
4314.396    0.9041    0.8590
4314.421    0.9473    0.9020
4314.446    0.9371    0.9112
4314.472    0.8983    0.9053
4314.497    0.8517    0.9022
4314.522    0.8537    0.9154
4314.548    0.9091    0.9445
4314.573    0.9710    0.9701
4314.598    1.0137    0.9815
# 001803  51  4313.313  4314.580
4313.313    0.8943    0.9328
4313.339    0.8884    0.9181
4313.364    0.8853    0.9041
4313.389    0.8770    0.8896
4313.415    0.8660    0.8722
4313.440    0.8561    0.8494
4313.465    0.8278    0.8170
4313.491    0.7907    0.7704
4313.516    0.7420    0.7145
4313.541    0.6863    0.6549
4313.567    0.6242    0.6008
4313.592    0.5829    0.5695
4313.617    0.5669    0.5683
4313.643    0.5851    0.6021
4313.668    0.6312    0.6619
4313.693    0.6963    0.7350
4313.719    0.7748    0.8076
4313.744    0.8412    0.8604
4313.769    0.8876    0.8900
4313.795    0.9124    0.8980
4313.820    0.9158    0.8910
4313.845    0.9103    0.8784
4313.871    0.8993    0.8654
4313.896    0.8815    0.8517
4313.921    0.8461    0.8283
4313.947    0.7849    0.7805
4313.972    0.7018    0.7031
4313.998    0.5933    0.5931
4314.023    0.4699    0.4760
4314.048    0.3653    0.3745
4314.074    0.3067    0.3102
4314.099    0.3014    0.2983
4314.124    0.3345    0.3278
4314.150    0.3866    0.3809
4314.175    0.4330    0.4313
4314.200    0.4632    0.4661
4314.226    0.4659    0.4815
4314.251    0.4647    0.4828
4314.276    0.4685    0.4842
4314.302    0.5028    0.5016
4314.327    0.5656    0.5434
4314.352    0.6387    0.6079
4314.378    0.7163    0.6858
4314.403    0.7856    0.7551
4314.428    0.8285    0.8074
4314.454    0.8410    0.8422
4314.479    0.8472    0.8632
4314.504    0.8535    0.8796
4314.530    0.8626    0.8966
4314.555    0.8788    0.9095
4314.580    0.8937    0.9112
# 004290  51  4313.314  4314.581
4313.314    0.9068    0.9530
4313.340    0.9074    0.9303
4313.365    0.8892    0.9108
4313.390    0.8758    0.8956
4313.416    0.8698    0.8817
4313.441    0.8718    0.8708
4313.466    0.8684    0.8628
4313.492    0.8666    0.8451
4313.517    0.8308    0.7982
4313.542    0.7413    0.7115
4313.568    0.6353    0.5990
4313.593    0.5367    0.5071
4313.618    0.4879    0.4623
4313.644    0.4836    0.4794
4313.669    0.5275    0.5580
4313.694    0.6166    0.6800
4313.720    0.7389    0.8115
4313.745    0.8531    0.9022
4313.770    0.9232    0.9434
4313.796    0.9550    0.9421
4313.821    0.9568    0.9135
4313.846    0.9290    0.8770
4313.872    0.9014    0.8531
4313.897    0.8915    0.8568
4313.922    0.8950    0.8800
4313.948    0.9030    0.9005
4313.973    0.8831    0.8853
4313.999    0.7947    0.7962
4314.024    0.6202    0.6259
4314.049    0.4080    0.4192
4314.075    0.2566    0.2616
4314.100    0.2281    0.2303
4314.125    0.3203    0.3078
4314.151    0.4470    0.4279
4314.176    0.5037    0.5014
4314.201    0.5086    0.5205
4314.227    0.4914    0.5243
4314.252    0.4871    0.5252
4314.277    0.4862    0.5061
4314.303    0.4874    0.4861
4314.328    0.5384    0.5202
4314.353    0.6548    0.6187
4314.379    0.7909    0.7434
4314.404    0.8937    0.8358
4314.429    0.9441    0.8839
4314.455    0.9305    0.8964
4314.480    0.8766    0.8927
4314.505    0.8424    0.8937
4314.531    0.8568    0.9120
4314.556    0.8968    0.9412
4314.581    0.9495    0.9656
# 005176  51  4313.311  4314.578
4313.311    0.8962    0.9337
4313.336    0.8863    0.9103
4313.362    0.8772    0.8906
4313.387    0.8762    0.8762
4313.412    0.8568    0.8628
4313.438    0.8527    0.8492
4313.463    0.8580    0.8327
4313.488    0.8234    0.8008
4313.514    0.7579    0.7360
4313.539    0.6699    0.6442
4313.564    0.5715    0.5454
4313.590    0.4962    0.4681
4313.615    0.4570    0.4419
4313.640    0.4705    0.4738
4313.666    0.5204    0.5669
4313.691    0.6150    0.6918
4313.716    0.7464    0.8130
4313.742    0.8511    0.8987
4313.767    0.9084    0.9315
4313.792    0.9311    0.9234
4313.818    0.9326    0.8890
4313.843    0.9164    0.8523
4313.868    0.8904    0.8331
4313.894    0.8754    0.8402
4313.919    0.8708    0.8614
4313.944    0.8616    0.8692
4313.970    0.8164    0.8272
4313.995    0.6952    0.7114
4314.020    0.5228    0.5299
4314.046    0.3364    0.3350
4314.071    0.2124    0.2184
4314.096    0.2067    0.2081
4314.122    0.2970    0.2879
4314.147    0.4088    0.3889
4314.172    0.4576    0.4557
4314.198    0.4701    0.4804
4314.223    0.4596    0.4835
4314.248    0.4437    0.4708
4314.274    0.4243    0.4389
4314.299    0.4224    0.4228
4314.324    0.4823    0.4651
4314.350    0.6146    0.5737
4314.375    0.7574    0.6986
4314.400    0.8654    0.7980
4314.426    0.8915    0.8523
4314.451    0.8736    0.8644
4314.477    0.8339    0.8594
4314.502    0.8153    0.8634
4314.527    0.8375    0.8882
4314.553    0.8831    0.9260
4314.578    0.9434    0.9532
# 006405  52  4313.306  4314.599
4313.306    0.9103    0.9572
4313.331    0.9068    0.9352
4313.357    0.9064    0.9150
4313.382    0.9028    0.9007
4313.407    0.8945    0.8880
4313.433    0.8802    0.8762
4313.458    0.8794    0.8698
4313.483    0.8798    0.8592
4313.509    0.8364    0.8188
4313.534    0.7528    0.7352
4313.559    0.6384    0.6229
4313.585    0.5386    0.5188
4313.610    0.4916    0.4671
4313.636    0.4850    0.4783
4313.661    0.5188    0.5537
4313.686    0.6084    0.6780
4313.712    0.7382    0.8147
4313.737    0.8531    0.9082
4313.762    0.9241    0.9502
4313.788    0.9649    0.9495
4313.813    0.9687    0.9209
4313.838    0.9473    0.8823
4313.864    0.9279    0.8549
4313.889    0.9087    0.8564
4313.914    0.9007    0.8804
4313.940    0.9032    0.9047
4313.965    0.8919    0.8978
4313.990    0.8097    0.8257
4314.016    0.6461    0.6543
4314.041    0.4284    0.4342
4314.066    0.2549    0.2606
4314.092    0.2116    0.2138
4314.117    0.3063    0.2972
4314.142    0.4427    0.4300
4314.168    0.5265    0.5175
4314.193    0.5372    0.5331
4314.218    0.5201    0.5364
4314.244    0.5135    0.5474
4314.269    0.5043    0.5321
4314.294    0.4973    0.5022
4314.320    0.5453    0.5265
4314.345    0.6611    0.6250
4314.370    0.7921    0.7473
4314.396    0.8995    0.8443
4314.421    0.9515    0.8910
4314.446    0.9309    0.9020
4314.472    0.8796    0.8956
4314.497    0.8371    0.8931
4314.523    0.8385    0.9099
4314.548    0.8884    0.9404
4314.573    0.9502    0.9669
4314.599    0.9947    0.9775
# 006455  52  4313.306  4314.598
4313.306    0.9080    0.9616
4313.331    0.9030    0.9384
4313.357    0.8966    0.9137
4313.382    0.8782    0.8952
4313.407    0.8788    0.8794
4313.433    0.8774    0.8642
4313.458    0.8756    0.8551
4313.483    0.8724    0.8488
4313.509    0.8404    0.8211
4313.534    0.7612    0.7485
4313.559    0.6531    0.6355
4313.585    0.5435    0.5169
4313.610    0.4669    0.4450
4313.635    0.4445    0.4329
4313.661    0.4705    0.4888
4313.686    0.5485    0.6045
4313.711    0.6755    0.7490
4313.737    0.8072    0.8732
4313.762    0.9087    0.9365
4313.787    0.9532    0.9491
4313.813    0.9621    0.9245
4313.838    0.9445    0.8813
4313.863    0.9192    0.8433
4313.889    0.8882    0.8333
4313.914    0.8845    0.8547
4313.939    0.8919    0.8861
4313.965    0.8985    0.8976
4313.990    0.8490    0.8537
4314.015    0.7047    0.7213
4314.041    0.4932    0.4989
4314.066    0.2888    0.2951
4314.091    0.1963    0.2008
4314.117    0.2532    0.2465
4314.142    0.3867    0.3736
4314.167    0.4864    0.4780
4314.193    0.5092    0.5052
4314.218    0.4920    0.5018
4314.243    0.4835    0.5151
4314.269    0.4816    0.5164
4314.294    0.4727    0.4848
4314.319    0.4943    0.4803
4314.345    0.5872    0.5600
4314.370    0.7266    0.6869
4314.395    0.8636    0.8009
4314.421    0.9417    0.8708
4314.446    0.9417    0.8941
4314.472    0.8913    0.8939
4314.497    0.8368    0.8915
4314.522    0.8194    0.9028
4314.548    0.8686    0.9318
4314.573    0.9354    0.9605
4314.598    0.9913    0.9754
# 007244  52  4313.304  4314.597
4313.304    0.9095    0.9605
4313.330    0.9093    0.9386
4313.355    0.8997    0.9175
4313.380    0.8867    0.9001
4313.406    0.8835    0.8851
4313.431    0.8806    0.8722
4313.456    0.8690    0.8622
4313.482    0.8626    0.8490
4313.507    0.8431    0.8158
4313.532    0.7713    0.7461
4313.558    0.6717    0.6411
4313.583    0.5664    0.5398
4313.608    0.4982    0.4733
4313.634    0.4727    0.4622
4313.659    0.4953    0.5137
4313.684    0.5632    0.6187
4313.710    0.6772    0.7534
4313.735    0.8035    0.8632
4313.760    0.8935    0.9270
4313.786    0.9458    0.9438
4313.811    0.9649    0.9249
4313.836    0.9480    0.8890
4313.862    0.9209    0.8561
4313.887    0.8970    0.8470
4313.912    0.8898    0.8628
4313.938    0.8962    0.8870
4313.963    0.8813    0.8888
4313.988    0.8232    0.8356
4314.014    0.6879    0.6939
4314.039    0.4855    0.4942
4314.064    0.3016    0.3096
4314.090    0.2151    0.2185
4314.115    0.2563    0.2508
4314.140    0.3730    0.3574
4314.166    0.4707    0.4617
4314.191    0.5063    0.5064
4314.216    0.5020    0.5165
4314.242    0.4920    0.5223
4314.267    0.4862    0.5137
4314.292    0.4790    0.4884
4314.318    0.4990    0.4905
4314.343    0.5830    0.5590
4314.368    0.7161    0.6738
4314.394    0.8412    0.7887
4314.419    0.9202    0.8602
4314.445    0.9290    0.8900
4314.470    0.8980    0.8925
4314.495    0.8429    0.8904
4314.521    0.8320    0.9009
4314.546    0.8732    0.9266
4314.571    0.9270    0.9548
4314.597    0.9829    0.9707
# 007585  51  4313.312  4314.579
4313.312    0.9066    0.9462
4313.338    0.9016    0.9226
4313.363    0.8859    0.9030
4313.388    0.8724    0.8876
4313.414    0.8708    0.8734
4313.439    0.8710    0.8610
4313.464    0.8612    0.8490
4313.490    0.8431    0.8247
4313.515    0.7916    0.7716
4313.540    0.7019    0.6836
4313.566    0.6033    0.5758
4313.591    0.5170    0.4910
4313.616    0.4720    0.4522
4313.642    0.4716    0.4738
4313.667    0.5195    0.5550
4313.692    0.6124    0.6778
4313.718    0.7305    0.8084
4313.743    0.8441    0.8974
4313.768    0.9179    0.9371
4313.794    0.9539    0.9339
4313.819    0.9454    0.9032
4313.845    0.9270    0.8640
4313.870    0.9059    0.8412
4313.895    0.8937    0.8449
4313.921    0.8855    0.8678
4313.946    0.8845    0.8827
4313.971    0.8468    0.8580
4313.997    0.7516    0.7568
4314.022    0.5732    0.5809
4314.047    0.3755    0.3803
4314.073    0.2304    0.2355
4314.098    0.2078    0.2107
4314.123    0.2975    0.2860
4314.149    0.4144    0.4010
4314.174    0.4798    0.4747
4314.199    0.4909    0.4983
4314.225    0.4835    0.5022
4314.250    0.4655    0.4951
4314.275    0.4465    0.4660
4314.301    0.4426    0.4397
4314.326    0.4873    0.4722
4314.351    0.6013    0.5727
4314.377    0.7463    0.7047
4314.402    0.8638    0.8078
4314.427    0.9179    0.8646
4314.453    0.8989    0.8813
4314.478    0.8509    0.8784
4314.503    0.8276    0.8800
4314.529    0.8455    0.9007
4314.554    0.8970    0.9328
4314.579    0.9502    0.9590
# 007902  52  4313.305  4314.597
4313.305    0.8927    0.9458
4313.330    0.8896    0.9158
4313.356    0.8754    0.8865
4313.381    0.8545    0.8650
4313.406    0.8424    0.8468
4313.432    0.8410    0.8306
4313.457    0.8490    0.8213
4313.482    0.8387    0.8098
4313.508    0.7952    0.7674
4313.533    0.7019    0.6780
4313.558    0.5737    0.5572
4313.584    0.4696    0.4445
4313.609    0.4060    0.3851
4313.634    0.3923    0.3870
4313.660    0.4255    0.4586
4313.685    0.5162    0.5884
4313.711    0.6545    0.7470
4313.736    0.7984    0.8674
4313.761    0.9018    0.9279
4313.787    0.9399    0.9326
4313.812    0.9436    0.8972
4313.837    0.9232    0.8453
4313.863    0.8886    0.8046
4313.888    0.8612    0.8013
4313.913    0.8564    0.8302
4313.939    0.8694    0.8658
4313.964    0.8592    0.8690
4313.989    0.7854    0.8056
4314.015    0.6282    0.6452
4314.040    0.4183    0.4325
4314.065    0.2457    0.2552
4314.091    0.1894    0.1905
4314.116    0.2603    0.2487
4314.141    0.3769    0.3590
4314.167    0.4470    0.4348
4314.192    0.4487    0.4458
4314.217    0.4284    0.4459
4314.243    0.4250    0.4618
4314.268    0.4314    0.4607
4314.293    0.4342    0.4365
4314.319    0.4594    0.4447
4314.344    0.5555    0.5242
4314.369    0.7016    0.6483
4314.395    0.8412    0.7684
4314.420    0.9147    0.8389
4314.445    0.8999    0.8632
4314.471    0.8500    0.8616
4314.496    0.7947    0.8604
4314.521    0.7998    0.8790
4314.547    0.8555    0.9179
4314.572    0.9288    0.9528
4314.597    0.9813    0.9678
# 007918  52  4313.306  4314.599
4313.306    0.9034    0.9532
4313.331    0.9099    0.9320
4313.357    0.9014    0.9122
4313.382    0.8915    0.8985
4313.407    0.8898    0.8865
4313.433    0.8900    0.8752
4313.458    0.8829    0.8654
4313.483    0.8680    0.8490
4313.509    0.8236    0.8067
4313.534    0.7509    0.7298
4313.559    0.6482    0.6292
4313.585    0.5540    0.5328
4313.610    0.4998    0.4800
4313.636    0.4892    0.4845
4313.661    0.5167    0.5494
4313.686    0.5957    0.6610
4313.712    0.7145    0.7900
4313.737    0.8264    0.8861
4313.762    0.9057    0.9361
4313.788    0.9554    0.9432
4313.813    0.9665    0.9200
4313.838    0.9475    0.8849
4313.864    0.9305    0.8576
4313.889    0.9131    0.8549
4313.914    0.9026    0.8722
4313.940    0.8908    0.8904
4313.965    0.8632    0.8764
4313.990    0.7768    0.7973
4314.016    0.6176    0.6288
4314.041    0.4170    0.4241
4314.066    0.2588    0.2606
4314.092    0.1992    0.2017
4314.117    0.2579    0.2560
4314.142    0.3837    0.3686
4314.168    0.4797    0.4689
4314.193    0.5169    0.5118
4314.218    0.5118    0.5226
4314.244    0.4943    0.5193
4314.269    0.4707    0.4936
4314.294    0.4545    0.4625
4314.320    0.4934    0.4803
4314.345    0.5965    0.5702
4314.370    0.7349    0.6953
4314.396    0.8557    0.8069
4314.421    0.9200    0.8686
4314.446    0.9164    0.8878
4314.472    0.8752    0.8829
4314.497    0.8348    0.8780
4314.523    0.8312    0.8921
4314.548    0.8748    0.9232
4314.573    0.9330    0.9541
4314.599    0.9732    0.9696
# 008486  52  4313.306  4314.598
4313.306    0.9258    0.9661
4313.331    0.9224    0.9493
4313.356    0.9173    0.9330
4313.382    0.9103    0.9202
4313.407    0.8999    0.9105
4313.432    0.8987    0.9009
4313.458    0.8954    0.8917
4313.483    0.8937    0.8792
4313.508    0.8678    0.8496
4313.534    0.8113    0.7861
4313.559    0.7268    0.6981
4313.584    0.6352    0.6077
4313.610    0.5704    0.5440
4313.635    0.5503    0.5331
4313.660    0.5636    0.5781
4313.686    0.6237    0.6753
4313.711    0.7204    0.7883
4313.736    0.8300    0.8831
4313.762    0.9110    0.9395
4313.787    0.9568    0.9541
4313.812    0.9663    0.9408
4313.838    0.9594    0.9118
4313.863    0.9412    0.8857
4313.888    0.9207    0.8766
4313.914    0.9147    0.8872
4313.939    0.9114    0.9026
4313.964    0.8989    0.8978
4313.990    0.8362    0.8371
4314.015    0.6915    0.6979
4314.040    0.4920    0.4973
4314.066    0.3023    0.3044
4314.091    0.2112    0.2152
4314.117    0.2517    0.2493
4314.142    0.3763    0.3656
4314.167    0.4960    0.4858
4314.193    0.5508    0.5544
4314.218    0.5540    0.5737
4314.243    0.5451    0.5737
4314.269    0.5266    0.5480
4314.294    0.4988    0.5055
4314.319    0.5045    0.4975
4314.345    0.5841    0.5681
4314.370    0.7175    0.6868
4314.395    0.8412    0.8000
4314.421    0.9234    0.8754
4314.446    0.9389    0.9043
4314.471    0.9047    0.9051
4314.497    0.8624    0.8989
4314.522    0.8533    0.9051
4314.547    0.8808    0.9279
4314.573    0.9361    0.9561
4314.598    0.9842    0.9721
# 009172  52  4313.306  4314.598
4313.306    0.9026    0.9486
4313.331    0.9039    0.9324
4313.356    0.8943    0.9156
4313.382    0.8861    0.8997
4313.407    0.8831    0.8859
4313.432    0.8772    0.8718
4313.458    0.8660    0.8519
4313.483    0.8400    0.8205
4313.508    0.7936    0.7704
4313.534    0.7233    0.6981
4313.559    0.6440    0.6207
4313.584    0.5757    0.5554
4313.610    0.5335    0.5214
4313.635    0.5300    0.5342
4313.660    0.5656    0.5916
4313.686    0.6380    0.6836
4313.711    0.7286    0.7791
4313.737    0.8170    0.8600
4313.762    0.8872    0.9053
4313.787    0.9328    0.9177
4313.813    0.9443    0.9059
4313.838    0.9322    0.8851
4313.863    0.9150    0.8686
4313.889    0.9024    0.8632
4313.914    0.8933    0.8640
4313.939    0.8634    0.8545
4313.965    0.8141    0.8100
4313.990    0.7076    0.7180
4314.015    0.5733    0.5826
4314.041    0.4235    0.4303
4314.066    0.3133    0.3192
4314.091    0.2741    0.2762
4314.117    0.3125    0.3045
4314.142    0.3831    0.3720
4314.167    0.4468    0.4413
4314.193    0.4865    0.4901
4314.218    0.4949    0.5111
4314.243    0.4948    0.5125
4314.269    0.4876    0.5041
4314.294    0.4965    0.5040
4314.319    0.5439    0.5317
4314.345    0.6236    0.5985
4314.370    0.7223    0.6860
4314.395    0.8078    0.7709
4314.421    0.8638    0.8352
4314.446    0.8882    0.8688
4314.471    0.8746    0.8839
4314.497    0.8572    0.8941
4314.522    0.8596    0.9087
4314.547    0.8823    0.9279
4314.573    0.9268    0.9441
4314.598    0.9541    0.9451
# 009349  52  4313.304  4314.597
4313.304    0.9080    0.9475
4313.330    0.9009    0.9236
4313.355    0.8913    0.9039
4313.380    0.8798    0.8886
4313.406    0.8630    0.8748
4313.431    0.8654    0.8630
4313.456    0.8706    0.8527
4313.482    0.8545    0.8320
4313.507    0.8015    0.7827
4313.532    0.7229    0.6965
4313.558    0.6128    0.5865
4313.583    0.5232    0.4969
4313.608    0.4734    0.4527
4313.634    0.4668    0.4692
4313.659    0.5117    0.5466
4313.684    0.6019    0.6682
4313.710    0.7248    0.8008
4313.735    0.8439    0.8939
4313.760    0.9173    0.9376
4313.786    0.9460    0.9371
4313.811    0.9515    0.9080
4313.836    0.9350    0.8704
4313.862    0.9145    0.8451
4313.887    0.8954    0.8476
4313.912    0.8867    0.8702
4313.938    0.8925    0.8894
4313.963    0.8566    0.8712
4313.989    0.7602    0.7775
4314.014    0.5984    0.6060
4314.039    0.3945    0.4026
4314.065    0.2442    0.2485
4314.090    0.2118    0.2144
4314.115    0.2961    0.2845
4314.141    0.4119    0.3999
4314.166    0.4878    0.4769
4314.191    0.5012    0.5029
4314.217    0.4867    0.5099
4314.242    0.4803    0.5103
4314.267    0.4682    0.4909
4314.293    0.4681    0.4699
4314.318    0.5168    0.4999
4314.343    0.6294    0.5939
4314.369    0.7633    0.7185
4314.394    0.8758    0.8156
4314.419    0.9241    0.8690
4314.445    0.9082    0.8833
4314.470    0.8588    0.8782
4314.495    0.8241    0.8774
4314.521    0.8283    0.8968
4314.546    0.8884    0.9298
4314.571    0.9473    0.9583
4314.597    0.9745    0.9687
# 009519  51  4313.311  4314.578
4313.311    0.9147    0.9406
4313.336    0.9032    0.9307
4313.361    0.8980    0.9188
4313.387    0.8937    0.9041
4313.412    0.8819    0.8865
4313.437    0.8732    0.8636
4313.463    0.8420    0.8321
4313.488    0.8065    0.7943
4313.513    0.7754    0.7509
4313.539    0.7288    0.7057
4313.564    0.6836    0.6696
4313.589    0.6555    0.6483
4313.615    0.6442    0.6482
4313.640    0.6566    0.6702
4313.665    0.6906    0.7102
4313.691    0.7439    0.7623
4313.716    0.7925    0.8123
4313.741    0.8387    0.8539
4313.767    0.8831    0.8829
4313.792    0.9066    0.8966
4313.817    0.9164    0.8987
4313.843    0.9194    0.8919
4313.868    0.9061    0.8784
4313.893    0.8776    0.8568
4313.919    0.8379    0.8207
4313.944    0.7734    0.7677
4313.969    0.6890    0.6955
4313.995    0.6008    0.6045
4314.020    0.5070    0.5142
4314.045    0.4273    0.4362
4314.071    0.3846    0.3832
4314.096    0.3683    0.3659
4314.121    0.3826    0.3790
4314.147    0.4202    0.4132
4314.172    0.4540    0.4523
4314.197    0.4818    0.4865
4314.223    0.5019    0.5120
4314.248    0.5138    0.5292
4314.274    0.5343    0.5471
4314.299    0.5699    0.5724
4314.324    0.6240    0.6101
4314.350    0.6852    0.6618
4314.375    0.7468    0.7175
4314.400    0.7930    0.7711
4314.426    0.8232    0.8181
4314.451    0.8541    0.8523
4314.476    0.8654    0.8770
4314.502    0.8734    0.8952
4314.527    0.8821    0.9068
4314.552    0.8958    0.9114
4314.578    0.8933    0.9049
# 009829  51  4313.312  4314.579
4313.312    0.9049    0.9386
4313.337    0.8929    0.9114
4313.363    0.8786    0.8888
4313.388    0.8670    0.8714
4313.413    0.8678    0.8561
4313.439    0.8688    0.8478
4313.464    0.8702    0.8466
4313.489    0.8451    0.8293
4313.515    0.7743    0.7602
4313.540    0.6563    0.6421
4313.565    0.5309    0.5146
4313.591    0.4503    0.4249
4313.616    0.4180    0.4030
4313.641    0.4379    0.4483
4313.667    0.5123    0.5651
4313.692    0.6374    0.7160
4313.717    0.7777    0.8496
4313.743    0.8829    0.9296
4313.768    0.9369    0.9493
4313.793    0.9493    0.9283
4313.819    0.9371    0.8817
4313.844    0.9084    0.8389
4313.869    0.8776    0.8236
4313.895    0.8740    0.8441
4313.920    0.8968    0.8798
4313.946    0.8991    0.9009
4313.971    0.8519    0.8714
4313.996    0.7343    0.7565
4314.022    0.5325    0.5446
4314.047    0.3221    0.3321
4314.072    0.2132    0.2182
4314.098    0.2519    0.2464
4314.123    0.3826    0.3637
4314.148    0.4825    0.4639
4314.174    0.4916    0.4872
4314.199    0.4664    0.4786
4314.224    0.4653    0.4944
4314.250    0.4756    0.5138
4314.275    0.4873    0.5027
4314.300    0.5218    0.5052
4314.326    0.6081    0.5804
4314.351    0.7332    0.7000
4314.376    0.8644    0.8070
4314.402    0.9417    0.8716
4314.427    0.9482    0.8921
4314.452    0.9053    0.8913
4314.478    0.8492    0.8878
4314.503    0.8291    0.8978
4314.528    0.8686    0.9256
4314.554    0.9311    0.9581
4314.579    0.9829    0.9768
# 010321  51  4313.312  4314.579
4313.312    0.8958    0.9408
4313.337    0.8870    0.9190
4313.363    0.8792    0.8980
4313.388    0.8718    0.8810
4313.413    0.8620    0.8666
4313.439    0.8533    0.8531
4313.464    0.8529    0.8373
4313.489    0.8258    0.8054
4313.515    0.7644    0.7410
4313.540    0.6742    0.6507
4313.565    0.5784    0.5544
4313.591    0.5029    0.4796
4313.616    0.4690    0.4561
4313.641    0.4817    0.4900
4313.667    0.5378    0.5813
4313.692    0.6352    0.7003
4313.717    0.7551    0.8141
4313.743    0.8582    0.8952
4313.768    0.9228    0.9268
4313.793    0.9467    0.9200
4313.819    0.9443    0.8892
4313.844    0.9154    0.8574
4313.869    0.8974    0.8416
4313.895    0.8906    0.8484
4313.920    0.8808    0.8656
4313.945    0.8714    0.8684
4313.971    0.8192    0.8238
4313.996    0.7026    0.7129
4314.021    0.5346    0.5453
4314.047    0.3597    0.3673
4314.072    0.2547    0.2612
4314.097    0.2570    0.2532
4314.123    0.3361    0.3255
4314.148    0.4262    0.4127
4314.174    0.4742    0.4709
4314.199    0.4817    0.4933
4314.224    0.4795    0.5021
4314.250    0.4764    0.5014
4314.275    0.4744    0.4907
4314.300    0.4933    0.4919
4314.326    0.5590    0.5385
4314.351    0.6687    0.6285
4314.376    0.7874    0.7325
4314.402    0.8778    0.8188
4314.427    0.9076    0.8652
4314.452    0.8874    0.8821
4314.478    0.8525    0.8872
4314.503    0.8348    0.8968
4314.528    0.8576    0.9173
4314.554    0.9074    0.9432
4314.579    0.9537    0.9596
# 011728  52  4313.305  4314.597
4313.305    0.9024    0.9499
4313.330    0.8937    0.9247
4313.356    0.8837    0.9001
4313.381    0.8800    0.8821
4313.406    0.8710    0.8666
4313.432    0.8634    0.8525
4313.457    0.8574    0.8420
4313.482    0.8541    0.8266
4313.508    0.8089    0.7829
4313.533    0.7224    0.6998
4313.558    0.6081    0.5899
4313.584    0.5118    0.4853
4313.609    0.4543    0.4281
4313.634    0.4359    0.4296
4313.660    0.4675    0.4981
4313.685    0.5578    0.6186
4313.710    0.6805    0.7575
4313.736    0.7980    0.8726
4313.761    0.8902    0.9296
4313.786    0.9399    0.9376
4313.812    0.9499    0.9087
4313.837    0.9245    0.8658
4313.862    0.8937    0.8325
4313.888    0.8810    0.8279
4313.913    0.8780    0.8506
4313.938    0.8768    0.8768
4313.964    0.8610    0.8734
4313.989    0.7952    0.8045
4314.014    0.6422    0.6509
4314.040    0.4317    0.4364
4314.065    0.2564    0.2652
4314.090    0.1998    0.2005
4314.116    0.2591    0.2536
4314.141    0.3768    0.3627
4314.166    0.4595    0.4476
4314.192    0.4721    0.4767
4314.217    0.4657    0.4813
4314.242    0.4567    0.4865
4314.268    0.4468    0.4735
4314.293    0.4369    0.4461
4314.318    0.4681    0.4553
4314.344    0.5719    0.5386
4314.369    0.7171    0.6622
4314.394    0.8474    0.7761
4314.420    0.9228    0.8492
4314.445    0.9154    0.8740
4314.470    0.8594    0.8724
4314.496    0.8121    0.8698
4314.521    0.8141    0.8851
4314.546    0.8666    0.9183
4314.572    0.9262    0.9524
4314.597    0.9674    0.9674
# 012067  52  4313.305  4314.597
4313.305    0.8964    0.9480
4313.330    0.8929    0.9224
4313.356    0.8827    0.8960
4313.381    0.8692    0.8764
4313.406    0.8549    0.8608
4313.432    0.8443    0.8457
4313.457    0.8464    0.8312
4313.482    0.8314    0.8110
4313.508    0.7974    0.7670
4313.533    0.7203    0.6906
4313.558    0.6160    0.5895
4313.584    0.5212    0.4883
4313.609    0.4501    0.4253
4313.634    0.4234    0.4150
4313.660    0.4492    0.4684
4313.685    0.5161    0.5764
4313.710    0.6361    0.7122
4313.736    0.7700    0.8370
4313.761    0.8664    0.9095
4313.786    0.9277    0.9303
4313.812    0.9391    0.9093
4313.837    0.9238    0.8678
4313.862    0.8954    0.8293
4313.888    0.8634    0.8155
4313.913    0.8545    0.8312
4313.939    0.8618    0.8574
4313.964    0.8515    0.8596
4313.989    0.7914    0.8043
4314.015    0.6574    0.6636
4314.040    0.4642    0.4707
4314.065    0.2853    0.2928
4314.091    0.1970    0.2006
4314.116    0.2261    0.2232
4314.141    0.3279    0.3153
4314.167    0.4229    0.4089
4314.192    0.4579    0.4518
4314.217    0.4481    0.4629
4314.243    0.4358    0.4675
4314.268    0.4290    0.4576
4314.293    0.4157    0.4286
4314.319    0.4234    0.4171
4314.344    0.4960    0.4664
4314.369    0.6289    0.5733
4314.395    0.7704    0.7019
4314.420    0.8730    0.7971
4314.445    0.8937    0.8435
4314.471    0.8568    0.8509
4314.496    0.8000    0.8464
4314.521    0.7869    0.8570
4314.547    0.8245    0.8917
4314.572    0.8880    0.9309
4314.597    0.9438    0.9537
# 014614  51  4313.313  4314.580
4313.313    0.9070    0.9491
4313.338    0.8964    0.9266
4313.364    0.8960    0.9066
4313.389    0.8906    0.8917
4313.414    0.8810    0.8788
4313.440    0.8778    0.8680
4313.465    0.8776    0.8600
4313.490    0.8624    0.8426
4313.516    0.8173    0.7916
4313.541    0.7296    0.7018
4313.566    0.6174    0.5918
4313.592    0.5232    0.4972
4313.617    0.4735    0.4558
4313.642    0.4756    0.4761
4313.668    0.5225    0.5621
4313.693    0.6182    0.6875
4313.719    0.7447    0.8187
4313.744    0.8561    0.9064
4313.769    0.9262    0.9441
4313.795    0.9524    0.9399
4313.820    0.9495    0.9093
4313.845    0.9324    0.8722
4313.871    0.9057    0.8498
4313.896    0.8892    0.8553
4313.921    0.8927    0.8790
4313.947    0.8902    0.8978
4313.972    0.8658    0.8778
4313.997    0.7727    0.7869
4314.023    0.5957    0.6062
4314.048    0.3926    0.4007
4314.073    0.2498    0.2547
4314.099    0.2294    0.2288
4314.124    0.3193    0.3113
4314.149    0.4441    0.4252
4314.175    0.5078    0.4974
4314.200    0.5075    0.5143
4314.225    0.4966    0.5186
4314.251    0.4865    0.5188
4314.276    0.4765    0.4984
4314.301    0.4821    0.4814
4314.327    0.5418    0.5226
4314.352    0.6605    0.6260
4314.377    0.8004    0.7458
4314.403    0.8976    0.8385
4314.428    0.9313    0.8823
4314.453    0.9154    0.8913
4314.479    0.8644    0.8851
4314.504    0.8325    0.8857
4314.529    0.8531    0.9053
4314.555    0.9016    0.9382
4314.580    0.9528    0.9645
# 014623  51  4313.310  4314.576
4313.310    0.8908    0.9348
4313.335    0.8817    0.9137
4313.360    0.8738    0.8952
4313.386    0.8648    0.8790
4313.411    0.8559    0.8650
4313.436    0.8507    0.8506
4313.462    0.8414    0.8285
4313.487    0.8100    0.7892
4313.512    0.7463    0.7236
4313.538    0.6616    0.6327
4313.563    0.5727    0.5445
4313.588    0.5109    0.4822
4313.614    0.4794    0.4659
4313.639    0.4918    0.5058
4313.664    0.5550    0.5942
4313.690    0.6483    0.7132
4313.715    0.7551    0.8202
4313.740    0.8525    0.8927
4313.766    0.9245    0.9224
4313.791    0.9386    0.9143
4313.816    0.9307    0.8859
4313.842    0.9122    0.8555
4313.867    0.8886    0.8414
4313.892    0.8817    0.8464
4313.918    0.8754    0.8582
4313.943    0.8610    0.8496
4313.968    0.7901    0.7923
4313.994    0.6683    0.6653
4314.019    0.4943    0.4969
4314.044    0.3273    0.3367
4314.070    0.2336    0.2405
4314.095    0.2425    0.2399
4314.120    0.3212    0.3073
4314.146    0.4036    0.3951
4314.171    0.4497    0.4548
4314.196    0.4702    0.4826
4314.222    0.4682    0.4898
4314.247    0.4546    0.4808
4314.272    0.4486    0.4633
4314.298    0.4667    0.4631
4314.323    0.5316    0.5087
4314.348    0.6414    0.5998
4314.374    0.7642    0.7112
4314.399    0.8531    0.7989
4314.424    0.8882    0.8496
4314.450    0.8712    0.8686
4314.475    0.8393    0.8732
4314.500    0.8291    0.8831
4314.526    0.8525    0.9064
4314.551    0.8972    0.9337
4314.576    0.9380    0.9508
# 015062  51  4313.313  4314.580
4313.313    0.9245    0.9603
4313.339    0.9158    0.9395
4313.364    0.8999    0.9213
4313.389    0.8974    0.9068
4313.415    0.8943    0.8931
4313.440    0.8906    0.8833
4313.465    0.8939    0.8786
4313.491    0.8902    0.8682
4313.516    0.8445    0.8279
4313.541    0.7595    0.7432
4313.567    0.6486    0.6268
4313.592    0.5535    0.5306
4313.617    0.5092    0.4842
4313.643    0.5069    0.5016
4313.668    0.5474    0.5816
4313.693    0.6396    0.7045
4313.719    0.7595    0.8335
4313.744    0.8656    0.9179
4313.770    0.9367    0.9537
4313.795    0.9634    0.9495
4313.820    0.9621    0.9215
4313.846    0.9406    0.8849
4313.871    0.9211    0.8640
4313.896    0.9036    0.8688
4313.922    0.9156    0.8929
4313.947    0.9258    0.9131
4313.972    0.9047    0.9020
4313.998    0.8170    0.8217
4314.023    0.6436    0.6554
4314.048    0.4300    0.4413
4314.074    0.2688    0.2749
4314.099    0.2479    0.2476
4314.124    0.3530    0.3414
4314.150    0.4891    0.4747
4314.175    0.5525    0.5444
4314.200    0.5470    0.5537
4314.226    0.5321    0.5589
4314.251    0.5358    0.5706
4314.276    0.5403    0.5596
4314.302    0.5458    0.5443
4314.327    0.6051    0.5864
4314.352    0.7175    0.6898
4314.378    0.8416    0.8041
4314.403    0.9320    0.8770
4314.428    0.9634    0.9091
4314.454    0.9445    0.9158
4314.479    0.8954    0.9137
4314.504    0.8555    0.9166
4314.530    0.8712    0.9330
4314.555    0.9277    0.9565
4314.580    0.9766    0.9750
# 015442  52  4313.304  4314.596
4313.304    0.9126    0.9623
4313.329    0.9078    0.9391
4313.355    0.8935    0.9139
4313.380    0.8894    0.8945
4313.405    0.8810    0.8782
4313.431    0.8738    0.8632
4313.456    0.8748    0.8551
4313.482    0.8714    0.8498
4313.507    0.8404    0.8241
4313.532    0.7633    0.7521
4313.558    0.6461    0.6330
4313.583    0.5369    0.5168
4313.608    0.4685    0.4429
4313.634    0.4436    0.4313
4313.659    0.4685    0.4874
4313.684    0.5451    0.6039
4313.710    0.6742    0.7535
4313.735    0.8104    0.8718
4313.760    0.9099    0.9356
4313.786    0.9627    0.9482
4313.811    0.9647    0.9241
4313.836    0.9471    0.8815
4313.862    0.9169    0.8435
4313.887    0.8880    0.8350
4313.912    0.8831    0.8566
4313.938    0.8974    0.8894
4313.963    0.8995    0.9012
4313.988    0.8519    0.8612
4314.014    0.7165    0.7298
4314.039    0.5106    0.5235
4314.064    0.3110    0.3221
4314.090    0.2223    0.2250
4314.115    0.2789    0.2713
4314.140    0.4095    0.3938
4314.166    0.5040    0.4902
4314.191    0.5125    0.5080
4314.216    0.4906    0.5033
4314.242    0.4866    0.5201
4314.267    0.4959    0.5293
4314.292    0.5016    0.5114
4314.318    0.5344    0.5189
4314.343    0.6233    0.5972
4314.368    0.7551    0.7150
4314.394    0.8758    0.8202
4314.419    0.9436    0.8772
4314.444    0.9421    0.8968
4314.470    0.8985    0.8972
4314.495    0.8414    0.8968
4314.520    0.8325    0.9091
4314.546    0.8770    0.9361
4314.571    0.9404    0.9627
4314.596    0.9911    0.9768
# 016405  51  4313.312  4314.579
4313.312    0.8861    0.9198
4313.337    0.8804    0.8910
4313.363    0.8622    0.8684
4313.388    0.8474    0.8521
4313.413    0.8385    0.8370
4313.439    0.8325    0.8213
4313.464    0.8187    0.8026
4313.489    0.7849    0.7654
4313.515    0.7211    0.6914
4313.540    0.6169    0.5907
4313.566    0.5132    0.4842
4313.591    0.4387    0.4119
4313.616    0.4075    0.3895
4313.642    0.4094    0.4293
4313.667    0.4686    0.5284
4313.692    0.5821    0.6663
4313.718    0.7218    0.8046
4313.743    0.8354    0.8929
4313.768    0.9110    0.9256
4313.794    0.9365    0.9103
4313.819    0.9207    0.8674
4313.844    0.8968    0.8222
4313.870    0.8646    0.8000
4313.895    0.8416    0.8115
4313.920    0.8447    0.8398
4313.946    0.8348    0.8525
4313.971    0.7834    0.8102
4313.996    0.6654    0.6877
4314.022    0.4845    0.4897
4314.047    0.2954    0.3006
4314.072    0.1848    0.1892
4314.098    0.1871    0.1874
4314.123    0.2807    0.2674
4314.148    0.3816    0.3627
4314.174    0.4269    0.4195
4314.199    0.4267    0.4337
4314.224    0.4142    0.4359
4314.250    0.3986    0.4248
4314.275    0.3762    0.3928
4314.300    0.3735    0.3714
4314.326    0.4311    0.4109
4314.351    0.5622    0.5163
4314.376    0.7203    0.6501
4314.402    0.8343    0.7659
4314.427    0.8780    0.8251
4314.452    0.8519    0.8370
4314.478    0.7941    0.8281
4314.503    0.7649    0.8329
4314.528    0.8043    0.8658
4314.554    0.8782    0.9141
4314.579    0.9307    0.9471
# 017336  51  4313.312  4314.579
4313.312    0.9112    0.9480
4313.338    0.8978    0.9224
4313.363    0.8915    0.9003
4313.388    0.8804    0.8825
4313.414    0.8728    0.8660
4313.439    0.8656    0.8543
4313.464    0.8543    0.8472
4313.490    0.8341    0.8297
4313.515    0.7752    0.7773
4313.540    0.6827    0.6812
4313.566    0.5749    0.5604
4313.591    0.4825    0.4677
4313.617    0.4493    0.4276
4313.642    0.4544    0.4534
4313.667    0.5120    0.5424
4313.693    0.6173    0.6812
4313.718    0.7485    0.8140
4313.743    0.8718    0.9045
4313.769    0.9382    0.9417
4313.794    0.9570    0.9333
4313.819    0.9478    0.8976
4313.845    0.9236    0.8549
4313.870    0.8935    0.8325
4313.895    0.8752    0.8402
4313.921    0.8792    0.8690
4313.946    0.8945    0.8900
4313.971    0.8732    0.8722
4313.997    0.7705    0.7777
4314.022    0.5965    0.6023
4314.047    0.3877    0.3955
4314.073    0.2417    0.2477
4314.098    0.2320    0.2316
4314.123    0.3288    0.3199
4314.149    0.4435    0.4336
4314.174    0.4997    0.4880
4314.199    0.4923    0.4940
4314.225    0.4780    0.5006
4314.250    0.4806    0.5116
4314.275    0.4813    0.5010
4314.301    0.4925    0.4888
4314.326    0.5504    0.5309
4314.351    0.6645    0.6331
4314.377    0.7963    0.7539
4314.402    0.8927    0.8391
4314.427    0.9367    0.8810
4314.453    0.9183    0.8923
4314.478    0.8686    0.8919
4314.503    0.8331    0.8980
4314.529    0.8492    0.9196
4314.554    0.9087    0.9478
4314.579    0.9649    0.9687
# 018261  51  4313.310  4314.577
4313.310    0.9084    0.9425
4313.335    0.9080    0.9247
4313.361    0.9022    0.9101
4313.386    0.8958    0.8987
4313.412    0.8935    0.8876
4313.437    0.8890    0.8772
4313.462    0.8746    0.8622
4313.488    0.8408    0.8274
4313.513    0.7750    0.7628
4313.538    0.6937    0.6728
4313.564    0.6010    0.5786
4313.589    0.5399    0.5186
4313.614    0.5218    0.5092
4313.640    0.5391    0.5596
4313.665    0.6072    0.6566
4313.690    0.7081    0.7721
4313.716    0.8140    0.8734
4313.741    0.8947    0.9300
4313.766    0.9361    0.9460
4313.792    0.9543    0.9309
4313.817    0.9502    0.9012
4313.842    0.9330    0.8746
4313.868    0.9192    0.8658
4313.893    0.9064    0.8770
4313.918    0.8954    0.8927
4313.944    0.8837    0.8861
4313.969    0.8173    0.8264
4313.994    0.6830    0.6925
4314.020    0.4917    0.4950
4314.045    0.3167    0.3200
4314.070    0.2289    0.2337
4314.096    0.2665    0.2638
4314.121    0.3809    0.3680
4314.146    0.4810    0.4729
4314.172    0.5305    0.5317
4314.197    0.5446    0.5485
4314.222    0.5264    0.5476
4314.248    0.4999    0.5261
4314.273    0.4875    0.4944
4314.298    0.5045    0.4959
4314.324    0.5822    0.5670
4314.349    0.7110    0.6806
4314.374    0.8316    0.7892
4314.400    0.9053    0.8626
4314.425    0.9324    0.8917
4314.450    0.8892    0.8941
4314.476    0.8537    0.8906
4314.501    0.8490    0.8989
4314.526    0.8847    0.9224
4314.552    0.9318    0.9508
4314.577    0.9710    0.9672
# 019793  51  4313.311  4314.578
4313.311    0.9020    0.9365
4313.336    0.8919    0.9211
4313.362    0.8917    0.9053
4313.387    0.8796    0.8908
4313.412    0.8750    0.8754
4313.438    0.8531    0.8547
4313.463    0.8308    0.8253
4313.488    0.8017    0.7822
4313.514    0.7478    0.7223
4313.539    0.6797    0.6563
4313.564    0.6197    0.5946
4313.590    0.5731    0.5517
4313.615    0.5459    0.5441
4313.640    0.5546    0.5748
4313.666    0.6079    0.6411
4313.691    0.6863    0.7224
4313.716    0.7659    0.8017
4313.742    0.8327    0.8640
4313.767    0.8865    0.8964
4313.792    0.9209    0.9032
4313.818    0.9228    0.8931
4313.843    0.9181    0.8782
4313.868    0.9114    0.8666
4313.894    0.8902    0.8582
4313.919    0.8618    0.8443
4313.944    0.8100    0.8089
4313.970    0.7335    0.7347
4313.995    0.6234    0.6259
4314.020    0.4906    0.4976
4314.046    0.3706    0.3763
4314.071    0.2961    0.3028
4314.096    0.2891    0.2860
4314.122    0.3273    0.3200
4314.147    0.3851    0.3777
4314.172    0.4371    0.4334
4314.198    0.4645    0.4716
4314.223    0.4732    0.4853
4314.248    0.4657    0.4833
4314.274    0.4663    0.4801
4314.299    0.4915    0.4937
4314.324    0.5544    0.5359
4314.350    0.6380    0.6087
4314.375    0.7226    0.6915
4314.400    0.8006    0.7670
4314.426    0.8420    0.8236
4314.451    0.8568    0.8557
4314.477    0.8632    0.8746
4314.502    0.8580    0.8892
4314.527    0.8714    0.9057
4314.553    0.8919    0.9219
4314.578    0.9108    0.9283
# 019911  51  4313.312  4314.579
4313.312    0.9158    0.9495
4313.338    0.9164    0.9343
4313.363    0.9141    0.9204
4313.388    0.9018    0.9082
4313.414    0.8847    0.8964
4313.439    0.8831    0.8831
4313.464    0.8704    0.8622
4313.490    0.8426    0.8247
4313.515    0.7883    0.7691
4313.540    0.7214    0.6987
4313.566    0.6534    0.6252
4313.591    0.5999    0.5745
4313.616    0.5732    0.5605
4313.642    0.5700    0.5922
4313.667    0.6212    0.6604
4313.692    0.7021    0.7473
4313.718    0.7840    0.8333
4313.743    0.8568    0.8931
4313.768    0.9053    0.9232
4313.794    0.9365    0.9264
4313.819    0.9530    0.9137
4313.844    0.9493    0.8978
4313.870    0.9363    0.8882
4313.895    0.9181    0.8874
4313.920    0.9018    0.8855
4313.946    0.8702    0.8640
4313.971    0.8067    0.8043
4313.996    0.6947    0.6982
4314.022    0.5513    0.5544
4314.047    0.4102    0.4223
4314.072    0.3308    0.3392
4314.098    0.3333    0.3276
4314.123    0.3873    0.3755
4314.148    0.4529    0.4458
4314.174    0.5061    0.5071
4314.199    0.5370    0.5400
4314.224    0.5416    0.5493
4314.250    0.5228    0.5435
4314.275    0.5112    0.5374
4314.300    0.5445    0.5492
4314.326    0.6209    0.5948
4314.351    0.7173    0.6680
4314.376    0.7910    0.7506
4314.402    0.8461    0.8232
4314.427    0.8754    0.8676
4314.452    0.8684    0.8892
4314.478    0.8696    0.8995
4314.503    0.8804    0.9093
4314.529    0.8941    0.9249
4314.554    0.9253    0.9417
4314.579    0.9550    0.9517
# 019925  52  4313.305  4314.597
4313.305    0.9122    0.9508
4313.330    0.8985    0.9270
4313.355    0.8857    0.9055
4313.381    0.8730    0.8886
4313.406    0.8652    0.8742
4313.431    0.8559    0.8608
4313.457    0.8559    0.8496
4313.482    0.8507    0.8327
4313.507    0.8217    0.7890
4313.533    0.7251    0.7024
4313.558    0.6204    0.5946
4313.583    0.5257    0.4982
4313.609    0.4697    0.4440
4313.634    0.4581    0.4513
4313.660    0.4942    0.5249
4313.685    0.5890    0.6474
4313.710    0.7166    0.7825
4313.736    0.8327    0.8884
4313.761    0.9194    0.9373
4313.786    0.9581    0.9402
4313.812    0.9515    0.9101
4313.837    0.9283    0.8684
4313.862    0.9047    0.8381
4313.888    0.8792    0.8364
4313.913    0.8788    0.8592
4313.938    0.8810    0.8825
4313.964    0.8557    0.8734
4313.989    0.7849    0.7971
4314.014    0.6275    0.6349
4314.040    0.4125    0.4156
4314.065    0.2428    0.2488
4314.090    0.1938    0.1958
4314.116    0.2693    0.2630
4314.141    0.3987    0.3819
4314.166    0.4797    0.4689
4314.192    0.4885    0.4959
4314.217    0.4753    0.5005
4314.242    0.4716    0.5042
4314.268    0.4605    0.4829
4314.293    0.4461    0.4482
4314.318    0.4749    0.4592
4314.344    0.5757    0.5506
4314.369    0.7181    0.6787
4314.394    0.8459    0.7916
4314.420    0.9190    0.8604
4314.445    0.9108    0.8817
4314.470    0.8553    0.8792
4314.496    0.8257    0.8770
4314.521    0.8289    0.8935
4314.546    0.8817    0.9260
4314.572    0.9451    0.9572
4314.597    0.9888    0.9687
# 020441  52  4313.304  4314.596
4313.304    0.9049    0.9486
4313.329    0.9051    0.9253
4313.354    0.8923    0.9026
4313.380    0.8750    0.8837
4313.405    0.8610    0.8688
4313.430    0.8564    0.8551
4313.456    0.8533    0.8410
4313.481    0.8397    0.8200
4313.506    0.8020    0.7766
4313.532    0.7283    0.6973
4313.557    0.6265    0.5985
4313.582    0.5315    0.5056
4313.608    0.4710    0.4460
4313.633    0.4536    0.4428
4313.659    0.4759    0.5020
4313.684    0.5482    0.6098
4313.709    0.6660    0.7381
4313.735    0.7861    0.8511
4313.760    0.8786    0.9145
4313.785    0.9300    0.9303
4313.811    0.9404    0.9093
4313.836    0.9300    0.8722
4313.861    0.9030    0.8410
4313.887    0.8760    0.8329
4313.912    0.8696    0.8488
4313.937    0.8674    0.8688
4313.963    0.8527    0.8614
4313.988    0.7814    0.7932
4314.013    0.6378    0.6498
4314.039    0.4501    0.4524
4314.064    0.2803    0.2887
4314.089    0.2106    0.2143
4314.115    0.2495    0.2448
4314.140    0.3530    0.3360
4314.165    0.4343    0.4224
4314.191    0.4683    0.4683
4314.216    0.4640    0.4818
4314.241    0.4552    0.4837
4314.267    0.4444    0.4700
4314.292    0.4360    0.4477
4314.317    0.4651    0.4534
4314.343    0.5507    0.5208
4314.368    0.6794    0.6312
4314.393    0.8033    0.7442
4314.419    0.8849    0.8264
4314.444    0.9034    0.8612
4314.469    0.8666    0.8660
4314.495    0.8219    0.8646
4314.520    0.8215    0.8776
4314.545    0.8580    0.9076
4314.571    0.9074    0.9415
4314.596    0.9519    0.9583
# 020719  51  4313.311  4314.578
4313.311    0.9080    0.9399
4313.337    0.8960    0.9256
4313.362    0.8983    0.9114
4313.387    0.8882    0.8976
4313.413    0.8823    0.8829
4313.438    0.8670    0.8646
4313.463    0.8496    0.8379
4313.489    0.8168    0.7969
4313.514    0.7652    0.7435
4313.539    0.7039    0.6812
4313.565    0.6419    0.6187
4313.590    0.5953    0.5758
4313.615    0.5669    0.5629
4313.641    0.5753    0.5874
4313.666    0.6162    0.6434
4313.691    0.6803    0.7183
4313.717    0.7624    0.7971
4313.742    0.8366    0.8572
4313.767    0.8837    0.8933
4313.793    0.9124    0.9053
4313.818    0.9232    0.8995
4313.843    0.9156    0.8870
4313.869    0.9089    0.8746
4313.894    0.8919    0.8648
4313.919    0.8578    0.8494
4313.945    0.8153    0.8130
4313.970    0.7464    0.7452
4313.995    0.6383    0.6431
4314.021    0.5118    0.5153
4314.046    0.3938    0.3999
4314.071    0.3158    0.3212
4314.097    0.2979    0.2953
4314.122    0.3243    0.3202
4314.147    0.3819    0.3733
4314.173    0.4361    0.4320
4314.198    0.4703    0.4733
4314.223    0.4828    0.4932
4314.249    0.4736    0.4965
4314.274    0.4829    0.4966
4314.299    0.5085    0.5099
4314.325    0.5638    0.5500
4314.350    0.6427    0.6143
4314.375    0.7191    0.6914
4314.401    0.7984    0.7665
4314.426    0.8463    0.8204
4314.451    0.8642    0.8535
4314.477    0.8656    0.8730
4314.502    0.8588    0.8872
4314.527    0.8692    0.9028
4314.553    0.8855    0.9190
4314.578    0.9118    0.9275
# 020741  51  4313.311  4314.578
4313.311    0.9076    0.9367
4313.336    0.9022    0.9160
4313.362    0.8847    0.8980
4313.387    0.8754    0.8845
4313.412    0.8666    0.8722
4313.438    0.8545    0.8584
4313.463    0.8478    0.8391
4313.488    0.8247    0.8033
4313.514    0.7704    0.7389
4313.539    0.6814    0.6537
4313.564    0.5951    0.5645
4313.590    0.5225    0.4951
4313.615    0.4900    0.4723
4313.640    0.4934    0.5030
4313.666    0.5389    0.5886
4313.691    0.6346    0.7015
4313.716    0.7489    0.8115
4313.742    0.8453    0.8923
4313.767    0.9124    0.9264
4313.792    0.9419    0.9232
4313.818    0.9367    0.8958
4313.843    0.9171    0.8656
4313.868    0.8937    0.8486
4313.894    0.8817    0.8523
4313.919    0.8736    0.8654
4313.944    0.8504    0.8628
4313.970    0.8009    0.8104
4313.995    0.6855    0.6917
4314.020    0.5119    0.5192
4314.046    0.3381    0.3400
4314.071    0.2263    0.2324
4314.096    0.2178    0.2185
4314.122    0.2966    0.2861
4314.147    0.3945    0.3793
4314.172    0.4549    0.4514
4314.198    0.4769    0.4872
4314.223    0.4757    0.4934
4314.248    0.4558    0.4790
4314.274    0.4354    0.4506
4314.299    0.4383    0.4391
4314.324    0.4947    0.4772
4314.350    0.6058    0.5737
4314.375    0.7405    0.6894
4314.400    0.8422    0.7876
4314.426    0.8841    0.8466
4314.451    0.8780    0.8644
4314.477    0.8463    0.8638
4314.502    0.8262    0.8688
4314.527    0.8453    0.8908
4314.553    0.8880    0.9243
4314.578    0.9309    0.9486
# 020752  52  4313.305  4314.597
4313.305    0.9103    0.9504
4313.330    0.9190    0.9380
4313.355    0.9095    0.9258
4313.381    0.8987    0.9143
4313.406    0.8908    0.9036
4313.431    0.8919    0.8902
4313.457    0.8823    0.8692
4313.482    0.8564    0.8370
4313.507    0.8149    0.7901
4313.533    0.7607    0.7283
4313.558    0.6907    0.6663
4313.583    0.6368    0.6167
4313.609    0.6045    0.5940
4313.634    0.6001    0.6091
4313.659    0.6343    0.6590
4313.685    0.7023    0.7347
4313.710    0.7754    0.8113
4313.735    0.8408    0.8738
4313.761    0.8983    0.9124
4313.786    0.9322    0.9243
4313.811    0.9419    0.9179
4313.837    0.9322    0.9030
4313.862    0.9224    0.8902
4313.887    0.9093    0.8825
4313.913    0.8915    0.8740
4313.938    0.8543    0.8504
4313.963    0.7929    0.7941
4313.989    0.6923    0.6912
4314.014    0.5573    0.5582
4314.039    0.4173    0.4225
4314.065    0.3129    0.3192
4314.090    0.2844    0.2840
4314.115    0.3186    0.3125
4314.141    0.3886    0.3837
4314.166    0.4593    0.4575
4314.191    0.5072    0.5099
4314.217    0.5238    0.5309
4314.242    0.5045    0.5234
4314.267    0.4923    0.5047
4314.293    0.4945    0.4984
4314.318    0.5346    0.5261
4314.343    0.6114    0.5914
4314.369    0.7097    0.6830
4314.394    0.7905    0.7681
4314.419    0.8511    0.8308
4314.445    0.8738    0.8674
4314.470    0.8712    0.8831
4314.495    0.8710    0.8927
4314.521    0.8756    0.9064
4314.546    0.8931    0.9236
4314.571    0.9230    0.9376
4314.597    0.9506    0.9382
# 021165  51  4313.311  4314.578
4313.311    0.9230    0.9528
4313.337    0.9188    0.9322
4313.362    0.9064    0.9158
4313.387    0.8976    0.9034
4313.413    0.8898    0.8917
4313.438    0.8945    0.8827
4313.463    0.8867    0.8756
4313.489    0.8728    0.8574
4313.514    0.8213    0.8082
4313.539    0.7337    0.7201
4313.565    0.6339    0.6100
4313.590    0.5517    0.5246
4313.615    0.5093    0.4885
4313.641    0.5155    0.5156
4313.666    0.5629    0.6012
4313.691    0.6577    0.7231
4313.717    0.7755    0.8443
4313.742    0.8720    0.9211
4313.767    0.9382    0.9513
4313.793    0.9609    0.9443
4313.818    0.9482    0.9154
4313.843    0.9311    0.8819
4313.869    0.9133    0.8626
4313.894    0.9018    0.8688
4313.919    0.9049    0.8892
4313.945    0.9022    0.9012
4313.970    0.8614    0.8718
4313.995    0.7540    0.7693
4314.021    0.5733    0.5781
4314.046    0.3706    0.3717
4314.071    0.2302    0.2353
4314.097    0.2219    0.2233
4314.122    0.3258    0.3179
4314.147    0.4573    0.4414
4314.173    0.5300    0.5199
4314.198    0.5326    0.5411
4314.223    0.5225    0.5476
4314.249    0.5105    0.5434
4314.274    0.4960    0.5139
4314.299    0.4989    0.4936
4314.325    0.5596    0.5426
4314.350    0.6858    0.6543
4314.375    0.8153    0.7741
4314.401    0.9120    0.8600
4314.426    0.9423    0.8970
4314.451    0.9179    0.9022
4314.477    0.8754    0.8952
4314.502    0.8463    0.8960
4314.527    0.8646    0.9152
4314.553    0.9207    0.9460
4314.578    0.9703    0.9692
# 021172  52  4313.303  4314.595
4313.303    0.8999    0.9469
4313.328    0.8962    0.9200
4313.354    0.8800    0.8937
4313.379    0.8592    0.8740
4313.404    0.8572    0.8574
4313.430    0.8598    0.8437
4313.455    0.8618    0.8350
4313.480    0.8525    0.8209
4313.506    0.8145    0.7757
4313.531    0.7256    0.6879
4313.556    0.5943    0.5725
4313.582    0.4906    0.4653
4313.607    0.4294    0.4096
4313.632    0.4127    0.4158
4313.658    0.4440    0.4910
4313.683    0.5401    0.6172
4313.708    0.6775    0.7586
4313.734    0.8070    0.8734
4313.759    0.9045    0.9288
4313.784    0.9408    0.9337
4313.810    0.9428    0.9016
4313.835    0.9277    0.8570
4313.860    0.8960    0.8251
4313.886    0.8690    0.8236
4313.911    0.8726    0.8492
4313.936    0.8815    0.8774
4313.962    0.8730    0.8746
4313.987    0.8011    0.8063
4314.012    0.6393    0.6557
4314.038    0.4186    0.4469
4314.063    0.2566    0.2816
4314.088    0.2459    0.2238
4314.114    0.2848    0.2811
4314.139    0.3936    0.3827
4314.164    0.4725    0.4510
4314.190    0.4689    0.4668
4314.215    0.4471    0.4680
4314.240    0.4482    0.4746
4314.266    0.4539    0.4673
4314.291    0.4500    0.4515
4314.316    0.4807    0.4738
4314.342    0.5813    0.5640
4314.367    0.7305    0.6844
4314.392    0.8598    0.7889
4314.418    0.9275    0.8521
4314.443    0.9230    0.8720
4314.468    0.8622    0.8706
4314.494    0.8043    0.8712
4314.519    0.8056    0.8894
4314.544    0.8700    0.9228
4314.570    0.9408    0.9550
4314.595    0.9768    0.9683
# 022203  51  4313.311  4314.578
4313.311    0.8997    0.9350
4313.336    0.8997    0.9147
4313.362    0.8857    0.8956
4313.387    0.8648    0.8802
4313.412    0.8660    0.8666
4313.438    0.8482    0.8509
4313.463    0.8346    0.8291
4313.488    0.8140    0.7914
4313.514    0.7561    0.7281
4313.539    0.6744    0.6474
4313.564    0.5957    0.5636
4313.590    0.5248    0.4977
4313.615    0.4842    0.4756
4313.640    0.4898    0.5041
4313.666    0.5466    0.5834
4313.691    0.6356    0.6885
4313.716    0.7376    0.7929
4313.742    0.8260    0.8732
4313.767    0.8913    0.9110
4313.792    0.9292    0.9129
4313.818    0.9249    0.8906
4313.843    0.9118    0.8642
4313.868    0.8970    0.8478
4313.894    0.8750    0.8474
4313.919    0.8648    0.8535
4313.944    0.8393    0.8439
4313.970    0.7840    0.7898
4313.995    0.6751    0.6806
4314.020    0.5200    0.5283
4314.046    0.3664    0.3697
4314.071    0.2612    0.2688
4314.096    0.2456    0.2465
4314.122    0.3046    0.2948
4314.147    0.3857    0.3697
4314.172    0.4408    0.4336
4314.198    0.4632    0.4712
4314.223    0.4604    0.4829
4314.248    0.4550    0.4777
4314.274    0.4495    0.4644
4314.299    0.4607    0.4644
4314.324    0.5202    0.5006
4314.350    0.6170    0.5817
4314.375    0.7327    0.6805
4314.400    0.8166    0.7691
4314.426    0.8584    0.8287
4314.451    0.8602    0.8535
4314.477    0.8496    0.8612
4314.502    0.8356    0.8702
4314.527    0.8494    0.8904
4314.553    0.8825    0.9190
4314.578    0.9110    0.9393
# 023530  51  4313.313  4314.580
4313.313    0.8980    0.9373
4313.338    0.8800    0.9016
4313.363    0.8570    0.8710
4313.389    0.8435    0.8470
4313.414    0.8364    0.8257
4313.439    0.8321    0.8106
4313.465    0.8437    0.8117
4313.490    0.8381    0.8104
4313.515    0.7743    0.7623
4313.541    0.6519    0.6400
4313.566    0.5062    0.4947
4313.591    0.4018    0.3865
4313.617    0.3572    0.3432
4313.642    0.3593    0.3669
4313.667    0.4166    0.4612
4313.693    0.5426    0.6268
4313.718    0.7119    0.7938
4313.743    0.8543    0.9049
4313.769    0.9363    0.9454
4313.794    0.9645    0.9288
4313.819    0.9491    0.8762
4313.845    0.9014    0.8125
4313.870    0.8646    0.7802
4313.895    0.8426    0.7960
4313.921    0.8634    0.8466
4313.946    0.8865    0.8915
4313.971    0.8831    0.8978
4313.997    0.7976    0.8245
4314.022    0.6048    0.6443
4314.047    0.3785    0.4046
4314.073    0.2218    0.2295
4314.098    0.2239    0.2150
4314.124    0.3505    0.3285
4314.149    0.4591    0.4413
4314.174    0.4724    0.4606
4314.200    0.4290    0.4268
4314.225    0.4094    0.4342
4314.250    0.4410    0.4774
4314.276    0.4726    0.4909
4314.301    0.4966    0.4839
4314.326    0.5522    0.5346
4314.352    0.6710    0.6548
4314.377    0.8147    0.7721
4314.402    0.9253    0.8464
4314.428    0.9598    0.8742
4314.453    0.9126    0.8760
4314.478    0.8344    0.8740
4314.504    0.7916    0.8833
4314.529    0.8258    0.9116
4314.554    0.9183    0.9482
4314.580    1.0028    0.9741
# 025002  51  4313.312  4314.579
4313.312    0.9183    0.9451
4313.337    0.9124    0.9281
4313.363    0.8931    0.9124
4313.388    0.8835    0.8995
4313.413    0.8815    0.8882
4313.439    0.8790    0.8756
4313.464    0.8692    0.8566
4313.489    0.8329    0.8200
4313.515    0.7811    0.7551
4313.540    0.6941    0.6727
4313.565    0.6165    0.5906
4313.591    0.5558    0.5328
4313.616    0.5317    0.5235
4313.641    0.5492    0.5656
4313.667    0.6062    0.6542
4313.692    0.6994    0.7577
4313.717    0.7987    0.8498
4313.743    0.8937    0.9116
4313.768    0.9451    0.9333
4313.793    0.9519    0.9258
4313.819    0.9412    0.9022
4313.844    0.9318    0.8802
4313.869    0.9133    0.8710
4313.895    0.8954    0.8758
4313.920    0.8851    0.8817
4313.945    0.8662    0.8652
4313.971    0.7952    0.7978
4313.996    0.6634    0.6727
4314.021    0.4984    0.5089
4314.047    0.3490    0.3533
4314.072    0.2687    0.2740
4314.097    0.2887    0.2841
4314.123    0.3739    0.3614
4314.148    0.4582    0.4476
4314.174    0.5092    0.5096
4314.199    0.5272    0.5374
4314.224    0.5261    0.5448
4314.250    0.5178    0.5375
4314.275    0.5153    0.5277
4314.300    0.5439    0.5399
4314.326    0.6170    0.5962
4314.351    0.7194    0.6842
4314.376    0.8162    0.7761
4314.402    0.8790    0.8470
4314.427    0.9032    0.8831
4314.452    0.8927    0.8954
4314.478    0.8712    0.8997
4314.503    0.8694    0.9095
4314.528    0.8837    0.9281
4314.554    0.9283    0.9495
4314.579    0.9692    0.9609
# 025414  51  4313.312  4314.579
4313.312    0.8794    0.9311
4313.338    0.8752    0.8978
4313.363    0.8586    0.8712
4313.388    0.8364    0.8507
4313.414    0.8337    0.8314
4313.439    0.8274    0.8166
4313.464    0.8364    0.8069
4313.490    0.8177    0.7840
4313.515    0.7468    0.7218
4313.540    0.6331    0.6153
4313.566    0.5114    0.4905
4313.591    0.4235    0.4010
4313.616    0.3865    0.3663
4313.642    0.3899    0.3959
4313.667    0.4404    0.4919
4313.692    0.5585    0.6393
4313.718    0.7083    0.7951
4313.743    0.8395    0.8958
4313.768    0.9264    0.9339
4313.794    0.9434    0.9192
4313.819    0.9330    0.8714
4313.844    0.8972    0.8173
4313.870    0.8572    0.7876
4313.895    0.8424    0.8000
4313.920    0.8509    0.8379
4313.946    0.8561    0.8690
4313.971    0.8314    0.8529
4313.996    0.7343    0.7570
4314.022    0.5516    0.5639
4314.047    0.3433    0.3503
4314.072    0.2014    0.2088
4314.098    0.1975    0.1959
4314.123    0.3022    0.2869
4314.148    0.4096    0.3926
4314.174    0.4478    0.4381
4314.199    0.4301    0.4343
4314.224    0.4170    0.4407
4314.250    0.4213    0.4564
4314.275    0.4145    0.4418
4314.301    0.4189    0.4151
4314.326    0.4669    0.4422
4314.351    0.5899    0.5400
4314.377    0.7442    0.6755
4314.402    0.8676    0.7840
4314.427    0.9084    0.8420
4314.453    0.8776    0.8559
4314.478    0.8153    0.8515
4314.503    0.7788    0.8568
4314.529    0.8026    0.8876
4314.554    0.8813    0.9292
4314.579    0.9513    0.9590
# 025670  51  4313.313  4314.580
4313.313    0.8991    0.9365
4313.338    0.8851    0.9110
4313.363    0.8750    0.8908
4313.389    0.8718    0.8742
4313.414    0.8574    0.8588
4313.439    0.8511    0.8461
4313.465    0.8472    0.8344
4313.490    0.8215    0.8078
4313.515    0.7619    0.7446
4313.541    0.6583    0.6387
4313.566    0.5489    0.5281
4313.591    0.4725    0.4475
4313.617    0.4409    0.4209
4313.642    0.4500    0.4588
4313.668    0.5137    0.5639
4313.693    0.6253    0.7039
4313.718    0.7644    0.8335
4313.744    0.8632    0.9166
4313.769    0.9268    0.9417
4313.794    0.9594    0.9256
4313.820    0.9434    0.8827
4313.845    0.9179    0.8400
4313.870    0.8939    0.8205
4313.896    0.8678    0.8337
4313.921    0.8720    0.8626
4313.946    0.8730    0.8772
4313.972    0.8312    0.8410
4313.997    0.7160    0.7248
4314.022    0.5169    0.5302
4314.048    0.3159    0.3181
4314.073    0.1953    0.1999
4314.098    0.2074    0.2071
4314.124    0.3234    0.3136
4314.149    0.4421    0.4242
4314.174    0.4812    0.4749
4314.200    0.4688    0.4814
4314.225    0.4657    0.4892
4314.250    0.4587    0.4898
4314.276    0.4376    0.4576
4314.301    0.4389    0.4352
4314.326    0.5077    0.4816
4314.352    0.6422    0.6002
4314.377    0.7936    0.7283
4314.402    0.8950    0.8226
4314.428    0.9192    0.8688
4314.453    0.8915    0.8758
4314.478    0.8257    0.8706
4314.504    0.8008    0.8770
4314.529    0.8356    0.9045
4314.554    0.9070    0.9402
4314.580    0.9607    0.9645
# 026381  51  4313.313  4314.580
4313.313    0.9032    0.9506
4313.338    0.8931    0.9204
4313.364    0.8782    0.8910
4313.389    0.8640    0.8690
4313.415    0.8574    0.8488
4313.440    0.8584    0.8350
4313.465    0.8624    0.8350
4313.491    0.8578    0.8362
4313.516    0.8067    0.7982
4313.541    0.6920    0.6945
4313.567    0.5576    0.5473
4313.592    0.4507    0.4319
4313.617    0.3969    0.3796
4313.643    0.3934    0.3948
4313.668    0.4379    0.4797
4313.693    0.5499    0.6262
4313.719    0.7032    0.7907
4313.744    0.8474    0.8997
4313.769    0.9365    0.9436
4313.795    0.9678    0.9354
4313.820    0.9583    0.8933
4313.845    0.9285    0.8395
4313.871    0.8935    0.8043
4313.896    0.8648    0.8108
4313.921    0.8752    0.8466
4313.947    0.8987    0.8821
4313.972    0.8782    0.8810
4313.997    0.7907    0.8115
4314.023    0.6119    0.6364
4314.048    0.3874    0.4089
4314.073    0.2266    0.2372
4314.099    0.2088    0.2038
4314.124    0.3159    0.2983
4314.149    0.4381    0.4211
4314.175    0.4823    0.4707
4314.200    0.4562    0.4551
4314.226    0.4451    0.4631
4314.251    0.4729    0.5080
4314.276    0.5093    0.5317
4314.302    0.5451    0.5306
4314.327    0.5925    0.5761
4314.352    0.6885    0.6825
4314.378    0.8217    0.7962
4314.403    0.9251    0.8644
4314.428    0.9678    0.8904
4314.454    0.9300    0.8952
4314.479    0.8658    0.8974
4314.504    0.8283    0.9066
4314.530    0.8519    0.9288
4314.555    0.9204    0.9559
4314.580    0.9908    0.9754
# 027435  51  4313.312  4314.579
4313.312    0.9099    0.9521
4313.337    0.9066    0.9277
4313.362    0.8898    0.9059
4313.388    0.8810    0.8880
4313.413    0.8742    0.8726
4313.438    0.8794    0.8608
4313.464    0.8796    0.8561
4313.489    0.8652    0.8463
4313.514    0.8183    0.8022
4313.540    0.7221    0.7039
4313.565    0.6008    0.5817
4313.590    0.5016    0.4801
4313.616    0.4513    0.4320
4313.641    0.4526    0.4515
4313.666    0.4999    0.5365
4313.692    0.6048    0.6767
4313.717    0.7393    0.8143
4313.742    0.8588    0.9089
4313.768    0.9294    0.9484
4313.793    0.9581    0.9419
4313.818    0.9548    0.9074
4313.844    0.9285    0.8632
4313.869    0.9043    0.8381
4313.895    0.8872    0.8455
4313.920    0.8906    0.8750
4313.945    0.8997    0.9009
4313.971    0.8794    0.8917
4313.996    0.7954    0.8117
4314.021    0.6217    0.6403
4314.047    0.4047    0.4131
4314.072    0.2468    0.2543
4314.097    0.2294    0.2278
4314.123    0.3376    0.3252
4314.148    0.4649    0.4471
4314.173    0.5177    0.5064
4314.199    0.5037    0.5069
4314.224    0.4891    0.5118
4314.249    0.4933    0.5302
4314.275    0.4998    0.5241
4314.300    0.5142    0.5105
4314.325    0.5753    0.5526
4314.351    0.6915    0.6634
4314.376    0.8281    0.7789
4314.401    0.9243    0.8580
4314.427    0.9576    0.8941
4314.452    0.9296    0.9005
4314.477    0.8742    0.8978
4314.503    0.8346    0.9020
4314.528    0.8515    0.9217
4314.553    0.9137    0.9499
4314.579    0.9779    0.9725
# 029432  51  4313.308  4314.576
4313.308    0.9139    0.9614
4313.334    0.9091    0.9373
4313.359    0.8964    0.9124
4313.384    0.8855    0.8921
4313.410    0.8780    0.8752
4313.435    0.8760    0.8608
4313.460    0.8744    0.8509
4313.486    0.8708    0.8431
4313.511    0.8433    0.8187
4313.536    0.7688    0.7539
4313.562    0.6605    0.6431
4313.587    0.5508    0.5283
4313.612    0.4698    0.4472
4313.638    0.4359    0.4237
4313.663    0.4526    0.4670
4313.688    0.5198    0.5712
4313.714    0.6328    0.7161
4313.739    0.7682    0.8422
4313.765    0.8837    0.9215
4313.790    0.9465    0.9441
4313.815    0.9621    0.9266
4313.841    0.9438    0.8849
4313.866    0.9156    0.8463
4313.891    0.8872    0.8318
4313.917    0.8863    0.8488
4313.942    0.8882    0.8792
4313.967    0.8752    0.8945
4313.993    0.8412    0.8578
4314.018    0.7180    0.7394
4314.043    0.5260    0.5440
4314.069    0.3318    0.3360
4314.094    0.2193    0.2259
4314.119    0.2477    0.2415
4314.145    0.3622    0.3482
4314.170    0.4671    0.4481
4314.195    0.4974    0.4879
4314.221    0.4806    0.4907
4314.246    0.4707    0.4992
4314.271    0.4701    0.5040
4314.297    0.4723    0.4871
4314.322    0.4968    0.4876
4314.347    0.5786    0.5517
4314.373    0.7097    0.6708
4314.398    0.8398    0.7823
4314.424    0.9211    0.8564
4314.449    0.9361    0.8843
4314.474    0.8962    0.8857
4314.500    0.8387    0.8813
4314.525    0.8230    0.8900
4314.550    0.8622    0.9169
4314.576    0.9211    0.9504
# 031965  52  4313.305  4314.597
4313.305    0.9145    0.9504
4313.330    0.9093    0.9251
4313.356    0.8980    0.9016
4313.381    0.8845    0.8855
4313.406    0.8698    0.8720
4313.432    0.8658    0.8582
4313.457    0.8517    0.8482
4313.482    0.8470    0.8343
4313.508    0.8168    0.7930
4313.533    0.7328    0.7120
4313.558    0.6223    0.6023
4313.584    0.5180    0.4962
4313.609    0.4596    0.4373
4313.634    0.4463    0.4369
4313.660    0.4745    0.5038
4313.685    0.5567    0.6242
4313.710    0.6831    0.7633
4313.736    0.8097    0.8776
4313.761    0.9005    0.9339
4313.786    0.9491    0.9415
4313.812    0.9550    0.9133
4313.837    0.9318    0.8702
4313.862    0.9039    0.8360
4313.888    0.8876    0.8302
4313.913    0.8837    0.8517
4313.938    0.8813    0.8770
4313.964    0.8598    0.8728
4313.989    0.7802    0.8024
4314.014    0.6222    0.6446
4314.040    0.4213    0.4237
4314.065    0.2454    0.2480
4314.090    0.1773    0.1814
4314.116    0.2394    0.2353
4314.141    0.3664    0.3513
4314.166    0.4607    0.4465
4314.192    0.4900    0.4815
4314.217    0.4724    0.4870
4314.242    0.4594    0.4900
4314.268    0.4436    0.4689
4314.293    0.4214    0.4307
4314.318    0.4519    0.4362
4314.344    0.5551    0.5264
4314.369    0.6963    0.6593
4314.394    0.8368    0.7789
4314.420    0.9095    0.8529
4314.445    0.9110    0.8756
4314.470    0.8574    0.8700
4314.496    0.8138    0.8624
4314.521    0.8084    0.8764
4314.546    0.8610    0.9120
4314.572    0.9384    0.9502
4314.597    0.9802    0.9683
# 032673  52  4313.304  4314.596
4313.304    0.9036    0.9506
4313.329    0.9012    0.9236
4313.355    0.8827    0.8954
4313.380    0.8680    0.8734
4313.405    0.8608    0.8549
4313.431    0.8513    0.8377
4313.456    0.8371    0.8262
4313.481    0.8323    0.8134
4313.507    0.7905    0.7750
4313.532    0.7079    0.6949
4313.557    0.5979    0.5825
4313.583    0.4914    0.4708
4313.608    0.4273    0.4056
4313.633    0.4121    0.3987
4313.659    0.4351    0.4593
4313.684    0.5111    0.5777
4313.709    0.6440    0.7236
4313.735    0.7831    0.8517
4313.760    0.8904    0.9196
4313.785    0.9402    0.9328
4313.811    0.9438    0.9041
4313.836    0.9230    0.8564
4313.861    0.8917    0.8168
4313.887    0.8660    0.8076
4313.912    0.8606    0.8308
4313.937    0.8708    0.8628
4313.963    0.8668    0.8700
4313.988    0.8045    0.8158
4314.013    0.6546    0.6769
4314.039    0.4595    0.4664
4314.064    0.2753    0.2840
4314.090    0.1984    0.2016
4314.115    0.2484    0.2418
4314.140    0.3599    0.3458
4314.166    0.4478    0.4319
4314.191    0.4596    0.4557
4314.216    0.4435    0.4573
4314.242    0.4389    0.4677
4314.267    0.4352    0.4662
4314.292    0.4320    0.4443
4314.318    0.4651    0.4492
4314.343    0.5498    0.5217
4314.368    0.6923    0.6415
4314.394    0.8285    0.7619
4314.419    0.9108    0.8364
4314.444    0.9209    0.8666
4314.470    0.8642    0.8704
4314.495    0.8138    0.8710
4314.520    0.8098    0.8863
4314.546    0.8598    0.9190
4314.571    0.9141    0.9508
4314.596    0.9645    0.9665
# 033932  51  4313.314  4314.581
4313.314    0.9207    0.9572
4313.339    0.9156    0.9421
4313.364    0.9061    0.9283
4313.390    0.9070    0.9166
4313.415    0.9053    0.9070
4313.440    0.9030    0.8980
4313.466    0.8966    0.8863
4313.491    0.8815    0.8634
4313.516    0.8393    0.8177
4313.542    0.7697    0.7427
4313.567    0.6875    0.6587
4313.592    0.6101    0.5888
4313.618    0.5690    0.5568
4313.643    0.5758    0.5774
4313.668    0.6176    0.6454
4313.694    0.6933    0.7459
4313.719    0.7901    0.8410
4313.744    0.8776    0.9097
4313.770    0.9367    0.9434
4313.795    0.9554    0.9443
4313.820    0.9515    0.9266
4313.846    0.9462    0.9032
4313.871    0.9345    0.8900
4313.896    0.9232    0.8919
4313.922    0.9177    0.9028
4313.947    0.9049    0.9030
4313.972    0.8584    0.8664
4313.998    0.7568    0.7635
4314.023    0.5957    0.6035
4314.049    0.4215    0.4215
4314.074    0.2959    0.3011
4314.099    0.2791    0.2791
4314.125    0.3569    0.3505
4314.150    0.4656    0.4545
4314.175    0.5414    0.5359
4314.201    0.5678    0.5760
4314.226    0.5632    0.5833
4314.251    0.5476    0.5704
4314.277    0.5304    0.5458
4314.302    0.5381    0.5393
4314.327    0.5970    0.5813
4314.353    0.6990    0.6748
4314.378    0.8115    0.7764
4314.403    0.8970    0.8541
4314.429    0.9313    0.8968
4314.454    0.9226    0.9093
4314.479    0.8956    0.9095
4314.505    0.8746    0.9129
4314.530    0.8821    0.9268
4314.555    0.9177    0.9478
4314.581    0.9605    0.9658
# 035185  52  4313.305  4314.598
4313.305    0.9114    0.9517
4313.331    0.9110    0.9397
4313.356    0.9145    0.9268
4313.381    0.9112    0.9143
4313.407    0.9007    0.9018
4313.432    0.8910    0.8882
4313.458    0.8829    0.8686
4313.483    0.8634    0.8397
4313.508    0.8215    0.7976
4313.534    0.7652    0.7401
4313.559    0.6994    0.6789
4313.584    0.6381    0.6245
4313.610    0.6030    0.5902
4313.635    0.5884    0.5898
4313.660    0.6028    0.6237
4313.686    0.6569    0.6877
4313.711    0.7283    0.7614
4313.736    0.8002    0.8302
4313.762    0.8650    0.8825
4313.787    0.9089    0.9087
4313.812    0.9320    0.9145
4313.838    0.9339    0.9074
4313.863    0.9251    0.8970
4313.888    0.9207    0.8886
4313.914    0.8919    0.8794
4313.939    0.8696    0.8604
4313.964    0.8095    0.8170
4313.990    0.7254    0.7354
4314.015    0.6162    0.6249
4314.040    0.4961    0.5025
4314.066    0.3916    0.3938
4314.091    0.3343    0.3345
4314.116    0.3311    0.3289
4314.142    0.3720    0.3684
4314.167    0.4323    0.4255
4314.192    0.4852    0.4775
4314.218    0.5100    0.5117
4314.243    0.5096    0.5237
4314.268    0.5023    0.5244
4314.294    0.5180    0.5287
4314.319    0.5546    0.5514
4314.344    0.6149    0.5994
4314.370    0.7021    0.6702
4314.395    0.7754    0.7430
4314.420    0.8283    0.8050
4314.446    0.8596    0.8484
4314.471    0.8686    0.8720
4314.496    0.8736    0.8857
4314.522    0.8742    0.8991
4314.547    0.8876    0.9143
4314.573    0.9078    0.9288
4314.598    0.9264    0.9337
# 035265  52  4313.306  4314.599
4313.306    0.9175    0.9561
4313.332    0.9181    0.9324
4313.357    0.9030    0.9116
4313.382    0.8835    0.8958
4313.408    0.8796    0.8819
4313.433    0.8808    0.8694
4313.458    0.8724    0.8602
4313.484    0.8574    0.8470
4313.509    0.8257    0.8108
4313.534    0.7504    0.7347
4313.560    0.6454    0.6240
4313.585    0.5500    0.5229
4313.610    0.4853    0.4621
4313.636    0.4683    0.4604
4313.661    0.4990    0.5223
4313.686    0.5745    0.6369
4313.712    0.7026    0.7752
4313.737    0.8260    0.8806
4313.762    0.9095    0.9363
4313.788    0.9552    0.9454
4313.813    0.9627    0.9211
4313.839    0.9425    0.8808
4313.864    0.9131    0.8506
4313.889    0.8880    0.8459
4313.915    0.8827    0.8668
4313.940    0.8859    0.8910
4313.965    0.8734    0.8890
4313.991    0.8080    0.8215
4314.016    0.6608    0.6687
4314.041    0.4496    0.4586
4314.067    0.2704    0.2728
4314.092    0.2008    0.2048
4314.117    0.2630    0.2565
4314.143    0.3894    0.3785
4314.168    0.4883    0.4740
4314.193    0.5110    0.5080
4314.219    0.4964    0.5124
4314.244    0.4848    0.5125
4314.269    0.4675    0.4919
4314.295    0.4494    0.4562
4314.320    0.4782    0.4680
4314.345    0.5845    0.5571
4314.371    0.7323    0.6921
4314.396    0.8590    0.8037
4314.421    0.9266    0.8680
4314.447    0.9243    0.8892
4314.472    0.8768    0.8855
4314.497    0.8312    0.8808
4314.523    0.8295    0.8941
4314.548    0.8794    0.9247
4314.573    0.9423    0.9559
4314.599    0.9808    0.9721
# 036512  52  4313.306  4314.599
4313.306    0.9003    0.9579
4313.332    0.8995    0.9328
4313.357    0.8917    0.9084
4313.383    0.8829    0.8882
4313.408    0.8704    0.8716
4313.433    0.8634    0.8570
4313.459    0.8648    0.8476
4313.484    0.8616    0.8391
4313.509    0.8354    0.8080
4313.535    0.7560    0.7290
4313.560    0.6347    0.6157
4313.585    0.5253    0.5047
4313.611    0.4578    0.4337
4313.636    0.4377    0.4271
4313.661    0.4646    0.4855
4313.687    0.5444    0.6079
4313.712    0.6722    0.7502
4313.737    0.8045    0.8672
4313.763    0.9001    0.9320
4313.788    0.9430    0.9425
4313.813    0.9537    0.9171
4313.839    0.9335    0.8722
4313.864    0.9057    0.8364
4313.889    0.8888    0.8285
4313.915    0.8890    0.8509
4313.940    0.8923    0.8802
4313.965    0.8835    0.8865
4313.991    0.8213    0.8331
4314.016    0.6806    0.6955
4314.041    0.4792    0.4907
4314.067    0.2883    0.2948
4314.092    0.2082    0.2133
4314.117    0.2681    0.2576
4314.143    0.3875    0.3763
4314.168    0.4776    0.4652
4314.193    0.4961    0.4894
4314.219    0.4758    0.4903
4314.244    0.4656    0.5023
4314.269    0.4684    0.5025
4314.295    0.4713    0.4800
4314.320    0.5050    0.4892
4314.346    0.6026    0.5731
4314.371    0.7434    0.6947
4314.396    0.8672    0.8011
4314.422    0.9354    0.8656
4314.447    0.9285    0.8872
4314.472    0.8758    0.8876
4314.498    0.8295    0.8872
4314.523    0.8245    0.9009
4314.548    0.8734    0.9292
4314.574    0.9361    0.9587
4314.599    0.9822    0.9732
# 038647  51  4313.313  4314.580
4313.313    0.9016    0.9430
4313.338    0.9061    0.9226
4313.364    0.8917    0.9051
4313.389    0.8788    0.8921
4313.414    0.8724    0.8800
4313.440    0.8724    0.8688
4313.465    0.8720    0.8549
4313.490    0.8461    0.8251
4313.516    0.7907    0.7609
4313.541    0.7021    0.6690
4313.566    0.6010    0.5708
4313.592    0.5250    0.4965
4313.617    0.4873    0.4754
4313.642    0.5021    0.5133
4313.668    0.5596    0.6101
4313.693    0.6539    0.7327
4313.718    0.7777    0.8447
4313.744    0.8714    0.9185
4313.769    0.9303    0.9432
4313.794    0.9513    0.9324
4313.820    0.9491    0.8997
4313.845    0.9292    0.8672
4313.870    0.9034    0.8519
4313.896    0.8950    0.8608
4313.921    0.8925    0.8802
4313.946    0.8853    0.8847
4313.972    0.8381    0.8397
4313.997    0.7124    0.7213
4314.022    0.5300    0.5368
4314.048    0.3334    0.3414
4314.073    0.2256    0.2317
4314.098    0.2418    0.2374
4314.124    0.3459    0.3349
4314.149    0.4527    0.4417
4314.175    0.5098    0.5045
4314.200    0.5150    0.5230
4314.225    0.5049    0.5292
4314.251    0.4914    0.5210
4314.276    0.4753    0.4931
4314.301    0.4855    0.4790
4314.327    0.5485    0.5259
4314.352    0.6636    0.6279
4314.377    0.7965    0.7432
4314.403    0.8888    0.8335
4314.428    0.9143    0.8764
4314.453    0.8935    0.8851
4314.479    0.8513    0.8808
4314.504    0.8243    0.8865
4314.529    0.8537    0.9099
4314.555    0.9177    0.9421
4314.580    0.9623    0.9629
# 038747  51  4313.312  4314.579
4313.312    0.9034    0.9445
4313.338    0.9026    0.9313
4313.363    0.8937    0.9177
4313.388    0.8941    0.9039
4313.414    0.8945    0.8886
4313.439    0.8750    0.8704
4313.464    0.8620    0.8449
4313.490    0.8346    0.8065
4313.515    0.7793    0.7570
4313.540    0.7211    0.6990
4313.566    0.6625    0.6400
4313.591    0.6118    0.5979
4313.616    0.5860    0.5824
4313.642    0.5917    0.6012
4313.667    0.6234    0.6500
4313.692    0.6915    0.7178
4313.718    0.7549    0.7914
4313.743    0.8274    0.8502
4313.768    0.8702    0.8880
4313.794    0.9074    0.9041
4313.819    0.9207    0.9028
4313.845    0.9185    0.8931
4313.870    0.9192    0.8825
4313.895    0.9074    0.8726
4313.921    0.8819    0.8564
4313.946    0.8287    0.8241
4313.971    0.7718    0.7647
4313.997    0.6633    0.6707
4314.022    0.5460    0.5605
4314.047    0.4480    0.4536
4314.073    0.3706    0.3736
4314.098    0.3420    0.3431
4314.123    0.3637    0.3574
4314.149    0.4119    0.4023
4314.174    0.4582    0.4522
4314.199    0.4908    0.4922
4314.225    0.5041    0.5164
4314.250    0.5029    0.5264
4314.275    0.5130    0.5336
4314.301    0.5471    0.5509
4314.326    0.6034    0.5867
4314.351    0.6734    0.6419
4314.377    0.7435    0.7107
4314.402    0.8059    0.7745
4314.427    0.8459    0.8251
4314.453    0.8600    0.8602
4314.478    0.8618    0.8815
4314.503    0.8726    0.8966
4314.529    0.8890    0.9114
4314.554    0.8950    0.9238
4314.579    0.9141    0.9294
# 038853  52  4313.307  4314.600
4313.307    0.9292    0.9625
4313.333    0.9217    0.9447
4313.358    0.9112    0.9292
4313.383    0.9118    0.9183
4313.409    0.9089    0.9091
4313.434    0.8980    0.9003
4313.459    0.9007    0.8921
4313.485    0.8952    0.8784
4313.510    0.8620    0.8463
4313.535    0.8008    0.7834
4313.561    0.7178    0.6917
4313.586    0.6297    0.6041
4313.611    0.5762    0.5476
4313.637    0.5555    0.5426
4313.662    0.5746    0.5947
4313.688    0.6358    0.6950
4313.713    0.7398    0.8050
4313.738    0.8412    0.8933
4313.764    0.9095    0.9430
4313.789    0.9517    0.9535
4313.814    0.9661    0.9380
4313.840    0.9561    0.9091
4313.865    0.9384    0.8859
4313.890    0.9275    0.8800
4313.916    0.9219    0.8923
4313.941    0.9160    0.9057
4313.966    0.8937    0.8952
4313.992    0.8170    0.8245
4314.017    0.6691    0.6764
4314.042    0.4726    0.4757
4314.068    0.2949    0.2936
4314.093    0.2134    0.2199
4314.118    0.2669    0.2640
4314.144    0.3960    0.3875
4314.169    0.5172    0.5013
4314.194    0.5601    0.5609
4314.220    0.5582    0.5768
4314.245    0.5419    0.5685
4314.270    0.5090    0.5337
4314.296    0.4794    0.4888
4314.321    0.5059    0.4944
4314.346    0.6035    0.5776
4314.372    0.7405    0.7078
4314.397    0.8470    0.8168
4314.422    0.9204    0.8810
4314.448    0.9241    0.9034
4314.473    0.8976    0.8997
4314.499    0.8654    0.8927
4314.524    0.8610    0.9009
4314.549    0.8908    0.9262
4314.575    0.9399    0.9557
4314.600    0.9696    0.9719
# 039506  51  4313.308  4314.576
4313.308    0.9320    0.9752
4313.334    0.9315    0.9561
4313.359    0.9173    0.9350
4313.384    0.9124    0.9175
4313.410    0.9074    0.9028
4313.435    0.9018    0.8902
4313.460    0.9099    0.8841
4313.486    0.9114    0.8865
4313.511    0.8956    0.8778
4313.536    0.8358    0.8257
4313.562    0.7218    0.7140
4313.587    0.6003    0.5879
4313.612    0.5223    0.4970
4313.638    0.4871    0.4692
4313.663    0.5034    0.5109
4313.689    0.5724    0.6206
4313.714    0.6849    0.7595
4313.739    0.8117    0.8780
4313.765    0.9080    0.9456
4313.790    0.9572    0.9618
4313.815    0.9689    0.9456
4313.841    0.9587    0.9089
4313.866    0.9358    0.8736
4313.891    0.9171    0.8596
4313.917    0.9089    0.8744
4313.942    0.9177    0.9009
4313.967    0.9232    0.9150
4313.993    0.8845    0.8851
4314.018    0.7612    0.7764
4314.043    0.5560    0.5769
4314.069    0.3448    0.3495
4314.094    0.2212    0.2287
4314.119    0.2636    0.2562
4314.145    0.4083    0.3932
4314.170    0.5295    0.5133
4314.195    0.5546    0.5490
4314.221    0.5321    0.5454
4314.246    0.5327    0.5687
4314.272    0.5668    0.6003
4314.297    0.5942    0.5985
4314.322    0.6270    0.6077
4314.348    0.6955    0.6869
4314.373    0.8074    0.7962
4314.398    0.9124    0.8776
4314.424    0.9669    0.9162
4314.449    0.9754    0.9247
4314.474    0.9309    0.9232
4314.500    0.8876    0.9226
4314.525    0.8808    0.9309
4314.550    0.9110    0.9499
4314.576    0.9638    0.9719
# 039822  52  4313.304  4314.597
4313.304    0.9183    0.9665
4313.330    0.9207    0.9447
4313.355    0.9164    0.9232
4313.380    0.9080    0.9061
4313.406    0.8978    0.8917
4313.431    0.8919    0.8788
4313.456    0.8855    0.8710
4313.482    0.8863    0.8668
4313.507    0.8668    0.8459
4313.532    0.7976    0.7829
4313.558    0.6808    0.6714
4313.583    0.5712    0.5564
4313.608    0.5038    0.4782
4313.634    0.4738    0.4602
4313.659    0.4885    0.5091
4313.684    0.5652    0.6174
4313.710    0.6853    0.7598
4313.735    0.8128    0.8746
4313.760    0.9057    0.9384
4313.786    0.9493    0.9541
4313.811    0.9574    0.9345
4313.836    0.9421    0.8968
4313.862    0.9275    0.8604
4313.887    0.9099    0.8498
4313.912    0.9034    0.8664
4313.938    0.9108    0.8945
4313.963    0.8952    0.9041
4313.989    0.8490    0.8610
4314.014    0.7209    0.7340
4314.039    0.5135    0.5275
4314.065    0.3120    0.3148
4314.090    0.2088    0.2140
4314.115    0.2543    0.2493
4314.141    0.3912    0.3784
4314.166    0.5026    0.4888
4314.191    0.5317    0.5265
4314.217    0.5254    0.5289
4314.242    0.5137    0.5428
4314.267    0.5157    0.5476
4314.293    0.5114    0.5232
4314.318    0.5377    0.5260
4314.343    0.6297    0.6041
4314.369    0.7593    0.7300
4314.394    0.8778    0.8312
4314.419    0.9443    0.8872
4314.445    0.9434    0.9055
4314.470    0.9076    0.9032
4314.495    0.8614    0.8991
4314.521    0.8451    0.9080
4314.546    0.8815    0.9330
4314.571    0.9454    0.9609
4314.597    0.9820    0.9779
# 040118  51  4313.312  4314.579
4313.312    0.9135    0.9515
4313.338    0.9024    0.9200
4313.363    0.8808    0.8919
4313.388    0.8696    0.8704
4313.414    0.8551    0.8502
4313.439    0.8535    0.8358
4313.464    0.8586    0.8356
4313.490    0.8568    0.8381
4313.515    0.8037    0.8022
4313.540    0.6957    0.6997
4313.566    0.5558    0.5511
4313.591    0.4449    0.4334
4313.617    0.3996    0.3786
4313.642    0.3938    0.3932
4313.667    0.4409    0.4772
4313.693    0.5523    0.6311
4313.718    0.7110    0.7912
4313.743    0.8576    0.9016
4313.769    0.9361    0.9465
4313.794    0.9719    0.9380
4313.819    0.9583    0.8958
4313.845    0.9207    0.8391
4313.870    0.8890    0.8046
4313.895    0.8644    0.8108
4313.921    0.8658    0.8490
4313.946    0.8919    0.8843
4313.971    0.8878    0.8857
4313.997    0.8035    0.8151
4314.022    0.6207    0.6462
4314.047    0.3940    0.4146
4314.073    0.2245    0.2323
4314.098    0.2020    0.1999
4314.123    0.3140    0.2961
4314.149    0.4400    0.4279
4314.174    0.4897    0.4753
4314.199    0.4630    0.4570
4314.225    0.4458    0.4626
4314.250    0.4740    0.5079
4314.275    0.5065    0.5300
4314.301    0.5339    0.5234
4314.326    0.5838    0.5666
4314.351    0.6868    0.6758
4314.377    0.8185    0.7932
4314.402    0.9260    0.8638
4314.427    0.9739    0.8904
4314.453    0.9358    0.8947
4314.478    0.8676    0.8958
4314.503    0.8239    0.9039
4314.529    0.8431    0.9260
4314.554    0.9124    0.9543
4314.579    0.9899    0.9752
# 040133  52  4313.307  4314.599
4313.307    0.8964    0.9486
4313.332    0.8935    0.9232
4313.357    0.8857    0.8991
4313.383    0.8740    0.8808
4313.408    0.8594    0.8668
4313.433    0.8588    0.8533
4313.459    0.8570    0.8402
4313.484    0.8461    0.8222
4313.509    0.8102    0.7809
4313.535    0.7313    0.6995
4313.560    0.6260    0.5947
4313.585    0.5240    0.4952
4313.611    0.4565    0.4313
4313.636    0.4384    0.4265
4313.662    0.4644    0.4871
4313.687    0.5406    0.6013
4313.712    0.6619    0.7388
4313.738    0.7861    0.8582
4313.763    0.8804    0.9221
4313.788    0.9324    0.9361
4313.814    0.9421    0.9114
4313.839    0.9264    0.8692
4313.864    0.8995    0.8329
4313.890    0.8706    0.8228
4313.915    0.8576    0.8410
4313.940    0.8614    0.8656
4313.966    0.8507    0.8634
4313.991    0.7880    0.7991
4314.016    0.6418    0.6525
4314.042    0.4392    0.4428
4314.067    0.2644    0.2670
4314.092    0.1832    0.1890
4314.118    0.2297    0.2266
4314.143    0.3487    0.3301
4314.168    0.4352    0.4233
4314.194    0.4664    0.4645
4314.219    0.4518    0.4726
4314.244    0.4393    0.4747
4314.270    0.4277    0.4570
4314.295    0.4116    0.4211
4314.320    0.4280    0.4146
4314.346    0.5112    0.4823
4314.371    0.6551    0.6037
4314.396    0.7967    0.7301
4314.422    0.8896    0.8215
4314.447    0.9009    0.8578
4314.472    0.8610    0.8582
4314.498    0.8130    0.8509
4314.523    0.7965    0.8630
4314.548    0.8383    0.8983
4314.574    0.9059    0.9391
4314.599    0.9550    0.9601
# 041184  51  4313.312  4314.579
4313.312    0.9026    0.9139
4313.337    0.8923    0.9082
4313.363    0.8898    0.8968
4313.388    0.8772    0.8810
4313.413    0.8610    0.8608
4313.439    0.8346    0.8354
4313.464    0.8015    0.8074
4313.489    0.7732    0.7775
4313.515    0.7422    0.7464
4313.540    0.7168    0.7191
4313.565    0.6941    0.6976
4313.591    0.6838    0.6842
4313.616    0.6820    0.6817
4313.641    0.6953    0.6899
4313.667    0.7106    0.7086
4313.692    0.7381    0.7338
4313.717    0.7577    0.7623
4313.743    0.7843    0.7914
4313.768    0.8226    0.8153
4313.793    0.8500    0.8320
4313.819    0.8670    0.8398
4313.844    0.8616    0.8370
4313.869    0.8492    0.8232
4313.895    0.8166    0.7967
4313.920    0.7642    0.7603
4313.945    0.7062    0.7142
4313.971    0.6448    0.6583
4313.996    0.5882    0.6006
4314.021    0.5377    0.5438
4314.047    0.4940    0.4906
4314.072    0.4578    0.4499
4314.097    0.4329    0.4222
4314.123    0.4139    0.4082
4314.148    0.4023    0.4080
4314.174    0.4065    0.4190
4314.199    0.4231    0.4374
4314.224    0.4527    0.4609
4314.250    0.4893    0.4892
4314.275    0.5302    0.5195
4314.300    0.5732    0.5528
4314.326    0.6051    0.5912
4314.351    0.6350    0.6310
4314.376    0.6707    0.6725
4314.402    0.7058    0.7158
4314.427    0.7418    0.7553
4314.452    0.7754    0.7905
4314.478    0.8059    0.8204
4314.503    0.8358    0.8406
4314.528    0.8478    0.8515
4314.554    0.8521    0.8515
4314.579    0.8468    0.8395
# 041484  51  4313.314  4314.581
4313.314    0.9158    0.9475
4313.339    0.9039    0.9266
4313.365    0.8958    0.9087
4313.390    0.8896    0.8958
4313.415    0.8853    0.8843
4313.441    0.8786    0.8728
4313.466    0.8744    0.8620
4313.491    0.8598    0.8410
4313.517    0.8039    0.7901
4313.542    0.7274    0.7066
4313.567    0.6328    0.6060
4313.593    0.5448    0.5183
4313.618    0.5010    0.4791
4313.643    0.4979    0.4980
4313.669    0.5433    0.5790
4313.694    0.6315    0.6973
4313.719    0.7485    0.8166
4313.745    0.8506    0.9045
4313.770    0.9141    0.9415
4313.796    0.9497    0.9389
4313.821    0.9473    0.9110
4313.846    0.9300    0.8762
4313.872    0.9108    0.8541
4313.897    0.8972    0.8568
4313.922    0.8947    0.8756
4313.948    0.8872    0.8880
4313.973    0.8561    0.8608
4313.998    0.7556    0.7647
4314.024    0.5805    0.5844
4314.049    0.3812    0.3847
4314.074    0.2378    0.2427
4314.100    0.2121    0.2139
4314.125    0.2968    0.2911
4314.150    0.4208    0.4067
4314.176    0.5018    0.4912
4314.201    0.5156    0.5201
4314.226    0.5019    0.5254
4314.252    0.4862    0.5152
4314.277    0.4617    0.4816
4314.302    0.4538    0.4545
4314.328    0.5087    0.4906
4314.353    0.6256    0.5950
4314.378    0.7635    0.7209
4314.404    0.8686    0.8228
4314.429    0.9154    0.8736
4314.455    0.9039    0.8855
4314.480    0.8628    0.8790
4314.505    0.8316    0.8780
4314.531    0.8498    0.8976
4314.556    0.9003    0.9303
4314.581    0.9491    0.9583
# 041526  52  4313.305  4314.598
4313.305    0.9162    0.9574
4313.331    0.9133    0.9350
4313.356    0.9072    0.9160
4313.381    0.8943    0.9028
4313.407    0.8839    0.8915
4313.432    0.8870    0.8806
4313.457    0.8827    0.8718
4313.483    0.8684    0.8586
4313.508    0.8435    0.8232
4313.533    0.7695    0.7501
4313.559    0.6611    0.6436
4313.584    0.5618    0.5453
4313.609    0.5110    0.4856
4313.635    0.4996    0.4838
4313.660    0.5223    0.5446
4313.685    0.5981    0.6564
4313.711    0.7165    0.7896
4313.736    0.8370    0.8896
4313.761    0.9133    0.9417
4313.787    0.9557    0.9504
4313.812    0.9661    0.9281
4313.837    0.9543    0.8919
4313.863    0.9194    0.8616
4313.888    0.9028    0.8564
4313.913    0.9082    0.8744
4313.939    0.9005    0.8970
4313.964    0.8819    0.8931
4313.989    0.8140    0.8291
4314.015    0.6627    0.6708
4314.040    0.4549    0.4578
4314.065    0.2735    0.2742
4314.091    0.1951    0.1998
4314.116    0.2560    0.2546
4314.141    0.3955    0.3794
4314.167    0.4993    0.4890
4314.192    0.5282    0.5291
4314.217    0.5230    0.5367
4314.243    0.5099    0.5394
4314.268    0.4892    0.5182
4314.294    0.4692    0.4774
4314.319    0.4945    0.4826
4314.344    0.5988    0.5668
4314.370    0.7382    0.6982
4314.395    0.8523    0.8080
4314.420    0.9243    0.8724
4314.446    0.9298    0.8927
4314.471    0.8810    0.8855
4314.496    0.8445    0.8768
4314.522    0.8316    0.8882
4314.547    0.8732    0.9202
4314.572    0.9217    0.9539
4314.598    0.9732    0.9719
# 042333  51  4313.313  4314.580
4313.313    0.9078    0.9423
4313.338    0.9014    0.9226
4313.363    0.8876    0.9053
4313.389    0.8786    0.8910
4313.414    0.8718    0.8788
4313.439    0.8664    0.8660
4313.465    0.8568    0.8476
4313.490    0.8302    0.8155
4313.515    0.7777    0.7589
4313.541    0.7024    0.6747
4313.566    0.6179    0.5863
4313.591    0.5419    0.5161
4313.617    0.5022    0.4863
4313.642    0.5077    0.5114
4313.668    0.5542    0.5913
4313.693    0.6383    0.7002
4313.718    0.7464    0.8087
4313.744    0.8443    0.8904
4313.769    0.9150    0.9270
4313.794    0.9423    0.9270
4313.820    0.9449    0.9022
4313.845    0.9270    0.8730
4313.870    0.9074    0.8551
4313.896    0.8935    0.8564
4313.921    0.8813    0.8684
4313.946    0.8652    0.8680
4313.972    0.8215    0.8234
4313.997    0.7122    0.7153
4314.022    0.5439    0.5506
4314.048    0.3663    0.3703
4314.073    0.2482    0.2541
4314.098    0.2315    0.2313
4314.124    0.3025    0.2945
4314.149    0.3990    0.3882
4314.174    0.4677    0.4628
4314.200    0.4923    0.5008
4314.225    0.4852    0.5091
4314.250    0.4754    0.4974
4314.276    0.4602    0.4709
4314.301    0.4531    0.4577
4314.326    0.5043    0.4909
4314.352    0.6114    0.5818
4314.377    0.7403    0.6936
4314.402    0.8506    0.7901
4314.428    0.8980    0.8506
4314.453    0.8835    0.8714
4314.478    0.8490    0.8732
4314.504    0.8287    0.8778
4314.529    0.8406    0.8970
4314.554    0.8894    0.9258
4314.580    0.9376    0.9497
# 042575  51  4313.311  4314.578
4313.311    0.8999    0.9337
4313.336    0.8804    0.9055
4313.361    0.8702    0.8835
4313.387    0.8555    0.8664
4313.412    0.8466    0.8506
4313.437    0.8531    0.8379
4313.463    0.8535    0.8278
4313.488    0.8344    0.8033
4313.513    0.7630    0.7398
4313.539    0.6473    0.6297
4313.564    0.5309    0.5132
4313.589    0.4500    0.4280
4313.615    0.4164    0.3977
4313.640    0.4217    0.4326
4313.665    0.4818    0.5324
4313.691    0.5980    0.6830
4313.716    0.7379    0.8217
4313.741    0.8572    0.9110
4313.767    0.9277    0.9423
4313.792    0.9486    0.9266
4313.817    0.9356    0.8831
4313.843    0.9133    0.8343
4313.868    0.8902    0.8119
4313.893    0.8786    0.8255
4313.919    0.8782    0.8612
4313.944    0.8764    0.8841
4313.969    0.8422    0.8604
4313.995    0.7233    0.7483
4314.020    0.5348    0.5521
4314.046    0.3275    0.3299
4314.071    0.1963    0.2016
4314.096    0.2041    0.2031
4314.122    0.3215    0.3088
4314.147    0.4422    0.4199
4314.172    0.4692    0.4664
4314.198    0.4588    0.4667
4314.223    0.4575    0.4751
4314.248    0.4520    0.4847
4314.274    0.4398    0.4607
4314.299    0.4396    0.4360
4314.324    0.4964    0.4730
4314.350    0.6265    0.5843
4314.375    0.7786    0.7130
4314.400    0.8859    0.8126
4314.426    0.9245    0.8622
4314.451    0.8800    0.8684
4314.476    0.8185    0.8596
4314.502    0.7936    0.8636
4314.527    0.8217    0.8935
4314.552    0.8886    0.9345
4314.578    0.9647    0.9636
# 043297  51  4313.312  4314.579
4313.312    0.8993    0.9288
4313.338    0.8892    0.9030
4313.363    0.8706    0.8839
4313.388    0.8535    0.8684
4313.414    0.8447    0.8533
4313.439    0.8433    0.8414
4313.464    0.8348    0.8264
4313.490    0.8048    0.7872
4313.515    0.7251    0.7110
4313.540    0.6270    0.6052
4313.566    0.5266    0.4980
4313.591    0.4627    0.4322
4313.616    0.4312    0.4219
4313.642    0.4546    0.4771
4313.667    0.5278    0.5884
4313.692    0.6464    0.7274
4313.718    0.7962    0.8521
4313.743    0.9028    0.9213
4313.768    0.9499    0.9386
4313.794    0.9519    0.9158
4313.819    0.9421    0.8736
4313.844    0.9139    0.8360
4313.870    0.8796    0.8247
4313.895    0.8610    0.8437
4313.920    0.8692    0.8728
4313.946    0.8694    0.8802
4313.971    0.8111    0.8291
4313.996    0.6717    0.6934
4314.022    0.4759    0.4833
4314.047    0.2909    0.2957
4314.072    0.2005    0.2049
4314.098    0.2412    0.2367
4314.123    0.3583    0.3417
4314.148    0.4505    0.4368
4314.174    0.4781    0.4752
4314.199    0.4683    0.4800
4314.224    0.4577    0.4856
4314.250    0.4518    0.4781
4314.275    0.4391    0.4488
4314.300    0.4490    0.4400
4314.326    0.5216    0.5004
4314.351    0.6575    0.6155
4314.376    0.8048    0.7382
4314.402    0.8974    0.8287
4314.427    0.9133    0.8664
4314.452    0.8636    0.8700
4314.478    0.8080    0.8652
4314.503    0.8065    0.8762
4314.529    0.8509    0.9091
4314.554    0.9139    0.9445
4314.579    0.9763    0.9641
# 043557  51  4313.312  4314.579
4313.312    0.9045    0.9421
4313.338    0.8972    0.9194
4313.363    0.8806    0.8997
4313.388    0.8762    0.8831
4313.414    0.8762    0.8684
4313.439    0.8684    0.8570
4313.464    0.8570    0.8441
4313.490    0.8337    0.8149
4313.515    0.7754    0.7560
4313.540    0.6809    0.6654
4313.566    0.5821    0.5614
4313.591    0.5073    0.4852
4313.616    0.4718    0.4573
4313.642    0.4822    0.4908
4313.667    0.5413    0.5785
4313.692    0.6331    0.6981
4313.718    0.7487    0.8179
4313.743    0.8596    0.8970
4313.768    0.9221    0.9298
4313.794    0.9432    0.9230
4313.819    0.9408    0.8931
4313.845    0.9188    0.8600
4313.870    0.8991    0.8447
4313.895    0.8888    0.8517
4313.921    0.8859    0.8710
4313.946    0.8684    0.8748
4313.971    0.8215    0.8335
4313.997    0.7122    0.7183
4314.022    0.5393    0.5474
4314.047    0.3619    0.3717
4314.073    0.2531    0.2577
4314.098    0.2513    0.2498
4314.123    0.3328    0.3203
4314.149    0.4278    0.4134
4314.174    0.4741    0.4715
4314.199    0.4844    0.4942
4314.225    0.4810    0.5010
4314.250    0.4718    0.4973
4314.275    0.4715    0.4858
4314.301    0.4951    0.4925
4314.326    0.5660    0.5487
4314.351    0.6845    0.6486
4314.377    0.8084    0.7591
4314.402    0.8865    0.8364
4314.427    0.9147    0.8754
4314.453    0.8985    0.8870
4314.478    0.8628    0.8886
4314.503    0.8476    0.8968
4314.529    0.8610    0.9181
4314.554    0.9112    0.9441
4314.579    0.9623    0.9629
# 043726  52  4313.306  4314.598
4313.306    0.9053    0.9508
4313.331    0.9036    0.9245
4313.356    0.8896    0.8997
4313.382    0.8720    0.8808
4313.407    0.8596    0.8656
4313.433    0.8537    0.8502
4313.458    0.8476    0.8389
4313.483    0.8422    0.8249
4313.509    0.8056    0.7847
4313.534    0.7209    0.7037
4313.559    0.6145    0.5928
4313.585    0.5094    0.4843
4313.610    0.4457    0.4223
4313.635    0.4353    0.4181
4313.661    0.4566    0.4811
4313.686    0.5331    0.6009
4313.711    0.6648    0.7452
4313.737    0.8028    0.8678
4313.762    0.9028    0.9294
4313.787    0.9465    0.9395
4313.813    0.9570    0.9108
4313.838    0.9339    0.8646
4313.863    0.8915    0.8264
4313.889    0.8698    0.8183
4313.914    0.8640    0.8408
4313.939    0.8690    0.8700
4313.965    0.8662    0.8720
4313.990    0.7991    0.8091
4314.015    0.6412    0.6571
4314.041    0.4287    0.4347
4314.066    0.2459    0.2517
4314.091    0.1744    0.1768
4314.117    0.2285    0.2246
4314.142    0.3529    0.3396
4314.167    0.4518    0.4360
4314.193    0.4729    0.4697
4314.218    0.4556    0.4740
4314.243    0.4471    0.4824
4314.269    0.4434    0.4703
4314.294    0.4279    0.4338
4314.319    0.4411    0.4305
4314.345    0.5362    0.5098
4314.370    0.6872    0.6389
4314.395    0.8287    0.7623
4314.421    0.9072    0.8433
4314.446    0.9166    0.8714
4314.471    0.8688    0.8692
4314.497    0.8125    0.8630
4314.522    0.8098    0.8766
4314.547    0.8519    0.9116
4314.573    0.9177    0.9493
4314.598    0.9685    0.9674
# 044324  52  4313.306  4314.598
4313.306    0.9228    0.9565
4313.331    0.9175    0.9384
4313.356    0.9099    0.9226
4313.382    0.9039    0.9101
4313.407    0.8931    0.8995
4313.432    0.8888    0.8896
4313.458    0.8829    0.8792
4313.483    0.8718    0.8612
4313.508    0.8320    0.8188
4313.534    0.7603    0.7410
4313.559    0.6673    0.6467
4313.584    0.5894    0.5632
4313.610    0.5403    0.5181
4313.635    0.5393    0.5302
4313.660    0.5721    0.5979
4313.686    0.6501    0.7097
4313.711    0.7561    0.8221
4313.736    0.8654    0.9047
4313.762    0.9408    0.9456
4313.787    0.9663    0.9478
4313.812    0.9539    0.9258
4313.838    0.9430    0.8943
4313.863    0.9406    0.8740
4313.888    0.9135    0.8740
4313.914    0.9012    0.8908
4313.939    0.8993    0.9034
4313.964    0.8776    0.8839
4313.990    0.7905    0.7945
4314.015    0.6212    0.6288
4314.040    0.4249    0.4265
4314.066    0.2651    0.2669
4314.091    0.2199    0.2258
4314.116    0.3046    0.2949
4314.142    0.4326    0.4206
4314.167    0.5208    0.5152
4314.192    0.5464    0.5548
4314.218    0.5413    0.5625
4314.243    0.5252    0.5525
4314.268    0.5012    0.5194
4314.294    0.4900    0.4874
4314.319    0.5232    0.5135
4314.345    0.6337    0.6139
4314.370    0.7737    0.7362
4314.395    0.8716    0.8335
4314.421    0.9256    0.8878
4314.446    0.9270    0.9024
4314.471    0.8780    0.8987
4314.497    0.8482    0.8970
4314.522    0.8527    0.9112
4314.547    0.8906    0.9378
4314.573    0.9661    0.9629
4314.598    1.0090    0.9723
# 044997  52  4313.306  4314.598
4313.306    0.9101    0.9568
4313.331    0.9014    0.9309
4313.356    0.8750    0.9055
4313.382    0.8652    0.8863
4313.407    0.8666    0.8708
4313.432    0.8561    0.8553
4313.458    0.8606    0.8441
4313.483    0.8610    0.8350
4313.508    0.8318    0.8046
4313.534    0.7626    0.7259
4313.559    0.6394    0.6118
4313.584    0.5201    0.4989
4313.610    0.4596    0.4262
4313.635    0.4374    0.4171
4313.660    0.4574    0.4729
4313.686    0.5324    0.5976
4313.711    0.6577    0.7470
4313.736    0.8067    0.8694
4313.762    0.8966    0.9356
4313.787    0.9417    0.9460
4313.812    0.9499    0.9196
4313.838    0.9181    0.8708
4313.863    0.8882    0.8295
4313.888    0.8704    0.8183
4313.914    0.8694    0.8414
4313.939    0.8837    0.8738
4313.964    0.8865    0.8841
4313.990    0.8366    0.8368
4314.015    0.6928    0.7024
4314.041    0.4732    0.4806
4314.066    0.2750    0.2788
4314.091    0.1831    0.1878
4314.117    0.2406    0.2383
4314.142    0.3847    0.3671
4314.167    0.4802    0.4667
4314.193    0.4887    0.4873
4314.218    0.4624    0.4821
4314.243    0.4568    0.4959
4314.269    0.4487    0.4926
4314.294    0.4350    0.4502
4314.319    0.4536    0.4349
4314.345    0.5453    0.5090
4314.370    0.6994    0.6390
4314.395    0.8412    0.7649
4314.421    0.9232    0.8482
4314.446    0.9305    0.8778
4314.471    0.8808    0.8774
4314.497    0.8155    0.8720
4314.522    0.8002    0.8839
4314.547    0.8527    0.9169
4314.573    0.9234    0.9530
4314.598    0.9698    0.9705
# 045325  51  4313.312  4314.579
4313.312    0.9026    0.9428
4313.338    0.8950    0.9219
4313.363    0.8937    0.9049
4313.388    0.8859    0.8917
4313.414    0.8776    0.8790
4313.439    0.8702    0.8668
4313.464    0.8564    0.8511
4313.490    0.8331    0.8211
4313.515    0.7869    0.7659
4313.540    0.7055    0.6838
4313.566    0.6094    0.5880
4313.591    0.5358    0.5146
4313.617    0.4995    0.4835
4313.642    0.5052    0.5096
4313.667    0.5536    0.5890
4313.693    0.6422    0.7066
4313.718    0.7579    0.8183
4313.743    0.8500    0.8974
4313.769    0.9162    0.9337
4313.794    0.9607    0.9303
4313.819    0.9554    0.9039
4313.845    0.9330    0.8710
4313.870    0.9047    0.8527
4313.895    0.8913    0.8557
4313.921    0.8966    0.8720
4313.946    0.8790    0.8764
4313.971    0.8352    0.8393
4313.997    0.7190    0.7291
4314.022    0.5471    0.5578
4314.047    0.3684    0.3733
4314.073    0.2434    0.2445
4314.098    0.2230    0.2254
4314.123    0.3016    0.2960
4314.149    0.4162    0.4036
4314.174    0.4880    0.4795
4314.199    0.5047    0.5124
4314.225    0.5011    0.5186
4314.250    0.4841    0.5054
4314.275    0.4599    0.4751
4314.301    0.4551    0.4571
4314.326    0.5082    0.4950
4314.351    0.6223    0.5918
4314.377    0.7537    0.7142
4314.402    0.8608    0.8089
4314.427    0.9099    0.8616
4314.453    0.8935    0.8776
4314.478    0.8515    0.8756
4314.503    0.8352    0.8782
4314.529    0.8373    0.8985
4314.554    0.8925    0.9288
4314.579    0.9373    0.9535
# 046903  52  4313.306  4314.598
4313.306    0.9173    0.9554
4313.331    0.9188    0.9335
4313.357    0.8968    0.9118
4313.382    0.8872    0.8954
4313.407    0.8730    0.8817
4313.433    0.8664    0.8690
4313.458    0.8664    0.8590
4313.483    0.8559    0.8437
4313.509    0.8158    0.8032
4313.534    0.7473    0.7264
4313.559    0.6471    0.6233
4313.585    0.5493    0.5222
4313.610    0.4860    0.4643
4313.635    0.4736    0.4628
4313.661    0.5045    0.5259
4313.686    0.5772    0.6377
4313.711    0.6978    0.7670
4313.737    0.8260    0.8756
4313.762    0.9131    0.9320
4313.787    0.9574    0.9428
4313.813    0.9701    0.9198
4313.838    0.9412    0.8833
4313.863    0.9129    0.8541
4313.889    0.8917    0.8492
4313.914    0.8886    0.8682
4313.939    0.8867    0.8915
4313.965    0.8726    0.8886
4313.990    0.8128    0.8243
4314.015    0.6621    0.6783
4314.041    0.4629    0.4690
4314.066    0.2921    0.2957
4314.091    0.2207    0.2244
4314.117    0.2770    0.2720
4314.142    0.3959    0.3810
4314.167    0.4866    0.4720
4314.193    0.5093    0.5089
4314.218    0.4949    0.5150
4314.243    0.4872    0.5167
4314.269    0.4765    0.5018
4314.294    0.4714    0.4764
4314.319    0.4990    0.4867
4314.345    0.5890    0.5670
4314.370    0.7273    0.6849
4314.395    0.8547    0.7929
4314.421    0.9147    0.8622
4314.446    0.9147    0.8863
4314.472    0.8778    0.8857
4314.497    0.8337    0.8829
4314.522    0.8257    0.8956
4314.548    0.8772    0.9256
4314.573    0.9408    0.9550
4314.598    0.9881    0.9696
# 049580  51  4313.314  4314.581
4313.314    0.8913    0.9393
4313.339    0.8794    0.9160
4313.365    0.8874    0.8974
4313.390    0.8835    0.8835
4313.415    0.8676    0.8700
4313.441    0.8620    0.8586
4313.466    0.8706    0.8488
4313.491    0.8457    0.8234
4313.517    0.7757    0.7579
4313.542    0.6869    0.6571
4313.567    0.5765    0.5479
4313.593    0.4920    0.4669
4313.618    0.4553    0.4447
4313.643    0.4727    0.4854
4313.669    0.5394    0.5912
4313.694    0.6486    0.7269
4313.720    0.7674    0.8529
4313.745    0.8744    0.9251
4313.770    0.9369    0.9471
4313.796    0.9594    0.9300
4313.821    0.9530    0.8917
4313.846    0.9300    0.8535
4313.872    0.9072    0.8375
4313.897    0.8978    0.8515
4313.922    0.8968    0.8788
4313.948    0.8872    0.8908
4313.973    0.8509    0.8535
4313.998    0.7216    0.7357
4314.024    0.5225    0.5311
4314.049    0.3172    0.3279
4314.074    0.2102    0.2129
4314.100    0.2326    0.2294
4314.125    0.3520    0.3392
4314.150    0.4654    0.4514
4314.176    0.5025    0.5023
4314.201    0.4990    0.5087
4314.226    0.4903    0.5174
4314.252    0.4899    0.5170
4314.277    0.4738    0.4880
4314.302    0.4760    0.4729
4314.328    0.5511    0.5306
4314.353    0.6917    0.6455
4314.378    0.8272    0.7638
4314.404    0.9120    0.8478
4314.429    0.9354    0.8819
4314.454    0.9018    0.8841
4314.480    0.8360    0.8766
4314.505    0.8198    0.8825
4314.531    0.8476    0.9108
4314.556    0.9012    0.9451
4314.581    0.9532    0.9676
# 049586  52  4313.304  4314.597
4313.304    0.8874    0.9434
4313.330    0.8821    0.9177
4313.355    0.8772    0.8960
4313.380    0.8702    0.8798
4313.406    0.8604    0.8656
4313.431    0.8652    0.8519
4313.456    0.8588    0.8375
4313.482    0.8463    0.8121
4313.507    0.7980    0.7610
4313.532    0.7233    0.6775
4313.558    0.6074    0.5723
4313.583    0.5152    0.4842
4313.608    0.4655    0.4362
4313.634    0.4444    0.4449
4313.659    0.4816    0.5142
4313.684    0.5658    0.6315
4313.710    0.6855    0.7681
4313.735    0.7997    0.8714
4313.760    0.8827    0.9253
4313.786    0.9300    0.9320
4313.811    0.9303    0.9047
4313.836    0.9158    0.8644
4313.862    0.8935    0.8335
4313.887    0.8676    0.8308
4313.912    0.8630    0.8511
4313.938    0.8720    0.8724
4313.963    0.8576    0.8592
4313.988    0.7732    0.7793
4314.014    0.6077    0.6121
4314.039    0.4053    0.4116
4314.064    0.2447    0.2528
4314.090    0.1940    0.1961
4314.115    0.2564    0.2479
4314.140    0.3683    0.3518
4314.166    0.4468    0.4396
4314.191    0.4676    0.4739
4314.216    0.4547    0.4812
4314.242    0.4470    0.4774
4314.267    0.4300    0.4530
4314.292    0.4144    0.4204
4314.318    0.4411    0.4289
4314.343    0.5418    0.5069
4314.368    0.6839    0.6299
4314.394    0.8219    0.7535
4314.419    0.9024    0.8308
4314.445    0.8958    0.8602
4314.470    0.8480    0.8582
4314.495    0.8138    0.8549
4314.521    0.8117    0.8724
4314.546    0.8517    0.9087
4314.571    0.9055    0.9438
4314.597    0.9665    0.9585
# 049728  52  4313.307  4314.600
4313.307    0.9152    0.9552
4313.332    0.9076    0.9298
4313.358    0.8898    0.9051
4313.383    0.8738    0.8874
4313.408    0.8708    0.8720
4313.434    0.8618    0.8572
4313.459    0.8684    0.8494
4313.484    0.8588    0.8412
4313.510    0.8304    0.8061
4313.535    0.7437    0.7246
4313.560    0.6204    0.6074
4313.586    0.5231    0.4931
4313.611    0.4608    0.4299
4313.637    0.4422    0.4295
4313.662    0.4658    0.4957
4313.687    0.5484    0.6200
4313.713    0.6789    0.7707
4313.738    0.8183    0.8833
4313.763    0.9099    0.9393
4313.789    0.9471    0.9447
4313.814    0.9576    0.9152
4313.839    0.9373    0.8700
4313.865    0.9116    0.8335
4313.890    0.8913    0.8299
4313.915    0.8817    0.8549
4313.941    0.8947    0.8861
4313.966    0.8853    0.8886
4313.991    0.8126    0.8281
4314.017    0.6554    0.6676
4314.042    0.4386    0.4477
4314.067    0.2544    0.2611
4314.093    0.1859    0.1911
4314.118    0.2640    0.2523
4314.143    0.3948    0.3770
4314.169    0.4802    0.4711
4314.194    0.4883    0.4906
4314.219    0.4726    0.4908
4314.245    0.4626    0.5034
4314.270    0.4700    0.4949
4314.295    0.4567    0.4631
4314.321    0.4911    0.4756
4314.346    0.5990    0.5694
4314.371    0.7466    0.7006
4314.397    0.8680    0.8130
4314.422    0.9307    0.8716
4314.448    0.9339    0.8884
4314.473    0.8772    0.8837
4314.498    0.8270    0.8802
4314.524    0.8312    0.8960
4314.549    0.8728    0.9288
4314.574    0.9393    0.9601
4314.600    0.9876    0.9750
# 049756  51  4313.313  4314.580
4313.313    0.8968    0.9365
4313.338    0.8888    0.9095
4313.364    0.8738    0.8886
4313.389    0.8634    0.8740
4313.414    0.8610    0.8598
4313.440    0.8612    0.8474
4313.465    0.8608    0.8393
4313.490    0.8414    0.8181
4313.516    0.7739    0.7547
4313.541    0.6702    0.6501
4313.566    0.5573    0.5327
4313.592    0.4736    0.4424
4313.617    0.4353    0.4121
4313.642    0.4378    0.4449
4313.668    0.4882    0.5476
4313.693    0.5970    0.6910
4313.718    0.7435    0.8278
4313.744    0.8710    0.9177
4313.769    0.9348    0.9467
4313.794    0.9548    0.9328
4313.820    0.9561    0.8896
4313.845    0.9268    0.8445
4313.870    0.8898    0.8224
4313.896    0.8800    0.8358
4313.921    0.8857    0.8690
4313.946    0.8804    0.8913
4313.972    0.8435    0.8658
4313.997    0.7310    0.7565
4314.023    0.5353    0.5482
4314.048    0.3233    0.3299
4314.073    0.1949    0.1980
4314.099    0.1982    0.2000
4314.124    0.3223    0.3054
4314.149    0.4474    0.4243
4314.175    0.4843    0.4792
4314.200    0.4705    0.4808
4314.225    0.4596    0.4879
4314.251    0.4579    0.4931
4314.276    0.4452    0.4638
4314.301    0.4411    0.4375
4314.327    0.5070    0.4843
4314.352    0.6486    0.6008
4314.377    0.7960    0.7315
4314.403    0.9003    0.8299
4314.428    0.9298    0.8716
4314.453    0.8960    0.8740
4314.479    0.8270    0.8612
4314.504    0.7976    0.8624
4314.529    0.8295    0.8917
4314.555    0.8935    0.9356
4314.580    0.9499    0.9652
# 050505  51  4313.313  4314.580
4313.313    0.9045    0.9480
4313.338    0.8927    0.9183
4313.364    0.8742    0.8919
4313.389    0.8638    0.8730
4313.415    0.8562    0.8547
4313.440    0.8590    0.8408
4313.465    0.8626    0.8375
4313.491    0.8515    0.8314
4313.516    0.8013    0.7867
4313.541    0.6925    0.6841
4313.567    0.5623    0.5451
4313.592    0.4599    0.4374
4313.617    0.4092    0.3894
4313.643    0.4077    0.4082
4313.668    0.4554    0.4967
4313.693    0.5682    0.6439
4313.719    0.7183    0.8043
4313.744    0.8533    0.9078
4313.769    0.9348    0.9482
4313.795    0.9649    0.9389
4313.820    0.9552    0.8968
4313.845    0.9266    0.8441
4313.871    0.8935    0.8110
4313.896    0.8684    0.8188
4313.921    0.8750    0.8555
4313.947    0.8929    0.8906
4313.972    0.8764    0.8886
4313.997    0.7909    0.8160
4314.023    0.6163    0.6346
4314.048    0.3899    0.4014
4314.073    0.2204    0.2285
4314.099    0.2010    0.1993
4314.124    0.3135    0.3014
4314.149    0.4496    0.4314
4314.175    0.5020    0.4844
4314.200    0.4741    0.4690
4314.226    0.4507    0.4745
4314.251    0.4652    0.5082
4314.276    0.4781    0.5099
4314.302    0.4887    0.4842
4314.327    0.5367    0.5133
4314.352    0.6589    0.6163
4314.378    0.8011    0.7444
4314.403    0.9116    0.8356
4314.428    0.9559    0.8782
4314.454    0.9150    0.8861
4314.479    0.8466    0.8817
4314.504    0.8022    0.8843
4314.530    0.8287    0.9082
4314.555    0.8968    0.9434
4314.580    0.9658    0.9698
# 051178  51  4313.312  4314.579
4313.312    0.9049    0.9508
4313.337    0.8904    0.9279
4313.363    0.8835    0.9084
4313.388    0.8906    0.8937
4313.413    0.8804    0.8794
4313.439    0.8776    0.8686
4313.464    0.8968    0.8650
4313.489    0.8843    0.8523
4313.515    0.8213    0.7998
4313.540    0.7147    0.7002
4313.565    0.5917    0.5806
4313.591    0.5117    0.4855
4313.616    0.4789    0.4522
4313.641    0.4818    0.4834
4313.667    0.5349    0.5833
4313.692    0.6446    0.7206
4313.717    0.7750    0.8484
4313.743    0.8813    0.9296
4313.768    0.9404    0.9548
4313.794    0.9583    0.9410
4313.819    0.9506    0.9043
4313.844    0.9279    0.8648
4313.870    0.9059    0.8457
4313.895    0.9034    0.8582
4313.920    0.9137    0.8876
4313.946    0.9204    0.9078
4313.971    0.8882    0.8870
4313.996    0.7800    0.7901
4314.022    0.5836    0.5920
4314.047    0.3612    0.3705
4314.072    0.2254    0.2300
4314.098    0.2351    0.2336
4314.123    0.3625    0.3503
4314.148    0.4896    0.4768
4314.174    0.5332    0.5291
4314.199    0.5217    0.5267
4314.224    0.5066    0.5355
4314.250    0.5079    0.5478
4314.275    0.5052    0.5258
4314.300    0.5205    0.5100
4314.326    0.5933    0.5729
4314.351    0.7321    0.6944
4314.376    0.8638    0.8082
4314.402    0.9441    0.8786
4314.427    0.9603    0.9034
4314.452    0.9145    0.9051
4314.478    0.8606    0.9007
4314.503    0.8360    0.9061
4314.528    0.8586    0.9275
4314.554    0.9264    0.9568
4314.579    0.9904    0.9759
# 053721  51  4313.313  4314.580
4313.313    0.9045    0.9449
4313.339    0.9018    0.9230
4313.364    0.8933    0.9057
4313.389    0.8810    0.8929
4313.415    0.8802    0.8813
4313.440    0.8810    0.8712
4313.465    0.8722    0.8604
4313.491    0.8553    0.8362
4313.516    0.8045    0.7831
4313.541    0.7193    0.6961
4313.567    0.6247    0.5909
4313.592    0.5403    0.5091
4313.617    0.4915    0.4735
4313.643    0.4931    0.4983
4313.668    0.5461    0.5802
4313.693    0.6433    0.6989
4313.719    0.7563    0.8215
4313.744    0.8525    0.9039
4313.770    0.9143    0.9408
4313.795    0.9417    0.9367
4313.820    0.9428    0.9084
4313.846    0.9290    0.8738
4313.871    0.9055    0.8549
4313.896    0.8859    0.8596
4313.922    0.8929    0.8798
4313.947    0.8878    0.8892
4313.972    0.8435    0.8553
4313.998    0.7352    0.7420
4314.023    0.5599    0.5600
4314.048    0.3612    0.3639
4314.074    0.2255    0.2301
4314.099    0.2094    0.2125
4314.124    0.2976    0.2885
4314.150    0.4167    0.4025
4314.175    0.4899    0.4801
4314.200    0.4950    0.5096
4314.226    0.4870    0.5126
4314.251    0.4677    0.4970
4314.276    0.4424    0.4626
4314.302    0.4467    0.4431
4314.327    0.5098    0.4887
4314.352    0.6304    0.5984
4314.378    0.7679    0.7305
4314.403    0.8764    0.8262
4314.428    0.9185    0.8744
4314.454    0.9064    0.8839
4314.479    0.8672    0.8760
4314.504    0.8302    0.8758
4314.530    0.8441    0.8970
4314.555    0.9026    0.9311
4314.580    0.9493    0.9592
# 054375  52  4313.306  4314.598
4313.306    0.9118    0.9528
4313.331    0.8997    0.9356
4313.356    0.8974    0.9190
4313.382    0.8908    0.9049
4313.407    0.8894    0.8935
4313.432    0.8825    0.8821
4313.458    0.8726    0.8664
4313.483    0.8618    0.8414
4313.508    0.8251    0.7984
4313.534    0.7691    0.7303
4313.559    0.6939    0.6506
4313.584    0.6128    0.5757
4313.610    0.5568    0.5269
4313.635    0.5292    0.5248
4313.660    0.5449    0.5720
4313.686    0.6152    0.6624
4313.711    0.7088    0.7644
4313.736    0.7995    0.8531
4313.762    0.8782    0.9112
4313.787    0.9245    0.9303
4313.812    0.9371    0.9211
4313.838    0.9190    0.8968
4313.863    0.9072    0.8750
4313.888    0.8966    0.8660
4313.914    0.8933    0.8700
4313.939    0.8808    0.8728
4313.964    0.8496    0.8504
4313.990    0.7867    0.7746
4314.015    0.6397    0.6431
4314.041    0.4757    0.4718
4314.066    0.3156    0.3285
4314.091    0.2538    0.2567
4314.117    0.2803    0.2746
4314.142    0.3640    0.3520
4314.167    0.4450    0.4383
4314.193    0.4917    0.4993
4314.218    0.5040    0.5235
4314.243    0.4961    0.5208
4314.269    0.4791    0.4984
4314.294    0.4629    0.4750
4314.319    0.4851    0.4800
4314.345    0.5605    0.5374
4314.370    0.6801    0.6333
4314.395    0.7949    0.7360
4314.421    0.8672    0.8175
4314.446    0.8878    0.8586
4314.471    0.8648    0.8710
4314.497    0.8429    0.8738
4314.522    0.8457    0.8843
4314.547    0.8720    0.9072
4314.573    0.9026    0.9343
4314.598    0.9283    0.9480
# 055459  52  4313.306  4314.598
4313.306    0.9034    0.9486
4313.331    0.9034    0.9251
4313.356    0.8966    0.9049
4313.382    0.8833    0.8896
4313.407    0.8736    0.8766
4313.433    0.8726    0.8640
4313.458    0.8710    0.8531
4313.483    0.8557    0.8348
4313.509    0.8059    0.7874
4313.534    0.7216    0.7044
4313.559    0.6197    0.5994
4313.585    0.5288    0.5030
4313.610    0.4784    0.4539
4313.635    0.4712    0.4627
4313.661    0.4988    0.5367
4313.686    0.5876    0.6563
4313.711    0.7124    0.7863
4313.737    0.8255    0.8886
4313.762    0.9091    0.9363
4313.787    0.9491    0.9395
4313.813    0.9513    0.9112
4313.838    0.9376    0.8720
4313.863    0.9196    0.8441
4313.889    0.8933    0.8428
4313.914    0.8817    0.8636
4313.939    0.8833    0.8833
4313.965    0.8541    0.8686
4313.990    0.7707    0.7852
4314.015    0.6063    0.6192
4314.041    0.4027    0.4038
4314.066    0.2406    0.2445
4314.091    0.1901    0.1949
4314.117    0.2658    0.2591
4314.142    0.3909    0.3736
4314.167    0.4726    0.4625
4314.193    0.4947    0.4967
4314.218    0.4854    0.5030
4314.243    0.4673    0.5001
4314.269    0.4478    0.4722
4314.294    0.4366    0.4390
4314.319    0.4728    0.4566
4314.345    0.5809    0.5535
4314.370    0.7239    0.6831
4314.395    0.8509    0.7943
4314.421    0.9181    0.8606
4314.446    0.9133    0.8794
4314.471    0.8680    0.8742
4314.497    0.8247    0.8700
4314.522    0.8318    0.8865
4314.547    0.8718    0.9204
4314.573    0.9243    0.9539
4314.598    0.9692    0.9674
# 055868  52  4313.306  4314.598
4313.306    0.9230    0.9579
4313.331    0.9147    0.9371
4313.356    0.9005    0.9190
4313.382    0.8835    0.9045
4313.407    0.8770    0.8917
4313.432    0.8808    0.8806
4313.458    0.8904    0.8740
4313.483    0.8880    0.8618
4313.508    0.8414    0.8215
4313.534    0.7544    0.7349
4313.559    0.6434    0.6253
4313.584    0.5558    0.5297
4313.610    0.5120    0.4804
4313.635    0.5003    0.4949
4313.660    0.5379    0.5711
4313.686    0.6323    0.6982
4313.711    0.7649    0.8239
4313.736    0.8758    0.9122
4313.762    0.9330    0.9515
4313.787    0.9581    0.9493
4313.812    0.9592    0.9215
4313.838    0.9421    0.8837
4313.863    0.9141    0.8604
4313.888    0.9020    0.8630
4313.914    0.8993    0.8865
4313.939    0.9101    0.9072
4313.964    0.8943    0.8970
4313.990    0.8175    0.8171
4314.015    0.6409    0.6504
4314.041    0.4210    0.4258
4314.066    0.2572    0.2621
4314.091    0.2228    0.2259
4314.117    0.3321    0.3178
4314.142    0.4571    0.4491
4314.167    0.5336    0.5292
4314.193    0.5398    0.5449
4314.218    0.5242    0.5482
4314.243    0.5195    0.5539
4314.269    0.5076    0.5316
4314.294    0.5044    0.5033
4314.319    0.5548    0.5341
4314.345    0.6644    0.6422
4314.370    0.8050    0.7642
4314.395    0.9126    0.8531
4314.421    0.9484    0.8976
4314.446    0.9277    0.9074
4314.471    0.8772    0.9034
4314.497    0.8383    0.9036
4314.522    0.8582    0.9200
4314.547    0.9122    0.9469
4314.573    0.9694    0.9703
4314.598    1.0051    0.9779
# 059589  51  4313.314  4314.581
4313.314    0.8937    0.9382
4313.339    0.8810    0.9080
4313.365    0.8636    0.8815
4313.390    0.8519    0.8618
4313.415    0.8375    0.8435
4313.441    0.8368    0.8289
4313.466    0.8455    0.8224
4313.492    0.8383    0.8063
4313.517    0.7684    0.7506
4313.542    0.6604    0.6452
4313.568    0.5394    0.5153
4313.593    0.4480    0.4200
4313.618    0.4060    0.3821
4313.644    0.4078    0.4107
4313.669    0.4613    0.5069
4313.694    0.5745    0.6543
4313.720    0.7171    0.8074
4313.745    0.8496    0.9036
4313.770    0.9283    0.9386
4313.796    0.9423    0.9238
4313.821    0.9348    0.8782
4313.846    0.8972    0.8258
4313.872    0.8622    0.7963
4313.897    0.8482    0.8067
4313.922    0.8596    0.8404
4313.948    0.8726    0.8658
4313.973    0.8439    0.8463
4313.998    0.7461    0.7513
4314.024    0.5541    0.5620
4314.049    0.3341    0.3494
4314.074    0.1999    0.2071
4314.100    0.1986    0.1955
4314.125    0.3035    0.2911
4314.150    0.4200    0.4023
4314.176    0.4591    0.4503
4314.201    0.4377    0.4475
4314.227    0.4328    0.4582
4314.252    0.4373    0.4781
4314.277    0.4376    0.4649
4314.303    0.4493    0.4407
4314.328    0.5047    0.4777
4314.353    0.6262    0.5853
4314.379    0.7700    0.7175
4314.404    0.8859    0.8132
4314.429    0.9249    0.8600
4314.455    0.8919    0.8704
4314.480    0.8253    0.8676
4314.505    0.7907    0.8738
4314.531    0.8276    0.9016
4314.556    0.9101    0.9382
4314.581    0.9714    0.9643
# 059610  52  4313.306  4314.599
4313.306    0.9022    0.9625
4313.332    0.9087    0.9410
4313.357    0.8962    0.9202
4313.382    0.8857    0.9045
4313.408    0.8863    0.8913
4313.433    0.8925    0.8792
4313.458    0.8960    0.8702
4313.484    0.8913    0.8604
4313.509    0.8650    0.8333
4313.534    0.7890    0.7688
4313.560    0.6883    0.6645
4313.585    0.5874    0.5594
4313.610    0.5111    0.4872
4313.636    0.4894    0.4709
4313.661    0.5086    0.5183
4313.686    0.5749    0.6214
4313.712    0.6775    0.7563
4313.737    0.7978    0.8674
4313.762    0.8845    0.9318
4313.788    0.9341    0.9495
4313.813    0.9515    0.9322
4313.838    0.9515    0.8968
4313.864    0.9232    0.8628
4313.889    0.9022    0.8521
4313.914    0.9028    0.8664
4313.940    0.9064    0.8910
4313.965    0.9003    0.8956
4313.990    0.8418    0.8472
4314.016    0.7142    0.7086
4314.041    0.5005    0.5041
4314.067    0.2981    0.3024
4314.092    0.2002    0.2072
4314.117    0.2398    0.2355
4314.143    0.3634    0.3527
4314.168    0.4757    0.4640
4314.193    0.5148    0.5156
4314.219    0.5085    0.5255
4314.244    0.4920    0.5271
4314.269    0.4746    0.5105
4314.295    0.4577    0.4716
4314.320    0.4845    0.4688
4314.345    0.5753    0.5453
4314.371    0.7132    0.6789
4314.396    0.8426    0.7962
4314.421    0.9133    0.8678
4314.447    0.9315    0.8947
4314.472    0.9001    0.8933
4314.497    0.8529    0.8865
4314.523    0.8406    0.8943
4314.548    0.8698    0.9209
4314.573    0.9298    0.9521
4314.599    0.9777    0.9721
# 062175  51  4313.313  4314.580
4313.313    0.9032    0.9352
4313.339    0.9028    0.9099
4313.364    0.8835    0.8921
4313.389    0.8662    0.8800
4313.415    0.8628    0.8684
4313.440    0.8594    0.8566
4313.465    0.8468    0.8420
4313.491    0.8222    0.8104
4313.516    0.7800    0.7487
4313.541    0.6931    0.6558
4313.567    0.5851    0.5499
4313.592    0.5041    0.4716
4313.617    0.4598    0.4412
4313.643    0.4615    0.4722
4313.668    0.5156    0.5622
4313.693    0.6156    0.6907
4313.719    0.7444    0.8207
4313.744    0.8564    0.9051
4313.770    0.9260    0.9399
4313.795    0.9473    0.9320
4313.820    0.9371    0.8983
4313.846    0.9150    0.8574
4313.871    0.8849    0.8358
4313.896    0.8696    0.8422
4313.922    0.8692    0.8668
4313.947    0.8650    0.8798
4313.972    0.8300    0.8486
4313.998    0.7271    0.7362
4314.023    0.5439    0.5514
4314.048    0.3471    0.3500
4314.074    0.2108    0.2145
4314.099    0.2001    0.2037
4314.124    0.3025    0.2902
4314.150    0.4257    0.4067
4314.175    0.4819    0.4740
4314.200    0.4857    0.4932
4314.226    0.4760    0.4984
4314.251    0.4613    0.4918
4314.276    0.4350    0.4580
4314.302    0.4240    0.4243
4314.327    0.4701    0.4490
4314.352    0.5912    0.5434
4314.378    0.7318    0.6759
4314.403    0.8511    0.7854
4314.428    0.8929    0.8461
4314.454    0.8714    0.8578
4314.479    0.8238    0.8451
4314.504    0.7927    0.8420
4314.530    0.8140    0.8696
4314.555    0.8730    0.9143
4314.580    0.9341    0.9499
# 062816  52  4313.306  4314.599
4313.306    0.9066    0.9572
4313.331    0.9064    0.9391
4313.357    0.9076    0.9198
4313.382    0.8991    0.9049
4313.407    0.8929    0.8925
4313.433    0.8841    0.8804
4313.458    0.8772    0.8682
4313.483    0.8650    0.8492
4313.509    0.8262    0.8097
4313.534    0.7612    0.7434
4313.559    0.6875    0.6554
4313.585    0.5994    0.5655
4313.610    0.5327    0.5085
4313.636    0.5063    0.5011
4313.661    0.5211    0.5500
4313.686    0.5910    0.6445
4313.712    0.6914    0.7619
4313.737    0.8033    0.8592
4313.762    0.8980    0.9185
4313.788    0.9447    0.9373
4313.813    0.9581    0.9243
4313.838    0.9548    0.8958
4313.864    0.9354    0.8690
4313.889    0.9080    0.8600
4313.914    0.8943    0.8688
4313.940    0.8853    0.8808
4313.965    0.8656    0.8694
4313.990    0.7914    0.8056
4314.016    0.6584    0.6674
4314.041    0.4787    0.4885
4314.066    0.3199    0.3261
4314.092    0.2402    0.2421
4314.117    0.2661    0.2644
4314.142    0.3671    0.3536
4314.168    0.4625    0.4512
4314.193    0.5145    0.5075
4314.218    0.5146    0.5289
4314.244    0.5064    0.5309
4314.269    0.4928    0.5152
4314.294    0.4785    0.4922
4314.320    0.5055    0.4964
4314.345    0.5781    0.5555
4314.370    0.6907    0.6571
4314.396    0.8196    0.7658
4314.421    0.8980    0.8402
4314.446    0.9039    0.8760
4314.472    0.8813    0.8837
4314.497    0.8439    0.8831
4314.523    0.8395    0.8931
4314.548    0.8642    0.9169
4314.573    0.9207    0.9441
4314.599    0.9550    0.9601
# 063048  52  4313.307  4314.600
4313.307    0.8997    0.9484
4313.332    0.8900    0.9173
4313.358    0.8786    0.8872
4313.383    0.8736    0.8666
4313.408    0.8570    0.8492
4313.434    0.8422    0.8320
4313.459    0.8472    0.8236
4313.484    0.8464    0.8173
4313.510    0.8000    0.7818
4313.535    0.7005    0.6934
4313.560    0.5673    0.5665
4313.586    0.4628    0.4456
4313.611    0.4044    0.3812
4313.636    0.3905    0.3790
4313.662    0.4152    0.4473
4313.687    0.5070    0.5796
4313.713    0.6500    0.7463
4313.738    0.7965    0.8724
4313.763    0.8974    0.9343
4313.789    0.9537    0.9391
4313.814    0.9669    0.9028
4313.839    0.9300    0.8472
4313.865    0.8970    0.8020
4313.890    0.8678    0.7969
4313.915    0.8584    0.8276
4313.941    0.8698    0.8666
4313.966    0.8644    0.8740
4313.991    0.7920    0.8149
4314.017    0.6304    0.6515
4314.042    0.4097    0.4260
4314.067    0.2337    0.2362
4314.093    0.1620    0.1660
4314.118    0.2338    0.2266
4314.143    0.3708    0.3493
4314.169    0.4477    0.4362
4314.194    0.4512    0.4456
4314.219    0.4323    0.4434
4314.245    0.4341    0.4673
4314.270    0.4399    0.4721
4314.295    0.4325    0.4420
4314.321    0.4632    0.4450
4314.346    0.5644    0.5297
4314.372    0.7129    0.6656
4314.397    0.8506    0.7816
4314.422    0.9236    0.8488
4314.448    0.9171    0.8684
4314.473    0.8439    0.8616
4314.498    0.7795    0.8557
4314.524    0.7832    0.8740
4314.549    0.8507    0.9150
4314.574    0.9415    0.9539
4314.600    0.9952    0.9721
# 063636  52  4313.305  4314.597
4313.305    0.9051    0.9475
4313.330    0.9003    0.9266
4313.355    0.8878    0.9061
4313.381    0.8784    0.8882
4313.406    0.8698    0.8734
4313.431    0.8644    0.8608
4313.457    0.8616    0.8470
4313.482    0.8435    0.8226
4313.507    0.7920    0.7723
4313.533    0.7106    0.6874
4313.558    0.6112    0.5902
4313.583    0.5289    0.5072
4313.609    0.4795    0.4646
4313.634    0.4785    0.4804
4313.659    0.5226    0.5520
4313.685    0.6109    0.6676
4313.710    0.7226    0.7854
4313.735    0.8339    0.8760
4313.761    0.9116    0.9236
4313.786    0.9438    0.9275
4313.811    0.9482    0.9036
4313.837    0.9300    0.8706
4313.862    0.9030    0.8498
4313.887    0.8898    0.8506
4313.913    0.8890    0.8678
4313.938    0.8808    0.8786
4313.963    0.8476    0.8543
4313.989    0.7527    0.7626
4314.014    0.5953    0.6080
4314.039    0.4183    0.4291
4314.065    0.2868    0.2902
4314.090    0.2511    0.2517
4314.115    0.3093    0.3020
4314.141    0.4075    0.3943
4314.166    0.4726    0.4638
4314.191    0.4933    0.4959
4314.217    0.4899    0.5066
4314.242    0.4813    0.5072
4314.267    0.4776    0.4980
4314.293    0.4885    0.4950
4314.318    0.5469    0.5304
4314.343    0.6474    0.6132
4314.369    0.7638    0.7218
4314.394    0.8674    0.8100
4314.419    0.9177    0.8630
4314.445    0.9034    0.8843
4314.470    0.8632    0.8886
4314.495    0.8373    0.8941
4314.521    0.8521    0.9116
4314.546    0.8937    0.9363
4314.571    0.9386    0.9574
4314.597    0.9777    0.9638
# 064150  51  4313.310  4314.577
4313.310    0.8906    0.9324
4313.336    0.8756    0.9026
4313.361    0.8630    0.8790
4313.386    0.8502    0.8604
4313.412    0.8431    0.8429
4313.437    0.8490    0.8299
4313.462    0.8437    0.8198
4313.488    0.8121    0.7940
4313.513    0.7492    0.7300
4313.538    0.6428    0.6255
4313.564    0.5246    0.5057
4313.589    0.4411    0.4213
4313.615    0.4055    0.3916
4313.640    0.4187    0.4270
4313.665    0.4806    0.5257
4313.691    0.5942    0.6734
4313.716    0.7316    0.8110
4313.741    0.8504    0.9016
4313.767    0.9251    0.9345
4313.792    0.9443    0.9190
4313.817    0.9408    0.8754
4313.843    0.9145    0.8278
4313.868    0.8819    0.8065
4313.893    0.8644    0.8196
4313.919    0.8648    0.8535
4313.944    0.8694    0.8734
4313.969    0.8276    0.8443
4313.995    0.7099    0.7286
4314.020    0.5255    0.5374
4314.045    0.3273    0.3352
4314.071    0.2040    0.2081
4314.096    0.2078    0.2073
4314.121    0.3081    0.2960
4314.147    0.4158    0.4000
4314.172    0.4604    0.4467
4314.197    0.4462    0.4521
4314.223    0.4320    0.4584
4314.248    0.4269    0.4618
4314.273    0.4230    0.4421
4314.299    0.4367    0.4293
4314.324    0.5014    0.4786
4314.349    0.6331    0.5901
4314.375    0.7809    0.7208
4314.400    0.8870    0.8136
4314.425    0.9158    0.8580
4314.451    0.8815    0.8664
4314.476    0.8228    0.8622
4314.501    0.7927    0.8692
4314.527    0.8238    0.8985
4314.552    0.8960    0.9358
4314.577    0.9618    0.9621
# 064747  52  4313.307  4314.600
4313.307    0.8993    0.9605
4313.333    0.9049    0.9341
4313.358    0.8960    0.9084
4313.383    0.8876    0.8890
4313.409    0.8770    0.8718
4313.434    0.8724    0.8564
4313.459    0.8750    0.8490
4313.485    0.8724    0.8464
4313.510    0.8424    0.8221
4313.535    0.7674    0.7463
4313.561    0.6442    0.6194
4313.586    0.5130    0.4984
4313.611    0.4480    0.4247
4313.637    0.4301    0.4154
4313.662    0.4522    0.4745
4313.687    0.5347    0.5972
4313.713    0.6647    0.7549
4313.738    0.7934    0.8770
4313.763    0.9026    0.9399
4313.789    0.9467    0.9495
4313.814    0.9563    0.9213
4313.839    0.9497    0.8742
4313.865    0.9101    0.8333
4313.890    0.8892    0.8258
4313.915    0.8847    0.8511
4313.941    0.9039    0.8876
4313.966    0.8960    0.9005
4313.992    0.8406    0.8547
4314.017    0.6973    0.7165
4314.042    0.4746    0.4961
4314.068    0.2787    0.2829
4314.093    0.1936    0.1979
4314.118    0.2609    0.2521
4314.144    0.4092    0.3881
4314.169    0.4975    0.4821
4314.194    0.4917    0.4948
4314.220    0.4712    0.4889
4314.245    0.4791    0.5119
4314.270    0.4917    0.5253
4314.296    0.4924    0.5040
4314.321    0.5280    0.5131
4314.346    0.6356    0.5998
4314.372    0.7707    0.7288
4314.397    0.8898    0.8281
4314.422    0.9596    0.8806
4314.448    0.9493    0.8954
4314.473    0.8937    0.8923
4314.498    0.8325    0.8900
4314.524    0.8190    0.9039
4314.549    0.8726    0.9339
4314.574    0.9462    0.9634
4314.600    0.9892    0.9786
# 070319  51  4313.312  4314.579
4313.312    0.9126    0.9467
4313.337    0.9022    0.9215
4313.363    0.8874    0.8995
4313.388    0.8750    0.8823
4313.413    0.8748    0.8666
4313.439    0.8819    0.8572
4313.464    0.8796    0.8564
4313.489    0.8602    0.8445
4313.515    0.7969    0.7851
4313.540    0.6847    0.6739
4313.565    0.5594    0.5463
4313.591    0.4722    0.4511
4313.616    0.4387    0.4224
4313.641    0.4525    0.4598
4313.667    0.5174    0.5682
4313.692    0.6371    0.7138
4313.717    0.7770    0.8468
4313.743    0.8898    0.9290
4313.768    0.9438    0.9519
4313.793    0.9603    0.9350
4313.819    0.9491    0.8925
4313.844    0.9224    0.8506
4313.869    0.8962    0.8331
4313.895    0.8874    0.8498
4313.920    0.8931    0.8829
4313.945    0.9005    0.9043
4313.971    0.8696    0.8808
4313.996    0.7544    0.7762
4314.021    0.5589    0.5797
4314.047    0.3452    0.3525
4314.072    0.2180    0.2249
4314.097    0.2440    0.2381
4314.123    0.3739    0.3588
4314.148    0.4900    0.4715
4314.173    0.5190    0.5066
4314.199    0.4943    0.4995
4314.224    0.4860    0.5151
4314.249    0.5018    0.5399
4314.275    0.5199    0.5344
4314.300    0.5504    0.5360
4314.325    0.6260    0.6042
4314.351    0.7490    0.7256
4314.376    0.8696    0.8274
4314.402    0.9502    0.8855
4314.427    0.9656    0.9036
4314.452    0.9256    0.9043
4314.478    0.8660    0.9032
4314.503    0.8422    0.9124
4314.528    0.8782    0.9354
4314.554    0.9391    0.9625
4314.579    0.9842    0.9790
# 072604  52  4313.306  4314.599
4313.306    0.9097    0.9561
4313.332    0.9074    0.9290
4313.357    0.8968    0.9039
4313.382    0.8831    0.8853
4313.408    0.8704    0.8694
4313.433    0.8682    0.8557
4313.458    0.8726    0.8480
4313.484    0.8654    0.8416
4313.509    0.8283    0.8113
4313.534    0.7423    0.7330
4313.560    0.6219    0.6097
4313.585    0.5130    0.4942
4313.610    0.4462    0.4241
4313.636    0.4302    0.4178
4313.661    0.4586    0.4800
4313.686    0.5393    0.6027
4313.712    0.6719    0.7561
4313.737    0.8067    0.8742
4313.762    0.9043    0.9354
4313.788    0.9451    0.9447
4313.813    0.9475    0.9166
4313.838    0.9354    0.8706
4313.864    0.9064    0.8310
4313.889    0.8778    0.8232
4313.914    0.8766    0.8453
4313.940    0.8855    0.8758
4313.965    0.8734    0.8792
4313.990    0.8087    0.8226
4314.016    0.6586    0.6708
4314.041    0.4437    0.4573
4314.067    0.2566    0.2618
4314.092    0.1832    0.1868
4314.117    0.2438    0.2377
4314.143    0.3760    0.3620
4314.168    0.4712    0.4532
4314.193    0.4851    0.4770
4314.219    0.4652    0.4797
4314.244    0.4605    0.4966
4314.269    0.4618    0.4975
4314.295    0.4654    0.4701
4314.320    0.4972    0.4780
4314.345    0.5883    0.5623
4314.371    0.7295    0.6936
4314.396    0.8578    0.8019
4314.421    0.9303    0.8640
4314.447    0.9294    0.8833
4314.472    0.8752    0.8784
4314.497    0.8190    0.8730
4314.523    0.8143    0.8870
4314.548    0.8676    0.9204
4314.573    0.9337    0.9550
4314.599    0.9899    0.9734
# 075676  52  4313.306  4314.598
4313.306    0.8792    0.9513
4313.331    0.8680    0.9183
4313.357    0.8476    0.8829
4313.382    0.8310    0.8566
4313.407    0.8302    0.8341
4313.433    0.8402    0.8126
4313.458    0.8472    0.8032
4313.484    0.8429    0.8039
4313.509    0.8024    0.7818
4313.534    0.7053    0.7008
4313.560    0.5670    0.5627
4313.585    0.4397    0.4351
4313.610    0.3732    0.3602
4313.636    0.3557    0.3500
4313.661    0.3833    0.4071
4313.686    0.4711    0.5343
4313.712    0.6166    0.7091
4313.737    0.7798    0.8519
4313.762    0.8964    0.9279
4313.788    0.9618    0.9386
4313.813    0.9781    0.9014
4313.838    0.9621    0.8404
4313.864    0.9124    0.7881
4313.889    0.8772    0.7802
4313.914    0.8696    0.8156
4313.940    0.8937    0.8686
4313.965    0.9089    0.8976
4313.990    0.8594    0.8706
4314.016    0.7155    0.7425
4314.041    0.4947    0.5242
4314.066    0.2919    0.3084
4314.092    0.2099    0.2080
4314.117    0.2709    0.2584
4314.142    0.3930    0.3800
4314.168    0.4652    0.4560
4314.193    0.4533    0.4446
4314.218    0.4216    0.4267
4314.244    0.4229    0.4555
4314.269    0.4456    0.4870
4314.294    0.4722    0.4847
4314.320    0.5210    0.5020
4314.345    0.6230    0.5888
4314.370    0.7684    0.7104
4314.396    0.9105    0.8110
4314.421    0.9817    0.8594
4314.446    0.9587    0.8712
4314.472    0.8498    0.8692
4314.497    0.7389    0.8710
4314.522    0.7188    0.8892
4314.548    0.8134    0.9256
4314.573    0.9499    0.9592
4314.598    1.0476    0.9763
# 076114  51  4313.312  4314.579
4313.312    0.9003    0.9445
4313.338    0.8941    0.9154
4313.363    0.8829    0.8919
4313.388    0.8628    0.8742
4313.414    0.8566    0.8572
4313.439    0.8588    0.8439
4313.464    0.8620    0.8366
4313.490    0.8437    0.8215
4313.515    0.7927    0.7713
4313.540    0.6952    0.6734
4313.566    0.5686    0.5471
4313.591    0.4709    0.4488
4313.616    0.4247    0.4038
4313.642    0.4248    0.4234
4313.667    0.4702    0.5090
4313.692    0.5736    0.6474
4313.718    0.7176    0.7987
4313.743    0.8441    0.9001
4313.768    0.9202    0.9423
4313.794    0.9517    0.9354
4313.819    0.9425    0.8964
4313.844    0.9164    0.8482
4313.870    0.8827    0.8179
4313.895    0.8680    0.8247
4313.920    0.8720    0.8572
4313.946    0.8823    0.8876
4313.971    0.8628    0.8782
4313.996    0.7684    0.7938
4314.022    0.5931    0.6063
4314.047    0.3766    0.3834
4314.073    0.2160    0.2206
4314.098    0.1926    0.1948
4314.123    0.2953    0.2821
4314.149    0.4232    0.4073
4314.174    0.4860    0.4700
4314.199    0.4715    0.4734
4314.225    0.4519    0.4767
4314.250    0.4520    0.4891
4314.275    0.4461    0.4733
4314.301    0.4476    0.4452
4314.326    0.4997    0.4768
4314.351    0.6189    0.5826
4314.377    0.7707    0.7185
4314.402    0.8913    0.8188
4314.427    0.9350    0.8692
4314.453    0.9091    0.8796
4314.478    0.8504    0.8730
4314.503    0.8126    0.8736
4314.529    0.8272    0.8974
4314.554    0.8900    0.9348
4314.579    0.9563    0.9641
# 077749  52  4313.305  4314.598
4313.305    0.9097    0.9465
4313.331    0.9039    0.9318
4313.356    0.8974    0.9169
4313.381    0.8923    0.9028
4313.407    0.8806    0.8884
4313.432    0.8680    0.8720
4313.458    0.8551    0.8474
4313.483    0.8260    0.8119
4313.508    0.7849    0.7612
4313.534    0.7303    0.6957
4313.559    0.6634    0.6302
4313.584    0.5997    0.5776
4313.610    0.5634    0.5523
4313.635    0.5580    0.5662
4313.660    0.5884    0.6169
4313.686    0.6539    0.6965
4313.711    0.7350    0.7793
4313.736    0.8166    0.8488
4313.762    0.8790    0.8941
4313.787    0.9160    0.9095
4313.812    0.9303    0.9041
4313.838    0.9285    0.8880
4313.863    0.9070    0.8734
4313.888    0.8987    0.8644
4313.914    0.8782    0.8555
4313.939    0.8441    0.8335
4313.964    0.7827    0.7813
4313.990    0.6841    0.6845
4314.015    0.5527    0.5586
4314.040    0.4189    0.4277
4314.066    0.3202    0.3243
4314.091    0.2801    0.2827
4314.116    0.3047    0.3002
4314.142    0.3687    0.3592
4314.167    0.4309    0.4244
4314.192    0.4732    0.4744
4314.218    0.4907    0.4997
4314.243    0.4801    0.5012
4314.268    0.4714    0.4920
4314.294    0.4856    0.4902
4314.319    0.5257    0.5145
4314.344    0.5954    0.5715
4314.370    0.6874    0.6554
4314.395    0.7764    0.7386
4314.420    0.8352    0.8054
4314.446    0.8586    0.8490
4314.471    0.8576    0.8712
4314.496    0.8598    0.8853
4314.522    0.8646    0.9007
4314.547    0.8853    0.9177
4314.573    0.9064    0.9300
4314.598    0.9238    0.9266
# 078217  52  4313.306  4314.598
4313.306    0.9200    0.9632
4313.331    0.9173    0.9428
4313.357    0.9105    0.9234
4313.382    0.9024    0.9097
4313.407    0.8987    0.8972
4313.433    0.9007    0.8857
4313.458    0.9009    0.8802
4313.483    0.8927    0.8738
4313.509    0.8584    0.8404
4313.534    0.7814    0.7626
4313.559    0.6702    0.6513
4313.585    0.5675    0.5434
4313.610    0.5106    0.4863
4313.635    0.4987    0.4897
4313.661    0.5321    0.5598
4313.686    0.6189    0.6797
4313.711    0.7405    0.8110
4313.737    0.8572    0.9103
4313.762    0.9339    0.9539
4313.787    0.9596    0.9563
4313.813    0.9632    0.9303
4313.838    0.9482    0.8931
4313.863    0.9219    0.8658
4313.889    0.9074    0.8650
4313.914    0.9087    0.8878
4313.939    0.9122    0.9126
4313.965    0.9022    0.9120
4313.990    0.8337    0.8494
4314.016    0.6697    0.6831
4314.041    0.4513    0.4557
4314.066    0.2650    0.2687
4314.092    0.2069    0.2104
4314.117    0.2982    0.2906
4314.142    0.4499    0.4334
4314.168    0.5456    0.5347
4314.193    0.5536    0.5532
4314.218    0.5319    0.5535
4314.244    0.5272    0.5635
4314.269    0.5214    0.5461
4314.294    0.5100    0.5092
4314.320    0.5444    0.5298
4314.345    0.6530    0.6334
4314.370    0.7991    0.7619
4314.396    0.9082    0.8594
4314.421    0.9572    0.9039
4314.446    0.9495    0.9139
4314.472    0.9005    0.9082
4314.497    0.8549    0.9053
4314.522    0.8555    0.9185
4314.548    0.9072    0.9467
4314.573    0.9656    0.9710
4314.598    1.0002    0.9815
# 079672  51  4313.311  4314.578
4313.311    0.9122    0.9410
4313.336    0.8968    0.9179
4313.362    0.8839    0.8987
4313.387    0.8754    0.8845
4313.412    0.8716    0.8712
4313.438    0.8692    0.8592
4313.463    0.8636    0.8478
4313.488    0.8377    0.8221
4313.514    0.7802    0.7603
4313.539    0.6858    0.6650
4313.564    0.5798    0.5591
4313.590    0.5028    0.4759
4313.615    0.4670    0.4478
4313.640    0.4733    0.4806
4313.666    0.5300    0.5774
4313.691    0.6330    0.7073
4313.716    0.7582    0.8304
4313.742    0.8662    0.9135
4313.767    0.9307    0.9425
4313.792    0.9510    0.9320
4313.818    0.9428    0.8958
4313.843    0.9243    0.8582
4313.868    0.8983    0.8393
4313.894    0.8835    0.8486
4313.919    0.8839    0.8730
4313.944    0.8780    0.8855
4313.970    0.8431    0.8504
4313.995    0.7276    0.7389
4314.020    0.5424    0.5520
4314.046    0.3414    0.3440
4314.071    0.2146    0.2207
4314.096    0.2179    0.2170
4314.122    0.3225    0.3133
4314.147    0.4384    0.4243
4314.172    0.4980    0.4866
4314.198    0.4960    0.5018
4314.223    0.4814    0.5056
4314.248    0.4658    0.4985
4314.274    0.4477    0.4660
4314.299    0.4519    0.4465
4314.324    0.5139    0.4918
4314.350    0.6396    0.6069
4314.375    0.7829    0.7323
4314.400    0.8874    0.8258
4314.426    0.9228    0.8728
4314.451    0.9007    0.8806
4314.477    0.8498    0.8742
4314.502    0.8204    0.8780
4314.527    0.8412    0.9024
4314.553    0.9005    0.9382
4314.578    0.9557    0.9629
# 085042  51  4313.313  4314.580
4313.313    0.8917    0.9432
4313.339    0.8843    0.9141
4313.364    0.8742    0.8904
4313.389    0.8606    0.8728
4313.415    0.8545    0.8557
4313.440    0.8590    0.8420
4313.465    0.8610    0.8331
4313.491    0.8393    0.8149
4313.516    0.7892    0.7624
4313.541    0.6902    0.6650
4313.567    0.5664    0.5419
4313.592    0.4703    0.4464
4313.617    0.4221    0.4029
4313.643    0.4197    0.4230
4313.668    0.4669    0.5085
4313.693    0.5749    0.6461
4313.719    0.7130    0.7960
4313.744    0.8383    0.8970
4313.770    0.9247    0.9402
4313.795    0.9508    0.9326
4313.820    0.9462    0.8937
4313.846    0.9171    0.8437
4313.871    0.8841    0.8147
4313.896    0.8634    0.8205
4313.922    0.8652    0.8529
4313.947    0.8728    0.8794
4313.972    0.8545    0.8668
4313.998    0.7598    0.7734
4314.023    0.5758    0.5917
4314.048    0.3633    0.3737
4314.074    0.2112    0.2151
4314.099    0.1888    0.1898
4314.124    0.2854    0.2744
4314.150    0.4128    0.3968
4314.175    0.4748    0.4607
4314.200    0.4677    0.4671
4314.226    0.4476    0.4709
4314.251    0.4415    0.4800
4314.276    0.4365    0.4600
4314.302    0.4309    0.4277
4314.327    0.4720    0.4529
4314.352    0.5876    0.5540
4314.378    0.7456    0.6923
4314.403    0.8714    0.8011
4314.428    0.9245    0.8594
4314.454    0.9061    0.8742
4314.479    0.8418    0.8688
4314.504    0.8002    0.8696
4314.530    0.8196    0.8939
4314.555    0.8876    0.9315
4314.580    0.9554    0.9612
# 085810  51  4313.314  4314.581
4313.314    0.9049    0.9395
4313.339    0.8976    0.9181
4313.365    0.8857    0.8999
4313.390    0.8736    0.8863
4313.415    0.8678    0.8736
4313.441    0.8664    0.8606
4313.466    0.8570    0.8447
4313.491    0.8306    0.8136
4313.517    0.7707    0.7508
4313.542    0.6885    0.6619
4313.567    0.5947    0.5662
4313.593    0.5178    0.4910
4313.618    0.4842    0.4658
4313.643    0.4884    0.4974
4313.669    0.5428    0.5880
4313.694    0.6352    0.7081
4313.719    0.7558    0.8234
4313.745    0.8576    0.9045
4313.770    0.9228    0.9354
4313.795    0.9467    0.9283
4313.821    0.9467    0.8968
4313.846    0.9260    0.8632
4313.871    0.9070    0.8457
4313.897    0.8921    0.8523
4313.922    0.8810    0.8710
4313.948    0.8708    0.8758
4313.973    0.8234    0.8325
4313.998    0.7047    0.7163
4314.024    0.5247    0.5274
4314.049    0.3377    0.3410
4314.074    0.2198    0.2255
4314.100    0.2183    0.2186
4314.125    0.3086    0.2994
4314.150    0.4182    0.4037
4314.176    0.4814    0.4758
4314.201    0.4915    0.5003
4314.226    0.4771    0.5013
4314.252    0.4571    0.4825
4314.277    0.4332    0.4474
4314.302    0.4326    0.4303
4314.328    0.4956    0.4777
4314.353    0.6173    0.5856
4314.378    0.7593    0.7109
4314.404    0.8624    0.8123
4314.429    0.9072    0.8628
4314.454    0.8863    0.8756
4314.480    0.8478    0.8722
4314.505    0.8262    0.8764
4314.530    0.8492    0.8991
4314.556    0.9001    0.9328
4314.581    0.9438    0.9570
# 088194  51  4313.312  4314.579
4313.312    0.9068    0.9465
4313.337    0.9003    0.9209
4313.362    0.8917    0.8999
4313.388    0.8734    0.8839
4313.413    0.8632    0.8696
4313.438    0.8690    0.8576
4313.464    0.8690    0.8507
4313.489    0.8521    0.8358
4313.514    0.8000    0.7865
4313.540    0.7068    0.6864
4313.565    0.5878    0.5677
4313.590    0.4962    0.4712
4313.616    0.4513    0.4270
4313.641    0.4511    0.4488
4313.666    0.4991    0.5357
4313.692    0.6003    0.6769
4313.717    0.7381    0.8143
4313.742    0.8622    0.9082
4313.768    0.9333    0.9469
4313.793    0.9607    0.9395
4313.818    0.9541    0.9036
4313.844    0.9230    0.8582
4313.869    0.8929    0.8325
4313.894    0.8772    0.8387
4313.920    0.8786    0.8686
4313.945    0.8847    0.8917
4313.970    0.8610    0.8762
4313.996    0.7659    0.7805
4314.021    0.5868    0.5962
4314.046    0.3709    0.3765
4314.072    0.2142    0.2188
4314.097    0.1958    0.1974
4314.123    0.3017    0.2930
4314.148    0.4355    0.4163
4314.173    0.4975    0.4838
4314.199    0.4889    0.4927
4314.224    0.4714    0.4981
4314.249    0.4654    0.5065
4314.275    0.4603    0.4837
4314.300    0.4604    0.4560
4314.325    0.5140    0.4912
4314.351    0.6393    0.6055
4314.376    0.7883    0.7347
4314.401    0.8937    0.8310
4314.427    0.9339    0.8788
4314.452    0.9141    0.8863
4314.477    0.8568    0.8782
4314.503    0.8138    0.8780
4314.528    0.8364    0.9005
4314.553    0.9018    0.9367
4314.579    0.9612    0.9661
# 088945  52  4313.306  4314.598
4313.306    0.9152    0.9515
4313.331    0.9202    0.9419
4313.356    0.9215    0.9309
4313.382    0.9101    0.9183
4313.407    0.9003    0.9051
4313.432    0.8939    0.8886
4313.458    0.8774    0.8650
4313.483    0.8474    0.8329
4313.508    0.8069    0.7907
4313.534    0.7563    0.7388
4313.559    0.7044    0.6887
4313.584    0.6604    0.6483
4313.610    0.6331    0.6281
4313.635    0.6308    0.6355
4313.660    0.6539    0.6693
4313.686    0.7032    0.7246
4313.711    0.7619    0.7851
4313.737    0.8207    0.8422
4313.762    0.8710    0.8821
4313.787    0.9066    0.9043
4313.813    0.9285    0.9110
4313.838    0.9309    0.9072
4313.863    0.9236    0.8987
4313.889    0.9114    0.8861
4313.914    0.8896    0.8670
4313.939    0.8398    0.8323
4313.965    0.7697    0.7714
4313.990    0.6786    0.6861
4314.015    0.5748    0.5828
4314.041    0.4730    0.4756
4314.066    0.3924    0.3950
4314.091    0.3517    0.3533
4314.117    0.3577    0.3547
4314.142    0.3945    0.3890
4314.167    0.4434    0.4377
4314.193    0.4876    0.4853
4314.218    0.5106    0.5172
4314.243    0.5188    0.5349
4314.269    0.5303    0.5461
4314.294    0.5565    0.5616
4314.319    0.5985    0.5914
4314.345    0.6572    0.6409
4314.370    0.7233    0.7010
4314.395    0.7861    0.7628
4314.421    0.8333    0.8179
4314.446    0.8616    0.8566
4314.471    0.8742    0.8823
4314.497    0.8802    0.9003
4314.522    0.8913    0.9139
4314.547    0.9020    0.9249
4314.573    0.9192    0.9307
4314.598    0.9290    0.9251
# 089282  51  4313.313  4314.580
4313.313    0.9188    0.9504
4313.338    0.9126    0.9335
4313.363    0.9070    0.9192
4313.389    0.9003    0.9078
4313.414    0.8954    0.8985
4313.439    0.8865    0.8886
4313.465    0.8794    0.8746
4313.490    0.8604    0.8488
4313.515    0.8207    0.8004
4313.541    0.7523    0.7241
4313.566    0.6645    0.6394
4313.591    0.5906    0.5686
4313.617    0.5522    0.5347
4313.642    0.5532    0.5536
4313.667    0.5943    0.6213
4313.693    0.6685    0.7241
4313.718    0.7668    0.8239
4313.743    0.8580    0.8980
4313.769    0.9213    0.9361
4313.794    0.9469    0.9391
4313.819    0.9486    0.9207
4313.845    0.9467    0.8950
4313.870    0.9202    0.8788
4313.896    0.9089    0.8786
4313.921    0.9020    0.8878
4313.946    0.8896    0.8867
4313.972    0.8466    0.8459
4313.997    0.7415    0.7446
4314.022    0.5782    0.5848
4314.048    0.4016    0.4030
4314.073    0.2742    0.2793
4314.098    0.2489    0.2499
4314.124    0.3180    0.3128
4314.149    0.4238    0.4130
4314.174    0.5034    0.4968
4314.200    0.5335    0.5415
4314.225    0.5332    0.5508
4314.250    0.5152    0.5364
4314.276    0.4909    0.5061
4314.301    0.4878    0.4905
4314.326    0.5365    0.5231
4314.352    0.6381    0.6136
4314.377    0.7598    0.7226
4314.402    0.8537    0.8140
4314.428    0.8968    0.8688
4314.453    0.8997    0.8857
4314.478    0.8698    0.8843
4314.504    0.8502    0.8853
4314.529    0.8626    0.9009
4314.554    0.9020    0.9279
4314.580    0.9395    0.9530
# 089474  51  4313.314  4314.581
4313.314    0.9024    0.9348
4313.340    0.8968    0.9097
4313.365    0.8829    0.8908
4313.390    0.8690    0.8764
4313.416    0.8628    0.8630
4313.441    0.8636    0.8521
4313.466    0.8608    0.8404
4313.492    0.8300    0.8108
4313.517    0.7654    0.7471
4313.542    0.6727    0.6488
4313.568    0.5691    0.5381
4313.593    0.4875    0.4604
4313.618    0.4502    0.4350
4313.644    0.4612    0.4739
4313.669    0.5219    0.5708
4313.694    0.6295    0.7021
4313.720    0.7558    0.8300
4313.745    0.8626    0.9095
4313.770    0.9245    0.9384
4313.796    0.9397    0.9258
4313.821    0.9348    0.8894
4313.846    0.9147    0.8517
4313.872    0.8894    0.8341
4313.897    0.8722    0.8451
4313.922    0.8698    0.8700
4313.948    0.8666    0.8800
4313.973    0.8194    0.8391
4313.999    0.7015    0.7130
4314.024    0.5159    0.5219
4314.049    0.3246    0.3294
4314.075    0.2084    0.2134
4314.100    0.2171    0.2174
4314.125    0.3199    0.3060
4314.151    0.4287    0.4124
4314.176    0.4776    0.4692
4314.201    0.4757    0.4848
4314.227    0.4632    0.4885
4314.252    0.4480    0.4796
4314.277    0.4331    0.4524
4314.303    0.4498    0.4430
4314.328    0.5252    0.4984
4314.353    0.6521    0.6114
4314.379    0.7921    0.7384
4314.404    0.8896    0.8262
4314.429    0.9118    0.8668
4314.455    0.8808    0.8710
4314.480    0.8366    0.8626
4314.505    0.8170    0.8670
4314.531    0.8455    0.8956
4314.556    0.9001    0.9333
4314.581    0.9515    0.9605
# 089912  52  4313.306  4314.599
4313.306    0.9150    0.9543
4313.332    0.9152    0.9443
4313.357    0.9156    0.9326
4313.383    0.9057    0.9200
4313.408    0.9053    0.9078
4313.433    0.9043    0.8939
4313.459    0.8892    0.8740
4313.484    0.8626    0.8459
4313.509    0.8258    0.8059
4313.535    0.7793    0.7530
4313.560    0.7251    0.6973
4313.585    0.6670    0.6476
4313.611    0.6249    0.6160
4313.636    0.6107    0.6146
4313.661    0.6255    0.6440
4313.687    0.6734    0.7010
4313.712    0.7355    0.7675
4313.737    0.8037    0.8306
4313.763    0.8608    0.8800
4313.788    0.9095    0.9066
4313.813    0.9290    0.9141
4313.839    0.9328    0.9091
4313.864    0.9270    0.8995
4313.889    0.9156    0.8894
4313.915    0.8970    0.8766
4313.940    0.8666    0.8533
4313.965    0.8100    0.8074
4313.991    0.7223    0.7273
4314.016    0.6169    0.6223
4314.041    0.4974    0.5070
4314.067    0.3995    0.4039
4314.092    0.3427    0.3455
4314.117    0.3392    0.3365
4314.143    0.3798    0.3709
4314.168    0.4326    0.4244
4314.193    0.4767    0.4756
4314.219    0.5029    0.5105
4314.244    0.5084    0.5238
4314.269    0.5094    0.5253
4314.295    0.5220    0.5295
4314.320    0.5563    0.5511
4314.346    0.6126    0.5990
4314.371    0.6852    0.6650
4314.396    0.7626    0.7369
4314.422    0.8213    0.8022
4314.447    0.8551    0.8474
4314.472    0.8702    0.8756
4314.498    0.8804    0.8933
4314.523    0.8870    0.9068
4314.548    0.8945    0.9200
4314.574    0.9135    0.9311
4314.599    0.9311    0.9328
# 090004  51  4313.313  4314.580
4313.313    0.8898    0.9264
4313.338    0.8720    0.8947
4313.363    0.8551    0.8704
4313.389    0.8455    0.8507
4313.414    0.8435    0.8325
4313.439    0.8455    0.8204
4313.465    0.8441    0.8149
4313.490    0.8196    0.7927
4313.515    0.7442    0.7228
4313.541    0.6182    0.5992
4313.566    0.4894    0.4745
4313.591    0.4071    0.3908
4313.617    0.3789    0.3679
4313.642    0.3973    0.4112
4313.667    0.4686    0.5231
4313.693    0.5957    0.6874
4313.718    0.7459    0.8318
4313.743    0.8708    0.9171
4313.769    0.9324    0.9399
4313.794    0.9504    0.9147
4313.819    0.9273    0.8618
4313.845    0.8913    0.8070
4313.870    0.8547    0.7867
4313.895    0.8463    0.8067
4313.921    0.8561    0.8470
4313.946    0.8612    0.8676
4313.971    0.8194    0.8344
4313.997    0.6868    0.7078
4314.022    0.4814    0.5005
4314.047    0.2770    0.2898
4314.073    0.1699    0.1732
4314.098    0.2030    0.1944
4314.124    0.3215    0.3097
4314.149    0.4284    0.4116
4314.174    0.4537    0.4398
4314.200    0.4274    0.4336
4314.225    0.4217    0.4516
4314.250    0.4374    0.4701
4314.276    0.4404    0.4473
4314.301    0.4403    0.4279
4314.326    0.4932    0.4790
4314.352    0.6237    0.6017
4314.377    0.7834    0.7305
4314.402    0.8999    0.8213
4314.428    0.9245    0.8608
4314.453    0.8774    0.8632
4314.478    0.8104    0.8570
4314.504    0.7840    0.8674
4314.529    0.8352    0.9018
4314.554    0.9207    0.9425
4314.580    0.9813    0.9678
# 091287  52  4313.307  4314.599
4313.307    0.8945    0.9543
4313.332    0.8921    0.9268
4313.358    0.8831    0.8976
4313.383    0.8698    0.8760
4313.408    0.8626    0.8582
4313.434    0.8549    0.8412
4313.459    0.8551    0.8308
4313.484    0.8543    0.8222
4313.510    0.8190    0.7905
4313.535    0.7340    0.7133
4313.560    0.6129    0.5969
4313.586    0.4965    0.4771
4313.611    0.4249    0.4049
4313.636    0.4055    0.3926
4313.662    0.4279    0.4490
4313.687    0.5062    0.5675
4313.712    0.6365    0.7190
4313.738    0.7805    0.8535
4313.763    0.8865    0.9251
4313.788    0.9378    0.9402
4313.814    0.9478    0.9122
4313.839    0.9307    0.8630
4313.864    0.8962    0.8194
4313.890    0.8686    0.8069
4313.915    0.8630    0.8302
4313.940    0.8746    0.8660
4313.966    0.8792    0.8806
4313.991    0.8222    0.8371
4314.016    0.6833    0.7065
4314.042    0.4782    0.4908
4314.067    0.2854    0.2925
4314.092    0.1939    0.1973
4314.118    0.2414    0.2356
4314.143    0.3643    0.3495
4314.168    0.4575    0.4413
4314.194    0.4728    0.4634
4314.219    0.4472    0.4598
4314.244    0.4409    0.4750
4314.270    0.4490    0.4834
4314.295    0.4455    0.4600
4314.320    0.4666    0.4531
4314.346    0.5523    0.5190
4314.371    0.6894    0.6377
4314.397    0.8289    0.7610
4314.422    0.9122    0.8389
4314.447    0.9204    0.8696
4314.473    0.8720    0.8710
4314.498    0.8117    0.8676
4314.523    0.7969    0.8804
4314.549    0.8463    0.9150
4314.574    0.9232    0.9502
4314.599    0.9734    0.9689
# 096184  52  4313.306  4314.599
4313.306    0.9061    0.9524
4313.331    0.9091    0.9288
4313.357    0.8933    0.9070
4313.382    0.8810    0.8923
4313.407    0.8720    0.8796
4313.433    0.8688    0.8662
4313.458    0.8658    0.8551
4313.483    0.8622    0.8397
4313.509    0.8258    0.7984
4313.534    0.7495    0.7201
4313.559    0.6433    0.6156
4313.585    0.5460    0.5139
4313.610    0.4828    0.4568
4313.636    0.4684    0.4575
4313.661    0.4962    0.5213
4313.686    0.5719    0.6381
4313.712    0.6939    0.7777
4313.737    0.8230    0.8827
4313.762    0.9076    0.9365
4313.788    0.9451    0.9436
4313.813    0.9532    0.9177
4313.838    0.9281    0.8770
4313.864    0.9049    0.8435
4313.889    0.8886    0.8387
4313.914    0.8762    0.8590
4313.940    0.8833    0.8835
4313.965    0.8696    0.8784
4313.990    0.7929    0.8097
4314.016    0.6374    0.6449
4314.041    0.4268    0.4302
4314.066    0.2476    0.2513
4314.092    0.1784    0.1824
4314.117    0.2419    0.2375
4314.142    0.3737    0.3588
4314.168    0.4782    0.4639
4314.193    0.5012    0.5006
4314.218    0.4832    0.5062
4314.244    0.4699    0.5062
4314.269    0.4532    0.4797
4314.294    0.4298    0.4350
4314.320    0.4516    0.4383
4314.345    0.5540    0.5266
4314.370    0.7071    0.6613
4314.396    0.8412    0.7861
4314.421    0.9154    0.8574
4314.446    0.9188    0.8813
4314.472    0.8750    0.8762
4314.497    0.8251    0.8692
4314.523    0.8156    0.8831
4314.548    0.8670    0.9171
4314.573    0.9371    0.9515
4314.599    0.9754    0.9685
# 096395  52  4313.306  4314.599
4313.306    0.9164    0.9656
4313.332    0.9173    0.9460
4313.357    0.9030    0.9262
4313.382    0.8997    0.9101
4313.408    0.8908    0.8964
4313.433    0.8939    0.8843
4313.458    0.8964    0.8752
4313.484    0.8882    0.8658
4313.509    0.8646    0.8400
4313.534    0.8024    0.7782
4313.560    0.7047    0.6770
4313.585    0.6005    0.5735
4313.610    0.5253    0.5010
4313.636    0.4972    0.4832
4313.661    0.5136    0.5284
4313.687    0.5784    0.6333
4313.712    0.6849    0.7598
4313.737    0.8082    0.8684
4313.763    0.9030    0.9337
4313.788    0.9456    0.9506
4313.813    0.9612    0.9350
4313.839    0.9541    0.9001
4313.864    0.9305    0.8692
4313.889    0.9074    0.8586
4313.915    0.9036    0.8728
4313.940    0.9051    0.8956
4313.965    0.8943    0.9014
4313.991    0.8426    0.8547
4314.016    0.7171    0.7286
4314.041    0.5211    0.5313
4314.067    0.3253    0.3292
4314.092    0.2239    0.2291
4314.117    0.2598    0.2553
4314.143    0.3872    0.3724
4314.168    0.4962    0.4825
4314.193    0.5328    0.5325
4314.219    0.5274    0.5419
4314.244    0.5156    0.5464
4314.269    0.5084    0.5372
4314.295    0.4962    0.5064
4314.320    0.5133    0.5052
4314.345    0.5997    0.5756
4314.371    0.7306    0.6989
4314.396    0.8551    0.8078
4314.421    0.9320    0.8748
4314.447    0.9471    0.9016
4314.472    0.9045    0.9030
4314.497    0.8608    0.8997
4314.523    0.8519    0.9076
4314.548    0.8776    0.9307
4314.574    0.9326    0.9581
4314.599    0.9849    0.9739
# 096402  52  4313.306  4314.599
4313.306    0.8888    0.9451
4313.332    0.8857    0.9112
4313.357    0.8746    0.8804
4313.382    0.8594    0.8580
4313.408    0.8443    0.8389
4313.433    0.8404    0.8222
4313.458    0.8437    0.8138
4313.484    0.8375    0.8063
4313.509    0.7973    0.7711
4313.534    0.6992    0.6834
4313.560    0.5670    0.5521
4313.585    0.4520    0.4360
4313.610    0.3873    0.3697
4313.636    0.3749    0.3663
4313.661    0.4056    0.4304
4313.686    0.4912    0.5592
4313.712    0.6331    0.7254
4313.737    0.7823    0.8568
4313.762    0.8896    0.9258
4313.788    0.9341    0.9341
4313.813    0.9406    0.8983
4313.838    0.9181    0.8420
4313.864    0.8823    0.7956
4313.889    0.8507    0.7890
4313.914    0.8478    0.8190
4313.940    0.8650    0.8598
4313.965    0.8557    0.8692
4313.990    0.7845    0.8106
4314.016    0.6263    0.6488
4314.041    0.4127    0.4289
4314.067    0.2320    0.2375
4314.092    0.1661    0.1689
4314.117    0.2278    0.2180
4314.143    0.3485    0.3322
4314.168    0.4282    0.4117
4314.193    0.4294    0.4269
4314.219    0.4104    0.4267
4314.244    0.4109    0.4445
4314.269    0.4187    0.4486
4314.295    0.4212    0.4259
4314.320    0.4529    0.4363
4314.345    0.5497    0.5211
4314.371    0.6974    0.6561
4314.396    0.8406    0.7720
4314.421    0.9156    0.8397
4314.447    0.9084    0.8598
4314.472    0.8482    0.8529
4314.497    0.7851    0.8468
4314.523    0.7825    0.8652
4314.548    0.8490    0.9072
4314.573    0.9315    0.9489
4314.599    0.9890    0.9701
# 096901  52  4313.307  4314.599
4313.307    0.8995    0.9449
4313.332    0.8956    0.9181
4313.358    0.8839    0.8933
4313.383    0.8640    0.8760
4313.408    0.8584    0.8612
4313.434    0.8521    0.8468
4313.459    0.8547    0.8360
4313.484    0.8422    0.8188
4313.510    0.7918    0.7720
4313.535    0.7112    0.6853
4313.560    0.5962    0.5740
4313.586    0.4932    0.4710
4313.611    0.4393    0.4171
4313.636    0.4283    0.4223
4313.662    0.4605    0.4949
4313.687    0.5520    0.6193
4313.712    0.6822    0.7605
4313.738    0.8145    0.8752
4313.763    0.9051    0.9303
4313.788    0.9469    0.9354
4313.814    0.9541    0.9036
4313.839    0.9285    0.8584
4313.864    0.8945    0.8247
4313.890    0.8724    0.8217
4313.915    0.8634    0.8459
4313.940    0.8662    0.8720
4313.966    0.8519    0.8650
4313.991    0.7727    0.7887
4314.016    0.6088    0.6265
4314.042    0.4006    0.4087
4314.067    0.2373    0.2424
4314.092    0.1838    0.1851
4314.118    0.2477    0.2428
4314.143    0.3700    0.3528
4314.169    0.4546    0.4389
4314.194    0.4653    0.4652
4314.219    0.4506    0.4702
4314.245    0.4432    0.4740
4314.270    0.4315    0.4562
4314.295    0.4234    0.4254
4314.321    0.4524    0.4385
4314.346    0.5521    0.5257
4314.371    0.7011    0.6545
4314.397    0.8329    0.7752
4314.422    0.9124    0.8443
4314.447    0.9047    0.8666
4314.473    0.8476    0.8610
4314.498    0.8056    0.8562
4314.523    0.8078    0.8736
4314.549    0.8586    0.9131
4314.574    0.9277    0.9495
4314.599    0.9703    0.9656
# 096948  52  4313.307  4314.600
4313.307    0.9068    0.9550
4313.333    0.9001    0.9270
4313.358    0.8876    0.9012
4313.383    0.8766    0.8825
4313.409    0.8662    0.8672
4313.434    0.8562    0.8525
4313.459    0.8562    0.8414
4313.485    0.8551    0.8300
4313.510    0.8238    0.7974
4313.535    0.7463    0.7223
4313.561    0.6307    0.6063
4313.586    0.5182    0.4956
4313.611    0.4472    0.4238
4313.637    0.4250    0.4101
4313.662    0.4467    0.4615
4313.688    0.5182    0.5806
4313.713    0.6419    0.7281
4313.738    0.7802    0.8549
4313.764    0.8939    0.9288
4313.789    0.9441    0.9445
4313.814    0.9532    0.9204
4313.840    0.9402    0.8726
4313.865    0.9020    0.8310
4313.890    0.8770    0.8187
4313.916    0.8692    0.8408
4313.941    0.8752    0.8748
4313.966    0.8732    0.8878
4313.992    0.8228    0.8393
4314.017    0.6806    0.6987
4314.042    0.4711    0.4819
4314.068    0.2713    0.2725
4314.093    0.1742    0.1792
4314.118    0.2157    0.2128
4314.144    0.3453    0.3332
4314.169    0.4588    0.4382
4314.194    0.4835    0.4738
4314.220    0.4570    0.4736
4314.245    0.4473    0.4810
4314.270    0.4417    0.4737
4314.296    0.4192    0.4336
4314.321    0.4307    0.4199
4314.346    0.5183    0.4858
4314.372    0.6645    0.6194
4314.397    0.8151    0.7499
4314.423    0.9066    0.8395
4314.448    0.9145    0.8716
4314.473    0.8722    0.8686
4314.499    0.8080    0.8576
4314.524    0.7971    0.8672
4314.549    0.8461    0.9028
4314.575    0.9198    0.9454
4314.600    0.9696    0.9683
# 097420  52  4313.307  4314.600
4313.307    0.9116    0.9609
4313.333    0.9145    0.9417
4313.358    0.9087    0.9228
4313.383    0.8964    0.9080
4313.409    0.8841    0.8958
4313.434    0.8808    0.8847
4313.459    0.8833    0.8736
4313.485    0.8708    0.8566
4313.510    0.8455    0.8226
4313.535    0.7816    0.7595
4313.561    0.6957    0.6673
4313.586    0.6038    0.5764
4313.611    0.5395    0.5125
4313.637    0.5117    0.4970
4313.662    0.5237    0.5398
4313.688    0.5829    0.6364
4313.713    0.6891    0.7530
4313.738    0.8015    0.8559
4313.764    0.8923    0.9221
4313.789    0.9402    0.9428
4313.814    0.9612    0.9311
4313.840    0.9596    0.9005
4313.865    0.9337    0.8720
4313.890    0.9099    0.8602
4313.916    0.8956    0.8692
4313.941    0.8913    0.8847
4313.966    0.8738    0.8813
4313.992    0.8119    0.8236
4314.017    0.6887    0.6937
4314.042    0.5043    0.5070
4314.068    0.3197    0.3221
4314.093    0.2215    0.2272
4314.118    0.2446    0.2422
4314.144    0.3510    0.3409
4314.169    0.4572    0.4462
4314.194    0.5120    0.5098
4314.220    0.5161    0.5322
4314.245    0.5106    0.5328
4314.270    0.4862    0.5137
4314.296    0.4651    0.4785
4314.321    0.4758    0.4699
4314.346    0.5482    0.5238
4314.372    0.6713    0.6361
4314.397    0.7984    0.7520
4314.422    0.8917    0.8368
4314.448    0.9202    0.8786
4314.473    0.8917    0.8855
4314.499    0.8457    0.8815
4314.524    0.8297    0.8882
4314.549    0.8584    0.9120
4314.575    0.9114    0.9432
4314.600    0.9616    0.9623
# 098921  52  4313.306  4314.599
4313.306    0.9129    0.9486
4313.332    0.9089    0.9298
4313.357    0.8904    0.9129
4313.382    0.8857    0.8989
4313.408    0.8758    0.8863
4313.433    0.8680    0.8734
4313.458    0.8580    0.8561
4313.484    0.8348    0.8249
4313.509    0.8033    0.7739
4313.534    0.7337    0.7013
4313.560    0.6485    0.6156
4313.585    0.5732    0.5451
4313.610    0.5249    0.5079
4313.636    0.5167    0.5192
4313.661    0.5518    0.5798
4313.686    0.6268    0.6758
4313.712    0.7293    0.7843
4313.737    0.8260    0.8684
4313.762    0.8993    0.9162
4313.788    0.9436    0.9275
4313.813    0.9489    0.9116
4313.838    0.9315    0.8857
4313.864    0.9120    0.8648
4313.889    0.8943    0.8600
4313.915    0.8778    0.8670
4313.940    0.8624    0.8662
4313.965    0.8249    0.8308
4313.991    0.7298    0.7335
4314.016    0.5777    0.5828
4314.041    0.4104    0.4137
4314.067    0.2763    0.2791
4314.092    0.2292    0.2328
4314.117    0.2743    0.2696
4314.143    0.3682    0.3578
4314.168    0.4506    0.4410
4314.193    0.4897    0.4926
4314.219    0.4922    0.5113
4314.244    0.4810    0.5034
4314.269    0.4639    0.4789
4314.295    0.4513    0.4586
4314.320    0.4847    0.4763
4314.345    0.5728    0.5458
4314.371    0.6926    0.6543
4314.396    0.8080    0.7572
4314.421    0.8724    0.8297
4314.447    0.8817    0.8654
4314.472    0.8640    0.8740
4314.497    0.8418    0.8780
4314.523    0.8431    0.8929
4314.548    0.8774    0.9181
4314.573    0.9207    0.9419
4314.599    0.9473    0.9493
# 100963  51  4313.312  4314.579
4313.312    0.9108    0.9454
4313.338    0.9009    0.9204
4313.363    0.8876    0.8999
4313.388    0.8762    0.8835
4313.414    0.8738    0.8684
4313.439    0.8710    0.8562
4313.464    0.8592    0.8464
4313.490    0.8412    0.8249
4313.515    0.7907    0.7716
4313.540    0.6925    0.6795
4313.566    0.5857    0.5657
4313.591    0.5036    0.4776
4313.616    0.4597    0.4392
4313.642    0.4590    0.4640
4313.667    0.5116    0.5502
4313.692    0.6083    0.6786
4313.718    0.7347    0.8128
4313.743    0.8476    0.9022
4313.768    0.9209    0.9397
4313.794    0.9497    0.9333
4313.819    0.9473    0.8995
4313.845    0.9247    0.8584
4313.870    0.9009    0.8366
4313.895    0.8890    0.8431
4313.921    0.8815    0.8700
4313.946    0.8876    0.8884
4313.971    0.8529    0.8668
4313.997    0.7563    0.7674
4314.022    0.5796    0.5905
4314.047    0.3784    0.3866
4314.073    0.2378    0.2417
4314.098    0.2208    0.2227
4314.123    0.3156    0.3054
4314.149    0.4351    0.4197
4314.174    0.4984    0.4833
4314.199    0.4972    0.4976
4314.225    0.4765    0.5023
4314.250    0.4681    0.5032
4314.275    0.4622    0.4828
4314.301    0.4669    0.4653
4314.326    0.5253    0.5056
4314.351    0.6504    0.6091
4314.377    0.7860    0.7352
4314.402    0.8813    0.8268
4314.427    0.9275    0.8734
4314.453    0.9089    0.8849
4314.478    0.8521    0.8815
4314.503    0.8215    0.8847
4314.529    0.8418    0.9068
4314.554    0.9032    0.9384
4314.579    0.9647    0.9632
# 104075  51  4313.312  4314.579
4313.312    0.9181    0.9519
4313.338    0.9114    0.9391
4313.363    0.9072    0.9266
4313.388    0.9064    0.9156
4313.414    0.8939    0.9043
4313.439    0.8831    0.8910
4313.464    0.8774    0.8712
4313.490    0.8610    0.8385
4313.515    0.8200    0.7918
4313.540    0.7605    0.7323
4313.566    0.6978    0.6676
4313.591    0.6399    0.6182
4313.616    0.6088    0.5966
4313.642    0.6063    0.6129
4313.667    0.6381    0.6636
4313.692    0.7057    0.7359
4313.718    0.7746    0.8143
4313.743    0.8391    0.8752
4313.768    0.8974    0.9118
4313.794    0.9330    0.9241
4313.819    0.9391    0.9179
4313.844    0.9354    0.9047
4313.870    0.9185    0.8925
4313.895    0.9135    0.8851
4313.920    0.8995    0.8762
4313.946    0.8543    0.8504
4313.971    0.7910    0.7930
4313.996    0.6969    0.6953
4314.022    0.5625    0.5616
4314.047    0.4274    0.4317
4314.072    0.3310    0.3375
4314.098    0.3028    0.3037
4314.123    0.3380    0.3325
4314.148    0.4066    0.3975
4314.174    0.4742    0.4695
4314.199    0.5119    0.5187
4314.224    0.5223    0.5399
4314.250    0.5171    0.5377
4314.275    0.5109    0.5276
4314.300    0.5265    0.5299
4314.326    0.5753    0.5635
4314.351    0.6546    0.6279
4314.376    0.7442    0.7093
4314.402    0.8239    0.7885
4314.427    0.8698    0.8435
4314.452    0.8843    0.8746
4314.478    0.8837    0.8898
4314.503    0.8746    0.8995
4314.529    0.8728    0.9131
4314.554    0.8941    0.9290
4314.579    0.9277    0.9415
# 109110  52  4313.305  4314.597
4313.305    0.9066    0.9528
4313.330    0.9126    0.9382
4313.355    0.9162    0.9232
4313.381    0.8991    0.9089
4313.406    0.8849    0.8966
4313.431    0.8796    0.8837
4313.457    0.8798    0.8656
4313.482    0.8549    0.8370
4313.507    0.8177    0.7910
4313.533    0.7482    0.7243
4313.558    0.6739    0.6513
4313.583    0.6090    0.5874
4313.609    0.5707    0.5508
4313.634    0.5594    0.5578
4313.659    0.5826    0.6077
4313.685    0.6457    0.6921
4313.710    0.7268    0.7822
4313.735    0.8202    0.8584
4313.761    0.8913    0.9074
4313.786    0.9318    0.9230
4313.811    0.9406    0.9156
4313.837    0.9296    0.8970
4313.862    0.9266    0.8813
4313.887    0.9141    0.8746
4313.913    0.8985    0.8738
4313.938    0.8823    0.8642
4313.963    0.8215    0.8249
4313.989    0.7256    0.7352
4314.014    0.6009    0.6042
4314.039    0.4532    0.4577
4314.065    0.3310    0.3359
4314.090    0.2806    0.2849
4314.115    0.3112    0.3049
4314.141    0.3833    0.3739
4314.166    0.4548    0.4472
4314.191    0.4974    0.4992
4314.217    0.5064    0.5218
4314.242    0.4961    0.5182
4314.267    0.4915    0.5026
4314.293    0.4858    0.4950
4314.318    0.5265    0.5189
4314.343    0.6024    0.5825
4314.369    0.7102    0.6762
4314.394    0.8059    0.7654
4314.419    0.8664    0.8321
4314.445    0.8857    0.8708
4314.470    0.8845    0.8865
4314.495    0.8672    0.8954
4314.521    0.8614    0.9087
4314.546    0.8923    0.9266
4314.571    0.9219    0.9432
4314.597    0.9449    0.9478
# 110205  52  4313.306  4314.598
4313.306    0.9139    0.9576
4313.331    0.9084    0.9330
4313.357    0.9007    0.9087
4313.382    0.8829    0.8906
4313.407    0.8714    0.8750
4313.433    0.8742    0.8614
4313.458    0.8796    0.8557
4313.484    0.8736    0.8496
4313.509    0.8339    0.8171
4313.534    0.7444    0.7354
4313.560    0.6292    0.6107
4313.585    0.5210    0.4982
4313.610    0.4573    0.4336
4313.636    0.4405    0.4334
4313.661    0.4796    0.5004
4313.686    0.5638    0.6246
4313.712    0.6955    0.7743
4313.737    0.8316    0.8859
4313.762    0.9116    0.9417
4313.788    0.9506    0.9475
4313.813    0.9576    0.9188
4313.838    0.9384    0.8754
4313.864    0.9112    0.8414
4313.889    0.8915    0.8393
4313.914    0.8849    0.8652
4313.940    0.8964    0.8978
4313.965    0.8929    0.9034
4313.990    0.8266    0.8472
4314.016    0.6764    0.6904
4314.041    0.4633    0.4711
4314.066    0.2757    0.2831
4314.092    0.2092    0.2128
4314.117    0.2846    0.2755
4314.142    0.4185    0.3991
4314.168    0.5011    0.4874
4314.193    0.5023    0.5019
4314.218    0.4808    0.5006
4314.244    0.4784    0.5159
4314.269    0.4842    0.5161
4314.294    0.4949    0.4974
4314.320    0.5414    0.5213
4314.345    0.6448    0.6174
4314.370    0.7779    0.7411
4314.396    0.8968    0.8397
4314.421    0.9513    0.8865
4314.446    0.9412    0.8980
4314.472    0.8859    0.8931
4314.497    0.8400    0.8910
4314.522    0.8414    0.9057
4314.548    0.8892    0.9369
4314.573    0.9480    0.9652
4314.598    0.9924    0.9790
# 112504  52  4313.307  4314.600
4313.307    0.9126    0.9594
4313.332    0.9105    0.9380
4313.358    0.9049    0.9162
4313.383    0.8927    0.9009
4313.408    0.8845    0.8888
4313.434    0.8804    0.8768
4313.459    0.8682    0.8666
4313.484    0.8662    0.8537
4313.510    0.8451    0.8198
4313.535    0.7780    0.7514
4313.560    0.6758    0.6525
4313.586    0.5746    0.5480
4313.611    0.5091    0.4810
4313.637    0.4843    0.4684
4313.662    0.5003    0.5184
4313.687    0.5643    0.6229
4313.713    0.6823    0.7574
4313.738    0.8033    0.8670
4313.763    0.8968    0.9303
4313.789    0.9406    0.9473
4313.814    0.9621    0.9294
4313.839    0.9568    0.8935
4313.865    0.9275    0.8592
4313.890    0.9024    0.8484
4313.915    0.8919    0.8626
4313.941    0.8921    0.8859
4313.966    0.8804    0.8878
4313.991    0.8209    0.8348
4314.017    0.6819    0.6928
4314.042    0.4861    0.4897
4314.067    0.2959    0.2992
4314.093    0.1991    0.2029
4314.118    0.2338    0.2341
4314.143    0.3597    0.3453
4314.169    0.4732    0.4584
4314.194    0.5132    0.5084
4314.219    0.5034    0.5186
4314.245    0.4866    0.5196
4314.270    0.4696    0.5007
4314.295    0.4507    0.4602
4314.321    0.4576    0.4493
4314.346    0.5408    0.5158
4314.371    0.6852    0.6386
4314.397    0.8149    0.7663
4314.422    0.9045    0.8484
4314.448    0.9228    0.8827
4314.473    0.8867    0.8823
4314.498    0.8397    0.8740
4314.524    0.8194    0.8819
4314.549    0.8527    0.9112
4314.574    0.9202    0.9460
4314.600    0.9663    0.9674
# 113579  51  4313.313  4314.580
4313.313    0.8931    0.9139
4313.338    0.8945    0.9087
4313.364    0.8908    0.8976
4313.389    0.8794    0.8825
4313.414    0.8630    0.8626
4313.440    0.8404    0.8375
4313.465    0.8125    0.8091
4313.490    0.7782    0.7779
4313.516    0.7422    0.7442
4313.541    0.7097    0.7135
4313.566    0.6831    0.6880
4313.592    0.6727    0.6703
4313.617    0.6691    0.6647
4313.642    0.6716    0.6711
4313.668    0.6880    0.6898
4313.693    0.7143    0.7166
4313.718    0.7447    0.7482
4313.744    0.7802    0.7814
4313.769    0.8123    0.8095
4313.794    0.8414    0.8304
4313.820    0.8606    0.8424
4313.845    0.8722    0.8433
4313.870    0.8557    0.8333
4313.896    0.8302    0.8108
4313.921    0.7890    0.7775
4313.946    0.7266    0.7335
4313.972    0.6640    0.6784
4313.997    0.6056    0.6197
4314.022    0.5511    0.5600
4314.048    0.5065    0.5030
4314.073    0.4684    0.4582
4314.098    0.4347    0.4272
4314.124    0.4154    0.4112
4314.149    0.4080    0.4111
4314.175    0.4145    0.4237
4314.200    0.4348    0.4450
4314.225    0.4649    0.4720
4314.251    0.5022    0.5037
4314.276    0.5429    0.5368
4314.301    0.5824    0.5719
4314.327    0.6213    0.6108
4314.352    0.6554    0.6501
4314.377    0.6894    0.6902
4314.403    0.7286    0.7315
4314.428    0.7637    0.7688
4314.453    0.7958    0.8017
4314.479    0.8238    0.8302
4314.504    0.8472    0.8507
4314.529    0.8612    0.8634
4314.555    0.8578    0.8668
4314.580    0.8549    0.8596
# 113989  51  4313.314  4314.581
4313.314    0.9145    0.9524
4313.339    0.9074    0.9247
4313.365    0.8900    0.8987
4313.390    0.8690    0.8794
4313.415    0.8714    0.8624
4313.441    0.8730    0.8500
4313.466    0.8754    0.8507
4313.491    0.8672    0.8500
4313.517    0.8119    0.8082
4313.542    0.7045    0.7040
4313.567    0.5686    0.5653
4313.593    0.4654    0.4492
4313.618    0.4226    0.4013
4313.643    0.4227    0.4206
4313.669    0.4699    0.5145
4313.694    0.5841    0.6619
4313.720    0.7355    0.8175
4313.745    0.8706    0.9145
4313.770    0.9419    0.9506
4313.796    0.9643    0.9402
4313.821    0.9614    0.8997
4313.846    0.9300    0.8504
4313.872    0.8976    0.8202
4313.897    0.8810    0.8287
4313.922    0.8843    0.8624
4313.948    0.8980    0.8927
4313.973    0.8837    0.8861
4313.998    0.7962    0.8115
4314.024    0.6084    0.6326
4314.049    0.3873    0.4051
4314.074    0.2313    0.2389
4314.100    0.2220    0.2179
4314.125    0.3375    0.3249
4314.150    0.4680    0.4502
4314.176    0.5145    0.4951
4314.201    0.4837    0.4795
4314.226    0.4712    0.4908
4314.252    0.4935    0.5381
4314.277    0.5330    0.5572
4314.302    0.5672    0.5531
4314.328    0.6183    0.5991
4314.353    0.7218    0.7018
4314.378    0.8468    0.8054
4314.404    0.9436    0.8730
4314.429    0.9739    0.8976
4314.454    0.9305    0.9014
4314.480    0.8622    0.9009
4314.505    0.8285    0.9080
4314.531    0.8506    0.9298
4314.556    0.9209    0.9572
4314.581    0.9899    0.9766
# 115715  51  4313.313  4314.580
4313.313    0.9105    0.9469
4313.338    0.9057    0.9264
4313.363    0.8995    0.9108
4313.389    0.8876    0.8985
4313.414    0.8867    0.8878
4313.439    0.8931    0.8798
4313.465    0.8939    0.8720
4313.490    0.8756    0.8500
4313.515    0.8192    0.7929
4313.541    0.7226    0.6934
4313.566    0.6156    0.5860
4313.591    0.5349    0.5057
4313.617    0.5015    0.4786
4313.642    0.5070    0.5157
4313.667    0.5617    0.6104
4313.693    0.6671    0.7418
4313.718    0.7849    0.8562
4313.744    0.8780    0.9294
4313.769    0.9343    0.9528
4313.794    0.9504    0.9415
4313.820    0.9419    0.9084
4313.845    0.9303    0.8758
4313.870    0.9095    0.8610
4313.896    0.8950    0.8720
4313.921    0.9001    0.8947
4313.946    0.9026    0.9041
4313.972    0.8574    0.8644
4313.997    0.7359    0.7454
4314.022    0.5393    0.5498
4314.048    0.3374    0.3391
4314.073    0.2170    0.2228
4314.098    0.2336    0.2322
4314.124    0.3532    0.3419
4314.149    0.4773    0.4597
4314.174    0.5298    0.5219
4314.200    0.5198    0.5365
4314.225    0.5099    0.5415
4314.250    0.4984    0.5344
4314.276    0.4843    0.5023
4314.301    0.4985    0.4905
4314.326    0.5756    0.5480
4314.352    0.7060    0.6680
4314.377    0.8381    0.7847
4314.402    0.9264    0.8626
4314.428    0.9458    0.8958
4314.453    0.9143    0.8958
4314.478    0.8636    0.8859
4314.504    0.8370    0.8886
4314.529    0.8612    0.9129
4314.554    0.9162    0.9462
4314.580    0.9629    0.9705
# 116613  51  4313.314  4314.581
4313.314    0.9026    0.9406
4313.339    0.8985    0.9232
4313.364    0.8896    0.9097
4313.390    0.8841    0.8985
4313.415    0.8798    0.8878
4313.440    0.8762    0.8754
4313.466    0.8724    0.8553
4313.491    0.8463    0.8181
4313.516    0.7834    0.7551
4313.542    0.7057    0.6683
4313.567    0.6162    0.5851
4313.592    0.5530    0.5272
4313.618    0.5309    0.5146
4313.643    0.5411    0.5565
4313.668    0.5948    0.6448
4313.694    0.6883    0.7593
4313.719    0.7938    0.8568
4313.744    0.8843    0.9185
4313.770    0.9337    0.9406
4313.795    0.9447    0.9300
4313.820    0.9451    0.9030
4313.846    0.9320    0.8752
4313.871    0.9097    0.8636
4313.896    0.8929    0.8700
4313.922    0.8931    0.8817
4313.947    0.8688    0.8718
4313.972    0.8045    0.8102
4313.998    0.6694    0.6714
4314.023    0.4800    0.4861
4314.049    0.3053    0.3080
4314.074    0.2136    0.2180
4314.099    0.2337    0.2319
4314.125    0.3366    0.3270
4314.150    0.4474    0.4340
4314.175    0.5034    0.5058
4314.201    0.5174    0.5357
4314.226    0.5113    0.5354
4314.251    0.4880    0.5107
4314.277    0.4640    0.4714
4314.302    0.4647    0.4610
4314.327    0.5291    0.5133
4314.353    0.6552    0.6243
4314.378    0.7929    0.7415
4314.403    0.8847    0.8291
4314.429    0.9154    0.8742
4314.454    0.8910    0.8827
4314.479    0.8486    0.8790
4314.505    0.8327    0.8855
4314.530    0.8632    0.9089
4314.555    0.9118    0.9386
4314.581    0.9499    0.9585
# 999999  51  4313.313  4314.580
4313.313    0.8991    0.9417
4313.338    0.8935    0.9152
4313.364    0.8817    0.8915
4313.389    0.8648    0.8736
4313.414    0.8562    0.8574
4313.440    0.8559    0.8441
4313.465    0.8566    0.8356
4313.491    0.8435    0.8162
4313.516    0.7856    0.7617
4313.541    0.6834    0.6636
4313.567    0.5689    0.5425
4313.592    0.4752    0.4507
4313.617    0.4275    0.4117
4313.643    0.4302    0.4374
4313.668    0.4878    0.5272
4313.693    0.5953    0.6636
4313.719    0.7241    0.8069
4313.744    0.8431    0.9014
4313.769    0.9188    0.9395
4313.795    0.9489    0.9303
4313.820    0.9406    0.8919
4313.845    0.9162    0.8472
4313.871    0.8843    0.8219
4313.896    0.8780    0.8308
4313.921    0.8782    0.8618
4313.947    0.8839    0.8872
4313.972    0.8513    0.8700
4313.997    0.7551    0.7770
4314.023    0.5764    0.5890
4314.048    0.3704    0.3777
4314.073    0.2278    0.2335
4314.099    0.2139    0.2139
4314.124    0.3130    0.3007
4314.149    0.4308    0.4116
4314.175    0.4805    0.4714
4314.200    0.4725    0.4773
4314.225    0.4576    0.4805
4314.251    0.4531    0.4857
4314.276    0.4444    0.4670
4314.301    0.4514    0.4490
4314.327    0.5146    0.4928
4314.352    0.6397    0.6027
4314.377    0.7820    0.7288
4314.403    0.8886    0.8258
4314.428    0.9234    0.8706
4314.454    0.8970    0.8796
4314.479    0.8453    0.8752
4314.504    0.8171    0.8790
4314.530    0.8428    0.9036
4314.555    0.9057    0.9382
4314.580    0.9641    0.9643


==> anc/specdat/fit_CH4323.dat <==
# 001499  86  4322.412  4324.566
4322.412    0.9467    0.9681
4322.437    0.9158    0.9469
4322.462    0.8780    0.9147
4322.488    0.8478    0.8815
4322.513    0.8360    0.8672
4322.538    0.8614    0.8786
4322.564    0.9012    0.9089
4322.589    0.9391    0.9386
4322.614    0.9627    0.9583
4322.640    0.9674    0.9663
4322.665    0.9557    0.9641
4322.690    0.9399    0.9535
4322.716    0.9339    0.9324
4322.741    0.9281    0.8987
4322.766    0.9093    0.8533
4322.792    0.8774    0.8087
4322.817    0.8590    0.7894
4322.842    0.8672    0.8006
4322.868    0.8758    0.8264
4322.893    0.8504    0.8312
4322.918    0.7705    0.7892
4322.944    0.6414    0.6944
4322.969    0.5056    0.5804
4322.994    0.4200    0.4826
4323.020    0.3997    0.4249
4323.045    0.4162    0.4111
4323.070    0.4442    0.4200
4323.096    0.4753    0.4340
4323.121    0.4828    0.4400
4323.146    0.4506    0.4316
4323.172    0.4039    0.4051
4323.197    0.3574    0.3713
4323.223    0.3354    0.3446
4323.248    0.3436    0.3381
4323.273    0.3759    0.3486
4323.299    0.4098    0.3691
4323.324    0.4277    0.3920
4323.349    0.4317    0.4154
4323.375    0.4372    0.4362
4323.400    0.4495    0.4443
4323.425    0.4456    0.4336
4323.451    0.4244    0.4039
4323.476    0.3936    0.3718
4323.501    0.3692    0.3551
4323.527    0.3682    0.3651
4323.552    0.3812    0.3963
4323.577    0.4069    0.4368
4323.603    0.4352    0.4827
4323.628    0.4747    0.5314
4323.653    0.5198    0.5818
4323.679    0.5573    0.6230
4323.704    0.5822    0.6374
4323.729    0.5855    0.6216
4323.755    0.5518    0.5760
4323.780    0.4806    0.5107
4323.805    0.4009    0.4372
4323.831    0.3482    0.3715
4323.856    0.3322    0.3347
4323.881    0.3417    0.3264
4323.907    0.3699    0.3399
4323.932    0.3897    0.3661
4323.957    0.4116    0.3998
4323.983    0.4529    0.4370
4324.008    0.5055    0.4670
4324.034    0.5344    0.4870
4324.059    0.5351    0.5001
4324.084    0.5213    0.5163
4324.110    0.5135    0.5383
4324.135    0.5153    0.5571
4324.160    0.5275    0.5708
4324.186    0.5553    0.5922
4324.211    0.6182    0.6328
4324.236    0.7029    0.6845
4324.262    0.7656    0.7158
4324.287    0.7661    0.6968
4324.312    0.7027    0.6315
4324.338    0.6107    0.5435
4324.363    0.5189    0.4698
4324.388    0.4575    0.4286
4324.414    0.4421    0.4382
4324.439    0.4814    0.5052
4324.464    0.5687    0.6152
4324.490    0.6801    0.7371
4324.515    0.7736    0.8219
4324.540    0.8177    0.8559
4324.566    0.8164    0.8429
# 001598  85  4322.429  4324.558
4322.429    0.9663    0.9741
4322.454    0.9367    0.9524
4322.480    0.9032    0.9266
4322.505    0.8880    0.9133
4322.530    0.8927    0.9196
4322.556    0.9192    0.9408
4322.581    0.9537    0.9616
4322.606    0.9772    0.9750
4322.632    0.9856    0.9799
4322.657    0.9804    0.9786
4322.682    0.9759    0.9730
4322.708    0.9712    0.9636
4322.733    0.9674    0.9489
4322.758    0.9716    0.9270
4322.784    0.9583    0.9022
4322.809    0.9438    0.8892
4322.834    0.9458    0.8939
4322.860    0.9513    0.9078
4322.885    0.9328    0.9078
4322.910    0.8726    0.8720
4322.936    0.7598    0.7869
4322.961    0.6242    0.6753
4322.986    0.5234    0.5721
4323.012    0.4836    0.5091
4323.037    0.4926    0.4961
4323.062    0.5236    0.5107
4323.088    0.5591    0.5325
4323.113    0.5826    0.5463
4323.139    0.5629    0.5404
4323.164    0.5030    0.5063
4323.189    0.4386    0.4553
4323.215    0.4000    0.4136
4323.240    0.4029    0.4046
4323.265    0.4432    0.4224
4323.291    0.4906    0.4546
4323.316    0.5196    0.4905
4323.341    0.5305    0.5283
4323.367    0.5369    0.5631
4323.392    0.5523    0.5802
4323.417    0.5576    0.5683
4323.443    0.5327    0.5230
4323.468    0.4867    0.4663
4323.493    0.4536    0.4292
4323.519    0.4487    0.4331
4323.544    0.4657    0.4700
4323.569    0.4931    0.5168
4323.595    0.5247    0.5635
4323.620    0.5677    0.6112
4323.645    0.6155    0.6639
4323.671    0.6587    0.7099
4323.696    0.6850    0.7278
4323.721    0.6953    0.7140
4323.747    0.6705    0.6699
4323.772    0.5969    0.6020
4323.797    0.4984    0.5184
4323.823    0.4182    0.4403
4323.848    0.3873    0.3981
4323.873    0.3975    0.3939
4323.899    0.4305    0.4171
4323.924    0.4633    0.4508
4323.949    0.4892    0.4891
4323.975    0.5223    0.5304
4324.000    0.5849    0.5632
4324.025    0.6387    0.5817
4324.051    0.6467    0.5909
4324.076    0.6320    0.6035
4324.102    0.6232    0.6262
4324.127    0.6234    0.6458
4324.152    0.6260    0.6545
4324.178    0.6486    0.6659
4324.203    0.7063    0.7026
4324.228    0.7813    0.7644
4324.254    0.8476    0.8205
4324.279    0.8678    0.8308
4324.304    0.8260    0.7878
4324.330    0.7415    0.7032
4324.355    0.6393    0.6098
4324.380    0.5586    0.5346
4324.406    0.5244    0.5110
4324.431    0.5500    0.5614
4324.456    0.6342    0.6693
4324.482    0.7477    0.7951
4324.507    0.8502    0.8849
4324.532    0.9026    0.9279
4324.558    0.9150    0.9328
# 001803  86  4322.411  4324.566
4322.411    0.9126    0.9484
4322.437    0.8950    0.9322
4322.462    0.8810    0.9171
4322.487    0.8736    0.9061
4322.513    0.8784    0.9032
4322.538    0.8908    0.9087
4322.563    0.9131    0.9204
4322.589    0.9382    0.9348
4322.614    0.9543    0.9458
4322.639    0.9592    0.9508
4322.665    0.9612    0.9478
4322.690    0.9489    0.9363
4322.715    0.9337    0.9175
4322.741    0.9152    0.8933
4322.766    0.9016    0.8696
4322.792    0.8958    0.8490
4322.817    0.8800    0.8348
4322.842    0.8680    0.8243
4322.868    0.8364    0.8100
4322.893    0.7938    0.7861
4322.918    0.7333    0.7482
4322.944    0.6598    0.6957
4322.969    0.5990    0.6408
4322.994    0.5546    0.5909
4323.020    0.5288    0.5521
4323.045    0.5291    0.5291
4323.070    0.5373    0.5169
4323.096    0.5370    0.5093
4323.121    0.5248    0.5011
4323.146    0.5047    0.4890
4323.172    0.4757    0.4730
4323.197    0.4552    0.4580
4323.222    0.4468    0.4472
4323.248    0.4531    0.4436
4323.273    0.4691    0.4482
4323.298    0.4861    0.4588
4323.324    0.5052    0.4725
4323.349    0.5186    0.4844
4323.374    0.5272    0.4916
4323.400    0.5217    0.4920
4323.425    0.5056    0.4863
4323.450    0.4905    0.4777
4323.476    0.4764    0.4717
4323.501    0.4703    0.4740
4323.526    0.4728    0.4875
4323.552    0.4874    0.5132
4323.577    0.5118    0.5465
4323.602    0.5431    0.5836
4323.628    0.5784    0.6207
4323.653    0.6063    0.6494
4323.679    0.6239    0.6665
4323.704    0.6317    0.6668
4323.729    0.6160    0.6495
4323.755    0.5802    0.6149
4323.780    0.5370    0.5710
4323.805    0.4929    0.5244
4323.831    0.4606    0.4824
4323.856    0.4447    0.4550
4323.881    0.4474    0.4438
4323.907    0.4644    0.4491
4323.932    0.4903    0.4669
4323.957    0.5204    0.4924
4323.983    0.5471    0.5220
4324.008    0.5721    0.5495
4324.033    0.5887    0.5744
4324.059    0.5987    0.5970
4324.084    0.6001    0.6167
4324.109    0.6002    0.6353
4324.135    0.6122    0.6545
4324.160    0.6389    0.6728
4324.185    0.6710    0.6901
4324.211    0.7063    0.7034
4324.236    0.7311    0.7070
4324.261    0.7411    0.6973
4324.287    0.7268    0.6720
4324.312    0.6880    0.6375
4324.337    0.6442    0.6024
4324.363    0.6027    0.5769
4324.388    0.5816    0.5727
4324.413    0.5852    0.5922
4324.439    0.6179    0.6350
4324.464    0.6683    0.6882
4324.489    0.7208    0.7406
4324.515    0.7642    0.7820
4324.540    0.7940    0.8017
4324.566    0.8087    0.7998
# 004290  86  4322.413  4324.567
4322.413    0.9739    0.9802
4322.438    0.9530    0.9649
4322.463    0.9147    0.9415
4322.489    0.8744    0.9166
4322.514    0.8592    0.9059
4322.539    0.8756    0.9143
4322.565    0.9179    0.9361
4322.590    0.9618    0.9574
4322.615    0.9879    0.9712
4322.641    0.9956    0.9766
4322.666    0.9915    0.9748
4322.692    0.9874    0.9678
4322.717    0.9727    0.9557
4322.742    0.9658    0.9358
4322.768    0.9607    0.9074
4322.793    0.9391    0.8815
4322.818    0.9268    0.8692
4322.844    0.9258    0.8760
4322.869    0.9262    0.8888
4322.894    0.9039    0.8845
4322.920    0.8274    0.8400
4322.945    0.7153    0.7551
4322.970    0.5906    0.6491
4322.996    0.5021    0.5528
4323.021    0.4698    0.5001
4323.046    0.4880    0.4880
4323.072    0.5242    0.5004
4323.097    0.5559    0.5171
4323.122    0.5598    0.5254
4323.148    0.5360    0.5144
4323.173    0.4850    0.4819
4323.198    0.4249    0.4393
4323.224    0.3992    0.4066
4323.249    0.4063    0.4003
4323.274    0.4398    0.4160
4323.300    0.4757    0.4448
4323.325    0.5041    0.4772
4323.350    0.5117    0.5102
4323.376    0.5187    0.5384
4323.401    0.5374    0.5492
4323.426    0.5383    0.5344
4323.452    0.5106    0.4941
4323.477    0.4636    0.4491
4323.503    0.4464    0.4227
4323.528    0.4392    0.4307
4323.553    0.4581    0.4649
4323.579    0.4836    0.5113
4323.604    0.5139    0.5574
4323.629    0.5488    0.6060
4323.655    0.5957    0.6572
4323.680    0.6327    0.6952
4323.705    0.6564    0.7089
4323.731    0.6564    0.6915
4323.756    0.6279    0.6464
4323.781    0.5609    0.5788
4323.807    0.4728    0.4976
4323.832    0.4092    0.4309
4323.857    0.3915    0.3936
4323.883    0.4065    0.3892
4323.908    0.4370    0.4089
4323.933    0.4634    0.4408
4323.959    0.4870    0.4798
4323.984    0.5267    0.5178
4324.009    0.5765    0.5485
4324.035    0.6138    0.5681
4324.060    0.6148    0.5801
4324.085    0.6051    0.5950
4324.111    0.5980    0.6157
4324.136    0.5933    0.6331
4324.161    0.5998    0.6448
4324.187    0.6321    0.6631
4324.212    0.6979    0.7016
4324.237    0.7782    0.7544
4324.263    0.8339    0.7943
4324.288    0.8431    0.7898
4324.314    0.7974    0.7360
4324.339    0.7115    0.6557
4324.364    0.6114    0.5740
4324.390    0.5433    0.5161
4324.415    0.5151    0.5116
4324.440    0.5559    0.5685
4324.466    0.6446    0.6759
4324.491    0.7432    0.7869
4324.516    0.8316    0.8690
4324.542    0.8808    0.9082
4324.567    0.8939    0.9089
# 005176  85  4322.433  4324.561
4322.433    0.9164    0.9441
4322.458    0.8870    0.9133
4322.483    0.8662    0.8847
4322.509    0.8630    0.8736
4322.534    0.8792    0.8863
4322.559    0.9059    0.9139
4322.585    0.9397    0.9423
4322.610    0.9568    0.9605
4322.635    0.9579    0.9676
4322.661    0.9526    0.9656
4322.686    0.9478    0.9563
4322.711    0.9373    0.9380
4322.737    0.9258    0.9076
4322.762    0.9101    0.8696
4322.787    0.8935    0.8356
4322.813    0.8790    0.8209
4322.838    0.8933    0.8306
4322.863    0.8943    0.8480
4322.889    0.8672    0.8455
4322.914    0.7775    0.8008
4322.939    0.6639    0.7145
4322.965    0.5430    0.6056
4322.990    0.4697    0.5171
4323.015    0.4480    0.4670
4323.041    0.4590    0.4547
4323.066    0.4878    0.4644
4323.091    0.5130    0.4775
4323.117    0.5167    0.4822
4323.142    0.4875    0.4703
4323.167    0.4333    0.4421
4323.193    0.3942    0.4056
4323.218    0.3736    0.3801
4323.243    0.3804    0.3743
4323.269    0.4117    0.3874
4323.294    0.4456    0.4106
4323.319    0.4694    0.4376
4323.345    0.4800    0.4661
4323.370    0.4950    0.4881
4323.395    0.5011    0.4964
4323.421    0.4906    0.4826
4323.446    0.4643    0.4505
4323.471    0.4283    0.4153
4323.497    0.4052    0.3964
4323.522    0.4013    0.4061
4323.547    0.4201    0.4382
4323.573    0.4529    0.4829
4323.598    0.4847    0.5293
4323.623    0.5277    0.5780
4323.649    0.5679    0.6276
4323.674    0.5994    0.6633
4323.699    0.6278    0.6755
4323.725    0.6364    0.6578
4323.750    0.6001    0.6129
4323.775    0.5230    0.5469
4323.801    0.4371    0.4698
4323.826    0.3826    0.4066
4323.851    0.3581    0.3696
4323.877    0.3752    0.3619
4323.902    0.4031    0.3771
4323.927    0.4304    0.4060
4323.953    0.4584    0.4437
4323.978    0.4949    0.4810
4324.003    0.5396    0.5117
4324.029    0.5765    0.5327
4324.054    0.5817    0.5471
4324.080    0.5716    0.5643
4324.105    0.5643    0.5843
4324.130    0.5719    0.6020
4324.156    0.5836    0.6170
4324.181    0.6053    0.6383
4324.206    0.6676    0.6756
4324.232    0.7393    0.7218
4324.257    0.7883    0.7456
4324.282    0.7874    0.7269
4324.308    0.7269    0.6645
4324.333    0.6470    0.5855
4324.358    0.5613    0.5146
4324.384    0.5016    0.4736
4324.409    0.4874    0.4832
4324.434    0.5261    0.5465
4324.460    0.6091    0.6528
4324.485    0.7079    0.7593
4324.510    0.7918    0.8360
4324.536    0.8318    0.8680
4324.561    0.8445    0.8586
# 006405  85  4322.429  4324.558
4322.429    0.9526    0.9710
4322.455    0.9232    0.9471
4322.480    0.9014    0.9204
4322.506    0.8825    0.9045
4322.531    0.8851    0.9105
4322.556    0.9200    0.9320
4322.582    0.9568    0.9559
4322.607    0.9836    0.9712
4322.632    0.9815    0.9775
4322.658    0.9797    0.9766
4322.683    0.9734    0.9707
4322.708    0.9618    0.9605
4322.734    0.9583    0.9425
4322.759    0.9443    0.9166
4322.784    0.9298    0.8884
4322.810    0.9268    0.8716
4322.835    0.9318    0.8762
4322.860    0.9341    0.8923
4322.886    0.9236    0.8962
4322.911    0.8559    0.8630
4322.936    0.7434    0.7836
4322.962    0.6177    0.6691
4322.987    0.5211    0.5660
4323.012    0.4802    0.5026
4323.038    0.4864    0.4855
4323.063    0.5130    0.4979
4323.088    0.5435    0.5175
4323.114    0.5690    0.5309
4323.139    0.5487    0.5261
4323.164    0.4878    0.4964
4323.190    0.4249    0.4477
4323.215    0.3905    0.4089
4323.240    0.4021    0.3969
4323.266    0.4374    0.4118
4323.291    0.4750    0.4399
4323.316    0.5073    0.4730
4323.342    0.5257    0.5093
4323.367    0.5292    0.5409
4323.393    0.5448    0.5587
4323.418    0.5488    0.5492
4323.443    0.5204    0.5107
4323.469    0.4735    0.4572
4323.494    0.4385    0.4222
4323.519    0.4322    0.4235
4323.545    0.4487    0.4585
4323.570    0.4758    0.5040
4323.595    0.5051    0.5493
4323.621    0.5489    0.5990
4323.646    0.5963    0.6507
4323.671    0.6406    0.6953
4323.697    0.6770    0.7161
4323.722    0.6823    0.7045
4323.747    0.6571    0.6644
4323.773    0.5932    0.5962
4323.798    0.4972    0.5149
4323.823    0.4175    0.4399
4323.849    0.3826    0.3931
4323.874    0.3932    0.3851
4323.899    0.4246    0.4036
4323.925    0.4546    0.4364
4323.950    0.4797    0.4740
4323.975    0.5143    0.5137
4324.001    0.5672    0.5487
4324.026    0.6100    0.5689
4324.051    0.6200    0.5790
4324.077    0.6039    0.5924
4324.102    0.5999    0.6135
4324.127    0.6041    0.6336
4324.153    0.6097    0.6445
4324.178    0.6384    0.6561
4324.203    0.6984    0.6899
4324.229    0.7734    0.7497
4324.254    0.8404    0.8002
4324.280    0.8666    0.8084
4324.305    0.8194    0.7633
4324.330    0.7264    0.6830
4324.356    0.6291    0.5906
4324.381    0.5470    0.5214
4324.406    0.5158    0.5004
4324.432    0.5385    0.5494
4324.457    0.6150    0.6536
4324.482    0.7281    0.7734
4324.508    0.8202    0.8692
4324.533    0.8762    0.9139
4324.558    0.8939    0.9181
# 006455  85  4322.428  4324.557
4322.428    0.9572    0.9741
4322.454    0.9275    0.9535
4322.479    0.8882    0.9279
4322.504    0.8726    0.9101
4322.530    0.8774    0.9114
4322.555    0.9133    0.9292
4322.580    0.9537    0.9510
4322.606    0.9813    0.9676
4322.631    0.9931    0.9748
4322.656    0.9881    0.9745
4322.682    0.9761    0.9685
4322.707    0.9703    0.9581
4322.732    0.9537    0.9410
4322.758    0.9410    0.9135
4322.783    0.9243    0.8823
4322.808    0.9141    0.8610
4322.834    0.9154    0.8616
4322.859    0.9253    0.8778
4322.884    0.9145    0.8859
4322.910    0.8638    0.8570
4322.935    0.7480    0.7804
4322.960    0.6143    0.6690
4322.986    0.5041    0.5548
4323.011    0.4542    0.4828
4323.036    0.4604    0.4585
4323.062    0.4881    0.4670
4323.087    0.5168    0.4855
4323.112    0.5385    0.4998
4323.138    0.5206    0.4988
4323.163    0.4722    0.4740
4323.188    0.4142    0.4309
4323.214    0.3749    0.3898
4323.239    0.3724    0.3743
4323.264    0.4020    0.3845
4323.290    0.4453    0.4105
4323.315    0.4762    0.4412
4323.340    0.4865    0.4739
4323.366    0.4939    0.5061
4323.391    0.5083    0.5254
4323.416    0.5143    0.5213
4323.442    0.4953    0.4874
4323.467    0.4572    0.4388
4323.492    0.4232    0.4011
4323.518    0.4114    0.3966
4323.543    0.4207    0.4249
4323.568    0.4438    0.4677
4323.594    0.4714    0.5138
4323.619    0.5118    0.5605
4323.645    0.5580    0.6149
4323.670    0.5998    0.6624
4323.695    0.6339    0.6877
4323.721    0.6503    0.6806
4323.746    0.6371    0.6439
4323.771    0.5728    0.5821
4323.797    0.4803    0.5005
4323.822    0.4046    0.4254
4323.847    0.3667    0.3764
4323.873    0.3689    0.3624
4323.898    0.3974    0.3764
4323.923    0.4296    0.4046
4323.949    0.4511    0.4411
4323.974    0.4793    0.4793
4323.999    0.5286    0.5138
4324.025    0.5741    0.5368
4324.050    0.5921    0.5480
4324.075    0.5836    0.5599
4324.101    0.5717    0.5809
4324.126    0.5715    0.6023
4324.151    0.5785    0.6145
4324.177    0.5987    0.6256
4324.202    0.6539    0.6571
4324.227    0.7391    0.7148
4324.253    0.8155    0.7741
4324.278    0.8406    0.7910
4324.303    0.8063    0.7528
4324.329    0.7213    0.6707
4324.354    0.6150    0.5793
4324.379    0.5289    0.5044
4324.405    0.4854    0.4735
4324.430    0.4995    0.5102
4324.455    0.5792    0.6080
4324.481    0.6861    0.7369
4324.506    0.7978    0.8402
4324.531    0.8644    0.8970
4324.557    0.8900    0.9087
# 007244  85  4322.426  4324.555
4322.426    0.9561    0.9714
4322.452    0.9311    0.9508
4322.477    0.8888    0.9264
4322.502    0.8650    0.9089
4322.528    0.8694    0.9087
4322.553    0.9009    0.9247
4322.578    0.9469    0.9465
4322.604    0.9772    0.9643
4322.629    0.9876    0.9730
4322.654    0.9929    0.9741
4322.680    0.9788    0.9692
4322.705    0.9667    0.9590
4322.730    0.9543    0.9415
4322.756    0.9447    0.9141
4322.781    0.9348    0.8841
4322.806    0.9169    0.8628
4322.832    0.9108    0.8606
4322.857    0.9141    0.8734
4322.882    0.9099    0.8800
4322.908    0.8630    0.8551
4322.933    0.7668    0.7880
4322.958    0.6411    0.6885
4322.984    0.5320    0.5828
4323.009    0.4767    0.5112
4323.034    0.4779    0.4815
4323.060    0.4997    0.4841
4323.085    0.5253    0.4993
4323.110    0.5465    0.5117
4323.136    0.5380    0.5098
4323.161    0.4900    0.4876
4323.186    0.4363    0.4498
4323.212    0.3970    0.4118
4323.237    0.3920    0.3945
4323.262    0.4188    0.4005
4323.288    0.4577    0.4235
4323.313    0.4855    0.4529
4323.338    0.5008    0.4842
4323.364    0.5077    0.5142
4323.389    0.5175    0.5322
4323.414    0.5274    0.5298
4323.440    0.5100    0.5011
4323.465    0.4749    0.4589
4323.490    0.4412    0.4242
4323.516    0.4280    0.4169
4323.541    0.4400    0.4400
4323.566    0.4600    0.4804
4323.592    0.4901    0.5274
4323.617    0.5234    0.5744
4323.642    0.5699    0.6236
4323.668    0.6157    0.6696
4323.693    0.6462    0.6952
4323.718    0.6587    0.6928
4323.744    0.6430    0.6596
4323.769    0.5860    0.6021
4323.794    0.5032    0.5283
4323.820    0.4289    0.4527
4323.845    0.3891    0.4015
4323.870    0.3903    0.3819
4323.896    0.4129    0.3908
4323.921    0.4401    0.4165
4323.946    0.4637    0.4510
4323.972    0.4912    0.4905
4323.997    0.5379    0.5249
4324.022    0.5843    0.5495
4324.048    0.6094    0.5648
4324.073    0.5990    0.5781
4324.099    0.5860    0.5969
4324.124    0.5883    0.6163
4324.149    0.5957    0.6304
4324.175    0.6131    0.6449
4324.200    0.6613    0.6734
4324.225    0.7303    0.7206
4324.251    0.8028    0.7684
4324.276    0.8291    0.7822
4324.301    0.8039    0.7492
4324.327    0.7300    0.6762
4324.352    0.6314    0.5939
4324.377    0.5563    0.5264
4324.403    0.5129    0.4979
4324.428    0.5230    0.5282
4324.453    0.5874    0.6124
4324.479    0.6888    0.7274
4324.504    0.7838    0.8251
4324.529    0.8502    0.8837
4324.555    0.8752    0.9001
# 007585  86  4322.410  4324.564
4322.410    0.9583    0.9739
4322.435    0.9324    0.9563
4322.460    0.8950    0.9296
4322.486    0.8662    0.9028
4322.511    0.8564    0.8925
4322.537    0.8730    0.9039
4322.562    0.9241    0.9279
4322.587    0.9594    0.9515
4322.613    0.9761    0.9669
4322.638    0.9817    0.9723
4322.663    0.9752    0.9701
4322.689    0.9665    0.9614
4322.714    0.9598    0.9454
4322.739    0.9493    0.9196
4322.765    0.9303    0.8835
4322.790    0.9110    0.8513
4322.815    0.8933    0.8377
4322.841    0.8980    0.8478
4322.866    0.9066    0.8654
4322.891    0.8845    0.8628
4322.917    0.8028    0.8158
4322.942    0.6849    0.7271
4322.967    0.5627    0.6194
4322.993    0.4760    0.5252
4323.018    0.4562    0.4759
4323.043    0.4728    0.4659
4323.069    0.5006    0.4783
4323.094    0.5272    0.4933
4323.119    0.5311    0.4992
4323.145    0.5035    0.4872
4323.170    0.4472    0.4564
4323.195    0.3975    0.4175
4323.221    0.3756    0.3888
4323.246    0.3899    0.3840
4323.271    0.4256    0.3987
4323.297    0.4615    0.4249
4323.322    0.4848    0.4535
4323.347    0.4912    0.4824
4323.373    0.4996    0.5069
4323.398    0.5153    0.5153
4323.423    0.5084    0.5008
4323.449    0.4790    0.4639
4323.474    0.4403    0.4246
4323.499    0.4195    0.4041
4323.525    0.4166    0.4150
4323.550    0.4393    0.4495
4323.576    0.4644    0.4951
4323.601    0.4989    0.5411
4323.626    0.5420    0.5898
4323.652    0.5840    0.6405
4323.677    0.6172    0.6770
4323.702    0.6461    0.6890
4323.728    0.6516    0.6700
4323.753    0.6086    0.6239
4323.778    0.5333    0.5560
4323.804    0.4524    0.4765
4323.829    0.3942    0.4123
4323.854    0.3738    0.3764
4323.880    0.3846    0.3717
4323.905    0.4123    0.3897
4323.930    0.4381    0.4201
4323.956    0.4644    0.4587
4323.981    0.5085    0.4964
4324.006    0.5560    0.5269
4324.032    0.5886    0.5466
4324.057    0.5942    0.5594
4324.082    0.5814    0.5753
4324.108    0.5742    0.5966
4324.133    0.5766    0.6142
4324.158    0.5903    0.6266
4324.184    0.6232    0.6468
4324.209    0.6808    0.6858
4324.234    0.7502    0.7355
4324.260    0.8013    0.7665
4324.285    0.8033    0.7508
4324.310    0.7489    0.6909
4324.336    0.6583    0.6062
4324.361    0.5703    0.5309
4324.386    0.5100    0.4855
4324.412    0.4981    0.4910
4324.437    0.5383    0.5551
4324.462    0.6253    0.6605
4324.488    0.7266    0.7750
4324.513    0.8089    0.8535
4324.538    0.8553    0.8857
4324.564    0.8674    0.8786
# 007902  85  4322.427  4324.556
4322.427    0.9389    0.9614
4322.453    0.8941    0.9311
4322.478    0.8572    0.8987
4322.503    0.8426    0.8808
4322.529    0.8644    0.8890
4322.554    0.9076    0.9156
4322.579    0.9462    0.9438
4322.605    0.9757    0.9634
4322.630    0.9775    0.9705
4322.655    0.9654    0.9685
4322.681    0.9471    0.9594
4322.706    0.9465    0.9436
4322.731    0.9415    0.9177
4322.757    0.9279    0.8782
4322.782    0.9020    0.8389
4322.807    0.8833    0.8175
4322.833    0.8808    0.8260
4322.858    0.8964    0.8496
4322.883    0.8798    0.8564
4322.909    0.8022    0.8149
4322.934    0.6710    0.7213
4322.959    0.5370    0.5988
4322.985    0.4388    0.4856
4323.010    0.3991    0.4220
4323.035    0.4106    0.4047
4323.061    0.4365    0.4150
4323.086    0.4652    0.4316
4323.111    0.4753    0.4428
4323.137    0.4527    0.4382
4323.162    0.4036    0.4123
4323.187    0.3555    0.3733
4323.213    0.3279    0.3403
4323.238    0.3350    0.3310
4323.263    0.3657    0.3420
4323.289    0.4031    0.3645
4323.314    0.4235    0.3904
4323.339    0.4293    0.4182
4323.365    0.4382    0.4444
4323.390    0.4535    0.4575
4323.415    0.4542    0.4486
4323.441    0.4314    0.4152
4323.466    0.3906    0.3748
4323.491    0.3635    0.3495
4323.517    0.3623    0.3546
4323.542    0.3750    0.3845
4323.567    0.3968    0.4241
4323.593    0.4286    0.4677
4323.618    0.4690    0.5158
4323.643    0.5155    0.5700
4323.669    0.5562    0.6177
4323.694    0.5848    0.6369
4323.719    0.5937    0.6233
4323.745    0.5665    0.5788
4323.770    0.4961    0.5137
4323.796    0.4094    0.4345
4323.821    0.3494    0.3680
4323.846    0.3293    0.3290
4323.872    0.3360    0.3213
4323.897    0.3585    0.3359
4323.922    0.3798    0.3618
4323.948    0.4004    0.3958
4323.973    0.4359    0.4314
4323.998    0.4881    0.4617
4324.024    0.5288    0.4806
4324.049    0.5335    0.4908
4324.074    0.5187    0.5049
4324.100    0.5091    0.5280
4324.125    0.5133    0.5482
4324.150    0.5240    0.5595
4324.176    0.5520    0.5760
4324.201    0.6210    0.6184
4324.226    0.7163    0.6842
4324.252    0.7876    0.7389
4324.277    0.7974    0.7391
4324.302    0.7384    0.6819
4324.328    0.6387    0.5883
4324.353    0.5359    0.4991
4324.378    0.4606    0.4375
4324.404    0.4338    0.4279
4324.429    0.4680    0.4863
4324.454    0.5569    0.6005
4324.480    0.6800    0.7362
4324.505    0.7832    0.8366
4324.530    0.8443    0.8839
4324.556    0.8598    0.8823
# 007918  85  4322.429  4324.558
4322.429    0.9384    0.9625
4322.455    0.9112    0.9361
4322.480    0.8841    0.9074
4322.506    0.8734    0.8898
4322.531    0.8847    0.8950
4322.556    0.9173    0.9173
4322.582    0.9506    0.9445
4322.607    0.9725    0.9634
4322.632    0.9775    0.9723
4322.658    0.9734    0.9730
4322.683    0.9609    0.9674
4322.708    0.9499    0.9559
4322.734    0.9402    0.9356
4322.759    0.9292    0.9076
4322.784    0.9202    0.8782
4322.810    0.9093    0.8598
4322.835    0.9110    0.8622
4322.860    0.9158    0.8764
4322.886    0.9049    0.8800
4322.911    0.8527    0.8494
4322.936    0.7446    0.7764
4322.962    0.6239    0.6710
4322.987    0.5275    0.5736
4323.012    0.4827    0.5094
4323.038    0.4887    0.4865
4323.063    0.5178    0.4933
4323.088    0.5421    0.5092
4323.114    0.5493    0.5200
4323.139    0.5341    0.5144
4323.164    0.4821    0.4885
4323.190    0.4263    0.4475
4323.215    0.3914    0.4130
4323.240    0.3981    0.3992
4323.266    0.4321    0.4091
4323.291    0.4651    0.4335
4323.316    0.5014    0.4644
4323.342    0.5202    0.4984
4323.367    0.5267    0.5276
4323.393    0.5413    0.5444
4323.418    0.5367    0.5372
4323.443    0.5104    0.5051
4323.469    0.4727    0.4596
4323.494    0.4404    0.4281
4323.519    0.4320    0.4259
4323.545    0.4457    0.4544
4323.570    0.4673    0.4968
4323.595    0.4993    0.5430
4323.621    0.5363    0.5929
4323.646    0.5887    0.6419
4323.671    0.6314    0.6838
4323.697    0.6589    0.7052
4323.722    0.6728    0.6971
4323.747    0.6512    0.6602
4323.773    0.5869    0.5963
4323.798    0.5011    0.5204
4323.823    0.4271    0.4492
4323.849    0.3928    0.4008
4323.874    0.3993    0.3869
4323.899    0.4247    0.3993
4323.925    0.4481    0.4287
4323.950    0.4737    0.4652
4323.975    0.5075    0.5037
4324.001    0.5535    0.5385
4324.026    0.5944    0.5610
4324.051    0.6102    0.5748
4324.077    0.5998    0.5893
4324.102    0.5953    0.6081
4324.127    0.6005    0.6269
4324.153    0.6116    0.6409
4324.178    0.6361    0.6563
4324.203    0.6901    0.6877
4324.229    0.7621    0.7376
4324.254    0.8200    0.7788
4324.280    0.8412    0.7838
4324.305    0.7982    0.7420
4324.330    0.7168    0.6680
4324.356    0.6240    0.5840
4324.381    0.5482    0.5230
4324.406    0.5174    0.5052
4324.432    0.5360    0.5480
4324.457    0.6069    0.6400
4324.482    0.7052    0.7501
4324.508    0.7969    0.8437
4324.533    0.8547    0.8917
4324.558    0.8720    0.8991
# 008486  85  4322.428  4324.556
4322.428    0.9636    0.9719
4322.453    0.9348    0.9526
4322.478    0.8945    0.9290
4322.504    0.8716    0.9118
4322.529    0.8740    0.9122
4322.554    0.9051    0.9281
4322.580    0.9497    0.9504
4322.605    0.9775    0.9674
4322.631    0.9929    0.9766
4322.656    0.9901    0.9779
4322.681    0.9772    0.9743
4322.707    0.9701    0.9649
4322.732    0.9716    0.9493
4322.757    0.9581    0.9253
4322.783    0.9402    0.8970
4322.808    0.9226    0.8782
4322.833    0.9245    0.8766
4322.859    0.9285    0.8892
4322.884    0.9305    0.8966
4322.909    0.8898    0.8774
4322.935    0.7976    0.8171
4322.960    0.6838    0.7288
4322.985    0.5890    0.6372
4323.011    0.5379    0.5699
4323.036    0.5372    0.5445
4323.061    0.5626    0.5488
4323.087    0.5951    0.5651
4323.112    0.6135    0.5765
4323.137    0.5990    0.5736
4323.163    0.5522    0.5495
4323.188    0.4949    0.5106
4323.213    0.4548    0.4729
4323.239    0.4495    0.4542
4323.264    0.4747    0.4608
4323.289    0.5146    0.4838
4323.315    0.5498    0.5151
4323.340    0.5626    0.5463
4323.365    0.5711    0.5748
4323.391    0.5821    0.5933
4323.416    0.5901    0.5906
4323.441    0.5761    0.5635
4323.467    0.5403    0.5198
4323.492    0.5038    0.4850
4323.517    0.4883    0.4777
4323.543    0.5011    0.5027
4323.568    0.5252    0.5449
4323.593    0.5539    0.5910
4323.619    0.5872    0.6386
4323.644    0.6301    0.6844
4323.669    0.6751    0.7246
4323.695    0.7040    0.7490
4323.720    0.7155    0.7471
4323.745    0.7010    0.7183
4323.771    0.6477    0.6616
4323.796    0.5647    0.5891
4323.821    0.4875    0.5155
4323.847    0.4466    0.4600
4323.872    0.4457    0.4393
4323.897    0.4722    0.4478
4323.923    0.5019    0.4761
4323.948    0.5261    0.5127
4323.973    0.5546    0.5526
4323.999    0.6002    0.5898
4324.024    0.6455    0.6152
4324.050    0.6697    0.6308
4324.075    0.6599    0.6437
4324.100    0.6467    0.6605
4324.126    0.6477    0.6792
4324.151    0.6543    0.6925
4324.176    0.6736    0.7047
4324.202    0.7130    0.7291
4324.227    0.7681    0.7674
4324.252    0.8318    0.8037
4324.278    0.8576    0.8121
4324.303    0.8306    0.7793
4324.328    0.7642    0.7155
4324.354    0.6825    0.6390
4324.379    0.6105    0.5793
4324.404    0.5719    0.5550
4324.430    0.5837    0.5841
4324.455    0.6387    0.6610
4324.480    0.7261    0.7598
4324.506    0.8179    0.8492
4324.531    0.8706    0.8989
4324.556    0.8894    0.9114
# 009172  85  4322.429  4324.557
4322.429    0.9307    0.9557
4322.454    0.9059    0.9382
4322.479    0.8831    0.9226
4322.505    0.8772    0.9145
4322.530    0.8910    0.9181
4322.555    0.9177    0.9307
4322.581    0.9467    0.9469
4322.606    0.9667    0.9601
4322.631    0.9712    0.9669
4322.657    0.9768    0.9667
4322.682    0.9658    0.9592
4322.707    0.9528    0.9443
4322.733    0.9404    0.9213
4322.758    0.9345    0.8958
4322.783    0.9253    0.8728
4322.809    0.9110    0.8588
4322.834    0.9043    0.8555
4322.859    0.8935    0.8545
4322.885    0.8592    0.8410
4322.910    0.7991    0.8045
4322.935    0.7170    0.7430
4322.961    0.6273    0.6648
4322.986    0.5516    0.5947
4323.011    0.5177    0.5445
4323.037    0.5145    0.5190
4323.062    0.5288    0.5142
4323.087    0.5439    0.5171
4323.113    0.5414    0.5168
4323.138    0.5188    0.5063
4323.163    0.4858    0.4855
4323.189    0.4506    0.4593
4323.214    0.4316    0.4388
4323.239    0.4344    0.4305
4323.265    0.4564    0.4368
4323.290    0.4837    0.4538
4323.316    0.5061    0.4773
4323.341    0.5206    0.4996
4323.366    0.5261    0.5159
4323.392    0.5313    0.5212
4323.417    0.5258    0.5122
4323.442    0.5100    0.4920
4323.468    0.4844    0.4692
4323.493    0.4646    0.4570
4323.518    0.4594    0.4623
4323.544    0.4730    0.4866
4323.569    0.4984    0.5232
4323.594    0.5284    0.5661
4323.620    0.5645    0.6116
4323.645    0.5992    0.6513
4323.670    0.6279    0.6800
4323.696    0.6497    0.6910
4323.721    0.6454    0.6787
4323.746    0.6143    0.6439
4323.772    0.5634    0.5890
4323.797    0.5021    0.5288
4323.822    0.4539    0.4744
4323.848    0.4289    0.4356
4323.873    0.4300    0.4213
4323.898    0.4468    0.4280
4323.924    0.4709    0.4513
4323.949    0.4998    0.4825
4323.974    0.5348    0.5157
4324.000    0.5724    0.5466
4324.025    0.5963    0.5707
4324.050    0.6111    0.5901
4324.076    0.6111    0.6080
4324.101    0.6070    0.6250
4324.126    0.6086    0.6419
4324.152    0.6269    0.6608
4324.177    0.6613    0.6827
4324.202    0.7027    0.7089
4324.228    0.7471    0.7345
4324.253    0.7779    0.7452
4324.278    0.7737    0.7320
4324.304    0.7381    0.6914
4324.329    0.6847    0.6368
4324.354    0.6167    0.5848
4324.380    0.5724    0.5531
4324.405    0.5592    0.5574
4324.431    0.5841    0.6015
4324.456    0.6476    0.6716
4324.481    0.7263    0.7494
4324.507    0.7954    0.8160
4324.532    0.8312    0.8531
4324.557    0.8533    0.8618
# 009349  85  4322.426  4324.554
4322.426    0.9358    0.9598
4322.451    0.9051    0.9337
4322.476    0.8784    0.9064
4322.502    0.8572    0.8910
4322.527    0.8825    0.8978
4322.552    0.9171    0.9202
4322.578    0.9495    0.9465
4322.603    0.9663    0.9641
4322.628    0.9795    0.9721
4322.654    0.9730    0.9716
4322.679    0.9681    0.9652
4322.704    0.9581    0.9521
4322.730    0.9513    0.9294
4322.755    0.9423    0.8993
4322.780    0.9260    0.8692
4322.806    0.9091    0.8519
4322.831    0.9082    0.8561
4322.856    0.9118    0.8706
4322.882    0.8947    0.8714
4322.907    0.8264    0.8352
4322.932    0.7165    0.7567
4322.958    0.5955    0.6485
4322.983    0.5004    0.5523
4323.009    0.4603    0.4901
4323.034    0.4667    0.4715
4323.059    0.4975    0.4791
4323.085    0.5255    0.4950
4323.110    0.5352    0.5036
4323.135    0.5139    0.4964
4323.161    0.4637    0.4681
4323.186    0.4181    0.4294
4323.211    0.3878    0.3976
4323.237    0.3903    0.3865
4323.262    0.4252    0.3977
4323.287    0.4587    0.4219
4323.313    0.4786    0.4530
4323.338    0.4951    0.4842
4323.363    0.5066    0.5112
4323.389    0.5159    0.5249
4323.414    0.5144    0.5152
4323.439    0.4941    0.4825
4323.465    0.4579    0.4395
4323.490    0.4269    0.4123
4323.515    0.4168    0.4142
4323.541    0.4351    0.4442
4323.566    0.4606    0.4865
4323.591    0.4941    0.5324
4323.617    0.5303    0.5826
4323.642    0.5737    0.6318
4323.667    0.6138    0.6724
4323.693    0.6422    0.6910
4323.718    0.6495    0.6795
4323.743    0.6255    0.6397
4323.769    0.5586    0.5737
4323.794    0.4737    0.4983
4323.819    0.4159    0.4299
4323.845    0.3795    0.3857
4323.870    0.3870    0.3748
4323.895    0.4106    0.3885
4323.921    0.4415    0.4181
4323.946    0.4701    0.4540
4323.971    0.4983    0.4917
4323.997    0.5483    0.5250
4324.022    0.5880    0.5463
4324.047    0.5997    0.5599
4324.073    0.5871    0.5752
4324.098    0.5813    0.5944
4324.123    0.5802    0.6129
4324.149    0.5857    0.6270
4324.174    0.6193    0.6446
4324.199    0.6722    0.6792
4324.225    0.7516    0.7306
4324.250    0.8028    0.7693
4324.275    0.8205    0.7695
4324.301    0.7836    0.7209
4324.326    0.6971    0.6440
4324.351    0.5946    0.5639
4324.377    0.5270    0.5047
4324.402    0.5020    0.4943
4324.427    0.5309    0.5421
4324.453    0.6069    0.6422
4324.478    0.7066    0.7534
4324.503    0.8020    0.8418
4324.529    0.8620    0.8886
4324.554    0.8752    0.8927
# 009519  85  4322.432  4324.561
4322.432    0.9152    0.9443
4322.458    0.9022    0.9337
4322.483    0.8989    0.9266
4322.508    0.8972    0.9241
4322.534    0.9059    0.9268
4322.559    0.9219    0.9335
4322.584    0.9262    0.9417
4322.610    0.9419    0.9486
4322.635    0.9552    0.9519
4322.660    0.9546    0.9497
4322.686    0.9521    0.9415
4322.711    0.9395    0.9288
4322.736    0.9343    0.9129
4322.762    0.9236    0.8954
4322.787    0.9145    0.8796
4322.812    0.9093    0.8654
4322.838    0.8851    0.8500
4322.863    0.8551    0.8318
4322.888    0.8143    0.8063
4322.914    0.7651    0.7709
4322.939    0.7208    0.7295
4322.964    0.6618    0.6853
4322.990    0.6213    0.6425
4323.015    0.6008    0.6088
4323.040    0.5801    0.5843
4323.066    0.5717    0.5672
4323.091    0.5702    0.5553
4323.116    0.5636    0.5445
4323.142    0.5451    0.5322
4323.167    0.5237    0.5193
4323.192    0.5044    0.5072
4323.218    0.5025    0.4984
4323.243    0.5036    0.4957
4323.269    0.5129    0.4995
4323.294    0.5284    0.5082
4323.319    0.5480    0.5193
4323.345    0.5621    0.5299
4323.370    0.5683    0.5364
4323.395    0.5623    0.5379
4323.421    0.5523    0.5347
4323.446    0.5396    0.5297
4323.471    0.5275    0.5265
4323.497    0.5207    0.5295
4323.522    0.5277    0.5411
4323.547    0.5386    0.5614
4323.573    0.5555    0.5898
4323.598    0.5876    0.6204
4323.623    0.6214    0.6498
4323.649    0.6428    0.6741
4323.674    0.6539    0.6871
4323.699    0.6549    0.6869
4323.725    0.6397    0.6719
4323.750    0.6111    0.6448
4323.775    0.5793    0.6094
4323.801    0.5431    0.5703
4323.826    0.5136    0.5368
4323.851    0.5030    0.5127
4323.877    0.4947    0.5012
4323.902    0.5103    0.5034
4323.927    0.5330    0.5167
4323.953    0.5598    0.5384
4323.978    0.5838    0.5632
4324.003    0.6044    0.5886
4324.029    0.6222    0.6133
4324.054    0.6409    0.6350
4324.079    0.6504    0.6546
4324.105    0.6599    0.6736
4324.130    0.6710    0.6909
4324.155    0.6934    0.7071
4324.181    0.7104    0.7216
4324.206    0.7320    0.7310
4324.231    0.7502    0.7330
4324.257    0.7532    0.7249
4324.282    0.7410    0.7076
4324.307    0.7201    0.6836
4324.333    0.6839    0.6581
4324.358    0.6583    0.6408
4324.383    0.6497    0.6368
4324.409    0.6457    0.6501
4324.434    0.6660    0.6786
4324.459    0.7040    0.7166
4324.485    0.7422    0.7577
4324.510    0.7811    0.7907
4324.535    0.8057    0.8108
4324.561    0.8247    0.8153
# 009829  85  4322.434  4324.562
4322.434    0.9365    0.9607
4322.459    0.9135    0.9345
4322.485    0.8943    0.9114
4322.510    0.8884    0.9068
4322.535    0.9114    0.9213
4322.561    0.9434    0.9449
4322.586    0.9802    0.9641
4322.611    0.9899    0.9741
4322.637    0.9867    0.9759
4322.662    0.9754    0.9712
4322.687    0.9654    0.9625
4322.713    0.9636    0.9489
4322.738    0.9579    0.9288
4322.763    0.9425    0.9036
4322.789    0.9213    0.8821
4322.814    0.9173    0.8770
4322.839    0.9207    0.8867
4322.865    0.9215    0.8941
4322.890    0.8806    0.8728
4322.915    0.7768    0.8059
4322.941    0.6462    0.6931
4322.966    0.5206    0.5744
4322.991    0.4477    0.4846
4323.017    0.4338    0.4423
4323.042    0.4510    0.4417
4323.067    0.4864    0.4588
4323.093    0.5117    0.4775
4323.118    0.5099    0.4837
4323.143    0.4680    0.4670
4323.169    0.4063    0.4252
4323.194    0.3632    0.3812
4323.219    0.3533    0.3567
4323.245    0.3675    0.3598
4323.270    0.4111    0.3819
4323.296    0.4495    0.4140
4323.321    0.4639    0.4495
4323.346    0.4675    0.4850
4323.372    0.4851    0.5117
4323.397    0.4995    0.5148
4323.422    0.4937    0.4881
4323.448    0.4555    0.4374
4323.473    0.4120    0.3921
4323.498    0.3928    0.3758
4323.524    0.4008    0.3953
4323.549    0.4245    0.4339
4323.574    0.4500    0.4768
4323.600    0.4796    0.5242
4323.625    0.5238    0.5773
4323.650    0.5703    0.6304
4323.676    0.6060    0.6659
4323.701    0.6240    0.6673
4323.726    0.6229    0.6369
4323.752    0.5801    0.5780
4323.777    0.4931    0.5022
4323.802    0.4084    0.4246
4323.828    0.3569    0.3664
4323.853    0.3509    0.3451
4323.878    0.3709    0.3536
4323.904    0.3992    0.3799
4323.929    0.4219    0.4128
4323.954    0.4457    0.4491
4323.980    0.4918    0.4850
4324.005    0.5418    0.5092
4324.030    0.5707    0.5216
4324.056    0.5721    0.5321
4324.081    0.5551    0.5504
4324.106    0.5517    0.5729
4324.132    0.5622    0.5884
4324.157    0.5770    0.5981
4324.182    0.6286    0.6249
4324.208    0.7124    0.6858
4324.233    0.8013    0.7574
4324.258    0.8580    0.8008
4324.284    0.8463    0.7863
4324.309    0.7656    0.7181
4324.334    0.6567    0.6212
4324.360    0.5424    0.5238
4324.385    0.4780    0.4692
4324.410    0.4787    0.4818
4324.436    0.5352    0.5707
4324.461    0.6492    0.6979
4324.486    0.7679    0.8175
4324.512    0.8624    0.8974
4324.537    0.8976    0.9258
4324.562    0.9059    0.9217
# 010321  85  4322.434  4324.563
4322.434    0.9268    0.9554
4322.460    0.8956    0.9333
4322.485    0.8702    0.9156
4322.510    0.8694    0.9103
4322.536    0.8919    0.9204
4322.561    0.9324    0.9386
4322.586    0.9647    0.9563
4322.612    0.9838    0.9681
4322.637    0.9863    0.9714
4322.662    0.9784    0.9681
4322.688    0.9676    0.9576
4322.713    0.9587    0.9399
4322.738    0.9428    0.9139
4322.764    0.9262    0.8825
4322.789    0.9080    0.8580
4322.814    0.9024    0.8494
4322.840    0.9020    0.8562
4322.865    0.8960    0.8622
4322.890    0.8521    0.8455
4322.916    0.7677    0.7894
4322.941    0.6607    0.7023
4322.966    0.5520    0.6055
4322.992    0.4839    0.5243
4323.017    0.4653    0.4818
4323.042    0.4822    0.4717
4323.068    0.5055    0.4803
4323.093    0.5205    0.4907
4323.118    0.5198    0.4916
4323.144    0.4858    0.4758
4323.169    0.4404    0.4461
4323.194    0.4005    0.4135
4323.220    0.3898    0.3919
4323.245    0.4036    0.3904
4323.270    0.4316    0.4052
4323.296    0.4616    0.4303
4323.321    0.4818    0.4577
4323.346    0.4909    0.4835
4323.372    0.4988    0.5019
4323.397    0.5055    0.5036
4323.422    0.4964    0.4856
4323.448    0.4698    0.4524
4323.473    0.4397    0.4222
4323.498    0.4227    0.4105
4323.524    0.4240    0.4248
4323.549    0.4409    0.4580
4323.574    0.4702    0.5004
4323.600    0.5038    0.5482
4323.625    0.5399    0.5958
4323.650    0.5785    0.6396
4323.676    0.6153    0.6699
4323.701    0.6353    0.6747
4323.726    0.6232    0.6518
4323.752    0.5826    0.6015
4323.777    0.5126    0.5355
4323.803    0.4419    0.4640
4323.828    0.3970    0.4096
4323.853    0.3848    0.3812
4323.879    0.4011    0.3798
4323.904    0.4234    0.3983
4323.929    0.4427    0.4284
4323.955    0.4748    0.4649
4323.980    0.5135    0.4989
4324.005    0.5537    0.5260
4324.031    0.5776    0.5454
4324.056    0.5774    0.5604
4324.081    0.5742    0.5772
4324.107    0.5699    0.5963
4324.132    0.5729    0.6126
4324.157    0.5947    0.6291
4324.183    0.6381    0.6558
4324.208    0.7015    0.6952
4324.233    0.7635    0.7357
4324.259    0.7995    0.7539
4324.284    0.7876    0.7313
4324.309    0.7223    0.6731
4324.335    0.6387    0.5959
4324.360    0.5586    0.5313
4324.385    0.5105    0.4990
4324.411    0.5124    0.5168
4324.436    0.5653    0.5844
4324.461    0.6584    0.6828
4324.487    0.7477    0.7836
4324.512    0.8188    0.8513
4324.537    0.8600    0.8796
4324.563    0.8672    0.8746
# 011728  85  4322.427  4324.555
4322.427    0.9393    0.9658
4322.452    0.9110    0.9410
4322.477    0.8825    0.9108
4322.503    0.8628    0.8890
4322.528    0.8728    0.8904
4322.553    0.9082    0.9116
4322.579    0.9432    0.9399
4322.604    0.9656    0.9607
4322.629    0.9745    0.9710
4322.655    0.9712    0.9719
4322.680    0.9638    0.9661
4322.705    0.9502    0.9537
4322.731    0.9447    0.9313
4322.756    0.9333    0.8989
4322.781    0.9080    0.8622
4322.807    0.8906    0.8364
4322.832    0.8933    0.8364
4322.857    0.9087    0.8547
4322.883    0.8958    0.8666
4322.908    0.8490    0.8424
4322.933    0.7411    0.7700
4322.959    0.6003    0.6578
4322.984    0.4943    0.5499
4323.009    0.4418    0.4760
4323.035    0.4438    0.4467
4323.060    0.4657    0.4510
4323.085    0.4931    0.4670
4323.111    0.5117    0.4798
4323.136    0.5021    0.4783
4323.161    0.4520    0.4568
4323.187    0.4004    0.4178
4323.212    0.3668    0.3821
4323.237    0.3619    0.3653
4323.263    0.3919    0.3718
4323.288    0.4279    0.3927
4323.313    0.4581    0.4198
4323.339    0.4681    0.4501
4323.364    0.4757    0.4775
4323.389    0.4926    0.4952
4323.415    0.5036    0.4924
4323.440    0.4803    0.4652
4323.465    0.4363    0.4243
4323.491    0.4090    0.3909
4323.516    0.3978    0.3865
4323.541    0.4047    0.4110
4323.567    0.4280    0.4528
4323.592    0.4573    0.4972
4323.617    0.4942    0.5443
4323.643    0.5435    0.5974
4323.668    0.5833    0.6440
4323.693    0.6124    0.6707
4323.719    0.6317    0.6668
4323.744    0.6172    0.6328
4323.769    0.5577    0.5739
4323.795    0.4787    0.4958
4323.820    0.3994    0.4227
4323.846    0.3564    0.3707
4323.871    0.3596    0.3531
4323.896    0.3831    0.3620
4323.922    0.4116    0.3881
4323.947    0.4355    0.4218
4323.972    0.4622    0.4594
4323.998    0.5125    0.4951
4324.023    0.5532    0.5186
4324.048    0.5749    0.5321
4324.074    0.5725    0.5458
4324.099    0.5590    0.5652
4324.124    0.5583    0.5860
4324.150    0.5655    0.6008
4324.175    0.5867    0.6145
4324.200    0.6409    0.6451
4324.226    0.7137    0.6992
4324.251    0.7887    0.7483
4324.276    0.8121    0.7603
4324.302    0.7788    0.7180
4324.327    0.6936    0.6400
4324.352    0.5924    0.5544
4324.378    0.5192    0.4856
4324.403    0.4787    0.4628
4324.428    0.4902    0.4992
4324.454    0.5617    0.5963
4324.479    0.6696    0.7158
4324.504    0.7649    0.8187
4324.530    0.8343    0.8788
4324.555    0.8568    0.8890
# 012067  85  4322.427  4324.556
4322.427    0.9288    0.9583
4322.453    0.8950    0.9298
4322.478    0.8525    0.8960
4322.503    0.8379    0.8710
4322.529    0.8492    0.8696
4322.554    0.8835    0.8915
4322.579    0.9262    0.9228
4322.605    0.9557    0.9499
4322.630    0.9665    0.9643
4322.655    0.9605    0.9672
4322.681    0.9526    0.9609
4322.706    0.9391    0.9458
4322.731    0.9283    0.9190
4322.757    0.9183    0.8768
4322.782    0.8827    0.8304
4322.807    0.8564    0.7969
4322.833    0.8564    0.7925
4322.858    0.8694    0.8132
4322.883    0.8684    0.8325
4322.909    0.8166    0.8175
4322.934    0.7137    0.7530
4322.960    0.5786    0.6467
4322.985    0.4734    0.5405
4323.010    0.4227    0.4641
4323.036    0.4216    0.4295
4323.061    0.4460    0.4290
4323.086    0.4759    0.4416
4323.112    0.4922    0.4522
4323.137    0.4790    0.4508
4323.162    0.4381    0.4333
4323.188    0.3899    0.4011
4323.213    0.3576    0.3698
4323.238    0.3518    0.3525
4323.264    0.3721    0.3545
4323.289    0.4046    0.3700
4323.314    0.4315    0.3910
4323.340    0.4442    0.4145
4323.365    0.4479    0.4358
4323.390    0.4604    0.4502
4323.416    0.4682    0.4495
4323.441    0.4499    0.4298
4323.466    0.4159    0.3989
4323.492    0.3873    0.3732
4323.517    0.3770    0.3702
4323.542    0.3853    0.3919
4323.568    0.4086    0.4311
4323.593    0.4359    0.4747
4323.618    0.4722    0.5213
4323.644    0.5155    0.5729
4323.669    0.5536    0.6184
4323.694    0.5852    0.6467
4323.720    0.6009    0.6471
4323.745    0.5871    0.6177
4323.770    0.5446    0.5634
4323.796    0.4660    0.4896
4323.821    0.3865    0.4184
4323.846    0.3488    0.3653
4323.872    0.3459    0.3402
4323.897    0.3663    0.3425
4323.922    0.3917    0.3627
4323.948    0.4156    0.3948
4323.973    0.4453    0.4314
4323.998    0.4850    0.4663
4324.024    0.5286    0.4934
4324.049    0.5456    0.5098
4324.074    0.5400    0.5243
4324.100    0.5326    0.5439
4324.125    0.5276    0.5645
4324.150    0.5347    0.5809
4324.176    0.5503    0.5970
4324.201    0.5922    0.6252
4324.227    0.6717    0.6711
4324.252    0.7437    0.7104
4324.277    0.7727    0.7147
4324.303    0.7367    0.6683
4324.328    0.6602    0.5917
4324.353    0.5679    0.5126
4324.379    0.4925    0.4544
4324.404    0.4543    0.4396
4324.429    0.4685    0.4774
4324.455    0.5336    0.5694
4324.480    0.6366    0.6834
4324.505    0.7396    0.7845
4324.531    0.8045    0.8449
4324.556    0.8278    0.8529
# 014614  86  4322.411  4324.565
4322.411    0.9565    0.9757
4322.436    0.9335    0.9563
4322.462    0.9049    0.9277
4322.487    0.8823    0.9036
4322.512    0.8772    0.8966
4322.538    0.8941    0.9114
4322.563    0.9298    0.9361
4322.588    0.9676    0.9585
4322.614    0.9815    0.9719
4322.639    0.9831    0.9757
4322.664    0.9730    0.9727
4322.690    0.9649    0.9643
4322.715    0.9601    0.9502
4322.740    0.9550    0.9281
4322.766    0.9367    0.8989
4322.791    0.9294    0.8750
4322.816    0.9215    0.8674
4322.842    0.9224    0.8774
4322.867    0.9183    0.8886
4322.892    0.8833    0.8766
4322.918    0.8032    0.8205
4322.943    0.6834    0.7259
4322.969    0.5639    0.6129
4322.994    0.4909    0.5259
4323.019    0.4696    0.4815
4323.045    0.4854    0.4760
4323.070    0.5207    0.4907
4323.095    0.5458    0.5070
4323.121    0.5443    0.5125
4323.146    0.5065    0.4972
4323.171    0.4446    0.4610
4323.197    0.3968    0.4173
4323.222    0.3754    0.3907
4323.247    0.3949    0.3894
4323.273    0.4327    0.4093
4323.298    0.4756    0.4387
4323.323    0.4936    0.4724
4323.349    0.5014    0.5071
4323.374    0.5167    0.5325
4323.399    0.5297    0.5389
4323.425    0.5210    0.5170
4323.450    0.4879    0.4739
4323.475    0.4485    0.4302
4323.501    0.4255    0.4100
4323.526    0.4299    0.4243
4323.551    0.4505    0.4615
4323.577    0.4746    0.5080
4323.602    0.5092    0.5546
4323.627    0.5536    0.6048
4323.653    0.6037    0.6561
4323.678    0.6378    0.6906
4323.703    0.6578    0.6978
4323.729    0.6592    0.6731
4323.754    0.6131    0.6219
4323.779    0.5347    0.5499
4323.805    0.4462    0.4691
4323.830    0.3914    0.4078
4323.856    0.3801    0.3777
4323.881    0.3952    0.3803
4323.906    0.4224    0.4033
4323.932    0.4508    0.4379
4323.957    0.4794    0.4759
4323.982    0.5231    0.5125
4324.008    0.5724    0.5413
4324.033    0.6010    0.5572
4324.058    0.6008    0.5689
4324.084    0.5910    0.5861
4324.109    0.5913    0.6069
4324.134    0.5907    0.6230
4324.160    0.6023    0.6353
4324.185    0.6491    0.6580
4324.210    0.7226    0.7034
4324.236    0.7949    0.7614
4324.261    0.8447    0.7943
4324.286    0.8348    0.7804
4324.312    0.7663    0.7176
4324.337    0.6756    0.6326
4324.362    0.5813    0.5511
4324.388    0.5184    0.5004
4324.413    0.5092    0.5091
4324.438    0.5595    0.5804
4324.464    0.6521    0.6965
4324.489    0.7554    0.8065
4324.514    0.8391    0.8813
4324.540    0.8865    0.9116
4324.565    0.8908    0.9061
# 014623  85  4322.430  4324.559
4322.430    0.9179    0.9489
4322.456    0.8978    0.9249
4322.481    0.8764    0.9053
4322.506    0.8722    0.8978
4322.532    0.8927    0.9066
4322.557    0.9224    0.9258
4322.582    0.9546    0.9462
4322.608    0.9712    0.9614
4322.633    0.9741    0.9676
4322.658    0.9621    0.9654
4322.684    0.9495    0.9548
4322.709    0.9443    0.9356
4322.734    0.9292    0.9072
4322.760    0.9076    0.8726
4322.785    0.8872    0.8447
4322.810    0.8813    0.8320
4322.836    0.8861    0.8360
4322.861    0.8790    0.8429
4322.886    0.8447    0.8321
4322.912    0.7647    0.7856
4322.937    0.6595    0.7086
4322.963    0.5590    0.6148
4322.988    0.4919    0.5377
4323.013    0.4677    0.4902
4323.039    0.4769    0.4735
4323.064    0.4973    0.4769
4323.089    0.5158    0.4847
4323.115    0.5145    0.4854
4323.140    0.4848    0.4726
4323.165    0.4415    0.4476
4323.191    0.4063    0.4178
4323.216    0.3925    0.3972
4323.241    0.3989    0.3920
4323.267    0.4289    0.4026
4323.292    0.4587    0.4226
4323.317    0.4750    0.4463
4323.343    0.4870    0.4698
4323.368    0.4974    0.4860
4323.393    0.5016    0.4894
4323.419    0.4945    0.4760
4323.444    0.4709    0.4507
4323.469    0.4414    0.4254
4323.495    0.4231    0.4140
4323.520    0.4233    0.4248
4323.545    0.4384    0.4545
4323.571    0.4641    0.4968
4323.596    0.4955    0.5423
4323.621    0.5358    0.5888
4323.647    0.5762    0.6330
4323.672    0.6073    0.6628
4323.697    0.6230    0.6713
4323.723    0.6255    0.6527
4323.748    0.5838    0.6097
4323.773    0.5201    0.5488
4323.799    0.4529    0.4797
4323.824    0.4041    0.4236
4323.849    0.3920    0.3895
4323.875    0.4016    0.3808
4323.900    0.4226    0.3937
4323.925    0.4445    0.4205
4323.951    0.4686    0.4557
4323.976    0.5075    0.4901
4324.001    0.5490    0.5193
4324.027    0.5715    0.5419
4324.052    0.5756    0.5590
4324.077    0.5741    0.5760
4324.103    0.5690    0.5947
4324.128    0.5716    0.6119
4324.153    0.5859    0.6297
4324.179    0.6236    0.6543
4324.204    0.6769    0.6869
4324.229    0.7403    0.7190
4324.255    0.7804    0.7320
4324.280    0.7677    0.7102
4324.305    0.7155    0.6574
4324.331    0.6397    0.5872
4324.356    0.5639    0.5288
4324.381    0.5150    0.4996
4324.407    0.5099    0.5144
4324.432    0.5526    0.5736
4324.457    0.6315    0.6622
4324.483    0.7228    0.7572
4324.508    0.7951    0.8247
4324.533    0.8356    0.8559
4324.559    0.8463    0.8525
# 015062  86  4322.411  4324.565
4322.411    0.9781    0.9845
4322.437    0.9568    0.9714
4322.462    0.9234    0.9519
4322.487    0.9005    0.9335
4322.513    0.8964    0.9264
4322.538    0.9108    0.9350
4322.563    0.9460    0.9519
4322.589    0.9822    0.9683
4322.614    0.9963    0.9772
4322.639    0.9906    0.9797
4322.665    0.9908    0.9770
4322.690    0.9833    0.9710
4322.715    0.9743    0.9612
4322.741    0.9736    0.9456
4322.766    0.9669    0.9256
4322.791    0.9491    0.9068
4322.817    0.9382    0.8993
4322.842    0.9380    0.9053
4322.867    0.9356    0.9124
4322.893    0.9194    0.8997
4322.918    0.8422    0.8494
4322.943    0.7264    0.7602
4322.969    0.6041    0.6491
4322.994    0.5218    0.5608
4323.019    0.4999    0.5152
4323.045    0.5210    0.5104
4323.070    0.5536    0.5267
4323.095    0.5801    0.5455
4323.121    0.5847    0.5539
4323.146    0.5474    0.5394
4323.171    0.4815    0.4999
4323.197    0.4301    0.4500
4323.222    0.4083    0.4196
4323.247    0.4233    0.4189
4323.273    0.4667    0.4422
4323.298    0.5105    0.4752
4323.324    0.5375    0.5139
4323.349    0.5363    0.5511
4323.374    0.5536    0.5801
4323.400    0.5682    0.5884
4323.425    0.5668    0.5656
4323.450    0.5316    0.5169
4323.476    0.4872    0.4633
4323.501    0.4608    0.4387
4323.526    0.4637    0.4525
4323.552    0.4793    0.4937
4323.577    0.5077    0.5395
4323.602    0.5423    0.5847
4323.628    0.5844    0.6355
4323.653    0.6302    0.6849
4323.678    0.6703    0.7204
4323.704    0.6907    0.7286
4323.729    0.6898    0.7058
4323.754    0.6558    0.6563
4323.780    0.5774    0.5813
4323.805    0.4784    0.5008
4323.830    0.4189    0.4361
4323.856    0.4025    0.4050
4323.881    0.4233    0.4100
4323.906    0.4580    0.4361
4323.932    0.4824    0.4726
4323.957    0.5098    0.5112
4323.982    0.5532    0.5484
4324.008    0.6012    0.5776
4324.033    0.6383    0.5927
4324.058    0.6383    0.6024
4324.084    0.6239    0.6184
4324.109    0.6245    0.6393
4324.134    0.6321    0.6552
4324.160    0.6457    0.6644
4324.185    0.6797    0.6827
4324.211    0.7483    0.7285
4324.236    0.8255    0.7880
4324.261    0.8736    0.8297
4324.287    0.8694    0.8255
4324.312    0.8141    0.7727
4324.337    0.7213    0.6888
4324.363    0.6230    0.5969
4324.388    0.5528    0.5363
4324.413    0.5337    0.5336
4324.439    0.5789    0.6023
4324.464    0.6753    0.7127
4324.489    0.7858    0.8224
4324.515    0.8634    0.8999
4324.540    0.9072    0.9313
4324.565    0.9145    0.9322
# 015442  85  4322.425  4324.554
4322.425    0.9625    0.9790
4322.451    0.9373    0.9612
4322.476    0.9009    0.9373
4322.501    0.8786    0.9179
4322.527    0.8760    0.9145
4322.552    0.9055    0.9285
4322.577    0.9532    0.9491
4322.603    0.9833    0.9665
4322.628    0.9972    0.9750
4322.653    0.9995    0.9761
4322.679    0.9892    0.9714
4322.704    0.9761    0.9625
4322.729    0.9707    0.9489
4322.755    0.9616    0.9266
4322.780    0.9430    0.8997
4322.805    0.9241    0.8782
4322.831    0.9292    0.8742
4322.856    0.9318    0.8855
4322.881    0.9188    0.8939
4322.907    0.8782    0.8722
4322.932    0.7818    0.8056
4322.957    0.6442    0.6998
4322.983    0.5280    0.5820
4323.008    0.4643    0.4991
4323.033    0.4557    0.4637
4323.059    0.4808    0.4660
4323.084    0.5096    0.4839
4323.109    0.5327    0.5010
4323.135    0.5344    0.5050
4323.160    0.4883    0.4854
4323.185    0.4283    0.4438
4323.211    0.3885    0.3985
4323.236    0.3716    0.3764
4323.261    0.3915    0.3818
4323.287    0.4371    0.4063
4323.312    0.4739    0.4376
4323.337    0.4845    0.4723
4323.363    0.4912    0.5076
4323.388    0.5112    0.5315
4323.413    0.5244    0.5332
4323.439    0.5076    0.5040
4323.464    0.4692    0.4550
4323.489    0.4310    0.4108
4323.515    0.4131    0.3967
4323.540    0.4208    0.4187
4323.565    0.4414    0.4596
4323.591    0.4683    0.5054
4323.616    0.5061    0.5513
4323.641    0.5465    0.6031
4323.667    0.5951    0.6557
4323.692    0.6356    0.6869
4323.718    0.6504    0.6866
4323.743    0.6430    0.6551
4323.768    0.5924    0.5980
4323.794    0.5032    0.5187
4323.819    0.4235    0.4409
4323.844    0.3762    0.3850
4323.870    0.3723    0.3640
4323.895    0.3936    0.3743
4323.920    0.4188    0.4010
4323.946    0.4494    0.4365
4323.971    0.4767    0.4742
4323.996    0.5225    0.5097
4324.022    0.5698    0.5351
4324.047    0.5954    0.5475
4324.072    0.5917    0.5581
4324.098    0.5797    0.5774
4324.123    0.5769    0.5995
4324.148    0.5805    0.6138
4324.174    0.5958    0.6237
4324.199    0.6422    0.6501
4324.224    0.7263    0.7052
4324.250    0.8104    0.7711
4324.275    0.8504    0.8033
4324.300    0.8312    0.7818
4324.326    0.7568    0.7093
4324.351    0.6477    0.6165
4324.376    0.5553    0.5310
4324.402    0.4942    0.4829
4324.427    0.4950    0.5028
4324.452    0.5640    0.5895
4324.478    0.6688    0.7171
4324.503    0.7811    0.8281
4324.528    0.8636    0.8964
4324.554    0.8962    0.9194
# 016405  85  4322.435  4324.563
4322.435    0.8910    0.9260
4322.460    0.8474    0.8870
4322.485    0.8239    0.8555
4322.511    0.8255    0.8494
4322.536    0.8600    0.8720
4322.561    0.9001    0.9078
4322.587    0.9330    0.9406
4322.612    0.9475    0.9590
4322.637    0.9528    0.9643
4322.663    0.9469    0.9590
4322.688    0.9361    0.9443
4322.714    0.9215    0.9160
4322.739    0.9036    0.8738
4322.764    0.8718    0.8234
4322.790    0.8494    0.7827
4322.815    0.8457    0.7739
4322.840    0.8527    0.7945
4322.866    0.8582    0.8194
4322.891    0.8241    0.8115
4322.916    0.7206    0.7523
4322.942    0.5867    0.6458
4322.967    0.4694    0.5342
4322.992    0.4038    0.4499
4323.018    0.3945    0.4083
4323.043    0.4165    0.4040
4323.068    0.4472    0.4154
4323.094    0.4688    0.4268
4323.119    0.4633    0.4277
4323.144    0.4246    0.4133
4323.170    0.3735    0.3839
4323.195    0.3380    0.3529
4323.220    0.3252    0.3337
4323.246    0.3443    0.3327
4323.271    0.3800    0.3459
4323.296    0.4083    0.3656
4323.322    0.4221    0.3883
4323.347    0.4213    0.4099
4323.372    0.4309    0.4260
4323.398    0.4366    0.4285
4323.423    0.4313    0.4122
4323.448    0.3987    0.3829
4323.474    0.3679    0.3553
4323.499    0.3556    0.3484
4323.524    0.3638    0.3658
4323.550    0.3836    0.4020
4323.575    0.4064    0.4438
4323.600    0.4419    0.4894
4323.626    0.4856    0.5413
4323.651    0.5295    0.5891
4323.676    0.5582    0.6216
4323.702    0.5790    0.6268
4323.727    0.5748    0.6013
4323.752    0.5274    0.5500
4323.778    0.4475    0.4784
4323.803    0.3733    0.4072
4323.829    0.3303    0.3500
4323.854    0.3249    0.3228
4323.879    0.3453    0.3216
4323.905    0.3698    0.3395
4323.930    0.3913    0.3680
4323.955    0.4182    0.4028
4323.981    0.4587    0.4388
4324.006    0.5018    0.4654
4324.031    0.5276    0.4823
4324.057    0.5229    0.4968
4324.082    0.5080    0.5152
4324.107    0.5090    0.5363
4324.133    0.5117    0.5541
4324.158    0.5193    0.5694
4324.183    0.5623    0.5959
4324.209    0.6361    0.6427
4324.234    0.7147    0.6877
4324.259    0.7553    0.7000
4324.285    0.7273    0.6598
4324.310    0.6522    0.5836
4324.335    0.5572    0.5012
4324.361    0.4818    0.4373
4324.386    0.4349    0.4157
4324.411    0.4433    0.4461
4324.437    0.4984    0.5335
4324.462    0.5976    0.6495
4324.487    0.7039    0.7591
4324.513    0.7825    0.8297
4324.538    0.8166    0.8441
4324.563    0.8089    0.8179
# 017336  86  4322.410  4324.564
4322.410    0.9786    0.9786
4322.435    0.9632    0.9629
4322.460    0.9352    0.9404
4322.486    0.9091    0.9194
4322.511    0.9074    0.9129
4322.536    0.9335    0.9230
4322.562    0.9559    0.9432
4322.587    0.9870    0.9612
4322.612    1.0014    0.9719
4322.638    0.9963    0.9748
4322.663    0.9822    0.9714
4322.688    0.9634    0.9629
4322.714    0.9465    0.9480
4322.739    0.9335    0.9258
4322.764    0.9147    0.8974
4322.790    0.8941    0.8720
4322.815    0.8908    0.8638
4322.840    0.9018    0.8724
4322.866    0.9001    0.8827
4322.891    0.8618    0.8684
4322.916    0.7780    0.8126
4322.942    0.6527    0.7130
4322.967    0.5352    0.6034
4322.992    0.4661    0.5152
4323.018    0.4518    0.4685
4323.043    0.4690    0.4624
4323.068    0.5022    0.4758
4323.094    0.5275    0.4922
4323.119    0.5311    0.4974
4323.145    0.4981    0.4821
4323.170    0.4373    0.4469
4323.195    0.3884    0.4063
4323.221    0.3718    0.3799
4323.246    0.3899    0.3795
4323.271    0.4255    0.3981
4323.297    0.4621    0.4274
4323.322    0.4791    0.4591
4323.347    0.4920    0.4905
4323.373    0.5011    0.5150
4323.398    0.5105    0.5199
4323.423    0.5094    0.4991
4323.449    0.4791    0.4562
4323.474    0.4368    0.4153
4323.499    0.4135    0.3977
4323.525    0.4138    0.4129
4323.550    0.4287    0.4493
4323.575    0.4523    0.4927
4323.601    0.4846    0.5403
4323.626    0.5293    0.5901
4323.651    0.5764    0.6394
4323.677    0.6125    0.6751
4323.702    0.6331    0.6812
4323.727    0.6375    0.6572
4323.753    0.5972    0.6039
4323.778    0.5192    0.5330
4323.803    0.4326    0.4571
4323.829    0.3832    0.3955
4323.854    0.3763    0.3675
4323.879    0.3927    0.3697
4323.905    0.4210    0.3926
4323.930    0.4438    0.4246
4323.955    0.4673    0.4612
4323.981    0.5118    0.4982
4324.006    0.5625    0.5252
4324.031    0.5878    0.5411
4324.057    0.5864    0.5535
4324.082    0.5742    0.5702
4324.107    0.5662    0.5909
4324.133    0.5699    0.6077
4324.158    0.5855    0.6197
4324.183    0.6297    0.6428
4324.209    0.7055    0.6914
4324.234    0.7927    0.7483
4324.259    0.8414    0.7827
4324.285    0.8266    0.7677
4324.310    0.7626    0.7065
4324.336    0.6677    0.6176
4324.361    0.5748    0.5367
4324.386    0.5040    0.4884
4324.412    0.4975    0.4983
4324.437    0.5466    0.5712
4324.462    0.6374    0.6838
4324.488    0.7475    0.7991
4324.513    0.8333    0.8746
4324.538    0.8748    0.9051
4324.564    0.8859    0.9009
# 018261  85  4322.432  4324.560
4322.432    0.9330    0.9504
4322.457    0.9012    0.9264
4322.482    0.8780    0.9072
4322.508    0.8794    0.9032
4322.533    0.8933    0.9166
4322.558    0.9238    0.9384
4322.584    0.9574    0.9587
4322.609    0.9730    0.9703
4322.634    0.9763    0.9739
4322.660    0.9754    0.9710
4322.685    0.9723    0.9623
4322.710    0.9663    0.9469
4322.736    0.9526    0.9228
4322.761    0.9443    0.8954
4322.786    0.9236    0.8738
4322.812    0.9110    0.8676
4322.837    0.9181    0.8764
4322.862    0.9160    0.8841
4322.888    0.8758    0.8684
4322.913    0.8004    0.8162
4322.938    0.6920    0.7315
4322.964    0.5874    0.6337
4322.989    0.5257    0.5600
4323.014    0.5107    0.5229
4323.040    0.5281    0.5187
4323.065    0.5581    0.5311
4323.090    0.5748    0.5435
4323.116    0.5711    0.5440
4323.141    0.5353    0.5260
4323.166    0.4795    0.4919
4323.192    0.4368    0.4536
4323.217    0.4247    0.4315
4323.242    0.4405    0.4318
4323.268    0.4813    0.4513
4323.293    0.5202    0.4797
4323.318    0.5316    0.5113
4323.344    0.5413    0.5423
4323.369    0.5583    0.5630
4323.394    0.5649    0.5656
4323.420    0.5482    0.5435
4323.445    0.5152    0.5051
4323.470    0.4832    0.4686
4323.496    0.4630    0.4540
4323.521    0.4639    0.4701
4323.546    0.4869    0.5070
4323.572    0.5196    0.5536
4323.597    0.5572    0.6001
4323.622    0.5991    0.6470
4323.648    0.6400    0.6915
4323.673    0.6687    0.7194
4323.698    0.6849    0.7236
4323.724    0.6803    0.6989
4323.749    0.6317    0.6489
4323.774    0.5574    0.5804
4323.800    0.4785    0.5045
4323.825    0.4317    0.4471
4323.850    0.4168    0.4185
4323.876    0.4337    0.4198
4323.901    0.4634    0.4421
4323.926    0.4933    0.4757
4323.952    0.5254    0.5155
4323.977    0.5713    0.5517
4324.002    0.6156    0.5793
4324.028    0.6336    0.5977
4324.053    0.6411    0.6115
4324.078    0.6268    0.6279
4324.104    0.6259    0.6468
4324.129    0.6283    0.6622
4324.154    0.6454    0.6759
4324.180    0.6808    0.6995
4324.205    0.7362    0.7367
4324.230    0.7962    0.7761
4324.256    0.8268    0.7936
4324.281    0.8200    0.7709
4324.306    0.7647    0.7132
4324.332    0.6814    0.6364
4324.357    0.6073    0.5708
4324.382    0.5559    0.5370
4324.408    0.5550    0.5539
4324.433    0.6005    0.6216
4324.458    0.6861    0.7186
4324.484    0.7755    0.8151
4324.509    0.8402    0.8760
4324.535    0.8817    0.8987
4324.560    0.8872    0.8904
# 019793  85  4322.433  4324.561
4322.433    0.9068    0.9391
4322.458    0.8937    0.9230
4322.483    0.8788    0.9114
4322.509    0.8896    0.9080
4322.534    0.8987    0.9143
4322.559    0.9215    0.9270
4322.585    0.9358    0.9421
4322.610    0.9526    0.9532
4322.635    0.9652    0.9581
4322.661    0.9541    0.9548
4322.686    0.9482    0.9434
4322.711    0.9430    0.9245
4322.737    0.9256    0.8995
4322.762    0.9108    0.8750
4322.787    0.8960    0.8553
4322.813    0.8960    0.8426
4322.838    0.8813    0.8354
4322.863    0.8449    0.8249
4322.889    0.8076    0.8000
4322.914    0.7388    0.7572
4322.939    0.6587    0.6986
4322.965    0.5864    0.6318
4322.990    0.5380    0.5756
4323.015    0.5163    0.5359
4323.041    0.5140    0.5140
4323.066    0.5226    0.5062
4323.091    0.5261    0.5026
4323.117    0.5167    0.4958
4323.142    0.4947    0.4827
4323.167    0.4707    0.4646
4323.193    0.4440    0.4456
4323.218    0.4311    0.4330
4323.243    0.4359    0.4300
4323.269    0.4607    0.4376
4323.294    0.4771    0.4524
4323.319    0.4940    0.4701
4323.345    0.5092    0.4865
4323.370    0.5168    0.4959
4323.395    0.5182    0.4959
4323.421    0.5044    0.4864
4323.446    0.4905    0.4723
4323.471    0.4733    0.4606
4323.497    0.4607    0.4587
4323.522    0.4621    0.4710
4323.547    0.4747    0.4967
4323.573    0.5027    0.5339
4323.598    0.5380    0.5741
4323.623    0.5686    0.6133
4323.649    0.5995    0.6467
4323.674    0.6223    0.6657
4323.699    0.6301    0.6671
4323.725    0.6156    0.6474
4323.750    0.5774    0.6101
4323.775    0.5300    0.5609
4323.801    0.4776    0.5071
4323.826    0.4415    0.4632
4323.851    0.4276    0.4348
4323.877    0.4343    0.4250
4323.902    0.4499    0.4333
4323.927    0.4737    0.4545
4323.953    0.5032    0.4841
4323.978    0.5370    0.5140
4324.003    0.5677    0.5419
4324.029    0.5932    0.5666
4324.054    0.5985    0.5871
4324.080    0.5973    0.6063
4324.105    0.6034    0.6242
4324.130    0.6063    0.6425
4324.156    0.6275    0.6631
4324.181    0.6595    0.6842
4324.206    0.7062    0.7036
4324.232    0.7417    0.7150
4324.257    0.7504    0.7099
4324.282    0.7382    0.6856
4324.308    0.7016    0.6445
4324.333    0.6455    0.6006
4324.358    0.5932    0.5670
4324.384    0.5689    0.5565
4324.409    0.5661    0.5761
4324.434    0.6062    0.6226
4324.460    0.6627    0.6875
4324.485    0.7238    0.7499
4324.510    0.7768    0.7976
4324.536    0.8052    0.8228
4324.561    0.8224    0.8226
# 019911  85  4322.435  4324.563
4322.435    0.9307    0.9557
4322.460    0.9166    0.9391
4322.485    0.9034    0.9260
4322.511    0.8945    0.9215
4322.536    0.9145    0.9277
4322.561    0.9283    0.9408
4322.587    0.9430    0.9561
4322.612    0.9574    0.9674
4322.637    0.9678    0.9725
4322.663    0.9725    0.9712
4322.688    0.9757    0.9634
4322.713    0.9636    0.9493
4322.739    0.9568    0.9296
4322.764    0.9436    0.9091
4322.789    0.9430    0.8923
4322.815    0.9335    0.8833
4322.840    0.9249    0.8808
4322.865    0.9051    0.8760
4322.891    0.8714    0.8557
4322.916    0.8026    0.8132
4322.941    0.7143    0.7502
4322.967    0.6393    0.6759
4322.992    0.5818    0.6131
4323.017    0.5497    0.5712
4323.043    0.5548    0.5523
4323.068    0.5708    0.5504
4323.093    0.5776    0.5534
4323.119    0.5678    0.5503
4323.144    0.5459    0.5363
4323.169    0.5083    0.5125
4323.195    0.4747    0.4854
4323.220    0.4653    0.4668
4323.245    0.4780    0.4620
4323.271    0.5012    0.4723
4323.296    0.5261    0.4927
4323.321    0.5459    0.5176
4323.347    0.5545    0.5415
4323.372    0.5662    0.5565
4323.398    0.5681    0.5581
4323.423    0.5556    0.5448
4323.448    0.5309    0.5218
4323.474    0.5057    0.4990
4323.499    0.4852    0.4897
4323.524    0.4867    0.4990
4323.550    0.5038    0.5270
4323.575    0.5319    0.5653
4323.600    0.5660    0.6086
4323.626    0.6093    0.6528
4323.651    0.6467    0.6891
4323.676    0.6691    0.7127
4323.702    0.6830    0.7173
4323.727    0.6717    0.6987
4323.752    0.6384    0.6590
4323.778    0.5790    0.6016
4323.803    0.5156    0.5425
4323.828    0.4735    0.4924
4323.854    0.4622    0.4606
4323.879    0.4676    0.4532
4323.904    0.4833    0.4658
4323.930    0.5122    0.4932
4323.955    0.5434    0.5259
4323.980    0.5790    0.5585
4324.006    0.6124    0.5876
4324.031    0.6315    0.6098
4324.056    0.6374    0.6279
4324.082    0.6425    0.6449
4324.107    0.6460    0.6611
4324.132    0.6492    0.6775
4324.158    0.6608    0.6965
4324.183    0.6941    0.7190
4324.208    0.7442    0.7451
4324.234    0.7849    0.7684
4324.259    0.8082    0.7757
4324.284    0.8015    0.7591
4324.310    0.7672    0.7175
4324.335    0.7101    0.6648
4324.360    0.6486    0.6173
4324.386    0.6067    0.5921
4324.411    0.6015    0.6030
4324.436    0.6368    0.6488
4324.462    0.7008    0.7208
4324.487    0.7743    0.7930
4324.512    0.8283    0.8502
4324.538    0.8656    0.8827
4324.563    0.8760    0.8888
# 019925  85  4322.427  4324.555
4322.427    0.9393    0.9656
4322.452    0.9147    0.9423
4322.478    0.8835    0.9137
4322.503    0.8576    0.8954
4322.528    0.8596    0.8972
4322.554    0.8974    0.9177
4322.579    0.9434    0.9428
4322.604    0.9665    0.9616
4322.630    0.9851    0.9710
4322.655    0.9824    0.9716
4322.680    0.9632    0.9656
4322.706    0.9634    0.9526
4322.731    0.9554    0.9309
4322.756    0.9428    0.8985
4322.782    0.9171    0.8612
4322.807    0.8935    0.8377
4322.832    0.8941    0.8381
4322.858    0.8989    0.8564
4322.883    0.8943    0.8664
4322.908    0.8431    0.8414
4322.934    0.7285    0.7665
4322.959    0.6035    0.6615
4322.984    0.5007    0.5580
4323.010    0.4584    0.4860
4323.035    0.4569    0.4610
4323.060    0.4831    0.4662
4323.086    0.5187    0.4824
4323.111    0.5310    0.4935
4323.136    0.5158    0.4906
4323.162    0.4728    0.4669
4323.187    0.4165    0.4293
4323.212    0.3776    0.3945
4323.238    0.3780    0.3788
4323.263    0.4091    0.3864
4323.289    0.4431    0.4090
4323.314    0.4758    0.4362
4323.339    0.4827    0.4649
4323.365    0.4831    0.4924
4323.390    0.4948    0.5083
4323.415    0.5054    0.5041
4323.441    0.4866    0.4750
4323.466    0.4499    0.4346
4323.491    0.4188    0.4042
4323.517    0.4123    0.4019
4323.542    0.4235    0.4284
4323.567    0.4473    0.4696
4323.593    0.4736    0.5163
4323.618    0.5116    0.5636
4323.643    0.5581    0.6136
4323.669    0.6019    0.6595
4323.694    0.6366    0.6833
4323.719    0.6500    0.6780
4323.745    0.6299    0.6419
4323.770    0.5639    0.5821
4323.795    0.4784    0.5070
4323.821    0.4036    0.4319
4323.846    0.3693    0.3830
4323.871    0.3744    0.3658
4323.897    0.4015    0.3758
4323.922    0.4257    0.4017
4323.947    0.4504    0.4362
4323.973    0.4833    0.4760
4323.998    0.5291    0.5103
4324.023    0.5717    0.5339
4324.049    0.5914    0.5487
4324.074    0.5810    0.5623
4324.099    0.5717    0.5817
4324.125    0.5674    0.6024
4324.150    0.5706    0.6163
4324.175    0.5925    0.6304
4324.201    0.6431    0.6619
4324.226    0.7209    0.7109
4324.251    0.7896    0.7544
4324.277    0.8054    0.7605
4324.302    0.7741    0.7166
4324.327    0.7027    0.6400
4324.353    0.6077    0.5551
4324.378    0.5258    0.4942
4324.403    0.4907    0.4756
4324.429    0.5058    0.5169
4324.454    0.5816    0.6098
4324.479    0.6819    0.7244
4324.505    0.7805    0.8247
4324.530    0.8400    0.8768
4324.555    0.8614    0.8845
# 020441  85  4322.425  4324.554
4322.425    0.9337    0.9592
4322.451    0.9114    0.9328
4322.476    0.8823    0.9036
4322.501    0.8598    0.8845
4322.527    0.8666    0.8859
4322.552    0.9045    0.9061
4322.577    0.9367    0.9330
4322.603    0.9641    0.9554
4322.628    0.9732    0.9667
4322.653    0.9698    0.9685
4322.679    0.9548    0.9623
4322.704    0.9473    0.9482
4322.729    0.9365    0.9243
4322.755    0.9183    0.8886
4322.780    0.8929    0.8517
4322.805    0.8817    0.8272
4322.831    0.8813    0.8258
4322.856    0.8837    0.8412
4322.881    0.8708    0.8496
4322.907    0.8192    0.8238
4322.932    0.7178    0.7549
4322.957    0.5970    0.6557
4322.983    0.4947    0.5527
4323.008    0.4460    0.4836
4323.033    0.4452    0.4540
4323.059    0.4671    0.4545
4323.084    0.4939    0.4668
4323.109    0.5119    0.4759
4323.135    0.5005    0.4721
4323.160    0.4567    0.4512
4323.185    0.4060    0.4186
4323.211    0.3744    0.3866
4323.236    0.3688    0.3716
4323.261    0.3941    0.3759
4323.287    0.4305    0.3950
4323.312    0.4564    0.4199
4323.337    0.4705    0.4466
4323.363    0.4750    0.4716
4323.388    0.4857    0.4860
4323.414    0.4935    0.4821
4323.439    0.4773    0.4580
4323.464    0.4445    0.4238
4323.490    0.4160    0.3968
4323.515    0.4050    0.3945
4323.540    0.4094    0.4171
4323.566    0.4320    0.4571
4323.591    0.4637    0.5016
4323.616    0.4953    0.5492
4323.642    0.5388    0.5999
4323.667    0.5817    0.6421
4323.692    0.6093    0.6659
4323.718    0.6186    0.6618
4323.743    0.6008    0.6288
4323.768    0.5494    0.5719
4323.794    0.4728    0.4979
4323.819    0.4029    0.4291
4323.844    0.3703    0.3804
4323.870    0.3709    0.3597
4323.895    0.3906    0.3656
4323.920    0.4149    0.3885
4323.946    0.4406    0.4226
4323.971    0.4716    0.4593
4323.996    0.5130    0.4928
4324.022    0.5531    0.5184
4324.047    0.5692    0.5347
4324.072    0.5601    0.5497
4324.098    0.5556    0.5690
4324.123    0.5568    0.5880
4324.148    0.5631    0.6037
4324.174    0.5813    0.6219
4324.199    0.6347    0.6522
4324.224    0.7117    0.6958
4324.250    0.7813    0.7338
4324.275    0.7949    0.7364
4324.300    0.7621    0.6949
4324.326    0.6797    0.6197
4324.351    0.5855    0.5430
4324.376    0.5180    0.4870
4324.402    0.4808    0.4717
4324.427    0.4995    0.5106
4324.452    0.5672    0.5970
4324.478    0.6663    0.7094
4324.503    0.7567    0.8032
4324.528    0.8211    0.8576
4324.554    0.8437    0.8680
# 020719  85  4322.433  4324.561
4322.433    0.9158    0.9397
4322.458    0.9018    0.9238
4322.483    0.8878    0.9122
4322.509    0.8991    0.9082
4322.534    0.9055    0.9135
4322.559    0.9185    0.9256
4322.585    0.9373    0.9402
4322.610    0.9508    0.9517
4322.635    0.9618    0.9576
4322.661    0.9623    0.9561
4322.686    0.9515    0.9467
4322.711    0.9419    0.9307
4322.737    0.9292    0.9091
4322.762    0.9217    0.8876
4322.787    0.9099    0.8696
4322.813    0.8952    0.8566
4322.838    0.8808    0.8476
4322.863    0.8580    0.8356
4322.889    0.8179    0.8108
4322.914    0.7560    0.7704
4322.940    0.6801    0.7132
4322.965    0.6083    0.6527
4322.990    0.5594    0.5980
4323.016    0.5293    0.5562
4323.041    0.5271    0.5330
4323.066    0.5309    0.5224
4323.092    0.5375    0.5169
4323.117    0.5316    0.5099
4323.142    0.5133    0.4974
4323.168    0.4865    0.4793
4323.193    0.4616    0.4614
4323.218    0.4508    0.4486
4323.244    0.4552    0.4447
4323.269    0.4705    0.4512
4323.294    0.4919    0.4655
4323.320    0.5122    0.4841
4323.345    0.5281    0.5006
4323.370    0.5288    0.5111
4323.396    0.5271    0.5124
4323.421    0.5213    0.5043
4323.446    0.5048    0.4911
4323.472    0.4870    0.4789
4323.497    0.4802    0.4759
4323.522    0.4819    0.4857
4323.548    0.4911    0.5100
4323.573    0.5063    0.5438
4323.598    0.5379    0.5824
4323.624    0.5762    0.6219
4323.649    0.6023    0.6534
4323.674    0.6268    0.6727
4323.700    0.6374    0.6750
4323.725    0.6268    0.6580
4323.750    0.5936    0.6236
4323.776    0.5461    0.5752
4323.801    0.5003    0.5257
4323.826    0.4664    0.4825
4323.852    0.4452    0.4526
4323.877    0.4486    0.4418
4323.902    0.4648    0.4480
4323.928    0.4860    0.4683
4323.953    0.5184    0.4953
4323.978    0.5492    0.5246
4324.004    0.5760    0.5532
4324.029    0.5937    0.5773
4324.054    0.6059    0.5980
4324.080    0.6136    0.6173
4324.105    0.6166    0.6352
4324.130    0.6229    0.6534
4324.156    0.6477    0.6738
4324.181    0.6806    0.6944
4324.206    0.7155    0.7133
4324.232    0.7411    0.7253
4324.257    0.7656    0.7226
4324.282    0.7509    0.7027
4324.308    0.7193    0.6665
4324.333    0.6680    0.6262
4324.358    0.6146    0.5935
4324.384    0.5884    0.5804
4324.409    0.5899    0.5950
4324.434    0.6174    0.6350
4324.460    0.6702    0.6941
4324.485    0.7301    0.7532
4324.510    0.7814    0.8009
4324.536    0.8200    0.8293
4324.561    0.8391    0.8341
# 020741  85  4322.433  4324.561
4322.433    0.9147    0.9393
4322.458    0.8857    0.9126
4322.483    0.8600    0.8908
4322.509    0.8654    0.8841
4322.534    0.8770    0.8964
4322.559    0.9196    0.9196
4322.585    0.9428    0.9443
4322.610    0.9669    0.9603
4322.635    0.9723    0.9669
4322.661    0.9638    0.9647
4322.686    0.9513    0.9539
4322.711    0.9425    0.9337
4322.737    0.9264    0.9026
4322.762    0.9055    0.8684
4322.787    0.8870    0.8404
4322.813    0.8829    0.8291
4322.838    0.8837    0.8354
4322.863    0.8794    0.8435
4322.889    0.8459    0.8314
4322.914    0.7668    0.7847
4322.939    0.6542    0.7063
4322.965    0.5523    0.6129
4322.990    0.4906    0.5381
4323.015    0.4720    0.4942
4323.041    0.4833    0.4807
4323.066    0.5078    0.4860
4323.091    0.5308    0.4939
4323.117    0.5236    0.4934
4323.142    0.4947    0.4792
4323.167    0.4520    0.4530
4323.193    0.4110    0.4227
4323.218    0.3971    0.4026
4323.243    0.4069    0.3986
4323.269    0.4375    0.4103
4323.294    0.4677    0.4312
4323.319    0.4832    0.4556
4323.345    0.4929    0.4797
4323.370    0.5038    0.4960
4323.395    0.5140    0.4990
4323.421    0.5044    0.4844
4323.446    0.4797    0.4580
4323.471    0.4493    0.4323
4323.497    0.4317    0.4217
4323.522    0.4313    0.4341
4323.547    0.4475    0.4655
4323.573    0.4727    0.5092
4323.598    0.5049    0.5555
4323.623    0.5473    0.6021
4323.649    0.5837    0.6458
4323.674    0.6135    0.6745
4323.699    0.6321    0.6816
4323.725    0.6331    0.6613
4323.750    0.5907    0.6165
4323.775    0.5201    0.5539
4323.801    0.4501    0.4838
4323.826    0.4036    0.4277
4323.851    0.3919    0.3943
4323.877    0.4080    0.3869
4323.902    0.4341    0.4013
4323.927    0.4532    0.4295
4323.953    0.4817    0.4661
4323.978    0.5178    0.5014
4324.003    0.5568    0.5309
4324.029    0.5887    0.5534
4324.054    0.5940    0.5704
4324.080    0.5876    0.5883
4324.105    0.5796    0.6063
4324.130    0.5828    0.6234
4324.156    0.5981    0.6418
4324.181    0.6417    0.6656
4324.206    0.6941    0.6974
4324.232    0.7540    0.7283
4324.257    0.7856    0.7365
4324.282    0.7697    0.7110
4324.308    0.7196    0.6528
4324.333    0.6421    0.5852
4324.358    0.5674    0.5287
4324.384    0.5237    0.5027
4324.409    0.5172    0.5216
4324.434    0.5572    0.5836
4324.460    0.6425    0.6769
4324.485    0.7303    0.7665
4324.510    0.7965    0.8306
4324.536    0.8289    0.8576
4324.561    0.8420    0.8500
# 020752  85  4322.427  4324.555
4322.427    0.9303    0.9506
4322.452    0.9078    0.9341
4322.477    0.8861    0.9190
4322.503    0.8835    0.9105
4322.528    0.8829    0.9120
4322.553    0.9055    0.9224
4322.579    0.9296    0.9378
4322.604    0.9473    0.9515
4322.629    0.9676    0.9607
4322.655    0.9723    0.9629
4322.680    0.9725    0.9576
4322.705    0.9672    0.9449
4322.731    0.9506    0.9253
4322.756    0.9279    0.9032
4322.781    0.9158    0.8827
4322.807    0.9139    0.8678
4322.832    0.9045    0.8610
4322.857    0.8900    0.8562
4322.883    0.8586    0.8435
4322.908    0.8110    0.8145
4322.933    0.7411    0.7668
4322.959    0.6636    0.7042
4322.984    0.6033    0.6446
4323.009    0.5723    0.5981
4323.035    0.5562    0.5696
4323.060    0.5731    0.5592
4323.085    0.5898    0.5573
4323.111    0.5901    0.5548
4323.136    0.5687    0.5455
4323.161    0.5418    0.5284
4323.187    0.5064    0.5065
4323.212    0.4860    0.4882
4323.237    0.4838    0.4787
4323.263    0.4987    0.4814
4323.288    0.5225    0.4944
4323.313    0.5403    0.5136
4323.339    0.5572    0.5347
4323.364    0.5625    0.5504
4323.389    0.5626    0.5572
4323.415    0.5685    0.5523
4323.440    0.5527    0.5380
4323.465    0.5284    0.5208
4323.491    0.5118    0.5093
4323.516    0.5055    0.5119
4323.541    0.5149    0.5300
4323.567    0.5384    0.5625
4323.592    0.5683    0.6013
4323.618    0.6013    0.6431
4323.643    0.6339    0.6794
4323.668    0.6616    0.7060
4323.694    0.6795    0.7180
4323.719    0.6795    0.7102
4323.744    0.6512    0.6827
4323.770    0.6056    0.6366
4323.795    0.5581    0.5836
4323.820    0.5045    0.5324
4323.846    0.4687    0.4920
4323.871    0.4678    0.4724
4323.896    0.4855    0.4725
4323.922    0.5118    0.4900
4323.947    0.5384    0.5174
4323.972    0.5740    0.5489
4323.998    0.6069    0.5805
4324.023    0.6224    0.6066
4324.048    0.6364    0.6281
4324.074    0.6509    0.6471
4324.099    0.6477    0.6639
4324.124    0.6477    0.6803
4324.150    0.6593    0.6981
4324.175    0.6847    0.7166
4324.200    0.7196    0.7359
4324.226    0.7556    0.7525
4324.251    0.7805    0.7575
4324.276    0.7887    0.7451
4324.302    0.7677    0.7124
4324.327    0.7256    0.6691
4324.352    0.6700    0.6270
4324.378    0.6294    0.5999
4324.403    0.6063    0.6006
4324.428    0.6256    0.6305
4324.454    0.6682    0.6860
4324.479    0.7244    0.7482
4324.504    0.7851    0.8032
4324.530    0.8188    0.8400
4324.555    0.8529    0.8517
# 021165  85  4322.433  4324.561
4322.433    0.9454    0.9579
4322.458    0.9139    0.9328
4322.484    0.8882    0.9112
4322.509    0.8827    0.9068
4322.534    0.9068    0.9204
4322.560    0.9376    0.9438
4322.585    0.9683    0.9634
4322.610    0.9788    0.9745
4322.636    0.9808    0.9779
4322.661    0.9703    0.9750
4322.686    0.9687    0.9676
4322.712    0.9685    0.9541
4322.737    0.9585    0.9339
4322.762    0.9454    0.9093
4322.788    0.9345    0.8882
4322.813    0.9279    0.8827
4322.838    0.9298    0.8917
4322.864    0.9303    0.9001
4322.889    0.9016    0.8853
4322.914    0.8187    0.8323
4322.940    0.7006    0.7389
4322.965    0.5890    0.6369
4322.990    0.5174    0.5560
4323.016    0.5003    0.5146
4323.041    0.5218    0.5119
4323.066    0.5549    0.5270
4323.092    0.5784    0.5434
4323.117    0.5744    0.5470
4323.142    0.5337    0.5298
4323.168    0.4762    0.4901
4323.193    0.4278    0.4474
4323.218    0.4132    0.4214
4323.244    0.4302    0.4220
4323.269    0.4710    0.4431
4323.294    0.5100    0.4744
4323.320    0.5319    0.5106
4323.345    0.5420    0.5446
4323.370    0.5513    0.5695
4323.396    0.5631    0.5742
4323.421    0.5560    0.5508
4323.446    0.5205    0.5062
4323.472    0.4833    0.4607
4323.497    0.4604    0.4426
4323.523    0.4641    0.4596
4323.548    0.4861    0.4988
4323.573    0.5118    0.5445
4323.599    0.5450    0.5929
4323.624    0.5914    0.6418
4323.649    0.6383    0.6883
4323.675    0.6713    0.7208
4323.700    0.6853    0.7253
4323.725    0.6831    0.7008
4323.751    0.6405    0.6473
4323.776    0.5586    0.5749
4323.801    0.4725    0.4975
4323.827    0.4155    0.4350
4323.852    0.4058    0.4076
4323.877    0.4246    0.4118
4323.903    0.4562    0.4378
4323.928    0.4834    0.4729
4323.953    0.5125    0.5119
4323.979    0.5581    0.5500
4324.004    0.6058    0.5772
4324.029    0.6362    0.5929
4324.055    0.6386    0.6052
4324.080    0.6291    0.6216
4324.105    0.6276    0.6414
4324.131    0.6286    0.6571
4324.156    0.6440    0.6687
4324.181    0.6817    0.6906
4324.207    0.7425    0.7350
4324.232    0.8145    0.7854
4324.257    0.8543    0.8140
4324.283    0.8463    0.7978
4324.308    0.7910    0.7394
4324.333    0.7026    0.6587
4324.359    0.6104    0.5784
4324.384    0.5530    0.5331
4324.409    0.5446    0.5429
4324.435    0.5912    0.6159
4324.460    0.6839    0.7221
4324.485    0.7852    0.8241
4324.511    0.8612    0.8941
4324.536    0.8939    0.9196
4324.561    0.8993    0.9150
# 021172  85  4322.424  4324.552
4322.424    0.9462    0.9689
4322.449    0.9147    0.9434
4322.475    0.8843    0.9099
4322.500    0.8700    0.8878
4322.525    0.8794    0.8892
4322.551    0.9074    0.9129
4322.576    0.9451    0.9415
4322.601    0.9757    0.9625
4322.627    0.9790    0.9727
4322.652    0.9723    0.9732
4322.677    0.9629    0.9669
4322.703    0.9524    0.9546
4322.728    0.9456    0.9348
4322.753    0.9292    0.9047
4322.779    0.9141    0.8686
4322.804    0.9005    0.8451
4322.829    0.8935    0.8455
4322.855    0.9055    0.8648
4322.880    0.9049    0.8756
4322.905    0.8502    0.8498
4322.931    0.7371    0.7693
4322.956    0.5936    0.6539
4322.981    0.4815    0.5388
4323.007    0.4339    0.4584
4323.032    0.4349    0.4303
4323.057    0.4540    0.4359
4323.083    0.4844    0.4544
4323.108    0.5056    0.4691
4323.133    0.4898    0.4701
4323.159    0.4437    0.4473
4323.184    0.3871    0.4066
4323.209    0.3526    0.3675
4323.235    0.3503    0.3495
4323.260    0.3714    0.3569
4323.285    0.4117    0.3791
4323.311    0.4446    0.4087
4323.336    0.4552    0.4401
4323.361    0.4623    0.4705
4323.387    0.4780    0.4910
4323.412    0.4831    0.4884
4323.437    0.4648    0.4591
4323.463    0.4278    0.4121
4323.488    0.3940    0.3763
4323.513    0.3838    0.3706
4323.539    0.3952    0.3970
4323.564    0.4172    0.4376
4323.589    0.4413    0.4807
4323.615    0.4769    0.5297
4323.640    0.5276    0.5833
4323.665    0.5761    0.6336
4323.691    0.6093    0.6625
4323.716    0.6249    0.6572
4323.741    0.6150    0.6216
4323.767    0.5502    0.5582
4323.792    0.4599    0.4808
4323.817    0.3845    0.4061
4323.843    0.3475    0.3541
4323.868    0.3439    0.3385
4323.893    0.3690    0.3495
4323.919    0.3975    0.3765
4323.944    0.4213    0.4100
4323.969    0.4511    0.4471
4323.995    0.4962    0.4824
4324.020    0.5473    0.5047
4324.045    0.5707    0.5162
4324.071    0.5532    0.5286
4324.096    0.5399    0.5489
4324.121    0.5420    0.5711
4324.147    0.5482    0.5849
4324.172    0.5708    0.5966
4324.197    0.6291    0.6289
4324.223    0.7143    0.6917
4324.248    0.7962    0.7527
4324.273    0.8337    0.7737
4324.299    0.7949    0.7347
4324.324    0.7049    0.6536
4324.349    0.5957    0.5600
4324.375    0.5035    0.4807
4324.400    0.4616    0.4500
4324.425    0.4745    0.4853
4324.451    0.5469    0.5890
4324.476    0.6624    0.7178
4324.501    0.7771    0.8283
4324.527    0.8584    0.8925
4324.552    0.8861    0.9047
# 022203  85  4322.433  4324.561
4322.433    0.9095    0.9389
4322.458    0.8870    0.9145
4322.483    0.8728    0.8947
4322.509    0.8752    0.8880
4322.534    0.8859    0.8976
4322.559    0.9154    0.9179
4322.585    0.9410    0.9408
4322.610    0.9572    0.9570
4322.635    0.9694    0.9643
4322.661    0.9574    0.9623
4322.686    0.9478    0.9513
4322.711    0.9382    0.9309
4322.737    0.9262    0.9012
4322.762    0.9072    0.8692
4322.787    0.8904    0.8433
4322.813    0.8841    0.8312
4322.838    0.8784    0.8329
4322.863    0.8686    0.8356
4322.889    0.8329    0.8204
4322.914    0.7542    0.7754
4322.939    0.6540    0.7027
4322.965    0.5583    0.6155
4322.990    0.4912    0.5428
4323.015    0.4717    0.4961
4323.041    0.4769    0.4770
4323.066    0.4939    0.4770
4323.091    0.5070    0.4818
4323.117    0.5099    0.4807
4323.142    0.4843    0.4680
4323.167    0.4423    0.4450
4323.193    0.4113    0.4180
4323.218    0.3955    0.3992
4323.243    0.4053    0.3938
4323.269    0.4299    0.4028
4323.294    0.4564    0.4211
4323.319    0.4724    0.4436
4323.345    0.4785    0.4658
4323.370    0.4942    0.4805
4323.395    0.5005    0.4833
4323.421    0.4912    0.4711
4323.446    0.4692    0.4491
4323.471    0.4427    0.4277
4323.497    0.4253    0.4186
4323.522    0.4262    0.4292
4323.547    0.4424    0.4574
4323.573    0.4696    0.4985
4323.598    0.4996    0.5434
4323.623    0.5304    0.5890
4323.649    0.5710    0.6311
4323.674    0.5997    0.6586
4323.699    0.6174    0.6657
4323.725    0.6116    0.6470
4323.750    0.5758    0.6052
4323.775    0.5170    0.5469
4323.801    0.4557    0.4815
4323.826    0.4063    0.4281
4323.851    0.3899    0.3946
4323.877    0.3991    0.3848
4323.902    0.4231    0.3960
4323.927    0.4441    0.4213
4323.953    0.4726    0.4552
4323.978    0.5119    0.4885
4324.003    0.5470    0.5174
4324.029    0.5711    0.5408
4324.054    0.5817    0.5591
4324.080    0.5752    0.5773
4324.105    0.5761    0.5951
4324.130    0.5720    0.6129
4324.156    0.5884    0.6330
4324.181    0.6278    0.6575
4324.206    0.6861    0.6875
4324.232    0.7418    0.7148
4324.257    0.7700    0.7218
4324.282    0.7596    0.6992
4324.308    0.7114    0.6471
4324.333    0.6421    0.5853
4324.358    0.5682    0.5330
4324.384    0.5219    0.5085
4324.409    0.5205    0.5259
4324.434    0.5614    0.5830
4324.460    0.6321    0.6694
4324.485    0.7176    0.7540
4324.510    0.7874    0.8173
4324.536    0.8238    0.8478
4324.561    0.8389    0.8449
# 023530  86  4322.410  4324.564
4322.410    0.9669    0.9813
4322.436    0.9425    0.9636
4322.461    0.9043    0.9363
4322.486    0.8746    0.9095
4322.512    0.8764    0.8987
4322.537    0.8927    0.9103
4322.562    0.9328    0.9339
4322.588    0.9674    0.9561
4322.613    0.9890    0.9685
4322.638    0.9954    0.9712
4322.664    0.9772    0.9661
4322.689    0.9632    0.9565
4322.714    0.9621    0.9430
4322.740    0.9632    0.9224
4322.765    0.9449    0.8950
4322.790    0.9160    0.8688
4322.816    0.9070    0.8582
4322.841    0.9091    0.8672
4322.866    0.9118    0.8782
4322.892    0.8784    0.8618
4322.917    0.7743    0.7960
4322.942    0.6227    0.6823
4322.968    0.4874    0.5471
4322.993    0.4014    0.4456
4323.018    0.3805    0.3952
4323.044    0.3926    0.3888
4323.069    0.4236    0.4037
4323.094    0.4552    0.4222
4323.120    0.4605    0.4329
4323.145    0.4304    0.4228
4323.170    0.3806    0.3887
4323.196    0.3314    0.3447
4323.221    0.3172    0.3184
4323.246    0.3269    0.3174
4323.272    0.3629    0.3357
4323.297    0.3959    0.3623
4323.323    0.4110    0.3957
4323.348    0.4120    0.4300
4323.373    0.4230    0.4580
4323.399    0.4416    0.4669
4323.424    0.4421    0.4464
4323.449    0.4096    0.4020
4323.475    0.3740    0.3541
4323.500    0.3555    0.3330
4323.525    0.3580    0.3453
4323.551    0.3735    0.3798
4323.576    0.3920    0.4181
4323.601    0.4162    0.4597
4323.627    0.4576    0.5136
4323.652    0.5077    0.5704
4323.677    0.5478    0.6115
4323.703    0.5725    0.6187
4323.728    0.5744    0.5913
4323.753    0.5359    0.5386
4323.779    0.4614    0.4648
4323.804    0.3766    0.3899
4323.829    0.3276    0.3330
4323.855    0.3155    0.3078
4323.880    0.3324    0.3123
4323.905    0.3586    0.3328
4323.931    0.3764    0.3617
4323.956    0.3933    0.3938
4323.981    0.4337    0.4266
4324.007    0.4937    0.4520
4324.032    0.5298    0.4639
4324.057    0.5241    0.4721
4324.083    0.5021    0.4896
4324.108    0.4980    0.5135
4324.133    0.5020    0.5303
4324.159    0.5094    0.5386
4324.184    0.5512    0.5618
4324.209    0.6455    0.6227
4324.235    0.7577    0.7110
4324.260    0.8331    0.7721
4324.285    0.8266    0.7714
4324.311    0.7430    0.7034
4324.336    0.6179    0.6002
4324.362    0.5059    0.4923
4324.387    0.4394    0.4249
4324.412    0.4215    0.4250
4324.438    0.4689    0.5080
4324.463    0.5792    0.6421
4324.488    0.7214    0.7782
4324.514    0.8391    0.8756
4324.539    0.8943    0.9143
4324.564    0.8995    0.9133
# 025002  85  4322.434  4324.563
4322.434    0.9365    0.9559
4322.460    0.9095    0.9363
4322.485    0.8819    0.9217
4322.510    0.8792    0.9179
4322.536    0.9034    0.9270
4322.561    0.9292    0.9430
4322.586    0.9583    0.9590
4322.612    0.9790    0.9698
4322.637    0.9827    0.9736
4322.662    0.9750    0.9710
4322.688    0.9636    0.9616
4322.713    0.9658    0.9462
4322.738    0.9579    0.9249
4322.764    0.9458    0.9001
4322.789    0.9391    0.8819
4322.814    0.9345    0.8746
4322.840    0.9196    0.8770
4322.865    0.9041    0.8764
4322.890    0.8656    0.8562
4322.916    0.7883    0.8041
4322.941    0.6868    0.7274
4322.966    0.5913    0.6430
4322.992    0.5325    0.5710
4323.017    0.5093    0.5311
4323.042    0.5220    0.5195
4323.068    0.5464    0.5250
4323.093    0.5645    0.5327
4323.118    0.5562    0.5313
4323.144    0.5261    0.5143
4323.169    0.4812    0.4854
4323.194    0.4444    0.4547
4323.220    0.4350    0.4342
4323.245    0.4457    0.4327
4323.270    0.4759    0.4474
4323.296    0.5034    0.4733
4323.321    0.5231    0.5018
4323.346    0.5374    0.5278
4323.372    0.5478    0.5453
4323.397    0.5474    0.5458
4323.422    0.5379    0.5278
4323.448    0.5085    0.4962
4323.473    0.4769    0.4682
4323.498    0.4666    0.4571
4323.524    0.4709    0.4703
4323.549    0.4854    0.5023
4323.574    0.5123    0.5444
4323.600    0.5476    0.5918
4323.625    0.5903    0.6372
4323.650    0.6257    0.6769
4323.676    0.6587    0.7032
4323.701    0.6711    0.7062
4323.726    0.6545    0.6838
4323.752    0.6159    0.6355
4323.777    0.5525    0.5727
4323.803    0.4833    0.5047
4323.828    0.4355    0.4526
4323.853    0.4254    0.4244
4323.879    0.4395    0.4224
4323.904    0.4631    0.4409
4323.929    0.4838    0.4713
4323.955    0.5153    0.5079
4323.980    0.5536    0.5416
4324.005    0.5899    0.5687
4324.031    0.6184    0.5894
4324.056    0.6245    0.6055
4324.081    0.6200    0.6217
4324.107    0.6149    0.6393
4324.132    0.6207    0.6554
4324.157    0.6400    0.6730
4324.183    0.6845    0.6987
4324.208    0.7377    0.7320
4324.233    0.7865    0.7637
4324.259    0.8138    0.7761
4324.284    0.8011    0.7556
4324.309    0.7508    0.7053
4324.335    0.6850    0.6378
4324.360    0.6139    0.5806
4324.385    0.5681    0.5525
4324.411    0.5672    0.5689
4324.436    0.6084    0.6282
4324.461    0.6874    0.7135
4324.487    0.7713    0.8013
4324.512    0.8360    0.8618
4324.537    0.8716    0.8900
4324.563    0.8839    0.8898
# 025414  85  4322.434  4324.563
4322.434    0.9311    0.9530
4322.460    0.8770    0.9204
4322.485    0.8470    0.8888
4322.510    0.8428    0.8750
4322.536    0.8678    0.8880
4322.561    0.9126    0.9164
4322.586    0.9504    0.9443
4322.612    0.9685    0.9623
4322.637    0.9658    0.9678
4322.662    0.9543    0.9643
4322.688    0.9445    0.9530
4322.713    0.9395    0.9333
4322.738    0.9300    0.9007
4322.764    0.9022    0.8541
4322.789    0.8692    0.8119
4322.814    0.8612    0.7938
4322.840    0.8672    0.8085
4322.865    0.8734    0.8348
4322.891    0.8551    0.8368
4322.916    0.7589    0.7865
4322.941    0.6202    0.6852
4322.967    0.4908    0.5582
4322.992    0.4086    0.4580
4323.017    0.3849    0.4045
4323.043    0.4009    0.3936
4323.068    0.4332    0.4051
4323.093    0.4572    0.4200
4323.119    0.4663    0.4278
4323.144    0.4349    0.4193
4323.169    0.3827    0.3918
4323.195    0.3408    0.3543
4323.220    0.3234    0.3285
4323.245    0.3352    0.3234
4323.271    0.3669    0.3364
4323.296    0.4008    0.3569
4323.321    0.4120    0.3804
4323.347    0.4131    0.4058
4323.372    0.4200    0.4266
4323.397    0.4354    0.4347
4323.423    0.4338    0.4212
4323.448    0.4044    0.3894
4323.473    0.3724    0.3548
4323.499    0.3537    0.3378
4323.524    0.3532    0.3493
4323.549    0.3697    0.3812
4323.575    0.3948    0.4221
4323.600    0.4210    0.4645
4323.625    0.4591    0.5135
4323.651    0.5022    0.5683
4323.676    0.5419    0.6093
4323.701    0.5721    0.6223
4323.727    0.5753    0.6021
4323.752    0.5385    0.5551
4323.777    0.4667    0.4883
4323.803    0.3830    0.4114
4323.828    0.3313    0.3505
4323.853    0.3176    0.3175
4323.879    0.3309    0.3135
4323.904    0.3538    0.3292
4323.929    0.3693    0.3552
4323.955    0.3965    0.3892
4323.980    0.4379    0.4238
4324.005    0.4889    0.4520
4324.031    0.5193    0.4690
4324.056    0.5100    0.4798
4324.081    0.4937    0.4959
4324.107    0.4924    0.5192
4324.132    0.4995    0.5378
4324.157    0.5079    0.5492
4324.183    0.5386    0.5703
4324.208    0.6193    0.6173
4324.233    0.7140    0.6801
4324.259    0.7721    0.7213
4324.284    0.7702    0.7044
4324.309    0.6997    0.6353
4324.335    0.6021    0.5409
4324.360    0.4996    0.4607
4324.386    0.4395    0.4132
4324.411    0.4236    0.4220
4324.436    0.4697    0.4937
4324.462    0.5741    0.6184
4324.487    0.6883    0.7444
4324.512    0.7811    0.8341
4324.538    0.8320    0.8690
4324.563    0.8323    0.8553
# 025670  86  4322.410  4324.564
4322.410    0.9524    0.9736
4322.435    0.9322    0.9552
4322.461    0.8898    0.9256
4322.486    0.8614    0.8983
4322.511    0.8624    0.8880
4322.537    0.8825    0.9016
4322.562    0.9268    0.9277
4322.587    0.9585    0.9521
4322.613    0.9727    0.9674
4322.638    0.9716    0.9716
4322.663    0.9652    0.9685
4322.689    0.9548    0.9590
4322.714    0.9539    0.9417
4322.739    0.9365    0.9131
4322.765    0.9143    0.8724
4322.790    0.8956    0.8364
4322.815    0.8806    0.8226
4322.841    0.8917    0.8370
4322.866    0.9045    0.8594
4322.891    0.8806    0.8588
4322.917    0.7936    0.8082
4322.942    0.6584    0.7117
4322.967    0.5341    0.5966
4322.993    0.4532    0.4992
4323.018    0.4374    0.4520
4323.043    0.4554    0.4458
4323.069    0.4862    0.4606
4323.094    0.5159    0.4764
4323.119    0.5204    0.4829
4323.145    0.4841    0.4710
4323.170    0.4326    0.4388
4323.195    0.3803    0.3986
4323.221    0.3588    0.3701
4323.246    0.3754    0.3670
4323.271    0.4153    0.3831
4323.297    0.4556    0.4088
4323.322    0.4729    0.4363
4323.347    0.4725    0.4643
4323.373    0.4805    0.4884
4323.398    0.4950    0.4967
4323.423    0.4915    0.4812
4323.449    0.4578    0.4428
4323.474    0.4181    0.4029
4323.499    0.3947    0.3840
4323.525    0.3980    0.3980
4323.550    0.4196    0.4347
4323.576    0.4434    0.4802
4323.601    0.4767    0.5252
4323.626    0.5244    0.5745
4323.652    0.5704    0.6276
4323.677    0.6027    0.6656
4323.702    0.6273    0.6764
4323.728    0.6321    0.6549
4323.753    0.5928    0.6066
4323.778    0.5172    0.5367
4323.804    0.4292    0.4552
4323.829    0.3698    0.3908
4323.854    0.3543    0.3569
4323.880    0.3697    0.3549
4323.905    0.3976    0.3742
4323.930    0.4189    0.4046
4323.956    0.4471    0.4430
4323.981    0.4924    0.4810
4324.006    0.5411    0.5110
4324.032    0.5700    0.5289
4324.057    0.5703    0.5403
4324.082    0.5609    0.5567
4324.108    0.5582    0.5800
4324.133    0.5595    0.5979
4324.158    0.5710    0.6084
4324.184    0.6024    0.6282
4324.209    0.6633    0.6714
4324.234    0.7423    0.7269
4324.260    0.7976    0.7598
4324.285    0.7976    0.7391
4324.310    0.7313    0.6717
4324.336    0.6415    0.5816
4324.361    0.5459    0.5045
4324.386    0.4883    0.4602
4324.412    0.4716    0.4699
4324.437    0.5278    0.5419
4324.462    0.6217    0.6567
4324.488    0.7233    0.7775
4324.513    0.8170    0.8561
4324.538    0.8551    0.8839
4324.564    0.8580    0.8702
# 026381  86  4322.412  4324.566
4322.412    0.9647    0.9851
4322.437    0.9495    0.9719
4322.462    0.9247    0.9510
4322.488    0.9026    0.9303
4322.513    0.8999    0.9228
4322.538    0.9209    0.9309
4322.564    0.9478    0.9486
4322.589    0.9781    0.9641
4322.614    0.9929    0.9730
4322.640    0.9856    0.9741
4322.665    0.9739    0.9692
4322.690    0.9701    0.9607
4322.716    0.9661    0.9495
4322.741    0.9625    0.9343
4322.766    0.9596    0.9139
4322.792    0.9408    0.8937
4322.817    0.9217    0.8861
4322.842    0.9275    0.8913
4322.868    0.9277    0.8947
4322.893    0.8878    0.8720
4322.918    0.7930    0.8041
4322.944    0.6436    0.6879
4322.969    0.5058    0.5632
4322.994    0.4282    0.4673
4323.020    0.4103    0.4207
4323.045    0.4253    0.4181
4323.070    0.4554    0.4346
4323.096    0.4823    0.4545
4323.121    0.4834    0.4637
4323.146    0.4523    0.4503
4323.172    0.3996    0.4100
4323.197    0.3558    0.3653
4323.223    0.3398    0.3394
4323.248    0.3560    0.3421
4323.273    0.3917    0.3632
4323.299    0.4280    0.3944
4323.324    0.4466    0.4297
4323.349    0.4482    0.4661
4323.375    0.4607    0.4948
4323.400    0.4772    0.5001
4323.425    0.4670    0.4751
4323.451    0.4323    0.4240
4323.476    0.3949    0.3761
4323.501    0.3782    0.3565
4323.527    0.3820    0.3731
4323.552    0.3959    0.4092
4323.577    0.4185    0.4487
4323.603    0.4488    0.4932
4323.628    0.4899    0.5455
4323.653    0.5451    0.6010
4323.679    0.5764    0.6396
4323.704    0.6012    0.6424
4323.729    0.6062    0.6128
4323.755    0.5682    0.5558
4323.780    0.4821    0.4825
4323.805    0.4002    0.4068
4323.831    0.3463    0.3497
4323.856    0.3361    0.3291
4323.881    0.3535    0.3373
4323.907    0.3817    0.3621
4323.932    0.3975    0.3921
4323.957    0.4198    0.4256
4323.983    0.4680    0.4597
4324.008    0.5229    0.4833
4324.034    0.5555    0.4948
4324.059    0.5492    0.5034
4324.084    0.5321    0.5211
4324.110    0.5295    0.5455
4324.135    0.5328    0.5604
4324.160    0.5453    0.5679
4324.186    0.5932    0.5943
4324.211    0.6830    0.6578
4324.236    0.7903    0.7411
4324.262    0.8578    0.8009
4324.287    0.8498    0.7978
4324.312    0.7661    0.7337
4324.338    0.6378    0.6270
4324.363    0.5272    0.5216
4324.388    0.4602    0.4534
4324.414    0.4507    0.4577
4324.439    0.5076    0.5419
4324.464    0.6253    0.6739
4324.490    0.7633    0.8072
4324.515    0.8636    0.8925
4324.540    0.9101    0.9292
4324.566    0.9188    0.9320
# 027435  85  4322.434  4324.562
4322.434    0.9482    0.9665
4322.459    0.9173    0.9430
4322.484    0.8888    0.9207
4322.510    0.8845    0.9131
4322.535    0.9105    0.9243
4322.560    0.9438    0.9449
4322.586    0.9750    0.9641
4322.611    0.9881    0.9743
4322.636    0.9865    0.9768
4322.662    0.9786    0.9732
4322.687    0.9676    0.9654
4322.713    0.9618    0.9532
4322.738    0.9625    0.9345
4322.763    0.9473    0.9097
4322.789    0.9270    0.8861
4322.814    0.9156    0.8786
4322.839    0.9292    0.8876
4322.865    0.9318    0.8980
4322.890    0.8968    0.8843
4322.915    0.8130    0.8270
4322.941    0.6847    0.7218
4322.966    0.5528    0.6044
4322.991    0.4735    0.5110
4323.017    0.4532    0.4643
4323.042    0.4722    0.4617
4323.067    0.5052    0.4787
4323.093    0.5328    0.4983
4323.118    0.5335    0.5065
4323.143    0.4945    0.4925
4323.169    0.4363    0.4515
4323.194    0.3890    0.4047
4323.219    0.3698    0.3760
4323.245    0.3857    0.3769
4323.270    0.4269    0.3987
4323.295    0.4642    0.4299
4323.321    0.4843    0.4669
4323.346    0.4943    0.5032
4323.371    0.5094    0.5316
4323.397    0.5229    0.5396
4323.422    0.5156    0.5164
4323.447    0.4807    0.4678
4323.473    0.4354    0.4159
4323.498    0.4137    0.3938
4323.523    0.4177    0.4092
4323.549    0.4343    0.4500
4323.574    0.4597    0.4941
4323.599    0.4960    0.5390
4323.625    0.5440    0.5921
4323.650    0.5902    0.6452
4323.675    0.6320    0.6830
4323.701    0.6552    0.6899
4323.726    0.6537    0.6644
4323.751    0.6143    0.6118
4323.777    0.5292    0.5347
4323.802    0.4365    0.4540
4323.827    0.3771    0.3913
4323.853    0.3611    0.3628
4323.878    0.3798    0.3686
4323.903    0.4112    0.3936
4323.929    0.4350    0.4282
4323.954    0.4636    0.4655
4323.979    0.5048    0.5022
4324.005    0.5616    0.5305
4324.030    0.5963    0.5444
4324.055    0.5920    0.5536
4324.081    0.5777    0.5710
4324.106    0.5758    0.5937
4324.131    0.5818    0.6102
4324.157    0.5920    0.6189
4324.182    0.6323    0.6393
4324.208    0.7114    0.6926
4324.233    0.7965    0.7610
4324.258    0.8586    0.8069
4324.284    0.8486    0.7985
4324.309    0.7793    0.7367
4324.334    0.6744    0.6445
4324.360    0.5682    0.5474
4324.385    0.5037    0.4869
4324.410    0.4920    0.4890
4324.436    0.5451    0.5673
4324.461    0.6494    0.6893
4324.486    0.7665    0.8091
4324.512    0.8547    0.8919
4324.537    0.8995    0.9228
4324.562    0.9039    0.9200
# 029432  85  4322.433  4324.562
4322.433    0.9510    0.9696
4322.458    0.9245    0.9460
4322.484    0.8904    0.9166
4322.509    0.8708    0.8980
4322.534    0.8798    0.9003
4322.560    0.9156    0.9215
4322.585    0.9517    0.9462
4322.610    0.9795    0.9645
4322.636    0.9883    0.9732
4322.661    0.9777    0.9732
4322.687    0.9663    0.9672
4322.712    0.9605    0.9561
4322.737    0.9625    0.9384
4322.763    0.9528    0.9114
4322.788    0.9279    0.8825
4322.813    0.9133    0.8636
4322.839    0.9105    0.8648
4322.864    0.9156    0.8784
4322.889    0.9016    0.8821
4322.915    0.8441    0.8486
4322.940    0.7372    0.7690
4322.965    0.6016    0.6572
4322.991    0.4940    0.5440
4323.016    0.4425    0.4721
4323.041    0.4424    0.4462
4323.067    0.4654    0.4526
4323.092    0.4992    0.4701
4323.117    0.5142    0.4838
4323.143    0.5001    0.4819
4323.168    0.4542    0.4572
4323.193    0.3979    0.4159
4323.219    0.3634    0.3770
4323.244    0.3620    0.3620
4323.270    0.3882    0.3719
4323.295    0.4306    0.3965
4323.320    0.4592    0.4278
4323.346    0.4734    0.4632
4323.371    0.4835    0.4948
4323.396    0.4968    0.5136
4323.422    0.4997    0.5077
4323.447    0.4819    0.4744
4323.472    0.4414    0.4271
4323.498    0.4095    0.3900
4323.523    0.3992    0.3862
4323.548    0.4118    0.4123
4323.574    0.4325    0.4550
4323.599    0.4622    0.4992
4323.624    0.4997    0.5471
4323.650    0.5474    0.6020
4323.675    0.5922    0.6488
4323.700    0.6268    0.6730
4323.726    0.6393    0.6648
4323.751    0.6203    0.6266
4323.776    0.5599    0.5642
4323.802    0.4695    0.4838
4323.827    0.3916    0.4116
4323.852    0.3560    0.3649
4323.878    0.3633    0.3515
4323.903    0.3882    0.3649
4323.929    0.4080    0.3936
4323.954    0.4315    0.4282
4323.979    0.4694    0.4653
4324.005    0.5171    0.4991
4324.030    0.5625    0.5201
4324.055    0.5772    0.5319
4324.081    0.5690    0.5453
4324.106    0.5581    0.5653
4324.131    0.5601    0.5857
4324.157    0.5708    0.5991
4324.182    0.5927    0.6132
4324.207    0.6513    0.6483
4324.233    0.7374    0.7106
4324.258    0.8065    0.7677
4324.283    0.8381    0.7858
4324.309    0.8002    0.7470
4324.334    0.7122    0.6676
4324.359    0.6049    0.5749
4324.385    0.5188    0.4967
4324.410    0.4800    0.4689
4324.435    0.4962    0.5075
4324.461    0.5731    0.6109
4324.486    0.6830    0.7347
4324.511    0.7905    0.8383
4324.537    0.8608    0.8980
4324.562    0.8876    0.9103
# 031965  85  4322.426  4324.555
4322.426    0.9412    0.9621
4322.452    0.9097    0.9337
4322.477    0.8774    0.9016
4322.502    0.8584    0.8806
4322.528    0.8600    0.8839
4322.553    0.8919    0.9078
4322.578    0.9264    0.9369
4322.604    0.9618    0.9596
4322.629    0.9687    0.9701
4322.654    0.9712    0.9710
4322.680    0.9634    0.9647
4322.705    0.9543    0.9519
4322.730    0.9513    0.9303
4322.756    0.9443    0.8966
4322.781    0.9200    0.8612
4322.806    0.9022    0.8381
4322.832    0.9028    0.8393
4322.857    0.9099    0.8574
4322.882    0.8947    0.8672
4322.908    0.8379    0.8395
4322.933    0.7311    0.7645
4322.958    0.5961    0.6569
4322.984    0.4893    0.5468
4323.009    0.4413    0.4760
4323.034    0.4398    0.4495
4323.060    0.4707    0.4547
4323.085    0.5018    0.4708
4323.110    0.5202    0.4826
4323.136    0.5076    0.4800
4323.161    0.4582    0.4571
4323.186    0.4030    0.4192
4323.212    0.3649    0.3826
4323.237    0.3639    0.3670
4323.262    0.3926    0.3740
4323.288    0.4362    0.3966
4323.313    0.4626    0.4247
4323.339    0.4691    0.4564
4323.364    0.4791    0.4845
4323.389    0.4955    0.5020
4323.415    0.4967    0.4979
4323.440    0.4697    0.4689
4323.465    0.4407    0.4272
4323.491    0.4145    0.3940
4323.516    0.4018    0.3908
4323.541    0.4116    0.4161
4323.567    0.4324    0.4585
4323.592    0.4618    0.5033
4323.617    0.5014    0.5511
4323.643    0.5504    0.6042
4323.668    0.5942    0.6497
4323.693    0.6166    0.6744
4323.719    0.6326    0.6683
4323.744    0.6139    0.6327
4323.769    0.5544    0.5724
4323.795    0.4683    0.4937
4323.820    0.3957    0.4215
4323.845    0.3652    0.3725
4323.871    0.3629    0.3551
4323.896    0.3865    0.3653
4323.921    0.4170    0.3910
4323.947    0.4411    0.4267
4323.972    0.4701    0.4645
4323.997    0.5214    0.4985
4324.023    0.5672    0.5225
4324.048    0.5804    0.5359
4324.073    0.5745    0.5494
4324.099    0.5700    0.5698
4324.124    0.5692    0.5901
4324.149    0.5673    0.6041
4324.175    0.5905    0.6193
4324.200    0.6362    0.6515
4324.225    0.7150    0.7036
4324.251    0.7920    0.7528
4324.276    0.8166    0.7617
4324.301    0.7780    0.7201
4324.327    0.6987    0.6393
4324.352    0.6013    0.5542
4324.377    0.5212    0.4891
4324.403    0.4793    0.4675
4324.428    0.4945    0.5076
4324.453    0.5644    0.6023
4324.479    0.6687    0.7251
4324.504    0.7644    0.8247
4324.529    0.8402    0.8796
4324.555    0.8692    0.8884
# 032673  85  4322.426  4324.554
4322.426    0.9541    0.9649
4322.451    0.9179    0.9415
4322.476    0.8913    0.9137
4322.502    0.8708    0.8945
4322.527    0.8823    0.8962
4322.552    0.9207    0.9154
4322.578    0.9587    0.9406
4322.603    0.9759    0.9592
4322.628    0.9856    0.9681
4322.654    0.9732    0.9678
4322.679    0.9614    0.9609
4322.704    0.9495    0.9471
4322.730    0.9247    0.9234
4322.755    0.9084    0.8900
4322.780    0.8917    0.8533
4322.806    0.8726    0.8283
4322.831    0.8772    0.8291
4322.857    0.8910    0.8468
4322.882    0.8782    0.8535
4322.907    0.8093    0.8226
4322.933    0.6937    0.7394
4322.958    0.5600    0.6276
4322.983    0.4572    0.5200
4323.009    0.4123    0.4462
4323.034    0.4145    0.4200
4323.059    0.4397    0.4238
4323.085    0.4721    0.4390
4323.110    0.4912    0.4501
4323.135    0.4689    0.4477
4323.161    0.4232    0.4252
4323.186    0.3764    0.3897
4323.211    0.3472    0.3574
4323.237    0.3436    0.3433
4323.262    0.3684    0.3508
4323.287    0.4073    0.3710
4323.313    0.4333    0.3980
4323.338    0.4434    0.4261
4323.363    0.4459    0.4520
4323.389    0.4549    0.4678
4323.414    0.4651    0.4628
4323.439    0.4526    0.4353
4323.465    0.4191    0.3952
4323.490    0.3862    0.3669
4323.515    0.3746    0.3648
4323.541    0.3855    0.3899
4323.566    0.4017    0.4282
4323.591    0.4306    0.4708
4323.617    0.4667    0.5195
4323.642    0.5107    0.5707
4323.667    0.5521    0.6163
4323.693    0.5798    0.6409
4323.718    0.5937    0.6337
4323.743    0.5756    0.5973
4323.769    0.5171    0.5349
4323.794    0.4398    0.4620
4323.819    0.3746    0.3936
4323.845    0.3437    0.3471
4323.870    0.3421    0.3325
4323.895    0.3664    0.3420
4323.921    0.3890    0.3669
4323.946    0.4117    0.3987
4323.971    0.4398    0.4337
4323.997    0.4874    0.4666
4324.022    0.5349    0.4880
4324.047    0.5473    0.5010
4324.073    0.5394    0.5152
4324.098    0.5286    0.5349
4324.123    0.5224    0.5550
4324.149    0.5322    0.5696
4324.174    0.5576    0.5855
4324.199    0.6133    0.6204
4324.225    0.7031    0.6787
4324.250    0.7762    0.7295
4324.275    0.8028    0.7399
4324.301    0.7667    0.6947
4324.326    0.6717    0.6146
4324.351    0.5675    0.5280
4324.377    0.4883    0.4606
4324.402    0.4494    0.4415
4324.427    0.4696    0.4828
4324.453    0.5454    0.5843
4324.478    0.6525    0.7057
4324.503    0.7544    0.8089
4324.529    0.8205    0.8682
4324.554    0.8492    0.8776
# 033932  86  4322.412  4324.566
4322.412    0.9629    0.9745
4322.437    0.9404    0.9594
4322.462    0.9152    0.9404
4322.488    0.8935    0.9238
4322.513    0.8945    0.9194
4322.538    0.9080    0.9279
4322.564    0.9333    0.9449
4322.589    0.9594    0.9612
4322.614    0.9806    0.9719
4322.640    0.9851    0.9761
4322.665    0.9824    0.9745
4322.690    0.9786    0.9683
4322.716    0.9745    0.9565
4322.741    0.9649    0.9399
4322.766    0.9524    0.9204
4322.792    0.9436    0.9039
4322.817    0.9415    0.8976
4322.842    0.9406    0.9001
4322.868    0.9298    0.9012
4322.893    0.8987    0.8847
4322.918    0.8270    0.8393
4322.944    0.7333    0.7630
4322.969    0.6418    0.6790
4322.994    0.5760    0.6084
4323.020    0.5531    0.5664
4323.045    0.5629    0.5567
4323.070    0.5876    0.5648
4323.096    0.6095    0.5761
4323.121    0.6035    0.5769
4323.147    0.5702    0.5598
4323.172    0.5198    0.5277
4323.197    0.4805    0.4919
4323.223    0.4620    0.4677
4323.248    0.4699    0.4658
4323.273    0.5018    0.4831
4323.299    0.5421    0.5132
4323.324    0.5675    0.5466
4323.349    0.5792    0.5781
4323.375    0.5902    0.6008
4323.400    0.5998    0.6041
4323.425    0.5861    0.5847
4323.451    0.5609    0.5466
4323.476    0.5282    0.5099
4323.501    0.5061    0.4922
4323.527    0.5062    0.5028
4323.552    0.5249    0.5354
4323.577    0.5499    0.5784
4323.603    0.5843    0.6257
4323.628    0.6222    0.6707
4323.653    0.6628    0.7109
4323.679    0.6982    0.7389
4323.704    0.7119    0.7442
4323.729    0.7021    0.7239
4323.755    0.6613    0.6769
4323.780    0.5944    0.6131
4323.805    0.5217    0.5443
4323.831    0.4664    0.4858
4323.856    0.4488    0.4559
4323.881    0.4647    0.4545
4323.907    0.4919    0.4756
4323.932    0.5216    0.5082
4323.957    0.5506    0.5451
4323.983    0.5899    0.5813
4324.008    0.6327    0.6087
4324.034    0.6605    0.6282
4324.059    0.6677    0.6425
4324.084    0.6615    0.6575
4324.110    0.6572    0.6744
4324.135    0.6628    0.6893
4324.160    0.6787    0.7039
4324.186    0.7137    0.7264
4324.211    0.7663    0.7596
4324.236    0.8253    0.7956
4324.262    0.8535    0.8162
4324.287    0.8447    0.8037
4324.312    0.8002    0.7581
4324.338    0.7269    0.6896
4324.363    0.6531    0.6255
4324.388    0.6042    0.5868
4324.414    0.5955    0.5931
4324.439    0.6345    0.6470
4324.464    0.7039    0.7308
4324.490    0.7881    0.8192
4324.515    0.8525    0.8810
4324.540    0.8898    0.9108
4324.566    0.9043    0.9133
# 035185  85  4322.428  4324.557
4322.428    0.9313    0.9530
4322.454    0.9126    0.9354
4322.479    0.8972    0.9200
4322.504    0.8958    0.9110
4322.530    0.8945    0.9116
4322.555    0.8974    0.9209
4322.580    0.9283    0.9354
4322.606    0.9467    0.9504
4322.631    0.9559    0.9603
4322.656    0.9623    0.9638
4322.682    0.9694    0.9601
4322.707    0.9552    0.9493
4322.732    0.9473    0.9328
4322.758    0.9425    0.9129
4322.783    0.9361    0.8945
4322.808    0.9285    0.8808
4322.834    0.9181    0.8720
4322.859    0.8983    0.8640
4322.884    0.8706    0.8488
4322.910    0.8173    0.8175
4322.935    0.7508    0.7700
4322.960    0.6742    0.7107
4322.986    0.6166    0.6486
4323.011    0.5690    0.5997
4323.036    0.5531    0.5677
4323.062    0.5565    0.5517
4323.087    0.5689    0.5461
4323.112    0.5664    0.5420
4323.138    0.5473    0.5326
4323.163    0.5247    0.5164
4323.188    0.4949    0.4964
4323.214    0.4740    0.4774
4323.239    0.4797    0.4672
4323.264    0.4867    0.4682
4323.290    0.5030    0.4803
4323.315    0.5237    0.4990
4323.340    0.5485    0.5195
4323.366    0.5549    0.5368
4323.391    0.5581    0.5446
4323.416    0.5516    0.5414
4323.442    0.5363    0.5280
4323.467    0.5210    0.5116
4323.492    0.5019    0.4997
4323.518    0.4976    0.4999
4323.543    0.4964    0.5152
4323.569    0.5181    0.5449
4323.594    0.5479    0.5821
4323.619    0.5814    0.6219
4323.645    0.6135    0.6599
4323.670    0.6462    0.6872
4323.695    0.6673    0.7002
4323.721    0.6642    0.6939
4323.746    0.6427    0.6683
4323.771    0.5994    0.6266
4323.797    0.5503    0.5741
4323.822    0.5034    0.5250
4323.847    0.4707    0.4867
4323.873    0.4610    0.4653
4323.898    0.4725    0.4637
4323.923    0.4968    0.4780
4323.949    0.5250    0.5041
4323.974    0.5537    0.5338
4323.999    0.5853    0.5631
4324.025    0.6100    0.5899
4324.050    0.6237    0.6116
4324.075    0.6334    0.6304
4324.101    0.6377    0.6483
4324.126    0.6415    0.6654
4324.151    0.6561    0.6834
4324.177    0.6808    0.7042
4324.202    0.7115    0.7254
4324.227    0.7440    0.7440
4324.253    0.7713    0.7535
4324.278    0.7845    0.7461
4324.303    0.7675    0.7206
4324.329    0.7249    0.6800
4324.354    0.6739    0.6391
4324.379    0.6333    0.6104
4324.405    0.6138    0.6058
4324.430    0.6276    0.6301
4324.455    0.6625    0.6783
4324.481    0.7185    0.7411
4324.506    0.7822    0.7982
4324.531    0.8236    0.8398
4324.557    0.8555    0.8604
# 035265  85  4322.429  4324.558
4322.429    0.9482    0.9634
4322.454    0.9108    0.9378
4322.480    0.8815    0.9089
4322.505    0.8710    0.8939
4322.530    0.8827    0.9007
4322.556    0.9162    0.9247
4322.581    0.9499    0.9495
4322.606    0.9725    0.9665
4322.632    0.9770    0.9739
4322.657    0.9777    0.9732
4322.682    0.9741    0.9669
4322.708    0.9625    0.9543
4322.733    0.9499    0.9343
4322.758    0.9410    0.9055
4322.784    0.9258    0.8746
4322.809    0.9160    0.8582
4322.834    0.9156    0.8630
4322.860    0.9202    0.8794
4322.885    0.8999    0.8815
4322.910    0.8364    0.8463
4322.936    0.7256    0.7623
4322.961    0.5974    0.6540
4322.986    0.5049    0.5544
4323.012    0.4687    0.4911
4323.037    0.4722    0.4744
4323.063    0.4993    0.4852
4323.088    0.5286    0.5025
4323.113    0.5525    0.5129
4323.139    0.5310    0.5058
4323.164    0.4738    0.4767
4323.189    0.4165    0.4345
4323.215    0.3853    0.3988
4323.240    0.3899    0.3886
4323.265    0.4212    0.4015
4323.291    0.4627    0.4287
4323.316    0.4933    0.4604
4323.341    0.5037    0.4935
4323.367    0.5087    0.5238
4323.392    0.5222    0.5386
4323.417    0.5278    0.5288
4323.443    0.5072    0.4915
4323.468    0.4641    0.4451
4323.493    0.4355    0.4143
4323.519    0.4257    0.4166
4323.544    0.4395    0.4479
4323.569    0.4659    0.4917
4323.595    0.4958    0.5393
4323.620    0.5364    0.5875
4323.645    0.5821    0.6381
4323.671    0.6247    0.6817
4323.696    0.6524    0.7002
4323.721    0.6619    0.6885
4323.747    0.6355    0.6460
4323.772    0.5673    0.5809
4323.797    0.4797    0.5027
4323.823    0.4067    0.4290
4323.848    0.3764    0.3863
4323.873    0.3882    0.3768
4323.899    0.4216    0.3935
4323.924    0.4466    0.4234
4323.949    0.4718    0.4602
4323.975    0.5104    0.5003
4324.000    0.5544    0.5328
4324.025    0.5959    0.5535
4324.051    0.6087    0.5660
4324.076    0.5970    0.5800
4324.101    0.5879    0.6002
4324.127    0.5869    0.6199
4324.152    0.5913    0.6318
4324.178    0.6139    0.6477
4324.203    0.6756    0.6834
4324.228    0.7591    0.7374
4324.254    0.8215    0.7829
4324.279    0.8360    0.7847
4324.304    0.7914    0.7374
4324.330    0.7015    0.6545
4324.355    0.6087    0.5700
4324.380    0.5342    0.5079
4324.406    0.5051    0.4937
4324.431    0.5283    0.5435
4324.456    0.6083    0.6443
4324.482    0.7175    0.7645
4324.507    0.8168    0.8541
4324.532    0.8704    0.8985
4324.558    0.8845    0.9016
# 036512  85  4322.430  4324.558
4322.430    0.9513    0.9687
4322.455    0.9190    0.9458
4322.480    0.8882    0.9198
4322.506    0.8700    0.9039
4322.531    0.8874    0.9087
4322.556    0.9245    0.9288
4322.582    0.9554    0.9519
4322.607    0.9786    0.9674
4322.632    0.9847    0.9736
4322.658    0.9766    0.9723
4322.683    0.9687    0.9656
4322.708    0.9594    0.9539
4322.734    0.9508    0.9339
4322.759    0.9445    0.9061
4322.784    0.9232    0.8762
4322.810    0.9061    0.8582
4322.835    0.9108    0.8622
4322.860    0.9230    0.8776
4322.886    0.9001    0.8792
4322.911    0.8360    0.8414
4322.936    0.7206    0.7563
4322.962    0.5860    0.6371
4322.987    0.4863    0.5310
4323.012    0.4433    0.4654
4323.038    0.4464    0.4456
4323.063    0.4732    0.4555
4323.088    0.5090    0.4736
4323.114    0.5169    0.4864
4323.139    0.4958    0.4822
4323.164    0.4475    0.4547
4323.190    0.3930    0.4102
4323.215    0.3602    0.3747
4323.240    0.3622    0.3633
4323.266    0.3967    0.3764
4323.291    0.4368    0.4020
4323.317    0.4664    0.4344
4323.342    0.4749    0.4676
4323.367    0.4825    0.4976
4323.393    0.4988    0.5142
4323.418    0.5054    0.5047
4323.443    0.4834    0.4685
4323.469    0.4388    0.4192
4323.494    0.4062    0.3875
4323.519    0.4025    0.3888
4323.545    0.4127    0.4203
4323.570    0.4325    0.4625
4323.595    0.4644    0.5064
4323.621    0.5072    0.5565
4323.646    0.5558    0.6095
4323.671    0.6008    0.6548
4323.697    0.6294    0.6755
4323.722    0.6377    0.6628
4323.747    0.6118    0.6214
4323.773    0.5440    0.5536
4323.798    0.4558    0.4753
4323.823    0.3826    0.4047
4323.849    0.3555    0.3609
4323.874    0.3622    0.3528
4323.899    0.3890    0.3689
4323.925    0.4156    0.3987
4323.950    0.4393    0.4338
4323.975    0.4707    0.4711
4324.001    0.5229    0.5041
4324.026    0.5679    0.5235
4324.051    0.5785    0.5342
4324.077    0.5679    0.5483
4324.102    0.5623    0.5695
4324.127    0.5610    0.5895
4324.153    0.5724    0.6015
4324.178    0.5998    0.6157
4324.203    0.6613    0.6539
4324.229    0.7458    0.7181
4324.254    0.8166    0.7723
4324.280    0.8371    0.7816
4324.305    0.7885    0.7347
4324.330    0.6926    0.6512
4324.356    0.5868    0.5559
4324.381    0.5056    0.4864
4324.406    0.4761    0.4671
4324.432    0.5064    0.5186
4324.457    0.5895    0.6257
4324.482    0.7015    0.7501
4324.508    0.8052    0.8513
4324.533    0.8614    0.8999
4324.558    0.8810    0.9057
# 038647  86  4322.410  4324.564
4322.410    0.9550    0.9701
4322.436    0.9262    0.9484
4322.461    0.8857    0.9215
4322.486    0.8570    0.9005
4322.512    0.8604    0.8980
4322.537    0.8861    0.9145
4322.562    0.9322    0.9393
4322.588    0.9687    0.9609
4322.613    0.9840    0.9725
4322.638    0.9833    0.9754
4322.664    0.9723    0.9712
4322.689    0.9594    0.9607
4322.715    0.9530    0.9410
4322.740    0.9465    0.9118
4322.765    0.9266    0.8774
4322.791    0.9112    0.8506
4322.816    0.9072    0.8463
4322.841    0.9160    0.8610
4322.867    0.9120    0.8750
4322.892    0.8706    0.8608
4322.917    0.7849    0.8045
4322.943    0.6647    0.7084
4322.968    0.5582    0.6087
4322.993    0.4989    0.5343
4323.019    0.4890    0.4999
4323.044    0.5137    0.5005
4323.069    0.5421    0.5150
4323.095    0.5614    0.5280
4323.120    0.5551    0.5276
4323.145    0.5127    0.5086
4323.171    0.4587    0.4716
4323.196    0.4121    0.4345
4323.221    0.4070    0.4136
4323.247    0.4304    0.4160
4323.272    0.4670    0.4351
4323.297    0.4973    0.4613
4323.323    0.5188    0.4903
4323.348    0.5229    0.5165
4323.373    0.5331    0.5347
4323.399    0.5426    0.5353
4323.424    0.5305    0.5130
4323.449    0.4949    0.4756
4323.475    0.4548    0.4415
4323.500    0.4425    0.4333
4323.525    0.4519    0.4546
4323.551    0.4750    0.4962
4323.576    0.5037    0.5418
4323.601    0.5388    0.5883
4323.627    0.5828    0.6384
4323.652    0.6273    0.6825
4323.677    0.6552    0.7107
4323.703    0.6714    0.7129
4323.728    0.6618    0.6860
4323.754    0.6124    0.6307
4323.779    0.5328    0.5586
4323.804    0.4531    0.4836
4323.830    0.4081    0.4245
4323.855    0.4041    0.3991
4323.880    0.4244    0.4030
4323.906    0.4529    0.4276
4323.931    0.4801    0.4621
4323.956    0.5089    0.5012
4323.982    0.5544    0.5396
4324.007    0.6033    0.5668
4324.032    0.6246    0.5833
4324.058    0.6220    0.5973
4324.083    0.6086    0.6149
4324.108    0.6034    0.6346
4324.134    0.6091    0.6504
4324.159    0.6239    0.6634
4324.184    0.6667    0.6869
4324.210    0.7347    0.7285
4324.235    0.7912    0.7679
4324.260    0.8187    0.7786
4324.286    0.7985    0.7437
4324.311    0.7332    0.6759
4324.336    0.6461    0.5987
4324.362    0.5686    0.5344
4324.387    0.5280    0.5094
4324.412    0.5353    0.5362
4324.438    0.5910    0.6179
4324.463    0.6827    0.7236
4324.488    0.7804    0.8192
4324.514    0.8468    0.8792
4324.539    0.8704    0.8937
4324.564    0.8756    0.8776
# 038747  86  4322.410  4324.564
4322.410    0.9345    0.9625
4322.435    0.9213    0.9495
4322.460    0.9041    0.9358
4322.486    0.8923    0.9247
4322.511    0.8859    0.9200
4322.537    0.9003    0.9230
4322.562    0.9188    0.9320
4322.587    0.9441    0.9434
4322.613    0.9539    0.9541
4322.638    0.9645    0.9598
4322.663    0.9705    0.9594
4322.689    0.9685    0.9519
4322.714    0.9524    0.9384
4322.739    0.9508    0.9207
4322.765    0.9454    0.9007
4322.790    0.9345    0.8839
4322.815    0.9162    0.8712
4322.841    0.9012    0.8608
4322.866    0.8754    0.8482
4322.891    0.8289    0.8260
4322.917    0.7789    0.7878
4322.942    0.7114    0.7372
4322.967    0.6492    0.6798
4322.993    0.5943    0.6236
4323.018    0.5678    0.5816
4323.043    0.5567    0.5550
4323.069    0.5565    0.5411
4323.094    0.5590    0.5346
4323.119    0.5498    0.5277
4323.145    0.5309    0.5158
4323.170    0.4992    0.4995
4323.195    0.4780    0.4818
4323.221    0.4633    0.4675
4323.246    0.4645    0.4622
4323.271    0.4792    0.4666
4323.297    0.4955    0.4798
4323.322    0.5223    0.4972
4323.347    0.5411    0.5140
4323.373    0.5485    0.5263
4323.398    0.5431    0.5292
4323.423    0.5410    0.5231
4323.449    0.5293    0.5105
4323.474    0.5138    0.4985
4323.499    0.4952    0.4935
4323.525    0.4940    0.5008
4323.550    0.5100    0.5210
4323.576    0.5253    0.5532
4323.601    0.5542    0.5901
4323.626    0.5867    0.6273
4323.652    0.6159    0.6604
4323.677    0.6380    0.6809
4323.702    0.6451    0.6861
4323.728    0.6375    0.6722
4323.753    0.6074    0.6415
4323.778    0.5666    0.5983
4323.804    0.5230    0.5485
4323.829    0.4864    0.5054
4323.854    0.4621    0.4746
4323.880    0.4567    0.4602
4323.905    0.4763    0.4636
4323.930    0.4977    0.4804
4323.956    0.5257    0.5068
4323.981    0.5617    0.5352
4324.006    0.5826    0.5627
4324.032    0.6031    0.5880
4324.057    0.6202    0.6091
4324.082    0.6276    0.6279
4324.108    0.6299    0.6462
4324.133    0.6383    0.6642
4324.158    0.6604    0.6831
4324.184    0.6912    0.7039
4324.209    0.7221    0.7226
4324.234    0.7527    0.7355
4324.260    0.7637    0.7362
4324.285    0.7588    0.7209
4324.310    0.7364    0.6909
4324.336    0.6942    0.6522
4324.361    0.6461    0.6194
4324.386    0.6129    0.6030
4324.412    0.6055    0.6116
4324.437    0.6276    0.6451
4324.462    0.6801    0.6961
4324.488    0.7308    0.7547
4324.513    0.7918    0.8030
4324.538    0.8249    0.8343
4324.564    0.8482    0.8449
# 038853  85  4322.431  4324.560
4322.431    0.9535    0.9634
4322.456    0.9245    0.9399
4322.482    0.8910    0.9137
4322.507    0.8808    0.9001
4322.532    0.8870    0.9055
4322.558    0.9103    0.9270
4322.583    0.9454    0.9504
4322.608    0.9665    0.9672
4322.634    0.9770    0.9752
4322.659    0.9777    0.9757
4322.685    0.9727    0.9707
4322.710    0.9667    0.9607
4322.735    0.9605    0.9438
4322.761    0.9535    0.9196
4322.786    0.9389    0.8958
4322.811    0.9260    0.8823
4322.837    0.9249    0.8851
4322.862    0.9298    0.8964
4322.887    0.9177    0.8966
4322.913    0.8684    0.8652
4322.938    0.7707    0.7967
4322.963    0.6593    0.7040
4322.989    0.5739    0.6125
4323.014    0.5314    0.5563
4323.039    0.5360    0.5381
4323.065    0.5649    0.5468
4323.090    0.5954    0.5629
4323.115    0.6051    0.5723
4323.141    0.5855    0.5645
4323.166    0.5372    0.5359
4323.191    0.4776    0.4948
4323.217    0.4418    0.4586
4323.242    0.4435    0.4465
4323.267    0.4760    0.4580
4323.293    0.5201    0.4858
4323.318    0.5530    0.5190
4323.343    0.5656    0.5532
4323.369    0.5773    0.5838
4323.394    0.5865    0.5990
4323.419    0.5861    0.5902
4323.445    0.5640    0.5546
4323.470    0.5283    0.5093
4323.496    0.4947    0.4764
4323.521    0.4848    0.4763
4323.546    0.4961    0.5055
4323.572    0.5247    0.5508
4323.597    0.5562    0.5970
4323.622    0.5979    0.6434
4323.648    0.6400    0.6912
4323.673    0.6780    0.7286
4323.698    0.7050    0.7463
4323.724    0.7163    0.7365
4323.749    0.6917    0.6997
4323.774    0.6256    0.6390
4323.800    0.5373    0.5612
4323.825    0.4644    0.4911
4323.850    0.4299    0.4459
4323.876    0.4384    0.4335
4323.901    0.4699    0.4488
4323.926    0.4969    0.4795
4323.952    0.5246    0.5190
4323.977    0.5610    0.5580
4324.002    0.6077    0.5909
4324.028    0.6492    0.6135
4324.053    0.6665    0.6268
4324.078    0.6558    0.6403
4324.104    0.6470    0.6587
4324.129    0.6524    0.6759
4324.154    0.6581    0.6883
4324.180    0.6772    0.7036
4324.205    0.7253    0.7328
4324.230    0.7894    0.7754
4324.256    0.8418    0.8117
4324.281    0.8549    0.8140
4324.307    0.8230    0.7736
4324.332    0.7530    0.7050
4324.357    0.6670    0.6297
4324.383    0.5999    0.5702
4324.408    0.5708    0.5555
4324.433    0.5913    0.5958
4324.459    0.6580    0.6855
4324.484    0.7527    0.7854
4324.509    0.8299    0.8648
4324.535    0.8738    0.9074
4324.560    0.8966    0.9129
# 039506  85  4322.434  4324.563
4322.434    0.9714    0.9827
4322.459    0.9499    0.9678
4322.484    0.9328    0.9499
4322.510    0.9283    0.9378
4322.535    0.9279    0.9393
4322.560    0.9415    0.9515
4322.586    0.9661    0.9667
4322.611    0.9872    0.9772
4322.636    0.9924    0.9815
4322.662    0.9886    0.9804
4322.687    0.9802    0.9759
4322.712    0.9743    0.9692
4322.738    0.9754    0.9605
4322.763    0.9822    0.9489
4322.788    0.9732    0.9356
4322.814    0.9581    0.9260
4322.839    0.9537    0.9251
4322.864    0.9548    0.9281
4322.890    0.9428    0.9198
4322.915    0.8892    0.8827
4322.940    0.7890    0.8057
4322.966    0.6578    0.6945
4322.991    0.5473    0.5905
4323.017    0.4983    0.5207
4323.042    0.5020    0.5001
4323.067    0.5277    0.5105
4323.093    0.5577    0.5325
4323.118    0.5766    0.5488
4323.143    0.5614    0.5464
4323.169    0.5041    0.5132
4323.194    0.4399    0.4617
4323.219    0.4006    0.4187
4323.245    0.4021    0.4053
4323.270    0.4339    0.4216
4323.295    0.4829    0.4539
4323.321    0.5205    0.4952
4323.346    0.5358    0.5379
4323.371    0.5438    0.5756
4323.397    0.5622    0.5961
4323.422    0.5687    0.5852
4323.447    0.5413    0.5413
4323.473    0.4993    0.4791
4323.498    0.4617    0.4364
4323.523    0.4515    0.4331
4323.549    0.4716    0.4660
4323.574    0.4906    0.5106
4323.600    0.5214    0.5569
4323.625    0.5642    0.6048
4323.650    0.6049    0.6575
4323.676    0.6507    0.7045
4323.701    0.6847    0.7243
4323.726    0.6989    0.7120
4323.752    0.6795    0.6691
4323.777    0.6109    0.6030
4323.802    0.5119    0.5217
4323.828    0.4284    0.4445
4323.853    0.3899    0.4016
4323.878    0.4050    0.3963
4323.904    0.4350    0.4192
4323.929    0.4647    0.4530
4323.954    0.4887    0.4903
4323.980    0.5223    0.5294
4324.005    0.5780    0.5607
4324.030    0.6356    0.5792
4324.056    0.6489    0.5887
4324.081    0.6353    0.6008
4324.106    0.6234    0.6212
4324.132    0.6187    0.6412
4324.157    0.6286    0.6509
4324.183    0.6587    0.6633
4324.208    0.7115    0.7006
4324.233    0.7930    0.7654
4324.259    0.8680    0.8323
4324.284    0.9053    0.8602
4324.309    0.8634    0.8346
4324.335    0.7827    0.7574
4324.360    0.6719    0.6567
4324.385    0.5754    0.5662
4324.411    0.5305    0.5266
4324.436    0.5509    0.5658
4324.461    0.6283    0.6676
4324.487    0.7430    0.7925
4324.512    0.8531    0.8870
4324.537    0.9228    0.9389
4324.563    0.9443    0.9561
# 039822  85  4322.426  4324.554
4322.426    0.9661    0.9772
4322.451    0.9465    0.9590
4322.476    0.9169    0.9350
4322.502    0.8958    0.9160
4322.527    0.8945    0.9145
4322.552    0.9221    0.9294
4322.578    0.9532    0.9510
4322.603    0.9705    0.9676
4322.628    0.9806    0.9761
4322.654    0.9847    0.9775
4322.679    0.9775    0.9734
4322.704    0.9669    0.9654
4322.730    0.9712    0.9524
4322.755    0.9687    0.9333
4322.780    0.9572    0.9103
4322.806    0.9343    0.8923
4322.831    0.9296    0.8896
4322.856    0.9350    0.8989
4322.882    0.9262    0.9036
4322.907    0.8908    0.8804
4322.932    0.7940    0.8155
4322.958    0.6650    0.7104
4322.983    0.5539    0.6027
4323.009    0.4917    0.5214
4323.034    0.4837    0.4892
4323.059    0.5055    0.4923
4323.085    0.5355    0.5110
4323.110    0.5586    0.5274
4323.135    0.5544    0.5298
4323.161    0.5069    0.5070
4323.186    0.4449    0.4637
4323.211    0.4029    0.4200
4323.237    0.3952    0.3977
4323.262    0.4205    0.4047
4323.287    0.4644    0.4300
4323.313    0.4958    0.4653
4323.338    0.5109    0.5026
4323.363    0.5236    0.5383
4323.389    0.5404    0.5632
4323.414    0.5471    0.5629
4323.439    0.5331    0.5324
4323.465    0.4969    0.4792
4323.490    0.4562    0.4344
4323.515    0.4333    0.4211
4323.541    0.4428    0.4445
4323.566    0.4659    0.4864
4323.591    0.4915    0.5317
4323.617    0.5306    0.5802
4323.642    0.5824    0.6314
4323.667    0.6236    0.6795
4323.693    0.6575    0.7094
4323.718    0.6739    0.7078
4323.743    0.6676    0.6764
4323.769    0.6169    0.6163
4323.794    0.5257    0.5395
4323.819    0.4416    0.4617
4323.845    0.3894    0.4047
4323.870    0.3836    0.3856
4323.895    0.4122    0.3967
4323.921    0.4441    0.4263
4323.946    0.4721    0.4622
4323.971    0.5032    0.5006
4323.997    0.5509    0.5370
4324.022    0.6028    0.5610
4324.047    0.6314    0.5737
4324.073    0.6275    0.5853
4324.098    0.6124    0.6035
4324.123    0.6115    0.6245
4324.149    0.6173    0.6386
4324.174    0.6262    0.6491
4324.199    0.6731    0.6758
4324.225    0.7528    0.7306
4324.250    0.8221    0.7900
4324.275    0.8626    0.8205
4324.301    0.8418    0.7993
4324.326    0.7721    0.7327
4324.351    0.6710    0.6428
4324.377    0.5778    0.5554
4324.402    0.5250    0.5105
4324.427    0.5238    0.5299
4324.453    0.5855    0.6180
4324.478    0.6904    0.7354
4324.503    0.7997    0.8402
4324.529    0.8724    0.9066
4324.554    0.9055    0.9273
# 040118  86  4322.410  4324.564
4322.410    0.9581    0.9856
4322.435    0.9506    0.9725
4322.460    0.9241    0.9515
4322.486    0.8987    0.9294
4322.511    0.8945    0.9202
4322.536    0.9160    0.9279
4322.562    0.9465    0.9462
4322.587    0.9759    0.9627
4322.612    0.9986    0.9725
4322.638    0.9959    0.9745
4322.663    0.9770    0.9701
4322.688    0.9658    0.9618
4322.714    0.9647    0.9506
4322.739    0.9647    0.9356
4322.764    0.9607    0.9147
4322.790    0.9456    0.8937
4322.815    0.9320    0.8847
4322.840    0.9330    0.8898
4322.866    0.9322    0.8954
4322.891    0.8935    0.8770
4322.916    0.7978    0.8141
4322.942    0.6593    0.7010
4322.967    0.5210    0.5750
4322.992    0.4303    0.4745
4323.018    0.4066    0.4231
4323.043    0.4242    0.4178
4323.068    0.4570    0.4337
4323.094    0.4855    0.4540
4323.119    0.4941    0.4651
4323.145    0.4603    0.4532
4323.170    0.4023    0.4153
4323.195    0.3558    0.3695
4323.221    0.3337    0.3406
4323.246    0.3521    0.3410
4323.271    0.3866    0.3611
4323.297    0.4239    0.3918
4323.322    0.4447    0.4270
4323.347    0.4465    0.4640
4323.373    0.4585    0.4944
4323.398    0.4753    0.5026
4323.423    0.4701    0.4804
4323.449    0.4395    0.4302
4323.474    0.4004    0.3803
4323.499    0.3818    0.3570
4323.525    0.3779    0.3709
4323.550    0.3977    0.4065
4323.575    0.4200    0.4465
4323.601    0.4496    0.4903
4323.626    0.4872    0.5421
4323.651    0.5358    0.5985
4323.677    0.5749    0.6403
4323.702    0.6002    0.6464
4323.727    0.6055    0.6193
4323.753    0.5715    0.5643
4323.778    0.4945    0.4918
4323.803    0.4046    0.4145
4323.829    0.3454    0.3537
4323.854    0.3358    0.3295
4323.879    0.3558    0.3356
4323.905    0.3834    0.3597
4323.930    0.4049    0.3897
4323.955    0.4220    0.4233
4323.981    0.4616    0.4582
4324.006    0.5189    0.4832
4324.031    0.5578    0.4953
4324.057    0.5546    0.5037
4324.082    0.5328    0.5205
4324.107    0.5275    0.5444
4324.133    0.5343    0.5616
4324.158    0.5445    0.5687
4324.183    0.5845    0.5902
4324.209    0.6773    0.6519
4324.234    0.7814    0.7352
4324.259    0.8496    0.7976
4324.285    0.8490    0.8013
4324.310    0.7762    0.7413
4324.336    0.6627    0.6366
4324.361    0.5423    0.5298
4324.386    0.4614    0.4567
4324.412    0.4491    0.4536
4324.437    0.4999    0.5320
4324.462    0.6108    0.6625
4324.488    0.7437    0.7985
4324.513    0.8547    0.8880
4324.538    0.9091    0.9277
4324.564    0.9198    0.9318
# 040133  85  4322.430  4324.559
4322.430    0.9283    0.9572
4322.455    0.8964    0.9275
4322.481    0.8557    0.8917
4322.506    0.8408    0.8702
4322.531    0.8580    0.8744
4322.557    0.8876    0.9016
4322.582    0.9288    0.9335
4322.607    0.9594    0.9572
4322.633    0.9616    0.9689
4322.658    0.9618    0.9698
4322.683    0.9583    0.9627
4322.709    0.9441    0.9467
4322.734    0.9313    0.9198
4322.759    0.9245    0.8802
4322.785    0.8935    0.8358
4322.810    0.8770    0.8093
4322.835    0.8794    0.8117
4322.861    0.8853    0.8360
4322.886    0.8762    0.8504
4322.911    0.8219    0.8262
4322.937    0.7124    0.7480
4322.962    0.5773    0.6391
4322.987    0.4708    0.5333
4323.013    0.4304    0.4613
4323.038    0.4377    0.4371
4323.064    0.4655    0.4431
4323.089    0.4952    0.4581
4323.114    0.5069    0.4684
4323.140    0.4901    0.4644
4323.165    0.4430    0.4420
4323.190    0.3874    0.4063
4323.216    0.3529    0.3725
4323.241    0.3551    0.3584
4323.266    0.3841    0.3649
4323.292    0.4238    0.3849
4323.317    0.4443    0.4092
4323.342    0.4566    0.4347
4323.368    0.4594    0.4592
4323.393    0.4751    0.4734
4323.418    0.4826    0.4690
4323.444    0.4610    0.4423
4323.469    0.4245    0.4062
4323.494    0.3987    0.3802
4323.520    0.3884    0.3809
4323.545    0.4026    0.4081
4323.570    0.4282    0.4490
4323.596    0.4560    0.4953
4323.621    0.4917    0.5431
4323.646    0.5375    0.5940
4323.672    0.5804    0.6406
4323.697    0.6115    0.6644
4323.722    0.6245    0.6584
4323.748    0.5991    0.6214
4323.773    0.5389    0.5609
4323.798    0.4548    0.4858
4323.824    0.3824    0.4114
4323.849    0.3497    0.3632
4323.874    0.3530    0.3458
4323.900    0.3766    0.3548
4323.925    0.4060    0.3796
4323.950    0.4275    0.4134
4323.976    0.4579    0.4529
4324.001    0.5084    0.4871
4324.027    0.5544    0.5113
4324.052    0.5647    0.5253
4324.077    0.5551    0.5396
4324.103    0.5456    0.5605
4324.128    0.5423    0.5810
4324.153    0.5503    0.5955
4324.179    0.5768    0.6115
4324.204    0.6330    0.6437
4324.229    0.7097    0.6931
4324.255    0.7730    0.7350
4324.280    0.7900    0.7335
4324.305    0.7452    0.6825
4324.331    0.6630    0.5983
4324.356    0.5719    0.5181
4324.381    0.4985    0.4629
4324.407    0.4638    0.4524
4324.432    0.4853    0.5000
4324.457    0.5598    0.5983
4324.483    0.6660    0.7211
4324.508    0.7656    0.8177
4324.533    0.8264    0.8676
4324.559    0.8484    0.8688
# 041184  85  4322.434  4324.563
4322.434    0.9204    0.9489
4322.460    0.9160    0.9438
4322.485    0.9084    0.9399
4322.510    0.9059    0.9373
4322.536    0.9162    0.9358
4322.561    0.9087    0.9352
4322.586    0.9068    0.9345
4322.612    0.9266    0.9330
4322.637    0.9204    0.9303
4322.662    0.9247    0.9251
4322.688    0.9281    0.9173
4322.713    0.9258    0.9072
4322.738    0.9234    0.8945
4322.764    0.9160    0.8786
4322.789    0.8972    0.8610
4322.814    0.8710    0.8410
4322.840    0.8461    0.8175
4322.865    0.8030    0.7923
4322.890    0.7640    0.7645
4322.916    0.7311    0.7335
4322.941    0.6952    0.7021
4322.966    0.6616    0.6703
4322.992    0.6356    0.6381
4323.017    0.6041    0.6090
4323.042    0.5781    0.5825
4323.068    0.5546    0.5582
4323.093    0.5337    0.5383
4323.118    0.5219    0.5216
4323.144    0.5093    0.5072
4323.169    0.5091    0.4962
4323.194    0.5028    0.4879
4323.220    0.4976    0.4818
4323.245    0.4989    0.4785
4323.270    0.4950    0.4773
4323.296    0.4999    0.4777
4323.321    0.5034    0.4796
4323.346    0.5058    0.4822
4323.372    0.5105    0.4855
4323.397    0.5125    0.4891
4323.422    0.5064    0.4934
4323.448    0.5044    0.4992
4323.473    0.5071    0.5066
4323.498    0.5138    0.5163
4323.524    0.5201    0.5289
4323.549    0.5316    0.5434
4323.574    0.5439    0.5589
4323.600    0.5540    0.5749
4323.625    0.5752    0.5883
4323.650    0.5852    0.5983
4323.676    0.5912    0.6035
4323.701    0.5899    0.6027
4323.726    0.5703    0.5961
4323.752    0.5578    0.5841
4323.777    0.5493    0.5692
4323.803    0.5300    0.5523
4323.828    0.5152    0.5372
4323.853    0.5078    0.5250
4323.879    0.5026    0.5171
4323.904    0.5042    0.5151
4323.929    0.5096    0.5187
4323.955    0.5223    0.5278
4323.980    0.5362    0.5409
4324.005    0.5559    0.5569
4324.031    0.5756    0.5756
4324.056    0.5932    0.5942
4324.081    0.6039    0.6124
4324.107    0.6245    0.6298
4324.132    0.6425    0.6445
4324.157    0.6586    0.6564
4324.183    0.6770    0.6653
4324.208    0.6775    0.6699
4324.233    0.6787    0.6710
4324.259    0.6745    0.6687
4324.284    0.6693    0.6644
4324.309    0.6634    0.6596
4324.335    0.6598    0.6561
4324.360    0.6659    0.6558
4324.385    0.6665    0.6598
4324.411    0.6852    0.6688
4324.436    0.6833    0.6817
4324.461    0.6921    0.6969
4324.487    0.7070    0.7132
4324.512    0.7259    0.7266
4324.537    0.7494    0.7359
4324.563    0.7682    0.7393
# 041484  86  4322.413  4324.567
4322.413    0.9548    0.9687
4322.438    0.9318    0.9480
4322.464    0.8952    0.9188
4322.489    0.8720    0.8954
4322.514    0.8690    0.8896
4322.540    0.8872    0.9049
4322.565    0.9251    0.9303
4322.590    0.9596    0.9535
4322.616    0.9770    0.9678
4322.641    0.9784    0.9725
4322.666    0.9743    0.9698
4322.692    0.9645    0.9607
4322.717    0.9528    0.9445
4322.742    0.9493    0.9198
4322.768    0.9356    0.8884
4322.793    0.9120    0.8636
4322.819    0.9016    0.8561
4322.844    0.9070    0.8662
4322.869    0.9030    0.8774
4322.895    0.8718    0.8648
4322.920    0.7974    0.8126
4322.945    0.6800    0.7239
4322.971    0.5673    0.6192
4322.996    0.4972    0.5389
4323.021    0.4798    0.4975
4323.047    0.5000    0.4918
4323.072    0.5299    0.5048
4323.097    0.5532    0.5186
4323.123    0.5514    0.5212
4323.148    0.5184    0.5051
4323.173    0.4606    0.4714
4323.199    0.4141    0.4317
4323.224    0.3994    0.4075
4323.249    0.4132    0.4062
4323.275    0.4520    0.4246
4323.300    0.4931    0.4525
4323.325    0.5116    0.4841
4323.351    0.5193    0.5162
4323.376    0.5298    0.5390
4323.401    0.5364    0.5440
4323.427    0.5281    0.5235
4323.452    0.4982    0.4846
4323.478    0.4648    0.4447
4323.503    0.4421    0.4287
4323.528    0.4436    0.4431
4323.554    0.4624    0.4812
4323.579    0.4927    0.5259
4323.604    0.5319    0.5728
4323.630    0.5720    0.6233
4323.655    0.6160    0.6690
4323.680    0.6506    0.7002
4323.706    0.6668    0.7062
4323.731    0.6613    0.6828
4323.756    0.6202    0.6331
4323.782    0.5441    0.5607
4323.807    0.4576    0.4857
4323.832    0.4046    0.4257
4323.858    0.3912    0.3944
4323.883    0.4111    0.3947
4323.908    0.4373    0.4160
4323.934    0.4684    0.4504
4323.959    0.4968    0.4885
4323.984    0.5373    0.5254
4324.010    0.5805    0.5546
4324.035    0.6107    0.5721
4324.060    0.6160    0.5855
4324.086    0.6052    0.6028
4324.111    0.6045    0.6223
4324.136    0.6081    0.6384
4324.162    0.6177    0.6524
4324.187    0.6567    0.6753
4324.213    0.7165    0.7170
4324.238    0.7802    0.7617
4324.263    0.8211    0.7832
4324.289    0.8132    0.7610
4324.314    0.7558    0.7003
4324.339    0.6744    0.6219
4324.365    0.5891    0.5488
4324.390    0.5308    0.5117
4324.415    0.5292    0.5261
4324.441    0.5748    0.5990
4324.466    0.6622    0.7024
4324.491    0.7619    0.8026
4324.517    0.8366    0.8716
4324.542    0.8738    0.8947
4324.567    0.8742    0.8855
# 041526  85  4322.428  4324.556
4322.428    0.9451    0.9656
4322.453    0.9169    0.9408
4322.478    0.8833    0.9114
4322.504    0.8622    0.8910
4322.529    0.8744    0.8935
4322.554    0.9001    0.9147
4322.580    0.9402    0.9428
4322.605    0.9727    0.9632
4322.630    0.9750    0.9734
4322.656    0.9777    0.9750
4322.681    0.9596    0.9701
4322.707    0.9570    0.9592
4322.732    0.9504    0.9406
4322.757    0.9412    0.9133
4322.783    0.9249    0.8819
4322.808    0.9124    0.8620
4322.833    0.9169    0.8624
4322.859    0.9268    0.8780
4322.884    0.9188    0.8857
4322.909    0.8730    0.8624
4322.935    0.7748    0.7925
4322.960    0.6479    0.6929
4322.985    0.5386    0.5928
4323.011    0.4932    0.5214
4323.036    0.4902    0.4961
4323.061    0.5130    0.5015
4323.087    0.5498    0.5188
4323.112    0.5634    0.5310
4323.137    0.5537    0.5286
4323.163    0.4967    0.5036
4323.188    0.4385    0.4634
4323.213    0.4035    0.4255
4323.239    0.4047    0.4078
4323.264    0.4337    0.4152
4323.289    0.4791    0.4387
4323.315    0.5165    0.4704
4323.340    0.5314    0.5030
4323.365    0.5326    0.5332
4323.391    0.5444    0.5527
4323.416    0.5548    0.5493
4323.441    0.5326    0.5200
4323.467    0.4914    0.4739
4323.492    0.4646    0.4387
4323.517    0.4433    0.4327
4323.543    0.4524    0.4592
4323.568    0.4793    0.5018
4323.593    0.5123    0.5478
4323.619    0.5451    0.5970
4323.644    0.5918    0.6462
4323.669    0.6361    0.6899
4323.695    0.6615    0.7153
4323.720    0.6784    0.7112
4323.745    0.6633    0.6783
4323.771    0.6076    0.6173
4323.796    0.5208    0.5415
4323.821    0.4436    0.4667
4323.847    0.4039    0.4128
4323.872    0.3987    0.3946
4323.898    0.4292    0.4057
4323.923    0.4604    0.4336
4323.948    0.4811    0.4699
4323.974    0.5056    0.5109
4323.999    0.5483    0.5460
4324.024    0.6019    0.5702
4324.050    0.6233    0.5847
4324.075    0.6176    0.5977
4324.100    0.6060    0.6163
4324.126    0.6048    0.6366
4324.151    0.6124    0.6501
4324.176    0.6273    0.6633
4324.202    0.6786    0.6926
4324.227    0.7537    0.7391
4324.252    0.8108    0.7829
4324.278    0.8381    0.7932
4324.303    0.8113    0.7563
4324.328    0.7333    0.6850
4324.354    0.6442    0.6006
4324.379    0.5691    0.5358
4324.404    0.5243    0.5116
4324.430    0.5370    0.5473
4324.455    0.6084    0.6353
4324.480    0.7058    0.7456
4324.506    0.8015    0.8428
4324.531    0.8740    0.8945
4324.556    0.8900    0.9047
# 042333  86  4322.410  4324.564
4322.410    0.9528    0.9663
4322.435    0.9234    0.9471
4322.461    0.8888    0.9211
4322.486    0.8614    0.8993
4322.511    0.8539    0.8913
4322.537    0.8766    0.9016
4322.562    0.9158    0.9232
4322.587    0.9528    0.9458
4322.613    0.9678    0.9623
4322.638    0.9736    0.9689
4322.663    0.9685    0.9674
4322.689    0.9641    0.9579
4322.714    0.9572    0.9397
4322.739    0.9389    0.9122
4322.765    0.9230    0.8780
4322.790    0.9020    0.8500
4322.815    0.8904    0.8375
4322.841    0.8925    0.8431
4322.866    0.8908    0.8529
4322.891    0.8630    0.8451
4322.917    0.7889    0.8011
4322.942    0.6812    0.7248
4322.967    0.5774    0.6343
4322.993    0.5042    0.5535
4323.018    0.4888    0.5073
4323.043    0.5015    0.4933
4323.069    0.5218    0.4991
4323.094    0.5390    0.5087
4323.119    0.5436    0.5103
4323.145    0.5146    0.4967
4323.170    0.4684    0.4700
4323.195    0.4269    0.4387
4323.221    0.4068    0.4151
4323.246    0.4171    0.4098
4323.271    0.4437    0.4209
4323.297    0.4769    0.4433
4323.322    0.5006    0.4688
4323.347    0.5107    0.4936
4323.373    0.5218    0.5127
4323.398    0.5297    0.5176
4323.423    0.5204    0.5047
4323.449    0.4926    0.4760
4323.474    0.4618    0.4473
4323.499    0.4427    0.4334
4323.525    0.4401    0.4440
4323.550    0.4586    0.4749
4323.576    0.4845    0.5188
4323.601    0.5205    0.5651
4323.626    0.5622    0.6118
4323.652    0.5984    0.6563
4323.677    0.6349    0.6869
4323.702    0.6501    0.6963
4323.728    0.6436    0.6784
4323.753    0.6053    0.6352
4323.778    0.5430    0.5729
4323.804    0.4789    0.5010
4323.829    0.4240    0.4419
4323.854    0.4012    0.4059
4323.880    0.4154    0.3971
4323.905    0.4367    0.4111
4323.930    0.4579    0.4396
4323.956    0.4919    0.4769
4323.981    0.5322    0.5131
4324.006    0.5717    0.5435
4324.032    0.5961    0.5662
4324.057    0.5992    0.5828
4324.082    0.5959    0.5995
4324.108    0.5901    0.6183
4324.133    0.5922    0.6353
4324.158    0.6069    0.6515
4324.184    0.6451    0.6742
4324.209    0.6986    0.7058
4324.234    0.7514    0.7379
4324.260    0.7916    0.7516
4324.285    0.7890    0.7300
4324.310    0.7332    0.6764
4324.336    0.6564    0.6051
4324.361    0.5822    0.5451
4324.386    0.5331    0.5142
4324.412    0.5314    0.5274
4324.437    0.5716    0.5860
4324.462    0.6445    0.6750
4324.488    0.7343    0.7700
4324.513    0.8091    0.8368
4324.538    0.8443    0.8660
4324.564    0.8604    0.8608
# 042575  85  4322.432  4324.560
4322.432    0.9300    0.9539
4322.457    0.8865    0.9219
4322.483    0.8496    0.8888
4322.508    0.8437    0.8764
4322.533    0.8680    0.8908
4322.559    0.9018    0.9219
4322.584    0.9510    0.9499
4322.609    0.9750    0.9667
4322.635    0.9687    0.9723
4322.660    0.9605    0.9692
4322.686    0.9535    0.9590
4322.711    0.9515    0.9412
4322.736    0.9428    0.9114
4322.762    0.9207    0.8680
4322.787    0.8966    0.8287
4322.812    0.8865    0.8132
4322.838    0.8950    0.8291
4322.863    0.9051    0.8553
4322.888    0.8817    0.8580
4322.914    0.7887    0.8082
4322.939    0.6530    0.7091
4322.964    0.5214    0.5890
4322.990    0.4362    0.4867
4323.015    0.4164    0.4368
4323.040    0.4366    0.4299
4323.066    0.4715    0.4449
4323.091    0.4979    0.4613
4323.116    0.5011    0.4689
4323.142    0.4725    0.4584
4323.167    0.4198    0.4269
4323.192    0.3713    0.3862
4323.218    0.3516    0.3565
4323.243    0.3574    0.3525
4323.268    0.3952    0.3676
4323.294    0.4383    0.3922
4323.319    0.4538    0.4187
4323.344    0.4534    0.4460
4323.370    0.4629    0.4703
4323.395    0.4800    0.4794
4323.420    0.4781    0.4652
4323.446    0.4421    0.4275
4323.471    0.4044    0.3877
4323.496    0.3856    0.3683
4323.522    0.3846    0.3818
4323.547    0.3999    0.4180
4323.572    0.4266    0.4612
4323.598    0.4582    0.5075
4323.623    0.4961    0.5572
4323.648    0.5474    0.6102
4323.674    0.5918    0.6527
4323.699    0.6139    0.6650
4323.724    0.6109    0.6455
4323.750    0.5733    0.5959
4323.775    0.5007    0.5258
4323.800    0.4209    0.4466
4323.826    0.3568    0.3783
4323.851    0.3405    0.3438
4323.876    0.3555    0.3410
4323.902    0.3888    0.3600
4323.927    0.4074    0.3895
4323.952    0.4357    0.4258
4323.978    0.4747    0.4653
4324.003    0.5315    0.4956
4324.028    0.5672    0.5127
4324.054    0.5632    0.5237
4324.079    0.5532    0.5399
4324.104    0.5425    0.5629
4324.130    0.5471    0.5824
4324.155    0.5518    0.5927
4324.180    0.5840    0.6104
4324.206    0.6543    0.6561
4324.231    0.7410    0.7161
4324.256    0.8052    0.7532
4324.282    0.7945    0.7345
4324.307    0.7316    0.6653
4324.332    0.6326    0.5753
4324.358    0.5327    0.4920
4324.383    0.4702    0.4451
4324.408    0.4570    0.4514
4324.434    0.5037    0.5254
4324.459    0.5973    0.6443
4324.484    0.7099    0.7674
4324.510    0.8020    0.8557
4324.535    0.8494    0.8861
4324.560    0.8527    0.8730
# 043297  85  4322.435  4324.563
4322.435    0.9124    0.9460
4322.460    0.8788    0.9156
4322.485    0.8424    0.8902
4322.511    0.8457    0.8849
4322.536    0.8794    0.9024
4322.561    0.9236    0.9300
4322.587    0.9638    0.9550
4322.612    0.9703    0.9683
4322.637    0.9795    0.9716
4322.663    0.9663    0.9669
4322.688    0.9574    0.9554
4322.713    0.9506    0.9348
4322.739    0.9365    0.9003
4322.764    0.9061    0.8594
4322.789    0.8861    0.8262
4322.815    0.8825    0.8183
4322.840    0.8917    0.8358
4322.865    0.9005    0.8553
4322.891    0.8590    0.8447
4322.916    0.7630    0.7852
4322.941    0.6230    0.6847
4322.967    0.5082    0.5695
4322.992    0.4390    0.4861
4323.017    0.4293    0.4471
4323.043    0.4566    0.4449
4323.068    0.4885    0.4591
4323.093    0.5133    0.4725
4323.119    0.5052    0.4747
4323.144    0.4712    0.4585
4323.169    0.4159    0.4253
4323.195    0.3745    0.3873
4323.220    0.3638    0.3658
4323.245    0.3841    0.3663
4323.271    0.4223    0.3838
4323.296    0.4486    0.4078
4323.321    0.4535    0.4339
4323.347    0.4672    0.4604
4323.372    0.4759    0.4792
4323.398    0.4825    0.4817
4323.423    0.4714    0.4615
4323.448    0.4411    0.4255
4323.474    0.4047    0.3913
4323.499    0.3882    0.3817
4323.524    0.3999    0.4007
4323.550    0.4191    0.4401
4323.575    0.4456    0.4839
4323.600    0.4832    0.5302
4323.626    0.5281    0.5821
4323.651    0.5717    0.6305
4323.676    0.6016    0.6630
4323.702    0.6295    0.6673
4323.727    0.6212    0.6409
4323.752    0.5748    0.5882
4323.778    0.4937    0.5136
4323.803    0.4107    0.4385
4323.828    0.3664    0.3808
4323.854    0.3570    0.3528
4323.879    0.3752    0.3549
4323.904    0.4026    0.3756
4323.930    0.4267    0.4083
4323.955    0.4534    0.4456
4323.980    0.4964    0.4819
4324.006    0.5420    0.5103
4324.031    0.5644    0.5264
4324.056    0.5618    0.5391
4324.082    0.5506    0.5578
4324.107    0.5498    0.5790
4324.132    0.5511    0.5954
4324.158    0.5661    0.6086
4324.183    0.6015    0.6333
4324.208    0.6714    0.6787
4324.234    0.7511    0.7300
4324.259    0.7956    0.7482
4324.284    0.7690    0.7160
4324.310    0.6995    0.6403
4324.335    0.6083    0.5560
4324.360    0.5275    0.4876
4324.386    0.4792    0.4558
4324.411    0.4833    0.4802
4324.436    0.5406    0.5610
4324.462    0.6394    0.6809
4324.487    0.7423    0.7896
4324.512    0.8160    0.8588
4324.538    0.8632    0.8786
4324.563    0.8515    0.8602
# 043557  86  4322.410  4324.564
4322.410    0.9537    0.9712
4322.435    0.9333    0.9530
4322.460    0.9066    0.9300
4322.486    0.8890    0.9112
4322.511    0.8845    0.9072
4322.537    0.9030    0.9196
4322.562    0.9415    0.9395
4322.587    0.9716    0.9576
4322.613    0.9808    0.9689
4322.638    0.9811    0.9719
4322.663    0.9759    0.9685
4322.689    0.9629    0.9590
4322.714    0.9543    0.9436
4322.739    0.9484    0.9217
4322.765    0.9384    0.8956
4322.790    0.9241    0.8762
4322.815    0.9196    0.8702
4322.841    0.9188    0.8758
4322.866    0.9047    0.8776
4322.891    0.8584    0.8551
4322.917    0.7759    0.7927
4322.942    0.6598    0.7008
4322.967    0.5485    0.6013
4322.993    0.4847    0.5202
4323.018    0.4663    0.4800
4323.043    0.4818    0.4726
4323.069    0.5085    0.4834
4323.094    0.5246    0.4952
4323.119    0.5159    0.4960
4323.145    0.4867    0.4780
4323.170    0.4335    0.4450
4323.195    0.3955    0.4100
4323.221    0.3859    0.3884
4323.246    0.4020    0.3892
4323.271    0.4346    0.4075
4323.297    0.4674    0.4372
4323.322    0.4846    0.4697
4323.347    0.4945    0.5004
4323.373    0.5073    0.5219
4323.398    0.5186    0.5231
4323.423    0.5043    0.5008
4323.449    0.4721    0.4610
4323.474    0.4403    0.4254
4323.499    0.4259    0.4113
4323.525    0.4256    0.4260
4323.550    0.4438    0.4603
4323.576    0.4721    0.5052
4323.601    0.5066    0.5522
4323.626    0.5511    0.6010
4323.652    0.5901    0.6471
4323.677    0.6212    0.6753
4323.702    0.6389    0.6775
4323.728    0.6305    0.6497
4323.753    0.5880    0.5973
4323.778    0.5123    0.5286
4323.804    0.4407    0.4559
4323.829    0.3912    0.4030
4323.854    0.3810    0.3778
4323.880    0.3951    0.3805
4323.905    0.4182    0.4021
4323.930    0.4462    0.4338
4323.956    0.4790    0.4710
4323.981    0.5252    0.5043
4324.006    0.5669    0.5299
4324.032    0.5894    0.5475
4324.057    0.5899    0.5617
4324.082    0.5834    0.5785
4324.108    0.5786    0.5976
4324.133    0.5847    0.6135
4324.158    0.6074    0.6299
4324.184    0.6548    0.6590
4324.209    0.7150    0.7039
4324.234    0.7795    0.7513
4324.260    0.8205    0.7757
4324.285    0.8046    0.7567
4324.310    0.7425    0.6981
4324.336    0.6513    0.6159
4324.361    0.5689    0.5439
4324.386    0.5177    0.5058
4324.412    0.5136    0.5225
4324.437    0.5695    0.5936
4324.462    0.6659    0.6965
4324.488    0.7631    0.8002
4324.513    0.8297    0.8684
4324.538    0.8714    0.8970
4324.564    0.8878    0.8943
# 043726  85  4322.428  4324.557
4322.428    0.9380    0.9623
4322.454    0.9082    0.9345
4322.479    0.8728    0.9030
4322.504    0.8578    0.8831
4322.530    0.8732    0.8872
4322.555    0.9047    0.9110
4322.580    0.9417    0.9393
4322.606    0.9743    0.9605
4322.631    0.9829    0.9696
4322.656    0.9721    0.9698
4322.682    0.9517    0.9629
4322.707    0.9438    0.9491
4322.732    0.9410    0.9253
4322.758    0.9264    0.8880
4322.783    0.9051    0.8484
4322.808    0.8762    0.8232
4322.834    0.8780    0.8262
4322.859    0.8950    0.8480
4322.885    0.8874    0.8600
4322.910    0.8287    0.8316
4322.935    0.7079    0.7532
4322.961    0.5733    0.6371
4322.986    0.4683    0.5306
4323.011    0.4251    0.4624
4323.037    0.4361    0.4393
4323.062    0.4618    0.4471
4323.087    0.4966    0.4633
4323.113    0.5142    0.4747
4323.138    0.4941    0.4710
4323.163    0.4459    0.4473
4323.189    0.3945    0.4078
4323.214    0.3589    0.3739
4323.239    0.3626    0.3604
4323.265    0.3926    0.3694
4323.290    0.4337    0.3912
4323.315    0.4591    0.4178
4323.341    0.4663    0.4472
4323.366    0.4675    0.4734
4323.391    0.4825    0.4893
4323.417    0.4879    0.4841
4323.442    0.4708    0.4548
4323.467    0.4360    0.4139
4323.493    0.4021    0.3834
4323.518    0.3930    0.3832
4323.543    0.4072    0.4109
4323.569    0.4272    0.4540
4323.594    0.4547    0.4985
4323.619    0.4902    0.5460
4323.645    0.5341    0.5995
4323.670    0.5768    0.6448
4323.695    0.6097    0.6685
4323.721    0.6226    0.6608
4323.746    0.6065    0.6239
4323.771    0.5454    0.5623
4323.797    0.4574    0.4829
4323.822    0.3833    0.4109
4323.847    0.3553    0.3633
4323.873    0.3659    0.3479
4323.898    0.3908    0.3588
4323.923    0.4137    0.3846
4323.949    0.4360    0.4202
4323.974    0.4637    0.4582
4323.999    0.5126    0.4924
4324.025    0.5581    0.5158
4324.050    0.5746    0.5287
4324.076    0.5620    0.5429
4324.101    0.5433    0.5634
4324.126    0.5431    0.5840
4324.152    0.5527    0.5979
4324.177    0.5745    0.6121
4324.202    0.6266    0.6449
4324.228    0.7083    0.7003
4324.253    0.7880    0.7459
4324.278    0.8128    0.7494
4324.304    0.7656    0.6978
4324.329    0.6738    0.6155
4324.354    0.5774    0.5313
4324.380    0.5007    0.4687
4324.405    0.4652    0.4543
4324.430    0.4876    0.4995
4324.456    0.5605    0.6033
4324.481    0.6725    0.7239
4324.506    0.7800    0.8228
4324.532    0.8435    0.8752
4324.557    0.8562    0.8776
# 044324  85  4322.428  4324.557
4322.428    0.9502    0.9656
4322.453    0.9215    0.9438
4322.479    0.8915    0.9192
4322.504    0.8748    0.9057
4322.529    0.8833    0.9101
4322.555    0.9232    0.9298
4322.580    0.9632    0.9515
4322.605    0.9739    0.9672
4322.631    0.9748    0.9745
4322.656    0.9727    0.9748
4322.681    0.9694    0.9698
4322.707    0.9603    0.9592
4322.732    0.9579    0.9415
4322.757    0.9489    0.9164
4322.783    0.9369    0.8894
4322.808    0.9194    0.8742
4322.833    0.9285    0.8764
4322.859    0.9270    0.8890
4322.884    0.9171    0.8904
4322.909    0.8660    0.8606
4322.935    0.7598    0.7885
4322.960    0.6489    0.6933
4322.985    0.5596    0.6024
4323.011    0.5199    0.5419
4323.036    0.5187    0.5235
4323.061    0.5448    0.5314
4323.087    0.5774    0.5479
4323.112    0.5939    0.5572
4323.138    0.5711    0.5497
4323.163    0.5229    0.5218
4323.188    0.4628    0.4813
4323.214    0.4325    0.4458
4323.239    0.4344    0.4340
4323.264    0.4688    0.4455
4323.290    0.5155    0.4726
4323.315    0.5353    0.5044
4323.340    0.5464    0.5373
4323.366    0.5574    0.5669
4323.391    0.5741    0.5816
4323.416    0.5758    0.5732
4323.442    0.5469    0.5384
4323.467    0.4989    0.4941
4323.492    0.4722    0.4627
4323.518    0.4709    0.4624
4323.543    0.4807    0.4916
4323.568    0.5094    0.5351
4323.594    0.5440    0.5829
4323.619    0.5840    0.6297
4323.644    0.6269    0.6762
4323.670    0.6668    0.7161
4323.695    0.6926    0.7345
4323.720    0.6981    0.7259
4323.746    0.6778    0.6880
4323.771    0.6186    0.6270
4323.796    0.5339    0.5520
4323.822    0.4565    0.4787
4323.847    0.4209    0.4333
4323.872    0.4249    0.4204
4323.898    0.4531    0.4351
4323.923    0.4871    0.4651
4323.948    0.5080    0.5025
4323.974    0.5459    0.5430
4323.999    0.5969    0.5762
4324.024    0.6295    0.5985
4324.050    0.6471    0.6128
4324.075    0.6414    0.6263
4324.100    0.6327    0.6445
4324.126    0.6365    0.6628
4324.151    0.6405    0.6755
4324.176    0.6644    0.6899
4324.202    0.7101    0.7203
4324.227    0.7670    0.7638
4324.252    0.8266    0.7998
4324.278    0.8410    0.8020
4324.303    0.8019    0.7616
4324.328    0.7382    0.6917
4324.354    0.6545    0.6125
4324.379    0.5860    0.5550
4324.405    0.5586    0.5396
4324.430    0.5737    0.5808
4324.455    0.6452    0.6682
4324.481    0.7376    0.7746
4324.506    0.8198    0.8564
4324.531    0.8815    0.8997
4324.557    0.8925    0.9057
# 044997  85  4322.429  4324.557
4322.429    0.9462    0.9721
4322.454    0.9196    0.9497
4322.479    0.8764    0.9183
4322.505    0.8525    0.8925
4322.530    0.8620    0.8906
4322.555    0.8958    0.9114
4322.581    0.9482    0.9406
4322.606    0.9674    0.9618
4322.631    0.9883    0.9723
4322.657    0.9840    0.9732
4322.682    0.9632    0.9674
4322.707    0.9621    0.9561
4322.733    0.9513    0.9356
4322.758    0.9339    0.9028
4322.784    0.9145    0.8592
4322.809    0.8892    0.8274
4322.834    0.8845    0.8247
4322.860    0.9041    0.8494
4322.885    0.9066    0.8714
4322.910    0.8527    0.8574
4322.936    0.7527    0.7849
4322.961    0.6116    0.6703
4322.986    0.4871    0.5508
4323.012    0.4311    0.4657
4323.037    0.4328    0.4368
4323.062    0.4612    0.4439
4323.088    0.4939    0.4633
4323.113    0.5211    0.4787
4323.138    0.5109    0.4821
4323.164    0.4640    0.4624
4323.189    0.3996    0.4217
4323.214    0.3564    0.3795
4323.240    0.3583    0.3585
4323.265    0.3781    0.3653
4323.290    0.4157    0.3871
4323.316    0.4554    0.4145
4323.341    0.4633    0.4428
4323.366    0.4711    0.4712
4323.392    0.4896    0.4929
4323.417    0.4952    0.4942
4323.442    0.4826    0.4686
4323.468    0.4448    0.4221
4323.493    0.4084    0.3838
4323.518    0.3992    0.3760
4323.544    0.4029    0.4035
4323.569    0.4243    0.4462
4323.594    0.4447    0.4893
4323.620    0.4861    0.5360
4323.645    0.5303    0.5888
4323.670    0.5754    0.6412
4323.696    0.6063    0.6744
4323.721    0.6377    0.6730
4323.747    0.6243    0.6396
4323.772    0.5645    0.5814
4323.797    0.4768    0.5037
4323.823    0.3942    0.4209
4323.848    0.3513    0.3650
4323.873    0.3510    0.3451
4323.899    0.3769    0.3551
4323.924    0.4089    0.3805
4323.949    0.4287    0.4137
4323.975    0.4584    0.4539
4324.000    0.5089    0.4912
4324.025    0.5550    0.5163
4324.051    0.5829    0.5281
4324.076    0.5695    0.5384
4324.101    0.5521    0.5587
4324.127    0.5500    0.5843
4324.152    0.5527    0.5981
4324.177    0.5695    0.6052
4324.203    0.6240    0.6318
4324.228    0.7071    0.6887
4324.253    0.7827    0.7497
4324.279    0.8264    0.7704
4324.304    0.7991    0.7286
4324.329    0.7130    0.6457
4324.355    0.5999    0.5506
4324.380    0.5059    0.4774
4324.405    0.4561    0.4451
4324.431    0.4675    0.4780
4324.456    0.5405    0.5757
4324.481    0.6555    0.7060
4324.507    0.7591    0.8228
4324.532    0.8370    0.8841
4324.557    0.8664    0.8933
# 045325  86  4322.410  4324.564
4322.410    0.9491    0.9674
4322.435    0.9311    0.9495
4322.460    0.8896    0.9243
4322.486    0.8650    0.8995
4322.511    0.8622    0.8890
4322.536    0.8804    0.8970
4322.562    0.9137    0.9192
4322.587    0.9454    0.9428
4322.612    0.9788    0.9596
4322.638    0.9752    0.9674
4322.663    0.9605    0.9669
4322.688    0.9543    0.9594
4322.714    0.9467    0.9434
4322.739    0.9365    0.9188
4322.764    0.9335    0.8874
4322.790    0.9068    0.8574
4322.815    0.8954    0.8431
4322.840    0.9026    0.8474
4322.866    0.9097    0.8590
4322.891    0.8708    0.8551
4322.916    0.8130    0.8175
4322.942    0.7097    0.7401
4322.967    0.5963    0.6467
4322.992    0.5210    0.5632
4323.018    0.4798    0.5099
4323.043    0.4914    0.4940
4323.068    0.5148    0.5000
4323.094    0.5425    0.5123
4323.119    0.5520    0.5164
4323.145    0.5243    0.5051
4323.170    0.4673    0.4782
4323.195    0.4260    0.4444
4323.221    0.4099    0.4173
4323.246    0.4169    0.4099
4323.271    0.4502    0.4210
4323.297    0.4822    0.4449
4323.322    0.5022    0.4729
4323.347    0.5132    0.5011
4323.373    0.5294    0.5244
4323.398    0.5330    0.5331
4323.423    0.5343    0.5218
4323.449    0.5026    0.4909
4323.474    0.4668    0.4566
4323.499    0.4475    0.4364
4323.525    0.4462    0.4426
4323.550    0.4590    0.4721
4323.575    0.4781    0.5140
4323.601    0.5127    0.5618
4323.626    0.5542    0.6090
4323.651    0.6001    0.6537
4323.677    0.6378    0.6890
4323.702    0.6613    0.7018
4323.727    0.6667    0.6883
4323.753    0.6307    0.6462
4323.778    0.5649    0.5844
4323.803    0.4797    0.5131
4323.829    0.4268    0.4473
4323.854    0.4052    0.4077
4323.879    0.4098    0.3966
4323.905    0.4391    0.4100
4323.930    0.4628    0.4383
4323.955    0.4828    0.4745
4323.981    0.5222    0.5131
4324.006    0.5721    0.5444
4324.031    0.6030    0.5666
4324.057    0.6172    0.5832
4324.082    0.6069    0.5991
4324.107    0.5981    0.6174
4324.133    0.6015    0.6353
4324.158    0.6140    0.6504
4324.183    0.6418    0.6702
4324.209    0.6929    0.7031
4324.234    0.7561    0.7401
4324.259    0.7921    0.7619
4324.285    0.7916    0.7480
4324.310    0.7418    0.6978
4324.336    0.6758    0.6245
4324.361    0.6033    0.5580
4324.386    0.5410    0.5175
4324.412    0.5226    0.5213
4324.437    0.5573    0.5748
4324.462    0.6318    0.6639
4324.488    0.7268    0.7637
4324.513    0.8045    0.8360
4324.538    0.8486    0.8700
4324.564    0.8574    0.8678
# 046903  85  4322.428  4324.557
4322.428    0.9559    0.9685
4322.454    0.9245    0.9447
4322.479    0.8802    0.9169
4322.504    0.8688    0.8978
4322.530    0.8682    0.8993
4322.555    0.8904    0.9188
4322.580    0.9328    0.9436
4322.606    0.9669    0.9634
4322.631    0.9790    0.9725
4322.656    0.9840    0.9736
4322.682    0.9694    0.9681
4322.707    0.9656    0.9570
4322.732    0.9623    0.9382
4322.758    0.9489    0.9089
4322.783    0.9303    0.8770
4322.808    0.9078    0.8555
4322.834    0.9147    0.8551
4322.859    0.9190    0.8702
4322.884    0.9087    0.8778
4322.910    0.8521    0.8509
4322.935    0.7452    0.7795
4322.960    0.6183    0.6756
4322.986    0.5119    0.5675
4323.011    0.4671    0.4965
4323.036    0.4639    0.4689
4323.062    0.4856    0.4734
4323.087    0.5205    0.4896
4323.112    0.5388    0.5019
4323.138    0.5295    0.4995
4323.163    0.4838    0.4763
4323.188    0.4275    0.4376
4323.214    0.3899    0.3998
4323.239    0.3880    0.3834
4323.264    0.4100    0.3904
4323.290    0.4505    0.4139
4323.315    0.4758    0.4432
4323.340    0.4861    0.4747
4323.366    0.4967    0.5049
4323.391    0.5051    0.5229
4323.416    0.5132    0.5195
4323.442    0.5012    0.4896
4323.467    0.4591    0.4464
4323.492    0.4226    0.4121
4323.518    0.4137    0.4064
4323.543    0.4283    0.4311
4323.568    0.4531    0.4722
4323.594    0.4825    0.5192
4323.619    0.5202    0.5665
4323.645    0.5657    0.6189
4323.670    0.6091    0.6637
4323.695    0.6406    0.6888
4323.721    0.6599    0.6841
4323.746    0.6402    0.6495
4323.771    0.5776    0.5902
4323.797    0.4892    0.5118
4323.822    0.4129    0.4389
4323.847    0.3733    0.3890
4323.873    0.3764    0.3711
4323.898    0.4016    0.3814
4323.923    0.4297    0.4078
4323.949    0.4572    0.4440
4323.974    0.4825    0.4821
4323.999    0.5299    0.5163
4324.025    0.5792    0.5409
4324.050    0.5962    0.5546
4324.075    0.5838    0.5678
4324.101    0.5786    0.5874
4324.126    0.5782    0.6072
4324.151    0.5793    0.6210
4324.177    0.5955    0.6355
4324.202    0.6509    0.6659
4324.227    0.7279    0.7160
4324.253    0.7963    0.7658
4324.278    0.8209    0.7782
4324.303    0.7930    0.7413
4324.329    0.7137    0.6644
4324.354    0.6270    0.5798
4324.379    0.5484    0.5123
4324.405    0.5049    0.4860
4324.430    0.5188    0.5206
4324.455    0.5812    0.6104
4324.481    0.6866    0.7298
4324.506    0.7954    0.8289
4324.531    0.8539    0.8859
4324.557    0.8770    0.8993
# 049580  86  4322.412  4324.567
4322.412    0.9568    0.9730
4322.438    0.9320    0.9524
4322.463    0.8855    0.9243
4322.488    0.8628    0.8995
4322.514    0.8666    0.8927
4322.539    0.8913    0.9076
4322.564    0.9298    0.9330
4322.590    0.9676    0.9568
4322.615    0.9865    0.9701
4322.640    0.9795    0.9741
4322.666    0.9736    0.9707
4322.691    0.9676    0.9618
4322.716    0.9519    0.9458
4322.742    0.9389    0.9188
4322.767    0.9270    0.8855
4322.793    0.9057    0.8564
4322.818    0.9016    0.8482
4322.843    0.9188    0.8610
4322.869    0.9135    0.8772
4322.894    0.8833    0.8682
4322.919    0.7940    0.8160
4322.945    0.6673    0.7185
4322.970    0.5550    0.6109
4322.995    0.4862    0.5254
4323.021    0.4694    0.4821
4323.046    0.4947    0.4789
4323.071    0.5254    0.4936
4323.097    0.5498    0.5096
4323.122    0.5425    0.5137
4323.147    0.5107    0.4988
4323.173    0.4499    0.4624
4323.198    0.3992    0.4217
4323.223    0.3796    0.3958
4323.249    0.4063    0.3950
4323.274    0.4495    0.4135
4323.299    0.4870    0.4410
4323.325    0.4980    0.4728
4323.350    0.5049    0.5030
4323.375    0.5140    0.5265
4323.401    0.5324    0.5326
4323.426    0.5242    0.5129
4323.451    0.4925    0.4727
4323.477    0.4490    0.4307
4323.502    0.4297    0.4140
4323.527    0.4270    0.4296
4323.553    0.4503    0.4694
4323.578    0.4713    0.5143
4323.603    0.5100    0.5604
4323.629    0.5585    0.6116
4323.654    0.6002    0.6601
4323.680    0.6374    0.6949
4323.705    0.6619    0.7013
4323.730    0.6605    0.6781
4323.756    0.6098    0.6256
4323.781    0.5346    0.5540
4323.806    0.4476    0.4761
4323.832    0.3963    0.4118
4323.857    0.3855    0.3819
4323.882    0.4065    0.3830
4323.908    0.4316    0.4060
4323.933    0.4496    0.4390
4323.958    0.4828    0.4775
4323.984    0.5264    0.5167
4324.009    0.5760    0.5450
4324.034    0.6039    0.5617
4324.060    0.6027    0.5742
4324.085    0.5922    0.5912
4324.110    0.5825    0.6122
4324.136    0.5880    0.6292
4324.161    0.5985    0.6406
4324.186    0.6411    0.6619
4324.212    0.7106    0.7062
4324.237    0.7894    0.7567
4324.262    0.8341    0.7825
4324.288    0.8181    0.7596
4324.313    0.7525    0.6949
4324.338    0.6602    0.6119
4324.364    0.5728    0.5348
4324.389    0.5155    0.4944
4324.414    0.5082    0.5079
4324.440    0.5599    0.5844
4324.465    0.6605    0.6952
4324.491    0.7575    0.8059
4324.516    0.8331    0.8748
4324.541    0.8722    0.8978
4324.567    0.8810    0.8855
# 049586  85  4322.426  4324.555
4322.426    0.9262    0.9563
4322.452    0.9020    0.9275
4322.477    0.8666    0.8954
4322.502    0.8527    0.8742
4322.528    0.8604    0.8764
4322.553    0.8898    0.8995
4322.578    0.9348    0.9294
4322.604    0.9645    0.9539
4322.629    0.9694    0.9658
4322.654    0.9681    0.9678
4322.680    0.9451    0.9612
4322.705    0.9365    0.9462
4322.730    0.9219    0.9198
4322.756    0.9093    0.8800
4322.781    0.8788    0.8383
4322.806    0.8570    0.8106
4322.832    0.8714    0.8102
4322.857    0.8861    0.8299
4322.882    0.8740    0.8433
4322.908    0.8239    0.8207
4322.933    0.7156    0.7516
4322.958    0.5863    0.6503
4322.984    0.4843    0.5454
4323.009    0.4433    0.4765
4323.034    0.4518    0.4490
4323.060    0.4700    0.4515
4323.085    0.4983    0.4647
4323.110    0.5126    0.4739
4323.136    0.5003    0.4699
4323.161    0.4562    0.4491
4323.186    0.4011    0.4162
4323.212    0.3653    0.3840
4323.237    0.3633    0.3691
4323.262    0.3955    0.3738
4323.288    0.4282    0.3924
4323.313    0.4536    0.4160
4323.338    0.4648    0.4410
4323.364    0.4729    0.4647
4323.389    0.4848    0.4787
4323.414    0.4937    0.4758
4323.440    0.4721    0.4519
4323.465    0.4367    0.4183
4323.490    0.4057    0.3928
4323.516    0.4022    0.3913
4323.541    0.4107    0.4156
4323.566    0.4260    0.4552
4323.592    0.4579    0.5020
4323.617    0.4953    0.5494
4323.642    0.5416    0.5985
4323.668    0.5813    0.6434
4323.693    0.6039    0.6676
4323.718    0.6226    0.6644
4323.744    0.6100    0.6308
4323.769    0.5480    0.5735
4323.794    0.4676    0.5011
4323.820    0.3959    0.4276
4323.845    0.3583    0.3774
4323.870    0.3628    0.3564
4323.896    0.3864    0.3619
4323.921    0.4150    0.3848
4323.946    0.4354    0.4179
4323.972    0.4667    0.4572
4323.997    0.5084    0.4919
4324.022    0.5522    0.5172
4324.048    0.5686    0.5341
4324.073    0.5716    0.5490
4324.099    0.5582    0.5689
4324.124    0.5559    0.5887
4324.149    0.5639    0.6042
4324.175    0.5802    0.6212
4324.200    0.6285    0.6506
4324.225    0.7027    0.6936
4324.251    0.7725    0.7300
4324.276    0.7838    0.7283
4324.301    0.7470    0.6816
4324.327    0.6720    0.6028
4324.352    0.5817    0.5264
4324.377    0.5131    0.4734
4324.403    0.4784    0.4620
4324.428    0.4874    0.5043
4324.453    0.5581    0.5937
4324.479    0.6616    0.7084
4324.504    0.7563    0.8022
4324.529    0.8128    0.8537
4324.555    0.8335    0.8588
# 049728  85  4322.431  4324.560
4322.431    0.9469    0.9678
4322.456    0.9175    0.9438
4322.482    0.8833    0.9145
4322.507    0.8698    0.8976
4322.532    0.8859    0.9018
4322.558    0.9143    0.9241
4322.583    0.9532    0.9486
4322.608    0.9743    0.9658
4322.634    0.9822    0.9734
4322.659    0.9827    0.9727
4322.684    0.9694    0.9665
4322.710    0.9618    0.9546
4322.735    0.9592    0.9356
4322.760    0.9475    0.9078
4322.786    0.9273    0.8762
4322.811    0.9039    0.8576
4322.836    0.9053    0.8606
4322.862    0.9219    0.8770
4322.887    0.9047    0.8806
4322.912    0.8466    0.8470
4322.938    0.7303    0.7621
4322.963    0.5925    0.6488
4322.988    0.4873    0.5415
4323.014    0.4401    0.4710
4323.039    0.4519    0.4500
4323.064    0.4785    0.4587
4323.090    0.5096    0.4773
4323.115    0.5292    0.4900
4323.140    0.5096    0.4869
4323.166    0.4530    0.4594
4323.191    0.3917    0.4170
4323.217    0.3689    0.3792
4323.242    0.3714    0.3668
4323.267    0.3978    0.3781
4323.293    0.4333    0.4044
4323.318    0.4629    0.4355
4323.343    0.4790    0.4690
4323.369    0.4889    0.5008
4323.394    0.5028    0.5181
4323.419    0.5076    0.5107
4323.445    0.4847    0.4746
4323.470    0.4462    0.4270
4323.495    0.4063    0.3930
4323.521    0.4036    0.3920
4323.546    0.4187    0.4212
4323.571    0.4417    0.4634
4323.597    0.4711    0.5096
4323.622    0.5097    0.5577
4323.647    0.5530    0.6102
4323.673    0.5950    0.6578
4323.698    0.6174    0.6795
4323.723    0.6442    0.6696
4323.749    0.6190    0.6283
4323.774    0.5536    0.5642
4323.799    0.4623    0.4860
4323.825    0.3908    0.4111
4323.850    0.3632    0.3667
4323.875    0.3669    0.3558
4323.901    0.3955    0.3712
4323.926    0.4252    0.3997
4323.951    0.4414    0.4348
4323.977    0.4744    0.4739
4324.002    0.5277    0.5065
4324.028    0.5762    0.5277
4324.053    0.5874    0.5389
4324.078    0.5711    0.5521
4324.104    0.5644    0.5736
4324.129    0.5613    0.5937
4324.154    0.5678    0.6058
4324.180    0.5893    0.6202
4324.205    0.6495    0.6566
4324.230    0.7343    0.7163
4324.256    0.8136    0.7723
4324.281    0.8426    0.7834
4324.306    0.8028    0.7403
4324.332    0.7093    0.6552
4324.357    0.6006    0.5643
4324.382    0.5193    0.4933
4324.408    0.4803    0.4703
4324.433    0.5071    0.5156
4324.458    0.5848    0.6184
4324.484    0.6912    0.7466
4324.509    0.7984    0.8457
4324.534    0.8622    0.8978
4324.560    0.8817    0.9055
# 049756  86  4322.411  4324.565
4322.411    0.9543    0.9725
4322.436    0.9270    0.9504
4322.462    0.8898    0.9156
4322.487    0.8660    0.8849
4322.513    0.8574    0.8756
4322.538    0.8890    0.8935
4322.563    0.9300    0.9245
4322.589    0.9703    0.9528
4322.614    0.9817    0.9685
4322.639    0.9750    0.9730
4322.665    0.9614    0.9694
4322.690    0.9495    0.9598
4322.715    0.9449    0.9428
4322.741    0.9307    0.9133
4322.766    0.9169    0.8754
4322.791    0.8892    0.8420
4322.817    0.8815    0.8310
4322.842    0.8999    0.8466
4322.867    0.9043    0.8678
4322.893    0.8718    0.8630
4322.918    0.7880    0.8089
4322.943    0.6518    0.7088
4322.969    0.5240    0.5869
4322.994    0.4478    0.4941
4323.019    0.4361    0.4482
4323.045    0.4526    0.4438
4323.070    0.4833    0.4593
4323.095    0.5153    0.4758
4323.121    0.5133    0.4823
4323.146    0.4752    0.4691
4323.171    0.4167    0.4351
4323.197    0.3733    0.3920
4323.222    0.3547    0.3650
4323.247    0.3726    0.3628
4323.273    0.4103    0.3807
4323.298    0.4515    0.4068
4323.323    0.4710    0.4363
4323.349    0.4691    0.4678
4323.374    0.4845    0.4925
4323.400    0.5055    0.5003
4323.425    0.4976    0.4818
4323.450    0.4585    0.4417
4323.476    0.4224    0.3985
4323.501    0.3981    0.3805
4323.526    0.3939    0.3954
4323.552    0.4159    0.4344
4323.577    0.4405    0.4784
4323.602    0.4764    0.5240
4323.628    0.5234    0.5766
4323.653    0.5677    0.6286
4323.678    0.6031    0.6665
4323.704    0.6307    0.6755
4323.729    0.6352    0.6521
4323.754    0.5924    0.6015
4323.780    0.5068    0.5264
4323.805    0.4194    0.4473
4323.830    0.3633    0.3840
4323.856    0.3484    0.3519
4323.881    0.3713    0.3528
4323.906    0.4028    0.3736
4323.932    0.4189    0.4063
4323.957    0.4443    0.4436
4323.982    0.4889    0.4813
4324.008    0.5443    0.5112
4324.033    0.5768    0.5270
4324.058    0.5712    0.5378
4324.084    0.5607    0.5554
4324.109    0.5531    0.5780
4324.134    0.5586    0.5955
4324.160    0.5715    0.6063
4324.185    0.6138    0.6272
4324.211    0.6831    0.6759
4324.236    0.7642    0.7350
4324.261    0.8202    0.7684
4324.287    0.8136    0.7466
4324.312    0.7423    0.6772
4324.337    0.6381    0.5879
4324.363    0.5406    0.5049
4324.388    0.4851    0.4599
4324.413    0.4767    0.4712
4324.439    0.5234    0.5507
4324.464    0.6180    0.6702
4324.489    0.7311    0.7885
4324.515    0.8247    0.8696
4324.540    0.8658    0.8956
4324.565    0.8636    0.8821
# 050505  86  4322.412  4324.566
4322.412    0.9649    0.9808
4322.437    0.9478    0.9638
4322.462    0.9074    0.9363
4322.488    0.8762    0.9087
4322.513    0.8772    0.9001
4322.538    0.8956    0.9137
4322.564    0.9313    0.9395
4322.589    0.9703    0.9609
4322.614    0.9840    0.9727
4322.640    0.9815    0.9754
4322.665    0.9714    0.9710
4322.690    0.9614    0.9618
4322.716    0.9530    0.9469
4322.741    0.9469    0.9238
4322.766    0.9399    0.8913
4322.792    0.9224    0.8600
4322.817    0.9045    0.8504
4322.842    0.9114    0.8644
4322.868    0.9247    0.8835
4322.893    0.8898    0.8750
4322.918    0.7965    0.8168
4322.944    0.6572    0.7040
4322.969    0.5181    0.5778
4322.994    0.4356    0.4790
4323.020    0.4211    0.4314
4323.045    0.4389    0.4301
4323.070    0.4707    0.4477
4323.096    0.5004    0.4675
4323.121    0.5040    0.4772
4323.146    0.4704    0.4656
4323.172    0.4130    0.4261
4323.197    0.3635    0.3792
4323.223    0.3436    0.3499
4323.248    0.3598    0.3509
4323.273    0.3997    0.3712
4323.299    0.4428    0.4002
4323.324    0.4613    0.4317
4323.349    0.4651    0.4647
4323.375    0.4746    0.4927
4323.400    0.4891    0.5006
4323.425    0.4865    0.4797
4323.451    0.4496    0.4318
4323.476    0.4034    0.3845
4323.501    0.3814    0.3645
4323.527    0.3870    0.3826
4323.552    0.4049    0.4221
4323.577    0.4303    0.4644
4323.603    0.4616    0.5093
4323.628    0.5035    0.5610
4323.653    0.5580    0.6176
4323.679    0.5947    0.6595
4323.704    0.6219    0.6660
4323.729    0.6202    0.6399
4323.755    0.5828    0.5849
4323.780    0.4976    0.5105
4323.805    0.4064    0.4290
4323.831    0.3525    0.3639
4323.856    0.3406    0.3373
4323.881    0.3625    0.3427
4323.907    0.3907    0.3672
4323.932    0.4118    0.3986
4323.957    0.4326    0.4348
4323.983    0.4748    0.4732
4324.008    0.5368    0.5005
4324.034    0.5723    0.5136
4324.059    0.5640    0.5216
4324.084    0.5482    0.5389
4324.110    0.5393    0.5651
4324.135    0.5436    0.5820
4324.160    0.5600    0.5880
4324.186    0.6001    0.6083
4324.211    0.6798    0.6637
4324.236    0.7739    0.7384
4324.262    0.8343    0.7876
4324.287    0.8306    0.7729
4324.312    0.7537    0.7027
4324.338    0.6369    0.6016
4324.363    0.5316    0.5086
4324.388    0.4668    0.4501
4324.414    0.4568    0.4568
4324.439    0.5119    0.5393
4324.464    0.6217    0.6703
4324.490    0.7494    0.8032
4324.515    0.8480    0.8853
4324.540    0.8929    0.9145
4324.566    0.8935    0.9047
# 051178  86  4322.410  4324.564
4322.410    0.9757    0.9815
4322.435    0.9454    0.9669
4322.460    0.9012    0.9443
4322.486    0.8696    0.9217
4322.511    0.8568    0.9141
4322.536    0.8817    0.9245
4322.562    0.9232    0.9454
4322.587    0.9748    0.9636
4322.612    0.9961    0.9743
4322.638    1.0030    0.9772
4322.663    0.9961    0.9745
4322.688    0.9817    0.9676
4322.714    0.9804    0.9565
4322.739    0.9748    0.9393
4322.764    0.9598    0.9158
4322.790    0.9497    0.8929
4322.815    0.9423    0.8847
4322.840    0.9395    0.8925
4322.866    0.9524    0.9034
4322.891    0.9162    0.8931
4322.916    0.8343    0.8424
4322.942    0.7094    0.7447
4322.967    0.5796    0.6321
4322.992    0.4996    0.5393
4323.018    0.4817    0.4908
4323.043    0.5033    0.4867
4323.068    0.5330    0.5035
4323.094    0.5612    0.5234
4323.119    0.5647    0.5322
4323.144    0.5283    0.5193
4323.170    0.4617    0.4790
4323.195    0.4052    0.4307
4323.221    0.3857    0.3989
4323.246    0.4072    0.3986
4323.271    0.4441    0.4204
4323.297    0.4888    0.4539
4323.322    0.5142    0.4903
4323.347    0.5189    0.5275
4323.373    0.5291    0.5583
4323.398    0.5512    0.5677
4323.423    0.5460    0.5465
4323.449    0.5117    0.4960
4323.474    0.4739    0.4438
4323.499    0.4406    0.4180
4323.525    0.4424    0.4323
4323.550    0.4571    0.4721
4323.575    0.4844    0.5176
4323.601    0.5183    0.5645
4323.626    0.5640    0.6143
4323.651    0.6128    0.6659
4323.677    0.6548    0.7049
4323.702    0.6711    0.7132
4323.727    0.6716    0.6907
4323.753    0.6324    0.6386
4323.778    0.5498    0.5656
4323.803    0.4611    0.4838
4323.829    0.4019    0.4156
4323.854    0.3802    0.3852
4323.879    0.4032    0.3890
4323.905    0.4308    0.4151
4323.930    0.4575    0.4495
4323.955    0.4872    0.4878
4323.981    0.5286    0.5271
4324.006    0.5883    0.5555
4324.031    0.6272    0.5706
4324.057    0.6203    0.5804
4324.082    0.6030    0.5962
4324.107    0.6038    0.6183
4324.133    0.6080    0.6356
4324.158    0.6148    0.6439
4324.183    0.6567    0.6615
4324.209    0.7315    0.7089
4324.234    0.8093    0.7721
4324.260    0.8564    0.8177
4324.285    0.8562    0.8119
4324.310    0.8002    0.7556
4324.336    0.7023    0.6645
4324.361    0.5983    0.5739
4324.386    0.5274    0.5118
4324.412    0.5137    0.5100
4324.437    0.5541    0.5797
4324.462    0.6498    0.6952
4324.488    0.7663    0.8149
4324.513    0.8624    0.8921
4324.538    0.9005    0.9236
4324.564    0.9108    0.9211
# 053721  86  4322.411  4324.565
4322.411    0.9458    0.9705
4322.437    0.9298    0.9478
4322.462    0.8954    0.9179
4322.487    0.8706    0.8925
4322.513    0.8746    0.8853
4322.538    0.8933    0.9009
4322.563    0.9226    0.9279
4322.589    0.9587    0.9535
4322.614    0.9759    0.9683
4322.639    0.9743    0.9734
4322.665    0.9725    0.9710
4322.690    0.9625    0.9625
4322.715    0.9541    0.9475
4322.741    0.9475    0.9230
4322.766    0.9371    0.8937
4322.791    0.9160    0.8692
4322.817    0.9099    0.8612
4322.842    0.9093    0.8706
4322.867    0.9068    0.8815
4322.893    0.8853    0.8690
4322.918    0.8098    0.8168
4322.943    0.6877    0.7271
4322.969    0.5665    0.6199
4322.994    0.4982    0.5363
4323.019    0.4789    0.4919
4323.045    0.4918    0.4846
4323.070    0.5277    0.4972
4323.095    0.5466    0.5116
4323.121    0.5428    0.5153
4323.146    0.5094    0.4999
4323.171    0.4522    0.4661
4323.197    0.4075    0.4256
4323.222    0.3910    0.4001
4323.247    0.4069    0.3976
4323.273    0.4403    0.4157
4323.298    0.4764    0.4440
4323.324    0.4989    0.4781
4323.349    0.5075    0.5103
4323.374    0.5252    0.5347
4323.400    0.5368    0.5406
4323.425    0.5222    0.5207
4323.450    0.4922    0.4808
4323.476    0.4581    0.4388
4323.501    0.4324    0.4204
4323.526    0.4356    0.4329
4323.552    0.4581    0.4700
4323.577    0.4848    0.5148
4323.602    0.5193    0.5618
4323.628    0.5571    0.6131
4323.653    0.6020    0.6599
4323.678    0.6368    0.6929
4323.704    0.6608    0.7005
4323.729    0.6583    0.6780
4323.754    0.6183    0.6283
4323.780    0.5410    0.5556
4323.805    0.4579    0.4803
4323.830    0.3995    0.4197
4323.856    0.3856    0.3878
4323.881    0.4044    0.3877
4323.906    0.4334    0.4087
4323.932    0.4592    0.4427
4323.957    0.4881    0.4805
4323.982    0.5289    0.5171
4324.008    0.5702    0.5465
4324.033    0.6008    0.5640
4324.058    0.6063    0.5770
4324.084    0.5959    0.5940
4324.109    0.5933    0.6135
4324.134    0.6005    0.6298
4324.160    0.6239    0.6437
4324.185    0.6618    0.6667
4324.211    0.7214    0.7099
4324.236    0.7912    0.7586
4324.261    0.8312    0.7860
4324.287    0.8239    0.7688
4324.312    0.7614    0.7099
4324.337    0.6725    0.6295
4324.363    0.5856    0.5516
4324.388    0.5238    0.5085
4324.413    0.5162    0.5178
4324.439    0.5649    0.5879
4324.464    0.6546    0.6928
4324.489    0.7528    0.7973
4324.515    0.8302    0.8722
4324.540    0.8740    0.9007
4324.565    0.8810    0.8952
# 054375  85  4322.429  4324.557
4322.429    0.9283    0.9581
4322.454    0.9103    0.9367
4322.479    0.8806    0.9126
4322.505    0.8612    0.8945
4322.530    0.8674    0.8921
4322.555    0.8792    0.9053
4322.581    0.9124    0.9279
4322.606    0.9460    0.9491
4322.631    0.9723    0.9629
4322.657    0.9808    0.9683
4322.682    0.9725    0.9647
4322.707    0.9627    0.9530
4322.733    0.9497    0.9311
4322.758    0.9266    0.9022
4322.784    0.9099    0.8700
4322.809    0.8956    0.8474
4322.834    0.8945    0.8404
4322.860    0.8978    0.8463
4322.885    0.8935    0.8500
4322.910    0.8453    0.8327
4322.936    0.7565    0.7814
4322.961    0.6653    0.7058
4322.986    0.5668    0.6240
4323.012    0.5142    0.5562
4323.037    0.5051    0.5205
4323.062    0.5255    0.5112
4323.088    0.5429    0.5168
4323.113    0.5595    0.5229
4323.138    0.5444    0.5195
4323.164    0.5133    0.5021
4323.189    0.4669    0.4751
4323.214    0.4359    0.4475
4323.240    0.4268    0.4296
4323.265    0.4408    0.4284
4323.290    0.4723    0.4413
4323.316    0.5021    0.4634
4323.341    0.5150    0.4874
4323.366    0.5306    0.5091
4323.392    0.5346    0.5230
4323.417    0.5360    0.5225
4323.442    0.5174    0.5065
4323.468    0.4935    0.4802
4323.493    0.4723    0.4584
4323.518    0.4576    0.4531
4323.544    0.4639    0.4701
4323.569    0.4837    0.5038
4323.594    0.5123    0.5466
4323.620    0.5494    0.5942
4323.645    0.5847    0.6387
4323.670    0.6207    0.6767
4323.696    0.6468    0.7011
4323.721    0.6590    0.7026
4323.747    0.6465    0.6778
4323.772    0.6020    0.6305
4323.797    0.5338    0.5679
4323.823    0.4716    0.5005
4323.848    0.4299    0.4486
4323.873    0.4181    0.4200
4323.899    0.4306    0.4167
4323.924    0.4603    0.4340
4323.949    0.4907    0.4641
4323.975    0.5199    0.5014
4324.000    0.5539    0.5359
4324.025    0.5869    0.5642
4324.051    0.6044    0.5861
4324.076    0.6145    0.6035
4324.101    0.6187    0.6207
4324.127    0.6126    0.6389
4324.152    0.6091    0.6555
4324.177    0.6321    0.6734
4324.203    0.6806    0.6978
4324.228    0.7274    0.7259
4324.253    0.7720    0.7477
4324.279    0.7909    0.7468
4324.304    0.7737    0.7150
4324.329    0.7259    0.6595
4324.355    0.6537    0.5953
4324.380    0.5869    0.5485
4324.405    0.5449    0.5336
4324.431    0.5518    0.5617
4324.456    0.6003    0.6268
4324.481    0.6766    0.7115
4324.507    0.7579    0.7936
4324.532    0.8162    0.8453
4324.557    0.8494    0.8628
# 055459  85  4322.428  4324.557
4322.428    0.9384    0.9603
4322.454    0.9139    0.9328
4322.479    0.8792    0.9030
4322.504    0.8584    0.8853
4322.530    0.8696    0.8904
4322.555    0.9120    0.9135
4322.580    0.9445    0.9408
4322.606    0.9627    0.9614
4322.631    0.9775    0.9707
4322.656    0.9685    0.9714
4322.682    0.9581    0.9649
4322.707    0.9436    0.9519
4322.732    0.9434    0.9298
4322.758    0.9300    0.8968
4322.783    0.9108    0.8634
4322.808    0.8929    0.8431
4322.834    0.9007    0.8459
4322.859    0.9082    0.8626
4322.885    0.8919    0.8688
4322.910    0.8375    0.8385
4322.935    0.7315    0.7637
4322.961    0.6038    0.6554
4322.986    0.5025    0.5564
4323.011    0.4625    0.4918
4323.037    0.4696    0.4690
4323.062    0.4924    0.4758
4323.087    0.5193    0.4914
4323.113    0.5380    0.5016
4323.138    0.5216    0.4961
4323.163    0.4701    0.4712
4323.189    0.4108    0.4316
4323.214    0.3796    0.3983
4323.239    0.3879    0.3849
4323.265    0.4176    0.3942
4323.290    0.4533    0.4172
4323.315    0.4864    0.4460
4323.341    0.4988    0.4775
4323.366    0.5042    0.5047
4323.391    0.5145    0.5201
4323.417    0.5169    0.5135
4323.442    0.4990    0.4832
4323.467    0.4578    0.4420
4323.493    0.4263    0.4114
4323.518    0.4157    0.4110
4323.543    0.4321    0.4382
4323.569    0.4550    0.4818
4323.594    0.4846    0.5276
4323.619    0.5234    0.5756
4323.645    0.5673    0.6272
4323.670    0.6116    0.6694
4323.695    0.6476    0.6907
4323.721    0.6531    0.6827
4323.746    0.6268    0.6455
4323.771    0.5651    0.5843
4323.797    0.4829    0.5057
4323.822    0.4121    0.4349
4323.847    0.3774    0.3878
4323.873    0.3828    0.3723
4323.898    0.4067    0.3838
4323.923    0.4342    0.4110
4323.949    0.4564    0.4479
4323.974    0.4915    0.4864
4323.999    0.5398    0.5201
4324.025    0.5808    0.5439
4324.050    0.5988    0.5580
4324.076    0.5893    0.5728
4324.101    0.5778    0.5922
4324.126    0.5768    0.6115
4324.152    0.5856    0.6257
4324.177    0.6102    0.6417
4324.202    0.6589    0.6738
4324.228    0.7389    0.7238
4324.253    0.8004    0.7633
4324.278    0.8123    0.7654
4324.304    0.7768    0.7181
4324.329    0.6944    0.6417
4324.354    0.6060    0.5613
4324.380    0.5319    0.5008
4324.405    0.5023    0.4874
4324.430    0.5231    0.5313
4324.456    0.5927    0.6292
4324.481    0.6952    0.7413
4324.506    0.7949    0.8329
4324.532    0.8519    0.8825
4324.557    0.8706    0.8867
# 055868  85  4322.429  4324.557
4322.429    0.9574    0.9712
4322.454    0.9228    0.9508
4322.479    0.8782    0.9281
4322.505    0.8698    0.9152
4322.530    0.8872    0.9204
4322.555    0.9230    0.9386
4322.581    0.9649    0.9592
4322.606    0.9833    0.9723
4322.631    0.9998    0.9777
4322.657    0.9867    0.9766
4322.682    0.9822    0.9710
4322.707    0.9851    0.9609
4322.733    0.9761    0.9438
4322.758    0.9649    0.9198
4322.784    0.9341    0.8939
4322.809    0.9270    0.8804
4322.834    0.9354    0.8843
4322.860    0.9348    0.8974
4322.885    0.9194    0.8966
4322.910    0.8638    0.8610
4322.936    0.7495    0.7793
4322.961    0.6249    0.6741
4322.986    0.5359    0.5770
4323.012    0.4932    0.5162
4323.037    0.5004    0.5014
4323.062    0.5324    0.5130
4323.088    0.5665    0.5321
4323.113    0.5770    0.5433
4323.138    0.5599    0.5364
4323.164    0.4970    0.5041
4323.189    0.4379    0.4586
4323.214    0.4081    0.4221
4323.240    0.4135    0.4118
4323.265    0.4484    0.4272
4323.290    0.4872    0.4558
4323.316    0.5214    0.4908
4323.341    0.5263    0.5255
4323.366    0.5346    0.5559
4323.392    0.5544    0.5715
4323.417    0.5568    0.5600
4323.442    0.5284    0.5212
4323.468    0.4865    0.4695
4323.493    0.4590    0.4370
4323.518    0.4532    0.4397
4323.544    0.4680    0.4742
4323.569    0.4989    0.5194
4323.594    0.5248    0.5648
4323.620    0.5717    0.6142
4323.645    0.6067    0.6640
4323.670    0.6457    0.7053
4323.696    0.6761    0.7236
4323.721    0.6887    0.7110
4323.747    0.6583    0.6682
4323.772    0.5913    0.6026
4323.797    0.5011    0.5231
4323.823    0.4289    0.4487
4323.848    0.3995    0.4067
4323.873    0.4109    0.3998
4323.899    0.4414    0.4196
4323.924    0.4695    0.4516
4323.949    0.4893    0.4894
4323.975    0.5275    0.5299
4324.000    0.5836    0.5622
4324.025    0.6209    0.5820
4324.051    0.6310    0.5935
4324.076    0.6239    0.6070
4324.101    0.6243    0.6270
4324.127    0.6234    0.6464
4324.152    0.6260    0.6571
4324.177    0.6483    0.6707
4324.203    0.7034    0.7065
4324.228    0.7811    0.7605
4324.253    0.8397    0.8057
4324.279    0.8616    0.8110
4324.304    0.8268    0.7670
4324.329    0.7369    0.6898
4324.355    0.6301    0.6012
4324.380    0.5555    0.5360
4324.405    0.5291    0.5187
4324.431    0.5598    0.5683
4324.456    0.6361    0.6685
4324.481    0.7425    0.7816
4324.507    0.8289    0.8716
4324.532    0.8823    0.9139
4324.557    0.8999    0.9190
# 059589  86  4322.413  4324.567
4322.413    0.9625    0.9768
4322.438    0.9348    0.9587
4322.464    0.8958    0.9290
4322.489    0.8634    0.9007
4322.514    0.8640    0.8898
4322.540    0.8780    0.9032
4322.565    0.9171    0.9292
4322.590    0.9506    0.9532
4322.616    0.9656    0.9678
4322.641    0.9719    0.9716
4322.666    0.9661    0.9674
4322.692    0.9497    0.9570
4322.717    0.9421    0.9402
4322.742    0.9386    0.9129
4322.768    0.9262    0.8736
4322.793    0.9158    0.8385
4322.818    0.8999    0.8253
4322.844    0.9001    0.8400
4322.869    0.9068    0.8616
4322.894    0.8742    0.8582
4322.920    0.7804    0.8015
4322.945    0.6409    0.6966
4322.970    0.5104    0.5727
4322.996    0.4275    0.4692
4323.021    0.4063    0.4199
4323.046    0.4245    0.4133
4323.072    0.4481    0.4284
4323.097    0.4786    0.4455
4323.123    0.4836    0.4545
4323.148    0.4534    0.4444
4323.173    0.4008    0.4120
4323.199    0.3524    0.3690
4323.224    0.3343    0.3417
4323.249    0.3484    0.3392
4323.275    0.3859    0.3562
4323.300    0.4218    0.3807
4323.325    0.4359    0.4086
4323.351    0.4459    0.4389
4323.376    0.4554    0.4633
4323.401    0.4682    0.4721
4323.427    0.4643    0.4548
4323.452    0.4323    0.4157
4323.477    0.3874    0.3741
4323.503    0.3692    0.3545
4323.528    0.3756    0.3686
4323.553    0.3956    0.4039
4323.579    0.4156    0.4464
4323.604    0.4488    0.4891
4323.629    0.4879    0.5395
4323.655    0.5339    0.5962
4323.680    0.5752    0.6366
4323.705    0.5953    0.6465
4323.731    0.6012    0.6224
4323.756    0.5600    0.5725
4323.781    0.4758    0.5022
4323.807    0.3982    0.4216
4323.832    0.3447    0.3597
4323.858    0.3302    0.3289
4323.883    0.3463    0.3301
4323.908    0.3735    0.3498
4323.934    0.3941    0.3798
4323.959    0.4201    0.4146
4323.984    0.4598    0.4503
4324.010    0.5086    0.4790
4324.035    0.5458    0.4933
4324.060    0.5446    0.5027
4324.086    0.5254    0.5202
4324.111    0.5184    0.5440
4324.136    0.5283    0.5621
4324.162    0.5369    0.5713
4324.187    0.5736    0.5916
4324.212    0.6542    0.6425
4324.238    0.7439    0.7140
4324.263    0.8032    0.7568
4324.288    0.8032    0.7415
4324.314    0.7362    0.6690
4324.339    0.6246    0.5752
4324.364    0.5167    0.4888
4324.390    0.4525    0.4349
4324.415    0.4416    0.4427
4324.440    0.4945    0.5195
4324.466    0.5936    0.6498
4324.491    0.7143    0.7761
4324.516    0.8151    0.8614
4324.542    0.8678    0.8929
4324.567    0.8718    0.8808
# 059610  85  4322.429  4324.558
4322.429    0.9434    0.9721
4322.455    0.9281    0.9504
4322.480    0.8962    0.9232
4322.505    0.8752    0.9022
4322.531    0.8849    0.9003
4322.556    0.9070    0.9175
4322.581    0.9395    0.9419
4322.607    0.9661    0.9625
4322.632    0.9865    0.9727
4322.657    0.9886    0.9750
4322.683    0.9768    0.9710
4322.708    0.9696    0.9621
4322.733    0.9661    0.9471
4322.759    0.9574    0.9232
4322.784    0.9451    0.8956
4322.809    0.9275    0.8746
4322.835    0.9141    0.8710
4322.860    0.9198    0.8827
4322.885    0.9129    0.8910
4322.911    0.8794    0.8706
4322.936    0.7896    0.8080
4322.961    0.6567    0.7099
4322.987    0.5453    0.6008
4323.012    0.4907    0.5234
4323.037    0.4848    0.4893
4323.063    0.5048    0.4907
4323.088    0.5367    0.5071
4323.113    0.5578    0.5219
4323.139    0.5517    0.5232
4323.164    0.5148    0.5027
4323.189    0.4530    0.4632
4323.215    0.4039    0.4209
4323.240    0.3913    0.3995
4323.265    0.4141    0.4037
4323.291    0.4554    0.4274
4323.316    0.4929    0.4588
4323.341    0.5076    0.4934
4323.367    0.5164    0.5278
4323.392    0.5325    0.5507
4323.417    0.5476    0.5520
4323.443    0.5338    0.5240
4323.468    0.4910    0.4776
4323.494    0.4574    0.4347
4323.519    0.4377    0.4221
4323.544    0.4431    0.4426
4323.570    0.4677    0.4848
4323.595    0.4941    0.5305
4323.620    0.5299    0.5776
4323.646    0.5719    0.6294
4323.671    0.6090    0.6759
4323.696    0.6470    0.7050
4323.722    0.6720    0.7053
4323.747    0.6581    0.6756
4323.772    0.6037    0.6199
4323.798    0.5210    0.5421
4323.823    0.4409    0.4658
4323.848    0.3960    0.4098
4323.874    0.3897    0.3866
4323.899    0.4157    0.3946
4323.924    0.4403    0.4207
4323.950    0.4660    0.4572
4323.975    0.5026    0.4959
4324.000    0.5503    0.5317
4324.026    0.5944    0.5582
4324.051    0.6152    0.5725
4324.076    0.6214    0.5845
4324.102    0.6091    0.6030
4324.127    0.5972    0.6230
4324.152    0.5999    0.6375
4324.178    0.6190    0.6500
4324.203    0.6662    0.6759
4324.228    0.7398    0.7234
4324.254    0.8095    0.7775
4324.279    0.8435    0.8009
4324.304    0.8253    0.7768
4324.330    0.7614    0.7078
4324.355    0.6631    0.6226
4324.380    0.5776    0.5464
4324.406    0.5207    0.5063
4324.431    0.5193    0.5272
4324.456    0.5830    0.6076
4324.482    0.6842    0.7243
4324.507    0.7885    0.8266
4324.533    0.8566    0.8919
4324.558    0.8906    0.9110
# 062175  86  4322.411  4324.565
4322.411    0.9430    0.9678
4322.437    0.9190    0.9430
4322.462    0.8748    0.9068
4322.487    0.8433    0.8718
4322.513    0.8323    0.8564
4322.538    0.8525    0.8710
4322.563    0.8904    0.9043
4322.589    0.9345    0.9395
4322.614    0.9594    0.9616
4322.639    0.9554    0.9707
4322.665    0.9504    0.9694
4322.690    0.9410    0.9596
4322.715    0.9421    0.9402
4322.741    0.9322    0.9061
4322.766    0.9131    0.8622
4322.791    0.8937    0.8213
4322.817    0.8716    0.8026
4322.842    0.8843    0.8149
4322.867    0.8927    0.8406
4322.893    0.8694    0.8482
4322.918    0.8035    0.8104
4322.943    0.6719    0.7256
4322.969    0.5499    0.6129
4322.994    0.4639    0.5189
4323.019    0.4429    0.4652
4323.045    0.4611    0.4523
4323.070    0.4885    0.4631
4323.095    0.5155    0.4775
4323.121    0.5255    0.4838
4323.146    0.4923    0.4741
4323.171    0.4427    0.4467
4323.197    0.3885    0.4088
4323.222    0.3652    0.3805
4323.247    0.3797    0.3720
4323.273    0.4094    0.3830
4323.298    0.4469    0.4036
4323.324    0.4682    0.4284
4323.349    0.4722    0.4527
4323.374    0.4797    0.4734
4323.400    0.4907    0.4826
4323.425    0.4911    0.4717
4323.450    0.4614    0.4426
4323.476    0.4219    0.4079
4323.501    0.3964    0.3910
4323.526    0.4060    0.4017
4323.552    0.4240    0.4369
4323.577    0.4421    0.4807
4323.602    0.4835    0.5270
4323.628    0.5263    0.5778
4323.653    0.5725    0.6273
4323.678    0.6094    0.6663
4323.704    0.6315    0.6819
4323.729    0.6340    0.6668
4323.754    0.6013    0.6239
4323.780    0.5249    0.5551
4323.805    0.4423    0.4783
4323.830    0.3808    0.4106
4323.856    0.3583    0.3682
4323.881    0.3719    0.3588
4323.906    0.4008    0.3730
4323.932    0.4262    0.4027
4323.957    0.4524    0.4398
4323.982    0.4931    0.4790
4324.008    0.5426    0.5127
4324.033    0.5765    0.5336
4324.058    0.5768    0.5474
4324.084    0.5682    0.5643
4324.109    0.5652    0.5855
4324.134    0.5673    0.6045
4324.160    0.5762    0.6187
4324.185    0.5998    0.6372
4324.211    0.6561    0.6745
4324.236    0.7327    0.7194
4324.261    0.7832    0.7437
4324.287    0.7831    0.7213
4324.312    0.7259    0.6566
4324.337    0.6439    0.5750
4324.363    0.5620    0.5020
4324.388    0.4957    0.4643
4324.413    0.4759    0.4747
4324.439    0.5183    0.5433
4324.464    0.6049    0.6500
4324.489    0.7094    0.7614
4324.515    0.7976    0.8437
4324.540    0.8383    0.8734
4324.565    0.8461    0.8602
# 062816  85  4322.429  4324.558
4322.429    0.9423    0.9665
4322.455    0.9192    0.9460
4322.480    0.8962    0.9217
4322.506    0.8823    0.9026
4322.531    0.8764    0.8995
4322.556    0.8947    0.9124
4322.582    0.9311    0.9348
4322.607    0.9612    0.9548
4322.632    0.9676    0.9674
4322.658    0.9669    0.9714
4322.683    0.9656    0.9681
4322.708    0.9568    0.9579
4322.734    0.9408    0.9389
4322.759    0.9395    0.9122
4322.784    0.9309    0.8825
4322.810    0.9141    0.8588
4322.835    0.9097    0.8525
4322.860    0.9143    0.8600
4322.886    0.8966    0.8664
4322.911    0.8586    0.8492
4322.936    0.7732    0.7963
4322.962    0.6611    0.7094
4322.987    0.5702    0.6180
4323.012    0.5025    0.5455
4323.038    0.4959    0.5059
4323.063    0.5113    0.4992
4323.088    0.5343    0.5084
4323.114    0.5516    0.5184
4323.139    0.5429    0.5175
4323.164    0.5044    0.5004
4323.190    0.4551    0.4685
4323.215    0.4238    0.4360
4323.240    0.4089    0.4159
4323.266    0.4278    0.4154
4323.291    0.4668    0.4315
4323.316    0.4969    0.4567
4323.342    0.5156    0.4860
4323.367    0.5294    0.5122
4323.393    0.5380    0.5302
4323.418    0.5367    0.5308
4323.443    0.5210    0.5114
4323.469    0.4950    0.4775
4323.494    0.4659    0.4480
4323.519    0.4448    0.4380
4323.545    0.4469    0.4547
4323.570    0.4684    0.4898
4323.595    0.4941    0.5336
4323.621    0.5266    0.5821
4323.646    0.5746    0.6288
4323.671    0.6182    0.6703
4323.697    0.6464    0.6979
4323.722    0.6596    0.7005
4323.747    0.6558    0.6761
4323.773    0.6093    0.6246
4323.798    0.5338    0.5578
4323.823    0.4638    0.4884
4323.849    0.4143    0.4317
4323.874    0.3999    0.4040
4323.899    0.4207    0.4034
4323.925    0.4482    0.4240
4323.950    0.4699    0.4560
4323.975    0.5010    0.4928
4324.001    0.5475    0.5293
4324.026    0.5844    0.5567
4324.051    0.6059    0.5757
4324.077    0.6034    0.5917
4324.102    0.6031    0.6087
4324.127    0.6028    0.6268
4324.153    0.6079    0.6434
4324.178    0.6304    0.6599
4324.203    0.6690    0.6845
4324.229    0.7330    0.7216
4324.254    0.7867    0.7554
4324.280    0.8106    0.7656
4324.305    0.7876    0.7381
4324.330    0.7295    0.6792
4324.356    0.6574    0.6058
4324.381    0.5844    0.5471
4324.406    0.5373    0.5217
4324.432    0.5375    0.5451
4324.457    0.5910    0.6142
4324.482    0.6795    0.7088
4324.508    0.7633    0.8019
4324.533    0.8257    0.8608
4324.558    0.8537    0.8821
# 063048  85  4322.431  4324.561
4322.431    0.9373    0.9645
4322.457    0.9099    0.9350
4322.482    0.8724    0.9009
4322.508    0.8496    0.8788
4322.533    0.8600    0.8835
4322.558    0.9064    0.9089
4322.584    0.9517    0.9395
4322.609    0.9806    0.9605
4322.634    0.9874    0.9698
4322.660    0.9763    0.9689
4322.685    0.9572    0.9614
4322.710    0.9436    0.9473
4322.736    0.9408    0.9234
4322.761    0.9285    0.8892
4322.786    0.9009    0.8511
4322.812    0.8790    0.8266
4322.837    0.8841    0.8304
4322.862    0.9005    0.8515
4322.888    0.8896    0.8610
4322.913    0.8230    0.8276
4322.938    0.6963    0.7411
4322.964    0.5464    0.6153
4322.989    0.4458    0.5011
4323.014    0.4017    0.4284
4323.040    0.3985    0.4036
4323.065    0.4234    0.4108
4323.090    0.4518    0.4277
4323.116    0.4698    0.4412
4323.141    0.4514    0.4398
4323.167    0.4030    0.4158
4323.192    0.3559    0.3770
4323.217    0.3324    0.3425
4323.243    0.3338    0.3289
4323.268    0.3579    0.3379
4323.293    0.3964    0.3593
4323.319    0.4249    0.3873
4323.344    0.4303    0.4169
4323.369    0.4342    0.4449
4323.395    0.4504    0.4624
4323.420    0.4598    0.4568
4323.445    0.4389    0.4263
4323.471    0.4005    0.3819
4323.496    0.3653    0.3516
4323.521    0.3635    0.3505
4323.547    0.3803    0.3780
4323.572    0.3969    0.4169
4323.597    0.4175    0.4586
4323.623    0.4573    0.5077
4323.648    0.4985    0.5621
4323.673    0.5448    0.6108
4323.699    0.5841    0.6358
4323.724    0.5987    0.6259
4323.749    0.5836    0.5865
4323.775    0.5165    0.5213
4323.800    0.4235    0.4453
4323.826    0.3557    0.3733
4323.851    0.3308    0.3304
4323.876    0.3323    0.3192
4323.902    0.3593    0.3320
4323.927    0.3802    0.3571
4323.952    0.4049    0.3890
4323.978    0.4301    0.4258
4324.003    0.4771    0.4570
4324.028    0.5250    0.4768
4324.054    0.5349    0.4878
4324.079    0.5198    0.5007
4324.104    0.5107    0.5222
4324.130    0.5126    0.5443
4324.155    0.5242    0.5564
4324.180    0.5436    0.5703
4324.206    0.6097    0.6107
4324.231    0.7050    0.6766
4324.256    0.7856    0.7369
4324.282    0.8089    0.7499
4324.307    0.7596    0.7016
4324.332    0.6637    0.6143
4324.358    0.5485    0.5170
4324.383    0.4674    0.4468
4324.408    0.4375    0.4257
4324.434    0.4547    0.4748
4324.459    0.5359    0.5838
4324.485    0.6563    0.7213
4324.510    0.7736    0.8287
4324.535    0.8447    0.8845
4324.561    0.8618    0.8900
# 063636  85  4322.427  4324.555
4322.427    0.9421    0.9612
4322.452    0.9114    0.9404
4322.477    0.8888    0.9198
4322.503    0.8736    0.9089
4322.528    0.8892    0.9139
4322.553    0.9179    0.9303
4322.579    0.9530    0.9502
4322.604    0.9743    0.9643
4322.629    0.9795    0.9707
4322.655    0.9793    0.9698
4322.680    0.9734    0.9629
4322.705    0.9676    0.9499
4322.731    0.9526    0.9285
4322.756    0.9397    0.9022
4322.781    0.9219    0.8772
4322.807    0.9120    0.8632
4322.832    0.9103    0.8646
4322.857    0.9057    0.8712
4322.883    0.8845    0.8624
4322.908    0.8138    0.8209
4322.933    0.7078    0.7439
4322.959    0.5933    0.6436
4322.984    0.5105    0.5558
4323.009    0.4722    0.4989
4323.035    0.4774    0.4773
4323.060    0.4987    0.4812
4323.085    0.5207    0.4928
4323.111    0.5244    0.4988
4323.136    0.5035    0.4894
4323.161    0.4624    0.4636
4323.187    0.4174    0.4280
4323.212    0.3936    0.4008
4323.237    0.3991    0.3918
4323.263    0.4263    0.4027
4323.288    0.4589    0.4262
4323.313    0.4819    0.4556
4323.339    0.4960    0.4869
4323.364    0.5068    0.5110
4323.389    0.5161    0.5210
4323.415    0.5114    0.5091
4323.440    0.4892    0.4784
4323.465    0.4562    0.4420
4323.491    0.4318    0.4182
4323.516    0.4275    0.4211
4323.541    0.4408    0.4474
4323.567    0.4629    0.4890
4323.592    0.4942    0.5342
4323.618    0.5328    0.5838
4323.643    0.5702    0.6301
4323.668    0.6109    0.6659
4323.694    0.6362    0.6808
4323.719    0.6375    0.6671
4323.744    0.6087    0.6269
4323.770    0.5460    0.5629
4323.795    0.4723    0.4927
4323.820    0.4127    0.4308
4323.846    0.3874    0.3909
4323.871    0.3967    0.3811
4323.896    0.4173    0.3939
4323.922    0.4419    0.4223
4323.947    0.4687    0.4567
4323.972    0.5015    0.4919
4323.998    0.5410    0.5229
4324.023    0.5773    0.5439
4324.048    0.5907    0.5592
4324.074    0.5857    0.5754
4324.099    0.5797    0.5933
4324.124    0.5809    0.6105
4324.150    0.5920    0.6268
4324.175    0.6227    0.6483
4324.200    0.6822    0.6838
4324.226    0.7532    0.7301
4324.251    0.8043    0.7621
4324.276    0.8119    0.7595
4324.302    0.7656    0.7140
4324.327    0.6852    0.6428
4324.352    0.6012    0.5689
4324.378    0.5337    0.5161
4324.403    0.5144    0.5103
4324.428    0.5421    0.5576
4324.454    0.6190    0.6506
4324.479    0.7165    0.7523
4324.504    0.8017    0.8344
4324.530    0.8539    0.8806
4324.555    0.8770    0.8888
# 064150  85  4322.432  4324.560
4322.432    0.9226    0.9513
4322.457    0.8806    0.9204
4322.482    0.8455    0.8921
4322.508    0.8408    0.8819
4322.533    0.8682    0.8960
4322.558    0.9131    0.9234
4322.584    0.9528    0.9497
4322.609    0.9786    0.9649
4322.634    0.9836    0.9694
4322.660    0.9736    0.9656
4322.685    0.9596    0.9554
4322.710    0.9467    0.9378
4322.736    0.9386    0.9080
4322.761    0.9188    0.8706
4322.786    0.9005    0.8370
4322.812    0.8896    0.8245
4322.837    0.8958    0.8373
4322.862    0.8958    0.8559
4322.888    0.8626    0.8482
4322.913    0.7736    0.7921
4322.938    0.6390    0.6907
4322.964    0.5104    0.5681
4322.989    0.4311    0.4735
4323.014    0.4095    0.4242
4323.040    0.4240    0.4158
4323.065    0.4528    0.4284
4323.090    0.4772    0.4437
4323.116    0.4810    0.4503
4323.141    0.4495    0.4387
4323.166    0.3993    0.4079
4323.192    0.3530    0.3687
4323.217    0.3381    0.3436
4323.243    0.3533    0.3409
4323.268    0.3825    0.3563
4323.293    0.4163    0.3806
4323.319    0.4354    0.4098
4323.344    0.4430    0.4388
4323.369    0.4525    0.4623
4323.395    0.4638    0.4698
4323.420    0.4605    0.4527
4323.445    0.4296    0.4156
4323.471    0.3919    0.3757
4323.496    0.3727    0.3582
4323.521    0.3743    0.3703
4323.547    0.3917    0.4052
4323.572    0.4166    0.4465
4323.597    0.4469    0.4909
4323.623    0.4887    0.5431
4323.648    0.5355    0.5950
4323.673    0.5742    0.6328
4323.699    0.5968    0.6424
4323.724    0.5933    0.6196
4323.749    0.5530    0.5698
4323.775    0.4783    0.4975
4323.800    0.3968    0.4228
4323.825    0.3443    0.3631
4323.851    0.3324    0.3320
4323.876    0.3459    0.3314
4323.901    0.3728    0.3497
4323.927    0.3946    0.3795
4323.952    0.4203    0.4140
4323.977    0.4616    0.4490
4324.003    0.5079    0.4773
4324.028    0.5418    0.4932
4324.053    0.5414    0.5047
4324.079    0.5291    0.5219
4324.104    0.5247    0.5438
4324.129    0.5270    0.5612
4324.155    0.5413    0.5737
4324.180    0.5825    0.5968
4324.205    0.6558    0.6452
4324.231    0.7410    0.7091
4324.256    0.7958    0.7461
4324.281    0.7887    0.7301
4324.307    0.7181    0.6607
4324.332    0.6156    0.5710
4324.357    0.5236    0.4889
4324.383    0.4608    0.4396
4324.408    0.4507    0.4491
4324.433    0.4981    0.5222
4324.459    0.5969    0.6451
4324.484    0.7114    0.7659
4324.509    0.8013    0.8502
4324.535    0.8513    0.8835
4324.560    0.8561    0.8736
# 064747  85  4322.432  4324.561
4322.432    0.9526    0.9750
4322.457    0.9224    0.9543
4322.483    0.8898    0.9270
4322.508    0.8744    0.9087
4322.533    0.8933    0.9095
4322.559    0.9232    0.9283
4322.584    0.9638    0.9508
4322.609    0.9901    0.9672
4322.635    1.0002    0.9748
4322.660    0.9968    0.9743
4322.685    0.9788    0.9687
4322.711    0.9725    0.9585
4322.736    0.9672    0.9434
4322.761    0.9539    0.9204
4322.787    0.9313    0.8923
4322.812    0.9141    0.8736
4322.837    0.9181    0.8734
4322.863    0.9264    0.8872
4322.888    0.9126    0.8913
4322.913    0.8596    0.8610
4322.939    0.7596    0.7789
4322.964    0.6133    0.6639
4322.989    0.4931    0.5498
4323.015    0.4408    0.4712
4323.040    0.4403    0.4453
4323.066    0.4684    0.4535
4323.091    0.5036    0.4727
4323.116    0.5222    0.4885
4323.142    0.5056    0.4889
4323.167    0.4547    0.4639
4323.192    0.3934    0.4194
4323.218    0.3555    0.3769
4323.243    0.3568    0.3612
4323.268    0.3875    0.3715
4323.294    0.4307    0.3985
4323.319    0.4610    0.4310
4323.344    0.4767    0.4669
4323.370    0.4872    0.5022
4323.395    0.5041    0.5235
4323.420    0.5130    0.5194
4323.446    0.4953    0.4833
4323.471    0.4486    0.4313
4323.496    0.4128    0.3907
4323.522    0.4027    0.3843
4323.547    0.4121    0.4118
4323.572    0.4331    0.4538
4323.598    0.4621    0.4991
4323.623    0.4958    0.5463
4323.648    0.5429    0.6002
4323.674    0.5894    0.6518
4323.699    0.6203    0.6776
4323.725    0.6424    0.6694
4323.750    0.6323    0.6312
4323.775    0.5625    0.5683
4323.801    0.4707    0.4861
4323.826    0.3933    0.4112
4323.851    0.3601    0.3632
4323.877    0.3606    0.3508
4323.902    0.3842    0.3658
4323.927    0.4200    0.3943
4323.953    0.4380    0.4302
4323.978    0.4714    0.4676
4324.003    0.5188    0.5011
4324.029    0.5733    0.5229
4324.054    0.5860    0.5331
4324.079    0.5683    0.5446
4324.105    0.5612    0.5661
4324.130    0.5571    0.5878
4324.155    0.5689    0.5997
4324.181    0.5947    0.6108
4324.206    0.6424    0.6448
4324.231    0.7389    0.7088
4324.257    0.8241    0.7768
4324.282    0.8596    0.8020
4324.307    0.8251    0.7691
4324.333    0.7303    0.6861
4324.358    0.6155    0.5880
4324.384    0.5250    0.5012
4324.409    0.4795    0.4657
4324.434    0.4926    0.5012
4324.460    0.5672    0.6074
4324.485    0.6776    0.7367
4324.510    0.7847    0.8445
4324.536    0.8640    0.9064
4324.561    0.8919    0.9200
# 070319  85  4322.434  4324.563
4322.434    0.9495    0.9678
4322.460    0.9236    0.9451
4322.485    0.9012    0.9260
4322.510    0.9030    0.9209
4322.536    0.9264    0.9326
4322.561    0.9519    0.9513
4322.586    0.9777    0.9672
4322.612    0.9924    0.9759
4322.637    0.9870    0.9770
4322.662    0.9763    0.9730
4322.688    0.9723    0.9652
4322.713    0.9678    0.9543
4322.738    0.9663    0.9382
4322.764    0.9517    0.9164
4322.789    0.9380    0.8983
4322.814    0.9298    0.8929
4322.840    0.9273    0.9001
4322.865    0.9290    0.9045
4322.890    0.8958    0.8835
4322.916    0.8063    0.8160
4322.941    0.6717    0.7104
4322.967    0.5403    0.5894
4322.992    0.4651    0.5016
4323.017    0.4502    0.4621
4323.043    0.4724    0.4623
4323.068    0.5040    0.4804
4323.093    0.5330    0.4991
4323.119    0.5305    0.5057
4323.144    0.4890    0.4875
4323.169    0.4255    0.4450
4323.195    0.3785    0.3970
4323.220    0.3656    0.3726
4323.245    0.3890    0.3770
4323.271    0.4292    0.4021
4323.296    0.4686    0.4354
4323.321    0.4903    0.4733
4323.347    0.4953    0.5124
4323.372    0.5090    0.5398
4323.397    0.5225    0.5436
4323.423    0.5139    0.5140
4323.448    0.4740    0.4615
4323.473    0.4337    0.4119
4323.499    0.4129    0.3927
4323.524    0.4171    0.4121
4323.549    0.4393    0.4522
4323.575    0.4668    0.4977
4323.600    0.5007    0.5433
4323.625    0.5448    0.5954
4323.651    0.5891    0.6500
4323.676    0.6279    0.6838
4323.701    0.6504    0.6856
4323.727    0.6449    0.6545
4323.752    0.6031    0.5980
4323.777    0.5178    0.5219
4323.803    0.4276    0.4397
4323.828    0.3736    0.3826
4323.853    0.3641    0.3610
4323.879    0.3865    0.3712
4323.904    0.4172    0.3983
4323.929    0.4426    0.4321
4323.955    0.4685    0.4707
4323.980    0.5119    0.5057
4324.005    0.5669    0.5304
4324.031    0.5984    0.5431
4324.056    0.5929    0.5528
4324.081    0.5789    0.5706
4324.107    0.5744    0.5939
4324.132    0.5790    0.6084
4324.158    0.5969    0.6173
4324.183    0.6436    0.6427
4324.208    0.7239    0.6998
4324.234    0.8121    0.7737
4324.259    0.8670    0.8185
4324.284    0.8568    0.8087
4324.310    0.7802    0.7418
4324.335    0.6688    0.6452
4324.360    0.5636    0.5485
4324.386    0.4972    0.4869
4324.411    0.4936    0.4969
4324.436    0.5521    0.5797
4324.462    0.6590    0.7094
4324.487    0.7831    0.8264
4324.512    0.8738    0.9018
4324.538    0.9129    0.9320
4324.563    0.9200    0.9303
# 072604  85  4322.429  4324.558
4322.429    0.9515    0.9689
4322.455    0.9202    0.9421
4322.480    0.8837    0.9112
4322.505    0.8668    0.8915
4322.531    0.8778    0.8956
4322.556    0.9120    0.9188
4322.581    0.9486    0.9458
4322.607    0.9692    0.9658
4322.632    0.9808    0.9743
4322.657    0.9772    0.9741
4322.683    0.9641    0.9674
4322.708    0.9596    0.9559
4322.733    0.9592    0.9373
4322.759    0.9482    0.9084
4322.784    0.9288    0.8774
4322.809    0.9145    0.8578
4322.835    0.9105    0.8602
4322.860    0.9190    0.8772
4322.885    0.9120    0.8837
4322.911    0.8525    0.8511
4322.936    0.7388    0.7700
4322.961    0.5973    0.6545
4322.987    0.4880    0.5380
4323.012    0.4362    0.4655
4323.037    0.4365    0.4410
4323.063    0.4664    0.4494
4323.088    0.4979    0.4681
4323.113    0.5155    0.4828
4323.139    0.5023    0.4819
4323.164    0.4482    0.4568
4323.189    0.3922    0.4135
4323.215    0.3584    0.3729
4323.240    0.3569    0.3578
4323.265    0.3854    0.3675
4323.291    0.4272    0.3930
4323.316    0.4575    0.4239
4323.341    0.4720    0.4578
4323.367    0.4780    0.4909
4323.392    0.4919    0.5103
4323.417    0.5004    0.5054
4323.443    0.4813    0.4705
4323.468    0.4381    0.4221
4323.494    0.4040    0.3847
4323.519    0.3960    0.3820
4323.544    0.4080    0.4101
4323.570    0.4290    0.4536
4323.595    0.4597    0.4975
4323.620    0.4962    0.5454
4323.646    0.5426    0.6017
4323.671    0.5879    0.6503
4323.696    0.6200    0.6748
4323.722    0.6311    0.6657
4323.747    0.6173    0.6268
4323.772    0.5544    0.5632
4323.798    0.4653    0.4812
4323.823    0.3876    0.4071
4323.848    0.3520    0.3597
4323.874    0.3569    0.3471
4323.899    0.3838    0.3617
4323.924    0.4103    0.3897
4323.950    0.4336    0.4259
4323.975    0.4639    0.4637
4324.000    0.5148    0.4969
4324.026    0.5653    0.5187
4324.051    0.5813    0.5293
4324.076    0.5698    0.5418
4324.102    0.5564    0.5636
4324.127    0.5580    0.5851
4324.152    0.5695    0.5973
4324.178    0.5913    0.6102
4324.203    0.6506    0.6458
4324.228    0.7325    0.7083
4324.254    0.8085    0.7705
4324.279    0.8455    0.7878
4324.304    0.8056    0.7480
4324.330    0.7135    0.6630
4324.355    0.6015    0.5685
4324.380    0.5120    0.4918
4324.406    0.4721    0.4627
4324.431    0.4908    0.5047
4324.456    0.5699    0.6087
4324.482    0.6869    0.7418
4324.507    0.7932    0.8463
4324.533    0.8652    0.9036
4324.558    0.8908    0.9124
# 075676  85  4322.429  4324.557
4322.429    0.9833    0.9734
4322.454    0.8878    0.9504
4322.479    0.7686    0.9185
4322.505    0.6974    0.8931
4322.530    0.7130    0.8919
4322.555    0.7980    0.9118
4322.581    0.9162    0.9395
4322.606    1.0104    0.9592
4322.631    1.0454    0.9683
4322.657    1.0447    0.9678
4322.682    1.0354    0.9607
4322.707    1.0167    0.9495
4322.733    1.0086    0.9328
4322.758    0.9929    0.9080
4322.783    0.9703    0.8766
4322.809    0.9489    0.8517
4322.834    0.9465    0.8496
4322.859    0.9583    0.8652
4322.885    0.9473    0.8738
4322.910    0.8770    0.8431
4322.935    0.7417    0.7570
4322.961    0.5782    0.6236
4322.986    0.4514    0.4965
4323.011    0.3949    0.4123
4323.037    0.3894    0.3815
4323.062    0.4128    0.3876
4323.087    0.4415    0.4059
4323.113    0.4590    0.4234
4323.138    0.4471    0.4281
4323.163    0.4043    0.4091
4323.189    0.3542    0.3669
4323.214    0.3252    0.3276
4323.239    0.3212    0.3109
4323.265    0.3381    0.3192
4323.290    0.3716    0.3411
4323.316    0.4001    0.3709
4323.341    0.4123    0.4046
4323.366    0.4205    0.4387
4323.392    0.4344    0.4633
4323.417    0.4448    0.4627
4323.442    0.4274    0.4318
4323.468    0.3926    0.3796
4323.493    0.3604    0.3385
4323.518    0.3491    0.3292
4323.544    0.3565    0.3532
4323.569    0.3745    0.3900
4323.594    0.3962    0.4284
4323.620    0.4287    0.4742
4323.645    0.4726    0.5300
4323.670    0.5175    0.5855
4323.696    0.5518    0.6169
4323.721    0.5656    0.6098
4323.746    0.5550    0.5723
4323.772    0.5005    0.5093
4323.797    0.4199    0.4338
4323.822    0.3491    0.3620
4323.848    0.3135    0.3145
4323.873    0.3145    0.3025
4323.898    0.3331    0.3144
4323.924    0.3549    0.3389
4323.949    0.3759    0.3680
4323.974    0.4006    0.4012
4324.000    0.4447    0.4338
4324.025    0.4901    0.4534
4324.050    0.5059    0.4615
4324.076    0.4948    0.4715
4324.101    0.4808    0.4928
4324.126    0.4804    0.5169
4324.152    0.4889    0.5292
4324.177    0.5187    0.5368
4324.202    0.5878    0.5710
4324.228    0.6928    0.6495
4324.253    0.7963    0.7347
4324.278    0.8406    0.7768
4324.304    0.7963    0.7463
4324.329    0.6874    0.6592
4324.354    0.5595    0.5498
4324.380    0.4531    0.4503
4324.405    0.4081    0.4038
4324.430    0.4254    0.4327
4324.456    0.5037    0.5426
4324.481    0.6334    0.6874
4324.506    0.7682    0.8147
4324.532    0.8539    0.8908
4324.557    0.8892    0.9091
# 076114  86  4322.410  4324.564
4322.410    0.9543    0.9784
4322.435    0.9376    0.9616
4322.461    0.9068    0.9324
4322.486    0.8774    0.9026
4322.511    0.8646    0.8886
4322.537    0.8880    0.8993
4322.562    0.9217    0.9251
4322.587    0.9579    0.9506
4322.613    0.9822    0.9672
4322.638    0.9867    0.9727
4322.663    0.9757    0.9703
4322.689    0.9559    0.9618
4322.714    0.9486    0.9473
4322.739    0.9454    0.9236
4322.765    0.9275    0.8882
4322.790    0.9055    0.8541
4322.815    0.8970    0.8377
4322.841    0.9047    0.8478
4322.866    0.9091    0.8680
4322.891    0.8847    0.8688
4322.917    0.8039    0.8217
4322.942    0.6789    0.7263
4322.968    0.5449    0.6017
4322.993    0.4499    0.4996
4323.018    0.4239    0.4433
4323.044    0.4364    0.4318
4323.069    0.4678    0.4450
4323.094    0.4949    0.4626
4323.120    0.5049    0.4726
4323.145    0.4775    0.4644
4323.170    0.4232    0.4338
4323.196    0.3740    0.3899
4323.221    0.3475    0.3590
4323.246    0.3563    0.3527
4323.272    0.3936    0.3682
4323.297    0.4315    0.3937
4323.322    0.4539    0.4233
4323.348    0.4611    0.4557
4323.373    0.4705    0.4828
4323.398    0.4864    0.4952
4323.424    0.4871    0.4813
4323.449    0.4557    0.4430
4323.474    0.4176    0.3980
4323.500    0.3891    0.3717
4323.525    0.3912    0.3800
4323.550    0.4051    0.4137
4323.576    0.4278    0.4579
4323.601    0.4573    0.5020
4323.626    0.4987    0.5513
4323.652    0.5471    0.6069
4323.677    0.5883    0.6497
4323.702    0.6156    0.6650
4323.728    0.6209    0.6467
4323.753    0.5880    0.6005
4323.778    0.5170    0.5319
4323.804    0.4278    0.4499
4323.829    0.3655    0.3832
4323.854    0.3418    0.3467
4323.880    0.3554    0.3428
4323.905    0.3835    0.3610
4323.930    0.4066    0.3900
4323.956    0.4307    0.4269
4323.981    0.4702    0.4640
4324.007    0.5218    0.4953
4324.032    0.5609    0.5125
4324.057    0.5657    0.5226
4324.083    0.5534    0.5383
4324.108    0.5479    0.5607
4324.133    0.5476    0.5798
4324.159    0.5600    0.5906
4324.184    0.5927    0.6076
4324.209    0.6602    0.6512
4324.235    0.7456    0.7178
4324.260    0.8119    0.7649
4324.285    0.8198    0.7605
4324.311    0.7535    0.6984
4324.336    0.6527    0.6086
4324.361    0.5555    0.5201
4324.387    0.4825    0.4585
4324.412    0.4574    0.4539
4324.437    0.4945    0.5167
4324.463    0.5899    0.6369
4324.488    0.7096    0.7624
4324.513    0.8065    0.8547
4324.539    0.8642    0.8960
4324.564    0.8722    0.8919
# 077749  85  4322.428  4324.557
4322.428    0.9188    0.9504
4322.454    0.9024    0.9341
4322.479    0.8808    0.9200
4322.504    0.8710    0.9118
4322.530    0.8813    0.9129
4322.555    0.9007    0.9221
4322.580    0.9253    0.9358
4322.606    0.9486    0.9495
4322.631    0.9643    0.9576
4322.656    0.9654    0.9590
4322.682    0.9605    0.9517
4322.707    0.9473    0.9365
4322.732    0.9320    0.9143
4322.758    0.9221    0.8876
4322.783    0.9095    0.8636
4322.808    0.8999    0.8466
4322.834    0.8904    0.8375
4322.859    0.8702    0.8318
4322.884    0.8422    0.8188
4322.910    0.7938    0.7883
4322.935    0.7166    0.7398
4322.960    0.6381    0.6789
4322.986    0.5756    0.6157
4323.011    0.5381    0.5677
4323.036    0.5267    0.5379
4323.062    0.5341    0.5243
4323.087    0.5434    0.5204
4323.112    0.5492    0.5169
4323.138    0.5314    0.5075
4323.163    0.4984    0.4917
4323.188    0.4710    0.4726
4323.214    0.4511    0.4552
4323.239    0.4463    0.4464
4323.264    0.4605    0.4477
4323.290    0.4845    0.4586
4323.315    0.5086    0.4744
4323.340    0.5242    0.4909
4323.366    0.5295    0.5042
4323.391    0.5326    0.5091
4323.416    0.5269    0.5049
4323.442    0.5131    0.4927
4323.467    0.4933    0.4794
4323.492    0.4795    0.4721
4323.518    0.4736    0.4774
4323.543    0.4789    0.4969
4323.569    0.4995    0.5299
4323.594    0.5302    0.5687
4323.619    0.5643    0.6091
4323.645    0.6008    0.6471
4323.670    0.6299    0.6739
4323.695    0.6461    0.6856
4323.721    0.6414    0.6780
4323.746    0.6145    0.6504
4323.771    0.5724    0.6069
4323.797    0.5201    0.5527
4323.822    0.4720    0.5025
4323.847    0.4458    0.4637
4323.873    0.4398    0.4421
4323.898    0.4560    0.4408
4323.923    0.4823    0.4556
4323.949    0.5051    0.4824
4323.974    0.5368    0.5130
4323.999    0.5678    0.5431
4324.025    0.5939    0.5708
4324.050    0.6058    0.5933
4324.075    0.6076    0.6129
4324.101    0.6101    0.6315
4324.126    0.6128    0.6491
4324.151    0.6259    0.6673
4324.177    0.6533    0.6871
4324.202    0.6882    0.7062
4324.227    0.7243    0.7204
4324.253    0.7478    0.7229
4324.278    0.7527    0.7071
4324.303    0.7261    0.6736
4324.329    0.6769    0.6282
4324.354    0.6275    0.5879
4324.379    0.5879    0.5645
4324.405    0.5717    0.5686
4324.430    0.5917    0.6019
4324.455    0.6408    0.6571
4324.481    0.6995    0.7228
4324.506    0.7598    0.7780
4324.531    0.8035    0.8136
4324.557    0.8258    0.8245
# 078217  85  4322.429  4324.558
4322.429    0.9612    0.9743
4322.454    0.9363    0.9543
4322.480    0.9074    0.9303
4322.505    0.8878    0.9171
4322.530    0.8954    0.9221
4322.556    0.9273    0.9412
4322.581    0.9652    0.9609
4322.606    0.9899    0.9741
4322.632    0.9949    0.9793
4322.657    0.9876    0.9784
4322.682    0.9815    0.9732
4322.708    0.9730    0.9638
4322.733    0.9649    0.9495
4322.758    0.9607    0.9277
4322.784    0.9491    0.9032
4322.809    0.9345    0.8896
4322.834    0.9356    0.8931
4322.860    0.9382    0.9059
4322.885    0.9241    0.9061
4322.910    0.8694    0.8722
4322.936    0.7668    0.7910
4322.961    0.6381    0.6844
4322.986    0.5354    0.5844
4323.012    0.4953    0.5214
4323.037    0.5084    0.5066
4323.062    0.5375    0.5193
4323.088    0.5675    0.5399
4323.113    0.5864    0.5526
4323.139    0.5670    0.5463
4323.164    0.5097    0.5138
4323.189    0.4462    0.4654
4323.215    0.4071    0.4249
4323.240    0.4109    0.4149
4323.265    0.4487    0.4311
4323.291    0.4937    0.4626
4323.316    0.5271    0.4979
4323.341    0.5431    0.5347
4323.367    0.5504    0.5685
4323.392    0.5645    0.5853
4323.417    0.5660    0.5744
4323.443    0.5425    0.5315
4323.468    0.4987    0.4773
4323.493    0.4657    0.4406
4323.519    0.4566    0.4425
4323.544    0.4725    0.4771
4323.569    0.4970    0.5234
4323.595    0.5281    0.5707
4323.620    0.5707    0.6180
4323.645    0.6183    0.6685
4323.671    0.6601    0.7130
4323.696    0.6866    0.7315
4323.721    0.6998    0.7196
4323.747    0.6748    0.6775
4323.772    0.6049    0.6115
4323.797    0.5112    0.5303
4323.823    0.4343    0.4532
4323.848    0.4017    0.4099
4323.873    0.4102    0.4034
4323.899    0.4422    0.4244
4323.924    0.4740    0.4575
4323.949    0.4981    0.4957
4323.975    0.5339    0.5367
4324.000    0.5882    0.5696
4324.025    0.6347    0.5894
4324.051    0.6495    0.5998
4324.076    0.6365    0.6124
4324.102    0.6243    0.6334
4324.127    0.6276    0.6525
4324.152    0.6340    0.6624
4324.178    0.6595    0.6745
4324.203    0.7133    0.7086
4324.228    0.7876    0.7651
4324.254    0.8519    0.8173
4324.279    0.8662    0.8272
4324.304    0.8264    0.7865
4324.330    0.7464    0.7058
4324.355    0.6462    0.6166
4324.380    0.5644    0.5446
4324.406    0.5324    0.5208
4324.431    0.5565    0.5662
4324.456    0.6352    0.6671
4324.482    0.7423    0.7880
4324.507    0.8395    0.8770
4324.532    0.8966    0.9217
4324.558    0.9114    0.9288
# 079672  85  4322.433  4324.561
4322.433    0.9318    0.9528
4322.458    0.8954    0.9245
4322.483    0.8666    0.8985
4322.509    0.8586    0.8890
4322.534    0.8825    0.9020
4322.559    0.9169    0.9275
4322.585    0.9552    0.9526
4322.610    0.9734    0.9674
4322.635    0.9770    0.9727
4322.661    0.9770    0.9701
4322.686    0.9636    0.9612
4322.711    0.9510    0.9451
4322.737    0.9425    0.9179
4322.762    0.9270    0.8837
4322.787    0.9091    0.8533
4322.813    0.9032    0.8412
4322.838    0.9022    0.8521
4322.863    0.9041    0.8686
4322.889    0.8784    0.8630
4322.914    0.7969    0.8147
4322.939    0.6766    0.7244
4322.965    0.5565    0.6125
4322.990    0.4791    0.5234
4323.015    0.4575    0.4753
4323.041    0.4727    0.4666
4323.066    0.5027    0.4791
4323.091    0.5310    0.4942
4323.117    0.5322    0.4998
4323.142    0.5011    0.4872
4323.167    0.4456    0.4554
4323.193    0.3963    0.4148
4323.218    0.3762    0.3879
4323.243    0.3911    0.3837
4323.269    0.4274    0.3999
4323.294    0.4630    0.4256
4323.319    0.4860    0.4550
4323.345    0.4944    0.4857
4323.370    0.5033    0.5092
4323.395    0.5146    0.5172
4323.421    0.5092    0.5005
4323.446    0.4808    0.4637
4323.471    0.4411    0.4242
4323.497    0.4176    0.4043
4323.522    0.4204    0.4161
4323.547    0.4362    0.4511
4323.573    0.4622    0.4968
4323.598    0.4959    0.5429
4323.623    0.5368    0.5920
4323.649    0.5872    0.6427
4323.674    0.6219    0.6787
4323.699    0.6431    0.6894
4323.725    0.6400    0.6690
4323.750    0.6030    0.6216
4323.775    0.5311    0.5530
4323.801    0.4463    0.4735
4323.826    0.3876    0.4100
4323.851    0.3725    0.3755
4323.877    0.3857    0.3721
4323.902    0.4155    0.3910
4323.927    0.4414    0.4220
4323.953    0.4666    0.4607
4323.978    0.5094    0.4982
4324.003    0.5601    0.5280
4324.029    0.5882    0.5470
4324.054    0.5947    0.5598
4324.080    0.5865    0.5766
4324.105    0.5765    0.5973
4324.130    0.5802    0.6146
4324.156    0.5955    0.6276
4324.181    0.6321    0.6483
4324.206    0.6914    0.6888
4324.232    0.7675    0.7410
4324.257    0.8185    0.7698
4324.282    0.8134    0.7532
4324.308    0.7520    0.6899
4324.333    0.6607    0.6079
4324.358    0.5724    0.5322
4324.384    0.5109    0.4865
4324.409    0.4964    0.4949
4324.434    0.5434    0.5616
4324.460    0.6272    0.6733
4324.485    0.7310    0.7827
4324.510    0.8149    0.8594
4324.536    0.8557    0.8904
4324.561    0.8642    0.8823
# 085042  86  4322.411  4324.565
4322.411    0.9543    0.9772
4322.437    0.9288    0.9598
4322.462    0.8956    0.9315
4322.487    0.8612    0.9014
4322.513    0.8509    0.8863
4322.538    0.8792    0.8966
4322.563    0.9228    0.9226
4322.589    0.9623    0.9497
4322.614    0.9779    0.9663
4322.639    0.9822    0.9721
4322.665    0.9743    0.9696
4322.690    0.9596    0.9609
4322.715    0.9541    0.9451
4322.741    0.9436    0.9175
4322.766    0.9256    0.8792
4322.791    0.8999    0.8410
4322.817    0.8790    0.8221
4322.842    0.8894    0.8329
4322.867    0.9030    0.8566
4322.893    0.8841    0.8610
4322.918    0.8061    0.8177
4322.943    0.6776    0.7241
4322.969    0.5389    0.6003
4322.994    0.4464    0.4981
4323.019    0.4212    0.4411
4323.045    0.4347    0.4288
4323.070    0.4645    0.4415
4323.095    0.4935    0.4584
4323.121    0.5054    0.4678
4323.146    0.4750    0.4602
4323.171    0.4182    0.4311
4323.197    0.3701    0.3890
4323.222    0.3481    0.3584
4323.247    0.3567    0.3514
4323.273    0.3893    0.3657
4323.298    0.4267    0.3892
4323.324    0.4504    0.4173
4323.349    0.4525    0.4455
4323.374    0.4597    0.4702
4323.400    0.4757    0.4818
4323.425    0.4789    0.4694
4323.450    0.4507    0.4343
4323.476    0.4103    0.3915
4323.501    0.3813    0.3688
4323.526    0.3814    0.3776
4323.552    0.4007    0.4127
4323.577    0.4291    0.4551
4323.602    0.4577    0.4989
4323.628    0.5000    0.5497
4323.653    0.5443    0.6027
4323.678    0.5838    0.6455
4323.704    0.6138    0.6618
4323.729    0.6176    0.6449
4323.754    0.5876    0.5999
4323.780    0.5149    0.5295
4323.805    0.4268    0.4512
4323.830    0.3644    0.3841
4323.856    0.3428    0.3453
4323.881    0.3531    0.3404
4323.906    0.3800    0.3571
4323.932    0.4063    0.3866
4323.957    0.4296    0.4219
4323.982    0.4644    0.4593
4324.008    0.5152    0.4914
4324.033    0.5546    0.5093
4324.058    0.5573    0.5200
4324.084    0.5482    0.5357
4324.109    0.5431    0.5580
4324.134    0.5440    0.5774
4324.160    0.5517    0.5887
4324.185    0.5818    0.6052
4324.211    0.6539    0.6491
4324.236    0.7362    0.7102
4324.261    0.7965    0.7534
4324.287    0.8004    0.7435
4324.312    0.7362    0.6803
4324.337    0.6418    0.5914
4324.363    0.5441    0.5043
4324.388    0.4765    0.4508
4324.413    0.4577    0.4492
4324.439    0.4955    0.5155
4324.464    0.5869    0.6305
4324.489    0.7018    0.7549
4324.515    0.7971    0.8492
4324.540    0.8466    0.8867
4324.565    0.8610    0.8800
# 085810  86  4322.412  4324.567
4322.412    0.9432    0.9667
4322.438    0.9219    0.9458
4322.463    0.8884    0.9185
4322.489    0.8698    0.8943
4322.514    0.8674    0.8874
4322.539    0.8845    0.9001
4322.565    0.9200    0.9253
4322.590    0.9508    0.9486
4322.615    0.9676    0.9636
4322.641    0.9750    0.9692
4322.666    0.9698    0.9665
4322.691    0.9570    0.9570
4322.717    0.9460    0.9380
4322.742    0.9382    0.9097
4322.767    0.9181    0.8752
4322.793    0.8929    0.8453
4322.818    0.8880    0.8350
4322.843    0.8947    0.8443
4322.869    0.8923    0.8572
4322.894    0.8618    0.8478
4322.919    0.7807    0.7991
4322.945    0.6682    0.7097
4322.970    0.5559    0.6107
4322.995    0.4836    0.5297
4323.021    0.4668    0.4842
4323.046    0.4850    0.4756
4323.071    0.5132    0.4854
4323.097    0.5326    0.4975
4323.122    0.5317    0.4993
4323.147    0.5008    0.4850
4323.173    0.4462    0.4539
4323.198    0.4051    0.4198
4323.224    0.3890    0.3962
4323.249    0.4028    0.3936
4323.274    0.4354    0.4083
4323.300    0.4697    0.4337
4323.325    0.4879    0.4615
4323.350    0.4965    0.4885
4323.376    0.5090    0.5093
4323.401    0.5152    0.5138
4323.426    0.5065    0.4973
4323.452    0.4784    0.4630
4323.477    0.4455    0.4298
4323.502    0.4244    0.4153
4323.528    0.4261    0.4287
4323.553    0.4468    0.4630
4323.578    0.4750    0.5068
4323.604    0.5098    0.5553
4323.629    0.5502    0.6034
4323.654    0.5910    0.6483
4323.680    0.6276    0.6809
4323.705    0.6471    0.6883
4323.730    0.6428    0.6677
4323.756    0.5984    0.6184
4323.781    0.5267    0.5514
4323.806    0.4486    0.4789
4323.832    0.3973    0.4172
4323.857    0.3812    0.3848
4323.882    0.3953    0.3808
4323.908    0.4234    0.3991
4323.933    0.4530    0.4298
4323.958    0.4775    0.4667
4323.984    0.5174    0.5047
4324.009    0.5621    0.5338
4324.035    0.5913    0.5541
4324.060    0.5963    0.5690
4324.085    0.5874    0.5857
4324.111    0.5817    0.6055
4324.136    0.5859    0.6223
4324.161    0.6010    0.6372
4324.187    0.6337    0.6611
4324.212    0.6925    0.6982
4324.237    0.7610    0.7379
4324.263    0.7985    0.7554
4324.288    0.7876    0.7313
4324.313    0.7291    0.6710
4324.339    0.6460    0.5924
4324.364    0.5677    0.5272
4324.389    0.5174    0.4942
4324.415    0.5110    0.5106
4324.440    0.5581    0.5777
4324.465    0.6412    0.6770
4324.491    0.7355    0.7797
4324.516    0.8140    0.8474
4324.541    0.8472    0.8730
4324.567    0.8521    0.8630
# 088194  85  4322.434  4324.563
4322.434    0.9365    0.9603
4322.459    0.9045    0.9318
4322.485    0.8752    0.9020
4322.510    0.8684    0.8906
4322.535    0.8892    0.9032
4322.561    0.9211    0.9307
4322.586    0.9618    0.9554
4322.611    0.9856    0.9703
4322.637    0.9831    0.9752
4322.662    0.9736    0.9725
4322.687    0.9618    0.9645
4322.713    0.9550    0.9499
4322.738    0.9499    0.9268
4322.763    0.9305    0.8947
4322.789    0.9160    0.8628
4322.814    0.9032    0.8504
4322.839    0.9137    0.8612
4322.865    0.9188    0.8804
4322.890    0.8910    0.8776
4322.915    0.8102    0.8302
4322.941    0.6858    0.7310
4322.966    0.5534    0.6136
4322.991    0.4670    0.5149
4323.017    0.4436    0.4609
4323.042    0.4605    0.4534
4323.067    0.4941    0.4683
4323.093    0.5235    0.4871
4323.118    0.5287    0.4962
4323.143    0.4997    0.4862
4323.169    0.4409    0.4509
4323.194    0.3855    0.4063
4323.220    0.3627    0.3741
4323.245    0.3758    0.3701
4323.270    0.4130    0.3873
4323.296    0.4567    0.4160
4323.321    0.4790    0.4475
4323.346    0.4846    0.4803
4323.372    0.4923    0.5090
4323.397    0.5090    0.5195
4323.422    0.5076    0.5034
4323.448    0.4781    0.4603
4323.473    0.4333    0.4137
4323.498    0.4070    0.3892
4323.524    0.4070    0.4009
4323.549    0.4252    0.4378
4323.574    0.4484    0.4821
4323.600    0.4829    0.5291
4323.625    0.5274    0.5790
4323.650    0.5731    0.6321
4323.676    0.6157    0.6745
4323.701    0.6403    0.6866
4323.726    0.6465    0.6668
4323.752    0.6139    0.6166
4323.777    0.5328    0.5455
4323.802    0.4424    0.4648
4323.828    0.3788    0.3952
4323.853    0.3602    0.3609
4323.878    0.3757    0.3597
4323.904    0.4039    0.3815
4323.929    0.4289    0.4131
4323.954    0.4515    0.4504
4323.980    0.4919    0.4900
4324.005    0.5502    0.5200
4324.030    0.5826    0.5368
4324.056    0.5849    0.5473
4324.081    0.5699    0.5629
4324.106    0.5649    0.5855
4324.132    0.5689    0.6045
4324.157    0.5780    0.6140
4324.182    0.6159    0.6312
4324.208    0.6855    0.6773
4324.233    0.7688    0.7398
4324.258    0.8300    0.7836
4324.284    0.8308    0.7752
4324.309    0.7644    0.7142
4324.334    0.6687    0.6256
4324.360    0.5717    0.5349
4324.385    0.4998    0.4776
4324.410    0.4808    0.4757
4324.436    0.5238    0.5453
4324.461    0.6182    0.6619
4324.486    0.7357    0.7838
4324.512    0.8331    0.8726
4324.537    0.8806    0.9070
4324.563    0.8886    0.9009
# 088945  85  4322.429  4324.557
4322.429    0.9328    0.9550
4322.454    0.9164    0.9430
4322.479    0.9041    0.9333
4322.505    0.9049    0.9281
4322.530    0.9095    0.9294
4322.555    0.9204    0.9361
4322.581    0.9356    0.9458
4322.606    0.9550    0.9550
4322.631    0.9665    0.9607
4322.657    0.9658    0.9616
4322.682    0.9674    0.9565
4322.707    0.9663    0.9462
4322.733    0.9563    0.9311
4322.758    0.9438    0.9150
4322.783    0.9384    0.8999
4322.809    0.9228    0.8867
4322.834    0.9116    0.8754
4322.859    0.8892    0.8618
4322.885    0.8527    0.8397
4322.910    0.8045    0.8069
4322.935    0.7428    0.7628
4322.961    0.6828    0.7104
4322.986    0.6324    0.6613
4323.011    0.5951    0.6209
4323.037    0.5825    0.5918
4323.062    0.5788    0.5754
4323.087    0.5802    0.5657
4323.113    0.5758    0.5569
4323.138    0.5603    0.5458
4323.163    0.5375    0.5309
4323.189    0.5161    0.5143
4323.214    0.5030    0.5014
4323.239    0.4983    0.4952
4323.265    0.5120    0.4981
4323.290    0.5281    0.5087
4323.316    0.5468    0.5247
4323.341    0.5608    0.5403
4323.366    0.5713    0.5517
4323.392    0.5742    0.5559
4323.417    0.5678    0.5518
4323.442    0.5548    0.5421
4323.468    0.5410    0.5315
4323.493    0.5314    0.5267
4323.518    0.5252    0.5319
4323.544    0.5346    0.5494
4323.569    0.5535    0.5768
4323.594    0.5766    0.6101
4323.620    0.6058    0.6460
4323.645    0.6387    0.6758
4323.670    0.6622    0.6963
4323.696    0.6700    0.7029
4323.721    0.6630    0.6928
4323.746    0.6403    0.6670
4323.772    0.6038    0.6276
4323.797    0.5625    0.5844
4323.822    0.5231    0.5438
4323.848    0.4984    0.5120
4323.873    0.4928    0.4964
4323.898    0.5004    0.4962
4323.924    0.5246    0.5100
4323.949    0.5539    0.5326
4323.974    0.5808    0.5592
4324.000    0.6073    0.5871
4324.025    0.6272    0.6116
4324.050    0.6434    0.6333
4324.076    0.6527    0.6530
4324.101    0.6590    0.6705
4324.126    0.6690    0.6879
4324.152    0.6850    0.7062
4324.177    0.7086    0.7241
4324.202    0.7350    0.7406
4324.228    0.7595    0.7520
4324.253    0.7782    0.7532
4324.278    0.7752    0.7413
4324.304    0.7537    0.7160
4324.329    0.7201    0.6847
4324.354    0.6827    0.6557
4324.380    0.6545    0.6384
4324.405    0.6446    0.6417
4324.431    0.6605    0.6676
4324.456    0.6965    0.7091
4324.481    0.7374    0.7577
4324.507    0.7867    0.8043
4324.532    0.8251    0.8364
4324.557    0.8474    0.8513
# 089282  86  4322.410  4324.564
4322.410    0.9502    0.9696
4322.435    0.9358    0.9510
4322.461    0.9057    0.9253
4322.486    0.8784    0.9039
4322.511    0.8650    0.8954
4322.537    0.8788    0.9049
4322.562    0.9120    0.9262
4322.587    0.9447    0.9486
4322.613    0.9710    0.9654
4322.638    0.9806    0.9727
4322.663    0.9770    0.9725
4322.689    0.9685    0.9652
4322.714    0.9645    0.9510
4322.739    0.9543    0.9296
4322.765    0.9428    0.9026
4322.790    0.9290    0.8802
4322.815    0.9217    0.8702
4322.841    0.9183    0.8738
4322.866    0.9105    0.8804
4322.892    0.8888    0.8710
4322.917    0.8278    0.8316
4322.942    0.7263    0.7614
4322.968    0.6298    0.6728
4322.993    0.5620    0.5981
4323.018    0.5344    0.5520
4323.044    0.5386    0.5369
4323.069    0.5626    0.5428
4323.094    0.5845    0.5532
4323.120    0.5849    0.5559
4323.145    0.5585    0.5429
4323.170    0.5096    0.5150
4323.196    0.4659    0.4798
4323.221    0.4420    0.4547
4323.246    0.4515    0.4477
4323.272    0.4815    0.4599
4323.297    0.5148    0.4839
4323.322    0.5408    0.5132
4323.348    0.5585    0.5431
4323.373    0.5661    0.5648
4323.398    0.5725    0.5717
4323.424    0.5629    0.5578
4323.449    0.5414    0.5276
4323.474    0.5102    0.4944
4323.500    0.4860    0.4756
4323.525    0.4848    0.4829
4323.550    0.5005    0.5124
4323.576    0.5288    0.5559
4323.601    0.5626    0.6017
4323.626    0.5976    0.6476
4323.652    0.6402    0.6912
4323.677    0.6762    0.7216
4323.702    0.6944    0.7318
4323.728    0.6874    0.7158
4323.753    0.6498    0.6747
4323.778    0.5880    0.6138
4323.804    0.5150    0.5420
4323.829    0.4553    0.4818
4323.854    0.4366    0.4447
4323.880    0.4451    0.4357
4323.905    0.4724    0.4507
4323.930    0.5040    0.4803
4323.956    0.5326    0.5183
4323.981    0.5690    0.5548
4324.007    0.6105    0.5860
4324.032    0.6393    0.6073
4324.057    0.6457    0.6232
4324.083    0.6452    0.6394
4324.108    0.6439    0.6564
4324.133    0.6417    0.6727
4324.159    0.6491    0.6885
4324.184    0.6822    0.7089
4324.209    0.7310    0.7388
4324.235    0.7827    0.7727
4324.260    0.8224    0.7898
4324.285    0.8258    0.7762
4324.311    0.7858    0.7283
4324.336    0.7170    0.6636
4324.361    0.6418    0.6017
4324.387    0.5880    0.5636
4324.412    0.5732    0.5691
4324.437    0.6052    0.6197
4324.463    0.6764    0.7058
4324.488    0.7553    0.7930
4324.513    0.8268    0.8588
4324.539    0.8710    0.8917
4324.564    0.8827    0.8921
# 089474  86  4322.413  4324.568
4322.413    0.9456    0.9649
4322.439    0.9192    0.9380
4322.464    0.8876    0.9059
4322.489    0.8686    0.8817
4322.515    0.8694    0.8796
4322.540    0.8917    0.8999
4322.565    0.9277    0.9292
4322.591    0.9581    0.9546
4322.616    0.9730    0.9681
4322.641    0.9743    0.9714
4322.667    0.9643    0.9667
4322.692    0.9508    0.9557
4322.718    0.9443    0.9354
4322.743    0.9354    0.9061
4322.768    0.9234    0.8730
4322.794    0.9034    0.8476
4322.819    0.8941    0.8441
4322.844    0.8987    0.8576
4322.870    0.8925    0.8680
4322.895    0.8451    0.8476
4322.920    0.7514    0.7831
4322.946    0.6281    0.6787
4322.971    0.5152    0.5727
4322.996    0.4526    0.4939
4323.022    0.4457    0.4564
4323.047    0.4660    0.4549
4323.072    0.4940    0.4685
4323.098    0.5157    0.4817
4323.123    0.5073    0.4821
4323.148    0.4677    0.4634
4323.174    0.4163    0.4273
4323.199    0.3753    0.3914
4323.224    0.3645    0.3712
4323.250    0.3860    0.3734
4323.275    0.4252    0.3924
4323.300    0.4587    0.4198
4323.326    0.4730    0.4518
4323.351    0.4823    0.4813
4323.377    0.4905    0.5020
4323.402    0.5018    0.5022
4323.427    0.4899    0.4784
4323.453    0.4528    0.4374
4323.478    0.4199    0.4030
4323.503    0.4060    0.3927
4323.529    0.4117    0.4124
4323.554    0.4300    0.4500
4323.579    0.4594    0.4941
4323.605    0.4956    0.5434
4323.630    0.5398    0.5939
4323.655    0.5849    0.6405
4323.681    0.6162    0.6702
4323.706    0.6327    0.6705
4323.731    0.6230    0.6411
4323.757    0.5733    0.5833
4323.782    0.4884    0.5110
4323.807    0.4083    0.4381
4323.833    0.3679    0.3826
4323.858    0.3632    0.3598
4323.883    0.3856    0.3644
4323.909    0.4127    0.3882
4323.934    0.4331    0.4209
4323.959    0.4627    0.4578
4323.985    0.5068    0.4936
4324.010    0.5565    0.5187
4324.036    0.5788    0.5347
4324.061    0.5756    0.5482
4324.086    0.5679    0.5662
4324.112    0.5645    0.5869
4324.137    0.5682    0.6024
4324.162    0.5857    0.6174
4324.188    0.6352    0.6476
4324.213    0.7088    0.6960
4324.238    0.7782    0.7449
4324.264    0.8121    0.7638
4324.289    0.7932    0.7333
4324.314    0.7218    0.6639
4324.340    0.6283    0.5768
4324.365    0.5440    0.5070
4324.390    0.4915    0.4762
4324.416    0.4950    0.5041
4324.441    0.5572    0.5876
4324.466    0.6543    0.7008
4324.492    0.7582    0.8085
4324.517    0.8325    0.8728
4324.542    0.8658    0.8917
4324.568    0.8636    0.8772
# 089912  85  4322.430  4324.558
4322.430    0.9330    0.9570
4322.455    0.9137    0.9432
4322.480    0.9030    0.9303
4322.506    0.8950    0.9219
4322.531    0.9016    0.9213
4322.556    0.9139    0.9277
4322.582    0.9298    0.9391
4322.607    0.9495    0.9506
4322.632    0.9645    0.9592
4322.658    0.9707    0.9625
4322.683    0.9705    0.9592
4322.708    0.9643    0.9497
4322.734    0.9537    0.9343
4322.759    0.9412    0.9166
4322.784    0.9330    0.8993
4322.810    0.9249    0.8849
4322.835    0.9143    0.8748
4322.860    0.9016    0.8650
4322.886    0.8696    0.8486
4322.911    0.8196    0.8200
4322.936    0.7596    0.7766
4322.962    0.6957    0.7203
4322.987    0.6340    0.6645
4323.012    0.5913    0.6167
4323.038    0.5678    0.5825
4323.063    0.5692    0.5645
4323.088    0.5732    0.5563
4323.114    0.5681    0.5504
4323.139    0.5607    0.5415
4323.164    0.5393    0.5270
4323.190    0.5110    0.5082
4323.215    0.4905    0.4914
4323.240    0.4818    0.4813
4323.266    0.4906    0.4812
4323.291    0.5094    0.4910
4323.317    0.5304    0.5084
4323.342    0.5483    0.5272
4323.367    0.5620    0.5429
4323.393    0.5669    0.5511
4323.418    0.5614    0.5490
4323.443    0.5475    0.5385
4323.469    0.5326    0.5238
4323.494    0.5180    0.5135
4323.519    0.5156    0.5133
4323.545    0.5180    0.5272
4323.570    0.5321    0.5532
4323.595    0.5558    0.5878
4323.621    0.5871    0.6269
4323.646    0.6203    0.6619
4323.671    0.6494    0.6887
4323.697    0.6665    0.7023
4323.722    0.6653    0.6981
4323.747    0.6470    0.6758
4323.773    0.6084    0.6364
4323.798    0.5642    0.5894
4323.823    0.5225    0.5426
4323.849    0.4909    0.5034
4323.874    0.4749    0.4813
4323.899    0.4790    0.4768
4323.925    0.5014    0.4885
4323.950    0.5289    0.5111
4323.975    0.5607    0.5391
4324.001    0.5897    0.5689
4324.026    0.6155    0.5948
4324.051    0.6342    0.6173
4324.077    0.6439    0.6374
4324.102    0.6497    0.6549
4324.127    0.6519    0.6719
4324.153    0.6654    0.6904
4324.178    0.6896    0.7093
4324.203    0.7233    0.7286
4324.229    0.7528    0.7458
4324.254    0.7698    0.7534
4324.280    0.7782    0.7463
4324.305    0.7637    0.7234
4324.330    0.7261    0.6887
4324.356    0.6827    0.6503
4324.381    0.6448    0.6240
4324.406    0.6250    0.6184
4324.432    0.6330    0.6393
4324.457    0.6670    0.6819
4324.482    0.7183    0.7362
4324.508    0.7702    0.7912
4324.533    0.8168    0.8312
4324.558    0.8484    0.8521
# 090004  86  4322.410  4324.564
4322.410    0.9430    0.9727
4322.436    0.9171    0.9489
4322.461    0.8766    0.9156
4322.486    0.8513    0.8872
4322.512    0.8527    0.8815
4322.537    0.8841    0.9009
4322.562    0.9296    0.9307
4322.588    0.9667    0.9559
4322.613    0.9804    0.9685
4322.638    0.9736    0.9705
4322.664    0.9605    0.9645
4322.689    0.9484    0.9524
4322.714    0.9391    0.9324
4322.740    0.9363    0.8987
4322.765    0.9166    0.8566
4322.790    0.8917    0.8221
4322.816    0.8813    0.8153
4322.841    0.8925    0.8360
4322.866    0.8952    0.8578
4322.892    0.8506    0.8447
4322.917    0.7456    0.7757
4322.942    0.5990    0.6604
4322.968    0.4698    0.5311
4322.993    0.4025    0.4411
4323.018    0.3934    0.4023
4323.044    0.4160    0.4027
4323.069    0.4443    0.4189
4323.094    0.4701    0.4347
4323.120    0.4673    0.4405
4323.145    0.4291    0.4258
4323.170    0.3746    0.3907
4323.196    0.3332    0.3499
4323.221    0.3246    0.3282
4323.246    0.3450    0.3304
4323.272    0.3810    0.3490
4323.297    0.4116    0.3731
4323.323    0.4263    0.4011
4323.348    0.4308    0.4287
4323.373    0.4406    0.4499
4323.399    0.4484    0.4533
4323.424    0.4389    0.4312
4323.449    0.4044    0.3911
4323.475    0.3715    0.3531
4323.500    0.3580    0.3427
4323.525    0.3650    0.3626
4323.551    0.3845    0.4011
4323.576    0.4077    0.4413
4323.601    0.4409    0.4848
4323.627    0.4834    0.5393
4323.652    0.5310    0.5933
4323.677    0.5673    0.6288
4323.703    0.5888    0.6310
4323.728    0.5813    0.6008
4323.753    0.5324    0.5458
4323.779    0.4529    0.4696
4323.804    0.3732    0.3944
4323.829    0.3299    0.3395
4323.855    0.3248    0.3167
4323.880    0.3437    0.3226
4323.905    0.3664    0.3440
4323.931    0.3862    0.3745
4323.956    0.4129    0.4093
4323.981    0.4571    0.4436
4324.007    0.5069    0.4690
4324.032    0.5326    0.4810
4324.057    0.5261    0.4909
4324.083    0.5085    0.5106
4324.108    0.5064    0.5344
4324.133    0.5106    0.5500
4324.159    0.5282    0.5594
4324.184    0.5790    0.5857
4324.209    0.6640    0.6445
4324.235    0.7577    0.7163
4324.260    0.8033    0.7487
4324.285    0.7788    0.7185
4324.311    0.6953    0.6350
4324.336    0.5806    0.5393
4324.362    0.4831    0.4558
4324.387    0.4305    0.4169
4324.412    0.4334    0.4404
4324.438    0.4982    0.5364
4324.463    0.6126    0.6694
4324.488    0.7340    0.7929
4324.514    0.8268    0.8710
4324.539    0.8606    0.8898
4324.564    0.8564    0.8700
# 091287  85  4322.430  4324.558
4322.430    0.9493    0.9712
4322.455    0.9207    0.9484
4322.480    0.8839    0.9171
4322.506    0.8562    0.8917
4322.531    0.8626    0.8894
4322.556    0.8952    0.9093
4322.582    0.9397    0.9380
4322.607    0.9739    0.9596
4322.633    0.9786    0.9707
4322.658    0.9743    0.9719
4322.683    0.9649    0.9658
4322.709    0.9528    0.9535
4322.734    0.9489    0.9333
4322.759    0.9423    0.9012
4322.785    0.9122    0.8600
4322.810    0.8952    0.8304
4322.835    0.8882    0.8274
4322.861    0.9007    0.8486
4322.886    0.8974    0.8660
4322.911    0.8502    0.8476
4322.937    0.7398    0.7727
4322.962    0.5983    0.6584
4322.987    0.4764    0.5399
4323.013    0.4179    0.4540
4323.038    0.4140    0.4221
4323.063    0.4373    0.4256
4323.089    0.4730    0.4432
4323.114    0.4935    0.4580
4323.139    0.4874    0.4610
4323.165    0.4442    0.4419
4323.190    0.3884    0.4039
4323.215    0.3488    0.3648
4323.241    0.3424    0.3447
4323.266    0.3645    0.3499
4323.291    0.4036    0.3699
4323.317    0.4354    0.3969
4323.342    0.4456    0.4254
4323.367    0.4532    0.4536
4323.393    0.4621    0.4746
4323.418    0.4740    0.4750
4323.443    0.4633    0.4500
4323.469    0.4271    0.4061
4323.494    0.3891    0.3702
4323.519    0.3764    0.3622
4323.545    0.3848    0.3863
4323.570    0.4065    0.4257
4323.595    0.4329    0.4678
4323.621    0.4660    0.5150
4323.646    0.5105    0.5677
4323.672    0.5540    0.6210
4323.697    0.5903    0.6519
4323.722    0.6081    0.6506
4323.748    0.5980    0.6167
4323.773    0.5474    0.5586
4323.798    0.4649    0.4832
4323.824    0.3858    0.4049
4323.849    0.3402    0.3523
4323.874    0.3362    0.3329
4323.900    0.3607    0.3416
4323.925    0.3877    0.3654
4323.950    0.4087    0.3972
4323.976    0.4403    0.4352
4324.001    0.4867    0.4699
4324.026    0.5343    0.4937
4324.052    0.5576    0.5063
4324.077    0.5466    0.5174
4324.102    0.5331    0.5370
4324.128    0.5327    0.5609
4324.153    0.5384    0.5750
4324.178    0.5556    0.5851
4324.204    0.6063    0.6149
4324.229    0.6909    0.6731
4324.254    0.7716    0.7354
4324.280    0.8100    0.7595
4324.305    0.7805    0.7223
4324.330    0.6934    0.6417
4324.356    0.5884    0.5454
4324.381    0.4992    0.4701
4324.406    0.4507    0.4366
4324.432    0.4630    0.4684
4324.457    0.5320    0.5642
4324.482    0.6419    0.6933
4324.508    0.7540    0.8123
4324.533    0.8348    0.8782
4324.558    0.8634    0.8927
# 096184  85  4322.429  4324.558
4322.429    0.9339    0.9601
4322.455    0.8991    0.9322
4322.480    0.8650    0.9014
4322.506    0.8547    0.8827
4322.531    0.8652    0.8888
4322.556    0.8985    0.9131
4322.582    0.9428    0.9417
4322.607    0.9732    0.9612
4322.632    0.9784    0.9698
4322.658    0.9736    0.9698
4322.683    0.9636    0.9634
4322.708    0.9570    0.9502
4322.734    0.9456    0.9264
4322.759    0.9333    0.8927
4322.784    0.9095    0.8566
4322.810    0.8931    0.8344
4322.835    0.8985    0.8385
4322.860    0.9032    0.8584
4322.886    0.8890    0.8674
4322.911    0.8316    0.8371
4322.936    0.7176    0.7593
4322.962    0.5893    0.6465
4322.987    0.4914    0.5445
4323.012    0.4515    0.4801
4323.038    0.4602    0.4598
4323.063    0.4892    0.4689
4323.088    0.5228    0.4855
4323.114    0.5385    0.4962
4323.139    0.5190    0.4910
4323.164    0.4640    0.4655
4323.190    0.4080    0.4244
4323.215    0.3734    0.3903
4323.240    0.3758    0.3777
4323.266    0.4094    0.3883
4323.291    0.4497    0.4121
4323.316    0.4768    0.4409
4323.342    0.4885    0.4724
4323.367    0.4947    0.5000
4323.393    0.5072    0.5164
4323.418    0.5099    0.5094
4323.443    0.4896    0.4779
4323.469    0.4526    0.4330
4323.494    0.4198    0.4030
4323.519    0.4116    0.4033
4323.545    0.4258    0.4338
4323.570    0.4499    0.4769
4323.595    0.4791    0.5225
4323.621    0.5190    0.5723
4323.646    0.5662    0.6229
4323.671    0.6051    0.6662
4323.697    0.6391    0.6883
4323.722    0.6488    0.6792
4323.747    0.6260    0.6412
4323.773    0.5571    0.5760
4323.798    0.4674    0.4985
4323.823    0.3964    0.4261
4323.849    0.3680    0.3777
4323.874    0.3764    0.3646
4323.899    0.4023    0.3771
4323.925    0.4330    0.4060
4323.950    0.4553    0.4419
4323.975    0.4871    0.4810
4324.001    0.5384    0.5164
4324.026    0.5804    0.5386
4324.051    0.5917    0.5516
4324.077    0.5805    0.5661
4324.102    0.5673    0.5864
4324.127    0.5686    0.6063
4324.153    0.5773    0.6199
4324.178    0.6008    0.6342
4324.203    0.6564    0.6667
4324.229    0.7332    0.7196
4324.254    0.8056    0.7617
4324.280    0.8251    0.7619
4324.305    0.7789    0.7119
4324.330    0.6944    0.6315
4324.356    0.5954    0.5461
4324.381    0.5206    0.4879
4324.406    0.4885    0.4747
4324.432    0.5111    0.5240
4324.457    0.5867    0.6233
4324.482    0.6902    0.7396
4324.508    0.7869    0.8358
4324.533    0.8429    0.8808
4324.558    0.8533    0.8819
# 096395  85  4322.430  4324.559
4322.430    0.9570    0.9745
4322.455    0.9283    0.9561
4322.480    0.8966    0.9322
4322.506    0.8736    0.9135
4322.531    0.8796    0.9124
4322.556    0.9097    0.9277
4322.582    0.9467    0.9495
4322.607    0.9799    0.9663
4322.632    0.9961    0.9748
4322.658    0.9931    0.9759
4322.683    0.9770    0.9719
4322.708    0.9723    0.9634
4322.734    0.9705    0.9486
4322.759    0.9614    0.9268
4322.785    0.9489    0.8997
4322.810    0.9309    0.8806
4322.835    0.9268    0.8782
4322.861    0.9294    0.8898
4322.886    0.9190    0.8960
4322.911    0.8782    0.8740
4322.937    0.7880    0.8065
4322.962    0.6619    0.7065
4322.987    0.5532    0.6021
4323.013    0.4979    0.5244
4323.038    0.4889    0.4945
4323.063    0.5118    0.4982
4323.089    0.5466    0.5162
4323.114    0.5669    0.5309
4323.139    0.5572    0.5315
4323.165    0.5080    0.5083
4323.190    0.4477    0.4666
4323.215    0.4058    0.4251
4323.241    0.3975    0.4045
4323.266    0.4269    0.4116
4323.291    0.4705    0.4363
4323.317    0.5063    0.4700
4323.342    0.5216    0.5050
4323.367    0.5270    0.5383
4323.393    0.5433    0.5612
4323.418    0.5517    0.5600
4323.443    0.5368    0.5305
4323.469    0.4947    0.4802
4323.494    0.4580    0.4387
4323.519    0.4411    0.4276
4323.545    0.4516    0.4515
4323.570    0.4730    0.4936
4323.595    0.5044    0.5393
4323.621    0.5385    0.5878
4323.646    0.5848    0.6377
4323.672    0.6302    0.6855
4323.697    0.6628    0.7124
4323.722    0.6828    0.7106
4323.748    0.6673    0.6778
4323.773    0.6128    0.6200
4323.798    0.5265    0.5441
4323.824    0.4407    0.4647
4323.849    0.3979    0.4111
4323.874    0.3963    0.3917
4323.900    0.4217    0.4027
4323.925    0.4523    0.4306
4323.950    0.4761    0.4664
4323.976    0.5075    0.5068
4324.001    0.5534    0.5421
4324.026    0.5977    0.5665
4324.052    0.6214    0.5805
4324.077    0.6162    0.5922
4324.102    0.6087    0.6104
4324.128    0.6066    0.6312
4324.153    0.6152    0.6448
4324.178    0.6337    0.6560
4324.204    0.6816    0.6836
4324.229    0.7546    0.7332
4324.254    0.8217    0.7860
4324.280    0.8572    0.8091
4324.305    0.8339    0.7822
4324.330    0.7609    0.7142
4324.356    0.6653    0.6247
4324.381    0.5744    0.5488
4324.406    0.5253    0.5111
4324.432    0.5305    0.5360
4324.457    0.5921    0.6206
4324.482    0.6939    0.7342
4324.508    0.7905    0.8385
4324.533    0.8604    0.8983
4324.559    0.8894    0.9160
# 096402  85  4322.429  4324.558
4322.429    0.9337    0.9618
4322.455    0.9020    0.9290
4322.480    0.8624    0.8915
4322.505    0.8431    0.8682
4322.531    0.8562    0.8744
4322.556    0.8985    0.9034
4322.581    0.9397    0.9361
4322.607    0.9678    0.9594
4322.632    0.9750    0.9687
4322.657    0.9689    0.9681
4322.683    0.9502    0.9596
4322.708    0.9406    0.9454
4322.733    0.9393    0.9224
4322.759    0.9290    0.8865
4322.784    0.9091    0.8484
4322.809    0.8908    0.8251
4322.835    0.8870    0.8299
4322.860    0.8972    0.8513
4322.885    0.8859    0.8600
4322.911    0.8183    0.8226
4322.936    0.6888    0.7311
4322.961    0.5378    0.6059
4322.987    0.4309    0.4847
4323.012    0.3856    0.4126
4323.037    0.3871    0.3891
4323.063    0.4135    0.3969
4323.088    0.4420    0.4140
4323.113    0.4594    0.4273
4323.139    0.4428    0.4262
4323.164    0.3950    0.4031
4323.189    0.3492    0.3644
4323.215    0.3217    0.3291
4323.240    0.3234    0.3166
4323.265    0.3482    0.3254
4323.291    0.3842    0.3475
4323.316    0.4071    0.3745
4323.341    0.4150    0.4049
4323.367    0.4210    0.4350
4323.392    0.4349    0.4524
4323.417    0.4447    0.4472
4323.443    0.4254    0.4147
4323.468    0.3867    0.3710
4323.494    0.3560    0.3389
4323.519    0.3512    0.3381
4323.544    0.3615    0.3641
4323.570    0.3836    0.4035
4323.595    0.4066    0.4444
4323.620    0.4436    0.4917
4323.646    0.4880    0.5490
4323.671    0.5319    0.5984
4323.696    0.5640    0.6224
4323.722    0.5764    0.6112
4323.747    0.5572    0.5703
4323.772    0.4962    0.5069
4323.798    0.4123    0.4284
4323.823    0.3444    0.3602
4323.848    0.3155    0.3185
4323.874    0.3200    0.3080
4323.899    0.3421    0.3207
4323.924    0.3648    0.3451
4323.950    0.3853    0.3773
4323.975    0.4165    0.4117
4324.000    0.4653    0.4422
4324.026    0.5124    0.4618
4324.051    0.5225    0.4716
4324.076    0.5084    0.4843
4324.102    0.4987    0.5066
4324.127    0.4999    0.5281
4324.152    0.5078    0.5400
4324.178    0.5330    0.5546
4324.203    0.5983    0.5955
4324.228    0.6931    0.6657
4324.254    0.7791    0.7335
4324.279    0.8117    0.7492
4324.304    0.7619    0.7019
4324.330    0.6563    0.6084
4324.355    0.5415    0.5110
4324.380    0.4549    0.4367
4324.406    0.4185    0.4130
4324.431    0.4423    0.4608
4324.456    0.5278    0.5717
4324.482    0.6534    0.7138
4324.507    0.7730    0.8260
4324.533    0.8466    0.8865
4324.558    0.8696    0.8925
# 096901  85  4322.430  4324.559
4322.430    0.9320    0.9554
4322.456    0.8945    0.9230
4322.481    0.8590    0.8900
4322.507    0.8457    0.8726
4322.532    0.8620    0.8825
4322.557    0.8997    0.9108
4322.583    0.9423    0.9417
4322.608    0.9672    0.9618
4322.633    0.9727    0.9698
4322.659    0.9621    0.9687
4322.684    0.9515    0.9605
4322.709    0.9451    0.9447
4322.735    0.9425    0.9171
4322.760    0.9292    0.8796
4322.785    0.9047    0.8418
4322.811    0.8859    0.8217
4322.836    0.8859    0.8299
4322.861    0.8978    0.8515
4322.887    0.8808    0.8570
4322.912    0.8082    0.8185
4322.937    0.6877    0.7308
4322.963    0.5487    0.6118
4322.988    0.4543    0.5094
4323.013    0.4218    0.4484
4323.039    0.4304    0.4312
4323.064    0.4640    0.4410
4323.089    0.4957    0.4570
4323.115    0.5033    0.4664
4323.140    0.4782    0.4596
4323.165    0.4293    0.4329
4323.191    0.3759    0.3932
4323.216    0.3514    0.3623
4323.241    0.3578    0.3526
4323.267    0.3899    0.3641
4323.292    0.4269    0.3868
4323.318    0.4468    0.4152
4323.343    0.4529    0.4441
4323.368    0.4618    0.4698
4323.394    0.4745    0.4831
4323.419    0.4771    0.4732
4323.444    0.4561    0.4407
4323.470    0.4175    0.3988
4323.495    0.3882    0.3741
4323.520    0.3856    0.3789
4323.546    0.4008    0.4107
4323.571    0.4246    0.4525
4323.596    0.4570    0.4970
4323.622    0.4945    0.5479
4323.647    0.5420    0.5998
4323.672    0.5833    0.6427
4323.698    0.6059    0.6615
4323.723    0.6148    0.6477
4323.748    0.5886    0.6055
4323.774    0.5188    0.5374
4323.799    0.4336    0.4607
4323.824    0.3685    0.3927
4323.850    0.3422    0.3504
4323.875    0.3554    0.3415
4323.900    0.3805    0.3555
4323.926    0.4054    0.3841
4323.951    0.4286    0.4190
4323.976    0.4658    0.4562
4324.002    0.5148    0.4891
4324.027    0.5565    0.5089
4324.052    0.5649    0.5210
4324.078    0.5516    0.5364
4324.103    0.5405    0.5576
4324.128    0.5416    0.5772
4324.154    0.5523    0.5905
4324.179    0.5769    0.6077
4324.205    0.6378    0.6485
4324.230    0.7208    0.7049
4324.255    0.7890    0.7468
4324.281    0.8011    0.7411
4324.306    0.7468    0.6839
4324.331    0.6560    0.5988
4324.357    0.5614    0.5127
4324.382    0.4885    0.4584
4324.407    0.4609    0.4533
4324.433    0.4945    0.5132
4324.458    0.5828    0.6214
4324.483    0.6950    0.7425
4324.509    0.7900    0.8385
4324.534    0.8406    0.8802
4324.559    0.8519    0.8770
# 096948  85  4322.432  4324.561
4322.432    0.9449    0.9656
4322.457    0.9141    0.9384
4322.482    0.8746    0.9032
4322.508    0.8478    0.8766
4322.533    0.8555    0.8774
4322.558    0.8941    0.9022
4322.584    0.9367    0.9352
4322.609    0.9669    0.9587
4322.635    0.9772    0.9705
4322.660    0.9707    0.9716
4322.685    0.9587    0.9656
4322.711    0.9541    0.9526
4322.736    0.9456    0.9305
4322.761    0.9303    0.8956
4322.787    0.9080    0.8519
4322.812    0.8833    0.8226
4322.837    0.8770    0.8221
4322.863    0.8937    0.8463
4322.888    0.8960    0.8646
4322.913    0.8466    0.8455
4322.939    0.7354    0.7690
4322.964    0.5917    0.6552
4322.989    0.4734    0.5404
4323.015    0.4228    0.4603
4323.040    0.4278    0.4330
4323.065    0.4554    0.4391
4323.091    0.4856    0.4572
4323.116    0.5089    0.4707
4323.141    0.4982    0.4708
4323.167    0.4515    0.4491
4323.192    0.3926    0.4104
4323.217    0.3551    0.3724
4323.243    0.3533    0.3542
4323.268    0.3803    0.3607
4323.293    0.4194    0.3816
4323.319    0.4479    0.4091
4323.344    0.4571    0.4376
4323.370    0.4620    0.4666
4323.395    0.4757    0.4856
4323.420    0.4885    0.4847
4323.446    0.4723    0.4566
4323.471    0.4337    0.4138
4323.496    0.3997    0.3793
4323.522    0.3859    0.3739
4323.547    0.3960    0.3999
4323.572    0.4194    0.4413
4323.598    0.4484    0.4871
4323.623    0.4852    0.5338
4323.648    0.5287    0.5863
4323.674    0.5745    0.6377
4323.699    0.6093    0.6662
4323.724    0.6253    0.6634
4323.750    0.6094    0.6283
4323.775    0.5558    0.5685
4323.800    0.4647    0.4914
4323.826    0.3891    0.4125
4323.851    0.3489    0.3604
4323.876    0.3487    0.3417
4323.902    0.3757    0.3512
4323.927    0.4034    0.3761
4323.952    0.4234    0.4095
4323.978    0.4486    0.4494
4324.003    0.5005    0.4851
4324.029    0.5532    0.5099
4324.054    0.5704    0.5223
4324.079    0.5562    0.5343
4324.105    0.5470    0.5553
4324.130    0.5465    0.5776
4324.155    0.5534    0.5914
4324.181    0.5689    0.6030
4324.206    0.6159    0.6327
4324.231    0.6953    0.6879
4324.257    0.7759    0.7444
4324.282    0.8104    0.7575
4324.307    0.7755    0.7137
4324.333    0.6890    0.6276
4324.358    0.5860    0.5386
4324.383    0.5038    0.4702
4324.409    0.4606    0.4442
4324.434    0.4735    0.4814
4324.459    0.5453    0.5785
4324.485    0.6554    0.7096
4324.510    0.7672    0.8179
4324.535    0.8373    0.8778
4324.561    0.8602    0.8861
# 097420  85  4322.431  4324.560
4322.431    0.9499    0.9672
4322.456    0.9258    0.9460
4322.482    0.8849    0.9185
4322.507    0.8566    0.8987
4322.532    0.8557    0.8964
4322.558    0.8851    0.9133
4322.583    0.9290    0.9376
4322.608    0.9601    0.9583
4322.634    0.9770    0.9707
4322.659    0.9766    0.9739
4322.685    0.9685    0.9696
4322.710    0.9638    0.9592
4322.735    0.9574    0.9402
4322.761    0.9456    0.9105
4322.786    0.9311    0.8778
4322.811    0.9139    0.8535
4322.837    0.9122    0.8490
4322.862    0.9112    0.8616
4322.887    0.9061    0.8722
4322.913    0.8698    0.8557
4322.938    0.7825    0.7991
4322.963    0.6639    0.7097
4322.989    0.5568    0.6104
4323.014    0.5008    0.5391
4323.039    0.4957    0.5059
4323.065    0.5182    0.5049
4323.090    0.5499    0.5180
4323.115    0.5692    0.5292
4323.141    0.5625    0.5277
4323.166    0.5168    0.5082
4323.191    0.4611    0.4740
4323.217    0.4218    0.4377
4323.242    0.4120    0.4181
4323.267    0.4352    0.4201
4323.293    0.4720    0.4393
4323.318    0.5043    0.4657
4323.343    0.5162    0.4941
4323.369    0.5242    0.5213
4323.394    0.5351    0.5389
4323.419    0.5410    0.5390
4323.445    0.5300    0.5163
4323.470    0.4972    0.4801
4323.496    0.4648    0.4475
4323.521    0.4493    0.4397
4323.546    0.4551    0.4599
4323.572    0.4796    0.5005
4323.597    0.5093    0.5459
4323.622    0.5453    0.5927
4323.648    0.5872    0.6419
4323.673    0.6308    0.6842
4323.698    0.6602    0.7107
4323.724    0.6731    0.7119
4323.749    0.6595    0.6849
4323.774    0.6116    0.6324
4323.800    0.5331    0.5591
4323.825    0.4574    0.4864
4323.850    0.4076    0.4309
4323.876    0.4046    0.4043
4323.901    0.4284    0.4076
4323.926    0.4565    0.4304
4323.952    0.4814    0.4658
4323.977    0.5139    0.5045
4324.002    0.5562    0.5409
4324.028    0.5981    0.5691
4324.053    0.6234    0.5864
4324.078    0.6222    0.6006
4324.104    0.6100    0.6186
4324.129    0.6058    0.6374
4324.154    0.6107    0.6527
4324.180    0.6265    0.6676
4324.205    0.6631    0.6920
4324.230    0.7263    0.7298
4324.256    0.7876    0.7670
4324.281    0.8173    0.7754
4324.307    0.7958    0.7408
4324.332    0.7377    0.6753
4324.357    0.6525    0.6009
4324.383    0.5782    0.5394
4324.408    0.5388    0.5168
4324.433    0.5434    0.5440
4324.459    0.6026    0.6230
4324.484    0.6906    0.7241
4324.509    0.7797    0.8158
4324.535    0.8412    0.8742
4324.560    0.8668    0.8890
# 098921  85  4322.430  4324.559
4322.430    0.9243    0.9519
4322.455    0.8945    0.9296
4322.481    0.8696    0.9072
4322.506    0.8600    0.8958
4322.531    0.8708    0.8999
4322.557    0.9016    0.9177
4322.582    0.9361    0.9391
4322.607    0.9561    0.9565
4322.633    0.9681    0.9663
4322.658    0.9716    0.9669
4322.683    0.9634    0.9596
4322.709    0.9508    0.9430
4322.734    0.9417    0.9173
4322.759    0.9281    0.8851
4322.785    0.9131    0.8537
4322.810    0.8910    0.8362
4322.835    0.8902    0.8354
4322.861    0.8933    0.8435
4322.886    0.8696    0.8406
4322.911    0.8072    0.8097
4322.937    0.7076    0.7434
4322.962    0.6031    0.6601
4322.987    0.5246    0.5813
4323.013    0.4882    0.5250
4323.038    0.4959    0.5019
4323.063    0.5206    0.5008
4323.089    0.5423    0.5083
4323.114    0.5489    0.5109
4323.139    0.5278    0.5019
4323.165    0.4873    0.4793
4323.190    0.4453    0.4510
4323.216    0.4186    0.4265
4323.241    0.4205    0.4168
4323.266    0.4443    0.4226
4323.292    0.4734    0.4406
4323.317    0.4957    0.4632
4323.342    0.5064    0.4861
4323.368    0.5123    0.5049
4323.393    0.5230    0.5123
4323.418    0.5218    0.5047
4323.444    0.5034    0.4823
4323.469    0.4727    0.4568
4323.494    0.4490    0.4412
4323.520    0.4432    0.4460
4323.545    0.4573    0.4712
4323.570    0.4822    0.5098
4323.596    0.5159    0.5563
4323.621    0.5531    0.6023
4323.646    0.5912    0.6451
4323.672    0.6240    0.6794
4323.697    0.6434    0.6941
4323.722    0.6471    0.6849
4323.748    0.6204    0.6489
4323.773    0.5660    0.5933
4323.798    0.4911    0.5277
4323.824    0.4348    0.4644
4323.849    0.4116    0.4222
4323.874    0.4129    0.4048
4323.900    0.4352    0.4113
4323.925    0.4614    0.4348
4323.950    0.4915    0.4678
4323.976    0.5236    0.5052
4324.001    0.5643    0.5374
4324.027    0.5950    0.5634
4324.052    0.6037    0.5822
4324.077    0.6013    0.5992
4324.103    0.5950    0.6174
4324.128    0.5924    0.6347
4324.153    0.6012    0.6516
4324.179    0.6265    0.6725
4324.204    0.6744    0.6994
4324.229    0.7325    0.7274
4324.255    0.7754    0.7422
4324.280    0.7834    0.7274
4324.305    0.7456    0.6823
4324.331    0.6823    0.6174
4324.356    0.6105    0.5589
4324.381    0.5542    0.5237
4324.407    0.5362    0.5269
4324.432    0.5607    0.5725
4324.457    0.6266    0.6500
4324.483    0.7096    0.7406
4324.508    0.7782    0.8113
4324.533    0.8241    0.8498
4324.559    0.8389    0.8537
# 100963  86  4322.410  4324.564
4322.410    0.9576    0.9748
4322.435    0.9330    0.9572
4322.460    0.8995    0.9313
4322.486    0.8786    0.9061
4322.511    0.8718    0.8974
4322.537    0.8876    0.9093
4322.562    0.9196    0.9324
4322.587    0.9561    0.9543
4322.613    0.9757    0.9685
4322.638    0.9781    0.9730
4322.663    0.9750    0.9703
4322.689    0.9661    0.9616
4322.714    0.9563    0.9465
4322.739    0.9484    0.9226
4322.765    0.9397    0.8900
4322.790    0.9192    0.8622
4322.815    0.9105    0.8513
4322.841    0.9183    0.8608
4322.866    0.9129    0.8744
4322.891    0.8833    0.8666
4322.917    0.8013    0.8145
4322.942    0.6784    0.7228
4322.967    0.5580    0.6143
4322.993    0.4774    0.5213
4323.018    0.4573    0.4737
4323.043    0.4700    0.4649
4323.069    0.5047    0.4779
4323.094    0.5305    0.4932
4323.119    0.5328    0.4990
4323.145    0.4982    0.4858
4323.170    0.4465    0.4532
4323.195    0.3977    0.4136
4323.221    0.3779    0.3855
4323.246    0.3895    0.3822
4323.271    0.4252    0.3986
4323.297    0.4610    0.4264
4323.322    0.4827    0.4572
4323.347    0.4890    0.4881
4323.373    0.5011    0.5136
4323.398    0.5138    0.5212
4323.423    0.5075    0.5042
4323.449    0.4812    0.4643
4323.474    0.4420    0.4234
4323.499    0.4187    0.4030
4323.525    0.4191    0.4147
4323.550    0.4350    0.4495
4323.576    0.4629    0.4948
4323.601    0.4943    0.5408
4323.626    0.5370    0.5899
4323.652    0.5816    0.6409
4323.677    0.6187    0.6766
4323.702    0.6428    0.6861
4323.728    0.6412    0.6647
4323.753    0.6003    0.6162
4323.778    0.5265    0.5471
4323.804    0.4425    0.4681
4323.829    0.3848    0.4060
4323.854    0.3706    0.3733
4323.880    0.3852    0.3715
4323.905    0.4144    0.3914
4323.930    0.4393    0.4225
4323.956    0.4674    0.4608
4323.981    0.5085    0.4974
4324.006    0.5585    0.5263
4324.032    0.5937    0.5446
4324.057    0.5951    0.5569
4324.082    0.5834    0.5731
4324.108    0.5766    0.5943
4324.133    0.5749    0.6112
4324.158    0.5880    0.6236
4324.184    0.6197    0.6457
4324.209    0.6825    0.6882
4324.234    0.7674    0.7413
4324.260    0.8192    0.7750
4324.285    0.8134    0.7609
4324.310    0.7549    0.7018
4324.336    0.6673    0.6157
4324.361    0.5731    0.5374
4324.386    0.5096    0.4894
4324.412    0.5001    0.4953
4324.437    0.5435    0.5622
4324.462    0.6361    0.6702
4324.488    0.7376    0.7852
4324.513    0.8222    0.8626
4324.538    0.8658    0.8947
4324.564    0.8802    0.8894
# 104075  85  4322.435  4324.563
4322.435    0.9266    0.9524
4322.460    0.9091    0.9361
4322.485    0.8991    0.9219
4322.511    0.8917    0.9150
4322.536    0.9020    0.9179
4322.561    0.9234    0.9290
4322.587    0.9395    0.9443
4322.612    0.9583    0.9572
4322.637    0.9759    0.9652
4322.663    0.9752    0.9663
4322.688    0.9674    0.9607
4322.713    0.9554    0.9486
4322.739    0.9469    0.9303
4322.764    0.9335    0.9103
4322.789    0.9232    0.8927
4322.815    0.9181    0.8804
4322.840    0.9158    0.8748
4322.865    0.9020    0.8694
4322.891    0.8676    0.8535
4322.916    0.8095    0.8205
4322.941    0.7458    0.7691
4322.967    0.6736    0.7044
4322.992    0.6122    0.6449
4323.017    0.5725    0.6002
4323.043    0.5685    0.5744
4323.068    0.5786    0.5661
4323.093    0.5901    0.5653
4323.119    0.5824    0.5625
4323.144    0.5653    0.5520
4323.169    0.5378    0.5330
4323.195    0.5005    0.5096
4323.220    0.4855    0.4910
4323.245    0.4890    0.4829
4323.271    0.5092    0.4879
4323.296    0.5322    0.5037
4323.321    0.5563    0.5254
4323.347    0.5729    0.5483
4323.372    0.5804    0.5647
4323.398    0.5836    0.5704
4323.423    0.5766    0.5632
4323.448    0.5591    0.5461
4323.474    0.5411    0.5261
4323.499    0.5180    0.5148
4323.524    0.5145    0.5182
4323.550    0.5243    0.5390
4323.575    0.5421    0.5719
4323.600    0.5702    0.6115
4323.626    0.6088    0.6536
4323.651    0.6449    0.6893
4323.676    0.6703    0.7145
4323.702    0.6906    0.7239
4323.727    0.6852    0.7130
4323.752    0.6592    0.6820
4323.778    0.6124    0.6331
4323.803    0.5537    0.5789
4323.828    0.5093    0.5287
4323.854    0.4848    0.4914
4323.879    0.4831    0.4757
4323.904    0.4969    0.4798
4323.930    0.5193    0.5005
4323.955    0.5439    0.5295
4323.980    0.5750    0.5613
4324.006    0.6069    0.5918
4324.031    0.6308    0.6165
4324.056    0.6452    0.6365
4324.082    0.6501    0.6546
4324.107    0.6524    0.6708
4324.132    0.6598    0.6871
4324.158    0.6781    0.7050
4324.183    0.7047    0.7246
4324.208    0.7357    0.7456
4324.234    0.7754    0.7642
4324.259    0.8009    0.7707
4324.284    0.8000    0.7588
4324.310    0.7695    0.7258
4324.335    0.7155    0.6816
4324.360    0.6637    0.6387
4324.386    0.6292    0.6118
4324.411    0.6180    0.6139
4324.436    0.6369    0.6464
4324.462    0.6902    0.7042
4324.487    0.7471    0.7677
4324.512    0.8110    0.8228
4324.538    0.8486    0.8586
4324.563    0.8716    0.8698
# 109110  85  4322.427  4324.555
4322.427    0.9393    0.9579
4322.452    0.9108    0.9406
4322.477    0.8882    0.9238
4322.503    0.8808    0.9139
4322.528    0.8902    0.9156
4322.553    0.9207    0.9270
4322.579    0.9491    0.9438
4322.604    0.9652    0.9579
4322.629    0.9745    0.9665
4322.655    0.9716    0.9681
4322.680    0.9754    0.9625
4322.705    0.9817    0.9497
4322.731    0.9596    0.9296
4322.756    0.9296    0.9055
4322.781    0.9200    0.8831
4322.807    0.9009    0.8678
4322.832    0.9034    0.8634
4322.857    0.9016    0.8630
4322.883    0.8726    0.8531
4322.908    0.8093    0.8221
4322.933    0.7301    0.7659
4322.959    0.6417    0.6906
4322.984    0.5764    0.6193
4323.009    0.5399    0.5658
4323.035    0.5373    0.5368
4323.060    0.5431    0.5300
4323.085    0.5638    0.5330
4323.111    0.5647    0.5343
4323.136    0.5460    0.5258
4323.161    0.5114    0.5062
4323.187    0.4745    0.4793
4323.212    0.4488    0.4567
4323.237    0.4459    0.4456
4323.263    0.4716    0.4497
4323.288    0.4883    0.4661
4323.313    0.5058    0.4894
4323.339    0.5286    0.5146
4323.364    0.5480    0.5338
4323.389    0.5554    0.5425
4323.415    0.5459    0.5360
4323.440    0.5305    0.5165
4323.465    0.5048    0.4924
4323.491    0.4812    0.4751
4323.516    0.4738    0.4757
4323.541    0.4806    0.4955
4323.567    0.5083    0.5313
4323.592    0.5423    0.5735
4323.618    0.5766    0.6192
4323.643    0.6148    0.6596
4323.668    0.6482    0.6907
4323.694    0.6619    0.7055
4323.719    0.6662    0.6978
4323.744    0.6425    0.6671
4323.770    0.5929    0.6149
4323.795    0.5294    0.5549
4323.820    0.4774    0.4979
4323.846    0.4478    0.4548
4323.871    0.4398    0.4361
4323.896    0.4518    0.4396
4323.922    0.4823    0.4611
4323.947    0.5126    0.4919
4323.972    0.5480    0.5257
4323.998    0.5778    0.5580
4324.023    0.6031    0.5832
4324.048    0.6145    0.6030
4324.074    0.6229    0.6209
4324.099    0.6165    0.6375
4324.124    0.6269    0.6542
4324.150    0.6292    0.6720
4324.175    0.6578    0.6923
4324.200    0.7047    0.7171
4324.226    0.7537    0.7435
4324.251    0.7943    0.7582
4324.276    0.7995    0.7506
4324.302    0.7736    0.7155
4324.327    0.7117    0.6631
4324.352    0.6448    0.6094
4324.378    0.5940    0.5715
4324.403    0.5802    0.5675
4324.428    0.5929    0.6009
4324.454    0.6557    0.6677
4324.479    0.7143    0.7442
4324.504    0.7834    0.8113
4324.530    0.8346    0.8553
4324.555    0.8529    0.8688
# 110205  85  4322.429  4324.557
4322.429    0.9587    0.9721
4322.454    0.9348    0.9495
4322.479    0.8974    0.9230
4322.505    0.8890    0.9061
4322.530    0.9032    0.9101
4322.555    0.9277    0.9298
4322.581    0.9632    0.9535
4322.606    0.9808    0.9692
4322.631    0.9854    0.9759
4322.657    0.9831    0.9750
4322.682    0.9752    0.9692
4322.707    0.9643    0.9594
4322.733    0.9587    0.9438
4322.758    0.9515    0.9217
4322.783    0.9365    0.8972
4322.809    0.9207    0.8815
4322.834    0.9145    0.8833
4322.859    0.9253    0.8945
4322.885    0.9152    0.8935
4322.910    0.8578    0.8564
4322.935    0.7437    0.7741
4322.961    0.6028    0.6560
4322.986    0.4975    0.5480
4323.011    0.4502    0.4787
4323.037    0.4548    0.4558
4323.062    0.4804    0.4651
4323.087    0.5120    0.4841
4323.113    0.5300    0.4987
4323.138    0.5118    0.4956
4323.163    0.4589    0.4676
4323.189    0.4032    0.4208
4323.214    0.3665    0.3824
4323.239    0.3690    0.3691
4323.265    0.4007    0.3819
4323.290    0.4432    0.4094
4323.316    0.4792    0.4450
4323.341    0.4897    0.4823
4323.366    0.4956    0.5161
4323.392    0.5119    0.5355
4323.417    0.5195    0.5267
4323.442    0.4953    0.4885
4323.468    0.4566    0.4344
4323.493    0.4201    0.3972
4323.518    0.4093    0.3945
4323.544    0.4234    0.4248
4323.569    0.4448    0.4675
4323.594    0.4721    0.5123
4323.620    0.5077    0.5627
4323.645    0.5571    0.6162
4323.670    0.6023    0.6628
4323.696    0.6375    0.6856
4323.721    0.6507    0.6745
4323.746    0.6312    0.6339
4323.772    0.5683    0.5660
4323.797    0.4782    0.4865
4323.822    0.4009    0.4139
4323.848    0.3640    0.3681
4323.873    0.3702    0.3594
4323.898    0.3976    0.3762
4323.924    0.4267    0.4072
4323.949    0.4499    0.4429
4323.974    0.4781    0.4803
4324.000    0.5305    0.5137
4324.025    0.5768    0.5335
4324.050    0.5886    0.5440
4324.076    0.5806    0.5572
4324.101    0.5677    0.5778
4324.126    0.5694    0.5980
4324.152    0.5784    0.6100
4324.177    0.6083    0.6233
4324.202    0.6710    0.6602
4324.228    0.7520    0.7263
4324.253    0.8321    0.7872
4324.278    0.8628    0.8080
4324.304    0.8219    0.7704
4324.329    0.7266    0.6898
4324.354    0.6126    0.5929
4324.380    0.5222    0.5092
4324.405    0.4861    0.4790
4324.430    0.5092    0.5192
4324.456    0.5876    0.6262
4324.481    0.7047    0.7516
4324.506    0.8162    0.8543
4324.532    0.8813    0.9122
4324.557    0.9095    0.9249
# 112504  85  4322.431  4324.560
4322.431    0.9554    0.9678
4322.456    0.9264    0.9436
4322.482    0.8829    0.9118
4322.507    0.8568    0.8898
4322.532    0.8604    0.8898
4322.558    0.8872    0.9118
4322.583    0.9283    0.9397
4322.608    0.9638    0.9616
4322.634    0.9768    0.9732
4322.659    0.9741    0.9750
4322.684    0.9661    0.9703
4322.710    0.9541    0.9590
4322.735    0.9497    0.9395
4322.760    0.9462    0.9093
4322.786    0.9281    0.8726
4322.811    0.9091    0.8474
4322.836    0.9053    0.8457
4322.862    0.9122    0.8644
4322.887    0.9154    0.8784
4322.912    0.8688    0.8612
4322.938    0.7686    0.7945
4322.963    0.6403    0.6936
4322.988    0.5324    0.5887
4323.014    0.4795    0.5120
4323.039    0.4730    0.4834
4323.064    0.5027    0.4879
4323.090    0.5338    0.5052
4323.115    0.5549    0.5182
4323.140    0.5484    0.5177
4323.166    0.5040    0.4956
4323.191    0.4412    0.4568
4323.217    0.3984    0.4168
4323.242    0.3909    0.3979
4323.267    0.4195    0.4034
4323.293    0.4633    0.4259
4323.318    0.4950    0.4539
4323.343    0.5069    0.4837
4323.369    0.5145    0.5132
4323.394    0.5272    0.5321
4323.419    0.5374    0.5314
4323.445    0.5207    0.5042
4323.470    0.4775    0.4620
4323.495    0.4470    0.4267
4323.521    0.4329    0.4197
4323.546    0.4456    0.4446
4323.571    0.4666    0.4869
4323.597    0.4911    0.5344
4323.622    0.5313    0.5814
4323.647    0.5752    0.6311
4323.673    0.6193    0.6786
4323.698    0.6513    0.7058
4323.723    0.6673    0.7047
4323.749    0.6537    0.6728
4323.774    0.6003    0.6157
4323.799    0.5117    0.5401
4323.825    0.4307    0.4607
4323.850    0.3867    0.4058
4323.875    0.3878    0.3841
4323.901    0.4141    0.3925
4323.926    0.4461    0.4184
4323.951    0.4694    0.4538
4323.977    0.4984    0.4950
4324.002    0.5465    0.5316
4324.028    0.5946    0.5581
4324.053    0.6129    0.5724
4324.078    0.6017    0.5851
4324.104    0.5947    0.6045
4324.129    0.5932    0.6250
4324.154    0.5947    0.6393
4324.180    0.6125    0.6518
4324.205    0.6590    0.6781
4324.230    0.7298    0.7241
4324.256    0.7969    0.7709
4324.281    0.8247    0.7816
4324.306    0.8013    0.7439
4324.332    0.7281    0.6674
4324.357    0.6375    0.5855
4324.382    0.5599    0.5204
4324.408    0.5143    0.4944
4324.433    0.5224    0.5271
4324.458    0.5884    0.6143
4324.484    0.6883    0.7323
4324.509    0.7865    0.8306
4324.534    0.8537    0.8867
4324.560    0.8792    0.8976
# 113579  86  4322.410  4324.564
4322.410    0.9245    0.9515
4322.436    0.9181    0.9443
4322.461    0.9114    0.9386
4322.486    0.9078    0.9345
4322.512    0.9114    0.9322
4322.537    0.9147    0.9318
4322.562    0.9185    0.9328
4322.588    0.9179    0.9341
4322.613    0.9251    0.9348
4322.638    0.9318    0.9339
4322.664    0.9318    0.9305
4322.689    0.9361    0.9243
4322.715    0.9367    0.9147
4322.740    0.9275    0.9030
4322.765    0.9204    0.8888
4322.791    0.9053    0.8714
4322.816    0.8804    0.8519
4322.841    0.8531    0.8295
4322.867    0.8268    0.8028
4322.892    0.7858    0.7737
4322.917    0.7417    0.7420
4322.943    0.7006    0.7068
4322.968    0.6700    0.6727
4322.993    0.6321    0.6396
4323.019    0.5985    0.6079
4323.044    0.5768    0.5808
4323.069    0.5534    0.5574
4323.095    0.5360    0.5372
4323.120    0.5189    0.5210
4323.145    0.5085    0.5077
4323.171    0.5038    0.4968
4323.196    0.4996    0.4892
4323.221    0.4982    0.4843
4323.247    0.4961    0.4822
4323.272    0.4998    0.4827
4323.297    0.5042    0.4853
4323.323    0.5085    0.4892
4323.348    0.5113    0.4934
4323.373    0.5161    0.4973
4323.399    0.5201    0.5010
4323.424    0.5211    0.5043
4323.449    0.5174    0.5085
4323.475    0.5155    0.5146
4323.500    0.5181    0.5232
4323.525    0.5246    0.5349
4323.551    0.5348    0.5502
4323.576    0.5487    0.5669
4323.601    0.5636    0.5837
4323.627    0.5756    0.5994
4323.652    0.5888    0.6101
4323.677    0.5959    0.6152
4323.703    0.5914    0.6131
4323.728    0.5832    0.6044
4323.754    0.5695    0.5891
4323.779    0.5523    0.5710
4323.804    0.5347    0.5517
4323.830    0.5178    0.5336
4323.855    0.5062    0.5202
4323.880    0.5018    0.5126
4323.906    0.5043    0.5117
4323.931    0.5158    0.5171
4323.956    0.5306    0.5281
4323.982    0.5487    0.5439
4324.007    0.5706    0.5620
4324.032    0.5880    0.5813
4324.058    0.6048    0.6020
4324.083    0.6203    0.6213
4324.108    0.6383    0.6393
4324.134    0.6584    0.6560
4324.159    0.6724    0.6693
4324.184    0.6849    0.6792
4324.210    0.6921    0.6853
4324.235    0.6958    0.6866
4324.260    0.6961    0.6841
4324.286    0.6902    0.6783
4324.311    0.6828    0.6717
4324.336    0.6756    0.6665
4324.362    0.6747    0.6650
4324.387    0.6734    0.6690
4324.412    0.6764    0.6789
4324.438    0.6880    0.6950
4324.463    0.7032    0.7140
4324.488    0.7233    0.7337
4324.514    0.7449    0.7516
4324.539    0.7720    0.7637
4324.564    0.7892    0.7688
# 113989  86  4322.412  4324.567
4322.412    0.9687    0.9861
4322.438    0.9530    0.9723
4322.463    0.9268    0.9508
4322.488    0.9030    0.9300
4322.514    0.8958    0.9217
4322.539    0.9156    0.9309
4322.564    0.9478    0.9491
4322.590    0.9770    0.9663
4322.615    0.9858    0.9757
4322.640    0.9836    0.9772
4322.666    0.9754    0.9727
4322.691    0.9678    0.9649
4322.716    0.9661    0.9546
4322.742    0.9681    0.9389
4322.767    0.9636    0.9181
4322.793    0.9495    0.8976
4322.818    0.9393    0.8900
4322.843    0.9380    0.8966
4322.869    0.9343    0.9034
4322.894    0.9059    0.8861
4322.919    0.8171    0.8249
4322.945    0.6783    0.7140
4322.970    0.5353    0.5905
4322.995    0.4500    0.4926
4323.021    0.4333    0.4442
4323.046    0.4503    0.4418
4323.071    0.4833    0.4594
4323.097    0.5142    0.4806
4323.122    0.5161    0.4916
4323.147    0.4801    0.4791
4323.173    0.4207    0.4368
4323.198    0.3709    0.3879
4323.223    0.3530    0.3588
4323.249    0.3712    0.3603
4323.274    0.4105    0.3825
4323.299    0.4491    0.4136
4323.325    0.4686    0.4514
4323.350    0.4739    0.4891
4323.375    0.4882    0.5187
4323.401    0.5021    0.5269
4323.426    0.4976    0.5027
4323.451    0.4629    0.4521
4323.477    0.4230    0.3982
4323.502    0.3974    0.3758
4323.527    0.3996    0.3917
4323.553    0.4200    0.4318
4323.578    0.4407    0.4734
4323.603    0.4747    0.5163
4323.629    0.5217    0.5704
4323.654    0.5679    0.6268
4323.680    0.6107    0.6673
4323.705    0.6389    0.6719
4323.730    0.6347    0.6440
4323.756    0.5946    0.5880
4323.781    0.5119    0.5133
4323.806    0.4197    0.4330
4323.832    0.3598    0.3703
4323.857    0.3471    0.3464
4323.882    0.3694    0.3546
4323.908    0.4005    0.3812
4323.933    0.4226    0.4133
4323.958    0.4434    0.4488
4323.984    0.4844    0.4854
4324.009    0.5446    0.5109
4324.034    0.5818    0.5225
4324.060    0.5769    0.5308
4324.085    0.5608    0.5482
4324.110    0.5571    0.5725
4324.136    0.5618    0.5893
4324.161    0.5757    0.5953
4324.186    0.6160    0.6163
4324.212    0.6982    0.6770
4324.237    0.8017    0.7570
4324.262    0.8676    0.8141
4324.288    0.8630    0.8130
4324.313    0.7927    0.7518
4324.338    0.6755    0.6531
4324.364    0.5577    0.5449
4324.389    0.4853    0.4748
4324.414    0.4732    0.4741
4324.440    0.5275    0.5574
4324.465    0.6371    0.6877
4324.491    0.7658    0.8185
4324.516    0.8662    0.9009
4324.541    0.9150    0.9350
4324.567    0.9224    0.9361
# 115715  86  4322.411  4324.565
4322.411    0.9502    0.9752
4322.436    0.9285    0.9539
4322.461    0.9001    0.9249
4322.487    0.8800    0.9003
4322.512    0.8794    0.8966
4322.537    0.9034    0.9143
4322.563    0.9423    0.9421
4322.588    0.9732    0.9638
4322.613    0.9895    0.9757
4322.639    0.9952    0.9788
4322.664    0.9829    0.9754
4322.690    0.9750    0.9669
4322.715    0.9629    0.9528
4322.740    0.9532    0.9307
4322.766    0.9395    0.9022
4322.791    0.9258    0.8804
4322.816    0.9217    0.8762
4322.842    0.9219    0.8890
4322.867    0.9241    0.8999
4322.892    0.8913    0.8853
4322.918    0.8043    0.8258
4322.943    0.6858    0.7296
4322.968    0.5708    0.6229
4322.994    0.5034    0.5383
4323.019    0.4974    0.5018
4323.044    0.5201    0.5021
4323.070    0.5511    0.5200
4323.095    0.5752    0.5364
4323.120    0.5703    0.5401
4323.146    0.5219    0.5205
4323.171    0.4570    0.4798
4323.196    0.4078    0.4353
4323.222    0.3975    0.4091
4323.247    0.4212    0.4117
4323.272    0.4636    0.4340
4323.298    0.5058    0.4667
4323.323    0.5249    0.5015
4323.348    0.5320    0.5357
4323.374    0.5463    0.5614
4323.399    0.5562    0.5647
4323.424    0.5494    0.5395
4323.450    0.5094    0.4908
4323.475    0.4672    0.4465
4323.500    0.4437    0.4301
4323.526    0.4550    0.4504
4323.551    0.4759    0.4918
4323.577    0.5026    0.5400
4323.602    0.5390    0.5868
4323.627    0.5808    0.6368
4323.653    0.6265    0.6869
4323.678    0.6668    0.7183
4323.703    0.6871    0.7216
4323.729    0.6781    0.6933
4323.754    0.6333    0.6389
4323.779    0.5475    0.5638
4323.805    0.4585    0.4811
4323.830    0.4072    0.4213
4323.855    0.4006    0.3958
4323.881    0.4219    0.4032
4323.906    0.4546    0.4300
4323.931    0.4808    0.4659
4323.957    0.5041    0.5071
4323.982    0.5495    0.5443
4324.007    0.5998    0.5711
4324.033    0.6259    0.5861
4324.058    0.6193    0.5972
4324.083    0.6066    0.6143
4324.109    0.6088    0.6359
4324.134    0.6209    0.6507
4324.159    0.6368    0.6611
4324.185    0.6809    0.6849
4324.210    0.7540    0.7313
4324.235    0.8329    0.7852
4324.261    0.8742    0.8141
4324.286    0.8547    0.7936
4324.311    0.7880    0.7300
4324.337    0.6868    0.6417
4324.362    0.5920    0.5630
4324.387    0.5349    0.5186
4324.413    0.5303    0.5342
4324.438    0.5865    0.6124
4324.464    0.6816    0.7300
4324.489    0.7836    0.8344
4324.514    0.8640    0.9005
4324.540    0.8939    0.9232
4324.565    0.8976    0.9141
# 116613  86  4322.412  4324.566
4322.412    0.9386    0.9638
4322.437    0.9137    0.9432
4322.462    0.8806    0.9173
4322.488    0.8572    0.8964
4322.513    0.8594    0.8931
4322.538    0.8915    0.9076
4322.564    0.9315    0.9322
4322.589    0.9638    0.9537
4322.614    0.9845    0.9667
4322.640    0.9831    0.9712
4322.665    0.9727    0.9681
4322.690    0.9592    0.9579
4322.716    0.9475    0.9378
4322.741    0.9367    0.9087
4322.766    0.9143    0.8748
4322.792    0.8960    0.8476
4322.817    0.8886    0.8406
4322.842    0.8995    0.8513
4322.868    0.9001    0.8632
4322.893    0.8604    0.8511
4322.918    0.7842    0.8020
4322.944    0.6722    0.7170
4322.969    0.5699    0.6268
4322.994    0.5193    0.5564
4323.020    0.5131    0.5204
4323.045    0.5319    0.5168
4323.070    0.5614    0.5277
4323.096    0.5847    0.5380
4323.121    0.5686    0.5364
4323.147    0.5260    0.5178
4323.172    0.4717    0.4867
4323.197    0.4340    0.4542
4323.223    0.4249    0.4337
4323.248    0.4433    0.4340
4323.273    0.4836    0.4501
4323.299    0.5151    0.4752
4323.324    0.5338    0.5015
4323.349    0.5395    0.5259
4323.375    0.5464    0.5431
4323.400    0.5528    0.5443
4323.425    0.5403    0.5258
4323.451    0.5070    0.4926
4323.476    0.4746    0.4637
4323.501    0.4612    0.4548
4323.527    0.4674    0.4732
4323.552    0.4871    0.5103
4323.577    0.5152    0.5553
4323.603    0.5517    0.6034
4323.628    0.5925    0.6492
4323.653    0.6355    0.6899
4323.679    0.6674    0.7173
4323.704    0.6838    0.7206
4323.729    0.6739    0.6976
4323.755    0.6236    0.6471
4323.780    0.5512    0.5801
4323.805    0.4749    0.5090
4323.831    0.4325    0.4498
4323.856    0.4234    0.4202
4323.881    0.4448    0.4186
4323.907    0.4726    0.4391
4323.932    0.4940    0.4718
4323.957    0.5208    0.5104
4323.983    0.5622    0.5489
4324.008    0.6026    0.5778
4324.034    0.6219    0.5981
4324.059    0.6200    0.6135
4324.084    0.6169    0.6304
4324.110    0.6183    0.6492
4324.135    0.6203    0.6648
4324.160    0.6393    0.6797
4324.186    0.6776    0.7024
4324.211    0.7349    0.7343
4324.236    0.7958    0.7635
4324.262    0.8202    0.7679
4324.287    0.7969    0.7350
4324.312    0.7340    0.6736
4324.338    0.6584    0.6015
4324.363    0.5869    0.5473
4324.388    0.5441    0.5264
4324.414    0.5490    0.5522
4324.439    0.5955    0.6213
4324.464    0.6787    0.7143
4324.490    0.7665    0.8043
4324.515    0.8262    0.8592
4324.540    0.8570    0.8756
4324.566    0.8570    0.8604
# 999999  86  4322.411  4324.565
4322.411    0.9550    0.9757
4322.436    0.9292    0.9576
4322.462    0.9030    0.9292
4322.487    0.8772    0.9028
4322.512    0.8682    0.8921
4322.538    0.8890    0.9039
4322.563    0.9215    0.9281
4322.588    0.9563    0.9515
4322.614    0.9779    0.9667
4322.639    0.9824    0.9712
4322.664    0.9732    0.9685
4322.690    0.9605    0.9594
4322.715    0.9524    0.9443
4322.740    0.9445    0.9204
4322.766    0.9356    0.8870
4322.791    0.9116    0.8572
4322.816    0.9024    0.8449
4322.842    0.9112    0.8545
4322.867    0.9078    0.8692
4322.892    0.8770    0.8620
4322.918    0.7925    0.8082
4322.943    0.6683    0.7112
4322.968    0.5377    0.5959
4322.994    0.4533    0.4965
4323.019    0.4244    0.4450
4323.044    0.4377    0.4346
4323.070    0.4721    0.4472
4323.095    0.4976    0.4632
4323.120    0.5029    0.4709
4323.146    0.4738    0.4596
4323.171    0.4193    0.4283
4323.196    0.3727    0.3885
4323.222    0.3515    0.3598
4323.247    0.3617    0.3558
4323.272    0.3978    0.3712
4323.298    0.4299    0.3982
4323.323    0.4537    0.4287
4323.348    0.4598    0.4604
4323.374    0.4712    0.4872
4323.399    0.4834    0.4965
4323.424    0.4807    0.4805
4323.450    0.4530    0.4405
4323.475    0.4148    0.3982
4323.501    0.3910    0.3757
4323.526    0.3941    0.3857
4323.551    0.4100    0.4190
4323.577    0.4346    0.4626
4323.602    0.4646    0.5075
4323.627    0.5062    0.5573
4323.653    0.5521    0.6108
4323.678    0.5903    0.6492
4323.703    0.6157    0.6605
4323.729    0.6180    0.6391
4323.754    0.5804    0.5906
4323.779    0.5076    0.5216
4323.805    0.4230    0.4427
4323.830    0.3635    0.3809
4323.855    0.3450    0.3484
4323.881    0.3578    0.3465
4323.906    0.3859    0.3653
4323.931    0.4118    0.3948
4323.957    0.4372    0.4313
4323.982    0.4739    0.4670
4324.007    0.5265    0.4952
4324.033    0.5629    0.5127
4324.058    0.5682    0.5241
4324.083    0.5572    0.5400
4324.109    0.5454    0.5621
4324.134    0.5469    0.5796
4324.159    0.5608    0.5914
4324.185    0.5973    0.6133
4324.210    0.6644    0.6596
4324.235    0.7492    0.7208
4324.261    0.8085    0.7637
4324.286    0.8089    0.7547
4324.311    0.7449    0.6950
4324.337    0.6474    0.6039
4324.362    0.5500    0.5188
4324.387    0.4851    0.4643
4324.413    0.4694    0.4657
4324.438    0.5123    0.5328
4324.463    0.6051    0.6464
4324.489    0.7165    0.7705
4324.514    0.8080    0.8561
4324.540    0.8630    0.8935
4324.565    0.8770    0.8890


==> anc/specdat/fit_CH4328.dat <==
# 001499  56  4327.404  4328.798
4327.404    0.9552    0.9636
4327.430    0.9475    0.9645
4327.455    0.9489    0.9634
4327.480    0.9579    0.9614
4327.506    0.9672    0.9621
4327.531    0.9838    0.9667
4327.556    0.9993    0.9727
4327.582    1.0002    0.9770
4327.607    1.0007    0.9772
4327.632    0.9906    0.9736
4327.658    0.9734    0.9661
4327.683    0.9460    0.9530
4327.708    0.9116    0.9262
4327.734    0.8612    0.8738
4327.759    0.7978    0.8147
4327.784    0.7721    0.7863
4327.810    0.7858    0.7914
4327.835    0.7734    0.7623
4327.860    0.6673    0.6449
4327.886    0.5049    0.4823
4327.911    0.3993    0.4003
4327.936    0.4173    0.4345
4327.962    0.5126    0.5287
4327.987    0.6087    0.6015
4328.012    0.6636    0.6452
4328.038    0.7027    0.6904
4328.063    0.7589    0.7521
4328.088    0.8141    0.8211
4328.114    0.8648    0.8760
4328.139    0.8898    0.9026
4328.165    0.9082    0.9126
4328.190    0.9143    0.9190
4328.215    0.9188    0.9270
4328.241    0.9249    0.9369
4328.266    0.9367    0.9458
4328.291    0.9454    0.9546
4328.317    0.9576    0.9632
4328.342    0.9647    0.9676
4328.367    0.9723    0.9658
4328.393    0.9701    0.9579
4328.418    0.9592    0.9497
4328.443    0.9526    0.9471
4328.469    0.9454    0.9508
4328.494    0.9343    0.9508
4328.519    0.9005    0.9326
4328.545    0.8344    0.8813
4328.570    0.7560    0.8046
4328.595    0.6979    0.7293
4328.621    0.6942    0.6937
4328.646    0.7485    0.7185
4328.671    0.8278    0.7831
4328.697    0.8939    0.8557
4328.722    0.9285    0.9061
4328.747    0.9548    0.9330
4328.773    0.9548    0.9404
4328.798    0.9294    0.9341
# 001598  55  4327.421  4328.790
4327.421    0.9661    0.9788
4327.447    0.9590    0.9784
4327.472    0.9643    0.9763
4327.497    0.9745    0.9759
4327.523    0.9867    0.9788
4327.548    0.9915    0.9836
4327.573    1.0018    0.9872
4327.599    1.0053    0.9881
4327.624    1.0005    0.9863
4327.649    0.9881    0.9820
4327.675    0.9725    0.9750
4327.700    0.9592    0.9641
4327.725    0.9262    0.9415
4327.751    0.8904    0.9049
4327.776    0.8770    0.8810
4327.801    0.8810    0.8847
4327.827    0.8800    0.8752
4327.852    0.8054    0.7870
4327.877    0.6477    0.6297
4327.903    0.5175    0.5117
4327.928    0.5132    0.5276
4327.953    0.5985    0.6202
4327.979    0.6963    0.6984
4328.004    0.7523    0.7340
4328.029    0.7809    0.7612
4328.055    0.8228    0.8067
4328.080    0.8752    0.8630
4328.105    0.9095    0.9093
4328.131    0.9298    0.9335
4328.156    0.9369    0.9399
4328.182    0.9391    0.9436
4328.207    0.9443    0.9502
4328.232    0.9513    0.9587
4328.258    0.9576    0.9661
4328.283    0.9645    0.9719
4328.308    0.9694    0.9772
4328.334    0.9779    0.9817
4328.359    0.9845    0.9820
4328.384    0.9847    0.9772
4328.410    0.9927    0.9703
4328.435    0.9867    0.9672
4328.460    0.9716    0.9696
4328.486    0.9638    0.9732
4328.511    0.9460    0.9667
4328.536    0.9089    0.9378
4328.562    0.8362    0.8782
4328.587    0.7674    0.8093
4328.612    0.7501    0.7654
4328.638    0.7940    0.7748
4328.663    0.8584    0.8274
4328.688    0.9124    0.8886
4328.714    0.9506    0.9350
4328.739    0.9685    0.9585
4328.764    0.9727    0.9661
4328.790    0.9654    0.9614
# 001803  56  4327.404  4328.798
4327.404    0.9587    0.9627
4327.429    0.9627    0.9634
4327.455    0.9647    0.9638
4327.480    0.9694    0.9647
4327.505    0.9741    0.9663
4327.531    0.9777    0.9681
4327.556    0.9802    0.9692
4327.581    0.9799    0.9685
4327.607    0.9727    0.9647
4327.632    0.9576    0.9561
4327.657    0.9384    0.9417
4327.683    0.9126    0.9194
4327.708    0.8821    0.8917
4327.733    0.8470    0.8592
4327.759    0.8156    0.8207
4327.784    0.7809    0.7770
4327.809    0.7310    0.7234
4327.835    0.6700    0.6589
4327.860    0.6072    0.5980
4327.885    0.5560    0.5535
4327.911    0.5330    0.5377
4327.936    0.5451    0.5541
4327.961    0.5838    0.5940
4327.987    0.6421    0.6479
4328.012    0.7044    0.7023
4328.037    0.7577    0.7544
4328.063    0.8085    0.8037
4328.088    0.8457    0.8445
4328.114    0.8704    0.8780
4328.139    0.8976    0.9014
4328.164    0.9133    0.9175
4328.190    0.9300    0.9290
4328.215    0.9358    0.9371
4328.240    0.9393    0.9443
4328.266    0.9456    0.9504
4328.291    0.9530    0.9552
4328.316    0.9550    0.9581
4328.342    0.9532    0.9590
4328.367    0.9532    0.9576
4328.392    0.9530    0.9550
4328.418    0.9460    0.9508
4328.443    0.9408    0.9443
4328.468    0.9243    0.9328
4328.494    0.8972    0.9126
4328.519    0.8662    0.8847
4328.544    0.8362    0.8515
4328.570    0.8106    0.8196
4328.595    0.8017    0.8002
4328.620    0.8126    0.7978
4328.646    0.8381    0.8138
4328.671    0.8602    0.8412
4328.696    0.8923    0.8718
4328.722    0.9133    0.8991
4328.747    0.9245    0.9169
4328.772    0.9260    0.9258
4328.798    0.9169    0.9277
# 004290  56  4327.405  4328.799
4327.405    0.9701    0.9732
4327.431    0.9614    0.9739
4327.456    0.9603    0.9732
4327.482    0.9627    0.9716
4327.507    0.9876    0.9721
4327.532    0.9922    0.9754
4327.558    0.9982    0.9802
4327.583    1.0093    0.9836
4327.608    1.0177    0.9840
4327.634    0.9986    0.9813
4327.659    0.9845    0.9759
4327.684    0.9585    0.9672
4327.710    0.9345    0.9502
4327.735    0.9012    0.9198
4327.760    0.8592    0.8829
4327.786    0.8418    0.8616
4327.811    0.8509    0.8590
4327.836    0.8297    0.8270
4327.862    0.7425    0.7152
4327.887    0.5940    0.5689
4327.912    0.4833    0.4836
4327.938    0.4931    0.5113
4327.963    0.5851    0.5962
4327.988    0.6674    0.6665
4328.014    0.7214    0.7084
4328.039    0.7658    0.7440
4328.064    0.8008    0.7934
4328.090    0.8519    0.8523
4328.115    0.8910    0.8970
4328.140    0.9068    0.9209
4328.166    0.9082    0.9303
4328.191    0.9202    0.9358
4328.216    0.9298    0.9434
4328.242    0.9419    0.9521
4328.267    0.9449    0.9598
4328.293    0.9546    0.9667
4328.318    0.9689    0.9727
4328.343    0.9781    0.9763
4328.369    0.9927    0.9754
4328.394    0.9849    0.9698
4328.419    0.9730    0.9634
4328.445    0.9739    0.9609
4328.470    0.9643    0.9629
4328.495    0.9443    0.9629
4328.521    0.9213    0.9482
4328.546    0.8710    0.9087
4328.571    0.7973    0.8455
4328.597    0.7425    0.7782
4328.622    0.7442    0.7456
4328.647    0.7901    0.7624
4328.673    0.8580    0.8185
4328.698    0.9173    0.8786
4328.723    0.9465    0.9232
4328.749    0.9579    0.9482
4328.774    0.9652    0.9550
4328.799    0.9603    0.9504
# 005176  55  4327.424  4328.792
4327.424    0.9616    0.9641
4327.449    0.9592    0.9632
4327.475    0.9570    0.9618
4327.500    0.9665    0.9625
4327.525    0.9757    0.9658
4327.551    0.9833    0.9705
4327.576    0.9851    0.9736
4327.601    0.9842    0.9739
4327.627    0.9772    0.9707
4327.652    0.9665    0.9643
4327.677    0.9480    0.9517
4327.703    0.9226    0.9258
4327.728    0.8690    0.8843
4327.753    0.8192    0.8398
4327.779    0.7971    0.8143
4327.804    0.7985    0.8041
4327.829    0.7658    0.7614
4327.855    0.6734    0.6488
4327.880    0.5337    0.5174
4327.906    0.4464    0.4464
4327.931    0.4634    0.4750
4327.956    0.5434    0.5548
4327.982    0.6299    0.6299
4328.007    0.6872    0.6790
4328.032    0.7405    0.7236
4328.058    0.7885    0.7802
4328.083    0.8283    0.8377
4328.108    0.8867    0.8829
4328.134    0.9097    0.9091
4328.159    0.9209    0.9198
4328.184    0.9247    0.9262
4328.210    0.9326    0.9333
4328.235    0.9358    0.9408
4328.260    0.9358    0.9484
4328.286    0.9445    0.9559
4328.311    0.9572    0.9618
4328.336    0.9665    0.9649
4328.362    0.9638    0.9629
4328.387    0.9596    0.9570
4328.412    0.9565    0.9510
4328.438    0.9528    0.9489
4328.463    0.9506    0.9504
4328.488    0.9421    0.9480
4328.514    0.9105    0.9285
4328.539    0.8504    0.8851
4328.564    0.7820    0.8219
4328.590    0.7325    0.7595
4328.615    0.7350    0.7325
4328.640    0.7752    0.7514
4328.666    0.8350    0.8056
4328.691    0.8894    0.8636
4328.716    0.9234    0.9078
4328.742    0.9382    0.9330
4328.767    0.9471    0.9402
4328.792    0.9432    0.9367
# 006405  55  4327.422  4328.791
4327.422    0.9707    0.9759
4327.447    0.9638    0.9754
4327.473    0.9665    0.9739
4327.498    0.9705    0.9732
4327.523    0.9888    0.9759
4327.549    0.9961    0.9804
4327.574    0.9995    0.9840
4327.599    0.9970    0.9854
4327.625    0.9854    0.9836
4327.650    0.9730    0.9790
4327.675    0.9621    0.9719
4327.701    0.9471    0.9576
4327.726    0.9177    0.9296
4327.752    0.8774    0.8876
4327.777    0.8614    0.8596
4327.802    0.8618    0.8588
4327.828    0.8531    0.8445
4327.853    0.7750    0.7561
4327.878    0.6252    0.6059
4327.904    0.4941    0.4911
4327.929    0.4847    0.4995
4327.954    0.5692    0.5871
4327.980    0.6608    0.6725
4328.005    0.7216    0.7178
4328.030    0.7640    0.7506
4328.056    0.8085    0.7971
4328.081    0.8586    0.8527
4328.106    0.9036    0.9001
4328.132    0.9270    0.9270
4328.157    0.9333    0.9361
4328.182    0.9438    0.9404
4328.208    0.9504    0.9467
4328.233    0.9618    0.9546
4328.258    0.9623    0.9618
4328.284    0.9643    0.9683
4328.309    0.9685    0.9739
4328.334    0.9681    0.9781
4328.360    0.9743    0.9786
4328.385    0.9861    0.9741
4328.410    0.9788    0.9676
4328.436    0.9694    0.9641
4328.461    0.9663    0.9661
4328.486    0.9563    0.9687
4328.512    0.9395    0.9612
4328.537    0.8937    0.9318
4328.562    0.8279    0.8764
4328.588    0.7688    0.8076
4328.613    0.7554    0.7647
4328.639    0.8046    0.7711
4328.664    0.8608    0.8190
4328.689    0.9179    0.8786
4328.715    0.9399    0.9264
4328.740    0.9574    0.9519
4328.765    0.9638    0.9607
4328.791    0.9508    0.9576
# 006455  55  4327.420  4328.788
4327.420    0.9669    0.9723
4327.445    0.9559    0.9723
4327.471    0.9616    0.9707
4327.496    0.9739    0.9703
4327.521    0.9856    0.9727
4327.547    0.9975    0.9779
4327.572    1.0060    0.9822
4327.598    0.9968    0.9836
4327.623    0.9920    0.9820
4327.648    0.9748    0.9772
4327.674    0.9612    0.9692
4327.699    0.9384    0.9557
4327.724    0.9126    0.9275
4327.750    0.8746    0.8813
4327.775    0.8400    0.8470
4327.800    0.8513    0.8461
4327.826    0.8541    0.8402
4327.851    0.7768    0.7584
4327.876    0.6213    0.6019
4327.902    0.4811    0.4709
4327.927    0.4515    0.4687
4327.952    0.5314    0.5562
4327.978    0.6347    0.6445
4328.003    0.6976    0.6896
4328.028    0.7362    0.7206
4328.054    0.7822    0.7677
4328.079    0.8381    0.8278
4328.104    0.8819    0.8815
4328.130    0.9030    0.9139
4328.155    0.9209    0.9258
4328.180    0.9294    0.9309
4328.206    0.9361    0.9382
4328.231    0.9443    0.9473
4328.256    0.9497    0.9554
4328.282    0.9524    0.9629
4328.307    0.9658    0.9696
4328.332    0.9748    0.9748
4328.358    0.9781    0.9757
4328.383    0.9734    0.9710
4328.408    0.9730    0.9634
4328.434    0.9574    0.9587
4328.459    0.9530    0.9601
4328.484    0.9517    0.9627
4328.510    0.9315    0.9554
4328.535    0.8880    0.9251
4328.560    0.8153    0.8662
4328.586    0.7451    0.7905
4328.611    0.7254    0.7398
4328.636    0.7644    0.7399
4328.662    0.8387    0.7901
4328.687    0.9045    0.8555
4328.712    0.9389    0.9089
4328.738    0.9574    0.9415
4328.763    0.9598    0.9535
4328.788    0.9478    0.9517
# 007244  55  4327.418  4328.786
4327.418    0.9647    0.9712
4327.443    0.9530    0.9712
4327.469    0.9618    0.9701
4327.494    0.9727    0.9694
4327.519    0.9845    0.9716
4327.545    0.9982    0.9761
4327.570    1.0032    0.9799
4327.595    1.0032    0.9817
4327.621    0.9949    0.9804
4327.646    0.9856    0.9759
4327.671    0.9685    0.9683
4327.697    0.9386    0.9539
4327.722    0.9057    0.9268
4327.747    0.8686    0.8878
4327.773    0.8362    0.8545
4327.798    0.8356    0.8447
4327.823    0.8300    0.8287
4327.849    0.7702    0.7497
4327.874    0.6364    0.6125
4327.899    0.5064    0.4949
4327.925    0.4643    0.4756
4327.950    0.5276    0.5441
4327.975    0.6187    0.6272
4328.001    0.6844    0.6842
4328.026    0.7357    0.7216
4328.051    0.7773    0.7654
4328.077    0.8232    0.8230
4328.102    0.8784    0.8746
4328.127    0.9095    0.9082
4328.153    0.9194    0.9243
4328.178    0.9279    0.9311
4328.203    0.9352    0.9376
4328.229    0.9397    0.9458
4328.254    0.9462    0.9537
4328.279    0.9526    0.9609
4328.305    0.9559    0.9676
4328.330    0.9665    0.9725
4328.355    0.9736    0.9736
4328.381    0.9770    0.9696
4328.406    0.9761    0.9632
4328.431    0.9652    0.9587
4328.457    0.9572    0.9587
4328.482    0.9491    0.9601
4328.507    0.9290    0.9526
4328.533    0.8910    0.9234
4328.558    0.8329    0.8696
4328.583    0.7628    0.8035
4328.609    0.7367    0.7528
4328.634    0.7635    0.7482
4328.659    0.8274    0.7870
4328.685    0.8927    0.8484
4328.710    0.9382    0.9007
4328.735    0.9473    0.9343
4328.761    0.9537    0.9495
4328.786    0.9432    0.9499
# 007585  56  4327.402  4328.796
4327.402    0.9627    0.9685
4327.427    0.9596    0.9692
4327.453    0.9590    0.9683
4327.478    0.9689    0.9669
4327.503    0.9786    0.9676
4327.529    0.9865    0.9712
4327.554    0.9917    0.9757
4327.579    0.9966    0.9788
4327.605    0.9908    0.9788
4327.630    0.9933    0.9759
4327.655    0.9692    0.9698
4327.681    0.9480    0.9579
4327.706    0.9135    0.9343
4327.731    0.8708    0.8931
4327.757    0.8329    0.8455
4327.782    0.8175    0.8228
4327.807    0.8217    0.8183
4327.833    0.7905    0.7761
4327.858    0.6778    0.6604
4327.884    0.5319    0.5142
4327.909    0.4451    0.4467
4327.934    0.4676    0.4856
4327.960    0.5622    0.5797
4327.985    0.6545    0.6537
4328.010    0.7120    0.6992
4328.036    0.7598    0.7417
4328.061    0.8041    0.7941
4328.086    0.8511    0.8507
4328.112    0.8872    0.8954
4328.137    0.9105    0.9179
4328.162    0.9230    0.9273
4328.188    0.9292    0.9333
4328.213    0.9358    0.9399
4328.238    0.9408    0.9475
4328.264    0.9430    0.9550
4328.289    0.9537    0.9618
4328.314    0.9701    0.9678
4328.340    0.9705    0.9712
4328.365    0.9761    0.9694
4328.390    0.9739    0.9636
4328.416    0.9678    0.9574
4328.441    0.9618    0.9557
4328.466    0.9484    0.9574
4328.492    0.9348    0.9557
4328.517    0.9020    0.9384
4328.542    0.8582    0.8968
4328.568    0.7901    0.8320
4328.593    0.7422    0.7720
4328.618    0.7464    0.7451
4328.644    0.7971    0.7665
4328.669    0.8616    0.8196
4328.694    0.9141    0.8768
4328.720    0.9454    0.9202
4328.745    0.9546    0.9423
4328.770    0.9506    0.9486
4328.796    0.9447    0.9441
# 007902  55  4327.419  4328.787
4327.419    0.9596    0.9710
4327.444    0.9537    0.9701
4327.470    0.9685    0.9676
4327.495    0.9757    0.9678
4327.520    0.9915    0.9723
4327.546    0.9986    0.9790
4327.571    1.0028    0.9836
4327.596    1.0039    0.9845
4327.622    0.9954    0.9811
4327.647    0.9779    0.9741
4327.672    0.9537    0.9629
4327.698    0.9228    0.9412
4327.723    0.8800    0.8995
4327.748    0.8308    0.8447
4327.774    0.8043    0.8134
4327.799    0.8192    0.8204
4327.824    0.8187    0.8037
4327.850    0.7185    0.6910
4327.875    0.5480    0.5261
4327.900    0.4263    0.4235
4327.926    0.4258    0.4475
4327.951    0.5187    0.5372
4327.976    0.6102    0.6104
4328.002    0.6624    0.6525
4328.027    0.7031    0.6912
4328.052    0.7589    0.7504
4328.078    0.8187    0.8241
4328.103    0.8702    0.8800
4328.128    0.9018    0.9080
4328.154    0.9114    0.9175
4328.179    0.9164    0.9230
4328.205    0.9305    0.9324
4328.230    0.9399    0.9432
4328.255    0.9447    0.9526
4328.281    0.9532    0.9616
4328.306    0.9667    0.9698
4328.331    0.9730    0.9757
4328.357    0.9781    0.9748
4328.382    0.9763    0.9676
4328.407    0.9663    0.9587
4328.433    0.9576    0.9554
4328.458    0.9521    0.9594
4328.483    0.9447    0.9625
4328.509    0.9185    0.9482
4328.534    0.8559    0.9030
4328.559    0.7729    0.8258
4328.585    0.7083    0.7399
4328.610    0.6939    0.6963
4328.635    0.7546    0.7153
4328.661    0.8364    0.7843
4328.686    0.9016    0.8590
4328.711    0.9456    0.9137
4328.737    0.9605    0.9438
4328.762    0.9504    0.9515
4328.787    0.9393    0.9445
# 007918  55  4327.422  4328.791
4327.422    0.9727    0.9712
4327.447    0.9641    0.9707
4327.473    0.9689    0.9692
4327.498    0.9768    0.9685
4327.523    0.9822    0.9705
4327.549    0.9833    0.9745
4327.574    0.9876    0.9784
4327.599    0.9886    0.9799
4327.625    0.9815    0.9786
4327.650    0.9701    0.9745
4327.675    0.9583    0.9669
4327.701    0.9378    0.9517
4327.726    0.9053    0.9230
4327.752    0.8676    0.8806
4327.777    0.8412    0.8492
4327.802    0.8426    0.8402
4327.828    0.8321    0.8209
4327.853    0.7575    0.7394
4327.878    0.6179    0.6015
4327.904    0.4900    0.4864
4327.929    0.4700    0.4781
4327.954    0.5378    0.5535
4327.980    0.6334    0.6443
4328.005    0.7040    0.7019
4328.030    0.7459    0.7411
4328.056    0.7949    0.7870
4328.081    0.8398    0.8402
4328.106    0.8831    0.8880
4328.132    0.9179    0.9188
4328.157    0.9307    0.9311
4328.182    0.9482    0.9365
4328.208    0.9504    0.9421
4328.233    0.9546    0.9489
4328.258    0.9587    0.9557
4328.284    0.9647    0.9621
4328.309    0.9674    0.9676
4328.334    0.9694    0.9719
4328.360    0.9732    0.9725
4328.385    0.9685    0.9685
4328.410    0.9607    0.9627
4328.436    0.9632    0.9590
4328.461    0.9621    0.9598
4328.486    0.9493    0.9616
4328.512    0.9303    0.9546
4328.537    0.8950    0.9277
4328.562    0.8339    0.8772
4328.588    0.7768    0.8134
4328.613    0.7623    0.7700
4328.639    0.7987    0.7691
4328.664    0.8500    0.8087
4328.689    0.9001    0.8642
4328.715    0.9311    0.9129
4328.740    0.9504    0.9412
4328.765    0.9526    0.9528
4328.791    0.9438    0.9521
# 008486  55  4327.420  4328.788
4327.420    0.9665    0.9745
4327.445    0.9663    0.9748
4327.470    0.9689    0.9736
4327.496    0.9763    0.9727
4327.521    0.9788    0.9741
4327.546    0.9904    0.9772
4327.572    0.9931    0.9806
4327.597    0.9947    0.9822
4327.622    0.9913    0.9815
4327.648    0.9836    0.9784
4327.673    0.9723    0.9727
4327.698    0.9539    0.9616
4327.724    0.9270    0.9373
4327.749    0.8872    0.9003
4327.774    0.8590    0.8672
4327.800    0.8559    0.8559
4327.825    0.8459    0.8441
4327.850    0.7856    0.7775
4327.876    0.6563    0.6391
4327.901    0.5226    0.5168
4327.926    0.4875    0.4929
4327.952    0.5569    0.5710
4327.977    0.6596    0.6677
4328.002    0.7371    0.7325
4328.028    0.7820    0.7718
4328.053    0.8143    0.8089
4328.078    0.8578    0.8543
4328.104    0.8985    0.8989
4328.129    0.9230    0.9268
4328.154    0.9367    0.9397
4328.180    0.9384    0.9449
4328.205    0.9443    0.9495
4328.231    0.9572    0.9552
4328.256    0.9647    0.9609
4328.281    0.9634    0.9661
4328.307    0.9723    0.9712
4328.332    0.9777    0.9750
4328.357    0.9761    0.9763
4328.383    0.9761    0.9736
4328.408    0.9730    0.9687
4328.433    0.9694    0.9652
4328.459    0.9658    0.9652
4328.484    0.9585    0.9665
4328.509    0.9415    0.9623
4328.535    0.9156    0.9421
4328.560    0.8652    0.9024
4328.585    0.8125    0.8502
4328.611    0.7894    0.8070
4328.636    0.8110    0.7995
4328.661    0.8682    0.8283
4328.687    0.9133    0.8768
4328.712    0.9417    0.9185
4328.737    0.9585    0.9454
4328.763    0.9625    0.9576
4328.788    0.9541    0.9585
# 009172  55  4327.421  4328.789
4327.421    0.9638    0.9694
4327.446    0.9663    0.9692
4327.471    0.9705    0.9694
4327.497    0.9786    0.9705
4327.522    0.9815    0.9730
4327.547    0.9886    0.9757
4327.573    0.9906    0.9775
4327.598    0.9922    0.9772
4327.624    0.9799    0.9736
4327.649    0.9716    0.9658
4327.674    0.9436    0.9515
4327.700    0.9160    0.9279
4327.725    0.8806    0.8983
4327.750    0.8531    0.8678
4327.776    0.8337    0.8381
4327.801    0.8017    0.8024
4327.826    0.7537    0.7435
4327.852    0.6727    0.6552
4327.877    0.5852    0.5712
4327.902    0.5240    0.5253
4327.928    0.5237    0.5357
4327.953    0.5716    0.5856
4327.978    0.6405    0.6460
4328.004    0.7055    0.7029
4328.029    0.7638    0.7518
4328.054    0.8102    0.7997
4328.080    0.8439    0.8468
4328.105    0.8817    0.8839
4328.130    0.9043    0.9095
4328.156    0.9194    0.9251
4328.181    0.9315    0.9343
4328.206    0.9380    0.9417
4328.232    0.9432    0.9489
4328.257    0.9480    0.9557
4328.282    0.9548    0.9618
4328.308    0.9638    0.9667
4328.333    0.9674    0.9687
4328.358    0.9685    0.9678
4328.384    0.9654    0.9645
4328.409    0.9634    0.9609
4328.434    0.9594    0.9583
4328.460    0.9489    0.9546
4328.485    0.9307    0.9449
4328.510    0.8991    0.9230
4328.536    0.8572    0.8847
4328.561    0.8194    0.8393
4328.586    0.7910    0.7998
4328.612    0.7852    0.7820
4328.637    0.8119    0.7938
4328.663    0.8590    0.8297
4328.688    0.8966    0.8718
4328.713    0.9288    0.9078
4328.739    0.9430    0.9318
4328.764    0.9454    0.9415
4328.789    0.9358    0.9421
# 009349  55  4327.417  4328.785
4327.417    0.9561    0.9703
4327.442    0.9572    0.9696
4327.468    0.9632    0.9681
4327.493    0.9732    0.9678
4327.519    0.9888    0.9707
4327.544    0.9993    0.9754
4327.569    0.9959    0.9793
4327.595    0.9949    0.9804
4327.620    0.9881    0.9784
4327.645    0.9725    0.9732
4327.671    0.9621    0.9641
4327.696    0.9348    0.9471
4327.721    0.8978    0.9162
4327.747    0.8612    0.8742
4327.772    0.8358    0.8472
4327.797    0.8329    0.8414
4327.823    0.8200    0.8155
4327.848    0.7406    0.7213
4327.873    0.6009    0.5790
4327.899    0.4824    0.4760
4327.924    0.4658    0.4824
4327.949    0.5444    0.5595
4327.975    0.6368    0.6394
4328.000    0.7005    0.6875
4328.025    0.7310    0.7254
4328.051    0.7823    0.7762
4328.076    0.8360    0.8341
4328.101    0.8839    0.8833
4328.127    0.9108    0.9131
4328.152    0.9211    0.9249
4328.177    0.9311    0.9309
4328.203    0.9305    0.9380
4328.228    0.9406    0.9460
4328.253    0.9456    0.9539
4328.279    0.9521    0.9612
4328.304    0.9634    0.9674
4328.329    0.9701    0.9716
4328.355    0.9714    0.9714
4328.380    0.9732    0.9663
4328.405    0.9763    0.9596
4328.431    0.9649    0.9561
4328.456    0.9596    0.9576
4328.481    0.9539    0.9585
4328.507    0.9173    0.9467
4328.532    0.8682    0.9114
4328.557    0.8136    0.8513
4328.583    0.7509    0.7820
4328.608    0.7347    0.7415
4328.633    0.7690    0.7487
4328.659    0.8393    0.7989
4328.684    0.9001    0.8598
4328.709    0.9335    0.9091
4328.735    0.9491    0.9386
4328.760    0.9502    0.9491
4328.785    0.9393    0.9467
# 009519  55  4327.424  4328.792
4327.424    0.9647    0.9681
4327.449    0.9609    0.9687
4327.475    0.9732    0.9694
4327.500    0.9707    0.9703
4327.525    0.9763    0.9710
4327.551    0.9822    0.9712
4327.576    0.9750    0.9701
4327.601    0.9667    0.9667
4327.627    0.9612    0.9594
4327.652    0.9465    0.9482
4327.677    0.9251    0.9318
4327.703    0.9076    0.9091
4327.728    0.8831    0.8817
4327.753    0.8513    0.8482
4327.779    0.8056    0.8063
4327.804    0.7610    0.7589
4327.829    0.7093    0.7076
4327.855    0.6619    0.6577
4327.880    0.6227    0.6220
4327.905    0.6066    0.6067
4327.931    0.6148    0.6155
4327.956    0.6380    0.6443
4327.981    0.6776    0.6860
4328.007    0.7313    0.7347
4328.032    0.7843    0.7805
4328.057    0.8281    0.8221
4328.083    0.8630    0.8588
4328.108    0.8904    0.8874
4328.133    0.9097    0.9091
4328.159    0.9249    0.9256
4328.184    0.9307    0.9367
4328.209    0.9378    0.9449
4328.235    0.9493    0.9513
4328.260    0.9583    0.9561
4328.285    0.9638    0.9598
4328.311    0.9645    0.9623
4328.336    0.9607    0.9632
4328.361    0.9665    0.9627
4328.387    0.9592    0.9609
4328.412    0.9484    0.9574
4328.437    0.9458    0.9513
4328.463    0.9391    0.9412
4328.488    0.9143    0.9268
4328.513    0.8950    0.9078
4328.539    0.8790    0.8855
4328.564    0.8656    0.8654
4328.589    0.8486    0.8513
4328.615    0.8543    0.8468
4328.640    0.8582    0.8535
4328.665    0.8790    0.8684
4328.691    0.9026    0.8884
4328.716    0.9105    0.9070
4328.742    0.9279    0.9226
4328.767    0.9318    0.9320
4328.792    0.9328    0.9361
# 009829  56  4327.400  4328.794
4327.400    0.9772    0.9766
4327.426    0.9598    0.9770
4327.451    0.9638    0.9752
4327.476    0.9788    0.9736
4327.502    0.9915    0.9754
4327.527    1.0009    0.9806
4327.552    1.0046    0.9863
4327.578    1.0069    0.9892
4327.603    1.0062    0.9883
4327.628    0.9920    0.9842
4327.654    0.9727    0.9766
4327.679    0.9486    0.9661
4327.704    0.9215    0.9480
4327.730    0.8913    0.9160
4327.755    0.8692    0.8851
4327.780    0.8730    0.8760
4327.806    0.8780    0.8748
4327.831    0.8443    0.8234
4327.856    0.7264    0.6941
4327.882    0.5703    0.5468
4327.907    0.4842    0.4957
4327.933    0.5184    0.5482
4327.958    0.6060    0.6227
4327.983    0.6786    0.6699
4328.009    0.7153    0.7011
4328.034    0.7563    0.7425
4328.059    0.8085    0.8026
4328.085    0.8634    0.8664
4328.110    0.9059    0.9064
4328.135    0.9194    0.9226
4328.161    0.9258    0.9283
4328.186    0.9283    0.9352
4328.211    0.9415    0.9456
4328.237    0.9484    0.9565
4328.262    0.9585    0.9649
4328.287    0.9716    0.9723
4328.313    0.9716    0.9790
4328.338    0.9779    0.9820
4328.363    0.9870    0.9790
4328.389    0.9806    0.9714
4328.414    0.9710    0.9652
4328.439    0.9652    0.9649
4328.465    0.9594    0.9692
4328.490    0.9454    0.9669
4328.515    0.9116    0.9441
4328.541    0.8482    0.8867
4328.566    0.7637    0.8082
4328.591    0.7140    0.7401
4328.617    0.7316    0.7213
4328.642    0.8074    0.7617
4328.667    0.8847    0.8318
4328.693    0.9345    0.8987
4328.718    0.9559    0.9397
4328.743    0.9634    0.9579
4328.769    0.9568    0.9583
4328.794    0.9402    0.9475
# 010321  56  4327.401  4328.794
4327.401    0.9663    0.9696
4327.426    0.9605    0.9698
4327.451    0.9627    0.9692
4327.477    0.9727    0.9692
4327.502    0.9817    0.9712
4327.527    0.9943    0.9748
4327.553    0.9954    0.9788
4327.578    0.9929    0.9806
4327.603    0.9917    0.9797
4327.629    0.9770    0.9752
4327.654    0.9634    0.9667
4327.679    0.9441    0.9513
4327.705    0.9131    0.9232
4327.730    0.8722    0.8865
4327.755    0.8429    0.8537
4327.781    0.8249    0.8335
4327.806    0.8087    0.8082
4327.831    0.7563    0.7411
4327.857    0.6495    0.6245
4327.882    0.5335    0.5200
4327.908    0.4756    0.4842
4327.933    0.5059    0.5252
4327.958    0.5816    0.5954
4327.984    0.6552    0.6574
4328.009    0.7153    0.7026
4328.034    0.7642    0.7487
4328.060    0.8074    0.8041
4328.085    0.8537    0.8555
4328.110    0.8915    0.8933
4328.136    0.9093    0.9152
4328.161    0.9217    0.9256
4328.186    0.9296    0.9330
4328.212    0.9376    0.9415
4328.237    0.9373    0.9497
4328.262    0.9515    0.9576
4328.288    0.9614    0.9647
4328.313    0.9647    0.9698
4328.338    0.9727    0.9716
4328.364    0.9754    0.9687
4328.389    0.9652    0.9632
4328.414    0.9583    0.9587
4328.440    0.9548    0.9574
4328.465    0.9458    0.9563
4328.490    0.9273    0.9469
4328.516    0.8913    0.9177
4328.541    0.8327    0.8678
4328.566    0.7729    0.8070
4328.592    0.7413    0.7579
4328.617    0.7602    0.7471
4328.642    0.8147    0.7761
4328.668    0.8694    0.8308
4328.693    0.9164    0.8835
4328.718    0.9443    0.9213
4328.744    0.9462    0.9412
4328.769    0.9428    0.9454
4328.794    0.9345    0.9406
# 011728  55  4327.418  4328.786
4327.418    0.9645    0.9703
4327.443    0.9592    0.9701
4327.469    0.9629    0.9685
4327.494    0.9689    0.9676
4327.520    0.9851    0.9703
4327.545    0.9929    0.9752
4327.570    0.9966    0.9799
4327.596    0.9975    0.9820
4327.621    0.9922    0.9804
4327.646    0.9881    0.9757
4327.672    0.9638    0.9669
4327.697    0.9373    0.9513
4327.722    0.8976    0.9204
4327.748    0.8535    0.8722
4327.773    0.8173    0.8344
4327.798    0.8166    0.8266
4327.824    0.8207    0.8166
4327.849    0.7647    0.7405
4327.874    0.6163    0.5957
4327.900    0.4751    0.4656
4327.925    0.4392    0.4474
4327.950    0.5038    0.5200
4327.976    0.6005    0.6093
4328.001    0.6693    0.6640
4328.026    0.7117    0.7019
4328.052    0.7560    0.7511
4328.077    0.8151    0.8121
4328.102    0.8680    0.8684
4328.128    0.9047    0.9053
4328.153    0.9183    0.9202
4328.178    0.9204    0.9266
4328.204    0.9358    0.9337
4328.229    0.9399    0.9423
4328.254    0.9484    0.9508
4328.280    0.9528    0.9587
4328.305    0.9559    0.9661
4328.330    0.9721    0.9719
4328.356    0.9754    0.9732
4328.381    0.9734    0.9689
4328.406    0.9656    0.9616
4328.432    0.9621    0.9565
4328.457    0.9559    0.9572
4328.482    0.9513    0.9596
4328.508    0.9343    0.9521
4328.533    0.8943    0.9221
4328.558    0.8217    0.8638
4328.584    0.7508    0.7883
4328.609    0.7199    0.7352
4328.634    0.7502    0.7301
4328.660    0.8179    0.7757
4328.685    0.8853    0.8406
4328.710    0.9196    0.8970
4328.736    0.9330    0.9335
4328.761    0.9491    0.9480
4328.786    0.9521    0.9478
# 012067  55  4327.419  4328.788
4327.419    0.9649    0.9658
4327.445    0.9565    0.9656
4327.470    0.9561    0.9638
4327.495    0.9734    0.9632
4327.521    0.9842    0.9661
4327.546    0.9924    0.9714
4327.571    0.9970    0.9763
4327.597    0.9954    0.9781
4327.622    0.9865    0.9763
4327.647    0.9757    0.9710
4327.673    0.9524    0.9607
4327.698    0.9258    0.9412
4327.723    0.8884    0.9036
4327.749    0.8293    0.8486
4327.774    0.7918    0.8084
4327.799    0.7869    0.8000
4327.825    0.7918    0.7865
4327.850    0.7253    0.7057
4327.875    0.5875    0.5620
4327.901    0.4515    0.4398
4327.926    0.4134    0.4270
4327.951    0.4832    0.4984
4327.977    0.5794    0.5855
4328.002    0.6491    0.6415
4328.027    0.6982    0.6838
4328.053    0.7475    0.7382
4328.078    0.8024    0.8026
4328.104    0.8568    0.8626
4328.129    0.8894    0.8980
4328.154    0.9026    0.9135
4328.180    0.9162    0.9204
4328.205    0.9262    0.9270
4328.230    0.9300    0.9354
4328.256    0.9393    0.9443
4328.281    0.9412    0.9526
4328.306    0.9486    0.9609
4328.332    0.9594    0.9672
4328.357    0.9698    0.9683
4328.382    0.9678    0.9632
4328.408    0.9621    0.9550
4328.433    0.9592    0.9504
4328.458    0.9521    0.9515
4328.484    0.9369    0.9535
4328.509    0.9192    0.9438
4328.534    0.8730    0.9099
4328.560    0.8000    0.8447
4328.585    0.7323    0.7705
4328.610    0.7045    0.7193
4328.636    0.7406    0.7190
4328.661    0.8091    0.7665
4328.686    0.8724    0.8327
4328.712    0.9253    0.8917
4328.737    0.9480    0.9264
4328.762    0.9528    0.9406
4328.788    0.9419    0.9395
# 014614  56  4327.403  4328.797
4327.403    0.9710    0.9741
4327.429    0.9654    0.9745
4327.454    0.9634    0.9732
4327.479    0.9658    0.9719
4327.505    0.9793    0.9730
4327.530    0.9938    0.9768
4327.556    0.9979    0.9815
4327.581    0.9993    0.9840
4327.606    0.9984    0.9838
4327.632    0.9847    0.9804
4327.657    0.9696    0.9743
4327.682    0.9554    0.9641
4327.708    0.9313    0.9432
4327.733    0.8937    0.9093
4327.758    0.8606    0.8744
4327.784    0.8519    0.8602
4327.809    0.8618    0.8557
4327.834    0.8179    0.8069
4327.860    0.7040    0.6789
4327.885    0.5559    0.5418
4327.910    0.4808    0.4864
4327.936    0.5181    0.5372
4327.961    0.6090    0.6226
4327.986    0.6839    0.6844
4328.012    0.7393    0.7233
4328.037    0.7761    0.7623
4328.062    0.8221    0.8145
4328.088    0.8686    0.8708
4328.113    0.9022    0.9087
4328.138    0.9198    0.9268
4328.164    0.9273    0.9339
4328.189    0.9373    0.9395
4328.214    0.9539    0.9471
4328.240    0.9563    0.9557
4328.265    0.9607    0.9627
4328.290    0.9661    0.9689
4328.316    0.9736    0.9745
4328.341    0.9820    0.9770
4328.366    0.9770    0.9748
4328.392    0.9743    0.9687
4328.417    0.9730    0.9632
4328.442    0.9632    0.9623
4328.468    0.9618    0.9647
4328.493    0.9419    0.9623
4328.519    0.9124    0.9419
4328.544    0.8557    0.8964
4328.569    0.7890    0.8314
4328.595    0.7468    0.7713
4328.620    0.7610    0.7525
4328.645    0.8190    0.7814
4328.671    0.8790    0.8408
4328.696    0.9262    0.8964
4328.721    0.9478    0.9341
4328.747    0.9543    0.9528
4328.772    0.9561    0.9557
4328.797    0.9471    0.9491
# 014623  55  4327.422  4328.790
4327.422    0.9694    0.9676
4327.447    0.9601    0.9669
4327.472    0.9647    0.9667
4327.498    0.9766    0.9681
4327.523    0.9888    0.9714
4327.548    0.9938    0.9752
4327.574    0.9915    0.9777
4327.599    0.9840    0.9772
4327.624    0.9775    0.9736
4327.650    0.9705    0.9656
4327.675    0.9482    0.9508
4327.700    0.9198    0.9247
4327.726    0.8782    0.8859
4327.751    0.8310    0.8498
4327.776    0.8106    0.8255
4327.802    0.7997    0.8000
4327.827    0.7553    0.7410
4327.852    0.6545    0.6368
4327.878    0.5372    0.5242
4327.903    0.4736    0.4737
4327.928    0.4856    0.4993
4327.954    0.5554    0.5703
4327.979    0.6353    0.6368
4328.004    0.6949    0.6883
4328.030    0.7451    0.7377
4328.055    0.7980    0.7903
4328.080    0.8420    0.8429
4328.106    0.8790    0.8857
4328.131    0.9053    0.9101
4328.156    0.9143    0.9224
4328.182    0.9241    0.9303
4328.207    0.9339    0.9376
4328.232    0.9335    0.9451
4328.258    0.9449    0.9530
4328.283    0.9458    0.9603
4328.308    0.9576    0.9658
4328.334    0.9698    0.9685
4328.359    0.9605    0.9665
4328.384    0.9638    0.9616
4328.410    0.9590    0.9568
4328.435    0.9532    0.9548
4328.460    0.9451    0.9541
4328.486    0.9324    0.9467
4328.511    0.8972    0.9232
4328.536    0.8482    0.8788
4328.562    0.7889    0.8185
4328.587    0.7534    0.7682
4328.612    0.7561    0.7485
4328.638    0.7952    0.7695
4328.663    0.8500    0.8170
4328.688    0.9039    0.8696
4328.714    0.9391    0.9118
4328.739    0.9504    0.9348
4328.764    0.9462    0.9421
4328.790    0.9389    0.9391
# 015062  56  4327.404  4328.797
4327.404    0.9705    0.9775
4327.429    0.9645    0.9781
4327.454    0.9634    0.9775
4327.480    0.9723    0.9761
4327.505    0.9824    0.9768
4327.530    0.9908    0.9799
4327.556    0.9979    0.9842
4327.581    1.0018    0.9865
4327.606    0.9975    0.9867
4327.632    0.9911    0.9840
4327.657    0.9820    0.9793
4327.682    0.9603    0.9721
4327.708    0.9384    0.9581
4327.733    0.9169    0.9322
4327.758    0.8972    0.9007
4327.784    0.8937    0.8867
4327.809    0.9028    0.8894
4327.834    0.8666    0.8578
4327.860    0.7617    0.7423
4327.885    0.6143    0.5972
4327.910    0.5228    0.5274
4327.936    0.5541    0.5756
4327.961    0.6443    0.6637
4327.986    0.7259    0.7226
4328.012    0.7649    0.7530
4328.037    0.7984    0.7832
4328.063    0.8391    0.8308
4328.088    0.8819    0.8813
4328.113    0.9173    0.9181
4328.139    0.9378    0.9356
4328.164    0.9408    0.9415
4328.189    0.9402    0.9460
4328.215    0.9559    0.9535
4328.240    0.9592    0.9612
4328.265    0.9683    0.9676
4328.291    0.9705    0.9732
4328.316    0.9703    0.9779
4328.341    0.9811    0.9806
4328.367    0.9854    0.9793
4328.392    0.9779    0.9739
4328.417    0.9710    0.9685
4328.443    0.9669    0.9669
4328.468    0.9676    0.9694
4328.493    0.9609    0.9692
4328.519    0.9311    0.9550
4328.544    0.8786    0.9179
4328.569    0.8123    0.8592
4328.595    0.7690    0.7987
4328.620    0.7789    0.7743
4328.645    0.8318    0.7967
4328.671    0.8923    0.8515
4328.696    0.9315    0.9045
4328.721    0.9581    0.9406
4328.747    0.9687    0.9592
4328.772    0.9609    0.9629
4328.797    0.9473    0.9576
# 015442  56  4327.417  4328.810
4327.417    0.9696    0.9752
4327.442    0.9645    0.9754
4327.467    0.9609    0.9741
4327.493    0.9725    0.9730
4327.518    0.9874    0.9748
4327.543    0.9977    0.9793
4327.569    0.9986    0.9840
4327.594    1.0074    0.9863
4327.619    1.0051    0.9856
4327.645    0.9856    0.9815
4327.670    0.9683    0.9748
4327.695    0.9530    0.9643
4327.721    0.9236    0.9432
4327.746    0.8945    0.9087
4327.771    0.8668    0.8750
4327.797    0.8626    0.8652
4327.822    0.8682    0.8638
4327.847    0.8321    0.8117
4327.873    0.7060    0.6767
4327.898    0.5539    0.5396
4327.923    0.4860    0.4945
4327.949    0.5267    0.5537
4327.974    0.6189    0.6345
4327.999    0.6907    0.6856
4328.025    0.7338    0.7181
4328.050    0.7723    0.7581
4328.075    0.8202    0.8145
4328.101    0.8742    0.8738
4328.126    0.9061    0.9112
4328.151    0.9241    0.9270
4328.177    0.9288    0.9330
4328.202    0.9345    0.9391
4328.227    0.9404    0.9480
4328.253    0.9467    0.9572
4328.278    0.9574    0.9647
4328.303    0.9701    0.9712
4328.329    0.9734    0.9770
4328.354    0.9757    0.9795
4328.379    0.9790    0.9766
4328.405    0.9761    0.9694
4328.430    0.9727    0.9636
4328.455    0.9672    0.9636
4328.481    0.9546    0.9672
4328.506    0.9434    0.9647
4328.531    0.9082    0.9430
4328.557    0.8449    0.8904
4328.582    0.7721    0.8188
4328.607    0.7332    0.7572
4328.633    0.7588    0.7405
4328.658    0.8166    0.7773
4328.683    0.8863    0.8412
4328.709    0.9352    0.9022
4328.734    0.9618    0.9397
4328.759    0.9698    0.9568
4328.785    0.9574    0.9581
4328.810    0.9462    0.9497
# 016405  56  4327.402  4328.795
4327.402    0.9583    0.9629
4327.427    0.9519    0.9627
4327.452    0.9554    0.9609
4327.478    0.9596    0.9596
4327.503    0.9813    0.9618
4327.528    0.9904    0.9672
4327.554    0.9991    0.9730
4327.579    0.9933    0.9757
4327.604    0.9915    0.9745
4327.630    0.9838    0.9692
4327.655    0.9546    0.9594
4327.680    0.9224    0.9399
4327.706    0.8772    0.8985
4327.731    0.8228    0.8379
4327.756    0.7649    0.7849
4327.782    0.7513    0.7690
4327.807    0.7626    0.7637
4327.832    0.7206    0.6997
4327.858    0.5859    0.5564
4327.883    0.4370    0.4258
4327.908    0.3841    0.3905
4327.934    0.4404    0.4550
4327.959    0.5379    0.5449
4327.984    0.6174    0.6111
4328.010    0.6707    0.6592
4328.035    0.7161    0.7115
4328.060    0.7764    0.7777
4328.086    0.8391    0.8437
4328.111    0.8762    0.8863
4328.136    0.8931    0.9064
4328.162    0.9059    0.9147
4328.187    0.9122    0.9211
4328.212    0.9264    0.9294
4328.238    0.9410    0.9384
4328.263    0.9460    0.9471
4328.288    0.9391    0.9561
4328.314    0.9499    0.9634
4328.339    0.9629    0.9656
4328.364    0.9645    0.9614
4328.390    0.9685    0.9530
4328.415    0.9548    0.9471
4328.441    0.9475    0.9473
4328.466    0.9434    0.9499
4328.491    0.9236    0.9438
4328.517    0.8718    0.9126
4328.542    0.8093    0.8525
4328.567    0.7340    0.7759
4328.593    0.6915    0.7137
4328.618    0.7194    0.7027
4328.643    0.7905    0.7430
4328.669    0.8580    0.8126
4328.694    0.9089    0.8746
4328.719    0.9341    0.9156
4328.745    0.9432    0.9350
4328.770    0.9425    0.9365
4328.795    0.9279    0.9283
# 017336  56  4327.402  4328.795
4327.402    0.9754    0.9741
4327.427    0.9678    0.9748
4327.452    0.9721    0.9736
4327.478    0.9799    0.9723
4327.503    0.9872    0.9736
4327.528    0.9920    0.9779
4327.554    1.0000    0.9829
4327.579    0.9966    0.9854
4327.604    0.9833    0.9849
4327.630    0.9820    0.9813
4327.655    0.9703    0.9745
4327.680    0.9519    0.9641
4327.706    0.9290    0.9425
4327.731    0.8904    0.9068
4327.756    0.8523    0.8702
4327.782    0.8484    0.8562
4327.807    0.8594    0.8547
4327.832    0.8249    0.8067
4327.858    0.6978    0.6753
4327.883    0.5497    0.5342
4327.909    0.4774    0.4798
4327.934    0.5077    0.5336
4327.959    0.6053    0.6186
4327.985    0.6868    0.6786
4328.010    0.7288    0.7127
4328.035    0.7675    0.7521
4328.061    0.8149    0.8098
4328.086    0.8622    0.8674
4328.111    0.8985    0.9072
4328.137    0.9131    0.9256
4328.162    0.9192    0.9320
4328.187    0.9341    0.9378
4328.213    0.9465    0.9465
4328.238    0.9535    0.9552
4328.263    0.9592    0.9627
4328.289    0.9663    0.9698
4328.314    0.9759    0.9757
4328.339    0.9808    0.9786
4328.365    0.9822    0.9759
4328.390    0.9739    0.9694
4328.415    0.9806    0.9634
4328.441    0.9638    0.9627
4328.466    0.9576    0.9658
4328.491    0.9467    0.9643
4328.517    0.9166    0.9432
4328.542    0.8537    0.8947
4328.567    0.7805    0.8247
4328.593    0.7360    0.7600
4328.618    0.7440    0.7403
4328.643    0.8097    0.7721
4328.669    0.8808    0.8366
4328.694    0.9260    0.8958
4328.719    0.9576    0.9356
4328.745    0.9683    0.9550
4328.770    0.9552    0.9572
4328.795    0.9421    0.9497
# 018261  55  4327.423  4328.791
4327.423    0.9546    0.9705
4327.448    0.9609    0.9696
4327.474    0.9629    0.9687
4327.499    0.9806    0.9696
4327.524    0.9883    0.9727
4327.550    0.9863    0.9763
4327.575    0.9911    0.9784
4327.600    0.9917    0.9781
4327.626    0.9824    0.9752
4327.651    0.9658    0.9694
4327.676    0.9517    0.9585
4327.702    0.9258    0.9358
4327.727    0.8870    0.9007
4327.752    0.8590    0.8660
4327.778    0.8507    0.8494
4327.803    0.8381    0.8385
4327.828    0.7952    0.7867
4327.854    0.6855    0.6676
4327.879    0.5548    0.5451
4327.904    0.4932    0.4973
4327.930    0.5308    0.5463
4327.955    0.6209    0.6314
4327.980    0.6989    0.6984
4328.006    0.7554    0.7423
4328.031    0.7914    0.7811
4328.056    0.8344    0.8281
4328.082    0.8762    0.8772
4328.107    0.9108    0.9112
4328.132    0.9247    0.9290
4328.158    0.9253    0.9367
4328.183    0.9408    0.9417
4328.208    0.9436    0.9475
4328.234    0.9528    0.9539
4328.259    0.9612    0.9598
4328.284    0.9629    0.9652
4328.310    0.9656    0.9696
4328.335    0.9674    0.9714
4328.360    0.9714    0.9694
4328.386    0.9775    0.9643
4328.411    0.9732    0.9598
4328.436    0.9583    0.9587
4328.462    0.9583    0.9601
4328.487    0.9412    0.9568
4328.512    0.9087    0.9389
4328.538    0.8640    0.8985
4328.563    0.8067    0.8443
4328.588    0.7800    0.7963
4328.614    0.7878    0.7793
4328.639    0.8285    0.8024
4328.664    0.8806    0.8492
4328.690    0.9181    0.8980
4328.715    0.9465    0.9311
4328.740    0.9550    0.9480
4328.766    0.9526    0.9521
4328.791    0.9484    0.9480
# 019793  55  4327.424  4328.792
4327.424    0.9576    0.9643
4327.449    0.9703    0.9645
4327.475    0.9669    0.9654
4327.500    0.9725    0.9669
4327.525    0.9813    0.9689
4327.551    0.9797    0.9707
4327.576    0.9806    0.9710
4327.601    0.9797    0.9685
4327.627    0.9663    0.9616
4327.652    0.9530    0.9493
4327.677    0.9238    0.9303
4327.703    0.8964    0.9034
4327.728    0.8638    0.8732
4327.753    0.8245    0.8398
4327.779    0.7925    0.7989
4327.804    0.7523    0.7468
4327.829    0.6906    0.6801
4327.855    0.6179    0.6062
4327.880    0.5605    0.5513
4327.906    0.5229    0.5306
4327.931    0.5378    0.5489
4327.956    0.5879    0.5928
4327.982    0.6522    0.6494
4328.007    0.7052    0.7037
4328.032    0.7598    0.7553
4328.058    0.8017    0.8050
4328.083    0.8418    0.8466
4328.108    0.8780    0.8798
4328.134    0.9020    0.9041
4328.159    0.9185    0.9194
4328.184    0.9247    0.9296
4328.210    0.9258    0.9380
4328.235    0.9322    0.9451
4328.260    0.9445    0.9515
4328.286    0.9528    0.9568
4328.311    0.9581    0.9601
4328.336    0.9638    0.9609
4328.362    0.9603    0.9594
4328.387    0.9550    0.9565
4328.412    0.9543    0.9528
4328.438    0.9434    0.9475
4328.463    0.9275    0.9382
4328.488    0.9057    0.9202
4328.514    0.8798    0.8904
4328.539    0.8428    0.8533
4328.564    0.8035    0.8166
4328.590    0.7847    0.7909
4328.615    0.7998    0.7869
4328.640    0.8224    0.8039
4328.666    0.8549    0.8368
4328.691    0.8910    0.8720
4328.716    0.9133    0.9016
4328.742    0.9288    0.9213
4328.767    0.9345    0.9298
4328.792    0.9268    0.9309
# 019911  56  4327.401  4328.795
4327.401    0.9752    0.9759
4327.427    0.9696    0.9759
4327.452    0.9685    0.9757
4327.477    0.9712    0.9759
4327.503    0.9772    0.9772
4327.528    0.9842    0.9793
4327.553    0.9929    0.9817
4327.579    0.9883    0.9831
4327.604    0.9920    0.9827
4327.629    0.9901    0.9793
4327.655    0.9847    0.9721
4327.680    0.9685    0.9601
4327.705    0.9449    0.9428
4327.731    0.9185    0.9207
4327.756    0.8966    0.8978
4327.781    0.8764    0.8726
4327.807    0.8414    0.8339
4327.832    0.7809    0.7743
4327.857    0.6971    0.6961
4327.883    0.6193    0.6212
4327.908    0.5836    0.5847
4327.933    0.5922    0.5940
4327.959    0.6315    0.6375
4327.984    0.6856    0.6891
4328.009    0.7394    0.7377
4328.035    0.7840    0.7842
4328.060    0.8264    0.8272
4328.085    0.8646    0.8670
4328.111    0.8867    0.9001
4328.136    0.9110    0.9219
4328.161    0.9354    0.9352
4328.187    0.9343    0.9443
4328.212    0.9399    0.9513
4328.237    0.9462    0.9579
4328.263    0.9557    0.9645
4328.288    0.9576    0.9698
4328.313    0.9705    0.9739
4328.339    0.9745    0.9754
4328.364    0.9777    0.9745
4328.389    0.9685    0.9719
4328.415    0.9703    0.9689
4328.440    0.9707    0.9663
4328.465    0.9603    0.9618
4328.491    0.9465    0.9504
4328.516    0.9141    0.9279
4328.542    0.8790    0.8917
4328.567    0.8412    0.8513
4328.592    0.8175    0.8190
4328.618    0.8205    0.8072
4328.643    0.8356    0.8211
4328.668    0.8720    0.8529
4328.694    0.9026    0.8915
4328.719    0.9258    0.9226
4328.744    0.9482    0.9419
4328.770    0.9563    0.9499
4328.795    0.9521    0.9497
# 019925  55  4327.419  4328.787
4327.419    0.9603    0.9687
4327.444    0.9467    0.9687
4327.470    0.9563    0.9674
4327.495    0.9616    0.9667
4327.520    0.9867    0.9692
4327.546    0.9952    0.9739
4327.571    1.0032    0.9779
4327.596    0.9993    0.9795
4327.622    0.9922    0.9779
4327.647    0.9888    0.9734
4327.672    0.9641    0.9649
4327.698    0.9373    0.9478
4327.723    0.9003    0.9141
4327.748    0.8509    0.8650
4327.774    0.8080    0.8249
4327.799    0.8072    0.8179
4327.824    0.8141    0.8076
4327.850    0.7456    0.7266
4327.875    0.6034    0.5817
4327.900    0.4697    0.4616
4327.926    0.4414    0.4498
4327.951    0.5091    0.5286
4327.976    0.6145    0.6173
4328.002    0.6825    0.6756
4328.027    0.7198    0.7138
4328.052    0.7697    0.7603
4328.078    0.8253    0.8211
4328.103    0.8732    0.8744
4328.128    0.9014    0.9078
4328.154    0.9105    0.9228
4328.179    0.9283    0.9290
4328.204    0.9303    0.9352
4328.230    0.9402    0.9432
4328.255    0.9473    0.9508
4328.280    0.9482    0.9581
4328.306    0.9605    0.9652
4328.331    0.9734    0.9703
4328.356    0.9716    0.9712
4328.382    0.9723    0.9667
4328.407    0.9678    0.9598
4328.432    0.9572    0.9554
4328.458    0.9499    0.9561
4328.483    0.9456    0.9579
4328.508    0.9315    0.9506
4328.534    0.8825    0.9200
4328.559    0.8187    0.8642
4328.584    0.7528    0.7960
4328.610    0.7325    0.7452
4328.635    0.7668    0.7430
4328.660    0.8289    0.7852
4328.686    0.8898    0.8484
4328.711    0.9262    0.9007
4328.737    0.9497    0.9341
4328.762    0.9543    0.9473
4328.787    0.9486    0.9471
# 020441  56  4327.417  4328.810
4327.417    0.9579    0.9665
4327.442    0.9607    0.9663
4327.468    0.9585    0.9647
4327.493    0.9705    0.9645
4327.518    0.9854    0.9672
4327.544    0.9897    0.9721
4327.569    1.0000    0.9763
4327.594    1.0005    0.9777
4327.620    0.9895    0.9757
4327.645    0.9752    0.9703
4327.670    0.9548    0.9603
4327.696    0.9283    0.9402
4327.721    0.8882    0.9051
4327.746    0.8393    0.8596
4327.772    0.8008    0.8247
4327.797    0.8004    0.8130
4327.822    0.7900    0.7878
4327.848    0.7221    0.6974
4327.873    0.5864    0.5620
4327.898    0.4660    0.4584
4327.924    0.4381    0.4503
4327.949    0.5068    0.5188
4327.974    0.5958    0.5985
4328.000    0.6595    0.6572
4328.025    0.7109    0.7005
4328.050    0.7649    0.7513
4328.076    0.8110    0.8132
4328.101    0.8557    0.8664
4328.126    0.8908    0.9001
4328.152    0.9064    0.9164
4328.177    0.9190    0.9238
4328.202    0.9253    0.9307
4328.228    0.9309    0.9391
4328.253    0.9406    0.9473
4328.278    0.9443    0.9552
4328.304    0.9563    0.9627
4328.329    0.9707    0.9676
4328.354    0.9712    0.9678
4328.380    0.9730    0.9629
4328.405    0.9629    0.9561
4328.430    0.9504    0.9521
4328.456    0.9535    0.9528
4328.481    0.9421    0.9530
4328.506    0.9150    0.9415
4328.532    0.8766    0.9053
4328.557    0.8057    0.8455
4328.582    0.7386    0.7775
4328.608    0.7248    0.7311
4328.633    0.7549    0.7332
4328.658    0.8162    0.7771
4328.684    0.8792    0.8410
4328.709    0.9243    0.8939
4328.734    0.9441    0.9273
4328.760    0.9482    0.9415
4328.785    0.9449    0.9410
4328.810    0.9290    0.9333
# 020719  55  4327.424  4328.792
4327.424    0.9643    0.9663
4327.450    0.9607    0.9665
4327.475    0.9723    0.9672
4327.500    0.9786    0.9685
4327.526    0.9833    0.9705
4327.551    0.9838    0.9721
4327.576    0.9775    0.9721
4327.602    0.9797    0.9696
4327.627    0.9694    0.9634
4327.652    0.9535    0.9521
4327.678    0.9333    0.9343
4327.703    0.8987    0.9114
4327.728    0.8702    0.8843
4327.754    0.8470    0.8515
4327.779    0.8100    0.8128
4327.804    0.7667    0.7624
4327.830    0.7093    0.6969
4327.855    0.6369    0.6308
4327.880    0.5843    0.5788
4327.906    0.5549    0.5559
4327.931    0.5585    0.5679
4327.956    0.5959    0.6053
4327.982    0.6549    0.6571
4328.007    0.7127    0.7091
4328.032    0.7595    0.7593
4328.058    0.8102    0.8074
4328.083    0.8517    0.8478
4328.108    0.8752    0.8802
4328.134    0.9014    0.9049
4328.159    0.9139    0.9207
4328.184    0.9275    0.9315
4328.210    0.9363    0.9402
4328.235    0.9358    0.9473
4328.260    0.9419    0.9535
4328.286    0.9493    0.9585
4328.311    0.9541    0.9616
4328.336    0.9643    0.9625
4328.362    0.9641    0.9614
4328.387    0.9550    0.9587
4328.412    0.9486    0.9552
4328.438    0.9495    0.9495
4328.463    0.9345    0.9397
4328.488    0.9147    0.9221
4328.514    0.8817    0.8939
4328.539    0.8433    0.8596
4328.564    0.8173    0.8257
4328.590    0.8046    0.8015
4328.615    0.8017    0.7967
4328.640    0.8258    0.8111
4328.666    0.8612    0.8406
4328.691    0.8872    0.8732
4328.716    0.9141    0.9016
4328.742    0.9311    0.9213
4328.767    0.9345    0.9307
4328.792    0.9313    0.9326
# 020741  55  4327.424  4328.792
4327.424    0.9616    0.9663
4327.449    0.9652    0.9656
4327.475    0.9667    0.9647
4327.500    0.9790    0.9661
4327.525    0.9899    0.9694
4327.551    0.9929    0.9734
4327.576    0.9917    0.9759
4327.601    0.9899    0.9754
4327.627    0.9763    0.9716
4327.652    0.9574    0.9638
4327.677    0.9376    0.9482
4327.703    0.9041    0.9188
4327.728    0.8606    0.8782
4327.753    0.8179    0.8393
4327.779    0.7952    0.8143
4327.804    0.7887    0.7898
4327.829    0.7430    0.7274
4327.855    0.6340    0.6116
4327.880    0.5124    0.5001
4327.906    0.4496    0.4534
4327.931    0.4818    0.4910
4327.956    0.5592    0.5683
4327.982    0.6425    0.6424
4328.007    0.6982    0.6952
4328.032    0.7516    0.7435
4328.058    0.8059    0.7987
4328.083    0.8464    0.8509
4328.108    0.8857    0.8904
4328.134    0.9032    0.9137
4328.159    0.9143    0.9245
4328.184    0.9281    0.9311
4328.210    0.9348    0.9382
4328.235    0.9363    0.9454
4328.260    0.9458    0.9526
4328.286    0.9504    0.9596
4328.311    0.9587    0.9649
4328.336    0.9692    0.9672
4328.362    0.9685    0.9647
4328.387    0.9663    0.9596
4328.412    0.9621    0.9550
4328.438    0.9504    0.9535
4328.463    0.9526    0.9532
4328.488    0.9361    0.9465
4328.514    0.8947    0.9221
4328.539    0.8476    0.8770
4328.564    0.7881    0.8188
4328.590    0.7494    0.7677
4328.615    0.7609    0.7514
4328.640    0.8028    0.7743
4328.666    0.8574    0.8247
4328.691    0.9105    0.8764
4328.716    0.9348    0.9150
4328.742    0.9436    0.9363
4328.767    0.9415    0.9419
4328.792    0.9354    0.9384
# 020752  55  4327.418  4328.787
4327.418    0.9667    0.9656
4327.444    0.9643    0.9656
4327.469    0.9585    0.9656
4327.494    0.9741    0.9661
4327.520    0.9754    0.9676
4327.545    0.9768    0.9694
4327.570    0.9867    0.9710
4327.596    0.9827    0.9710
4327.621    0.9716    0.9685
4327.646    0.9667    0.9618
4327.672    0.9530    0.9491
4327.697    0.9204    0.9290
4327.722    0.8910    0.9024
4327.748    0.8652    0.8716
4327.773    0.8295    0.8406
4327.798    0.7989    0.8039
4327.824    0.7635    0.7492
4327.849    0.6885    0.6783
4327.874    0.6112    0.6046
4327.900    0.5556    0.5544
4327.925    0.5456    0.5508
4327.950    0.5812    0.5872
4327.976    0.6381    0.6465
4328.001    0.7047    0.7049
4328.026    0.7652    0.7568
4328.052    0.8057    0.8048
4328.077    0.8439    0.8463
4328.103    0.8792    0.8821
4328.128    0.9001    0.9076
4328.153    0.9154    0.9241
4328.179    0.9243    0.9343
4328.204    0.9380    0.9412
4328.229    0.9469    0.9467
4328.255    0.9467    0.9521
4328.280    0.9478    0.9570
4328.305    0.9554    0.9607
4328.331    0.9616    0.9629
4328.356    0.9627    0.9627
4328.381    0.9572    0.9607
4328.407    0.9596    0.9581
4328.432    0.9625    0.9554
4328.457    0.9528    0.9519
4328.483    0.9322    0.9438
4328.508    0.9091    0.9277
4328.533    0.8833    0.9012
4328.559    0.8486    0.8660
4328.584    0.8241    0.8341
4328.609    0.8187    0.8156
4328.635    0.8308    0.8177
4328.660    0.8578    0.8387
4328.685    0.8943    0.8696
4328.711    0.9175    0.9012
4328.736    0.9382    0.9236
4328.761    0.9395    0.9361
4328.787    0.9373    0.9402
# 021165  55  4327.425  4328.793
4327.425    0.9672    0.9761
4327.450    0.9649    0.9750
4327.475    0.9719    0.9739
4327.501    0.9811    0.9748
4327.526    0.9940    0.9781
4327.551    0.9975    0.9820
4327.577    0.9961    0.9842
4327.602    0.9956    0.9840
4327.627    0.9870    0.9813
4327.653    0.9754    0.9757
4327.678    0.9561    0.9665
4327.703    0.9303    0.9480
4327.729    0.9026    0.9152
4327.754    0.8752    0.8829
4327.779    0.8676    0.8696
4327.805    0.8690    0.8636
4327.830    0.8258    0.8147
4327.855    0.7102    0.6961
4327.881    0.5740    0.5586
4327.906    0.5019    0.5075
4327.931    0.5401    0.5573
4327.957    0.6350    0.6477
4327.982    0.7117    0.7109
4328.007    0.7584    0.7482
4328.033    0.8004    0.7860
4328.058    0.8437    0.8335
4328.083    0.8825    0.8821
4328.109    0.9129    0.9179
4328.134    0.9300    0.9343
4328.159    0.9378    0.9406
4328.185    0.9399    0.9458
4328.210    0.9510    0.9524
4328.235    0.9546    0.9594
4328.261    0.9563    0.9658
4328.286    0.9643    0.9714
4328.311    0.9716    0.9759
4328.337    0.9808    0.9781
4328.362    0.9808    0.9761
4328.387    0.9793    0.9710
4328.413    0.9723    0.9663
4328.438    0.9654    0.9654
4328.463    0.9656    0.9674
4328.489    0.9543    0.9649
4328.514    0.9221    0.9478
4328.539    0.8710    0.9082
4328.565    0.8138    0.8486
4328.590    0.7716    0.7965
4328.615    0.7847    0.7780
4328.641    0.8373    0.8041
4328.666    0.8861    0.8549
4328.691    0.9337    0.9049
4328.717    0.9546    0.9402
4328.742    0.9601    0.9563
4328.768    0.9625    0.9594
4328.793    0.9546    0.9539
# 021172  56  4327.415  4328.808
4327.415    0.9703    0.9741
4327.440    0.9638    0.9741
4327.466    0.9543    0.9719
4327.491    0.9678    0.9705
4327.516    0.9940    0.9730
4327.542    1.0009    0.9788
4327.567    1.0035    0.9840
4327.592    1.0058    0.9863
4327.618    1.0007    0.9849
4327.643    0.9879    0.9799
4327.668    0.9661    0.9716
4327.694    0.9393    0.9574
4327.719    0.9032    0.9292
4327.744    0.8686    0.8829
4327.770    0.8341    0.8420
4327.795    0.8368    0.8391
4327.820    0.8545    0.8412
4327.846    0.7923    0.7690
4327.871    0.6380    0.6146
4327.896    0.4835    0.4740
4327.922    0.4400    0.4507
4327.947    0.5028    0.5293
4327.972    0.6063    0.6160
4327.998    0.6764    0.6679
4328.023    0.7132    0.7011
4328.048    0.7644    0.7483
4328.074    0.8209    0.8156
4328.099    0.8672    0.8756
4328.124    0.9080    0.9110
4328.150    0.9234    0.9241
4328.175    0.9260    0.9285
4328.200    0.9311    0.9354
4328.226    0.9417    0.9456
4328.251    0.9497    0.9550
4328.276    0.9541    0.9627
4328.302    0.9495    0.9705
4328.327    0.9658    0.9768
4328.352    0.9757    0.9788
4328.378    0.9761    0.9743
4328.403    0.9754    0.9661
4328.428    0.9730    0.9605
4328.454    0.9656    0.9621
4328.479    0.9592    0.9667
4328.504    0.9419    0.9627
4328.530    0.8931    0.9335
4328.555    0.8239    0.8724
4328.580    0.7464    0.7921
4328.606    0.7122    0.7288
4328.631    0.7464    0.7233
4328.656    0.8202    0.7727
4328.682    0.8874    0.8470
4328.707    0.9339    0.9066
4328.732    0.9667    0.9419
4328.758    0.9656    0.9563
4328.783    0.9592    0.9541
4328.808    0.9369    0.9430
# 022203  55  4327.424  4328.792
4327.424    0.9645    0.9665
4327.449    0.9638    0.9658
4327.475    0.9658    0.9661
4327.500    0.9784    0.9678
4327.525    0.9897    0.9712
4327.551    0.9906    0.9748
4327.576    0.9936    0.9766
4327.601    0.9940    0.9754
4327.627    0.9777    0.9705
4327.652    0.9636    0.9603
4327.677    0.9318    0.9423
4327.703    0.8983    0.9135
4327.728    0.8586    0.8794
4327.753    0.8285    0.8474
4327.779    0.8032    0.8187
4327.804    0.7842    0.7811
4327.829    0.7259    0.7133
4327.855    0.6366    0.6143
4327.880    0.5399    0.5281
4327.906    0.4869    0.4910
4327.931    0.5010    0.5142
4327.956    0.5618    0.5696
4327.982    0.6323    0.6312
4328.007    0.6923    0.6842
4328.032    0.7401    0.7359
4328.058    0.7874    0.7918
4328.083    0.8352    0.8420
4328.108    0.8792    0.8806
4328.134    0.9061    0.9057
4328.159    0.9101    0.9192
4328.184    0.9169    0.9281
4328.210    0.9268    0.9365
4328.235    0.9335    0.9445
4328.260    0.9425    0.9526
4328.286    0.9473    0.9598
4328.311    0.9570    0.9647
4328.336    0.9734    0.9663
4328.362    0.9656    0.9638
4328.387    0.9641    0.9594
4328.412    0.9570    0.9554
4328.438    0.9475    0.9530
4328.463    0.9438    0.9491
4328.488    0.9268    0.9361
4328.514    0.8870    0.9049
4328.539    0.8360    0.8570
4328.564    0.7825    0.8020
4328.590    0.7489    0.7588
4328.615    0.7565    0.7483
4328.640    0.7974    0.7723
4328.666    0.8531    0.8205
4328.691    0.8970    0.8698
4328.716    0.9253    0.9078
4328.742    0.9350    0.9300
4328.767    0.9363    0.9365
4328.792    0.9320    0.9337
# 023530  56  4327.403  4328.796
4327.403    0.9669    0.9705
4327.428    0.9517    0.9716
4327.453    0.9460    0.9694
4327.479    0.9603    0.9669
4327.504    0.9806    0.9689
4327.529    1.0116    0.9757
4327.555    1.0249    0.9833
4327.580    1.0162    0.9872
4327.605    1.0123    0.9867
4327.631    0.9991    0.9813
4327.656    0.9669    0.9719
4327.681    0.9436    0.9598
4327.707    0.9126    0.9389
4327.732    0.8686    0.9009
4327.757    0.8329    0.8580
4327.783    0.8287    0.8455
4327.808    0.8588    0.8578
4327.833    0.8525    0.8209
4327.859    0.7241    0.6783
4327.884    0.5424    0.5110
4327.909    0.4291    0.4397
4327.935    0.4575    0.4893
4327.960    0.5431    0.5658
4327.985    0.6160    0.6101
4328.011    0.6566    0.6369
4328.036    0.6968    0.6794
4328.061    0.7642    0.7501
4328.087    0.8304    0.8304
4328.112    0.8760    0.8825
4328.137    0.8915    0.9026
4328.163    0.9003    0.9084
4328.188    0.9051    0.9164
4328.213    0.9166    0.9303
4328.239    0.9339    0.9449
4328.264    0.9434    0.9557
4328.289    0.9460    0.9647
4328.315    0.9647    0.9736
4328.340    0.9761    0.9784
4328.365    0.9856    0.9752
4328.391    0.9793    0.9645
4328.416    0.9687    0.9550
4328.442    0.9579    0.9539
4328.467    0.9499    0.9607
4328.492    0.9300    0.9621
4328.518    0.8976    0.9373
4328.543    0.8243    0.8728
4328.568    0.7208    0.7757
4328.594    0.6546    0.6839
4328.619    0.6645    0.6552
4328.644    0.7454    0.6997
4328.670    0.8470    0.7890
4328.695    0.9194    0.8702
4328.720    0.9543    0.9234
4328.746    0.9629    0.9489
4328.771    0.9570    0.9504
4328.796    0.9243    0.9367
# 025002  56  4327.401  4328.794
4327.401    0.9643    0.9734
4327.426    0.9636    0.9734
4327.451    0.9638    0.9730
4327.477    0.9732    0.9730
4327.502    0.9781    0.9743
4327.527    0.9917    0.9772
4327.553    0.9933    0.9804
4327.578    1.0005    0.9820
4327.603    0.9904    0.9813
4327.629    0.9854    0.9777
4327.654    0.9768    0.9705
4327.679    0.9550    0.9576
4327.705    0.9292    0.9358
4327.730    0.9047    0.9087
4327.755    0.8714    0.8829
4327.781    0.8509    0.8606
4327.806    0.8238    0.8297
4327.831    0.7743    0.7665
4327.857    0.6893    0.6668
4327.882    0.5888    0.5769
4327.908    0.5324    0.5391
4327.933    0.5500    0.5664
4327.958    0.6179    0.6257
4327.984    0.6874    0.6860
4328.009    0.7466    0.7327
4328.034    0.7843    0.7762
4328.060    0.8264    0.8241
4328.085    0.8658    0.8682
4328.110    0.9016    0.9020
4328.136    0.9162    0.9232
4328.161    0.9204    0.9341
4328.186    0.9380    0.9415
4328.212    0.9415    0.9486
4328.237    0.9552    0.9557
4328.262    0.9592    0.9623
4328.288    0.9625    0.9683
4328.313    0.9625    0.9725
4328.338    0.9727    0.9739
4328.364    0.9799    0.9721
4328.389    0.9739    0.9681
4328.414    0.9772    0.9647
4328.440    0.9687    0.9629
4328.465    0.9519    0.9605
4328.490    0.9309    0.9510
4328.516    0.9049    0.9262
4328.541    0.8566    0.8849
4328.566    0.8095    0.8354
4328.592    0.7867    0.7945
4328.617    0.7872    0.7832
4328.642    0.8279    0.8041
4328.668    0.8760    0.8474
4328.693    0.9114    0.8919
4328.718    0.9376    0.9256
4328.744    0.9482    0.9449
4328.769    0.9548    0.9502
4328.794    0.9486    0.9475
# 025414  56  4327.401  4328.795
4327.401    0.9614    0.9667
4327.426    0.9530    0.9678
4327.452    0.9475    0.9665
4327.477    0.9674    0.9643
4327.502    0.9863    0.9649
4327.528    1.0042    0.9705
4327.553    1.0005    0.9772
4327.578    1.0009    0.9815
4327.604    1.0065    0.9817
4327.629    0.9938    0.9777
4327.654    0.9703    0.9698
4327.680    0.9419    0.9565
4327.705    0.9057    0.9307
4327.730    0.8506    0.8806
4327.756    0.7965    0.8173
4327.781    0.7780    0.7907
4327.806    0.7987    0.8026
4327.832    0.7943    0.7775
4327.857    0.6885    0.6542
4327.882    0.5102    0.4870
4327.908    0.3971    0.3976
4327.933    0.4169    0.4379
4327.958    0.5156    0.5309
4327.984    0.6037    0.6023
4328.009    0.6575    0.6405
4328.034    0.6969    0.6823
4328.060    0.7574    0.7497
4328.085    0.8183    0.8234
4328.110    0.8638    0.8784
4328.136    0.8941    0.9051
4328.161    0.9020    0.9131
4328.186    0.9126    0.9188
4328.212    0.9162    0.9288
4328.237    0.9281    0.9393
4328.262    0.9393    0.9491
4328.288    0.9506    0.9585
4328.313    0.9632    0.9674
4328.338    0.9698    0.9727
4328.364    0.9842    0.9710
4328.389    0.9786    0.9625
4328.414    0.9676    0.9532
4328.440    0.9486    0.9508
4328.465    0.9460    0.9559
4328.490    0.9412    0.9581
4328.516    0.9055    0.9399
4328.541    0.8358    0.8882
4328.566    0.7527    0.8050
4328.592    0.6860    0.7188
4328.617    0.6841    0.6814
4328.643    0.7483    0.7112
4328.668    0.8343    0.7836
4328.693    0.9082    0.8592
4328.719    0.9456    0.9143
4328.744    0.9652    0.9410
4328.769    0.9526    0.9469
4328.795    0.9262    0.9380
# 025670  56  4327.402  4328.796
4327.402    0.9634    0.9685
4327.427    0.9548    0.9694
4327.453    0.9557    0.9683
4327.478    0.9572    0.9665
4327.503    0.9759    0.9669
4327.529    0.9861    0.9712
4327.554    0.9863    0.9763
4327.579    0.9993    0.9797
4327.605    0.9954    0.9799
4327.630    0.9927    0.9768
4327.655    0.9736    0.9707
4327.681    0.9559    0.9596
4327.706    0.9241    0.9365
4327.731    0.8762    0.8910
4327.757    0.8299    0.8339
4327.782    0.8117    0.8093
4327.807    0.8219    0.8181
4327.833    0.8024    0.7910
4327.858    0.6880    0.6716
4327.883    0.5226    0.5109
4327.909    0.4262    0.4271
4327.934    0.4559    0.4734
4327.959    0.5580    0.5736
4327.985    0.6474    0.6510
4328.010    0.7032    0.6909
4328.035    0.7440    0.7293
4328.061    0.7951    0.7878
4328.086    0.8504    0.8504
4328.111    0.8943    0.8970
4328.137    0.9103    0.9200
4328.162    0.9238    0.9270
4328.187    0.9335    0.9318
4328.213    0.9337    0.9391
4328.238    0.9397    0.9469
4328.263    0.9430    0.9543
4328.289    0.9614    0.9616
4328.314    0.9634    0.9685
4328.339    0.9661    0.9725
4328.365    0.9721    0.9710
4328.390    0.9707    0.9641
4328.415    0.9641    0.9570
4328.441    0.9574    0.9548
4328.466    0.9519    0.9587
4328.491    0.9478    0.9603
4328.517    0.9202    0.9456
4328.542    0.8640    0.9034
4328.568    0.7894    0.8320
4328.593    0.7355    0.7628
4328.618    0.7352    0.7306
4328.644    0.7860    0.7553
4328.669    0.8545    0.8160
4328.694    0.9162    0.8790
4328.720    0.9428    0.9245
4328.745    0.9579    0.9465
4328.770    0.9557    0.9517
4328.796    0.9417    0.9456
# 026381  56  4327.404  4328.798
4327.404    0.9705    0.9748
4327.430    0.9598    0.9754
4327.455    0.9532    0.9732
4327.480    0.9665    0.9719
4327.506    0.9836    0.9750
4327.531    1.0028    0.9815
4327.556    1.0137    0.9874
4327.582    1.0130    0.9901
4327.607    1.0046    0.9888
4327.632    0.9972    0.9831
4327.658    0.9743    0.9741
4327.683    0.9460    0.9632
4327.708    0.9219    0.9467
4327.734    0.8999    0.9181
4327.759    0.8780    0.8923
4327.784    0.8792    0.8880
4327.810    0.8972    0.8870
4327.835    0.8658    0.8306
4327.860    0.7386    0.6969
4327.886    0.5766    0.5541
4327.911    0.4937    0.5123
4327.936    0.5244    0.5592
4327.962    0.5981    0.6187
4327.987    0.6552    0.6491
4328.012    0.6974    0.6731
4328.038    0.7343    0.7193
4328.063    0.7973    0.7869
4328.088    0.8478    0.8539
4328.114    0.8872    0.8966
4328.139    0.9089    0.9114
4328.165    0.9156    0.9173
4328.190    0.9243    0.9266
4328.215    0.9345    0.9402
4328.241    0.9482    0.9535
4328.266    0.9504    0.9632
4328.291    0.9581    0.9714
4328.317    0.9609    0.9788
4328.342    0.9770    0.9817
4328.367    0.9836    0.9777
4328.393    0.9777    0.9683
4328.418    0.9698    0.9614
4328.443    0.9636    0.9621
4328.469    0.9592    0.9672
4328.494    0.9410    0.9632
4328.519    0.9001    0.9333
4328.545    0.8241    0.8638
4328.570    0.7323    0.7732
4328.595    0.6819    0.7006
4328.621    0.7055    0.6882
4328.646    0.7834    0.7405
4328.671    0.8704    0.8213
4328.697    0.9277    0.8943
4328.722    0.9535    0.9376
4328.747    0.9641    0.9557
4328.773    0.9537    0.9535
4328.798    0.9264    0.9391
# 027435  56  4327.400  4328.794
4327.400    0.9741    0.9754
4327.426    0.9654    0.9761
4327.451    0.9636    0.9748
4327.476    0.9672    0.9734
4327.502    0.9831    0.9745
4327.527    0.9872    0.9788
4327.552    0.9961    0.9838
4327.578    1.0028    0.9865
4327.603    1.0042    0.9863
4327.628    0.9949    0.9827
4327.654    0.9745    0.9763
4327.679    0.9583    0.9669
4327.704    0.9318    0.9495
4327.730    0.9009    0.9162
4327.755    0.8766    0.8815
4327.780    0.8722    0.8692
4327.806    0.8813    0.8716
4327.831    0.8464    0.8293
4327.856    0.7248    0.7052
4327.882    0.5711    0.5523
4327.907    0.4871    0.4933
4327.932    0.5183    0.5444
4327.958    0.6136    0.6323
4327.983    0.6926    0.6868
4328.008    0.7315    0.7173
4328.034    0.7677    0.7554
4328.059    0.8173    0.8104
4328.084    0.8680    0.8688
4328.110    0.9091    0.9105
4328.135    0.9224    0.9277
4328.160    0.9270    0.9335
4328.186    0.9354    0.9391
4328.211    0.9456    0.9478
4328.236    0.9499    0.9570
4328.262    0.9561    0.9647
4328.287    0.9652    0.9712
4328.312    0.9689    0.9768
4328.338    0.9770    0.9799
4328.363    0.9817    0.9777
4328.388    0.9781    0.9710
4328.414    0.9721    0.9645
4328.439    0.9656    0.9636
4328.464    0.9590    0.9674
4328.490    0.9519    0.9672
4328.515    0.9213    0.9491
4328.540    0.8608    0.9028
4328.566    0.7852    0.8293
4328.591    0.7372    0.7637
4328.617    0.7483    0.7399
4328.642    0.8126    0.7725
4328.667    0.8794    0.8360
4328.693    0.9320    0.8989
4328.718    0.9618    0.9386
4328.743    0.9634    0.9574
4328.769    0.9609    0.9598
4328.794    0.9465    0.9517
# 029432  56  4327.401  4328.795
4327.401    0.9752    0.9721
4327.426    0.9652    0.9732
4327.452    0.9592    0.9727
4327.477    0.9643    0.9710
4327.502    0.9797    0.9705
4327.528    0.9897    0.9736
4327.553    0.9945    0.9786
4327.578    1.0023    0.9829
4327.604    1.0018    0.9842
4327.629    0.9901    0.9822
4327.654    0.9795    0.9772
4327.680    0.9623    0.9685
4327.705    0.9389    0.9539
4327.731    0.9061    0.9245
4327.756    0.8718    0.8849
4327.781    0.8426    0.8568
4327.807    0.8496    0.8535
4327.832    0.8457    0.8366
4327.857    0.7684    0.7495
4327.883    0.6220    0.5970
4327.908    0.4944    0.4870
4327.933    0.4698    0.4854
4327.959    0.5428    0.5648
4327.984    0.6346    0.6405
4328.009    0.6971    0.6853
4328.035    0.7340    0.7216
4328.060    0.7816    0.7697
4328.085    0.8337    0.8295
4328.111    0.8815    0.8835
4328.136    0.9097    0.9133
4328.161    0.9196    0.9251
4328.187    0.9241    0.9311
4328.212    0.9356    0.9386
4328.237    0.9434    0.9478
4328.263    0.9517    0.9565
4328.288    0.9550    0.9638
4328.313    0.9609    0.9705
4328.339    0.9723    0.9754
4328.364    0.9781    0.9759
4328.390    0.9808    0.9705
4328.415    0.9730    0.9634
4328.440    0.9592    0.9596
4328.466    0.9568    0.9612
4328.491    0.9508    0.9629
4328.516    0.9326    0.9532
4328.542    0.8784    0.9175
4328.567    0.8168    0.8553
4328.592    0.7452    0.7836
4328.618    0.7236    0.7359
4328.643    0.7661    0.7418
4328.668    0.8362    0.7923
4328.694    0.8999    0.8596
4328.719    0.9345    0.9116
4328.744    0.9570    0.9419
4328.770    0.9585    0.9532
4328.795    0.9515    0.9504
# 031965  55  4327.418  4328.786
4327.418    0.9641    0.9696
4327.443    0.9585    0.9694
4327.468    0.9539    0.9676
4327.494    0.9632    0.9665
4327.519    0.9777    0.9687
4327.544    0.9872    0.9739
4327.570    0.9933    0.9788
4327.595    1.0007    0.9806
4327.621    0.9933    0.9793
4327.646    0.9858    0.9743
4327.671    0.9632    0.9661
4327.697    0.9358    0.9495
4327.722    0.9045    0.9171
4327.747    0.8523    0.8676
4327.773    0.8221    0.8268
4327.798    0.8204    0.8219
4327.823    0.8187    0.8160
4327.849    0.7534    0.7369
4327.874    0.6070    0.5872
4327.899    0.4700    0.4597
4327.925    0.4305    0.4439
4327.950    0.5028    0.5225
4327.975    0.6049    0.6111
4328.001    0.6756    0.6683
4328.026    0.7211    0.7058
4328.051    0.7675    0.7540
4328.077    0.8255    0.8185
4328.102    0.8726    0.8750
4328.127    0.9018    0.9093
4328.153    0.9177    0.9232
4328.178    0.9266    0.9283
4328.203    0.9358    0.9345
4328.229    0.9393    0.9432
4328.254    0.9402    0.9515
4328.279    0.9491    0.9587
4328.305    0.9598    0.9661
4328.330    0.9719    0.9714
4328.355    0.9739    0.9727
4328.381    0.9790    0.9678
4328.406    0.9750    0.9603
4328.431    0.9674    0.9554
4328.457    0.9607    0.9568
4328.482    0.9438    0.9603
4328.507    0.9247    0.9548
4328.533    0.8855    0.9245
4328.558    0.8245    0.8656
4328.583    0.7535    0.7916
4328.609    0.7161    0.7355
4328.634    0.7501    0.7327
4328.659    0.8194    0.7788
4328.685    0.8874    0.8472
4328.710    0.9311    0.9026
4328.735    0.9484    0.9363
4328.761    0.9548    0.9502
4328.786    0.9504    0.9489
# 032673  55  4327.417  4328.786
4327.417    0.9609    0.9681
4327.443    0.9609    0.9676
4327.468    0.9649    0.9656
4327.493    0.9745    0.9654
4327.519    0.9892    0.9692
4327.544    0.9972    0.9750
4327.569    0.9986    0.9797
4327.595    1.0009    0.9811
4327.620    0.9886    0.9786
4327.645    0.9745    0.9725
4327.671    0.9539    0.9621
4327.696    0.9245    0.9441
4327.721    0.8857    0.9091
4327.747    0.8385    0.8578
4327.772    0.8136    0.8243
4327.797    0.8213    0.8238
4327.823    0.8241    0.8102
4327.848    0.7420    0.7185
4327.873    0.5887    0.5638
4327.899    0.4523    0.4456
4327.924    0.4295    0.4479
4327.949    0.5094    0.5269
4327.975    0.5990    0.6053
4328.000    0.6574    0.6491
4328.025    0.7019    0.6856
4328.051    0.7537    0.7418
4328.076    0.8076    0.8100
4328.101    0.8602    0.8688
4328.127    0.8902    0.9030
4328.152    0.8989    0.9152
4328.178    0.9112    0.9213
4328.203    0.9217    0.9294
4328.228    0.9294    0.9395
4328.254    0.9354    0.9491
4328.279    0.9471    0.9574
4328.304    0.9561    0.9654
4328.330    0.9714    0.9712
4328.355    0.9721    0.9714
4328.380    0.9743    0.9652
4328.406    0.9694    0.9561
4328.431    0.9625    0.9517
4328.456    0.9629    0.9543
4328.482    0.9486    0.9576
4328.507    0.9171    0.9471
4328.532    0.8710    0.9084
4328.558    0.7912    0.8348
4328.583    0.7153    0.7539
4328.608    0.6995    0.7026
4328.634    0.7374    0.7107
4328.659    0.8121    0.7690
4328.684    0.8872    0.8420
4328.710    0.9275    0.9022
4328.735    0.9471    0.9354
4328.760    0.9548    0.9473
4328.786    0.9438    0.9436
# 033932  56  4327.404  4328.798
4327.404    0.9712    0.9736
4327.429    0.9658    0.9736
4327.455    0.9652    0.9732
4327.480    0.9739    0.9727
4327.505    0.9788    0.9734
4327.531    0.9813    0.9757
4327.556    0.9940    0.9784
4327.581    0.9911    0.9802
4327.607    0.9899    0.9799
4327.632    0.9793    0.9775
4327.658    0.9692    0.9721
4327.683    0.9524    0.9625
4327.708    0.9376    0.9454
4327.734    0.9105    0.9202
4327.759    0.8906    0.8964
4327.784    0.8788    0.8794
4327.810    0.8574    0.8562
4327.835    0.8113    0.8011
4327.860    0.7152    0.7053
4327.886    0.6193    0.6038
4327.911    0.5580    0.5616
4327.936    0.5736    0.5907
4327.962    0.6476    0.6598
4327.987    0.7190    0.7209
4328.012    0.7736    0.7649
4328.038    0.8136    0.8041
4328.063    0.8584    0.8445
4328.088    0.8884    0.8841
4328.114    0.9141    0.9158
4328.139    0.9288    0.9333
4328.164    0.9343    0.9421
4328.190    0.9462    0.9478
4328.215    0.9532    0.9532
4328.240    0.9576    0.9590
4328.266    0.9629    0.9643
4328.291    0.9710    0.9689
4328.316    0.9703    0.9723
4328.342    0.9770    0.9736
4328.367    0.9750    0.9721
4328.392    0.9712    0.9685
4328.418    0.9712    0.9652
4328.443    0.9621    0.9638
4328.468    0.9521    0.9634
4328.494    0.9410    0.9579
4328.519    0.9169    0.9404
4328.545    0.8780    0.9053
4328.570    0.8333    0.8608
4328.595    0.8067    0.8222
4328.621    0.8113    0.8078
4328.646    0.8498    0.8249
4328.671    0.8890    0.8622
4328.697    0.9258    0.9039
4328.722    0.9495    0.9337
4328.747    0.9543    0.9504
4328.773    0.9537    0.9554
4328.798    0.9548    0.9530
# 035185  55  4327.420  4328.789
4327.420    0.9732    0.9714
4327.446    0.9683    0.9714
4327.471    0.9689    0.9716
4327.496    0.9748    0.9723
4327.522    0.9831    0.9739
4327.547    0.9886    0.9757
4327.572    0.9874    0.9768
4327.598    0.9851    0.9763
4327.623    0.9822    0.9734
4327.648    0.9750    0.9667
4327.674    0.9541    0.9552
4327.699    0.9228    0.9393
4327.724    0.9124    0.9192
4327.750    0.8900    0.8937
4327.775    0.8586    0.8636
4327.800    0.8222    0.8232
4327.826    0.7721    0.7667
4327.851    0.7114    0.7018
4327.876    0.6486    0.6403
4327.902    0.6019    0.5987
4327.927    0.5856    0.5916
4327.952    0.6049    0.6149
4327.978    0.6488    0.6590
4328.003    0.7065    0.7083
4328.028    0.7663    0.7567
4328.054    0.8095    0.8037
4328.079    0.8418    0.8441
4328.105    0.8810    0.8794
4328.130    0.9057    0.9051
4328.155    0.9126    0.9232
4328.181    0.9253    0.9356
4328.206    0.9339    0.9441
4328.231    0.9428    0.9510
4328.257    0.9535    0.9574
4328.282    0.9563    0.9625
4328.307    0.9576    0.9663
4328.333    0.9627    0.9685
4328.358    0.9669    0.9683
4328.383    0.9687    0.9667
4328.409    0.9605    0.9641
4328.434    0.9605    0.9603
4328.459    0.9502    0.9541
4328.485    0.9393    0.9421
4328.510    0.9082    0.9219
4328.535    0.8780    0.8933
4328.561    0.8500    0.8594
4328.586    0.8279    0.8312
4328.611    0.8158    0.8164
4328.637    0.8312    0.8204
4328.662    0.8584    0.8408
4328.687    0.8884    0.8702
4328.713    0.9164    0.9005
4328.738    0.9354    0.9228
4328.763    0.9415    0.9361
4328.789    0.9404    0.9410
# 035265  55  4327.421  4328.790
4327.421    0.9603    0.9712
4327.446    0.9552    0.9707
4327.472    0.9587    0.9689
4327.497    0.9745    0.9687
4327.522    0.9840    0.9716
4327.548    0.9979    0.9763
4327.573    0.9947    0.9799
4327.598    0.9943    0.9811
4327.624    0.9911    0.9788
4327.649    0.9766    0.9739
4327.675    0.9636    0.9654
4327.700    0.9371    0.9493
4327.725    0.9049    0.9185
4327.751    0.8604    0.8754
4327.776    0.8389    0.8494
4327.801    0.8420    0.8476
4327.827    0.8333    0.8253
4327.852    0.7489    0.7281
4327.877    0.5968    0.5788
4327.903    0.4802    0.4747
4327.928    0.4746    0.4897
4327.953    0.5592    0.5754
4327.979    0.6528    0.6566
4328.004    0.7086    0.7013
4328.029    0.7482    0.7365
4328.055    0.7967    0.7863
4328.080    0.8523    0.8435
4328.105    0.8910    0.8913
4328.131    0.9120    0.9188
4328.156    0.9188    0.9288
4328.181    0.9341    0.9339
4328.207    0.9438    0.9408
4328.232    0.9497    0.9486
4328.257    0.9543    0.9561
4328.283    0.9515    0.9629
4328.308    0.9634    0.9689
4328.333    0.9694    0.9730
4328.359    0.9799    0.9725
4328.384    0.9775    0.9674
4328.409    0.9685    0.9605
4328.435    0.9618    0.9572
4328.460    0.9568    0.9592
4328.485    0.9462    0.9607
4328.511    0.9219    0.9497
4328.536    0.8788    0.9154
4328.561    0.8155    0.8557
4328.587    0.7523    0.7865
4328.612    0.7403    0.7471
4328.637    0.7809    0.7563
4328.663    0.8455    0.8082
4328.688    0.9030    0.8686
4328.713    0.9434    0.9156
4328.739    0.9519    0.9432
4328.764    0.9535    0.9521
4328.790    0.9454    0.9489
# 036512  55  4327.422  4328.790
4327.422    0.9658    0.9730
4327.447    0.9579    0.9723
4327.473    0.9594    0.9705
4327.498    0.9736    0.9705
4327.523    0.9851    0.9739
4327.549    0.9947    0.9793
4327.574    0.9998    0.9831
4327.599    1.0009    0.9840
4327.625    0.9911    0.9815
4327.650    0.9736    0.9759
4327.675    0.9568    0.9669
4327.701    0.9333    0.9499
4327.726    0.8989    0.9183
4327.751    0.8692    0.8762
4327.777    0.8482    0.8490
4327.802    0.8494    0.8494
4327.827    0.8443    0.8308
4327.853    0.7532    0.7318
4327.878    0.6016    0.5820
4327.903    0.4848    0.4797
4327.929    0.4722    0.4923
4327.954    0.5502    0.5735
4327.979    0.6408    0.6452
4328.005    0.6953    0.6875
4328.030    0.7391    0.7226
4328.055    0.7883    0.7736
4328.081    0.8476    0.8377
4328.106    0.8870    0.8886
4328.131    0.9145    0.9162
4328.157    0.9285    0.9266
4328.182    0.9292    0.9318
4328.208    0.9361    0.9397
4328.233    0.9508    0.9491
4328.258    0.9543    0.9574
4328.284    0.9616    0.9647
4328.309    0.9696    0.9714
4328.334    0.9727    0.9759
4328.360    0.9777    0.9757
4328.385    0.9730    0.9698
4328.410    0.9663    0.9625
4328.436    0.9645    0.9592
4328.461    0.9585    0.9616
4328.486    0.9456    0.9638
4328.512    0.9273    0.9524
4328.537    0.8746    0.9147
4328.562    0.8052    0.8490
4328.588    0.7444    0.7734
4328.613    0.7246    0.7311
4328.638    0.7663    0.7428
4328.664    0.8391    0.8008
4328.689    0.9110    0.8668
4328.714    0.9373    0.9173
4328.740    0.9546    0.9465
4328.765    0.9590    0.9552
4328.790    0.9443    0.9508
# 038647  56  4327.403  4328.796
4327.403    0.9692    0.9732
4327.428    0.9625    0.9732
4327.453    0.9645    0.9721
4327.479    0.9732    0.9712
4327.504    0.9833    0.9727
4327.529    0.9904    0.9766
4327.555    0.9943    0.9806
4327.580    0.9911    0.9827
4327.605    0.9947    0.9817
4327.631    0.9854    0.9779
4327.656    0.9732    0.9710
4327.681    0.9449    0.9576
4327.707    0.9133    0.9288
4327.732    0.8726    0.8859
4327.757    0.8366    0.8482
4327.783    0.8341    0.8362
4327.808    0.8293    0.8268
4327.833    0.7732    0.7617
4327.859    0.6427    0.6232
4327.884    0.5084    0.4990
4327.909    0.4639    0.4712
4327.935    0.5259    0.5430
4327.960    0.6279    0.6349
4327.986    0.7031    0.6998
4328.011    0.7530    0.7393
4328.036    0.7925    0.7813
4328.062    0.8418    0.8354
4328.087    0.8837    0.8843
4328.112    0.9097    0.9166
4328.138    0.9283    0.9318
4328.163    0.9367    0.9376
4328.188    0.9421    0.9428
4328.214    0.9517    0.9495
4328.239    0.9515    0.9563
4328.264    0.9541    0.9627
4328.290    0.9605    0.9689
4328.315    0.9681    0.9739
4328.340    0.9775    0.9754
4328.366    0.9804    0.9725
4328.391    0.9674    0.9667
4328.416    0.9757    0.9625
4328.442    0.9629    0.9625
4328.467    0.9581    0.9643
4328.492    0.9419    0.9590
4328.518    0.9047    0.9352
4328.543    0.8433    0.8888
4328.568    0.7901    0.8287
4328.594    0.7665    0.7798
4328.619    0.7816    0.7718
4328.644    0.8389    0.8048
4328.670    0.8960    0.8602
4328.695    0.9345    0.9082
4328.720    0.9583    0.9393
4328.746    0.9623    0.9535
4328.771    0.9539    0.9543
4328.796    0.9460    0.9482
# 038747  56  4327.402  4328.796
4327.402    0.9750    0.9685
4327.427    0.9689    0.9689
4327.453    0.9808    0.9694
4327.478    0.9817    0.9701
4327.503    0.9692    0.9714
4327.529    0.9750    0.9730
4327.554    0.9806    0.9743
4327.579    0.9849    0.9745
4327.605    0.9813    0.9725
4327.630    0.9790    0.9674
4327.655    0.9546    0.9581
4327.681    0.9305    0.9434
4327.706    0.9118    0.9245
4327.731    0.8952    0.9012
4327.757    0.8720    0.8724
4327.782    0.8398    0.8377
4327.807    0.8015    0.7930
4327.833    0.7417    0.7359
4327.858    0.6827    0.6770
4327.884    0.6333    0.6256
4327.909    0.5997    0.5990
4327.934    0.5869    0.6002
4327.960    0.6202    0.6272
4327.985    0.6578    0.6679
4328.010    0.7176    0.7143
4328.036    0.7746    0.7628
4328.061    0.8080    0.8067
4328.086    0.8433    0.8457
4328.112    0.8738    0.8792
4328.137    0.8915    0.9034
4328.162    0.9147    0.9209
4328.188    0.9253    0.9333
4328.213    0.9270    0.9421
4328.238    0.9406    0.9493
4328.264    0.9430    0.9557
4328.289    0.9543    0.9605
4328.314    0.9609    0.9638
4328.340    0.9594    0.9652
4328.365    0.9696    0.9645
4328.390    0.9665    0.9625
4328.416    0.9506    0.9590
4328.441    0.9486    0.9535
4328.466    0.9423    0.9441
4328.492    0.9093    0.9275
4328.517    0.8874    0.9034
4328.542    0.8582    0.8734
4328.568    0.8368    0.8416
4328.593    0.8211    0.8190
4328.618    0.8185    0.8113
4328.644    0.8343    0.8209
4328.669    0.8632    0.8439
4328.694    0.8900    0.8726
4328.720    0.9126    0.9005
4328.745    0.9330    0.9202
4328.770    0.9430    0.9315
4328.796    0.9389    0.9356
# 038853  55  4327.424  4328.792
4327.424    0.9667    0.9727
4327.449    0.9594    0.9723
4327.474    0.9621    0.9710
4327.500    0.9734    0.9705
4327.525    0.9824    0.9723
4327.551    0.9906    0.9759
4327.576    0.9890    0.9788
4327.601    0.9886    0.9797
4327.627    0.9865    0.9784
4327.652    0.9775    0.9745
4327.677    0.9592    0.9681
4327.703    0.9421    0.9546
4327.728    0.9185    0.9292
4327.753    0.8888    0.8954
4327.779    0.8680    0.8712
4327.804    0.8666    0.8654
4327.829    0.8463    0.8429
4327.855    0.7647    0.7534
4327.880    0.6330    0.6196
4327.905    0.5266    0.5241
4327.931    0.5224    0.5328
4327.956    0.6037    0.6149
4327.981    0.6910    0.6968
4328.007    0.7542    0.7487
4328.032    0.7905    0.7829
4328.057    0.8366    0.8224
4328.083    0.8750    0.8698
4328.108    0.9105    0.9082
4328.133    0.9262    0.9307
4328.159    0.9348    0.9404
4328.184    0.9430    0.9445
4328.209    0.9504    0.9493
4328.235    0.9609    0.9552
4328.260    0.9581    0.9605
4328.285    0.9636    0.9656
4328.311    0.9647    0.9701
4328.336    0.9716    0.9730
4328.362    0.9725    0.9727
4328.387    0.9781    0.9692
4328.412    0.9694    0.9643
4328.438    0.9705    0.9616
4328.463    0.9667    0.9627
4328.488    0.9526    0.9634
4328.514    0.9371    0.9552
4328.539    0.9034    0.9292
4328.564    0.8463    0.8839
4328.590    0.8043    0.8302
4328.615    0.7954    0.7980
4328.640    0.8187    0.8028
4328.666    0.8680    0.8416
4328.691    0.9087    0.8886
4328.716    0.9454    0.9262
4328.742    0.9598    0.9484
4328.767    0.9554    0.9563
4328.792    0.9493    0.9550
# 039506  56  4327.402  4328.796
4327.402    0.9847    0.9820
4327.427    0.9743    0.9829
4327.452    0.9654    0.9824
4327.478    0.9716    0.9806
4327.503    0.9840    0.9806
4327.528    0.9947    0.9836
4327.554    1.0028    0.9883
4327.579    1.0074    0.9915
4327.604    1.0062    0.9922
4327.630    0.9998    0.9901
4327.655    0.9865    0.9854
4327.681    0.9714    0.9788
4327.706    0.9605    0.9705
4327.731    0.9449    0.9568
4327.757    0.9262    0.9373
4327.782    0.9207    0.9258
4327.807    0.9243    0.9256
4327.833    0.9160    0.9068
4327.858    0.8584    0.8302
4327.883    0.7350    0.7088
4327.909    0.6242    0.6194
4327.934    0.6008    0.6249
4327.959    0.6534    0.6797
4327.985    0.7181    0.7244
4328.010    0.7630    0.7473
4328.035    0.7943    0.7727
4328.061    0.8234    0.8173
4328.086    0.8752    0.8704
4328.111    0.9120    0.9131
4328.137    0.9339    0.9350
4328.162    0.9324    0.9412
4328.187    0.9371    0.9456
4328.213    0.9484    0.9537
4328.238    0.9579    0.9632
4328.264    0.9663    0.9712
4328.289    0.9716    0.9770
4328.314    0.9723    0.9822
4328.340    0.9886    0.9861
4328.365    0.9931    0.9861
4328.390    0.9827    0.9815
4328.416    0.9799    0.9754
4328.441    0.9815    0.9730
4328.466    0.9716    0.9752
4328.492    0.9636    0.9770
4328.517    0.9447    0.9676
4328.542    0.9072    0.9350
4328.568    0.8391    0.8738
4328.593    0.7789    0.8076
4328.618    0.7682    0.7693
4328.644    0.8026    0.7832
4328.669    0.8698    0.8364
4328.694    0.9247    0.8962
4328.720    0.9601    0.9412
4328.745    0.9714    0.9638
4328.770    0.9768    0.9698
4328.796    0.9629    0.9638
# 039822  55  4327.417  4328.785
4327.417    0.9669    0.9763
4327.442    0.9521    0.9766
4327.468    0.9590    0.9750
4327.493    0.9741    0.9739
4327.519    0.9813    0.9754
4327.544    0.9966    0.9797
4327.569    1.0051    0.9838
4327.595    1.0053    0.9858
4327.620    1.0000    0.9851
4327.645    0.9917    0.9815
4327.671    0.9824    0.9752
4327.696    0.9583    0.9661
4327.721    0.9324    0.9486
4327.747    0.9016    0.9188
4327.772    0.8870    0.8919
4327.797    0.8861    0.8851
4327.823    0.8841    0.8810
4327.848    0.8408    0.8253
4327.873    0.7229    0.6987
4327.899    0.5788    0.5652
4327.924    0.5189    0.5298
4327.949    0.5664    0.5875
4327.975    0.6488    0.6659
4328.000    0.7185    0.7119
4328.025    0.7598    0.7408
4328.051    0.7947    0.7805
4328.076    0.8437    0.8339
4328.101    0.8878    0.8859
4328.127    0.9139    0.9204
4328.152    0.9238    0.9337
4328.177    0.9363    0.9384
4328.203    0.9423    0.9443
4328.228    0.9506    0.9524
4328.253    0.9465    0.9603
4328.279    0.9579    0.9672
4328.304    0.9694    0.9727
4328.329    0.9754    0.9775
4328.355    0.9824    0.9793
4328.380    0.9833    0.9763
4328.405    0.9781    0.9698
4328.431    0.9647    0.9647
4328.456    0.9661    0.9649
4328.481    0.9607    0.9685
4328.507    0.9428    0.9656
4328.532    0.9147    0.9441
4328.557    0.8570    0.8958
4328.583    0.7905    0.8260
4328.608    0.7530    0.7705
4328.633    0.7661    0.7584
4328.659    0.8297    0.7969
4328.684    0.8947    0.8574
4328.709    0.9363    0.9110
4328.735    0.9627    0.9456
4328.760    0.9745    0.9598
4328.785    0.9557    0.9603
# 040118  56  4327.402  4328.795
4327.402    0.9748    0.9752
4327.427    0.9607    0.9761
4327.452    0.9612    0.9743
4327.478    0.9667    0.9723
4327.503    0.9911    0.9745
4327.528    1.0005    0.9806
4327.554    1.0090    0.9870
4327.579    1.0106    0.9901
4327.604    0.9995    0.9895
4327.630    0.9949    0.9845
4327.655    0.9779    0.9763
4327.680    0.9561    0.9665
4327.706    0.9264    0.9513
4327.731    0.9007    0.9256
4327.756    0.8758    0.8972
4327.782    0.8806    0.8894
4327.807    0.9020    0.8939
4327.832    0.8804    0.8535
4327.858    0.7679    0.7234
4327.883    0.6013    0.5756
4327.909    0.5038    0.5144
4327.934    0.5200    0.5580
4327.959    0.6005    0.6203
4327.985    0.6662    0.6549
4328.010    0.6979    0.6767
4328.035    0.7303    0.7163
4328.061    0.7851    0.7840
4328.086    0.8478    0.8523
4328.111    0.8882    0.8970
4328.137    0.9116    0.9143
4328.162    0.9209    0.9194
4328.187    0.9270    0.9270
4328.213    0.9384    0.9404
4328.238    0.9467    0.9532
4328.263    0.9537    0.9627
4328.289    0.9629    0.9710
4328.314    0.9698    0.9784
4328.339    0.9822    0.9822
4328.365    0.9827    0.9790
4328.390    0.9745    0.9703
4328.415    0.9716    0.9625
4328.441    0.9587    0.9621
4328.466    0.9526    0.9674
4328.491    0.9404    0.9669
4328.517    0.9150    0.9425
4328.542    0.8373    0.8825
4328.567    0.7492    0.7941
4328.593    0.6869    0.7125
4328.618    0.7003    0.6901
4328.643    0.7770    0.7340
4328.669    0.8648    0.8162
4328.694    0.9283    0.8888
4328.719    0.9616    0.9352
4328.745    0.9627    0.9565
4328.770    0.9572    0.9568
4328.795    0.9389    0.9438
# 040133  55  4327.422  4328.791
4327.422    0.9623    0.9687
4327.448    0.9535    0.9683
4327.473    0.9587    0.9665
4327.498    0.9786    0.9658
4327.524    0.9863    0.9689
4327.549    0.9940    0.9741
4327.574    0.9922    0.9786
4327.600    0.9929    0.9804
4327.625    0.9917    0.9784
4327.650    0.9768    0.9730
4327.676    0.9583    0.9627
4327.701    0.9247    0.9425
4327.726    0.8857    0.9028
4327.752    0.8308    0.8455
4327.777    0.7973    0.8065
4327.803    0.7963    0.8022
4327.828    0.7991    0.7880
4327.853    0.7178    0.6998
4327.879    0.5639    0.5441
4327.904    0.4416    0.4327
4327.929    0.4178    0.4324
4327.955    0.4992    0.5186
4327.980    0.6024    0.6053
4328.005    0.6690    0.6607
4328.031    0.7147    0.7036
4328.056    0.7637    0.7560
4328.081    0.8202    0.8188
4328.107    0.8686    0.8754
4328.132    0.9026    0.9072
4328.157    0.9133    0.9202
4328.183    0.9318    0.9264
4328.208    0.9356    0.9330
4328.233    0.9423    0.9412
4328.259    0.9451    0.9497
4328.284    0.9513    0.9574
4328.309    0.9543    0.9652
4328.335    0.9579    0.9707
4328.360    0.9741    0.9712
4328.385    0.9770    0.9663
4328.411    0.9603    0.9585
4328.436    0.9550    0.9546
4328.461    0.9528    0.9561
4328.487    0.9502    0.9579
4328.512    0.9249    0.9480
4328.537    0.8748    0.9137
4328.563    0.8017    0.8492
4328.588    0.7379    0.7775
4328.613    0.7211    0.7306
4328.639    0.7596    0.7347
4328.664    0.8320    0.7842
4328.689    0.8937    0.8488
4328.715    0.9315    0.9036
4328.740    0.9513    0.9348
4328.766    0.9517    0.9467
4328.791    0.9373    0.9441
# 041184  56  4327.401  4328.794
4327.401    0.9519    0.9583
4327.426    0.9614    0.9636
4327.451    0.9638    0.9669
4327.477    0.9583    0.9687
4327.502    0.9672    0.9692
4327.527    0.9797    0.9685
4327.553    0.9701    0.9661
4327.578    0.9696    0.9616
4327.603    0.9609    0.9546
4327.629    0.9526    0.9438
4327.654    0.9395    0.9292
4327.679    0.9192    0.9103
4327.705    0.8904    0.8853
4327.730    0.8628    0.8564
4327.755    0.8253    0.8234
4327.781    0.7802    0.7858
4327.806    0.7440    0.7490
4327.831    0.7097    0.7142
4327.857    0.6790    0.6834
4327.882    0.6605    0.6622
4327.908    0.6554    0.6513
4327.933    0.6587    0.6528
4327.958    0.6640    0.6654
4327.984    0.6898    0.6885
4328.009    0.7160    0.7178
4328.034    0.7490    0.7509
4328.060    0.7831    0.7863
4328.085    0.8204    0.8192
4328.110    0.8527    0.8490
4328.136    0.8684    0.8756
4328.161    0.8927    0.8970
4328.186    0.9089    0.9143
4328.212    0.9209    0.9283
4328.237    0.9277    0.9386
4328.262    0.9443    0.9462
4328.288    0.9465    0.9515
4328.313    0.9406    0.9546
4328.338    0.9502    0.9552
4328.364    0.9561    0.9537
4328.389    0.9506    0.9495
4328.414    0.9504    0.9428
4328.440    0.9361    0.9328
4328.465    0.9143    0.9204
4328.490    0.8941    0.9064
4328.516    0.8825    0.8908
4328.541    0.8708    0.8768
4328.566    0.8600    0.8652
4328.592    0.8614    0.8574
4328.617    0.8598    0.8549
4328.642    0.8668    0.8574
4328.668    0.8694    0.8650
4328.693    0.8776    0.8750
4328.718    0.8941    0.8863
4328.744    0.9043    0.8974
4328.769    0.9103    0.9061
4328.794    0.9202    0.9116
# 041484  56  4327.406  4328.800
4327.406    0.9618    0.9689
4327.431    0.9596    0.9689
4327.457    0.9570    0.9678
4327.482    0.9645    0.9667
4327.507    0.9766    0.9676
4327.533    0.9872    0.9714
4327.558    0.9911    0.9754
4327.583    0.9906    0.9777
4327.609    0.9908    0.9772
4327.634    0.9851    0.9741
4327.660    0.9669    0.9674
4327.685    0.9451    0.9550
4327.710    0.9194    0.9300
4327.736    0.8841    0.8876
4327.761    0.8410    0.8482
4327.786    0.8276    0.8329
4327.812    0.8253    0.8258
4327.837    0.7813    0.7727
4327.862    0.6674    0.6512
4327.888    0.5333    0.5175
4327.913    0.4639    0.4720
4327.938    0.5085    0.5240
4327.964    0.6035    0.6149
4327.989    0.6800    0.6806
4328.014    0.7345    0.7221
4328.040    0.7807    0.7651
4328.065    0.8239    0.8170
4328.090    0.8690    0.8688
4328.116    0.9022    0.9068
4328.141    0.9190    0.9247
4328.166    0.9236    0.9320
4328.192    0.9311    0.9373
4328.217    0.9423    0.9441
4328.242    0.9465    0.9510
4328.268    0.9484    0.9576
4328.293    0.9543    0.9636
4328.318    0.9663    0.9685
4328.344    0.9692    0.9703
4328.369    0.9766    0.9676
4328.395    0.9667    0.9616
4328.420    0.9632    0.9568
4328.445    0.9570    0.9561
4328.471    0.9451    0.9581
4328.496    0.9356    0.9546
4328.521    0.9072    0.9343
4328.547    0.8553    0.8886
4328.572    0.7878    0.8279
4328.597    0.7544    0.7757
4328.623    0.7667    0.7595
4328.648    0.8207    0.7876
4328.673    0.8794    0.8404
4328.699    0.9230    0.8939
4328.724    0.9458    0.9290
4328.749    0.9541    0.9460
4328.775    0.9557    0.9493
4328.800    0.9438    0.9441
# 041526  55  4327.420  4328.788
4327.420    0.9736    0.9734
4327.445    0.9605    0.9732
4327.471    0.9647    0.9714
4327.496    0.9768    0.9703
4327.521    0.9745    0.9716
4327.547    0.9831    0.9761
4327.572    0.9906    0.9802
4327.597    0.9913    0.9820
4327.623    0.9883    0.9811
4327.648    0.9820    0.9775
4327.673    0.9689    0.9714
4327.699    0.9499    0.9598
4327.724    0.9326    0.9365
4327.749    0.8890    0.8985
4327.775    0.8537    0.8634
4327.800    0.8596    0.8564
4327.825    0.8568    0.8523
4327.851    0.7978    0.7849
4327.876    0.6604    0.6451
4327.901    0.5199    0.5133
4327.927    0.4802    0.4866
4327.952    0.5461    0.5614
4327.977    0.6411    0.6525
4328.003    0.7132    0.7115
4328.028    0.7544    0.7459
4328.053    0.7993    0.7863
4328.079    0.8494    0.8414
4328.104    0.8939    0.8910
4328.129    0.9204    0.9219
4328.155    0.9339    0.9348
4328.180    0.9410    0.9391
4328.205    0.9386    0.9438
4328.231    0.9454    0.9508
4328.256    0.9568    0.9574
4328.281    0.9590    0.9634
4328.307    0.9570    0.9694
4328.332    0.9721    0.9741
4328.357    0.9781    0.9754
4328.383    0.9766    0.9721
4328.408    0.9806    0.9658
4328.433    0.9665    0.9612
4328.459    0.9550    0.9621
4328.484    0.9587    0.9652
4328.509    0.9484    0.9623
4328.535    0.9120    0.9397
4328.560    0.8545    0.8925
4328.585    0.7938    0.8289
4328.611    0.7617    0.7764
4328.636    0.7829    0.7688
4328.662    0.8459    0.8078
4328.687    0.8939    0.8648
4328.712    0.9270    0.9137
4328.738    0.9621    0.9445
4328.763    0.9634    0.9565
4328.788    0.9528    0.9563
# 042333  56  4327.402  4328.796
4327.402    0.9674    0.9674
4327.427    0.9603    0.9674
4327.453    0.9592    0.9665
4327.478    0.9661    0.9658
4327.503    0.9761    0.9669
4327.529    0.9874    0.9701
4327.554    0.9867    0.9739
4327.579    0.9899    0.9763
4327.605    0.9906    0.9761
4327.630    0.9847    0.9727
4327.655    0.9701    0.9658
4327.681    0.9462    0.9517
4327.706    0.9112    0.9262
4327.731    0.8706    0.8890
4327.757    0.8314    0.8511
4327.782    0.8143    0.8293
4327.807    0.8111    0.8089
4327.833    0.7602    0.7495
4327.858    0.6622    0.6411
4327.883    0.5405    0.5274
4327.909    0.4724    0.4753
4327.934    0.4982    0.5092
4327.959    0.5756    0.5851
4327.985    0.6548    0.6574
4328.010    0.7138    0.7076
4328.035    0.7626    0.7528
4328.061    0.8132    0.8054
4328.086    0.8502    0.8559
4328.111    0.8839    0.8943
4328.137    0.9129    0.9173
4328.162    0.9211    0.9275
4328.187    0.9275    0.9339
4328.213    0.9408    0.9404
4328.238    0.9445    0.9471
4328.263    0.9495    0.9539
4328.289    0.9563    0.9605
4328.314    0.9629    0.9658
4328.339    0.9661    0.9678
4328.365    0.9710    0.9658
4328.390    0.9719    0.9609
4328.415    0.9572    0.9563
4328.441    0.9510    0.9548
4328.466    0.9493    0.9548
4328.491    0.9307    0.9495
4328.517    0.9012    0.9277
4328.542    0.8559    0.8857
4328.568    0.7984    0.8278
4328.593    0.7624    0.7791
4328.618    0.7668    0.7610
4328.644    0.8063    0.7827
4328.669    0.8686    0.8297
4328.694    0.9116    0.8796
4328.720    0.9356    0.9185
4328.745    0.9482    0.9386
4328.770    0.9432    0.9445
4328.796    0.9384    0.9410
# 042575  55  4327.424  4328.792
4327.424    0.9524    0.9703
4327.449    0.9480    0.9692
4327.474    0.9574    0.9669
4327.500    0.9808    0.9676
4327.525    0.9933    0.9721
4327.550    1.0016    0.9779
4327.576    1.0044    0.9820
4327.601    0.9963    0.9824
4327.626    0.9959    0.9790
4327.652    0.9725    0.9719
4327.677    0.9559    0.9605
4327.702    0.9249    0.9378
4327.728    0.8746    0.8921
4327.753    0.8143    0.8389
4327.778    0.7985    0.8138
4327.804    0.8185    0.8204
4327.829    0.8074    0.7916
4327.854    0.6947    0.6720
4327.880    0.5289    0.5042
4327.905    0.4201    0.4206
4327.930    0.4397    0.4591
4327.956    0.5400    0.5573
4327.981    0.6310    0.6295
4328.006    0.6845    0.6703
4328.032    0.7315    0.7124
4328.057    0.7847    0.7718
4328.082    0.8437    0.8387
4328.108    0.8833    0.8908
4328.133    0.9051    0.9145
4328.158    0.9103    0.9221
4328.184    0.9160    0.9277
4328.209    0.9341    0.9358
4328.234    0.9415    0.9451
4328.260    0.9471    0.9539
4328.285    0.9583    0.9618
4328.310    0.9603    0.9696
4328.336    0.9761    0.9743
4328.361    0.9732    0.9727
4328.386    0.9797    0.9656
4328.412    0.9772    0.9574
4328.437    0.9614    0.9552
4328.462    0.9508    0.9594
4328.488    0.9371    0.9609
4328.513    0.9177    0.9454
4328.538    0.8553    0.8997
4328.564    0.7697    0.8221
4328.589    0.7117    0.7468
4328.614    0.7084    0.7112
4328.640    0.7682    0.7364
4328.665    0.8525    0.8017
4328.690    0.9101    0.8704
4328.716    0.9384    0.9209
4328.741    0.9612    0.9454
4328.766    0.9583    0.9510
4328.792    0.9410    0.9438
# 043297  56  4327.401  4328.795
4327.401    0.9663    0.9692
4327.427    0.9563    0.9696
4327.452    0.9484    0.9683
4327.477    0.9723    0.9672
4327.503    0.9849    0.9687
4327.528    0.9922    0.9732
4327.553    0.9901    0.9781
4327.579    0.9988    0.9808
4327.604    1.0093    0.9804
4327.629    0.9886    0.9763
4327.655    0.9714    0.9687
4327.680    0.9480    0.9548
4327.705    0.9108    0.9262
4327.731    0.8594    0.8762
4327.756    0.8095    0.8287
4327.781    0.8009    0.8119
4327.807    0.8113    0.8091
4327.832    0.7691    0.7539
4327.857    0.6396    0.6194
4327.883    0.4906    0.4717
4327.908    0.4180    0.4243
4327.933    0.4651    0.4837
4327.959    0.5739    0.5822
4327.984    0.6497    0.6503
4328.009    0.6981    0.6920
4328.035    0.7525    0.7379
4328.060    0.8057    0.7963
4328.085    0.8592    0.8557
4328.111    0.8902    0.8987
4328.136    0.9091    0.9179
4328.161    0.9160    0.9256
4328.187    0.9270    0.9318
4328.212    0.9337    0.9393
4328.237    0.9290    0.9475
4328.263    0.9410    0.9557
4328.288    0.9521    0.9634
4328.313    0.9649    0.9698
4328.339    0.9712    0.9727
4328.364    0.9748    0.9698
4328.389    0.9674    0.9632
4328.415    0.9685    0.9570
4328.440    0.9592    0.9561
4328.465    0.9513    0.9587
4328.491    0.9428    0.9552
4328.516    0.9028    0.9326
4328.542    0.8375    0.8798
4328.567    0.7626    0.8097
4328.592    0.7258    0.7492
4328.618    0.7405    0.7306
4328.643    0.8024    0.7637
4328.668    0.8772    0.8251
4328.694    0.9266    0.8863
4328.719    0.9552    0.9260
4328.744    0.9592    0.9451
4328.770    0.9421    0.9480
4328.795    0.9309    0.9410
# 043557  56  4327.402  4328.796
4327.402    0.9643    0.9703
4327.427    0.9612    0.9701
4327.453    0.9627    0.9692
4327.478    0.9698    0.9689
4327.503    0.9795    0.9710
4327.529    0.9870    0.9748
4327.554    0.9908    0.9784
4327.579    0.9979    0.9802
4327.605    0.9908    0.9790
4327.630    0.9870    0.9750
4327.655    0.9663    0.9672
4327.681    0.9436    0.9532
4327.706    0.9175    0.9305
4327.731    0.8827    0.9001
4327.757    0.8588    0.8728
4327.782    0.8492    0.8568
4327.807    0.8364    0.8320
4327.833    0.7816    0.7617
4327.858    0.6728    0.6504
4327.884    0.5568    0.5456
4327.909    0.5076    0.5138
4327.934    0.5314    0.5520
4327.960    0.6003    0.6186
4327.985    0.6748    0.6716
4328.010    0.7283    0.7130
4328.036    0.7709    0.7593
4328.061    0.8156    0.8115
4328.086    0.8632    0.8618
4328.112    0.8960    0.8989
4328.137    0.9141    0.9181
4328.162    0.9270    0.9277
4328.188    0.9363    0.9354
4328.213    0.9376    0.9434
4328.238    0.9425    0.9517
4328.264    0.9458    0.9594
4328.289    0.9568    0.9656
4328.314    0.9687    0.9701
4328.340    0.9732    0.9712
4328.365    0.9676    0.9681
4328.390    0.9723    0.9625
4328.416    0.9616    0.9581
4328.441    0.9590    0.9572
4328.466    0.9532    0.9565
4328.492    0.9281    0.9467
4328.517    0.8882    0.9181
4328.542    0.8371    0.8676
4328.568    0.7746    0.8041
4328.593    0.7470    0.7579
4328.618    0.7614    0.7489
4328.644    0.8117    0.7816
4328.669    0.8712    0.8354
4328.694    0.9160    0.8876
4328.720    0.9412    0.9253
4328.745    0.9449    0.9432
4328.770    0.9425    0.9465
4328.796    0.9358    0.9408
# 043726  55  4327.420  4328.789
4327.420    0.9596    0.9674
4327.446    0.9546    0.9669
4327.471    0.9603    0.9649
4327.496    0.9721    0.9645
4327.522    0.9890    0.9676
4327.547    0.9924    0.9730
4327.573    0.9913    0.9777
4327.598    0.9979    0.9790
4327.623    0.9920    0.9770
4327.649    0.9777    0.9714
4327.674    0.9513    0.9625
4327.699    0.9354    0.9456
4327.725    0.8921    0.9082
4327.750    0.8299    0.8553
4327.775    0.7941    0.8181
4327.801    0.8072    0.8190
4327.826    0.8185    0.8106
4327.851    0.7422    0.7203
4327.877    0.5833    0.5527
4327.902    0.4401    0.4340
4327.927    0.4266    0.4386
4327.953    0.5117    0.5322
4327.978    0.6152    0.6173
4328.003    0.6792    0.6648
4328.029    0.7158    0.7019
4328.054    0.7633    0.7532
4328.079    0.8194    0.8181
4328.105    0.8678    0.8760
4328.130    0.9012    0.9074
4328.155    0.9143    0.9190
4328.181    0.9207    0.9245
4328.206    0.9330    0.9315
4328.231    0.9350    0.9402
4328.257    0.9399    0.9489
4328.282    0.9471    0.9565
4328.307    0.9574    0.9638
4328.333    0.9703    0.9696
4328.358    0.9784    0.9698
4328.383    0.9689    0.9641
4328.409    0.9634    0.9554
4328.434    0.9612    0.9510
4328.459    0.9517    0.9532
4328.485    0.9395    0.9563
4328.510    0.9164    0.9475
4328.535    0.8734    0.9131
4328.561    0.7941    0.8455
4328.586    0.7204    0.7691
4328.611    0.7032    0.7191
4328.637    0.7508    0.7248
4328.662    0.8283    0.7784
4328.687    0.8947    0.8468
4328.713    0.9343    0.9032
4328.738    0.9565    0.9345
4328.764    0.9530    0.9462
4328.789    0.9402    0.9432
# 044324  55  4327.420  4328.788
4327.420    0.9625    0.9716
4327.445    0.9641    0.9714
4327.471    0.9623    0.9703
4327.496    0.9663    0.9696
4327.521    0.9719    0.9714
4327.547    0.9865    0.9750
4327.572    0.9897    0.9779
4327.597    0.9879    0.9790
4327.623    0.9933    0.9779
4327.648    0.9829    0.9743
4327.673    0.9710    0.9681
4327.699    0.9495    0.9543
4327.724    0.9268    0.9281
4327.749    0.8800    0.8908
4327.775    0.8594    0.8610
4327.800    0.8553    0.8535
4327.825    0.8406    0.8360
4327.851    0.7640    0.7530
4327.876    0.6266    0.6169
4327.901    0.5142    0.5092
4327.927    0.4983    0.5058
4327.952    0.5746    0.5869
4327.977    0.6636    0.6755
4328.003    0.7347    0.7333
4328.028    0.7818    0.7690
4328.053    0.8170    0.8084
4328.079    0.8624    0.8574
4328.104    0.8991    0.8993
4328.130    0.9266    0.9260
4328.155    0.9369    0.9369
4328.180    0.9371    0.9417
4328.206    0.9510    0.9467
4328.231    0.9491    0.9526
4328.256    0.9460    0.9583
4328.282    0.9499    0.9636
4328.307    0.9530    0.9685
4328.332    0.9730    0.9719
4328.358    0.9723    0.9723
4328.383    0.9734    0.9687
4328.408    0.9594    0.9636
4328.434    0.9623    0.9603
4328.459    0.9647    0.9609
4328.484    0.9563    0.9621
4328.510    0.9484    0.9550
4328.535    0.9091    0.9309
4328.560    0.8472    0.8861
4328.586    0.8011    0.8302
4328.611    0.7832    0.7930
4328.636    0.8084    0.7925
4328.662    0.8618    0.8289
4328.687    0.9112    0.8776
4328.712    0.9399    0.9183
4328.738    0.9537    0.9441
4328.763    0.9583    0.9541
4328.788    0.9489    0.9539
# 044997  55  4327.421  4328.790
4327.421    0.9587    0.9707
4327.446    0.9491    0.9710
4327.472    0.9535    0.9689
4327.497    0.9672    0.9674
4327.522    0.9770    0.9696
4327.548    0.9961    0.9754
4327.573    1.0048    0.9806
4327.598    1.0116    0.9829
4327.624    1.0072    0.9817
4327.649    0.9879    0.9770
4327.675    0.9618    0.9687
4327.700    0.9363    0.9554
4327.725    0.9101    0.9260
4327.751    0.8578    0.8704
4327.776    0.8171    0.8215
4327.801    0.8183    0.8187
4327.827    0.8389    0.8333
4327.852    0.7930    0.7743
4327.877    0.6358    0.6172
4327.903    0.4746    0.4595
4327.928    0.4189    0.4346
4327.953    0.5000    0.5196
4327.979    0.6063    0.6159
4328.004    0.6753    0.6648
4328.029    0.7125    0.6950
4328.055    0.7596    0.7430
4328.080    0.8072    0.8093
4328.105    0.8604    0.8720
4328.131    0.9024    0.9101
4328.156    0.9200    0.9226
4328.181    0.9245    0.9266
4328.207    0.9300    0.9330
4328.232    0.9389    0.9421
4328.257    0.9425    0.9510
4328.283    0.9484    0.9587
4328.308    0.9638    0.9663
4328.333    0.9750    0.9732
4328.359    0.9707    0.9754
4328.384    0.9768    0.9710
4328.409    0.9721    0.9623
4328.435    0.9574    0.9557
4328.460    0.9497    0.9570
4328.485    0.9561    0.9627
4328.511    0.9397    0.9605
4328.536    0.9068    0.9348
4328.561    0.8297    0.8760
4328.587    0.7379    0.7916
4328.612    0.7068    0.7273
4328.638    0.7403    0.7186
4328.663    0.8119    0.7684
4328.688    0.8849    0.8408
4328.714    0.9343    0.9032
4328.739    0.9541    0.9386
4328.764    0.9612    0.9532
4328.790    0.9543    0.9517
# 045325  56  4327.402  4328.795
4327.402    0.9656    0.9643
4327.427    0.9583    0.9647
4327.452    0.9532    0.9641
4327.478    0.9672    0.9627
4327.503    0.9681    0.9627
4327.528    0.9672    0.9652
4327.554    0.9788    0.9689
4327.579    0.9876    0.9719
4327.604    0.9845    0.9725
4327.630    0.9827    0.9705
4327.655    0.9625    0.9656
4327.680    0.9535    0.9563
4327.706    0.9315    0.9363
4327.731    0.8892    0.9022
4327.756    0.8521    0.8620
4327.782    0.8366    0.8354
4327.807    0.8262    0.8260
4327.832    0.7980    0.7934
4327.858    0.7124    0.6949
4327.883    0.5774    0.5657
4327.909    0.4832    0.4828
4327.934    0.4900    0.5003
4327.959    0.5675    0.5788
4327.985    0.6488    0.6589
4328.010    0.7088    0.7097
4328.035    0.7586    0.7499
4328.061    0.8063    0.7984
4328.086    0.8506    0.8494
4328.111    0.8947    0.8910
4328.137    0.9226    0.9164
4328.162    0.9251    0.9270
4328.187    0.9251    0.9324
4328.213    0.9354    0.9380
4328.238    0.9376    0.9441
4328.263    0.9456    0.9502
4328.289    0.9378    0.9561
4328.314    0.9572    0.9614
4328.339    0.9583    0.9643
4328.365    0.9546    0.9634
4328.390    0.9598    0.9587
4328.415    0.9621    0.9535
4328.441    0.9607    0.9508
4328.466    0.9524    0.9519
4328.491    0.9417    0.9510
4328.517    0.9196    0.9380
4328.542    0.8760    0.9049
4328.567    0.8175    0.8527
4328.593    0.7716    0.7962
4328.618    0.7690    0.7665
4328.643    0.8024    0.7764
4328.669    0.8574    0.8200
4328.694    0.9003    0.8706
4328.719    0.9256    0.9110
4328.745    0.9502    0.9352
4328.770    0.9410    0.9434
4328.795    0.9378    0.9419
# 046903  55  4327.420  4328.788
4327.420    0.9539    0.9716
4327.445    0.9510    0.9716
4327.471    0.9570    0.9701
4327.496    0.9723    0.9694
4327.521    0.9861    0.9714
4327.547    0.9904    0.9761
4327.572    1.0016    0.9802
4327.598    0.9988    0.9822
4327.623    1.0021    0.9808
4327.648    0.9861    0.9766
4327.674    0.9694    0.9685
4327.699    0.9469    0.9548
4327.724    0.9179    0.9281
4327.750    0.8744    0.8870
4327.775    0.8412    0.8543
4327.800    0.8451    0.8451
4327.826    0.8387    0.8300
4327.851    0.7675    0.7542
4327.876    0.6331    0.6153
4327.902    0.5014    0.4903
4327.927    0.4602    0.4714
4327.952    0.5224    0.5406
4327.978    0.6166    0.6283
4328.003    0.6896    0.6836
4328.028    0.7337    0.7211
4328.054    0.7825    0.7672
4328.079    0.8314    0.8232
4328.104    0.8710    0.8756
4328.130    0.9108    0.9105
4328.155    0.9260    0.9251
4328.180    0.9162    0.9315
4328.206    0.9273    0.9380
4328.231    0.9454    0.9460
4328.256    0.9451    0.9539
4328.282    0.9502    0.9612
4328.307    0.9548    0.9678
4328.332    0.9678    0.9727
4328.358    0.9732    0.9741
4328.383    0.9811    0.9703
4328.408    0.9770    0.9636
4328.434    0.9614    0.9590
4328.459    0.9645    0.9594
4328.484    0.9570    0.9612
4328.510    0.9391    0.9539
4328.535    0.8939    0.9260
4328.560    0.8318    0.8724
4328.586    0.7658    0.8026
4328.611    0.7362    0.7530
4328.636    0.7679    0.7475
4328.662    0.8255    0.7889
4328.687    0.8837    0.8488
4328.712    0.9290    0.9018
4328.738    0.9475    0.9363
4328.763    0.9515    0.9504
4328.788    0.9508    0.9506
# 049580  56  4327.405  4328.799
4327.405    0.9689    0.9712
4327.430    0.9676    0.9716
4327.456    0.9634    0.9703
4327.481    0.9689    0.9687
4327.506    0.9811    0.9698
4327.532    0.9922    0.9739
4327.557    1.0012    0.9786
4327.582    0.9920    0.9811
4327.608    0.9915    0.9808
4327.633    0.9829    0.9775
4327.658    0.9647    0.9712
4327.684    0.9447    0.9596
4327.709    0.9192    0.9365
4327.734    0.8825    0.8966
4327.760    0.8437    0.8539
4327.785    0.8383    0.8395
4327.811    0.8484    0.8395
4327.836    0.8070    0.7923
4327.861    0.6853    0.6663
4327.887    0.5352    0.5200
4327.912    0.4610    0.4681
4327.937    0.5042    0.5226
4327.963    0.6008    0.6162
4327.988    0.6801    0.6789
4328.013    0.7281    0.7163
4328.039    0.7739    0.7582
4328.064    0.8164    0.8130
4328.089    0.8574    0.8692
4328.115    0.9009    0.9093
4328.140    0.9133    0.9264
4328.165    0.9266    0.9326
4328.191    0.9356    0.9378
4328.216    0.9460    0.9449
4328.241    0.9521    0.9524
4328.267    0.9524    0.9594
4328.292    0.9583    0.9658
4328.317    0.9743    0.9716
4328.343    0.9712    0.9741
4328.368    0.9683    0.9716
4328.393    0.9745    0.9652
4328.419    0.9667    0.9592
4328.444    0.9643    0.9587
4328.469    0.9568    0.9621
4328.495    0.9421    0.9605
4328.520    0.9160    0.9417
4328.545    0.8561    0.8962
4328.571    0.7861    0.8272
4328.596    0.7420    0.7679
4328.622    0.7609    0.7483
4328.647    0.8213    0.7797
4328.672    0.8837    0.8385
4328.698    0.9298    0.8966
4328.723    0.9565    0.9337
4328.748    0.9590    0.9510
4328.774    0.9471    0.9539
4328.799    0.9404    0.9471
# 049586  55  4327.418  4328.786
4327.418    0.9656    0.9658
4327.443    0.9678    0.9656
4327.469    0.9596    0.9638
4327.494    0.9703    0.9632
4327.519    0.9858    0.9654
4327.545    0.9890    0.9703
4327.570    0.9975    0.9748
4327.595    0.9847    0.9763
4327.621    0.9770    0.9748
4327.646    0.9712    0.9701
4327.671    0.9579    0.9612
4327.697    0.9288    0.9421
4327.722    0.8847    0.9061
4327.747    0.8337    0.8551
4327.773    0.7941    0.8138
4327.798    0.8024    0.8043
4327.823    0.7985    0.7896
4327.849    0.7256    0.7058
4327.874    0.5845    0.5631
4327.899    0.4516    0.4463
4327.925    0.4248    0.4336
4327.950    0.5003    0.5094
4327.975    0.5917    0.5988
4328.001    0.6586    0.6615
4328.026    0.7065    0.7037
4328.051    0.7619    0.7530
4328.077    0.8106    0.8151
4328.102    0.8608    0.8690
4328.127    0.8980    0.9032
4328.153    0.9080    0.9188
4328.178    0.9194    0.9251
4328.203    0.9294    0.9311
4328.229    0.9402    0.9386
4328.254    0.9513    0.9460
4328.279    0.9467    0.9535
4328.305    0.9587    0.9609
4328.330    0.9616    0.9665
4328.355    0.9707    0.9674
4328.381    0.9656    0.9627
4328.406    0.9524    0.9557
4328.431    0.9541    0.9513
4328.457    0.9495    0.9521
4328.482    0.9469    0.9537
4328.507    0.9241    0.9458
4328.533    0.8819    0.9141
4328.558    0.8188    0.8572
4328.583    0.7544    0.7892
4328.609    0.7316    0.7391
4328.634    0.7614    0.7372
4328.659    0.8258    0.7791
4328.685    0.8831    0.8424
4328.710    0.9209    0.8950
4328.735    0.9382    0.9277
4328.761    0.9421    0.9421
4328.786    0.9412    0.9419
# 049728  55  4327.424  4328.792
4327.424    0.9482    0.9725
4327.449    0.9579    0.9719
4327.474    0.9579    0.9698
4327.500    0.9710    0.9692
4327.525    0.9986    0.9725
4327.550    1.0048    0.9779
4327.576    1.0113    0.9824
4327.601    1.0055    0.9836
4327.626    0.9984    0.9815
4327.652    0.9817    0.9759
4327.677    0.9587    0.9676
4327.702    0.9376    0.9535
4327.728    0.9084    0.9236
4327.753    0.8588    0.8817
4327.778    0.8420    0.8527
4327.804    0.8574    0.8539
4327.829    0.8490    0.8422
4327.854    0.7723    0.7527
4327.880    0.6176    0.5905
4327.905    0.4803    0.4757
4327.930    0.4639    0.4801
4327.956    0.5445    0.5666
4327.981    0.6406    0.6419
4328.007    0.6974    0.6841
4328.032    0.7337    0.7170
4328.057    0.7750    0.7670
4328.083    0.8325    0.8331
4328.108    0.8776    0.8865
4328.133    0.9095    0.9156
4328.159    0.9188    0.9258
4328.184    0.9200    0.9305
4328.209    0.9266    0.9378
4328.235    0.9371    0.9475
4328.260    0.9449    0.9561
4328.285    0.9614    0.9632
4328.311    0.9587    0.9703
4328.336    0.9734    0.9752
4328.361    0.9750    0.9754
4328.387    0.9757    0.9696
4328.412    0.9743    0.9616
4328.437    0.9676    0.9574
4328.463    0.9565    0.9603
4328.488    0.9590    0.9638
4328.513    0.9382    0.9554
4328.539    0.8867    0.9194
4328.564    0.8091    0.8533
4328.589    0.7335    0.7762
4328.615    0.7138    0.7258
4328.640    0.7672    0.7343
4328.665    0.8346    0.7901
4328.691    0.8954    0.8618
4328.716    0.9376    0.9147
4328.742    0.9563    0.9451
4328.767    0.9603    0.9550
4328.792    0.9537    0.9508
# 049756  56  4327.404  4328.798
4327.404    0.9714    0.9712
4327.429    0.9674    0.9716
4327.454    0.9661    0.9701
4327.480    0.9730    0.9678
4327.505    0.9788    0.9687
4327.530    0.9845    0.9732
4327.556    0.9911    0.9790
4327.581    0.9954    0.9824
4327.606    0.9931    0.9824
4327.632    0.9892    0.9788
4327.657    0.9674    0.9721
4327.683    0.9486    0.9607
4327.708    0.9183    0.9384
4327.733    0.8750    0.8962
4327.759    0.8341    0.8470
4327.784    0.8185    0.8300
4327.809    0.8435    0.8373
4327.835    0.8234    0.7967
4327.860    0.6836    0.6640
4327.885    0.5180    0.5040
4327.911    0.4324    0.4340
4327.936    0.4701    0.4896
4327.961    0.5737    0.5864
4327.987    0.6525    0.6557
4328.012    0.6998    0.6925
4328.037    0.7420    0.7328
4328.063    0.7949    0.7943
4328.088    0.8547    0.8576
4328.113    0.8962    0.9020
4328.139    0.9196    0.9217
4328.164    0.9326    0.9275
4328.189    0.9300    0.9324
4328.215    0.9397    0.9408
4328.240    0.9493    0.9497
4328.265    0.9528    0.9572
4328.291    0.9598    0.9649
4328.316    0.9716    0.9716
4328.341    0.9752    0.9752
4328.367    0.9790    0.9727
4328.392    0.9741    0.9654
4328.417    0.9623    0.9583
4328.443    0.9583    0.9572
4328.468    0.9532    0.9616
4328.494    0.9399    0.9623
4328.519    0.9099    0.9443
4328.544    0.8566    0.8962
4328.570    0.7750    0.8187
4328.595    0.7188    0.7489
4328.620    0.7364    0.7228
4328.646    0.8056    0.7561
4328.671    0.8682    0.8224
4328.696    0.9192    0.8865
4328.722    0.9478    0.9305
4328.747    0.9603    0.9502
4328.772    0.9465    0.9532
4328.798    0.9380    0.9451
# 050505  56  4327.404  4328.798
4327.404    0.9727    0.9743
4327.430    0.9603    0.9754
4327.455    0.9526    0.9736
4327.480    0.9654    0.9716
4327.506    0.9806    0.9730
4327.531    0.9952    0.9784
4327.556    1.0062    0.9842
4327.582    1.0053    0.9876
4327.607    0.9979    0.9872
4327.632    0.9968    0.9831
4327.658    0.9732    0.9754
4327.683    0.9482    0.9649
4327.708    0.9245    0.9447
4327.734    0.8902    0.9030
4327.759    0.8486    0.8572
4327.784    0.8422    0.8445
4327.810    0.8630    0.8584
4327.835    0.8371    0.8209
4327.860    0.7094    0.6827
4327.886    0.5330    0.5094
4327.911    0.4371    0.4479
4327.936    0.4852    0.5118
4327.962    0.5927    0.6088
4327.987    0.6671    0.6627
4328.012    0.7129    0.6910
4328.038    0.7501    0.7316
4328.063    0.8046    0.7941
4328.088    0.8600    0.8606
4328.114    0.8985    0.9059
4328.139    0.9221    0.9224
4328.165    0.9260    0.9268
4328.190    0.9341    0.9328
4328.215    0.9449    0.9430
4328.241    0.9480    0.9539
4328.266    0.9502    0.9621
4328.291    0.9572    0.9694
4328.317    0.9672    0.9770
4328.342    0.9831    0.9806
4328.367    0.9847    0.9781
4328.393    0.9802    0.9696
4328.418    0.9784    0.9621
4328.443    0.9661    0.9616
4328.469    0.9623    0.9672
4328.494    0.9528    0.9678
4328.519    0.9166    0.9489
4328.545    0.8439    0.8941
4328.570    0.7558    0.8128
4328.595    0.7027    0.7377
4328.621    0.7231    0.7124
4328.646    0.7930    0.7521
4328.671    0.8748    0.8255
4328.697    0.9320    0.8954
4328.722    0.9621    0.9376
4328.747    0.9643    0.9568
4328.773    0.9598    0.9581
4328.798    0.9343    0.9475
# 051178  56  4327.402  4328.796
4327.402    0.9707    0.9745
4327.427    0.9554    0.9752
4327.453    0.9612    0.9741
4327.478    0.9730    0.9725
4327.503    0.9879    0.9730
4327.529    0.9938    0.9768
4327.554    0.9991    0.9813
4327.579    1.0018    0.9840
4327.605    0.9917    0.9840
4327.630    0.9838    0.9813
4327.655    0.9748    0.9759
4327.681    0.9587    0.9676
4327.706    0.9402    0.9526
4327.731    0.9041    0.9241
4327.757    0.8808    0.8886
4327.782    0.8823    0.8744
4327.807    0.8876    0.8782
4327.833    0.8614    0.8453
4327.858    0.7572    0.7320
4327.883    0.5976    0.5843
4327.909    0.5078    0.5104
4327.934    0.5330    0.5545
4327.959    0.6180    0.6402
4327.985    0.6989    0.7002
4328.010    0.7398    0.7303
4328.035    0.7789    0.7631
4328.061    0.8335    0.8155
4328.086    0.8730    0.8712
4328.111    0.9041    0.9118
4328.137    0.9213    0.9307
4328.162    0.9247    0.9363
4328.187    0.9339    0.9408
4328.213    0.9443    0.9486
4328.238    0.9528    0.9568
4328.263    0.9557    0.9636
4328.289    0.9621    0.9696
4328.314    0.9712    0.9748
4328.339    0.9808    0.9777
4328.365    0.9854    0.9761
4328.390    0.9772    0.9698
4328.416    0.9674    0.9634
4328.441    0.9696    0.9621
4328.466    0.9513    0.9656
4328.492    0.9478    0.9665
4328.517    0.9335    0.9524
4328.542    0.8738    0.9120
4328.568    0.7998    0.8445
4328.593    0.7509    0.7804
4328.618    0.7651    0.7528
4328.644    0.8126    0.7793
4328.669    0.8792    0.8379
4328.694    0.9253    0.8962
4328.720    0.9539    0.9369
4328.745    0.9745    0.9561
4328.770    0.9614    0.9601
4328.796    0.9436    0.9535
# 053721  56  4327.404  4328.797
4327.404    0.9725    0.9712
4327.429    0.9614    0.9714
4327.454    0.9629    0.9701
4327.480    0.9739    0.9687
4327.505    0.9763    0.9696
4327.530    0.9836    0.9730
4327.556    0.9874    0.9775
4327.581    0.9908    0.9802
4327.606    0.9945    0.9799
4327.632    0.9890    0.9768
4327.657    0.9701    0.9710
4327.682    0.9441    0.9601
4327.708    0.9228    0.9382
4327.733    0.8804    0.9039
4327.758    0.8588    0.8688
4327.784    0.8488    0.8513
4327.809    0.8449    0.8408
4327.834    0.8000    0.7887
4327.860    0.6841    0.6656
4327.885    0.5488    0.5352
4327.910    0.4738    0.4789
4327.936    0.5080    0.5230
4327.961    0.5977    0.6079
4327.986    0.6758    0.6764
4328.012    0.7254    0.7218
4328.037    0.7718    0.7624
4328.063    0.8160    0.8151
4328.088    0.8658    0.8670
4328.113    0.9066    0.9051
4328.139    0.9247    0.9251
4328.164    0.9348    0.9328
4328.189    0.9412    0.9384
4328.215    0.9484    0.9454
4328.240    0.9502    0.9528
4328.265    0.9559    0.9594
4328.291    0.9609    0.9658
4328.316    0.9636    0.9707
4328.341    0.9745    0.9730
4328.367    0.9813    0.9707
4328.392    0.9707    0.9652
4328.417    0.9638    0.9601
4328.443    0.9592    0.9590
4328.468    0.9552    0.9607
4328.493    0.9454    0.9579
4328.519    0.9122    0.9380
4328.544    0.8576    0.8950
4328.569    0.7969    0.8344
4328.595    0.7617    0.7780
4328.620    0.7668    0.7586
4328.645    0.8192    0.7831
4328.671    0.8714    0.8375
4328.696    0.9154    0.8906
4328.721    0.9454    0.9281
4328.747    0.9521    0.9478
4328.772    0.9456    0.9517
4328.797    0.9406    0.9467
# 054375  55  4327.421  4328.790
4327.421    0.9641    0.9685
4327.446    0.9641    0.9683
4327.472    0.9645    0.9676
4327.497    0.9643    0.9674
4327.522    0.9719    0.9689
4327.548    0.9904    0.9721
4327.573    0.9968    0.9752
4327.598    1.0023    0.9768
4327.624    0.9947    0.9757
4327.649    0.9689    0.9716
4327.675    0.9526    0.9627
4327.700    0.9373    0.9465
4327.725    0.9005    0.9198
4327.751    0.8694    0.8847
4327.776    0.8341    0.8551
4327.801    0.8255    0.8333
4327.827    0.8063    0.7998
4327.852    0.7452    0.7303
4327.877    0.6433    0.6276
4327.903    0.5463    0.5351
4327.928    0.5030    0.5087
4327.953    0.5355    0.5478
4327.979    0.6069    0.6183
4328.004    0.6823    0.6800
4328.029    0.7408    0.7291
4328.055    0.7858    0.7775
4328.080    0.8287    0.8260
4328.105    0.8662    0.8708
4328.131    0.9047    0.9043
4328.156    0.9215    0.9226
4328.181    0.9256    0.9318
4328.207    0.9285    0.9382
4328.232    0.9391    0.9443
4328.257    0.9478    0.9506
4328.283    0.9447    0.9572
4328.308    0.9557    0.9629
4328.333    0.9632    0.9672
4328.359    0.9790    0.9681
4328.384    0.9707    0.9656
4328.409    0.9636    0.9612
4328.435    0.9694    0.9579
4328.460    0.9532    0.9568
4328.485    0.9460    0.9548
4328.511    0.9389    0.9443
4328.536    0.8950    0.9183
4328.561    0.8468    0.8752
4328.587    0.7978    0.8230
4328.612    0.7784    0.7860
4328.638    0.7865    0.7793
4328.663    0.8375    0.8056
4328.688    0.8774    0.8496
4328.714    0.9093    0.8945
4328.739    0.9402    0.9253
4328.764    0.9447    0.9410
4328.790    0.9402    0.9447
# 055459  55  4327.420  4328.789
4327.420    0.9661    0.9694
4327.446    0.9623    0.9692
4327.471    0.9583    0.9676
4327.496    0.9701    0.9669
4327.522    0.9820    0.9692
4327.547    0.9876    0.9736
4327.573    0.9895    0.9777
4327.598    0.9936    0.9790
4327.623    0.9881    0.9775
4327.649    0.9781    0.9730
4327.674    0.9563    0.9649
4327.699    0.9378    0.9495
4327.725    0.9024    0.9171
4327.750    0.8632    0.8726
4327.775    0.8323    0.8393
4327.801    0.8346    0.8325
4327.826    0.8247    0.8170
4327.851    0.7492    0.7345
4327.877    0.6049    0.5853
4327.902    0.4749    0.4728
4327.927    0.4577    0.4670
4327.953    0.5338    0.5494
4327.978    0.6273    0.6358
4328.003    0.6899    0.6906
4328.029    0.7382    0.7303
4328.054    0.7878    0.7764
4328.079    0.8356    0.8325
4328.105    0.8776    0.8841
4328.130    0.9156    0.9141
4328.155    0.9273    0.9266
4328.181    0.9296    0.9324
4328.206    0.9367    0.9382
4328.231    0.9449    0.9456
4328.257    0.9497    0.9528
4328.282    0.9526    0.9594
4328.307    0.9585    0.9658
4328.333    0.9654    0.9705
4328.358    0.9719    0.9710
4328.383    0.9634    0.9665
4328.409    0.9689    0.9598
4328.434    0.9627    0.9559
4328.459    0.9596    0.9570
4328.485    0.9515    0.9587
4328.510    0.9249    0.9508
4328.535    0.8884    0.9217
4328.561    0.8221    0.8652
4328.586    0.7686    0.8002
4328.611    0.7494    0.7554
4328.637    0.7805    0.7560
4328.662    0.8362    0.7989
4328.687    0.8939    0.8572
4328.713    0.9335    0.9078
4328.738    0.9475    0.9371
4328.764    0.9517    0.9491
4328.789    0.9432    0.9478
# 055868  55  4327.421  4328.790
4327.421    0.9674    0.9759
4327.446    0.9605    0.9754
4327.472    0.9625    0.9739
4327.497    0.9674    0.9736
4327.522    0.9811    0.9763
4327.548    0.9988    0.9806
4327.573    1.0065    0.9840
4327.598    1.0048    0.9849
4327.624    1.0009    0.9829
4327.649    0.9772    0.9784
4327.675    0.9654    0.9707
4327.700    0.9465    0.9570
4327.725    0.9116    0.9294
4327.751    0.8748    0.8896
4327.776    0.8616    0.8650
4327.801    0.8696    0.8654
4327.827    0.8594    0.8470
4327.852    0.7690    0.7537
4327.877    0.6187    0.6042
4327.903    0.5057    0.4990
4327.928    0.5000    0.5169
4327.953    0.5878    0.6059
4327.979    0.6805    0.6860
4328.004    0.7393    0.7271
4328.029    0.7780    0.7586
4328.055    0.8202    0.8052
4328.080    0.8626    0.8596
4328.105    0.8987    0.9045
4328.131    0.9249    0.9292
4328.156    0.9386    0.9376
4328.181    0.9395    0.9417
4328.207    0.9399    0.9482
4328.232    0.9417    0.9559
4328.257    0.9570    0.9627
4328.283    0.9614    0.9689
4328.308    0.9696    0.9743
4328.333    0.9845    0.9781
4328.359    0.9786    0.9779
4328.384    0.9802    0.9734
4328.409    0.9766    0.9672
4328.435    0.9694    0.9641
4328.460    0.9656    0.9661
4328.485    0.9629    0.9685
4328.511    0.9397    0.9598
4328.536    0.9016    0.9290
4328.561    0.8285    0.8730
4328.587    0.7698    0.8061
4328.612    0.7605    0.7672
4328.638    0.7963    0.7773
4328.663    0.8682    0.8264
4328.688    0.9141    0.8845
4328.714    0.9432    0.9298
4328.739    0.9623    0.9535
4328.764    0.9678    0.9612
4328.790    0.9579    0.9576
# 059589  56  4327.406  4328.800
4327.406    0.9725    0.9703
4327.431    0.9532    0.9712
4327.456    0.9519    0.9696
4327.482    0.9576    0.9674
4327.507    0.9788    0.9687
4327.533    0.9886    0.9743
4327.558    1.0000    0.9806
4327.583    1.0067    0.9840
4327.609    1.0069    0.9838
4327.634    0.9949    0.9795
4327.659    0.9752    0.9719
4327.685    0.9456    0.9603
4327.710    0.9179    0.9389
4327.735    0.8780    0.8974
4327.761    0.8397    0.8480
4327.786    0.8325    0.8331
4327.811    0.8555    0.8464
4327.837    0.8368    0.8132
4327.862    0.7086    0.6831
4327.887    0.5403    0.5195
4327.913    0.4404    0.4463
4327.938    0.4705    0.4980
4327.963    0.5643    0.5837
4327.989    0.6347    0.6389
4328.014    0.6842    0.6682
4328.039    0.7259    0.7088
4328.065    0.7883    0.7759
4328.090    0.8561    0.8459
4328.115    0.8863    0.8939
4328.141    0.9068    0.9141
4328.166    0.9147    0.9196
4328.191    0.9185    0.9256
4328.217    0.9277    0.9361
4328.242    0.9391    0.9467
4328.267    0.9395    0.9554
4328.293    0.9441    0.9641
4328.318    0.9612    0.9719
4328.344    0.9754    0.9761
4328.369    0.9799    0.9732
4328.394    0.9739    0.9643
4328.420    0.9683    0.9559
4328.445    0.9543    0.9548
4328.470    0.9497    0.9605
4328.496    0.9454    0.9616
4328.521    0.9139    0.9417
4328.546    0.8447    0.8874
4328.572    0.7551    0.7998
4328.597    0.6941    0.7216
4328.622    0.7034    0.6934
4328.648    0.7736    0.7325
4328.673    0.8555    0.8074
4328.698    0.9192    0.8788
4328.724    0.9480    0.9273
4328.749    0.9502    0.9491
4328.774    0.9524    0.9517
4328.800    0.9417    0.9415
# 059610  55  4327.421  4328.790
4327.421    0.9643    0.9727
4327.447    0.9625    0.9727
4327.472    0.9667    0.9712
4327.497    0.9804    0.9698
4327.523    0.9936    0.9714
4327.548    0.9947    0.9754
4327.573    0.9924    0.9795
4327.599    0.9913    0.9817
4327.624    0.9863    0.9811
4327.650    0.9829    0.9775
4327.675    0.9672    0.9714
4327.700    0.9484    0.9612
4327.726    0.9238    0.9399
4327.751    0.8898    0.9059
4327.776    0.8626    0.8738
4327.802    0.8662    0.8646
4327.827    0.8586    0.8598
4327.852    0.8185    0.8020
4327.878    0.6838    0.6645
4327.903    0.5441    0.5315
4327.928    0.4847    0.4939
4327.954    0.5393    0.5596
4327.979    0.6409    0.6455
4328.004    0.7089    0.7011
4328.030    0.7456    0.7360
4328.055    0.7865    0.7754
4328.080    0.8287    0.8285
4328.106    0.8776    0.8827
4328.131    0.9051    0.9164
4328.156    0.9194    0.9309
4328.182    0.9298    0.9361
4328.207    0.9352    0.9412
4328.232    0.9456    0.9486
4328.258    0.9517    0.9563
4328.283    0.9623    0.9625
4328.308    0.9647    0.9683
4328.334    0.9763    0.9732
4328.359    0.9790    0.9750
4328.384    0.9727    0.9719
4328.410    0.9777    0.9652
4328.435    0.9714    0.9603
4328.460    0.9554    0.9603
4328.486    0.9539    0.9638
4328.511    0.9482    0.9612
4328.536    0.9116    0.9406
4328.562    0.8490    0.8915
4328.587    0.7832    0.8257
4328.612    0.7570    0.7707
4328.638    0.7697    0.7575
4328.663    0.8272    0.7929
4328.688    0.8915    0.8515
4328.714    0.9268    0.9064
4328.739    0.9550    0.9395
4328.765    0.9632    0.9548
4328.790    0.9616    0.9557
# 062175  56  4327.404  4328.797
4327.404    0.9681    0.9698
4327.429    0.9594    0.9705
4327.454    0.9506    0.9692
4327.480    0.9581    0.9669
4327.505    0.9730    0.9669
4327.530    0.9820    0.9707
4327.556    0.9863    0.9763
4327.581    0.9979    0.9804
4327.606    1.0007    0.9811
4327.632    1.0007    0.9781
4327.657    0.9824    0.9723
4327.682    0.9521    0.9614
4327.708    0.9217    0.9369
4327.733    0.8778    0.8910
4327.758    0.8222    0.8354
4327.784    0.7989    0.8052
4327.809    0.8102    0.8087
4327.834    0.7892    0.7842
4327.860    0.6858    0.6691
4327.885    0.5319    0.5132
4327.910    0.4232    0.4235
4327.936    0.4420    0.4564
4327.961    0.5373    0.5530
4327.986    0.6345    0.6356
4328.012    0.6981    0.6866
4328.037    0.7442    0.7283
4328.063    0.7960    0.7860
4328.088    0.8527    0.8472
4328.113    0.8927    0.8943
4328.139    0.9099    0.9190
4328.164    0.9215    0.9273
4328.189    0.9343    0.9320
4328.215    0.9408    0.9386
4328.240    0.9406    0.9462
4328.265    0.9449    0.9537
4328.291    0.9513    0.9614
4328.316    0.9587    0.9685
4328.341    0.9714    0.9730
4328.367    0.9786    0.9721
4328.392    0.9707    0.9658
4328.417    0.9689    0.9592
4328.443    0.9603    0.9568
4328.468    0.9581    0.9596
4328.493    0.9456    0.9605
4328.519    0.9253    0.9462
4328.544    0.8636    0.9061
4328.569    0.7952    0.8410
4328.595    0.7399    0.7714
4328.620    0.7338    0.7382
4328.645    0.7869    0.7565
4328.671    0.8568    0.8145
4328.696    0.9057    0.8756
4328.721    0.9391    0.9200
4328.747    0.9537    0.9441
4328.772    0.9576    0.9499
4328.797    0.9454    0.9449
# 062816  55  4327.422  4328.791
4327.422    0.9703    0.9698
4327.447    0.9634    0.9698
4327.473    0.9623    0.9689
4327.498    0.9692    0.9685
4327.523    0.9795    0.9696
4327.549    0.9874    0.9732
4327.574    0.9874    0.9768
4327.599    0.9892    0.9788
4327.625    0.9872    0.9781
4327.650    0.9849    0.9745
4327.675    0.9654    0.9674
4327.701    0.9373    0.9532
4327.726    0.9116    0.9283
4327.752    0.8800    0.8915
4327.777    0.8551    0.8594
4327.802    0.8389    0.8418
4327.828    0.8243    0.8205
4327.853    0.7755    0.7575
4327.878    0.6564    0.6452
4327.904    0.5449    0.5330
4327.929    0.4889    0.4965
4327.954    0.5275    0.5395
4327.980    0.6052    0.6177
4328.005    0.6773    0.6801
4328.030    0.7288    0.7251
4328.056    0.7800    0.7704
4328.081    0.8200    0.8204
4328.106    0.8750    0.8688
4328.132    0.8995    0.9049
4328.157    0.9247    0.9234
4328.182    0.9335    0.9322
4328.208    0.9335    0.9382
4328.233    0.9497    0.9447
4328.258    0.9543    0.9517
4328.284    0.9552    0.9585
4328.309    0.9583    0.9645
4328.334    0.9689    0.9692
4328.360    0.9734    0.9707
4328.385    0.9641    0.9681
4328.410    0.9603    0.9632
4328.436    0.9594    0.9587
4328.461    0.9504    0.9579
4328.486    0.9482    0.9581
4328.512    0.9352    0.9510
4328.537    0.9005    0.9277
4328.562    0.8562    0.8835
4328.588    0.7987    0.8253
4328.613    0.7647    0.7800
4328.639    0.7840    0.7679
4328.664    0.8291    0.7949
4328.689    0.8758    0.8435
4328.715    0.9105    0.8937
4328.740    0.9417    0.9275
4328.765    0.9543    0.9445
4328.791    0.9432    0.9482
# 063048  55  4327.425  4328.793
4327.425    0.9574    0.9705
4327.450    0.9548    0.9698
4327.475    0.9683    0.9669
4327.501    0.9696    0.9661
4327.526    0.9913    0.9703
4327.551    1.0069    0.9772
4327.577    1.0072    0.9829
4327.602    1.0144    0.9845
4327.627    0.9956    0.9817
4327.653    0.9808    0.9750
4327.678    0.9565    0.9652
4327.703    0.9260    0.9489
4327.729    0.8943    0.9133
4327.754    0.8360    0.8608
4327.779    0.8091    0.8245
4327.805    0.8270    0.8308
4327.830    0.8445    0.8287
4327.856    0.7630    0.7327
4327.881    0.5963    0.5620
4327.906    0.4380    0.4350
4327.932    0.4224    0.4397
4327.957    0.5068    0.5267
4327.982    0.5903    0.6023
4328.008    0.6465    0.6430
4328.033    0.6926    0.6770
4328.058    0.7513    0.7335
4328.084    0.8121    0.8102
4328.109    0.8602    0.8724
4328.134    0.8962    0.9045
4328.160    0.9064    0.9147
4328.185    0.9093    0.9194
4328.210    0.9258    0.9283
4328.236    0.9406    0.9404
4328.261    0.9425    0.9506
4328.286    0.9506    0.9592
4328.312    0.9576    0.9681
4328.337    0.9676    0.9745
4328.362    0.9714    0.9752
4328.388    0.9629    0.9681
4328.413    0.9601    0.9581
4328.438    0.9590    0.9530
4328.464    0.9510    0.9568
4328.489    0.9391    0.9623
4328.515    0.9247    0.9530
4328.540    0.8706    0.9129
4328.565    0.7823    0.8364
4328.591    0.6987    0.7425
4328.616    0.6827    0.6864
4328.641    0.7303    0.6965
4328.667    0.8205    0.7651
4328.692    0.8945    0.8451
4328.717    0.9384    0.9059
4328.743    0.9590    0.9406
4328.768    0.9647    0.9513
4328.793    0.9497    0.9454
# 063636  55  4327.418  4328.787
4327.418    0.9641    0.9694
4327.444    0.9594    0.9689
4327.469    0.9687    0.9683
4327.494    0.9719    0.9689
4327.520    0.9892    0.9719
4327.545    0.9959    0.9759
4327.570    0.9940    0.9788
4327.596    0.9908    0.9793
4327.621    0.9842    0.9766
4327.646    0.9714    0.9707
4327.672    0.9530    0.9598
4327.697    0.9273    0.9410
4327.722    0.8952    0.9116
4327.748    0.8640    0.8776
4327.773    0.8488    0.8555
4327.798    0.8358    0.8391
4327.824    0.8024    0.7936
4327.849    0.7181    0.6978
4327.874    0.5998    0.5794
4327.900    0.5063    0.5040
4327.925    0.4958    0.5137
4327.950    0.5592    0.5760
4327.976    0.6412    0.6436
4328.001    0.6960    0.6910
4328.026    0.7420    0.7327
4328.052    0.7905    0.7836
4328.077    0.8426    0.8368
4328.103    0.8796    0.8827
4328.128    0.9024    0.9097
4328.153    0.9185    0.9232
4328.179    0.9281    0.9311
4328.204    0.9371    0.9384
4328.229    0.9423    0.9467
4328.255    0.9526    0.9546
4328.280    0.9554    0.9616
4328.305    0.9579    0.9672
4328.331    0.9687    0.9705
4328.356    0.9714    0.9694
4328.381    0.9667    0.9645
4328.407    0.9605    0.9590
4328.432    0.9594    0.9563
4328.457    0.9530    0.9563
4328.483    0.9348    0.9526
4328.508    0.9116    0.9348
4328.533    0.8636    0.8952
4328.559    0.8020    0.8348
4328.584    0.7544    0.7779
4328.609    0.7511    0.7482
4328.635    0.7854    0.7610
4328.660    0.8418    0.8067
4328.685    0.8978    0.8620
4328.711    0.9285    0.9087
4328.736    0.9419    0.9354
4328.761    0.9508    0.9454
4328.787    0.9412    0.9436
# 064150  55  4327.423  4328.791
4327.423    0.9594    0.9683
4327.448    0.9550    0.9669
4327.474    0.9627    0.9654
4327.499    0.9766    0.9665
4327.524    0.9865    0.9712
4327.550    0.9954    0.9770
4327.575    1.0044    0.9804
4327.600    1.0030    0.9804
4327.626    0.9863    0.9763
4327.651    0.9663    0.9685
4327.676    0.9423    0.9554
4327.702    0.9114    0.9283
4327.727    0.8678    0.8841
4327.752    0.8217    0.8370
4327.778    0.8084    0.8151
4327.803    0.8128    0.8128
4327.828    0.7838    0.7705
4327.854    0.6739    0.6455
4327.879    0.5236    0.5020
4327.904    0.4282    0.4326
4327.930    0.4466    0.4702
4327.955    0.5370    0.5525
4327.980    0.6209    0.6183
4328.006    0.6764    0.6622
4328.031    0.7191    0.7065
4328.056    0.7725    0.7672
4328.082    0.8354    0.8352
4328.107    0.8754    0.8839
4328.133    0.8997    0.9089
4328.158    0.9116    0.9181
4328.183    0.9196    0.9247
4328.209    0.9262    0.9339
4328.234    0.9363    0.9436
4328.259    0.9458    0.9526
4328.285    0.9493    0.9609
4328.310    0.9609    0.9683
4328.335    0.9692    0.9719
4328.361    0.9710    0.9694
4328.386    0.9743    0.9618
4328.411    0.9672    0.9548
4328.437    0.9590    0.9530
4328.462    0.9484    0.9565
4328.487    0.9352    0.9550
4328.513    0.9001    0.9330
4328.538    0.8352    0.8813
4328.563    0.7560    0.8054
4328.589    0.7040    0.7320
4328.614    0.7130    0.7044
4328.639    0.7743    0.7325
4328.665    0.8445    0.7998
4328.690    0.9036    0.8674
4328.715    0.9408    0.9156
4328.741    0.9532    0.9412
4328.766    0.9504    0.9465
4328.791    0.9389    0.9395
# 064747  56  4327.400  4328.794
4327.400    0.9721    0.9734
4327.425    0.9672    0.9748
4327.450    0.9645    0.9745
4327.476    0.9579    0.9725
4327.501    0.9752    0.9719
4327.526    0.9883    0.9745
4327.552    0.9913    0.9799
4327.577    1.0025    0.9845
4327.603    0.9984    0.9861
4327.628    1.0012    0.9842
4327.653    0.9938    0.9793
4327.679    0.9669    0.9714
4327.704    0.9484    0.9590
4327.729    0.9207    0.9345
4327.755    0.8728    0.8950
4327.780    0.8586    0.8656
4327.805    0.8654    0.8650
4327.831    0.8626    0.8586
4327.856    0.8119    0.7802
4327.881    0.6528    0.6294
4327.907    0.5100    0.4999
4327.932    0.4770    0.4928
4327.957    0.5458    0.5710
4327.983    0.6343    0.6498
4328.008    0.7042    0.6901
4328.033    0.7386    0.7201
4328.059    0.7784    0.7681
4328.084    0.8366    0.8300
4328.109    0.8792    0.8851
4328.135    0.9164    0.9173
4328.160    0.9241    0.9279
4328.185    0.9260    0.9324
4328.211    0.9367    0.9399
4328.236    0.9465    0.9495
4328.262    0.9469    0.9587
4328.287    0.9502    0.9658
4328.312    0.9587    0.9723
4328.338    0.9790    0.9777
4328.363    0.9915    0.9786
4328.388    0.9799    0.9736
4328.414    0.9739    0.9656
4328.439    0.9652    0.9609
4328.464    0.9568    0.9629
4328.490    0.9521    0.9669
4328.515    0.9358    0.9607
4328.540    0.8931    0.9303
4328.566    0.8221    0.8662
4328.591    0.7405    0.7892
4328.616    0.7224    0.7355
4328.642    0.7651    0.7374
4328.667    0.8356    0.7898
4328.692    0.9061    0.8586
4328.718    0.9454    0.9154
4328.743    0.9647    0.9467
4328.768    0.9656    0.9583
4328.794    0.9482    0.9552
# 070319  56  4327.401  4328.795
4327.401    0.9730    0.9770
4327.426    0.9665    0.9775
4327.452    0.9654    0.9761
4327.477    0.9710    0.9748
4327.502    0.9795    0.9763
4327.528    0.9979    0.9808
4327.553    1.0037    0.9856
4327.578    1.0048    0.9881
4327.604    1.0023    0.9874
4327.629    0.9911    0.9836
4327.654    0.9716    0.9772
4327.680    0.9554    0.9676
4327.705    0.9320    0.9517
4327.730    0.9112    0.9249
4327.756    0.8892    0.8966
4327.781    0.8853    0.8882
4327.807    0.8917    0.8851
4327.832    0.8543    0.8346
4327.857    0.7399    0.7117
4327.883    0.5932    0.5728
4327.908    0.5146    0.5258
4327.933    0.5459    0.5744
4327.959    0.6310    0.6494
4327.984    0.7005    0.6941
4328.009    0.7401    0.7219
4328.035    0.7770    0.7612
4328.060    0.8221    0.8166
4328.085    0.8712    0.8734
4328.111    0.9055    0.9126
4328.136    0.9217    0.9281
4328.161    0.9358    0.9337
4328.187    0.9423    0.9402
4328.212    0.9449    0.9497
4328.237    0.9508    0.9592
4328.263    0.9568    0.9669
4328.288    0.9705    0.9732
4328.313    0.9804    0.9788
4328.339    0.9822    0.9813
4328.364    0.9829    0.9786
4328.389    0.9788    0.9719
4328.415    0.9730    0.9658
4328.440    0.9647    0.9656
4328.465    0.9605    0.9692
4328.491    0.9462    0.9669
4328.516    0.9147    0.9456
4328.541    0.8527    0.8956
4328.567    0.7789    0.8205
4328.592    0.7354    0.7581
4328.617    0.7506    0.7401
4328.643    0.8141    0.7777
4328.668    0.8880    0.8422
4328.693    0.9382    0.9020
4328.719    0.9623    0.9419
4328.744    0.9643    0.9592
4328.769    0.9572    0.9605
4328.795    0.9441    0.9515
# 072604  55  4327.421  4328.790
4327.421    0.9658    0.9748
4327.447    0.9636    0.9743
4327.472    0.9652    0.9723
4327.497    0.9707    0.9714
4327.523    0.9838    0.9745
4327.548    0.9977    0.9799
4327.573    1.0005    0.9847
4327.599    1.0021    0.9865
4327.624    0.9986    0.9845
4327.650    0.9838    0.9790
4327.675    0.9627    0.9710
4327.700    0.9371    0.9572
4327.726    0.9131    0.9294
4327.751    0.8780    0.8896
4327.776    0.8555    0.8600
4327.802    0.8638    0.8588
4327.827    0.8574    0.8500
4327.852    0.7896    0.7707
4327.878    0.6437    0.6165
4327.903    0.5041    0.4961
4327.928    0.4684    0.4866
4327.954    0.5386    0.5634
4327.979    0.6298    0.6378
4328.004    0.6936    0.6808
4328.030    0.7318    0.7155
4328.055    0.7745    0.7644
4328.080    0.8304    0.8274
4328.106    0.8804    0.8845
4328.131    0.9110    0.9152
4328.156    0.9224    0.9262
4328.182    0.9348    0.9311
4328.207    0.9402    0.9386
4328.232    0.9465    0.9482
4328.258    0.9493    0.9576
4328.283    0.9539    0.9652
4328.308    0.9652    0.9721
4328.334    0.9698    0.9777
4328.359    0.9820    0.9786
4328.384    0.9867    0.9736
4328.410    0.9754    0.9656
4328.435    0.9676    0.9614
4328.460    0.9634    0.9634
4328.486    0.9557    0.9669
4328.511    0.9358    0.9598
4328.536    0.8904    0.9279
4328.562    0.8170    0.8622
4328.587    0.7454    0.7851
4328.612    0.7223    0.7321
4328.638    0.7568    0.7349
4328.663    0.8314    0.7880
4328.688    0.8980    0.8570
4328.714    0.9399    0.9143
4328.739    0.9594    0.9458
4328.765    0.9590    0.9572
4328.790    0.9469    0.9535
# 075676  55  4327.421  4328.789
4327.421    0.9517    0.9643
4327.446    0.9402    0.9638
4327.471    0.9419    0.9616
4327.497    0.9524    0.9612
4327.522    0.9768    0.9656
4327.547    0.9931    0.9730
4327.573    1.0079    0.9793
4327.598    1.0118    0.9811
4327.623    1.0009    0.9784
4327.649    0.9813    0.9705
4327.674    0.9570    0.9590
4327.699    0.9207    0.9421
4327.725    0.8952    0.9108
4327.750    0.8620    0.8686
4327.775    0.8422    0.8379
4327.801    0.8457    0.8364
4327.826    0.8474    0.8264
4327.851    0.7813    0.7463
4327.877    0.6378    0.5929
4327.902    0.4852    0.4710
4327.927    0.4157    0.4487
4327.953    0.4545    0.5029
4327.978    0.5428    0.5582
4328.003    0.6111    0.5922
4328.029    0.6552    0.6279
4328.054    0.7062    0.6858
4328.079    0.7729    0.7633
4328.105    0.8316    0.8364
4328.130    0.8662    0.8776
4328.155    0.8817    0.8935
4328.181    0.8902    0.9020
4328.206    0.8972    0.9133
4328.232    0.9122    0.9283
4328.257    0.9253    0.9415
4328.282    0.9395    0.9519
4328.308    0.9554    0.9616
4328.333    0.9623    0.9685
4328.358    0.9701    0.9689
4328.384    0.9641    0.9609
4328.409    0.9557    0.9497
4328.434    0.9436    0.9432
4328.460    0.9408    0.9460
4328.485    0.9337    0.9506
4328.510    0.9053    0.9397
4328.536    0.8486    0.8923
4328.561    0.7596    0.8080
4328.586    0.6697    0.7102
4328.612    0.6355    0.6439
4328.637    0.6794    0.6482
4328.662    0.7718    0.7129
4328.688    0.8572    0.8035
4328.713    0.9156    0.8764
4328.738    0.9365    0.9211
4328.764    0.9417    0.9389
4328.789    0.9300    0.9348
# 076114  56  4327.402  4328.796
4327.402    0.9752    0.9707
4327.428    0.9661    0.9716
4327.453    0.9537    0.9707
4327.478    0.9590    0.9689
4327.504    0.9781    0.9692
4327.529    0.9943    0.9730
4327.554    0.9977    0.9786
4327.580    0.9982    0.9827
4327.605    0.9966    0.9831
4327.630    0.9908    0.9804
4327.656    0.9739    0.9739
4327.681    0.9491    0.9641
4327.706    0.9273    0.9451
4327.732    0.8874    0.9072
4327.757    0.8449    0.8608
4327.782    0.8228    0.8350
4327.808    0.8323    0.8373
4327.833    0.8221    0.8119
4327.858    0.7269    0.7024
4327.884    0.5658    0.5386
4327.909    0.4460    0.4462
4327.935    0.4543    0.4759
4327.960    0.5522    0.5664
4327.985    0.6372    0.6396
4328.011    0.6968    0.6822
4328.036    0.7345    0.7198
4328.061    0.7829    0.7746
4328.087    0.8408    0.8412
4328.112    0.8884    0.8910
4328.137    0.9150    0.9162
4328.163    0.9251    0.9251
4328.188    0.9283    0.9303
4328.213    0.9352    0.9382
4328.239    0.9458    0.9478
4328.264    0.9565    0.9561
4328.289    0.9607    0.9634
4328.315    0.9678    0.9707
4328.340    0.9714    0.9752
4328.365    0.9768    0.9743
4328.391    0.9736    0.9676
4328.416    0.9667    0.9598
4328.441    0.9674    0.9572
4328.467    0.9625    0.9607
4328.492    0.9436    0.9625
4328.517    0.9152    0.9493
4328.543    0.8600    0.9059
4328.568    0.7842    0.8356
4328.593    0.7244    0.7614
4328.619    0.7163    0.7216
4328.644    0.7754    0.7406
4328.669    0.8490    0.8011
4328.695    0.9087    0.8712
4328.720    0.9447    0.9200
4328.745    0.9609    0.9460
4328.771    0.9559    0.9535
4328.796    0.9425    0.9478
# 077749  55  4327.420  4328.789
4327.420    0.9612    0.9645
4327.446    0.9625    0.9647
4327.471    0.9621    0.9649
4327.496    0.9696    0.9658
4327.522    0.9754    0.9676
4327.547    0.9811    0.9698
4327.572    0.9858    0.9714
4327.598    0.9804    0.9710
4327.623    0.9716    0.9676
4327.648    0.9616    0.9596
4327.674    0.9432    0.9443
4327.699    0.9177    0.9217
4327.724    0.8831    0.8925
4327.750    0.8466    0.8592
4327.775    0.8232    0.8258
4327.800    0.7816    0.7856
4327.826    0.7328    0.7268
4327.851    0.6657    0.6536
4327.876    0.5893    0.5806
4327.902    0.5363    0.5337
4327.927    0.5264    0.5328
4327.952    0.5591    0.5699
4327.978    0.6203    0.6282
4328.003    0.6883    0.6858
4328.028    0.7458    0.7389
4328.054    0.7940    0.7896
4328.079    0.8389    0.8339
4328.105    0.8742    0.8726
4328.130    0.8972    0.8997
4328.155    0.9110    0.9175
4328.181    0.9207    0.9290
4328.206    0.9277    0.9365
4328.231    0.9313    0.9430
4328.257    0.9489    0.9493
4328.282    0.9557    0.9550
4328.307    0.9510    0.9594
4328.333    0.9546    0.9618
4328.358    0.9623    0.9614
4328.383    0.9612    0.9592
4328.409    0.9605    0.9561
4328.434    0.9546    0.9530
4328.459    0.9438    0.9482
4328.485    0.9288    0.9378
4328.510    0.9032    0.9179
4328.535    0.8680    0.8870
4328.561    0.8337    0.8474
4328.586    0.8048    0.8136
4328.611    0.7984    0.7956
4328.637    0.8126    0.8006
4328.662    0.8422    0.8255
4328.687    0.8780    0.8600
4328.713    0.9118    0.8943
4328.738    0.9288    0.9183
4328.763    0.9361    0.9315
4328.789    0.9333    0.9356
# 078217  55  4327.421  4328.790
4327.421    0.9736    0.9777
4327.447    0.9692    0.9775
4327.472    0.9689    0.9759
4327.497    0.9775    0.9754
4327.523    0.9865    0.9777
4327.548    0.9922    0.9817
4327.573    0.9972    0.9851
4327.599    0.9988    0.9863
4327.624    0.9927    0.9849
4327.649    0.9849    0.9808
4327.675    0.9723    0.9743
4327.700    0.9506    0.9629
4327.725    0.9251    0.9399
4327.751    0.8874    0.9032
4327.776    0.8712    0.8774
4327.801    0.8726    0.8754
4327.827    0.8666    0.8620
4327.852    0.7938    0.7780
4327.877    0.6468    0.6298
4327.903    0.5186    0.5119
4327.928    0.5057    0.5175
4327.953    0.5891    0.6065
4327.979    0.6893    0.6942
4328.004    0.7483    0.7394
4328.029    0.7831    0.7691
4328.055    0.8194    0.8111
4328.080    0.8696    0.8624
4328.105    0.9082    0.9070
4328.131    0.9296    0.9328
4328.156    0.9378    0.9415
4328.182    0.9425    0.9456
4328.207    0.9510    0.9513
4328.232    0.9607    0.9585
4328.258    0.9643    0.9654
4328.283    0.9681    0.9707
4328.308    0.9703    0.9759
4328.334    0.9736    0.9799
4328.359    0.9790    0.9804
4328.384    0.9768    0.9766
4328.410    0.9808    0.9703
4328.435    0.9824    0.9672
4328.460    0.9663    0.9687
4328.486    0.9616    0.9714
4328.511    0.9471    0.9654
4328.536    0.9099    0.9399
4328.562    0.8474    0.8874
4328.587    0.7878    0.8255
4328.612    0.7704    0.7832
4328.638    0.8041    0.7865
4328.663    0.8660    0.8302
4328.688    0.9196    0.8859
4328.714    0.9552    0.9311
4328.739    0.9681    0.9554
4328.764    0.9656    0.9643
4328.790    0.9585    0.9618
# 079672  55  4327.424  4328.792
4327.424    0.9601    0.9703
4327.449    0.9557    0.9694
4327.475    0.9645    0.9678
4327.500    0.9781    0.9685
4327.525    0.9879    0.9719
4327.551    0.9966    0.9768
4327.576    0.9979    0.9799
4327.601    0.9984    0.9802
4327.627    0.9892    0.9772
4327.652    0.9689    0.9712
4327.677    0.9443    0.9603
4327.703    0.9181    0.9367
4327.728    0.8880    0.8964
4327.753    0.8478    0.8509
4327.779    0.8202    0.8268
4327.804    0.8204    0.8239
4327.829    0.7951    0.7881
4327.855    0.6929    0.6722
4327.880    0.5460    0.5300
4327.906    0.4525    0.4544
4327.931    0.4736    0.4903
4327.956    0.5661    0.5790
4327.982    0.6542    0.6557
4328.007    0.7102    0.7005
4328.032    0.7561    0.7406
4328.058    0.8006    0.7951
4328.083    0.8507    0.8519
4328.108    0.8910    0.8956
4328.134    0.9112    0.9194
4328.159    0.9224    0.9283
4328.184    0.9296    0.9339
4328.210    0.9358    0.9410
4328.235    0.9443    0.9489
4328.260    0.9528    0.9561
4328.286    0.9587    0.9632
4328.311    0.9594    0.9692
4328.336    0.9663    0.9723
4328.362    0.9725    0.9707
4328.387    0.9763    0.9652
4328.412    0.9712    0.9590
4328.438    0.9605    0.9570
4328.463    0.9548    0.9590
4328.488    0.9425    0.9581
4328.514    0.9078    0.9412
4328.539    0.8624    0.9001
4328.564    0.7956    0.8375
4328.590    0.7478    0.7739
4328.615    0.7477    0.7459
4328.640    0.7941    0.7654
4328.666    0.8602    0.8205
4328.691    0.9171    0.8782
4328.716    0.9449    0.9207
4328.742    0.9579    0.9441
4328.767    0.9497    0.9502
4328.792    0.9445    0.9458
# 085042  56  4327.404  4328.797
4327.404    0.9723    0.9698
4327.429    0.9587    0.9710
4327.454    0.9552    0.9703
4327.480    0.9649    0.9683
4327.505    0.9734    0.9685
4327.530    0.9872    0.9723
4327.556    1.0032    0.9781
4327.581    1.0069    0.9820
4327.606    0.9986    0.9827
4327.632    0.9849    0.9797
4327.657    0.9727    0.9734
4327.682    0.9526    0.9629
4327.708    0.9190    0.9402
4327.733    0.8810    0.8976
4327.758    0.8283    0.8433
4327.784    0.8026    0.8119
4327.809    0.8149    0.8153
4327.834    0.8008    0.7934
4327.860    0.7050    0.6798
4327.885    0.5418    0.5206
4327.910    0.4278    0.4252
4327.936    0.4339    0.4542
4327.961    0.5311    0.5488
4327.986    0.6302    0.6285
4328.012    0.6925    0.6755
4328.037    0.7268    0.7145
4328.063    0.7816    0.7725
4328.088    0.8364    0.8371
4328.113    0.8796    0.8882
4328.139    0.9078    0.9154
4328.164    0.9177    0.9243
4328.189    0.9266    0.9296
4328.215    0.9363    0.9373
4328.240    0.9415    0.9462
4328.265    0.9486    0.9546
4328.291    0.9590    0.9625
4328.316    0.9687    0.9698
4328.341    0.9831    0.9748
4328.367    0.9833    0.9739
4328.392    0.9761    0.9676
4328.417    0.9647    0.9601
4328.443    0.9594    0.9572
4328.468    0.9576    0.9603
4328.493    0.9460    0.9623
4328.519    0.9221    0.9486
4328.544    0.8582    0.9074
4328.569    0.7842    0.8383
4328.595    0.7224    0.7619
4328.620    0.7198    0.7233
4328.645    0.7771    0.7399
4328.671    0.8474    0.8015
4328.696    0.9114    0.8684
4328.721    0.9445    0.9179
4328.747    0.9576    0.9454
4328.772    0.9541    0.9528
4328.797    0.9432    0.9473
# 085810  56  4327.405  4328.799
4327.405    0.9616    0.9658
4327.431    0.9568    0.9661
4327.456    0.9618    0.9652
4327.481    0.9656    0.9643
4327.507    0.9802    0.9652
4327.532    0.9817    0.9685
4327.557    0.9897    0.9723
4327.583    0.9897    0.9750
4327.608    0.9836    0.9748
4327.633    0.9741    0.9716
4327.659    0.9687    0.9647
4327.684    0.9447    0.9515
4327.709    0.9099    0.9251
4327.735    0.8720    0.8821
4327.760    0.8299    0.8400
4327.785    0.8074    0.8177
4327.811    0.8008    0.8032
4327.836    0.7610    0.7508
4327.862    0.6531    0.6326
4327.887    0.5218    0.5087
4327.912    0.4507    0.4545
4327.938    0.4822    0.4959
4327.963    0.5711    0.5804
4327.988    0.6506    0.6534
4328.014    0.7114    0.7047
4328.039    0.7584    0.7487
4328.064    0.8039    0.8004
4328.090    0.8541    0.8551
4328.115    0.8908    0.8947
4328.140    0.9126    0.9166
4328.166    0.9221    0.9266
4328.191    0.9247    0.9326
4328.216    0.9343    0.9389
4328.242    0.9393    0.9460
4328.267    0.9475    0.9528
4328.292    0.9526    0.9592
4328.318    0.9618    0.9647
4328.343    0.9656    0.9669
4328.368    0.9719    0.9647
4328.394    0.9661    0.9592
4328.419    0.9612    0.9541
4328.444    0.9532    0.9528
4328.470    0.9458    0.9537
4328.495    0.9313    0.9497
4328.520    0.9003    0.9303
4328.546    0.8507    0.8863
4328.571    0.7914    0.8279
4328.596    0.7528    0.7754
4328.622    0.7630    0.7544
4328.647    0.8078    0.7761
4328.673    0.8684    0.8274
4328.698    0.9129    0.8792
4328.723    0.9369    0.9177
4328.749    0.9493    0.9386
4328.774    0.9465    0.9441
4328.799    0.9354    0.9404
# 088194  56  4327.401  4328.794
4327.401    0.9736    0.9736
4327.426    0.9585    0.9745
4327.451    0.9590    0.9734
4327.477    0.9645    0.9714
4327.502    0.9806    0.9716
4327.527    0.9972    0.9754
4327.553    1.0060    0.9808
4327.578    1.0039    0.9845
4327.603    1.0030    0.9849
4327.629    0.9886    0.9820
4327.654    0.9795    0.9761
4327.679    0.9581    0.9669
4327.705    0.9303    0.9482
4327.730    0.8968    0.9122
4327.755    0.8531    0.8668
4327.781    0.8350    0.8429
4327.806    0.8500    0.8482
4327.831    0.8344    0.8228
4327.857    0.7276    0.7044
4327.882    0.5612    0.5440
4327.907    0.4560    0.4549
4327.933    0.4744    0.4934
4327.958    0.5736    0.5899
4327.983    0.6637    0.6639
4328.009    0.7130    0.7047
4328.034    0.7511    0.7408
4328.059    0.8004    0.7936
4328.085    0.8614    0.8566
4328.110    0.9026    0.9026
4328.135    0.9173    0.9247
4328.161    0.9251    0.9320
4328.186    0.9333    0.9365
4328.211    0.9475    0.9438
4328.237    0.9539    0.9528
4328.262    0.9508    0.9603
4328.287    0.9590    0.9672
4328.313    0.9643    0.9739
4328.338    0.9736    0.9779
4328.363    0.9786    0.9768
4328.389    0.9752    0.9705
4328.414    0.9667    0.9636
4328.440    0.9641    0.9614
4328.465    0.9590    0.9649
4328.490    0.9499    0.9667
4328.516    0.9249    0.9535
4328.541    0.8710    0.9135
4328.566    0.7978    0.8464
4328.592    0.7413    0.7737
4328.617    0.7408    0.7396
4328.642    0.7974    0.7603
4328.668    0.8660    0.8221
4328.693    0.9226    0.8851
4328.718    0.9554    0.9296
4328.744    0.9678    0.9528
4328.769    0.9629    0.9583
4328.794    0.9499    0.9521
# 088945  55  4327.421  4328.789
4327.421    0.9748    0.9716
4327.446    0.9721    0.9721
4327.471    0.9710    0.9727
4327.497    0.9727    0.9736
4327.522    0.9829    0.9750
4327.547    0.9849    0.9759
4327.573    0.9849    0.9763
4327.598    0.9842    0.9748
4327.624    0.9768    0.9705
4327.649    0.9607    0.9627
4327.674    0.9397    0.9508
4327.700    0.9251    0.9337
4327.725    0.9032    0.9124
4327.750    0.8808    0.8857
4327.776    0.8507    0.8500
4327.801    0.8093    0.8059
4327.826    0.7560    0.7527
4327.852    0.7031    0.6936
4327.877    0.6504    0.6446
4327.902    0.6167    0.6157
4327.928    0.6101    0.6135
4327.953    0.6250    0.6364
4327.978    0.6674    0.6753
4328.004    0.7218    0.7231
4328.029    0.7729    0.7691
4328.054    0.8170    0.8121
4328.080    0.8545    0.8511
4328.105    0.8831    0.8821
4328.130    0.9055    0.9064
4328.156    0.9262    0.9245
4328.181    0.9367    0.9369
4328.206    0.9449    0.9458
4328.232    0.9475    0.9528
4328.257    0.9530    0.9585
4328.282    0.9557    0.9632
4328.308    0.9587    0.9665
4328.333    0.9672    0.9681
4328.358    0.9698    0.9681
4328.384    0.9627    0.9665
4328.409    0.9632    0.9636
4328.434    0.9554    0.9587
4328.460    0.9475    0.9504
4328.485    0.9326    0.9371
4328.510    0.9055    0.9173
4328.536    0.8778    0.8910
4328.561    0.8562    0.8648
4328.586    0.8400    0.8435
4328.612    0.8356    0.8335
4328.637    0.8504    0.8381
4328.663    0.8686    0.8557
4328.688    0.8925    0.8792
4328.713    0.9141    0.9030
4328.739    0.9298    0.9228
4328.764    0.9373    0.9348
4328.789    0.9391    0.9404
# 089282  56  4327.402  4328.796
4327.402    0.9652    0.9723
4327.428    0.9676    0.9723
4327.453    0.9654    0.9714
4327.478    0.9712    0.9705
4327.504    0.9786    0.9710
4327.529    0.9833    0.9734
4327.554    0.9886    0.9766
4327.580    0.9933    0.9793
4327.605    0.9836    0.9795
4327.630    0.9831    0.9772
4327.656    0.9723    0.9719
4327.681    0.9537    0.9618
4327.706    0.9345    0.9430
4327.732    0.9030    0.9129
4327.757    0.8706    0.8821
4327.782    0.8570    0.8610
4327.808    0.8393    0.8424
4327.833    0.8037    0.7954
4327.858    0.7145    0.7005
4327.884    0.5990    0.5855
4327.909    0.5236    0.5246
4327.934    0.5327    0.5431
4327.960    0.5994    0.6149
4327.985    0.6833    0.6849
4328.010    0.7475    0.7360
4328.036    0.7898    0.7795
4328.061    0.8304    0.8238
4328.086    0.8704    0.8688
4328.112    0.9005    0.9057
4328.137    0.9260    0.9270
4328.162    0.9343    0.9371
4328.188    0.9380    0.9430
4328.213    0.9436    0.9484
4328.238    0.9526    0.9543
4328.264    0.9629    0.9605
4328.289    0.9705    0.9658
4328.314    0.9683    0.9703
4328.340    0.9692    0.9725
4328.365    0.9741    0.9714
4328.390    0.9721    0.9676
4328.416    0.9674    0.9636
4328.441    0.9596    0.9618
4328.466    0.9638    0.9618
4328.492    0.9510    0.9583
4328.517    0.9177    0.9432
4328.543    0.8750    0.9084
4328.568    0.8291    0.8608
4328.593    0.8006    0.8155
4328.619    0.7974    0.7934
4328.644    0.8247    0.8065
4328.669    0.8698    0.8447
4328.695    0.9105    0.8908
4328.720    0.9436    0.9256
4328.745    0.9528    0.9456
4328.771    0.9552    0.9526
4328.796    0.9510    0.9504
# 089474  56  4327.407  4328.801
4327.407    0.9641    0.9707
4327.432    0.9594    0.9705
4327.457    0.9574    0.9689
4327.483    0.9674    0.9676
4327.508    0.9815    0.9696
4327.533    0.9940    0.9741
4327.559    0.9977    0.9790
4327.584    0.9966    0.9813
4327.609    0.9904    0.9802
4327.635    0.9854    0.9759
4327.660    0.9681    0.9683
4327.685    0.9423    0.9546
4327.711    0.9118    0.9268
4327.736    0.8716    0.8863
4327.761    0.8414    0.8511
4327.787    0.8354    0.8397
4327.812    0.8287    0.8283
4327.837    0.7745    0.7612
4327.863    0.6464    0.6214
4327.888    0.5063    0.4959
4327.913    0.4535    0.4632
4327.939    0.5080    0.5260
4327.964    0.5997    0.6098
4327.989    0.6744    0.6687
4328.015    0.7231    0.7102
4328.040    0.7698    0.7556
4328.066    0.8177    0.8155
4328.091    0.8648    0.8700
4328.116    0.9032    0.9059
4328.142    0.9188    0.9226
4328.167    0.9279    0.9292
4328.192    0.9350    0.9354
4328.218    0.9419    0.9436
4328.243    0.9449    0.9517
4328.268    0.9471    0.9592
4328.294    0.9587    0.9663
4328.319    0.9694    0.9716
4328.344    0.9716    0.9732
4328.370    0.9730    0.9694
4328.395    0.9723    0.9625
4328.420    0.9685    0.9576
4328.446    0.9579    0.9579
4328.471    0.9482    0.9601
4328.496    0.9326    0.9543
4328.522    0.8943    0.9264
4328.547    0.8312    0.8726
4328.572    0.7638    0.8037
4328.598    0.7354    0.7483
4328.623    0.7530    0.7398
4328.648    0.8126    0.7779
4328.674    0.8776    0.8414
4328.699    0.9251    0.8964
4328.724    0.9504    0.9320
4328.750    0.9532    0.9482
4328.775    0.9517    0.9489
4328.801    0.9423    0.9408
# 089912  55  4327.422  4328.790
4327.422    0.9707    0.9696
4327.447    0.9641    0.9698
4327.473    0.9683    0.9703
4327.498    0.9775    0.9710
4327.523    0.9775    0.9723
4327.549    0.9786    0.9736
4327.574    0.9772    0.9745
4327.599    0.9779    0.9741
4327.625    0.9770    0.9710
4327.650    0.9645    0.9643
4327.675    0.9552    0.9530
4327.701    0.9352    0.9361
4327.726    0.9082    0.9145
4327.751    0.8815    0.8886
4327.777    0.8527    0.8559
4327.802    0.8171    0.8160
4327.827    0.7698    0.7649
4327.853    0.7089    0.7026
4327.878    0.6501    0.6445
4327.903    0.6070    0.6035
4327.929    0.5893    0.5914
4327.954    0.6020    0.6098
4327.979    0.6364    0.6491
4328.005    0.6978    0.6995
4328.030    0.7563    0.7489
4328.055    0.8000    0.7947
4328.081    0.8395    0.8371
4328.106    0.8728    0.8716
4328.131    0.8958    0.8987
4328.157    0.9173    0.9190
4328.182    0.9343    0.9324
4328.208    0.9399    0.9419
4328.233    0.9471    0.9491
4328.258    0.9532    0.9550
4328.284    0.9561    0.9601
4328.309    0.9623    0.9638
4328.334    0.9638    0.9661
4328.360    0.9601    0.9663
4328.385    0.9603    0.9652
4328.410    0.9612    0.9627
4328.436    0.9605    0.9592
4328.461    0.9535    0.9532
4328.486    0.9356    0.9430
4328.512    0.9108    0.9249
4328.537    0.8825    0.9001
4328.562    0.8594    0.8712
4328.588    0.8414    0.8439
4328.613    0.8295    0.8281
4328.638    0.8370    0.8274
4328.664    0.8543    0.8428
4328.689    0.8794    0.8672
4328.714    0.9022    0.8939
4328.740    0.9275    0.9171
4328.765    0.9354    0.9318
4328.790    0.9421    0.9389
# 090004  56  4327.403  4328.796
4327.403    0.9636    0.9703
4327.428    0.9557    0.9707
4327.453    0.9550    0.9687
4327.479    0.9689    0.9667
4327.504    0.9840    0.9692
4327.529    0.9945    0.9754
4327.555    1.0060    0.9817
4327.580    1.0095    0.9847
4327.605    0.9979    0.9838
4327.631    0.9851    0.9784
4327.656    0.9647    0.9696
4327.681    0.9373    0.9559
4327.707    0.9034    0.9266
4327.732    0.8545    0.8760
4327.757    0.8187    0.8262
4327.783    0.8134    0.8170
4327.808    0.8373    0.8283
4327.833    0.7954    0.7773
4327.859    0.6551    0.6226
4327.884    0.4834    0.4662
4327.909    0.4078    0.4197
4327.935    0.4600    0.4897
4327.960    0.5656    0.5778
4327.985    0.6412    0.6304
4328.011    0.6822    0.6644
4328.036    0.7273    0.7114
4328.061    0.7851    0.7805
4328.087    0.8455    0.8525
4328.112    0.8859    0.8960
4328.137    0.9051    0.9126
4328.163    0.9141    0.9181
4328.188    0.9247    0.9253
4328.213    0.9389    0.9361
4328.239    0.9434    0.9471
4328.264    0.9449    0.9561
4328.289    0.9530    0.9649
4328.315    0.9667    0.9732
4328.340    0.9763    0.9766
4328.365    0.9779    0.9725
4328.391    0.9786    0.9627
4328.416    0.9710    0.9552
4328.442    0.9554    0.9559
4328.467    0.9497    0.9616
4328.492    0.9322    0.9601
4328.518    0.8933    0.9326
4328.543    0.8194    0.8698
4328.568    0.7286    0.7818
4328.594    0.6797    0.7057
4328.619    0.7057    0.6899
4328.644    0.7863    0.7371
4328.670    0.8688    0.8181
4328.695    0.9296    0.8874
4328.720    0.9548    0.9307
4328.746    0.9583    0.9499
4328.771    0.9493    0.9497
4328.796    0.9283    0.9378
# 091287  55  4327.422  4328.791
4327.422    0.9632    0.9712
4327.447    0.9585    0.9712
4327.473    0.9614    0.9694
4327.498    0.9689    0.9683
4327.523    0.9806    0.9705
4327.549    0.9929    0.9763
4327.574    1.0021    0.9817
4327.599    1.0090    0.9840
4327.625    1.0067    0.9827
4327.650    0.9836    0.9777
4327.675    0.9656    0.9694
4327.701    0.9363    0.9543
4327.726    0.8995    0.9247
4327.752    0.8572    0.8746
4327.777    0.8202    0.8325
4327.802    0.8181    0.8255
4327.828    0.8325    0.8260
4327.853    0.7814    0.7609
4327.878    0.6406    0.6142
4327.904    0.4869    0.4701
4327.929    0.4264    0.4409
4327.954    0.4892    0.5105
4327.980    0.5882    0.5990
4328.005    0.6593    0.6509
4328.030    0.7027    0.6860
4328.056    0.7502    0.7355
4328.081    0.8030    0.8008
4328.106    0.8582    0.8632
4328.132    0.8925    0.9032
4328.157    0.9122    0.9183
4328.182    0.9202    0.9241
4328.208    0.9307    0.9311
4328.233    0.9367    0.9408
4328.258    0.9438    0.9504
4328.284    0.9499    0.9590
4328.309    0.9596    0.9669
4328.334    0.9681    0.9736
4328.360    0.9725    0.9759
4328.385    0.9863    0.9716
4328.410    0.9793    0.9634
4328.436    0.9678    0.9572
4328.461    0.9585    0.9581
4328.486    0.9473    0.9623
4328.512    0.9326    0.9579
4328.537    0.8943    0.9296
4328.562    0.8188    0.8690
4328.588    0.7422    0.7854
4328.613    0.7016    0.7228
4328.638    0.7300    0.7129
4328.664    0.8032    0.7612
4328.689    0.8851    0.8327
4328.714    0.9318    0.8952
4328.740    0.9489    0.9352
4328.765    0.9561    0.9510
4328.791    0.9467    0.9502
# 096184  55  4327.422  4328.791
4327.422    0.9554    0.9669
4327.447    0.9513    0.9665
4327.473    0.9579    0.9645
4327.498    0.9707    0.9641
4327.523    0.9872    0.9665
4327.549    0.9904    0.9716
4327.574    0.9929    0.9754
4327.599    0.9979    0.9768
4327.625    0.9865    0.9748
4327.650    0.9736    0.9701
4327.675    0.9565    0.9616
4327.701    0.9285    0.9438
4327.726    0.8867    0.9082
4327.752    0.8410    0.8555
4327.777    0.8119    0.8209
4327.802    0.8183    0.8200
4327.828    0.8140    0.8069
4327.853    0.7357    0.7158
4327.878    0.5805    0.5617
4327.904    0.4520    0.4459
4327.929    0.4400    0.4546
4327.954    0.5293    0.5446
4327.980    0.6312    0.6352
4328.005    0.6953    0.6855
4328.030    0.7338    0.7223
4328.056    0.7805    0.7732
4328.081    0.8327    0.8333
4328.106    0.8790    0.8845
4328.132    0.9099    0.9145
4328.157    0.9173    0.9251
4328.182    0.9253    0.9296
4328.208    0.9328    0.9358
4328.233    0.9406    0.9432
4328.258    0.9436    0.9504
4328.284    0.9506    0.9572
4328.309    0.9609    0.9636
4328.334    0.9672    0.9683
4328.360    0.9734    0.9683
4328.385    0.9705    0.9629
4328.410    0.9629    0.9557
4328.436    0.9601    0.9519
4328.461    0.9524    0.9541
4328.486    0.9423    0.9570
4328.512    0.9241    0.9489
4328.537    0.8782    0.9171
4328.562    0.8095    0.8580
4328.588    0.7456    0.7860
4328.613    0.7342    0.7415
4328.639    0.7793    0.7478
4328.664    0.8358    0.7974
4328.689    0.8985    0.8596
4328.715    0.9352    0.9105
4328.740    0.9541    0.9382
4328.765    0.9583    0.9484
4328.791    0.9417    0.9458
# 096395  55  4327.422  4328.791
4327.422    0.9696    0.9727
4327.448    0.9625    0.9727
4327.473    0.9654    0.9716
4327.498    0.9723    0.9710
4327.524    0.9840    0.9725
4327.549    0.9954    0.9763
4327.574    0.9954    0.9802
4327.600    0.9949    0.9820
4327.625    0.9906    0.9811
4327.650    0.9822    0.9775
4327.676    0.9625    0.9710
4327.701    0.9406    0.9594
4327.726    0.9181    0.9369
4327.752    0.8898    0.9001
4327.777    0.8634    0.8690
4327.802    0.8624    0.8598
4327.828    0.8608    0.8500
4327.853    0.8028    0.7854
4327.878    0.6697    0.6545
4327.904    0.5370    0.5264
4327.929    0.4910    0.4992
4327.954    0.5434    0.5639
4327.980    0.6361    0.6510
4328.005    0.7058    0.7053
4328.030    0.7508    0.7394
4328.056    0.7921    0.7805
4328.081    0.8453    0.8320
4328.106    0.8831    0.8815
4328.132    0.9126    0.9154
4328.157    0.9279    0.9300
4328.182    0.9290    0.9361
4328.208    0.9404    0.9421
4328.233    0.9504    0.9495
4328.259    0.9539    0.9570
4328.284    0.9570    0.9634
4328.309    0.9638    0.9689
4328.335    0.9674    0.9736
4328.360    0.9752    0.9748
4328.385    0.9777    0.9716
4328.411    0.9710    0.9654
4328.436    0.9669    0.9609
4328.461    0.9587    0.9609
4328.487    0.9478    0.9627
4328.512    0.9328    0.9576
4328.537    0.9005    0.9343
4328.563    0.8509    0.8847
4328.588    0.7905    0.8224
4328.613    0.7544    0.7732
4328.639    0.7789    0.7644
4328.664    0.8364    0.7995
4328.689    0.8937    0.8549
4328.715    0.9384    0.9068
4328.740    0.9528    0.9386
4328.765    0.9587    0.9530
4328.791    0.9517    0.9541
# 096402  55  4327.421  4328.790
4327.421    0.9612    0.9687
4327.447    0.9535    0.9678
4327.472    0.9574    0.9652
4327.497    0.9701    0.9645
4327.523    0.9883    0.9689
4327.548    1.0007    0.9761
4327.573    1.0067    0.9817
4327.599    1.0097    0.9836
4327.624    0.9945    0.9806
4327.650    0.9790    0.9732
4327.675    0.9543    0.9629
4327.700    0.9211    0.9462
4327.726    0.8861    0.9129
4327.751    0.8441    0.8670
4327.776    0.8205    0.8366
4327.802    0.8299    0.8391
4327.827    0.8373    0.8266
4327.852    0.7607    0.7318
4327.878    0.5988    0.5630
4327.903    0.4516    0.4443
4327.928    0.4222    0.4435
4327.954    0.4967    0.5213
4327.979    0.5859    0.5894
4328.004    0.6415    0.6281
4328.030    0.6817    0.6654
4328.055    0.7328    0.7233
4328.080    0.7980    0.7969
4328.106    0.8564    0.8620
4328.131    0.8927    0.8956
4328.156    0.9053    0.9072
4328.182    0.9164    0.9137
4328.207    0.9247    0.9236
4328.232    0.9305    0.9361
4328.258    0.9345    0.9475
4328.283    0.9412    0.9570
4328.308    0.9508    0.9658
4328.334    0.9647    0.9725
4328.359    0.9797    0.9727
4328.384    0.9761    0.9656
4328.410    0.9609    0.9552
4328.435    0.9519    0.9502
4328.460    0.9513    0.9535
4328.486    0.9454    0.9572
4328.511    0.9190    0.9456
4328.536    0.8588    0.9018
4328.562    0.7732    0.8190
4328.587    0.6874    0.7288
4328.612    0.6637    0.6733
4328.638    0.7109    0.6844
4328.663    0.8017    0.7504
4328.688    0.8776    0.8316
4328.714    0.9290    0.8974
4328.739    0.9491    0.9330
4328.765    0.9489    0.9451
4328.790    0.9369    0.9393
# 096901  55  4327.423  4328.792
4327.423    0.9587    0.9683
4327.448    0.9508    0.9674
4327.474    0.9526    0.9654
4327.499    0.9663    0.9654
4327.525    0.9895    0.9692
4327.550    0.9970    0.9750
4327.575    1.0002    0.9790
4327.601    0.9998    0.9799
4327.626    0.9945    0.9770
4327.651    0.9786    0.9710
4327.677    0.9570    0.9598
4327.702    0.9285    0.9386
4327.727    0.8776    0.8983
4327.753    0.8276    0.8447
4327.778    0.8041    0.8155
4327.803    0.8119    0.8170
4327.829    0.7997    0.7925
4327.854    0.7076    0.6849
4327.879    0.5495    0.5284
4327.905    0.4311    0.4286
4327.930    0.4358    0.4512
4327.955    0.5259    0.5398
4327.981    0.6179    0.6202
4328.006    0.6798    0.6654
4328.031    0.7218    0.7052
4328.057    0.7617    0.7630
4328.082    0.8226    0.8279
4328.107    0.8734    0.8802
4328.133    0.9022    0.9093
4328.158    0.9129    0.9194
4328.183    0.9245    0.9251
4328.209    0.9277    0.9333
4328.234    0.9386    0.9423
4328.259    0.9410    0.9506
4328.285    0.9504    0.9590
4328.310    0.9614    0.9663
4328.336    0.9705    0.9710
4328.361    0.9703    0.9701
4328.386    0.9681    0.9636
4328.412    0.9658    0.9554
4328.437    0.9603    0.9526
4328.462    0.9532    0.9552
4328.488    0.9425    0.9565
4328.513    0.9150    0.9423
4328.538    0.8614    0.9005
4328.564    0.7831    0.8278
4328.589    0.7219    0.7542
4328.614    0.7106    0.7143
4328.640    0.7596    0.7313
4328.665    0.8348    0.7903
4328.690    0.8960    0.8576
4328.716    0.9382    0.9103
4328.741    0.9543    0.9380
4328.766    0.9478    0.9465
4328.792    0.9363    0.9415
# 096948  55  4327.425  4328.793
4327.425    0.9636    0.9694
4327.450    0.9548    0.9694
4327.476    0.9609    0.9674
4327.501    0.9723    0.9661
4327.526    0.9799    0.9683
4327.552    0.9888    0.9739
4327.577    0.9966    0.9788
4327.602    0.9993    0.9811
4327.628    0.9940    0.9797
4327.653    0.9895    0.9750
4327.678    0.9698    0.9672
4327.704    0.9378    0.9519
4327.729    0.8966    0.9196
4327.754    0.8431    0.8662
4327.780    0.8035    0.8183
4327.805    0.8054    0.8136
4327.830    0.8147    0.8166
4327.856    0.7577    0.7417
4327.881    0.6088    0.5817
4327.906    0.4506    0.4387
4327.932    0.4071    0.4186
4327.957    0.4888    0.5058
4327.982    0.6027    0.6041
4328.008    0.6707    0.6639
4328.033    0.7120    0.6994
4328.058    0.7596    0.7461
4328.084    0.8117    0.8119
4328.109    0.8674    0.8710
4328.134    0.9047    0.9070
4328.160    0.9188    0.9215
4328.185    0.9221    0.9266
4328.211    0.9275    0.9330
4328.236    0.9376    0.9415
4328.261    0.9462    0.9497
4328.287    0.9473    0.9576
4328.312    0.9594    0.9652
4328.337    0.9705    0.9712
4328.363    0.9770    0.9730
4328.388    0.9721    0.9685
4328.413    0.9643    0.9603
4328.439    0.9658    0.9548
4328.464    0.9528    0.9559
4328.489    0.9517    0.9598
4328.515    0.9326    0.9550
4328.540    0.8896    0.9270
4328.565    0.8162    0.8686
4328.591    0.7413    0.7892
4328.616    0.7078    0.7315
4328.641    0.7434    0.7251
4328.667    0.8183    0.7732
4328.692    0.8874    0.8412
4328.717    0.9337    0.8989
4328.743    0.9548    0.9348
4328.768    0.9585    0.9489
4328.793    0.9482    0.9480
# 097420  55  4327.424  4328.792
4327.424    0.9616    0.9712
4327.449    0.9601    0.9712
4327.474    0.9623    0.9701
4327.500    0.9632    0.9692
4327.525    0.9788    0.9705
4327.551    0.9933    0.9743
4327.576    0.9982    0.9781
4327.601    0.9970    0.9802
4327.627    0.9920    0.9793
4327.652    0.9881    0.9757
4327.677    0.9716    0.9685
4327.703    0.9469    0.9539
4327.728    0.9154    0.9256
4327.753    0.8664    0.8831
4327.779    0.8297    0.8445
4327.804    0.8255    0.8308
4327.829    0.8207    0.8173
4327.855    0.7619    0.7473
4327.880    0.6320    0.6174
4327.905    0.5049    0.4970
4327.931    0.4644    0.4681
4327.956    0.5194    0.5338
4327.981    0.6174    0.6249
4328.007    0.6966    0.6931
4328.032    0.7487    0.7354
4328.057    0.7898    0.7780
4328.083    0.8321    0.8312
4328.108    0.8760    0.8798
4328.133    0.9026    0.9129
4328.159    0.9211    0.9292
4328.184    0.9279    0.9358
4328.209    0.9369    0.9410
4328.235    0.9423    0.9475
4328.260    0.9508    0.9541
4328.285    0.9517    0.9605
4328.311    0.9649    0.9667
4328.336    0.9701    0.9714
4328.362    0.9745    0.9727
4328.387    0.9781    0.9698
4328.412    0.9725    0.9643
4328.438    0.9634    0.9601
4328.463    0.9587    0.9598
4328.488    0.9568    0.9612
4328.514    0.9369    0.9552
4328.539    0.9020    0.9320
4328.564    0.8511    0.8865
4328.590    0.7910    0.8258
4328.615    0.7677    0.7802
4328.640    0.7836    0.7711
4328.666    0.8329    0.8037
4328.691    0.8882    0.8555
4328.716    0.9262    0.9032
4328.742    0.9497    0.9356
4328.767    0.9621    0.9499
4328.792    0.9526    0.9515
# 098921  55  4327.423  4328.791
4327.423    0.9623    0.9663
4327.448    0.9510    0.9658
4327.473    0.9581    0.9654
4327.499    0.9716    0.9661
4327.524    0.9831    0.9687
4327.549    0.9920    0.9721
4327.575    0.9954    0.9748
4327.600    0.9924    0.9750
4327.625    0.9863    0.9723
4327.651    0.9750    0.9654
4327.676    0.9543    0.9524
4327.701    0.9188    0.9292
4327.727    0.8732    0.8935
4327.752    0.8350    0.8570
4327.777    0.8082    0.8291
4327.803    0.7890    0.8019
4327.828    0.7546    0.7492
4327.853    0.6758    0.6551
4327.879    0.5662    0.5444
4327.904    0.4826    0.4824
4327.929    0.4829    0.4934
4327.955    0.5478    0.5586
4327.980    0.6312    0.6297
4328.005    0.6986    0.6871
4328.031    0.7447    0.7376
4328.056    0.7923    0.7874
4328.081    0.8344    0.8377
4328.107    0.8756    0.8810
4328.132    0.8999    0.9078
4328.157    0.9126    0.9221
4328.183    0.9247    0.9305
4328.208    0.9333    0.9369
4328.234    0.9337    0.9438
4328.259    0.9480    0.9508
4328.284    0.9528    0.9574
4328.310    0.9579    0.9632
4328.335    0.9629    0.9658
4328.360    0.9687    0.9649
4328.386    0.9665    0.9607
4328.411    0.9627    0.9563
4328.436    0.9570    0.9539
4328.462    0.9486    0.9528
4328.487    0.9350    0.9471
4328.512    0.9072    0.9285
4328.538    0.8654    0.8896
4328.563    0.8121    0.8379
4328.588    0.7674    0.7890
4328.614    0.7595    0.7637
4328.639    0.7903    0.7748
4328.664    0.8418    0.8138
4328.690    0.8972    0.8640
4328.715    0.9315    0.9045
4328.740    0.9378    0.9296
4328.766    0.9412    0.9402
4328.791    0.9399    0.9397
# 100963  56  4327.402  4328.796
4327.402    0.9676    0.9698
4327.427    0.9552    0.9703
4327.453    0.9563    0.9692
4327.478    0.9647    0.9678
4327.503    0.9817    0.9687
4327.529    0.9858    0.9727
4327.554    0.9943    0.9775
4327.579    0.9995    0.9804
4327.605    0.9968    0.9804
4327.630    0.9870    0.9772
4327.655    0.9689    0.9712
4327.681    0.9537    0.9603
4327.706    0.9260    0.9399
4327.731    0.8857    0.9043
4327.757    0.8476    0.8634
4327.782    0.8341    0.8449
4327.807    0.8358    0.8420
4327.833    0.8162    0.8002
4327.858    0.7062    0.6847
4327.884    0.5599    0.5381
4327.909    0.4680    0.4708
4327.934    0.4887    0.5080
4327.960    0.5776    0.5948
4327.985    0.6610    0.6596
4328.010    0.7156    0.6989
4328.036    0.7575    0.7396
4328.061    0.8024    0.7930
4328.086    0.8533    0.8509
4328.112    0.8919    0.8960
4328.137    0.9160    0.9179
4328.162    0.9243    0.9266
4328.188    0.9328    0.9326
4328.213    0.9337    0.9404
4328.238    0.9365    0.9486
4328.264    0.9458    0.9565
4328.289    0.9532    0.9634
4328.314    0.9707    0.9694
4328.340    0.9804    0.9725
4328.365    0.9719    0.9705
4328.390    0.9721    0.9643
4328.416    0.9609    0.9579
4328.441    0.9647    0.9561
4328.466    0.9603    0.9583
4328.492    0.9408    0.9568
4328.517    0.9097    0.9386
4328.542    0.8521    0.8943
4328.568    0.7829    0.8253
4328.593    0.7310    0.7623
4328.618    0.7376    0.7354
4328.644    0.7880    0.7602
4328.669    0.8592    0.8173
4328.694    0.9101    0.8772
4328.720    0.9397    0.9219
4328.745    0.9517    0.9441
4328.770    0.9543    0.9497
4328.796    0.9445    0.9443
# 104075  56  4327.401  4328.795
4327.401    0.9750    0.9703
4327.427    0.9689    0.9705
4327.452    0.9590    0.9703
4327.477    0.9694    0.9703
4327.503    0.9689    0.9707
4327.528    0.9770    0.9723
4327.553    0.9802    0.9743
4327.579    0.9872    0.9757
4327.604    0.9804    0.9757
4327.629    0.9786    0.9734
4327.655    0.9674    0.9672
4327.680    0.9570    0.9563
4327.705    0.9373    0.9391
4327.731    0.9124    0.9152
4327.756    0.8896    0.8900
4327.781    0.8660    0.8638
4327.807    0.8299    0.8283
4327.832    0.7766    0.7757
4327.857    0.7091    0.7034
4327.883    0.6353    0.6270
4327.908    0.5833    0.5821
4327.933    0.5780    0.5828
4327.959    0.6114    0.6240
4327.984    0.6719    0.6800
4328.009    0.7360    0.7342
4328.035    0.7872    0.7832
4328.060    0.8285    0.8255
4328.085    0.8680    0.8638
4328.111    0.8980    0.8966
4328.136    0.9243    0.9192
4328.161    0.9313    0.9333
4328.187    0.9412    0.9421
4328.212    0.9462    0.9482
4328.237    0.9524    0.9535
4328.263    0.9596    0.9585
4328.288    0.9532    0.9632
4328.313    0.9574    0.9667
4328.339    0.9596    0.9685
4328.364    0.9603    0.9681
4328.389    0.9652    0.9661
4328.415    0.9658    0.9634
4328.440    0.9605    0.9609
4328.465    0.9537    0.9579
4328.491    0.9430    0.9499
4328.516    0.9217    0.9339
4328.542    0.8865    0.9057
4328.567    0.8562    0.8720
4328.592    0.8320    0.8412
4328.618    0.8266    0.8245
4328.643    0.8441    0.8297
4328.668    0.8734    0.8527
4328.694    0.8985    0.8853
4328.719    0.9292    0.9141
4328.744    0.9473    0.9343
4328.770    0.9475    0.9449
4328.795    0.9443    0.9471
# 109110  55  4327.418  4328.787
4327.418    0.9672    0.9692
4327.444    0.9725    0.9692
4327.469    0.9676    0.9689
4327.494    0.9770    0.9696
4327.520    0.9829    0.9714
4327.545    0.9831    0.9739
4327.570    0.9822    0.9759
4327.596    0.9820    0.9763
4327.621    0.9890    0.9741
4327.646    0.9750    0.9683
4327.672    0.9550    0.9561
4327.697    0.9305    0.9358
4327.722    0.8910    0.9076
4327.748    0.8517    0.8750
4327.773    0.8320    0.8464
4327.798    0.8100    0.8160
4327.824    0.7737    0.7642
4327.849    0.7040    0.6852
4327.874    0.6090    0.5959
4327.900    0.5359    0.5344
4327.925    0.5270    0.5325
4327.950    0.5703    0.5785
4327.976    0.6365    0.6451
4328.001    0.7026    0.7039
4328.026    0.7605    0.7535
4328.052    0.8048    0.8013
4328.077    0.8453    0.8455
4328.103    0.8843    0.8845
4328.128    0.9018    0.9110
4328.153    0.9230    0.9268
4328.179    0.9417    0.9365
4328.204    0.9441    0.9430
4328.229    0.9382    0.9491
4328.255    0.9460    0.9554
4328.280    0.9609    0.9609
4328.305    0.9667    0.9656
4328.331    0.9612    0.9681
4328.356    0.9656    0.9678
4328.381    0.9723    0.9654
4328.407    0.9663    0.9618
4328.432    0.9489    0.9592
4328.457    0.9482    0.9570
4328.483    0.9469    0.9506
4328.508    0.9179    0.9345
4328.533    0.8829    0.9047
4328.559    0.8410    0.8622
4328.584    0.8046    0.8224
4328.609    0.7976    0.7991
4328.635    0.8170    0.8028
4328.660    0.8576    0.8302
4328.685    0.9028    0.8688
4328.711    0.9324    0.9057
4328.736    0.9307    0.9305
4328.761    0.9406    0.9425
4328.787    0.9467    0.9451
# 110205  55  4327.421  4328.789
4327.421    0.9714    0.9761
4327.446    0.9636    0.9757
4327.471    0.9665    0.9739
4327.497    0.9743    0.9730
4327.522    0.9924    0.9759
4327.547    0.9959    0.9808
4327.573    1.0021    0.9854
4327.598    0.9977    0.9867
4327.623    0.9961    0.9851
4327.649    0.9833    0.9802
4327.674    0.9663    0.9727
4327.699    0.9423    0.9612
4327.725    0.9264    0.9380
4327.750    0.8945    0.9043
4327.775    0.8704    0.8786
4327.801    0.8776    0.8766
4327.826    0.8766    0.8650
4327.851    0.8048    0.7845
4327.877    0.6557    0.6311
4327.902    0.5208    0.5126
4327.927    0.4890    0.5055
4327.953    0.5576    0.5841
4327.978    0.6510    0.6581
4328.003    0.7097    0.6992
4328.029    0.7468    0.7311
4328.054    0.7867    0.7766
4328.079    0.8346    0.8360
4328.105    0.8823    0.8906
4328.130    0.9133    0.9200
4328.155    0.9333    0.9305
4328.181    0.9447    0.9352
4328.206    0.9415    0.9423
4328.232    0.9486    0.9521
4328.257    0.9539    0.9605
4328.282    0.9583    0.9674
4328.308    0.9685    0.9739
4328.333    0.9757    0.9788
4328.358    0.9788    0.9795
4328.384    0.9822    0.9745
4328.409    0.9725    0.9674
4328.434    0.9616    0.9632
4328.460    0.9627    0.9652
4328.485    0.9559    0.9685
4328.510    0.9333    0.9618
4328.536    0.8939    0.9300
4328.561    0.8260    0.8694
4328.586    0.7528    0.7951
4328.612    0.7306    0.7425
4328.637    0.7697    0.7458
4328.662    0.8437    0.7967
4328.688    0.9087    0.8658
4328.713    0.9517    0.9185
4328.738    0.9598    0.9489
4328.764    0.9647    0.9601
4328.789    0.9546    0.9568
# 112504  55  4327.424  4328.792
4327.424    0.9685    0.9723
4327.449    0.9594    0.9721
4327.474    0.9561    0.9707
4327.500    0.9727    0.9694
4327.525    0.9799    0.9712
4327.550    0.9815    0.9754
4327.576    0.9924    0.9799
4327.601    0.9966    0.9820
4327.626    0.9952    0.9811
4327.652    0.9831    0.9770
4327.677    0.9689    0.9701
4327.702    0.9504    0.9570
4327.728    0.9181    0.9279
4327.753    0.8712    0.8831
4327.778    0.8341    0.8435
4327.804    0.8260    0.8341
4327.829    0.8289    0.8295
4327.854    0.7739    0.7635
4327.880    0.6359    0.6157
4327.905    0.4940    0.4835
4327.930    0.4478    0.4565
4327.956    0.5169    0.5343
4327.981    0.6239    0.6286
4328.007    0.6973    0.6914
4328.032    0.7439    0.7286
4328.057    0.7832    0.7714
4328.083    0.8408    0.8291
4328.108    0.8806    0.8813
4328.133    0.9078    0.9147
4328.159    0.9262    0.9292
4328.184    0.9238    0.9348
4328.209    0.9356    0.9402
4328.235    0.9478    0.9475
4328.260    0.9532    0.9548
4328.285    0.9546    0.9614
4328.311    0.9681    0.9681
4328.336    0.9734    0.9732
4328.361    0.9827    0.9748
4328.387    0.9793    0.9712
4328.412    0.9727    0.9647
4328.437    0.9683    0.9601
4328.463    0.9612    0.9605
4328.488    0.9535    0.9629
4328.513    0.9471    0.9585
4328.539    0.9043    0.9337
4328.564    0.8397    0.8833
4328.589    0.7748    0.8177
4328.615    0.7449    0.7644
4328.640    0.7693    0.7567
4328.665    0.8287    0.7940
4328.691    0.8886    0.8549
4328.716    0.9303    0.9061
4328.742    0.9484    0.9391
4328.767    0.9546    0.9526
4328.792    0.9576    0.9528
# 113579  56  4327.403  4328.796
4327.403    0.9696    0.9612
4327.428    0.9694    0.9656
4327.453    0.9661    0.9683
4327.479    0.9636    0.9698
4327.504    0.9683    0.9703
4327.529    0.9687    0.9696
4327.555    0.9674    0.9676
4327.580    0.9672    0.9636
4327.605    0.9607    0.9574
4327.631    0.9510    0.9475
4327.656    0.9363    0.9343
4327.681    0.9162    0.9169
4327.707    0.8960    0.8937
4327.732    0.8698    0.8666
4327.757    0.8375    0.8348
4327.783    0.7987    0.7987
4327.808    0.7581    0.7624
4327.833    0.7213    0.7279
4327.859    0.6992    0.6969
4327.884    0.6764    0.6753
4327.909    0.6696    0.6640
4327.935    0.6670    0.6644
4327.960    0.6748    0.6762
4327.986    0.6949    0.6986
4328.011    0.7209    0.7271
4328.036    0.7551    0.7595
4328.062    0.7932    0.7941
4328.087    0.8316    0.8260
4328.112    0.8584    0.8549
4328.138    0.8802    0.8808
4328.163    0.9028    0.9014
4328.188    0.9200    0.9181
4328.214    0.9303    0.9315
4328.239    0.9348    0.9412
4328.264    0.9404    0.9484
4328.290    0.9480    0.9535
4328.315    0.9499    0.9561
4328.340    0.9561    0.9568
4328.366    0.9618    0.9552
4328.391    0.9504    0.9510
4328.416    0.9395    0.9441
4328.442    0.9298    0.9341
4328.467    0.9190    0.9217
4328.492    0.9039    0.9072
4328.518    0.8861    0.8915
4328.543    0.8752    0.8770
4328.568    0.8644    0.8652
4328.594    0.8594    0.8572
4328.619    0.8574    0.8549
4328.644    0.8620    0.8580
4328.670    0.8678    0.8660
4328.695    0.8798    0.8766
4328.720    0.8908    0.8884
4328.746    0.9014    0.8999
4328.771    0.9131    0.9084
4328.796    0.9215    0.9137
# 113989  56  4327.405  4328.799
4327.405    0.9696    0.9779
4327.430    0.9634    0.9788
4327.456    0.9590    0.9770
4327.481    0.9669    0.9752
4327.506    0.9822    0.9768
4327.532    1.0005    0.9824
4327.557    1.0106    0.9881
4327.582    1.0113    0.9913
4327.608    1.0062    0.9906
4327.633    0.9998    0.9865
4327.658    0.9775    0.9793
4327.684    0.9576    0.9696
4327.709    0.9380    0.9557
4327.734    0.9103    0.9307
4327.760    0.8888    0.9014
4327.785    0.8917    0.8933
4327.811    0.9045    0.8983
4327.836    0.8778    0.8592
4327.861    0.7682    0.7382
4327.887    0.6129    0.5863
4327.912    0.5157    0.5271
4327.937    0.5408    0.5717
4327.963    0.6240    0.6415
4327.988    0.6861    0.6784
4328.013    0.7234    0.7008
4328.039    0.7535    0.7396
4328.064    0.8043    0.8000
4328.089    0.8678    0.8640
4328.115    0.9045    0.9074
4328.140    0.9200    0.9228
4328.165    0.9273    0.9273
4328.191    0.9367    0.9343
4328.216    0.9412    0.9458
4328.241    0.9521    0.9574
4328.267    0.9513    0.9665
4328.292    0.9638    0.9736
4328.317    0.9719    0.9804
4328.343    0.9815    0.9842
4328.368    0.9840    0.9820
4328.393    0.9829    0.9743
4328.419    0.9779    0.9669
4328.444    0.9772    0.9665
4328.469    0.9669    0.9712
4328.495    0.9541    0.9710
4328.520    0.9200    0.9506
4328.545    0.8584    0.8974
4328.571    0.7743    0.8132
4328.596    0.7143    0.7393
4328.622    0.7223    0.7158
4328.647    0.7889    0.7567
4328.672    0.8688    0.8302
4328.698    0.9270    0.8999
4328.723    0.9632    0.9421
4328.748    0.9752    0.9609
4328.774    0.9579    0.9614
4328.799    0.9399    0.9495
# 115715  56  4327.403  4328.797
4327.403    0.9736    0.9772
4327.429    0.9696    0.9772
4327.454    0.9719    0.9759
4327.479    0.9838    0.9745
4327.505    0.9906    0.9759
4327.530    0.9988    0.9795
4327.555    1.0016    0.9838
4327.581    0.9995    0.9863
4327.606    0.9901    0.9858
4327.631    0.9802    0.9827
4327.657    0.9689    0.9766
4327.682    0.9515    0.9665
4327.707    0.9221    0.9469
4327.733    0.8939    0.9129
4327.758    0.8694    0.8808
4327.783    0.8644    0.8690
4327.809    0.8674    0.8616
4327.834    0.8245    0.8057
4327.859    0.7000    0.6794
4327.885    0.5532    0.5411
4327.910    0.4894    0.4967
4327.935    0.5374    0.5528
4327.961    0.6324    0.6443
4327.986    0.7070    0.7063
4328.012    0.7501    0.7451
4328.037    0.7900    0.7836
4328.062    0.8393    0.8337
4328.088    0.8792    0.8853
4328.113    0.9147    0.9190
4328.138    0.9288    0.9343
4328.164    0.9430    0.9404
4328.189    0.9506    0.9456
4328.214    0.9585    0.9528
4328.240    0.9665    0.9607
4328.265    0.9703    0.9672
4328.290    0.9719    0.9730
4328.316    0.9748    0.9779
4328.341    0.9847    0.9799
4328.366    0.9851    0.9777
4328.392    0.9743    0.9721
4328.417    0.9716    0.9674
4328.442    0.9643    0.9669
4328.468    0.9581    0.9692
4328.493    0.9432    0.9661
4328.518    0.9147    0.9467
4328.544    0.8618    0.9014
4328.569    0.7958    0.8402
4328.594    0.7730    0.7876
4328.620    0.7925    0.7723
4328.645    0.8370    0.8026
4328.670    0.8966    0.8568
4328.696    0.9397    0.9097
4328.721    0.9636    0.9430
4328.746    0.9652    0.9583
4328.772    0.9532    0.9601
4328.797    0.9425    0.9532
# 116613  56  4327.404  4328.798
4327.404    0.9643    0.9669
4327.429    0.9618    0.9669
4327.455    0.9652    0.9661
4327.480    0.9732    0.9654
4327.505    0.9786    0.9663
4327.531    0.9836    0.9696
4327.556    0.9901    0.9730
4327.581    0.9886    0.9750
4327.607    0.9820    0.9745
4327.632    0.9741    0.9714
4327.658    0.9596    0.9643
4327.683    0.9363    0.9499
4327.708    0.9024    0.9215
4327.734    0.8580    0.8766
4327.759    0.8194    0.8366
4327.784    0.8097    0.8177
4327.810    0.8080    0.8011
4327.835    0.7534    0.7382
4327.860    0.6315    0.6165
4327.886    0.5026    0.4931
4327.911    0.4529    0.4577
4327.936    0.5079    0.5150
4327.962    0.6017    0.6112
4327.987    0.6820    0.6841
4328.012    0.7349    0.7318
4328.038    0.7804    0.7764
4328.063    0.8262    0.8255
4328.088    0.8746    0.8732
4328.114    0.9003    0.9084
4328.139    0.9243    0.9258
4328.164    0.9330    0.9333
4328.190    0.9395    0.9384
4328.215    0.9454    0.9438
4328.240    0.9537    0.9495
4328.266    0.9539    0.9557
4328.291    0.9568    0.9614
4328.316    0.9656    0.9661
4328.342    0.9681    0.9676
4328.367    0.9701    0.9652
4328.392    0.9647    0.9601
4328.418    0.9583    0.9559
4328.443    0.9537    0.9552
4328.468    0.9441    0.9561
4328.494    0.9311    0.9510
4328.519    0.9018    0.9309
4328.545    0.8531    0.8882
4328.570    0.8057    0.8344
4328.595    0.7780    0.7898
4328.621    0.7876    0.7770
4328.646    0.8302    0.8022
4328.671    0.8882    0.8488
4328.697    0.9303    0.8964
4328.722    0.9447    0.9279
4328.747    0.9486    0.9436
4328.773    0.9465    0.9471
4328.798    0.9311    0.9430
# 999999  56  4327.403  4328.797
4327.403    0.9634    0.9692
4327.428    0.9609    0.9698
4327.454    0.9559    0.9687
4327.479    0.9579    0.9672
4327.505    0.9730    0.9678
4327.530    0.9874    0.9721
4327.555    1.0023    0.9775
4327.581    1.0100    0.9811
4327.606    0.9984    0.9811
4327.631    0.9883    0.9777
4327.657    0.9712    0.9707
4327.682    0.9460    0.9594
4327.707    0.9215    0.9380
4327.733    0.8839    0.8989
4327.758    0.8383    0.8564
4327.783    0.8236    0.8360
4327.809    0.8312    0.8341
4327.834    0.8097    0.7958
4327.859    0.7065    0.6809
4327.885    0.5513    0.5300
4327.910    0.4546    0.4555
4327.935    0.4660    0.4870
4327.961    0.5551    0.5715
4327.986    0.6377    0.6364
4328.011    0.6929    0.6762
4328.037    0.7352    0.7186
4328.062    0.7823    0.7759
4328.087    0.8385    0.8391
4328.113    0.8837    0.8890
4328.138    0.9091    0.9131
4328.163    0.9190    0.9221
4328.189    0.9247    0.9285
4328.214    0.9322    0.9369
4328.239    0.9373    0.9462
4328.265    0.9432    0.9550
4328.290    0.9548    0.9625
4328.315    0.9627    0.9692
4328.341    0.9757    0.9730
4328.366    0.9784    0.9712
4328.391    0.9757    0.9643
4328.417    0.9685    0.9568
4328.442    0.9614    0.9550
4328.467    0.9546    0.9581
4328.493    0.9425    0.9579
4328.518    0.9074    0.9399
4328.544    0.8484    0.8908
4328.569    0.7762    0.8181
4328.594    0.7176    0.7477
4328.620    0.7168    0.7156
4328.645    0.7729    0.7406
4328.670    0.8439    0.8028
4328.696    0.8999    0.8714
4328.721    0.9397    0.9188
4328.746    0.9535    0.9434
4328.772    0.9524    0.9497
4328.797    0.9458    0.9434


==> anc/specdat/fit_NH3340.dat <==
# 001499  47  3340.117  3341.024
3340.117    0.8325    0.8478
3340.137    0.8402    0.8393
3340.157    0.8119    0.8149
3340.176    0.7768    0.7818
3340.196    0.7466    0.7354
3340.216    0.6842    0.6731
3340.236    0.6074    0.5913
3340.255    0.4990    0.4932
3340.275    0.3806    0.3726
3340.295    0.2419    0.2487
3340.314    0.1357    0.1485
3340.334    0.0806    0.0805
3340.354    0.0639    0.0596
3340.374    0.0844    0.0868
3340.393    0.1466    0.1547
3340.413    0.2457    0.2599
3340.433    0.3617    0.3767
3340.452    0.4762    0.4727
3340.472    0.5578    0.5327
3340.492    0.5699    0.5277
3340.512    0.5075    0.4480
3340.531    0.3739    0.3267
3340.551    0.2267    0.2089
3340.571    0.1596    0.1626
3340.590    0.1982    0.2113
3340.610    0.3292    0.3385
3340.630    0.4624    0.4716
3340.650    0.5137    0.5357
3340.669    0.4975    0.5234
3340.689    0.4832    0.4944
3340.709    0.5438    0.5195
3340.728    0.6451    0.6081
3340.748    0.7553    0.7295
3340.768    0.8441    0.8291
3340.788    0.8537    0.8843
3340.807    0.8205    0.8966
3340.827    0.7506    0.8648
3340.847    0.6557    0.7714
3340.867    0.5374    0.6186
3340.886    0.4245    0.4722
3340.906    0.4106    0.4063
3340.926    0.5326    0.4717
3340.945    0.6933    0.6038
3340.965    0.7720    0.7228
3340.985    0.8188    0.7759
3341.005    0.8278    0.7892
3341.024    0.8170    0.8046
# 001598  48  3340.113  3341.040
3340.113    0.8896    0.8913
3340.133    0.8768    0.8825
3340.152    0.8666    0.8646
3340.172    0.8468    0.8379
3340.192    0.8162    0.8015
3340.211    0.7759    0.7546
3340.231    0.7109    0.6861
3340.251    0.6079    0.5922
3340.271    0.4705    0.4700
3340.290    0.3259    0.3361
3340.310    0.1980    0.2017
3340.330    0.1027    0.1052
3340.349    0.0668    0.0643
3340.369    0.0788    0.0765
3340.389    0.1396    0.1449
3340.409    0.2521    0.2615
3340.428    0.3914    0.3930
3340.448    0.5076    0.5201
3340.468    0.6104    0.6098
3340.487    0.6531    0.6402
3340.507    0.6299    0.5921
3340.527    0.5010    0.4618
3340.547    0.3258    0.3042
3340.566    0.2037    0.2111
3340.586    0.2148    0.2336
3340.606    0.3665    0.3757
3340.625    0.5460    0.5485
3340.645    0.6387    0.6676
3340.665    0.6440    0.6819
3340.685    0.6250    0.6446
3340.704    0.6474    0.6386
3340.724    0.7377    0.6973
3340.744    0.8397    0.7929
3340.763    0.8933    0.8720
3340.783    0.9173    0.9200
3340.803    0.8853    0.9376
3340.823    0.8321    0.9305
3340.842    0.7619    0.8872
3340.862    0.6758    0.7809
3340.882    0.5793    0.6311
3340.902    0.5459    0.5298
3340.921    0.6177    0.5558
3340.941    0.7595    0.6839
3340.961    0.8712    0.8080
3340.980    0.9114    0.8628
3341.000    0.9009    0.8726
3341.020    0.8983    0.8784
3341.040    0.9162    0.8983
# 001803  47  3340.118  3341.025
3340.118    0.8149    0.8125
3340.138    0.8057    0.8028
3340.157    0.7797    0.7773
3340.177    0.7477    0.7352
3340.197    0.6887    0.6775
3340.216    0.6162    0.6077
3340.236    0.5280    0.5193
3340.256    0.4268    0.4194
3340.276    0.3246    0.3170
3340.295    0.2226    0.2285
3340.315    0.1508    0.1569
3340.335    0.1181    0.1174
3340.354    0.1114    0.1143
3340.374    0.1447    0.1470
3340.394    0.2068    0.2101
3340.414    0.2811    0.2908
3340.433    0.3664    0.3669
3340.453    0.4307    0.4267
3340.473    0.4532    0.4495
3340.492    0.4418    0.4307
3340.512    0.3972    0.3777
3340.532    0.3312    0.3143
3340.552    0.2842    0.2715
3340.571    0.2733    0.2710
3340.591    0.3070    0.3160
3340.611    0.3664    0.3906
3340.630    0.4425    0.4637
3340.650    0.5066    0.5238
3340.670    0.5702    0.5657
3340.690    0.6292    0.6031
3340.709    0.6790    0.6482
3340.729    0.7323    0.7086
3340.749    0.7791    0.7720
3340.768    0.8108    0.8200
3340.788    0.8015    0.8433
3340.808    0.7523    0.8291
3340.828    0.6953    0.7759
3340.847    0.6288    0.6986
3340.867    0.5716    0.6118
3340.887    0.5425    0.5503
3340.906    0.5563    0.5365
3340.926    0.6135    0.5704
3340.946    0.6778    0.6337
3340.966    0.7495    0.6998
3340.985    0.7921    0.7504
3341.005    0.8185    0.7900
3341.025    0.8162    0.8219
# 004290  47  3340.118  3341.025
3340.118    0.8638    0.8678
3340.138    0.8466    0.8580
3340.157    0.8285    0.8370
3340.177    0.8243    0.8052
3340.197    0.7858    0.7619
3340.217    0.7198    0.7034
3340.236    0.6442    0.6291
3340.256    0.5404    0.5276
3340.276    0.4087    0.4049
3340.295    0.2750    0.2813
3340.315    0.1617    0.1671
3340.335    0.0915    0.0914
3340.355    0.0662    0.0640
3340.374    0.0835    0.0838
3340.394    0.1459    0.1516
3340.414    0.2493    0.2588
3340.433    0.3637    0.3768
3340.453    0.4762    0.4898
3340.473    0.5699    0.5644
3340.493    0.6073    0.5762
3340.512    0.5653    0.5158
3340.532    0.4304    0.3920
3340.552    0.2704    0.2634
3340.571    0.1965    0.2011
3340.591    0.2307    0.2389
3340.611    0.3612    0.3683
3340.631    0.5084    0.5196
3340.650    0.5797    0.6102
3340.670    0.5947    0.6266
3340.690    0.5901    0.6094
3340.709    0.6461    0.6217
3340.729    0.7286    0.6875
3340.749    0.8247    0.7807
3340.769    0.8823    0.8600
3340.788    0.8790    0.9043
3340.808    0.8529    0.9185
3340.828    0.7865    0.8976
3340.847    0.7168    0.8312
3340.867    0.6237    0.7062
3340.887    0.5145    0.5655
3340.907    0.5007    0.4933
3340.926    0.6030    0.5352
3340.946    0.7264    0.6575
3340.966    0.8308    0.7727
3340.985    0.8843    0.8295
3341.005    0.8770    0.8484
3341.025    0.8964    0.8614
# 005176  48  3340.100  3341.026
3340.100    0.8360    0.8515
3340.119    0.8588    0.8592
3340.139    0.8445    0.8463
3340.159    0.8200    0.8204
3340.178    0.7995    0.7860
3340.198    0.7504    0.7374
3340.218    0.6860    0.6716
3340.238    0.6112    0.5843
3340.257    0.4837    0.4797
3340.277    0.3461    0.3533
3340.297    0.2252    0.2284
3340.316    0.1257    0.1335
3340.336    0.0804    0.0757
3340.356    0.0662    0.0667
3340.376    0.0995    0.1065
3340.395    0.1848    0.1863
3340.415    0.2932    0.3007
3340.435    0.4166    0.4203
3340.454    0.5112    0.5120
3340.474    0.5746    0.5598
3340.494    0.5657    0.5367
3340.514    0.4695    0.4410
3340.533    0.3453    0.3157
3340.553    0.2310    0.2103
3340.573    0.1784    0.1889
3340.592    0.2549    0.2628
3340.612    0.4010    0.4042
3340.632    0.5165    0.5335
3340.652    0.5632    0.5876
3340.671    0.5492    0.5770
3340.691    0.5567    0.5632
3340.711    0.6292    0.6019
3340.730    0.7401    0.6879
3340.750    0.8181    0.7907
3340.770    0.8762    0.8674
3340.789    0.8740    0.9041
3340.809    0.8202    0.9055
3340.829    0.7415    0.8612
3340.849    0.6580    0.7567
3340.868    0.5297    0.6133
3340.888    0.4545    0.4811
3340.908    0.4696    0.4492
3340.927    0.5913    0.5281
3340.947    0.7411    0.6590
3340.967    0.8207    0.7556
3340.987    0.8222    0.7932
3341.006    0.8236    0.8050
3341.026    0.8451    0.8264
# 006405  48  3340.112  3341.039
3340.112    0.8634    0.8810
3340.132    0.8543    0.8718
3340.152    0.8604    0.8509
3340.171    0.8368    0.8230
3340.191    0.7995    0.7831
3340.211    0.7459    0.7285
3340.231    0.6699    0.6533
3340.250    0.5681    0.5586
3340.270    0.4472    0.4344
3340.290    0.2919    0.2981
3340.309    0.1633    0.1812
3340.329    0.1015    0.0972
3340.349    0.0697    0.0660
3340.369    0.0846    0.0896
3340.388    0.1568    0.1610
3340.408    0.2703    0.2769
3340.428    0.4031    0.4084
3340.447    0.5254    0.5193
3340.467    0.5979    0.5959
3340.487    0.6336    0.6088
3340.507    0.5860    0.5405
3340.526    0.4494    0.4130
3340.546    0.2876    0.2720
3340.566    0.1942    0.2020
3340.585    0.2391    0.2438
3340.605    0.3720    0.3857
3340.625    0.5380    0.5497
3340.645    0.6129    0.6457
3340.664    0.6242    0.6527
3340.684    0.6107    0.6260
3340.704    0.6460    0.6359
3340.723    0.7490    0.7006
3340.743    0.8383    0.7952
3340.763    0.8958    0.8734
3340.783    0.9020    0.9166
3340.802    0.8588    0.9290
3340.822    0.8228    0.9116
3340.842    0.7514    0.8457
3340.861    0.6252    0.7254
3340.881    0.5247    0.5764
3340.901    0.5110    0.4965
3340.921    0.6088    0.5464
3340.940    0.7473    0.6722
3340.960    0.8482    0.7903
3340.980    0.8800    0.8439
3340.999    0.8734    0.8555
3341.019    0.8800    0.8658
3341.039    0.9001    0.8888
# 006455  47  3340.114  3341.021
3340.114    0.8568    0.8672
3340.134    0.8381    0.8596
3340.153    0.8478    0.8400
3340.173    0.8224    0.8100
3340.193    0.7779    0.7693
3340.213    0.7303    0.7142
3340.232    0.6428    0.6443
3340.252    0.5750    0.5482
3340.272    0.4423    0.4295
3340.291    0.2907    0.3058
3340.311    0.1791    0.1860
3340.331    0.0958    0.1010
3340.351    0.0724    0.0648
3340.370    0.0829    0.0780
3340.390    0.1285    0.1408
3340.410    0.2323    0.2452
3340.429    0.3452    0.3630
3340.449    0.4647    0.4789
3340.469    0.5727    0.5607
3340.489    0.6262    0.5845
3340.508    0.6062    0.5357
3340.528    0.4674    0.4159
3340.548    0.2932    0.2777
3340.567    0.1881    0.1982
3340.587    0.1998    0.2189
3340.607    0.3389    0.3421
3340.627    0.5003    0.5001
3340.646    0.5947    0.6012
3340.666    0.5851    0.6210
3340.686    0.5719    0.5962
3340.705    0.6074    0.5988
3340.725    0.6949    0.6613
3340.745    0.8166    0.7595
3340.765    0.8780    0.8468
3340.784    0.8843    0.8972
3340.804    0.8422    0.9166
3340.824    0.7838    0.9030
3340.843    0.7201    0.8457
3340.863    0.6310    0.7248
3340.883    0.5271    0.5729
3340.903    0.4796    0.4787
3340.922    0.5664    0.5069
3340.942    0.7063    0.6330
3340.962    0.8278    0.7624
3340.981    0.8878    0.8299
3341.001    0.8843    0.8513
3341.021    0.8817    0.8614
# 007244  48  3340.114  3341.040
3340.114    0.8634    0.8606
3340.133    0.8507    0.8564
3340.153    0.8299    0.8370
3340.173    0.8050    0.8067
3340.192    0.7793    0.7679
3340.212    0.7401    0.7132
3340.232    0.6710    0.6396
3340.252    0.5590    0.5433
3340.271    0.4340    0.4313
3340.291    0.2985    0.3027
3340.311    0.1829    0.1850
3340.330    0.1027    0.1048
3340.350    0.0712    0.0656
3340.370    0.0718    0.0751
3340.390    0.1297    0.1324
3340.409    0.2218    0.2255
3340.429    0.3209    0.3458
3340.449    0.4354    0.4610
3340.468    0.5495    0.5403
3340.488    0.6038    0.5681
3340.508    0.5665    0.5211
3340.528    0.4380    0.4070
3340.547    0.2831    0.2811
3340.567    0.1905    0.1967
3340.587    0.2015    0.2097
3340.606    0.3111    0.3127
3340.626    0.4547    0.4632
3340.646    0.5502    0.5766
3340.665    0.5723    0.6107
3340.685    0.5737    0.5987
3340.705    0.6222    0.6031
3340.725    0.7086    0.6605
3340.744    0.7865    0.7480
3340.764    0.8568    0.8350
3340.784    0.8921    0.8904
3340.803    0.8531    0.9105
3340.823    0.7921    0.8970
3340.843    0.7337    0.8344
3340.863    0.6365    0.7120
3340.882    0.5107    0.5690
3340.902    0.4648    0.4686
3340.922    0.5453    0.4863
3340.941    0.6659    0.5965
3340.961    0.8046    0.7279
3340.981    0.8443    0.8087
3341.001    0.8590    0.8377
3341.020    0.8784    0.8506
3341.040    0.8774    0.8710
# 007585  47  3340.118  3341.025
3340.118    0.8463    0.8610
3340.138    0.8333    0.8490
3340.158    0.8274    0.8243
3340.177    0.8033    0.7918
3340.197    0.7537    0.7459
3340.217    0.6990    0.6842
3340.236    0.6260    0.6066
3340.256    0.5150    0.5022
3340.276    0.3773    0.3785
3340.296    0.2505    0.2512
3340.315    0.1398    0.1492
3340.335    0.0785    0.0814
3340.355    0.0651    0.0621
3340.375    0.0893    0.0919
3340.394    0.1613    0.1636
3340.414    0.2612    0.2741
3340.434    0.3882    0.3963
3340.453    0.4961    0.4968
3340.473    0.5687    0.5612
3340.493    0.6013    0.5596
3340.513    0.5287    0.4806
3340.532    0.3904    0.3560
3340.552    0.2583    0.2337
3340.572    0.1832    0.1876
3340.591    0.2399    0.2441
3340.611    0.3709    0.3850
3340.631    0.4950    0.5333
3340.651    0.5792    0.6126
3340.670    0.5903    0.6148
3340.690    0.5931    0.5965
3340.710    0.6393    0.6202
3340.729    0.7321    0.6933
3340.749    0.8352    0.7896
3340.769    0.9074    0.8656
3340.789    0.8610    0.9059
3340.808    0.8387    0.9133
3340.828    0.7909    0.8839
3340.848    0.7104    0.7989
3340.867    0.5861    0.6653
3340.887    0.4725    0.5217
3340.907    0.4763    0.4639
3340.927    0.5899    0.5314
3340.946    0.7310    0.6584
3340.966    0.8287    0.7684
3340.986    0.8582    0.8158
3341.005    0.8437    0.8276
3341.025    0.8484    0.8422
# 007902  48  3340.114  3341.040
3340.114    0.8533    0.8582
3340.133    0.8551    0.8502
3340.153    0.8320    0.8278
3340.173    0.8043    0.7952
3340.193    0.7702    0.7516
3340.212    0.7096    0.6963
3340.232    0.6304    0.6194
3340.252    0.5333    0.5200
3340.271    0.4070    0.4065
3340.291    0.2728    0.2787
3340.311    0.1608    0.1646
3340.331    0.0878    0.0873
3340.350    0.0623    0.0586
3340.370    0.0804    0.0775
3340.390    0.1317    0.1448
3340.409    0.2308    0.2448
3340.429    0.3483    0.3660
3340.449    0.4613    0.4757
3340.469    0.5690    0.5480
3340.488    0.5988    0.5599
3340.508    0.5492    0.4957
3340.528    0.4072    0.3673
3340.547    0.2542    0.2398
3340.567    0.1564    0.1697
3340.587    0.1909    0.2077
3340.607    0.3378    0.3416
3340.626    0.4922    0.4922
3340.646    0.5549    0.5899
3340.666    0.5609    0.5973
3340.685    0.5460    0.5700
3340.705    0.5983    0.5793
3340.725    0.7175    0.6545
3340.745    0.8072    0.7610
3340.764    0.8662    0.8459
3340.784    0.8778    0.8968
3340.804    0.8219    0.9118
3340.823    0.7727    0.8931
3340.843    0.7002    0.8207
3340.863    0.5682    0.6814
3340.883    0.4656    0.5184
3340.902    0.4501    0.4327
3340.922    0.5608    0.4783
3340.942    0.7186    0.6190
3340.961    0.8236    0.7432
3340.981    0.8404    0.8056
3341.001    0.8533    0.8187
3341.021    0.8463    0.8293
3341.040    0.8568    0.8543
# 007918  48  3340.112  3341.039
3340.112    0.8680    0.8762
3340.132    0.8806    0.8770
3340.152    0.8610    0.8616
3340.171    0.8466    0.8373
3340.191    0.8041    0.8017
3340.211    0.7574    0.7527
3340.231    0.6998    0.6847
3340.250    0.6065    0.5972
3340.270    0.4775    0.4791
3340.290    0.3356    0.3437
3340.309    0.2084    0.2205
3340.329    0.1180    0.1229
3340.349    0.0797    0.0743
3340.369    0.0822    0.0784
3340.388    0.1229    0.1307
3340.408    0.2213    0.2313
3340.428    0.3524    0.3589
3340.447    0.4751    0.4770
3340.467    0.5792    0.5678
3340.487    0.6260    0.5995
3340.507    0.6002    0.5544
3340.526    0.4949    0.4465
3340.546    0.3403    0.3091
3340.566    0.2154    0.2161
3340.585    0.2010    0.2173
3340.605    0.3079    0.3180
3340.625    0.4722    0.4699
3340.645    0.5762    0.5912
3340.664    0.6070    0.6330
3340.684    0.6010    0.6226
3340.704    0.6275    0.6209
3340.723    0.6942    0.6660
3340.743    0.7872    0.7525
3340.763    0.8682    0.8397
3340.783    0.8851    0.8985
3340.802    0.8570    0.9224
3340.822    0.8164    0.9135
3340.842    0.7596    0.8590
3340.861    0.6674    0.7535
3340.881    0.5520    0.6091
3340.901    0.4892    0.5026
3340.921    0.5370    0.5041
3340.940    0.6753    0.5994
3340.960    0.7900    0.7224
3340.980    0.8426    0.8004
3340.999    0.8626    0.8272
3341.019    0.8600    0.8402
3341.039    0.8676    0.8634
# 008486  47  3340.114  3341.021
3340.114    0.8678    0.8636
3340.134    0.8543    0.8612
3340.154    0.8358    0.8429
3340.173    0.8211    0.8155
3340.193    0.8013    0.7761
3340.213    0.7506    0.7228
3340.232    0.6773    0.6549
3340.252    0.5836    0.5613
3340.272    0.4587    0.4450
3340.292    0.3076    0.3162
3340.311    0.1831    0.2021
3340.331    0.1155    0.1134
3340.351    0.0808    0.0706
3340.370    0.0757    0.0751
3340.390    0.1180    0.1270
3340.410    0.2060    0.2217
3340.430    0.3267    0.3417
3340.449    0.4578    0.4535
3340.469    0.5542    0.5419
3340.489    0.6023    0.5753
3340.508    0.5761    0.5391
3340.528    0.4539    0.4338
3340.548    0.3098    0.3029
3340.568    0.1973    0.2146
3340.587    0.2054    0.2185
3340.607    0.3115    0.3210
3340.627    0.4762    0.4759
3340.646    0.5903    0.6005
3340.666    0.6308    0.6618
3340.686    0.6428    0.6688
3340.706    0.6950    0.6766
3340.725    0.7602    0.7176
3340.745    0.8187    0.7885
3340.765    0.8598    0.8572
3340.784    0.8839    0.9003
3340.804    0.8674    0.9181
3340.824    0.8069    0.9047
3340.844    0.7485    0.8466
3340.863    0.6510    0.7394
3340.883    0.5359    0.5961
3340.903    0.4906    0.4945
3340.922    0.5610    0.4987
3340.942    0.6931    0.6008
3340.962    0.8164    0.7266
3340.982    0.8648    0.8085
3341.001    0.8590    0.8395
3341.021    0.8708    0.8543
# 009172  48  3340.113  3341.040
3340.113    0.8449    0.8306
3340.133    0.8461    0.8268
3340.152    0.8072    0.8067
3340.172    0.7591    0.7718
3340.192    0.7263    0.7228
3340.212    0.6806    0.6580
3340.231    0.5947    0.5798
3340.251    0.4883    0.4811
3340.271    0.3778    0.3713
3340.290    0.2606    0.2680
3340.310    0.1675    0.1759
3340.330    0.1164    0.1150
3340.350    0.0987    0.0943
3340.369    0.1125    0.1141
3340.389    0.1643    0.1731
3340.409    0.2467    0.2603
3340.428    0.3526    0.3528
3340.448    0.4354    0.4382
3340.468    0.5049    0.4887
3340.488    0.5146    0.4874
3340.507    0.4552    0.4372
3340.527    0.3648    0.3527
3340.547    0.2791    0.2740
3340.566    0.2370    0.2419
3340.586    0.2622    0.2724
3340.606    0.3402    0.3567
3340.626    0.4393    0.4564
3340.645    0.5216    0.5295
3340.665    0.5573    0.5716
3340.685    0.6013    0.5957
3340.704    0.6525    0.6283
3340.724    0.7127    0.6861
3340.744    0.7768    0.7586
3340.764    0.8368    0.8241
3340.783    0.8321    0.8630
3340.803    0.8059    0.8688
3340.823    0.7501    0.8316
3340.842    0.6738    0.7560
3340.862    0.5966    0.6492
3340.882    0.5219    0.5525
3340.902    0.5381    0.5098
3340.921    0.5907    0.5370
3340.941    0.6619    0.6173
3340.961    0.7600    0.7075
3340.980    0.8241    0.7727
3341.000    0.8447    0.8147
3341.020    0.8523    0.8418
3341.040    0.8435    0.8656
# 009349  47  3340.115  3341.021
3340.115    0.8472    0.8553
3340.134    0.8370    0.8431
3340.154    0.8226    0.8173
3340.174    0.7851    0.7807
3340.193    0.7642    0.7342
3340.213    0.6966    0.6690
3340.233    0.6005    0.5830
3340.253    0.4953    0.4747
3340.272    0.3594    0.3570
3340.292    0.2303    0.2342
3340.312    0.1269    0.1352
3340.331    0.0803    0.0793
3340.351    0.0694    0.0663
3340.371    0.1013    0.1006
3340.391    0.1698    0.1792
3340.410    0.2647    0.2836
3340.430    0.3721    0.4015
3340.450    0.5022    0.4997
3340.469    0.5818    0.5503
3340.489    0.5749    0.5377
3340.509    0.4934    0.4523
3340.528    0.3514    0.3317
3340.548    0.2256    0.2226
3340.568    0.1827    0.1906
3340.588    0.2421    0.2583
3340.607    0.3705    0.3865
3340.627    0.4976    0.5171
3340.647    0.5517    0.5797
3340.666    0.5551    0.5758
3340.686    0.5596    0.5622
3340.706    0.6247    0.5957
3340.726    0.7295    0.6822
3340.745    0.8087    0.7793
3340.765    0.8650    0.8588
3340.785    0.8692    0.9001
3340.804    0.8069    0.9039
3340.824    0.7511    0.8642
3340.844    0.6700    0.7659
3340.864    0.5485    0.6196
3340.883    0.4698    0.4929
3340.903    0.4843    0.4515
3340.923    0.5997    0.5277
3340.942    0.7521    0.6531
3340.962    0.8283    0.7598
3340.982    0.8383    0.8091
3341.002    0.8443    0.8266
3341.021    0.8468    0.8447
# 009519  47  3340.119  3341.026
3340.119    0.8222    0.8181
3340.139    0.7965    0.8030
3340.158    0.7807    0.7745
3340.178    0.7501    0.7291
3340.198    0.6736    0.6680
3340.217    0.5943    0.5961
3340.237    0.5156    0.5078
3340.257    0.4205    0.4123
3340.277    0.3231    0.3186
3340.296    0.2411    0.2412
3340.316    0.1809    0.1824
3340.336    0.1496    0.1547
3340.355    0.1594    0.1603
3340.375    0.1993    0.1974
3340.395    0.2502    0.2582
3340.415    0.3239    0.3289
3340.434    0.3871    0.3900
3340.454    0.4276    0.4330
3340.474    0.4527    0.4444
3340.493    0.4370    0.4262
3340.513    0.3950    0.3873
3340.533    0.3558    0.3483
3340.553    0.3351    0.3296
3340.572    0.3484    0.3425
3340.592    0.3791    0.3881
3340.612    0.4325    0.4544
3340.631    0.5122    0.5216
3340.651    0.5860    0.5853
3340.671    0.6489    0.6389
3340.691    0.7024    0.6861
3340.710    0.7542    0.7296
3340.730    0.7984    0.7746
3340.750    0.8089    0.8134
3340.769    0.8078    0.8364
3340.789    0.7962    0.8383
3340.809    0.7542    0.8134
3340.828    0.6989    0.7672
3340.848    0.6552    0.7058
3340.868    0.6186    0.6492
3340.888    0.6245    0.6152
3340.907    0.6418    0.6132
3340.927    0.6776    0.6411
3340.947    0.7193    0.6880
3340.966    0.7649    0.7369
3340.986    0.8030    0.7834
3341.006    0.8449    0.8215
3341.026    0.8700    0.8525
# 009829  48  3340.100  3341.026
3340.100    0.8823    0.8813
3340.119    0.8845    0.8752
3340.139    0.8614    0.8564
3340.159    0.8272    0.8291
3340.179    0.7984    0.7920
3340.198    0.7616    0.7444
3340.218    0.6950    0.6762
3340.238    0.5948    0.5841
3340.257    0.4736    0.4728
3340.277    0.3364    0.3384
3340.297    0.2031    0.2082
3340.317    0.1104    0.1110
3340.336    0.0659    0.0654
3340.356    0.0701    0.0703
3340.376    0.1235    0.1287
3340.395    0.2277    0.2280
3340.415    0.3503    0.3579
3340.435    0.4677    0.4833
3340.455    0.5717    0.5765
3340.474    0.6364    0.6138
3340.494    0.6199    0.5766
3340.514    0.5045    0.4588
3340.533    0.3392    0.3149
3340.553    0.2094    0.2095
3340.573    0.2073    0.2156
3340.593    0.3249    0.3385
3340.612    0.4925    0.5014
3340.632    0.5867    0.6223
3340.652    0.5913    0.6403
3340.671    0.5711    0.6015
3340.691    0.5991    0.5852
3340.711    0.6899    0.6414
3340.731    0.7927    0.7463
3340.750    0.8724    0.8406
3340.770    0.9045    0.9028
3340.790    0.8796    0.9283
3340.809    0.8291    0.9258
3340.829    0.7595    0.8845
3340.849    0.6651    0.7823
3340.869    0.5670    0.6331
3340.888    0.5194    0.5238
3340.908    0.5841    0.5298
3340.928    0.7381    0.6488
3340.947    0.8447    0.7746
3340.967    0.8847    0.8470
3340.987    0.9016    0.8642
3341.007    0.8997    0.8700
3341.026    0.9091    0.8870
# 010321  47  3340.119  3341.026
3340.119    0.8582    0.8431
3340.139    0.8287    0.8281
3340.158    0.8057    0.8013
3340.178    0.7705    0.7614
3340.198    0.7325    0.7078
3340.217    0.6642    0.6411
3340.237    0.5695    0.5513
3340.257    0.4575    0.4428
3340.277    0.3273    0.3238
3340.296    0.2066    0.2167
3340.316    0.1231    0.1290
3340.336    0.0840    0.0815
3340.355    0.0827    0.0792
3340.375    0.1187    0.1215
3340.395    0.1951    0.2035
3340.415    0.2918    0.3096
3340.434    0.3953    0.4112
3340.454    0.5005    0.4943
3340.474    0.5475    0.5291
3340.493    0.5231    0.5022
3340.513    0.4456    0.4148
3340.533    0.3230    0.3012
3340.553    0.2135    0.2175
3340.572    0.1902    0.2080
3340.592    0.2656    0.2811
3340.612    0.3868    0.4028
3340.631    0.4927    0.5056
3340.651    0.5385    0.5581
3340.671    0.5476    0.5636
3340.691    0.5778    0.5711
3340.710    0.6489    0.6156
3340.730    0.7391    0.6997
3340.750    0.8205    0.7901
3340.769    0.8553    0.8545
3340.789    0.8192    0.8870
3340.809    0.7711    0.8792
3340.829    0.7201    0.8228
3340.848    0.6305    0.7198
3340.868    0.5355    0.5838
3340.888    0.4856    0.4811
3340.907    0.5250    0.4696
3340.927    0.6262    0.5514
3340.947    0.7428    0.6724
3340.967    0.8173    0.7677
3340.986    0.8614    0.8151
3341.006    0.8521    0.8383
3341.026    0.8527    0.8578
# 011728  47  3340.114  3341.021
3340.114    0.8470    0.8614
3340.134    0.8439    0.8521
3340.154    0.8362    0.8293
3340.174    0.8209    0.7962
3340.193    0.7865    0.7540
3340.213    0.7084    0.6949
3340.233    0.6182    0.6157
3340.252    0.5204    0.5188
3340.272    0.4056    0.3966
3340.292    0.2682    0.2674
3340.312    0.1547    0.1557
3340.331    0.0809    0.0860
3340.351    0.0637    0.0599
3340.371    0.0856    0.0833
3340.390    0.1408    0.1500
3340.410    0.2349    0.2577
3340.430    0.3683    0.3806
3340.449    0.4861    0.4850
3340.469    0.5806    0.5558
3340.489    0.5965    0.5626
3340.509    0.5328    0.4910
3340.528    0.4011    0.3675
3340.548    0.2469    0.2380
3340.568    0.1720    0.1780
3340.587    0.2086    0.2209
3340.607    0.3471    0.3550
3340.627    0.4960    0.5086
3340.647    0.5577    0.5985
3340.666    0.5864    0.6051
3340.686    0.5893    0.5818
3340.706    0.6028    0.5977
3340.725    0.7070    0.6691
3340.745    0.8035    0.7709
3340.765    0.8531    0.8551
3340.785    0.8746    0.9020
3340.804    0.8549    0.9139
3340.824    0.7938    0.8900
3340.844    0.6928    0.8111
3340.863    0.5735    0.6783
3340.883    0.4826    0.5237
3340.903    0.4663    0.4470
3340.923    0.5618    0.5019
3340.942    0.7238    0.6312
3340.962    0.8185    0.7528
3340.982    0.8498    0.8091
3341.001    0.8533    0.8221
3341.021    0.8650    0.8350
# 012067  48  3340.113  3341.040
3340.113    0.8100    0.8318
3340.133    0.8293    0.8362
3340.153    0.8177    0.8183
3340.172    0.7896    0.7889
3340.192    0.7750    0.7466
3340.212    0.7218    0.6906
3340.232    0.6437    0.6170
3340.251    0.5461    0.5283
3340.271    0.4183    0.4170
3340.291    0.2934    0.2963
3340.310    0.1782    0.1899
3340.330    0.0993    0.1063
3340.350    0.0676    0.0646
3340.370    0.0693    0.0687
3340.389    0.1107    0.1142
3340.409    0.1893    0.2003
3340.429    0.2889    0.3092
3340.448    0.3995    0.4112
3340.468    0.4998    0.4912
3340.488    0.5556    0.5187
3340.508    0.5388    0.4762
3340.527    0.4413    0.3779
3340.547    0.2835    0.2556
3340.567    0.1800    0.1746
3340.586    0.1664    0.1778
3340.606    0.2530    0.2692
3340.626    0.3880    0.4047
3340.646    0.4796    0.5087
3340.665    0.4951    0.5375
3340.685    0.4972    0.5194
3340.705    0.5240    0.5190
3340.724    0.6365    0.5754
3340.744    0.7442    0.6811
3340.764    0.8106    0.7878
3340.784    0.8352    0.8602
3340.803    0.8185    0.8892
3340.823    0.7690    0.8778
3340.843    0.6856    0.8128
3340.862    0.5790    0.6926
3340.882    0.4674    0.5341
3340.902    0.4131    0.4209
3340.922    0.4697    0.4235
3340.941    0.6097    0.5255
3340.961    0.7405    0.6586
3340.981    0.7958    0.7447
3341.000    0.8093    0.7748
3341.020    0.8054    0.7889
3341.040    0.8329    0.8141
# 014614  47  3340.118  3341.025
3340.118    0.8706    0.8813
3340.138    0.8696    0.8696
3340.157    0.8490    0.8486
3340.177    0.8205    0.8179
3340.197    0.7863    0.7759
3340.216    0.7388    0.7216
3340.236    0.6488    0.6437
3340.256    0.5303    0.5399
3340.276    0.4150    0.4122
3340.295    0.2827    0.2826
3340.315    0.1575    0.1639
3340.335    0.0898    0.0880
3340.354    0.0640    0.0647
3340.374    0.0889    0.0926
3340.394    0.1650    0.1722
3340.414    0.2921    0.2915
3340.433    0.4105    0.4166
3340.453    0.5212    0.5305
3340.473    0.6234    0.5999
3340.493    0.6443    0.6012
3340.512    0.5829    0.5265
3340.532    0.4305    0.3890
3340.552    0.2677    0.2565
3340.571    0.2026    0.2047
3340.591    0.2692    0.2645
3340.611    0.4182    0.4150
3340.631    0.5395    0.5715
3340.650    0.5953    0.6495
3340.670    0.5984    0.6470
3340.690    0.6132    0.6203
3340.709    0.6748    0.6355
3340.729    0.7577    0.7091
3340.749    0.8373    0.8052
3340.769    0.8925    0.8808
3340.788    0.9012    0.9198
3340.808    0.8620    0.9307
3340.828    0.8166    0.9093
3340.847    0.7301    0.8429
3340.867    0.6084    0.7166
3340.887    0.5325    0.5780
3340.907    0.5313    0.5172
3340.926    0.6234    0.5739
3340.946    0.7713    0.7002
3340.966    0.8478    0.8015
3340.985    0.8736    0.8397
3341.005    0.8962    0.8472
3341.025    0.8950    0.8598
# 014623  48  3340.100  3341.026
3340.100    0.8143    0.8241
3340.120    0.8153    0.8295
3340.139    0.8098    0.8141
3340.159    0.7967    0.7834
3340.179    0.7614    0.7396
3340.198    0.7010    0.6844
3340.218    0.6406    0.6094
3340.238    0.5394    0.5153
3340.258    0.4114    0.4057
3340.277    0.2900    0.2964
3340.297    0.1807    0.1922
3340.317    0.1106    0.1161
3340.336    0.0824    0.0803
3340.356    0.0901    0.0851
3340.376    0.1270    0.1325
3340.396    0.1977    0.2149
3340.415    0.2970    0.3112
3340.435    0.4055    0.4094
3340.455    0.4884    0.4794
3340.474    0.5248    0.4991
3340.494    0.5051    0.4599
3340.514    0.4044    0.3708
3340.534    0.2852    0.2697
3340.553    0.2086    0.2081
3340.573    0.2011    0.2134
3340.593    0.2729    0.2907
3340.612    0.3816    0.3957
3340.632    0.4709    0.4881
3340.652    0.5112    0.5313
3340.672    0.5194    0.5410
3340.691    0.5731    0.5586
3340.711    0.6663    0.6140
3340.731    0.7391    0.7008
3340.750    0.8009    0.7849
3340.770    0.8350    0.8488
3340.790    0.8213    0.8742
3340.810    0.7730    0.8543
3340.829    0.6958    0.7874
3340.849    0.5903    0.6708
3340.869    0.4929    0.5413
3340.888    0.4668    0.4606
3340.908    0.5139    0.4637
3340.928    0.6202    0.5485
3340.948    0.7114    0.6602
3340.967    0.7779    0.7425
3340.987    0.8125    0.7905
3341.007    0.8268    0.8168
3341.026    0.8350    0.8397
# 015062  47  3340.118  3341.025
3340.118    0.9024    0.8839
3340.138    0.8892    0.8716
3340.158    0.8543    0.8494
3340.177    0.8155    0.8204
3340.197    0.7677    0.7786
3340.217    0.7311    0.7214
3340.237    0.6734    0.6428
3340.256    0.5638    0.5445
3340.276    0.4189    0.4179
3340.296    0.2740    0.2824
3340.316    0.1618    0.1651
3340.335    0.0908    0.0937
3340.355    0.0754    0.0715
3340.375    0.1068    0.1051
3340.394    0.1801    0.1855
3340.414    0.2936    0.3067
3340.434    0.4181    0.4375
3340.454    0.5468    0.5482
3340.473    0.6312    0.6131
3340.493    0.6462    0.6176
3340.513    0.5752    0.5414
3340.532    0.4459    0.4109
3340.552    0.2877    0.2758
3340.572    0.2043    0.2214
3340.592    0.2703    0.2870
3340.611    0.4178    0.4319
3340.631    0.5497    0.5853
3340.651    0.6214    0.6607
3340.670    0.6266    0.6552
3340.690    0.6318    0.6304
3340.710    0.6853    0.6503
3340.730    0.7591    0.7253
3340.749    0.8389    0.8130
3340.769    0.8898    0.8843
3340.789    0.9034    0.9215
3340.808    0.8837    0.9300
3340.828    0.8061    0.9087
3340.848    0.7463    0.8381
3340.868    0.6421    0.7117
3340.887    0.5487    0.5837
3340.907    0.5589    0.5283
3340.927    0.6971    0.5958
3340.946    0.8097    0.7203
3340.966    0.8784    0.8258
3340.986    0.8900    0.8720
3341.006    0.8886    0.8839
3341.025    0.9020    0.8943
# 015442  47  3340.115  3341.021
3340.115    0.8734    0.8766
3340.134    0.8684    0.8656
3340.154    0.8472    0.8437
3340.174    0.8221    0.8132
3340.193    0.7872    0.7746
3340.213    0.7499    0.7201
3340.233    0.6781    0.6460
3340.253    0.5665    0.5479
3340.272    0.4328    0.4328
3340.292    0.2978    0.2992
3340.312    0.1739    0.1770
3340.331    0.0927    0.0961
3340.351    0.0649    0.0615
3340.371    0.0812    0.0810
3340.391    0.1426    0.1530
3340.410    0.2507    0.2603
3340.430    0.3843    0.3899
3340.450    0.5001    0.5071
3340.469    0.5901    0.5853
3340.489    0.6400    0.6104
3340.509    0.5922    0.5544
3340.529    0.4543    0.4222
3340.548    0.2867    0.2804
3340.568    0.1886    0.1981
3340.588    0.2258    0.2392
3340.607    0.3775    0.3802
3340.627    0.5322    0.5525
3340.647    0.6024    0.6494
3340.667    0.5963    0.6449
3340.686    0.5888    0.6056
3340.706    0.6437    0.6074
3340.726    0.7248    0.6798
3340.745    0.8166    0.7789
3340.765    0.8829    0.8650
3340.785    0.8910    0.9122
3340.805    0.8720    0.9279
3340.824    0.8035    0.9175
3340.844    0.7444    0.8632
3340.864    0.6474    0.7434
3340.883    0.5475    0.5962
3340.903    0.5338    0.5026
3340.923    0.6192    0.5478
3340.943    0.7621    0.6869
3340.962    0.8668    0.8039
3340.982    0.8958    0.8574
3341.002    0.9024    0.8658
3341.021    0.9211    0.8722
# 016405  47  3340.118  3341.025
3340.118    0.8217    0.8358
3340.138    0.8190    0.8241
3340.158    0.8072    0.7963
3340.177    0.7605    0.7589
3340.197    0.7223    0.7066
3340.217    0.6334    0.6375
3340.237    0.5558    0.5483
3340.256    0.4531    0.4449
3340.276    0.3208    0.3243
3340.296    0.1908    0.2082
3340.315    0.1109    0.1215
3340.335    0.0738    0.0693
3340.355    0.0655    0.0618
3340.375    0.0984    0.0988
3340.394    0.1529    0.1720
3340.414    0.2593    0.2767
3340.434    0.3830    0.3864
3340.453    0.4873    0.4697
3340.473    0.5482    0.5104
3340.493    0.5471    0.4836
3340.513    0.4606    0.3911
3340.532    0.3193    0.2755
3340.552    0.1994    0.1809
3340.572    0.1470    0.1626
3340.591    0.2199    0.2291
3340.611    0.3411    0.3561
3340.631    0.4585    0.4733
3340.651    0.4948    0.5237
3340.670    0.4968    0.5157
3340.690    0.5093    0.5077
3340.710    0.5794    0.5531
3340.729    0.6953    0.6467
3340.749    0.7865    0.7582
3340.769    0.8300    0.8424
3340.789    0.8289    0.8833
3340.808    0.7934    0.8808
3340.828    0.7226    0.8268
3340.848    0.5950    0.7094
3340.867    0.4621    0.5578
3340.887    0.3911    0.4242
3340.907    0.4225    0.3936
3340.927    0.5470    0.4790
3340.946    0.6915    0.6055
3340.966    0.7705    0.7068
3340.986    0.7932    0.7497
3341.005    0.7874    0.7651
3341.025    0.7842    0.7894
# 017336  47  3340.119  3341.026
3340.119    0.8406    0.8676
3340.138    0.8464    0.8537
3340.158    0.8268    0.8289
3340.178    0.8052    0.7945
3340.198    0.7602    0.7480
3340.217    0.7101    0.6885
3340.237    0.6405    0.6048
3340.257    0.5319    0.4968
3340.276    0.3804    0.3758
3340.296    0.2394    0.2454
3340.316    0.1305    0.1379
3340.336    0.0732    0.0750
3340.355    0.0694    0.0636
3340.375    0.0977    0.1024
3340.395    0.1794    0.1897
3340.414    0.2913    0.3031
3340.434    0.4114    0.4280
3340.454    0.5284    0.5302
3340.474    0.5925    0.5848
3340.493    0.5937    0.5713
3340.513    0.5202    0.4785
3340.533    0.3750    0.3357
3340.552    0.2375    0.2185
3340.572    0.1613    0.1816
3340.592    0.2479    0.2567
3340.612    0.3869    0.4013
3340.631    0.4949    0.5167
3340.651    0.5094    0.5438
3340.671    0.4558    0.4927
3340.690    0.4437    0.4530
3340.710    0.5183    0.4905
3340.730    0.6823    0.6074
3340.750    0.7978    0.7449
3340.769    0.8716    0.8433
3340.789    0.8704    0.8976
3340.809    0.8257    0.9097
3340.828    0.7621    0.8808
3340.848    0.6817    0.7905
3340.868    0.5634    0.6397
3340.888    0.4783    0.4968
3340.907    0.4992    0.4605
3340.927    0.6327    0.5539
3340.947    0.7885    0.7027
3340.966    0.8676    0.8054
3340.986    0.8768    0.8472
3341.006    0.8555    0.8572
3341.026    0.8640    0.8712
# 018261  47  3340.119  3341.026
3340.119    0.8545    0.8574
3340.139    0.8455    0.8371
3340.158    0.8198    0.8080
3340.178    0.7816    0.7663
3340.198    0.7379    0.7102
3340.218    0.6531    0.6350
3340.237    0.5544    0.5431
3340.257    0.4342    0.4263
3340.277    0.2938    0.3005
3340.296    0.1773    0.1919
3340.316    0.1082    0.1102
3340.336    0.0786    0.0749
3340.356    0.0934    0.0895
3340.375    0.1416    0.1480
3340.395    0.2356    0.2479
3340.415    0.3581    0.3667
3340.434    0.4663    0.4723
3340.454    0.5542    0.5504
3340.474    0.6012    0.5711
3340.494    0.5645    0.5193
3340.513    0.4477    0.4135
3340.533    0.3048    0.2903
3340.553    0.2136    0.2209
3340.572    0.2283    0.2459
3340.592    0.3374    0.3615
3340.612    0.4934    0.5091
3340.632    0.5853    0.6133
3340.651    0.6222    0.6439
3340.671    0.6246    0.6365
3340.691    0.6558    0.6465
3340.710    0.7454    0.6979
3340.730    0.8270    0.7797
3340.750    0.8517    0.8545
3340.769    0.8802    0.8995
3340.789    0.8644    0.9160
3340.809    0.8004    0.8983
3340.829    0.7269    0.8331
3340.848    0.6320    0.7218
3340.868    0.5471    0.5851
3340.888    0.5189    0.5022
3340.907    0.5865    0.5241
3340.927    0.7062    0.6304
3340.947    0.8059    0.7446
3340.967    0.8670    0.8113
3340.986    0.8742    0.8346
3341.006    0.8561    0.8490
3341.026    0.8624    0.8718
# 019793  48  3340.100  3341.026
3340.100    0.8226    0.8211
3340.119    0.8155    0.8260
3340.139    0.8258    0.8138
3340.159    0.8011    0.7856
3340.178    0.7371    0.7454
3340.198    0.6918    0.6882
3340.218    0.6328    0.6143
3340.238    0.5320    0.5236
3340.257    0.4392    0.4254
3340.277    0.3369    0.3186
3340.297    0.2264    0.2216
3340.316    0.1386    0.1511
3340.336    0.1116    0.1100
3340.356    0.1055    0.1082
3340.376    0.1404    0.1450
3340.395    0.2112    0.2099
3340.415    0.2893    0.2968
3340.435    0.3699    0.3835
3340.454    0.4442    0.4457
3340.474    0.4700    0.4716
3340.494    0.4595    0.4495
3340.514    0.4055    0.3891
3340.533    0.3322    0.3210
3340.553    0.2834    0.2715
3340.573    0.2699    0.2706
3340.592    0.3197    0.3184
3340.612    0.3966    0.3999
3340.632    0.4584    0.4816
3340.652    0.5299    0.5411
3340.671    0.5762    0.5772
3340.691    0.6189    0.6107
3340.711    0.6845    0.6569
3340.730    0.7417    0.7156
3340.750    0.7843    0.7813
3340.770    0.8213    0.8337
3340.789    0.8008    0.8570
3340.809    0.7727    0.8451
3340.829    0.7023    0.7930
3340.849    0.6339    0.7102
3340.868    0.5832    0.6253
3340.888    0.5364    0.5620
3340.908    0.5832    0.5504
3340.927    0.6371    0.5886
3340.947    0.6939    0.6572
3340.967    0.7567    0.7256
3340.987    0.8236    0.7771
3341.006    0.8632    0.8111
3341.026    0.8690    0.8398
# 019911  47  3340.119  3341.026
3340.119    0.8632    0.8726
3340.139    0.8529    0.8594
3340.158    0.8437    0.8358
3340.178    0.8232    0.7995
3340.198    0.7649    0.7489
3340.217    0.7031    0.6834
3340.237    0.6084    0.5933
3340.257    0.4867    0.4825
3340.277    0.3540    0.3600
3340.296    0.2402    0.2492
3340.316    0.1569    0.1581
3340.336    0.1109    0.1091
3340.355    0.1103    0.1087
3340.375    0.1518    0.1567
3340.395    0.2373    0.2454
3340.415    0.3495    0.3564
3340.434    0.4565    0.4593
3340.454    0.5416    0.5389
3340.474    0.5894    0.5670
3340.493    0.5617    0.5362
3340.513    0.4680    0.4529
3340.533    0.3612    0.3525
3340.553    0.2835    0.2843
3340.572    0.2806    0.2846
3340.592    0.3558    0.3571
3340.612    0.4652    0.4698
3340.631    0.5415    0.5677
3340.651    0.6190    0.6297
3340.671    0.6561    0.6549
3340.691    0.6838    0.6744
3340.710    0.7355    0.7115
3340.730    0.7880    0.7718
3340.750    0.8429    0.8366
3340.769    0.8570    0.8841
3340.789    0.8486    0.9076
3340.809    0.8291    0.8980
3340.829    0.7807    0.8498
3340.848    0.7003    0.7705
3340.868    0.6275    0.6741
3340.888    0.6016    0.6055
3340.907    0.6268    0.5984
3340.927    0.6963    0.6516
3340.947    0.7789    0.7316
3340.967    0.8383    0.7985
3340.986    0.8656    0.8368
3341.006    0.8890    0.8600
3341.026    0.9108    0.8800
# 019925  48  3340.113  3341.040
3340.113    0.8561    0.8561
3340.133    0.8368    0.8472
3340.153    0.8185    0.8239
3340.172    0.7976    0.7923
3340.192    0.7624    0.7478
3340.212    0.7143    0.6883
3340.232    0.6465    0.6091
3340.251    0.5305    0.5129
3340.271    0.3856    0.3924
3340.291    0.2560    0.2653
3340.310    0.1534    0.1599
3340.330    0.0888    0.0861
3340.350    0.0645    0.0603
3340.370    0.0812    0.0834
3340.389    0.1401    0.1492
3340.409    0.2382    0.2550
3340.429    0.3653    0.3758
3340.448    0.4746    0.4782
3340.468    0.5716    0.5482
3340.488    0.5963    0.5556
3340.508    0.5326    0.4855
3340.527    0.3918    0.3636
3340.547    0.2356    0.2345
3340.567    0.1626    0.1736
3340.586    0.2017    0.2141
3340.606    0.3506    0.3448
3340.626    0.4768    0.4948
3340.646    0.5320    0.5805
3340.665    0.5433    0.5829
3340.685    0.5464    0.5568
3340.705    0.5999    0.5735
3340.724    0.7036    0.6486
3340.744    0.8111    0.7561
3340.764    0.8630    0.8453
3340.784    0.8614    0.8947
3340.803    0.8381    0.9074
3340.823    0.7788    0.8827
3340.843    0.6950    0.8009
3340.862    0.5914    0.6640
3340.882    0.4747    0.5055
3340.902    0.4464    0.4270
3340.922    0.5512    0.4838
3340.941    0.6902    0.6179
3340.961    0.8050    0.7458
3340.981    0.8393    0.8070
3341.000    0.8506    0.8226
3341.020    0.8506    0.8360
3341.040    0.8484    0.8622
# 020441  48  3340.114  3341.040
3340.114    0.8404    0.8247
3340.133    0.8291    0.8276
3340.153    0.7982    0.8085
3340.173    0.7780    0.7750
3340.193    0.7567    0.7290
3340.212    0.7112    0.6710
3340.232    0.6286    0.5921
3340.252    0.5159    0.4933
3340.271    0.3863    0.3842
3340.291    0.2551    0.2658
3340.311    0.1614    0.1625
3340.331    0.0924    0.0924
3340.350    0.0681    0.0648
3340.370    0.0771    0.0784
3340.390    0.1237    0.1342
3340.409    0.2072    0.2194
3340.429    0.2980    0.3259
3340.449    0.4208    0.4243
3340.469    0.5098    0.4878
3340.488    0.5175    0.4947
3340.508    0.4689    0.4368
3340.528    0.3683    0.3298
3340.547    0.2344    0.2254
3340.567    0.1537    0.1639
3340.587    0.1790    0.1826
3340.607    0.2731    0.2738
3340.626    0.3867    0.3827
3340.646    0.4596    0.4611
3340.666    0.4514    0.4771
3340.685    0.4574    0.4660
3340.705    0.5100    0.4845
3340.725    0.5940    0.5620
3340.744    0.6902    0.6705
3340.764    0.7382    0.7784
3340.784    0.7516    0.8484
3340.804    0.7485    0.8706
3340.823    0.7083    0.8429
3340.843    0.6046    0.7542
3340.863    0.5206    0.6108
3340.882    0.4336    0.4672
3340.902    0.3952    0.3821
3340.922    0.4483    0.4116
3340.942    0.5589    0.5299
3340.961    0.7492    0.6548
3340.981    0.8466    0.7428
3341.001    0.8580    0.7832
3341.020    0.8837    0.8054
3341.040    0.8972    0.8318
# 020719  48  3340.100  3341.026
3340.100    0.8343    0.8266
3340.120    0.8329    0.8354
3340.139    0.8333    0.8278
3340.159    0.8188    0.8037
3340.179    0.7777    0.7647
3340.199    0.7185    0.7104
3340.218    0.6607    0.6428
3340.238    0.5488    0.5545
3340.258    0.4486    0.4519
3340.277    0.3394    0.3491
3340.297    0.2484    0.2480
3340.317    0.1712    0.1687
3340.337    0.1259    0.1231
3340.356    0.1133    0.1167
3340.376    0.1438    0.1493
3340.396    0.2169    0.2157
3340.415    0.2930    0.2981
3340.435    0.3783    0.3863
3340.455    0.4487    0.4539
3340.475    0.4955    0.4823
3340.494    0.4828    0.4652
3340.514    0.4230    0.4090
3340.534    0.3557    0.3385
3340.553    0.2967    0.2889
3340.573    0.2764    0.2807
3340.593    0.3110    0.3238
3340.612    0.3922    0.3964
3340.632    0.4688    0.4773
3340.652    0.5261    0.5401
3340.672    0.5844    0.5814
3340.691    0.6240    0.6142
3340.711    0.6836    0.6583
3340.731    0.7259    0.7171
3340.750    0.7896    0.7782
3340.770    0.8331    0.8316
3340.790    0.8121    0.8588
3340.810    0.7730    0.8498
3340.829    0.7238    0.8052
3340.849    0.6524    0.7278
3340.869    0.5935    0.6411
3340.888    0.5652    0.5792
3340.908    0.5841    0.5599
3340.928    0.6283    0.5918
3340.948    0.7097    0.6552
3340.967    0.7718    0.7190
3340.987    0.8091    0.7729
3341.007    0.8418    0.8113
3341.026    0.8513    0.8400
# 020741  48  3340.100  3341.026
3340.100    0.8364    0.8209
3340.119    0.8222    0.8321
3340.139    0.8011    0.8207
3340.159    0.7876    0.7929
3340.178    0.7616    0.7544
3340.198    0.7229    0.7002
3340.218    0.6374    0.6289
3340.238    0.5582    0.5383
3340.257    0.4488    0.4357
3340.277    0.3097    0.3191
3340.297    0.1937    0.2097
3340.316    0.1238    0.1290
3340.336    0.0880    0.0805
3340.356    0.0796    0.0740
3340.376    0.1013    0.1097
3340.395    0.1655    0.1788
3340.415    0.2648    0.2771
3340.435    0.3720    0.3807
3340.454    0.4654    0.4599
3340.474    0.5263    0.4988
3340.494    0.5168    0.4761
3340.514    0.4467    0.3963
3340.533    0.3203    0.2973
3340.553    0.2118    0.2167
3340.573    0.1907    0.2022
3340.592    0.2573    0.2604
3340.612    0.3703    0.3700
3340.632    0.4610    0.4757
3340.652    0.5182    0.5348
3340.671    0.5400    0.5499
3340.691    0.5608    0.5609
3340.711    0.6184    0.6044
3340.730    0.7209    0.6797
3340.750    0.7852    0.7700
3340.770    0.8418    0.8418
3340.789    0.8580    0.8768
3340.809    0.8032    0.8720
3340.829    0.7084    0.8170
3340.849    0.6169    0.7106
3340.868    0.5220    0.5844
3340.888    0.4468    0.4790
3340.908    0.4915    0.4554
3340.927    0.5809    0.5167
3340.947    0.6808    0.6245
3340.967    0.7661    0.7178
3340.987    0.8140    0.7714
3341.006    0.8209    0.7984
3341.026    0.8177    0.8238
# 020752  48  3340.113  3341.040
3340.113    0.8117    0.8333
3340.133    0.8232    0.8264
3340.153    0.8232    0.8030
3340.173    0.7874    0.7658
3340.192    0.7271    0.7175
3340.212    0.6659    0.6510
3340.232    0.5893    0.5669
3340.251    0.4768    0.4716
3340.271    0.3619    0.3618
3340.291    0.2565    0.2549
3340.311    0.1622    0.1668
3340.330    0.1091    0.1129
3340.350    0.0957    0.0951
3340.370    0.1189    0.1190
3340.389    0.1712    0.1770
3340.409    0.2564    0.2647
3340.429    0.3538    0.3619
3340.449    0.4452    0.4456
3340.468    0.4980    0.4915
3340.488    0.5034    0.4893
3340.508    0.4500    0.4355
3340.527    0.3777    0.3569
3340.547    0.2974    0.2833
3340.567    0.2646    0.2586
3340.587    0.2868    0.3008
3340.606    0.3862    0.3891
3340.626    0.4695    0.4947
3340.646    0.5485    0.5756
3340.665    0.6062    0.6189
3340.685    0.6561    0.6460
3340.705    0.7068    0.6798
3340.725    0.7568    0.7323
3340.744    0.8236    0.7916
3340.764    0.8547    0.8464
3340.784    0.8418    0.8782
3340.803    0.8126    0.8778
3340.823    0.7532    0.8389
3340.843    0.6806    0.7598
3340.863    0.5932    0.6572
3340.882    0.5399    0.5719
3340.902    0.5521    0.5341
3340.922    0.6069    0.5644
3340.941    0.6990    0.6359
3340.961    0.7654    0.7168
3340.981    0.8000    0.7762
3341.001    0.8408    0.8125
3341.020    0.8622    0.8375
3341.040    0.8692    0.8634
# 021165  47  3340.119  3341.026
3340.119    0.8632    0.8776
3340.139    0.8570    0.8644
3340.159    0.8557    0.8404
3340.178    0.8318    0.8089
3340.198    0.7791    0.7640
3340.218    0.7208    0.7026
3340.237    0.6298    0.6239
3340.257    0.5109    0.5167
3340.277    0.3852    0.3889
3340.297    0.2464    0.2578
3340.316    0.1451    0.1541
3340.336    0.0906    0.0874
3340.356    0.0750    0.0727
3340.375    0.1094    0.1078
3340.395    0.1853    0.1926
3340.415    0.2944    0.3117
3340.435    0.4306    0.4382
3340.454    0.5449    0.5381
3340.474    0.6350    0.5973
3340.494    0.6294    0.5878
3340.513    0.5507    0.5072
3340.533    0.4096    0.3742
3340.553    0.2679    0.2570
3340.573    0.2133    0.2242
3340.592    0.2737    0.2962
3340.612    0.4310    0.4462
3340.632    0.5797    0.5914
3340.651    0.6362    0.6627
3340.671    0.6381    0.6668
3340.691    0.6513    0.6552
3340.711    0.7078    0.6819
3340.730    0.7938    0.7483
3340.750    0.8576    0.8304
3340.770    0.8919    0.8923
3340.789    0.8906    0.9226
3340.809    0.8541    0.9266
3340.829    0.7900    0.8960
3340.849    0.7337    0.8143
3340.868    0.6115    0.6921
3340.888    0.5297    0.5685
3340.908    0.5681    0.5295
3340.927    0.6780    0.5957
3340.947    0.7870    0.7160
3340.967    0.8650    0.8085
3340.987    0.8813    0.8466
3341.006    0.8630    0.8576
3341.026    0.8784    0.8728
# 021172  47  3340.114  3341.021
3340.114    0.8535    0.8636
3340.134    0.8482    0.8484
3340.154    0.8295    0.8222
3340.174    0.8035    0.7869
3340.193    0.7560    0.7423
3340.213    0.6845    0.6798
3340.233    0.6098    0.5968
3340.252    0.5045    0.4964
3340.272    0.3704    0.3714
3340.292    0.2397    0.2423
3340.312    0.1306    0.1344
3340.331    0.0682    0.0715
3340.351    0.0548    0.0539
3340.371    0.0860    0.0861
3340.390    0.1581    0.1614
3340.410    0.2597    0.2760
3340.430    0.3867    0.4011
3340.450    0.5007    0.5083
3340.469    0.5893    0.5711
3340.489    0.6253    0.5712
3340.509    0.5540    0.4867
3340.528    0.4026    0.3497
3340.548    0.2372    0.2165
3340.568    0.1624    0.1711
3340.587    0.2340    0.2416
3340.607    0.3926    0.4056
3340.627    0.5234    0.5687
3340.647    0.5822    0.6405
3340.666    0.5785    0.6217
3340.686    0.5797    0.5864
3340.706    0.6406    0.6102
3340.725    0.7624    0.6949
3340.745    0.8628    0.8011
3340.765    0.8927    0.8782
3340.785    0.8819    0.9152
3340.804    0.8400    0.9226
3340.824    0.7679    0.8991
3340.844    0.6855    0.8188
3340.863    0.5673    0.6780
3340.883    0.4621    0.5175
3340.903    0.4975    0.4560
3340.923    0.6226    0.5424
3340.942    0.7642    0.6877
3340.962    0.8652    0.7971
3340.982    0.8692    0.8297
3341.001    0.8678    0.8304
3341.021    0.8802    0.8433
# 022203  48  3340.100  3341.026
3340.100    0.7997    0.8126
3340.119    0.8136    0.8260
3340.139    0.8138    0.8166
3340.159    0.7929    0.7894
3340.178    0.7682    0.7509
3340.198    0.7254    0.6963
3340.218    0.6605    0.6252
3340.238    0.5648    0.5359
3340.257    0.4427    0.4364
3340.277    0.3225    0.3240
3340.297    0.2125    0.2185
3340.316    0.1316    0.1395
3340.336    0.0915    0.0911
3340.356    0.0824    0.0842
3340.376    0.1176    0.1192
3340.395    0.1824    0.1863
3340.415    0.2601    0.2802
3340.435    0.3674    0.3777
3340.454    0.4616    0.4512
3340.474    0.5111    0.4864
3340.494    0.4899    0.4644
3340.514    0.4230    0.3908
3340.533    0.3221    0.3009
3340.553    0.2338    0.2285
3340.573    0.2156    0.2163
3340.592    0.2627    0.2688
3340.612    0.3390    0.3652
3340.632    0.4182    0.4555
3340.652    0.4777    0.5044
3340.671    0.5068    0.5167
3340.691    0.5528    0.5289
3340.711    0.6021    0.5742
3340.730    0.6918    0.6519
3340.750    0.7784    0.7461
3340.770    0.8205    0.8234
3340.789    0.8084    0.8632
3340.809    0.7951    0.8610
3340.829    0.7125    0.8084
3340.849    0.6133    0.7076
3340.868    0.5311    0.5910
3340.888    0.4853    0.4948
3340.908    0.5034    0.4721
3340.927    0.5942    0.5255
3340.947    0.6842    0.6227
3340.967    0.7575    0.7112
3340.987    0.7943    0.7663
3341.006    0.8202    0.7958
3341.026    0.8177    0.8219
# 023530  47  3340.118  3341.025
3340.118    0.8578    0.8710
3340.138    0.8690    0.8553
3340.158    0.8352    0.8300
3340.177    0.7997    0.7978
3340.197    0.7851    0.7521
3340.217    0.7244    0.6902
3340.236    0.6446    0.6115
3340.256    0.5266    0.5043
3340.276    0.3739    0.3754
3340.296    0.2389    0.2415
3340.315    0.1393    0.1357
3340.335    0.0672    0.0692
3340.355    0.0543    0.0554
3340.374    0.0883    0.0904
3340.394    0.1741    0.1764
3340.414    0.2907    0.2984
3340.434    0.4058    0.4274
3340.453    0.5055    0.5293
3340.473    0.5812    0.5924
3340.493    0.6112    0.5852
3340.512    0.5379    0.4972
3340.532    0.3837    0.3448
3340.552    0.2236    0.2084
3340.572    0.1548    0.1666
3340.591    0.2291    0.2423
3340.611    0.3875    0.4045
3340.631    0.5085    0.5466
3340.650    0.5299    0.5790
3340.670    0.4839    0.5196
3340.690    0.4554    0.4652
3340.710    0.5336    0.5010
3340.729    0.6830    0.6166
3340.749    0.8253    0.7584
3340.769    0.9020    0.8600
3340.788    0.8738    0.9074
3340.808    0.8283    0.9198
3340.828    0.7572    0.8954
3340.848    0.6621    0.8084
3340.867    0.5522    0.6578
3340.887    0.4664    0.4935
3340.907    0.4942    0.4437
3340.926    0.6449    0.5415
3340.946    0.7969    0.7068
3340.966    0.8884    0.8194
3340.986    0.9043    0.8539
3341.005    0.8708    0.8574
3341.025    0.9028    0.8702
# 025002  47  3340.119  3341.026
3340.119    0.8468    0.8531
3340.139    0.8339    0.8352
3340.158    0.8192    0.8070
3340.178    0.8061    0.7659
3340.198    0.7316    0.7102
3340.217    0.6660    0.6406
3340.237    0.5752    0.5471
3340.257    0.4388    0.4351
3340.277    0.3024    0.3150
3340.296    0.1978    0.2097
3340.316    0.1280    0.1272
3340.336    0.0903    0.0867
3340.355    0.0920    0.0920
3340.375    0.1377    0.1427
3340.395    0.2229    0.2316
3340.415    0.3327    0.3414
3340.434    0.4396    0.4427
3340.454    0.5226    0.5211
3340.474    0.5679    0.5478
3340.493    0.5443    0.5131
3340.513    0.4424    0.4226
3340.533    0.3213    0.3152
3340.553    0.2386    0.2466
3340.572    0.2463    0.2553
3340.592    0.3280    0.3433
3340.612    0.4523    0.4698
3340.631    0.5441    0.5710
3340.651    0.6055    0.6249
3340.671    0.6365    0.6390
3340.691    0.6697    0.6549
3340.710    0.7384    0.6974
3340.730    0.7903    0.7667
3340.750    0.8426    0.8366
3340.769    0.8690    0.8839
3340.789    0.8466    0.9043
3340.809    0.8052    0.8896
3340.829    0.7273    0.8316
3340.848    0.6437    0.7362
3340.868    0.5818    0.6204
3340.888    0.5518    0.5435
3340.907    0.6053    0.5473
3340.927    0.6989    0.6247
3340.947    0.7863    0.7253
3340.967    0.8404    0.7997
3340.986    0.8688    0.8360
3341.006    0.8855    0.8562
3341.026    0.8892    0.8758
# 025414  48  3340.100  3341.026
3340.100    0.8308    0.8429
3340.119    0.8389    0.8492
3340.139    0.8300    0.8339
3340.159    0.8087    0.8063
3340.178    0.7820    0.7709
3340.198    0.7266    0.7218
3340.218    0.6852    0.6564
3340.238    0.5998    0.5710
3340.257    0.4827    0.4697
3340.277    0.3556    0.3469
3340.297    0.2175    0.2234
3340.316    0.1201    0.1273
3340.336    0.0675    0.0669
3340.356    0.0551    0.0549
3340.376    0.0853    0.0912
3340.395    0.1590    0.1676
3340.415    0.2622    0.2791
3340.435    0.3862    0.3973
3340.454    0.5056    0.4908
3340.474    0.5874    0.5456
3340.494    0.5770    0.5315
3340.514    0.4844    0.4381
3340.533    0.3281    0.3054
3340.553    0.1999    0.1870
3340.573    0.1567    0.1550
3340.592    0.2180    0.2266
3340.612    0.3623    0.3748
3340.632    0.4875    0.5089
3340.652    0.5075    0.5502
3340.671    0.4772    0.5130
3340.691    0.4828    0.4761
3340.711    0.5424    0.5149
3340.730    0.6687    0.6219
3340.750    0.7880    0.7521
3340.770    0.8598    0.8474
3340.790    0.8638    0.8937
3340.809    0.8026    0.9012
3340.829    0.7315    0.8666
3340.849    0.6333    0.7663
3340.868    0.5157    0.6107
3340.888    0.4221    0.4529
3340.908    0.4323    0.4076
3340.928    0.5653    0.5061
3340.947    0.7259    0.6549
3340.967    0.8490    0.7659
3340.987    0.8640    0.8015
3341.006    0.8406    0.8054
3341.026    0.8506    0.8209
# 025670  47  3340.119  3341.026
3340.119    0.8439    0.8543
3340.139    0.8377    0.8364
3340.159    0.8228    0.8078
3340.178    0.7681    0.7713
3340.198    0.7274    0.7201
3340.218    0.6795    0.6518
3340.237    0.5894    0.5672
3340.257    0.4579    0.4562
3340.277    0.3330    0.3300
3340.297    0.2048    0.2070
3340.316    0.1089    0.1161
3340.336    0.0659    0.0649
3340.356    0.0689    0.0638
3340.375    0.1014    0.1090
3340.395    0.1853    0.2001
3340.415    0.3110    0.3184
3340.435    0.4189    0.4362
3340.454    0.5257    0.5235
3340.474    0.6080    0.5661
3340.494    0.5853    0.5354
3340.513    0.4772    0.4341
3340.533    0.3247    0.2911
3340.553    0.1854    0.1847
3340.573    0.1625    0.1766
3340.592    0.2660    0.2719
3340.612    0.4189    0.4315
3340.632    0.5271    0.5578
3340.651    0.5495    0.5884
3340.671    0.5271    0.5536
3340.691    0.5443    0.5343
3340.711    0.6212    0.5879
3340.730    0.7369    0.6918
3340.750    0.8439    0.8028
3340.770    0.8778    0.8758
3340.789    0.8616    0.9059
3340.809    0.7918    0.9039
3340.829    0.7316    0.8564
3340.849    0.6365    0.7413
3340.868    0.5049    0.5812
3340.888    0.4329    0.4424
3340.908    0.4763    0.4315
3340.927    0.6255    0.5443
3340.947    0.7723    0.6968
3340.967    0.8387    0.7905
3340.987    0.8488    0.8164
3341.006    0.8502    0.8224
3341.026    0.8596    0.8424
# 026381  47  3340.117  3341.024
3340.117    0.8654    0.8626
3340.137    0.8652    0.8443
3340.157    0.8310    0.8175
3340.176    0.7971    0.7838
3340.196    0.7530    0.7374
3340.216    0.6942    0.6758
3340.236    0.6207    0.5947
3340.255    0.5070    0.4977
3340.275    0.3908    0.3775
3340.295    0.2535    0.2514
3340.314    0.1383    0.1470
3340.334    0.0779    0.0754
3340.354    0.0550    0.0525
3340.374    0.0742    0.0786
3340.393    0.1438    0.1478
3340.413    0.2427    0.2572
3340.433    0.3656    0.3805
3340.452    0.4881    0.4875
3340.472    0.5768    0.5698
3340.492    0.6229    0.5970
3340.512    0.5797    0.5414
3340.531    0.4345    0.4136
3340.551    0.2635    0.2645
3340.571    0.1860    0.1959
3340.590    0.2509    0.2570
3340.610    0.4114    0.4279
3340.630    0.5761    0.6019
3340.650    0.6186    0.6767
3340.669    0.5976    0.6518
3340.689    0.5931    0.6041
3340.709    0.6434    0.6157
3340.728    0.7542    0.6945
3340.748    0.8766    0.7995
3340.768    0.9192    0.8768
3340.788    0.8976    0.9147
3340.807    0.8435    0.9262
3340.827    0.7637    0.9179
3340.847    0.6992    0.8696
3340.867    0.6359    0.7570
3340.886    0.5698    0.6203
3340.906    0.5874    0.5485
3340.926    0.7193    0.6167
3340.945    0.8714    0.7490
3340.965    0.9430    0.8511
3340.985    0.9350    0.8839
3341.005    0.9238    0.8847
3341.024    0.9530    0.8904
# 027435  47  3340.119  3341.026
3340.119    0.8750    0.8867
3340.139    0.8806    0.8732
3340.158    0.8654    0.8521
3340.178    0.8398    0.8215
3340.198    0.7985    0.7797
3340.218    0.7347    0.7218
3340.237    0.6527    0.6465
3340.257    0.5520    0.5408
3340.277    0.4158    0.4097
3340.296    0.2679    0.2768
3340.316    0.1561    0.1566
3340.336    0.0833    0.0830
3340.356    0.0679    0.0661
3340.375    0.1004    0.1029
3340.395    0.1881    0.1942
3340.415    0.3100    0.3227
3340.434    0.4404    0.4507
3340.454    0.5731    0.5620
3340.474    0.6318    0.6262
3340.494    0.6424    0.6209
3340.513    0.5724    0.5365
3340.533    0.4173    0.3873
3340.553    0.2577    0.2497
3340.572    0.1925    0.2050
3340.592    0.2702    0.2821
3340.612    0.4390    0.4470
3340.632    0.5798    0.5991
3340.651    0.6190    0.6554
3340.671    0.5886    0.6286
3340.691    0.5876    0.5933
3340.710    0.6531    0.6169
3340.730    0.7477    0.7058
3340.750    0.8431    0.8113
3340.770    0.9129    0.8878
3340.789    0.9108    0.9241
3340.809    0.8543    0.9328
3340.829    0.7903    0.9103
3340.848    0.7170    0.8406
3340.868    0.6176    0.7075
3340.888    0.5344    0.5666
3340.908    0.5609    0.5196
3340.927    0.6841    0.5977
3340.947    0.8158    0.7365
3340.967    0.8884    0.8352
3340.986    0.9150    0.8678
3341.006    0.8987    0.8732
3341.026    0.9057    0.8847
# 029432  48  3340.112  3341.038
3340.112    0.8865    0.8794
3340.131    0.8770    0.8819
3340.151    0.8600    0.8682
3340.171    0.8410    0.8447
3340.191    0.8249    0.8123
3340.210    0.7938    0.7704
3340.230    0.7379    0.7101
3340.250    0.6378    0.6270
3340.269    0.5211    0.5230
3340.289    0.3926    0.3904
3340.309    0.2566    0.2529
3340.329    0.1378    0.1402
3340.348    0.0749    0.0774
3340.368    0.0668    0.0645
3340.388    0.1030    0.1062
3340.407    0.1866    0.1936
3340.427    0.3092    0.3205
3340.447    0.4485    0.4526
3340.467    0.5578    0.5585
3340.486    0.6150    0.6121
3340.506    0.6256    0.5966
3340.526    0.5450    0.4980
3340.545    0.3805    0.3564
3340.565    0.2433    0.2290
3340.585    0.1859    0.1957
3340.605    0.2701    0.2818
3340.624    0.4336    0.4360
3340.644    0.5473    0.5830
3340.664    0.5942    0.6387
3340.684    0.5836    0.6136
3340.703    0.5902    0.5869
3340.723    0.6405    0.6192
3340.743    0.7644    0.7117
3340.762    0.8732    0.8111
3340.782    0.8943    0.8865
3340.802    0.8839    0.9232
3340.822    0.8533    0.9279
3340.841    0.7820    0.8983
3340.861    0.6823    0.8110
3340.881    0.5781    0.6659
3340.900    0.5066    0.5333
3340.920    0.5308    0.4939
3340.940    0.6634    0.5837
3340.960    0.8069    0.7228
3340.979    0.8738    0.8134
3340.999    0.8716    0.8449
3341.019    0.8762    0.8507
3341.038    0.8964    0.8658
# 031965  47  3340.115  3341.022
3340.115    0.8553    0.8622
3340.135    0.8397    0.8562
3340.154    0.8224    0.8364
3340.174    0.8213    0.8054
3340.194    0.7804    0.7633
3340.213    0.7316    0.7097
3340.233    0.6534    0.6345
3340.253    0.5370    0.5360
3340.273    0.4113    0.4159
3340.292    0.2827    0.2927
3340.312    0.1633    0.1759
3340.332    0.0922    0.0954
3340.351    0.0714    0.0634
3340.371    0.0779    0.0783
3340.391    0.1316    0.1418
3340.411    0.2378    0.2460
3340.430    0.3545    0.3626
3340.450    0.4738    0.4758
3340.470    0.5698    0.5521
3340.489    0.5995    0.5678
3340.509    0.5692    0.5087
3340.529    0.4502    0.3855
3340.549    0.2757    0.2537
3340.568    0.1765    0.1851
3340.588    0.2015    0.2149
3340.608    0.3278    0.3406
3340.627    0.4876    0.4893
3340.647    0.5752    0.5943
3340.667    0.5814    0.6132
3340.687    0.5682    0.5912
3340.706    0.6166    0.5980
3340.726    0.7075    0.6637
3340.746    0.7960    0.7628
3340.765    0.8576    0.8461
3340.785    0.8750    0.8987
3340.805    0.8578    0.9156
3340.825    0.7918    0.8962
3340.844    0.7101    0.8293
3340.864    0.6019    0.6969
3340.884    0.4821    0.5403
3340.903    0.4524    0.4513
3340.923    0.5420    0.4828
3340.943    0.6902    0.6098
3340.963    0.8033    0.7352
3340.982    0.8480    0.7963
3341.002    0.8418    0.8138
3341.022    0.8362    0.8264
# 032673  48  3340.114  3341.040
3340.114    0.8289    0.8525
3340.133    0.8300    0.8472
3340.153    0.8215    0.8260
3340.173    0.8151    0.7941
3340.192    0.7784    0.7534
3340.212    0.7078    0.6961
3340.232    0.6297    0.6202
3340.252    0.5426    0.5220
3340.271    0.4164    0.4105
3340.291    0.2856    0.2846
3340.311    0.1703    0.1715
3340.330    0.0873    0.0964
3340.350    0.0711    0.0632
3340.370    0.0820    0.0792
3340.390    0.1323    0.1426
3340.409    0.2166    0.2386
3340.429    0.3443    0.3566
3340.449    0.4608    0.4649
3340.468    0.5436    0.5344
3340.488    0.5746    0.5493
3340.508    0.5311    0.4887
3340.528    0.4080    0.3672
3340.547    0.2604    0.2449
3340.567    0.1675    0.1736
3340.587    0.1803    0.2004
3340.606    0.3033    0.3056
3340.626    0.4366    0.4349
3340.646    0.4878    0.5015
3340.666    0.4633    0.4817
3340.685    0.4209    0.4368
3340.705    0.4423    0.4409
3340.725    0.5618    0.5288
3340.744    0.7106    0.6580
3340.764    0.8179    0.7838
3340.784    0.8566    0.8634
3340.804    0.8143    0.8935
3340.823    0.7682    0.8792
3340.843    0.7018    0.8072
3340.863    0.5998    0.6707
3340.882    0.4793    0.5198
3340.902    0.4308    0.4273
3340.922    0.5276    0.4651
3340.942    0.6631    0.5985
3340.961    0.7910    0.7256
3340.981    0.8494    0.7989
3341.001    0.8364    0.8217
3341.020    0.8333    0.8337
3341.040    0.8543    0.8570
# 033932  47  3340.118  3341.025
3340.118    0.8692    0.8859
3340.138    0.8656    0.8768
3340.158    0.8562    0.8566
3340.177    0.8426    0.8285
3340.197    0.8054    0.7880
3340.217    0.7704    0.7313
3340.237    0.6855    0.6531
3340.256    0.5603    0.5551
3340.276    0.4332    0.4296
3340.296    0.2990    0.2968
3340.315    0.1763    0.1865
3340.335    0.1043    0.1095
3340.355    0.0920    0.0841
3340.375    0.1099    0.1127
3340.394    0.1801    0.1869
3340.414    0.2913    0.3017
3340.434    0.4146    0.4292
3340.453    0.5355    0.5343
3340.473    0.6135    0.6021
3340.493    0.6353    0.6051
3340.513    0.5725    0.5351
3340.532    0.4326    0.4209
3340.552    0.3112    0.3046
3340.572    0.2534    0.2560
3340.591    0.2943    0.3035
3340.611    0.4202    0.4318
3340.631    0.5608    0.5753
3340.651    0.6412    0.6691
3340.670    0.6869    0.6982
3340.690    0.7171    0.7005
3340.710    0.7401    0.7196
3340.729    0.7734    0.7681
3340.749    0.8408    0.8344
3340.769    0.8925    0.8906
3340.789    0.8958    0.9230
3340.808    0.8792    0.9290
3340.828    0.8020    0.9041
3340.848    0.7286    0.8364
3340.867    0.6693    0.7342
3340.887    0.5890    0.6246
3340.907    0.5886    0.5750
3340.927    0.6738    0.6166
3340.946    0.7764    0.7086
3340.966    0.8658    0.7985
3340.986    0.8999    0.8476
3341.005    0.9049    0.8662
3341.025    0.8993    0.8813
# 035185  48  3340.113  3341.040
3340.113    0.8397    0.8525
3340.133    0.8541    0.8533
3340.152    0.8500    0.8404
3340.172    0.8285    0.8128
3340.192    0.7869    0.7709
3340.212    0.7278    0.7122
3340.231    0.6297    0.6396
3340.251    0.5372    0.5451
3340.271    0.4360    0.4374
3340.291    0.3321    0.3275
3340.310    0.2340    0.2344
3340.330    0.1629    0.1626
3340.350    0.1270    0.1282
3340.369    0.1330    0.1345
3340.389    0.1779    0.1804
3340.409    0.2483    0.2575
3340.429    0.3368    0.3491
3340.448    0.4356    0.4300
3340.468    0.4974    0.4873
3340.488    0.5164    0.5005
3340.507    0.4869    0.4702
3340.527    0.4165    0.4076
3340.547    0.3553    0.3420
3340.567    0.3124    0.3051
3340.586    0.3171    0.3148
3340.606    0.3717    0.3703
3340.626    0.4425    0.4509
3340.645    0.5071    0.5254
3340.665    0.5824    0.5852
3340.685    0.6289    0.6273
3340.705    0.6830    0.6657
3340.724    0.7196    0.7099
3340.744    0.7870    0.7652
3340.764    0.8087    0.8200
3340.783    0.8480    0.8582
3340.803    0.8204    0.8726
3340.823    0.7943    0.8531
3340.843    0.7342    0.8008
3340.862    0.6581    0.7313
3340.882    0.6138    0.6595
3340.902    0.6042    0.6152
3340.921    0.6408    0.6135
3340.941    0.6998    0.6503
3340.961    0.7482    0.7071
3340.981    0.7930    0.7624
3341.000    0.8393    0.8037
3341.020    0.8728    0.8368
3341.040    0.8692    0.8648
# 035265  48  3340.114  3341.040
3340.114    0.8616    0.8746
3340.134    0.8551    0.8706
3340.153    0.8513    0.8529
3340.173    0.8360    0.8249
3340.193    0.7998    0.7860
3340.212    0.7315    0.7357
3340.232    0.6736    0.6633
3340.252    0.5784    0.5661
3340.272    0.4575    0.4440
3340.291    0.3075    0.3159
3340.311    0.1789    0.1920
3340.331    0.0994    0.1052
3340.350    0.0775    0.0697
3340.370    0.0877    0.0842
3340.390    0.1396    0.1506
3340.410    0.2407    0.2599
3340.429    0.3685    0.3819
3340.449    0.5109    0.4995
3340.469    0.6013    0.5776
3340.488    0.6255    0.5936
3340.508    0.5932    0.5342
3340.528    0.4663    0.4092
3340.548    0.2968    0.2733
3340.567    0.1903    0.1994
3340.587    0.2085    0.2236
3340.607    0.3367    0.3447
3340.626    0.4965    0.4905
3340.646    0.5732    0.5954
3340.666    0.5903    0.6162
3340.686    0.5745    0.5951
3340.705    0.6111    0.6009
3340.725    0.7055    0.6644
3340.745    0.7892    0.7624
3340.764    0.8718    0.8466
3340.784    0.8906    0.9014
3340.804    0.8553    0.9200
3340.824    0.8050    0.9018
3340.843    0.7199    0.8368
3340.863    0.6149    0.7088
3340.883    0.5087    0.5569
3340.902    0.4695    0.4688
3340.922    0.5480    0.4965
3340.942    0.6893    0.6192
3340.962    0.7952    0.7452
3340.981    0.8531    0.8119
3341.001    0.8766    0.8348
3341.021    0.8676    0.8484
3341.040    0.8684    0.8714
# 036512  48  3340.113  3341.040
3340.113    0.8636    0.8718
3340.133    0.8525    0.8660
3340.153    0.8416    0.8463
3340.172    0.8320    0.8188
3340.192    0.7903    0.7797
3340.212    0.7509    0.7264
3340.232    0.6860    0.6542
3340.251    0.5801    0.5638
3340.271    0.4512    0.4456
3340.291    0.3156    0.3138
3340.310    0.1887    0.1968
3340.330    0.0973    0.1075
3340.350    0.0697    0.0682
3340.370    0.0865    0.0829
3340.389    0.1403    0.1453
3340.409    0.2413    0.2523
3340.429    0.3627    0.3784
3340.448    0.4980    0.4890
3340.468    0.5821    0.5707
3340.488    0.6186    0.5937
3340.508    0.5788    0.5391
3340.527    0.4607    0.4220
3340.547    0.3156    0.2811
3340.567    0.2036    0.1976
3340.586    0.2030    0.2192
3340.606    0.3206    0.3428
3340.626    0.4707    0.5008
3340.646    0.5681    0.6023
3340.665    0.5809    0.6132
3340.685    0.5651    0.5817
3340.705    0.6012    0.5828
3340.724    0.6899    0.6458
3340.744    0.7940    0.7501
3340.764    0.8600    0.8435
3340.784    0.8782    0.8993
3340.803    0.8612    0.9188
3340.823    0.8037    0.9061
3340.843    0.7428    0.8451
3340.862    0.6355    0.7276
3340.882    0.5317    0.5717
3340.902    0.4713    0.4725
3340.922    0.5542    0.5032
3340.941    0.7140    0.6263
3340.961    0.8268    0.7588
3340.981    0.8758    0.8291
3341.000    0.8636    0.8480
3341.020    0.8620    0.8580
3341.040    0.8970    0.8784
# 038647  47  3340.119  3341.025
3340.119    0.8486    0.8472
3340.138    0.8371    0.8318
3340.158    0.7887    0.8032
3340.178    0.7668    0.7637
3340.197    0.7473    0.7140
3340.217    0.6750    0.6452
3340.237    0.5781    0.5563
3340.257    0.4616    0.4475
3340.276    0.3281    0.3324
3340.296    0.2038    0.2153
3340.316    0.1181    0.1237
3340.335    0.0777    0.0747
3340.355    0.0702    0.0691
3340.375    0.1099    0.1104
3340.395    0.1805    0.1936
3340.414    0.2869    0.2977
3340.434    0.3942    0.4104
3340.454    0.5035    0.5005
3340.473    0.5698    0.5424
3340.493    0.5604    0.5205
3340.513    0.4705    0.4290
3340.533    0.3276    0.3033
3340.552    0.2109    0.2106
3340.572    0.1850    0.1952
3340.592    0.2663    0.2793
3340.611    0.4078    0.4151
3340.631    0.5167    0.5434
3340.651    0.5564    0.6005
3340.671    0.5754    0.5969
3340.690    0.6081    0.5925
3340.710    0.6665    0.6336
3340.730    0.7575    0.7186
3340.749    0.8389    0.8056
3340.769    0.8704    0.8716
3340.789    0.8431    0.9020
3340.809    0.8063    0.8974
3340.828    0.7403    0.8515
3340.848    0.6419    0.7456
3340.868    0.5389    0.5970
3340.887    0.4670    0.4797
3340.907    0.4956    0.4573
3340.927    0.6233    0.5483
3340.947    0.7540    0.6809
3340.966    0.8164    0.7723
3340.986    0.8410    0.8130
3341.006    0.8646    0.8278
3341.025    0.8640    0.8457
# 038747  47  3340.118  3341.025
3340.118    0.8113    0.8306
3340.138    0.8297    0.8222
3340.158    0.8221    0.7984
3340.177    0.7978    0.7626
3340.197    0.7293    0.7104
3340.217    0.6396    0.6425
3340.236    0.5591    0.5632
3340.256    0.4685    0.4666
3340.276    0.3605    0.3634
3340.296    0.2727    0.2652
3340.315    0.1818    0.1888
3340.335    0.1372    0.1377
3340.355    0.1177    0.1241
3340.375    0.1495    0.1495
3340.394    0.2100    0.2051
3340.414    0.2749    0.2854
3340.434    0.3605    0.3705
3340.453    0.4385    0.4374
3340.473    0.4785    0.4753
3340.493    0.4813    0.4699
3340.513    0.4453    0.4257
3340.532    0.3916    0.3667
3340.552    0.3413    0.3164
3340.572    0.3095    0.3058
3340.591    0.3283    0.3417
3340.611    0.3987    0.4157
3340.631    0.4824    0.4997
3340.651    0.5454    0.5691
3340.670    0.6035    0.6149
3340.690    0.6780    0.6510
3340.710    0.7316    0.6904
3340.729    0.7688    0.7372
3340.749    0.7952    0.7916
3340.769    0.8046    0.8385
3340.789    0.8194    0.8644
3340.808    0.7956    0.8610
3340.828    0.7410    0.8239
3340.848    0.6734    0.7579
3340.867    0.6194    0.6838
3340.887    0.6030    0.6202
3340.907    0.6170    0.5958
3340.927    0.6567    0.6180
3340.946    0.7078    0.6693
3340.966    0.7860    0.7313
3340.986    0.8325    0.7832
3341.005    0.8513    0.8192
3341.025    0.8831    0.8474
# 038853  48  3340.113  3341.040
3340.113    0.8835    0.8904
3340.133    0.8837    0.8876
3340.152    0.8730    0.8726
3340.172    0.8580    0.8482
3340.192    0.8433    0.8141
3340.211    0.7872    0.7697
3340.231    0.7211    0.7047
3340.251    0.6229    0.6143
3340.271    0.4819    0.4956
3340.290    0.3510    0.3642
3340.310    0.2273    0.2294
3340.330    0.1263    0.1278
3340.349    0.0800    0.0792
3340.369    0.0857    0.0830
3340.389    0.1373    0.1426
3340.409    0.2447    0.2508
3340.428    0.3720    0.3782
3340.448    0.5035    0.5062
3340.468    0.6119    0.5980
3340.487    0.6489    0.6302
3340.507    0.6323    0.5884
3340.527    0.5100    0.4728
3340.547    0.3442    0.3302
3340.566    0.2388    0.2385
3340.586    0.2339    0.2447
3340.606    0.3437    0.3610
3340.625    0.5137    0.5208
3340.645    0.6314    0.6574
3340.665    0.6781    0.7130
3340.685    0.6978    0.7112
3340.704    0.7145    0.7115
3340.724    0.7967    0.7494
3340.744    0.8500    0.8166
3340.763    0.8804    0.8784
3340.783    0.9064    0.9209
3340.803    0.8956    0.9376
3340.823    0.8662    0.9283
3340.842    0.7965    0.8837
3340.862    0.6880    0.7842
3340.882    0.5905    0.6488
3340.901    0.5444    0.5521
3340.921    0.6080    0.5523
3340.941    0.7246    0.6497
3340.961    0.8056    0.7638
3340.980    0.8702    0.8274
3341.000    0.8764    0.8474
3341.020    0.8742    0.8568
3341.040    0.8908    0.8790
# 039506  48  3340.111  3341.038
3340.111    0.8782    0.9001
3340.131    0.8876    0.8917
3340.150    0.8853    0.8754
3340.170    0.8724    0.8517
3340.190    0.8537    0.8196
3340.210    0.8043    0.7762
3340.229    0.7439    0.7198
3340.249    0.6621    0.6386
3340.269    0.5305    0.5304
3340.288    0.3965    0.4045
3340.308    0.2541    0.2645
3340.328    0.1447    0.1470
3340.348    0.0797    0.0783
3340.367    0.0693    0.0667
3340.387    0.1112    0.1113
3340.407    0.2067    0.2099
3340.426    0.3230    0.3363
3340.446    0.4638    0.4724
3340.466    0.5841    0.5847
3340.486    0.6586    0.6542
3340.505    0.6849    0.6604
3340.525    0.6148    0.5817
3340.545    0.4585    0.4312
3340.565    0.2946    0.2905
3340.584    0.2336    0.2574
3340.604    0.3584    0.3655
3340.624    0.5544    0.5595
3340.643    0.6842    0.7173
3340.663    0.7408    0.7878
3340.683    0.7473    0.7813
3340.703    0.7688    0.7652
3340.722    0.8175    0.7845
3340.742    0.8768    0.8387
3340.762    0.9281    0.8954
3340.781    0.9497    0.9300
3340.801    0.9152    0.9465
3340.821    0.8678    0.9493
3340.841    0.7929    0.9361
3340.860    0.7572    0.8904
3340.880    0.7088    0.7951
3340.900    0.6615    0.6920
3340.919    0.7160    0.6647
3340.939    0.8412    0.7362
3340.959    0.9406    0.8387
3340.979    0.9510    0.8976
3340.998    0.9361    0.9097
3341.018    0.9546    0.9095
3341.038    0.9719    0.9183
# 039822  47  3340.115  3341.021
3340.115    0.8596    0.8876
3340.134    0.8692    0.8790
3340.154    0.8630    0.8598
3340.174    0.8474    0.8323
3340.193    0.8230    0.7974
3340.213    0.7780    0.7477
3340.233    0.6995    0.6790
3340.253    0.6041    0.5861
3340.272    0.4775    0.4734
3340.292    0.3284    0.3369
3340.312    0.1910    0.2059
3340.331    0.1063    0.1137
3340.351    0.0737    0.0676
3340.371    0.0780    0.0771
3340.391    0.1311    0.1416
3340.410    0.2458    0.2467
3340.430    0.3777    0.3803
3340.450    0.5051    0.5058
3340.469    0.6048    0.5939
3340.489    0.6702    0.6321
3340.509    0.6528    0.5918
3340.528    0.5172    0.4776
3340.548    0.3432    0.3248
3340.568    0.2230    0.2248
3340.588    0.2322    0.2450
3340.607    0.3590    0.3755
3340.627    0.5282    0.5556
3340.647    0.6448    0.6769
3340.666    0.6464    0.6973
3340.686    0.6543    0.6648
3340.706    0.6758    0.6557
3340.726    0.7451    0.7081
3340.745    0.8207    0.7925
3340.765    0.8857    0.8724
3340.785    0.9185    0.9192
3340.804    0.9070    0.9365
3340.824    0.8397    0.9322
3340.844    0.7626    0.8925
3340.864    0.6969    0.7951
3340.883    0.6101    0.6613
3340.903    0.5599    0.5568
3340.923    0.6312    0.5728
3340.942    0.7586    0.6836
3340.962    0.8648    0.8033
3340.982    0.9129    0.8608
3341.002    0.9057    0.8702
3341.021    0.8960    0.8746
# 040118  47  3340.119  3341.026
3340.119    0.8507    0.8670
3340.138    0.8650    0.8506
3340.158    0.8400    0.8243
3340.178    0.8033    0.7892
3340.198    0.7596    0.7425
3340.217    0.7032    0.6836
3340.237    0.6237    0.6019
3340.257    0.5034    0.4977
3340.276    0.3765    0.3811
3340.296    0.2427    0.2533
3340.316    0.1424    0.1444
3340.336    0.0787    0.0765
3340.355    0.0614    0.0589
3340.375    0.0915    0.0906
3340.395    0.1612    0.1708
3340.414    0.2669    0.2795
3340.434    0.3884    0.4039
3340.454    0.5078    0.5132
3340.474    0.5997    0.5857
3340.493    0.6308    0.5984
3340.513    0.5748    0.5304
3340.533    0.4297    0.3921
3340.552    0.2737    0.2592
3340.572    0.1848    0.2036
3340.592    0.2589    0.2788
3340.612    0.4468    0.4487
3340.631    0.5997    0.6042
3340.651    0.6317    0.6767
3340.671    0.6048    0.6584
3340.690    0.6026    0.6265
3340.710    0.6906    0.6457
3340.730    0.7869    0.7254
3340.750    0.8829    0.8202
3340.769    0.9152    0.8851
3340.789    0.8964    0.9188
3340.809    0.8356    0.9275
3340.828    0.7605    0.9124
3340.848    0.6891    0.8515
3340.868    0.6118    0.7278
3340.888    0.5513    0.5871
3340.907    0.5760    0.5336
3340.927    0.7068    0.6095
3340.947    0.8690    0.7485
3340.966    0.9264    0.8439
3340.986    0.8993    0.8794
3341.006    0.9181    0.8839
3341.026    0.9462    0.8923
# 040133  48  3340.113  3341.040
3340.113    0.8245    0.8428
3340.133    0.8397    0.8453
3340.153    0.8221    0.8270
3340.172    0.7954    0.7980
3340.192    0.7614    0.7563
3340.212    0.7278    0.7003
3340.231    0.6557    0.6302
3340.251    0.5469    0.5357
3340.271    0.4281    0.4213
3340.291    0.2878    0.2974
3340.310    0.1758    0.1891
3340.330    0.1033    0.1057
3340.350    0.0696    0.0663
3340.369    0.0783    0.0730
3340.389    0.1199    0.1256
3340.409    0.1964    0.2177
3340.429    0.3088    0.3313
3340.448    0.4298    0.4346
3340.468    0.5145    0.5124
3340.488    0.5780    0.5339
3340.507    0.5562    0.4879
3340.527    0.4399    0.3794
3340.547    0.2894    0.2554
3340.567    0.1806    0.1789
3340.586    0.1648    0.1899
3340.606    0.2915    0.2894
3340.626    0.4397    0.4284
3340.645    0.4967    0.5277
3340.665    0.5149    0.5586
3340.685    0.5258    0.5431
3340.705    0.5583    0.5480
3340.724    0.6531    0.6069
3340.744    0.7558    0.7094
3340.764    0.8264    0.8087
3340.783    0.8541    0.8716
3340.803    0.8260    0.8978
3340.823    0.7786    0.8821
3340.843    0.6955    0.8123
3340.862    0.5582    0.6890
3340.882    0.4709    0.5324
3340.902    0.4181    0.4280
3340.921    0.4787    0.4377
3340.941    0.6321    0.5480
3340.961    0.7714    0.6784
3340.981    0.8257    0.7593
3341.000    0.8219    0.7874
3341.020    0.8098    0.8024
3341.040    0.8371    0.8285
# 041184  47  3340.119  3341.026
3340.119    0.7468    0.7614
3340.139    0.7345    0.7440
3340.158    0.7243    0.7168
3340.178    0.6803    0.6761
3340.198    0.6321    0.6240
3340.217    0.5711    0.5658
3340.237    0.5038    0.4987
3340.257    0.4377    0.4294
3340.277    0.3683    0.3635
3340.296    0.3084    0.3088
3340.316    0.2669    0.2642
3340.336    0.2335    0.2362
3340.355    0.2166    0.2261
3340.375    0.2274    0.2317
3340.395    0.2519    0.2504
3340.415    0.2826    0.2768
3340.434    0.3046    0.3032
3340.454    0.3213    0.3273
3340.474    0.3398    0.3438
3340.493    0.3532    0.3519
3340.513    0.3510    0.3543
3340.533    0.3597    0.3547
3340.553    0.3648    0.3580
3340.572    0.3796    0.3677
3340.592    0.3898    0.3875
3340.612    0.4150    0.4175
3340.631    0.4533    0.4542
3340.651    0.4903    0.4987
3340.671    0.5573    0.5465
3340.691    0.6067    0.5944
3340.710    0.6452    0.6377
3340.730    0.6778    0.6780
3340.750    0.7076    0.7101
3340.769    0.7185    0.7308
3340.789    0.7076    0.7406
3340.809    0.7040    0.7384
3340.829    0.7096    0.7263
3340.848    0.6976    0.7094
3340.868    0.6744    0.6910
3340.888    0.6741    0.6775
3340.907    0.6831    0.6730
3340.927    0.6898    0.6789
3340.947    0.6989    0.6957
3340.967    0.7253    0.7211
3340.986    0.7663    0.7501
3341.006    0.8022    0.7823
3341.026    0.8291    0.8140
# 041484  47  3340.117  3341.024
3340.117    0.8698    0.8728
3340.137    0.8886    0.8632
3340.156    0.8498    0.8426
3340.176    0.8100    0.8113
3340.196    0.7823    0.7693
3340.215    0.7285    0.7153
3340.235    0.6515    0.6387
3340.255    0.5490    0.5381
3340.275    0.4143    0.4150
3340.294    0.2761    0.2896
3340.314    0.1675    0.1725
3340.334    0.0944    0.0946
3340.353    0.0702    0.0675
3340.373    0.0901    0.0900
3340.393    0.1518    0.1631
3340.413    0.2613    0.2754
3340.432    0.3977    0.3958
3340.452    0.5168    0.5083
3340.472    0.6077    0.5798
3340.491    0.6239    0.5884
3340.511    0.5558    0.5202
3340.531    0.4325    0.3903
3340.551    0.2742    0.2598
3340.570    0.1875    0.2027
3340.590    0.2431    0.2522
3340.610    0.3873    0.3945
3340.629    0.5207    0.5451
3340.649    0.5849    0.6391
3340.669    0.6076    0.6470
3340.689    0.6230    0.6236
3340.708    0.6608    0.6352
3340.728    0.7523    0.7029
3340.748    0.8387    0.7960
3340.768    0.8776    0.8724
3340.787    0.8772    0.9131
3340.807    0.8608    0.9249
3340.827    0.8121    0.9036
3340.846    0.7124    0.8364
3340.866    0.6159    0.7075
3340.886    0.5118    0.5614
3340.906    0.5210    0.4888
3340.925    0.6145    0.5363
3340.945    0.7256    0.6627
3340.965    0.8209    0.7725
3340.984    0.8561    0.8181
3341.004    0.8760    0.8285
3341.024    0.8686    0.8416
# 041526  48  3340.113  3341.040
3340.113    0.8628    0.8752
3340.133    0.8636    0.8690
3340.153    0.8449    0.8494
3340.172    0.8383    0.8221
3340.192    0.8104    0.7834
3340.212    0.7475    0.7308
3340.231    0.6789    0.6631
3340.251    0.5895    0.5685
3340.271    0.4528    0.4490
3340.291    0.3100    0.3148
3340.310    0.1823    0.1957
3340.330    0.1031    0.1051
3340.350    0.0684    0.0644
3340.369    0.0720    0.0740
3340.389    0.1315    0.1344
3340.409    0.2307    0.2399
3340.429    0.3532    0.3686
3340.448    0.4794    0.4838
3340.468    0.5834    0.5710
3340.488    0.6403    0.5991
3340.507    0.6063    0.5521
3340.527    0.4742    0.4303
3340.547    0.3033    0.2869
3340.567    0.1966    0.2003
3340.586    0.2112    0.2209
3340.606    0.3438    0.3492
3340.626    0.5062    0.5211
3340.645    0.5929    0.6387
3340.665    0.6333    0.6716
3340.685    0.6405    0.6506
3340.705    0.6722    0.6497
3340.724    0.7340    0.7006
3340.744    0.8202    0.7876
3340.764    0.8724    0.8660
3340.783    0.8970    0.9112
3340.803    0.8772    0.9288
3340.823    0.8134    0.9179
3340.843    0.7415    0.8634
3340.862    0.6452    0.7534
3340.882    0.5348    0.6006
3340.902    0.4969    0.4965
3340.921    0.5770    0.5142
3340.941    0.7127    0.6339
3340.961    0.8126    0.7586
3340.981    0.8568    0.8198
3341.000    0.8740    0.8312
3341.020    0.8861    0.8391
3341.040    0.8874    0.8650
# 042333  47  3340.119  3341.026
3340.119    0.8331    0.8426
3340.139    0.8228    0.8327
3340.159    0.8262    0.8072
3340.178    0.7713    0.7716
3340.198    0.7437    0.7216
3340.218    0.7021    0.6551
3340.237    0.6020    0.5739
3340.257    0.4797    0.4690
3340.277    0.3485    0.3509
3340.297    0.2230    0.2350
3340.316    0.1377    0.1450
3340.336    0.0907    0.0867
3340.356    0.0733    0.0726
3340.375    0.1006    0.1011
3340.395    0.1600    0.1716
3340.415    0.2581    0.2723
3340.435    0.3738    0.3819
3340.454    0.4713    0.4701
3340.474    0.5465    0.5212
3340.494    0.5389    0.5100
3340.513    0.4622    0.4393
3340.533    0.3529    0.3284
3340.553    0.2477    0.2324
3340.573    0.1875    0.2035
3340.592    0.2509    0.2574
3340.612    0.3720    0.3761
3340.632    0.4727    0.4992
3340.651    0.5395    0.5702
3340.671    0.5711    0.5898
3340.691    0.5970    0.5933
3340.711    0.6586    0.6266
3340.730    0.7489    0.6949
3340.750    0.7881    0.7813
3340.770    0.8331    0.8519
3340.789    0.8506    0.8886
3340.809    0.8011    0.8906
3340.829    0.7475    0.8476
3340.849    0.6537    0.7509
3340.868    0.5374    0.6232
3340.888    0.4793    0.5028
3340.908    0.4920    0.4622
3340.927    0.5828    0.5171
3340.947    0.7053    0.6297
3340.967    0.7932    0.7303
3340.987    0.8255    0.7856
3341.006    0.8366    0.8093
3341.026    0.8642    0.8304
# 042575  48  3340.100  3341.026
3340.100    0.8255    0.8368
3340.119    0.8255    0.8408
3340.139    0.8136    0.8232
3340.159    0.7847    0.7932
3340.178    0.7477    0.7549
3340.198    0.7112    0.7019
3340.218    0.6702    0.6324
3340.238    0.5406    0.5426
3340.257    0.4369    0.4387
3340.277    0.3217    0.3165
3340.297    0.1972    0.1986
3340.316    0.1122    0.1113
3340.336    0.0621    0.0606
3340.356    0.0515    0.0557
3340.376    0.0894    0.0962
3340.395    0.1695    0.1741
3340.415    0.2726    0.2841
3340.435    0.3881    0.3980
3340.454    0.5041    0.4860
3340.474    0.5629    0.5331
3340.494    0.5451    0.5102
3340.514    0.4544    0.4111
3340.533    0.3102    0.2809
3340.553    0.1844    0.1737
3340.573    0.1510    0.1556
3340.592    0.2428    0.2382
3340.612    0.3882    0.3945
3340.632    0.4945    0.5386
3340.652    0.5142    0.5997
3340.671    0.5097    0.5901
3340.691    0.5567    0.5790
3340.711    0.7279    0.6234
3340.730    0.8304    0.7120
3340.750    0.9253    0.8089
3340.770    0.9838    0.8738
3340.790    0.9241    0.9012
3340.809    0.8624    0.8968
3340.829    0.7226    0.8484
3340.849    0.5836    0.7315
3340.868    0.4776    0.5672
3340.888    0.3993    0.4181
3340.908    0.4364    0.3930
3340.928    0.5623    0.5059
3340.947    0.7208    0.6564
3340.967    0.7963    0.7633
3340.987    0.7997    0.7980
3341.006    0.7920    0.8059
3341.026    0.7974    0.8257
# 043297  47  3340.119  3341.026
3340.119    0.8482    0.8488
3340.139    0.8455    0.8308
3340.158    0.8052    0.8026
3340.178    0.7768    0.7621
3340.198    0.7124    0.7076
3340.217    0.6619    0.6390
3340.237    0.5601    0.5456
3340.257    0.4269    0.4308
3340.277    0.3014    0.3047
3340.296    0.1896    0.1931
3340.316    0.1055    0.1061
3340.336    0.0662    0.0640
3340.355    0.0690    0.0683
3340.375    0.1141    0.1189
3340.395    0.1990    0.2109
3340.415    0.3097    0.3268
3340.434    0.4268    0.4341
3340.454    0.5236    0.5172
3340.474    0.5739    0.5450
3340.493    0.5391    0.5034
3340.513    0.4391    0.3946
3340.533    0.2928    0.2644
3340.553    0.1716    0.1786
3340.572    0.1705    0.1818
3340.592    0.2743    0.2778
3340.612    0.4036    0.4197
3340.631    0.4945    0.5243
3340.651    0.5231    0.5572
3340.671    0.5096    0.5383
3340.691    0.5609    0.5380
3340.710    0.6318    0.5948
3340.730    0.7492    0.6994
3340.750    0.8412    0.8030
3340.769    0.8525    0.8692
3340.789    0.8295    0.8985
3340.809    0.7813    0.8870
3340.829    0.7075    0.8226
3340.848    0.5962    0.7023
3340.868    0.4836    0.5426
3340.888    0.4253    0.4304
3340.907    0.4786    0.4349
3340.927    0.6389    0.5473
3340.947    0.7788    0.6853
3340.967    0.8320    0.7730
3340.986    0.8258    0.8039
3341.006    0.8377    0.8177
3341.026    0.8414    0.8406
# 043557  47  3340.118  3341.025
3340.118    0.8492    0.8596
3340.138    0.8337    0.8455
3340.158    0.8123    0.8188
3340.177    0.7960    0.7832
3340.197    0.7311    0.7327
3340.217    0.6868    0.6648
3340.236    0.6053    0.5810
3340.256    0.4896    0.4723
3340.276    0.3530    0.3503
3340.296    0.2194    0.2324
3340.315    0.1378    0.1435
3340.335    0.0893    0.0898
3340.355    0.0927    0.0838
3340.375    0.1218    0.1258
3340.394    0.1905    0.2049
3340.414    0.2893    0.3147
3340.434    0.4184    0.4280
3340.453    0.5333    0.5140
3340.473    0.5891    0.5578
3340.493    0.5746    0.5363
3340.513    0.4945    0.4510
3340.532    0.3639    0.3417
3340.552    0.2491    0.2520
3340.572    0.2291    0.2385
3340.591    0.3063    0.3082
3340.611    0.4234    0.4326
3340.631    0.5193    0.5440
3340.651    0.5683    0.5961
3340.670    0.5849    0.5983
3340.690    0.5921    0.5988
3340.710    0.6662    0.6381
3340.729    0.7633    0.7124
3340.749    0.8344    0.8004
3340.769    0.8680    0.8682
3340.789    0.8517    0.9026
3340.808    0.8358    0.9009
3340.828    0.7784    0.8564
3340.848    0.6809    0.7628
3340.867    0.5847    0.6454
3340.887    0.5234    0.5449
3340.907    0.5583    0.5263
3340.927    0.6555    0.5970
3340.946    0.7661    0.6998
3340.966    0.8358    0.7865
3340.986    0.8533    0.8310
3341.005    0.8580    0.8506
3341.025    0.8696    0.8694
# 043726  48  3340.113  3341.040
3340.113    0.8145    0.8406
3340.133    0.8266    0.8375
3340.153    0.8004    0.8158
3340.173    0.7832    0.7827
3340.192    0.7623    0.7406
3340.212    0.7193    0.6822
3340.232    0.6468    0.6056
3340.252    0.5360    0.5080
3340.271    0.3966    0.3981
3340.291    0.2586    0.2752
3340.311    0.1491    0.1653
3340.330    0.0893    0.0922
3340.350    0.0666    0.0584
3340.370    0.0736    0.0704
3340.390    0.1113    0.1271
3340.409    0.2025    0.2167
3340.429    0.3206    0.3305
3340.449    0.4351    0.4382
3340.468    0.5368    0.5107
3340.488    0.5848    0.5317
3340.508    0.5326    0.4785
3340.528    0.4052    0.3622
3340.547    0.2637    0.2404
3340.567    0.1566    0.1647
3340.587    0.1649    0.1850
3340.606    0.2858    0.2898
3340.626    0.4280    0.4336
3340.646    0.4996    0.5298
3340.666    0.5021    0.5408
3340.685    0.4969    0.5127
3340.705    0.5343    0.5171
3340.725    0.6372    0.5913
3340.744    0.7495    0.7011
3340.764    0.8224    0.8072
3340.784    0.8521    0.8728
3340.804    0.8354    0.8956
3340.823    0.7697    0.8780
3340.843    0.6901    0.8039
3340.863    0.5809    0.6634
3340.882    0.4564    0.5049
3340.902    0.4091    0.4011
3340.922    0.4881    0.4297
3340.942    0.6391    0.5630
3340.961    0.7698    0.6968
3340.981    0.8232    0.7773
3341.001    0.8115    0.8028
3341.020    0.8130    0.8158
3341.040    0.8459    0.8412
# 044324  48  3340.114  3341.040
3340.114    0.8700    0.8804
3340.133    0.8636    0.8714
3340.153    0.8632    0.8507
3340.173    0.8270    0.8211
3340.192    0.8013    0.7829
3340.212    0.7520    0.7281
3340.232    0.6844    0.6527
3340.252    0.5627    0.5514
3340.271    0.4248    0.4322
3340.291    0.2848    0.2957
3340.311    0.1685    0.1748
3340.330    0.0963    0.0977
3340.350    0.0692    0.0669
3340.370    0.0880    0.0887
3340.390    0.1547    0.1618
3340.409    0.2664    0.2705
3340.429    0.3933    0.4020
3340.449    0.5159    0.5193
3340.468    0.6105    0.5925
3340.488    0.6396    0.6067
3340.508    0.5875    0.5409
3340.528    0.4477    0.4100
3340.547    0.2919    0.2804
3340.567    0.2101    0.2113
3340.587    0.2432    0.2550
3340.606    0.3777    0.3873
3340.626    0.5250    0.5506
3340.646    0.6101    0.6548
3340.666    0.6418    0.6747
3340.685    0.6560    0.6595
3340.705    0.7021    0.6700
3340.725    0.7630    0.7300
3340.744    0.8354    0.8087
3340.764    0.8908    0.8786
3340.784    0.8917    0.9183
3340.804    0.8515    0.9292
3340.823    0.8158    0.9110
3340.843    0.7446    0.8459
3340.863    0.6289    0.7238
3340.882    0.5399    0.5903
3340.902    0.5327    0.5139
3340.922    0.6193    0.5569
3340.942    0.7439    0.6787
3340.961    0.8416    0.7836
3340.981    0.8904    0.8364
3341.001    0.8867    0.8494
3341.020    0.8843    0.8606
3341.040    0.8970    0.8851
# 044997  48  3340.112  3341.039
3340.112    0.8606    0.8614
3340.132    0.8445    0.8566
3340.152    0.8331    0.8366
3340.172    0.8141    0.8069
3340.191    0.7818    0.7693
3340.211    0.7384    0.7166
3340.231    0.6627    0.6458
3340.250    0.5623    0.5581
3340.270    0.4488    0.4435
3340.290    0.3158    0.3142
3340.310    0.1831    0.1909
3340.329    0.0990    0.1037
3340.349    0.0614    0.0597
3340.369    0.0722    0.0689
3340.388    0.1185    0.1258
3340.408    0.2195    0.2282
3340.428    0.3416    0.3518
3340.448    0.4547    0.4675
3340.467    0.5506    0.5476
3340.487    0.6066    0.5782
3340.507    0.5879    0.5305
3340.526    0.4644    0.4127
3340.546    0.2903    0.2626
3340.566    0.1655    0.1662
3340.586    0.1664    0.1811
3340.605    0.2857    0.2992
3340.625    0.4576    0.4664
3340.645    0.5512    0.5732
3340.664    0.5294    0.5725
3340.684    0.4973    0.5171
3340.704    0.5178    0.5033
3340.724    0.6093    0.5788
3340.743    0.7521    0.7006
3340.763    0.8466    0.8170
3340.783    0.8566    0.8851
3340.802    0.8506    0.9099
3340.822    0.8074    0.9030
3340.842    0.7313    0.8480
3340.862    0.6246    0.7180
3340.881    0.4919    0.5461
3340.901    0.4156    0.4163
3340.921    0.4899    0.4378
3340.941    0.6636    0.5868
3340.960    0.7984    0.7333
3340.980    0.8433    0.8110
3341.000    0.8543    0.8243
3341.019    0.8568    0.8291
3341.039    0.8592    0.8515
# 045325  47  3340.119  3341.026
3340.119    0.8570    0.8582
3340.138    0.8626    0.8490
3340.158    0.8308    0.8257
3340.178    0.7980    0.7916
3340.198    0.7642    0.7456
3340.217    0.7027    0.6871
3340.237    0.6281    0.6062
3340.257    0.5164    0.5032
3340.276    0.3874    0.3887
3340.296    0.2492    0.2647
3340.316    0.1524    0.1590
3340.336    0.0941    0.0915
3340.355    0.0733    0.0713
3340.375    0.0972    0.0976
3340.395    0.1562    0.1699
3340.414    0.2622    0.2707
3340.434    0.3868    0.3888
3340.454    0.4981    0.4917
3340.474    0.5776    0.5532
3340.493    0.5825    0.5527
3340.513    0.5167    0.4816
3340.533    0.3967    0.3612
3340.552    0.2576    0.2535
3340.572    0.1962    0.2079
3340.592    0.2564    0.2624
3340.612    0.3815    0.3935
3340.631    0.4966    0.5252
3340.651    0.5630    0.6053
3340.671    0.5805    0.6146
3340.690    0.6087    0.6028
3340.710    0.6560    0.6239
3340.730    0.7391    0.6945
3340.750    0.8258    0.7860
3340.769    0.8555    0.8580
3340.789    0.8478    0.9012
3340.809    0.8358    0.9097
3340.828    0.7860    0.8810
3340.848    0.6875    0.7991
3340.868    0.5913    0.6670
3340.888    0.5103    0.5346
3340.907    0.5018    0.4800
3340.927    0.5968    0.5317
3340.947    0.7249    0.6495
3340.966    0.7989    0.7483
3340.986    0.8323    0.8002
3341.006    0.8598    0.8175
3341.026    0.8608    0.8350
# 046903  47  3340.114  3341.021
3340.114    0.8694    0.8728
3340.134    0.8714    0.8686
3340.153    0.8453    0.8513
3340.173    0.8325    0.8234
3340.193    0.7894    0.7851
3340.213    0.7456    0.7327
3340.232    0.6770    0.6650
3340.252    0.5764    0.5702
3340.272    0.4539    0.4504
3340.291    0.3165    0.3234
3340.311    0.1928    0.1984
3340.331    0.1058    0.1081
3340.351    0.0689    0.0668
3340.370    0.0786    0.0752
3340.390    0.1281    0.1335
3340.410    0.2230    0.2363
3340.429    0.3490    0.3565
3340.449    0.4709    0.4775
3340.469    0.5643    0.5638
3340.489    0.6233    0.5902
3340.508    0.5793    0.5435
3340.528    0.4812    0.4262
3340.548    0.3175    0.2887
3340.567    0.1927    0.2052
3340.587    0.2070    0.2160
3340.607    0.3237    0.3281
3340.627    0.4705    0.4822
3340.646    0.5665    0.5893
3340.666    0.5808    0.6192
3340.686    0.5719    0.5985
3340.705    0.6138    0.5974
3340.725    0.6981    0.6530
3340.745    0.7852    0.7485
3340.765    0.8638    0.8395
3340.784    0.8995    0.8956
3340.804    0.8766    0.9196
3340.824    0.8093    0.9087
3340.843    0.7396    0.8553
3340.863    0.6543    0.7413
3340.883    0.5435    0.5953
3340.903    0.4940    0.4968
3340.922    0.5559    0.5103
3340.942    0.6928    0.6204
3340.962    0.8097    0.7439
3340.981    0.8486    0.8123
3341.001    0.8656    0.8354
3341.021    0.8650    0.8464
# 049580  47  3340.118  3341.025
3340.118    0.8533    0.8614
3340.138    0.8453    0.8457
3340.157    0.8126    0.8204
3340.177    0.8022    0.7843
3340.197    0.7588    0.7362
3340.217    0.7027    0.6716
3340.236    0.6170    0.5909
3340.256    0.4908    0.4838
3340.276    0.3627    0.3592
3340.295    0.2295    0.2394
3340.315    0.1268    0.1358
3340.335    0.0753    0.0748
3340.355    0.0659    0.0640
3340.374    0.0971    0.1004
3340.394    0.1783    0.1843
3340.414    0.2897    0.3001
3340.434    0.4087    0.4215
3340.453    0.5218    0.5170
3340.473    0.5887    0.5735
3340.493    0.6073    0.5608
3340.512    0.5295    0.4750
3340.532    0.3675    0.3361
3340.552    0.2286    0.2183
3340.572    0.1851    0.1915
3340.591    0.2583    0.2733
3340.611    0.4193    0.4328
3340.631    0.5339    0.5776
3340.650    0.5890    0.6334
3340.670    0.5895    0.6156
3340.690    0.5928    0.5922
3340.710    0.6654    0.6262
3340.729    0.7621    0.7109
3340.749    0.8377    0.8104
3340.769    0.8708    0.8810
3340.788    0.8716    0.9133
3340.808    0.8308    0.9169
3340.828    0.7607    0.8835
3340.848    0.6778    0.7907
3340.867    0.5703    0.6480
3340.887    0.4765    0.5050
3340.907    0.4997    0.4674
3340.926    0.6391    0.5541
3340.946    0.7732    0.6963
3340.966    0.8517    0.7943
3340.986    0.8658    0.8255
3341.005    0.8578    0.8308
3341.025    0.8819    0.8476
# 049586  48  3340.114  3341.040
3340.114    0.8379    0.8329
3340.133    0.8358    0.8400
3340.153    0.8215    0.8253
3340.173    0.8013    0.7951
3340.192    0.7551    0.7539
3340.212    0.7019    0.6953
3340.232    0.6353    0.6179
3340.252    0.5190    0.5194
3340.271    0.3936    0.4102
3340.291    0.2735    0.2905
3340.311    0.1651    0.1848
3340.330    0.1203    0.1143
3340.350    0.1061    0.0826
3340.370    0.1019    0.0978
3340.390    0.1324    0.1573
3340.409    0.2230    0.2452
3340.429    0.3255    0.3519
3340.449    0.4404    0.4471
3340.468    0.5396    0.5029
3340.488    0.5629    0.5059
3340.508    0.5105    0.4469
3340.528    0.4019    0.3455
3340.547    0.2585    0.2497
3340.567    0.1709    0.1954
3340.587    0.1931    0.2168
3340.606    0.3079    0.2998
3340.626    0.4381    0.4122
3340.646    0.5181    0.4991
3340.665    0.5269    0.5368
3340.685    0.5257    0.5500
3340.705    0.5733    0.5774
3340.725    0.6571    0.6417
3340.744    0.7568    0.7256
3340.764    0.8333    0.8085
3340.784    0.8352    0.8622
3340.803    0.7925    0.8752
3340.823    0.7497    0.8418
3340.843    0.6616    0.7542
3340.863    0.5414    0.6234
3340.882    0.4427    0.4989
3340.902    0.4145    0.4265
3340.922    0.4890    0.4494
3340.941    0.6347    0.5406
3340.961    0.7556    0.6527
3340.981    0.8017    0.7338
3341.001    0.8045    0.7773
3341.020    0.7956    0.8032
3341.040    0.7949    0.8310
# 049728  48  3340.112  3341.039
3340.112    0.8808    0.8730
3340.132    0.8686    0.8658
3340.152    0.8404    0.8457
3340.171    0.8245    0.8181
3340.191    0.8037    0.7793
3340.211    0.7437    0.7268
3340.231    0.6775    0.6554
3340.250    0.5703    0.5657
3340.270    0.4354    0.4470
3340.290    0.3046    0.3128
3340.310    0.1816    0.1870
3340.329    0.1034    0.1008
3340.349    0.0605    0.0593
3340.369    0.0668    0.0693
3340.388    0.1254    0.1264
3340.408    0.2251    0.2311
3340.428    0.3471    0.3601
3340.448    0.4722    0.4819
3340.467    0.5792    0.5665
3340.487    0.6368    0.5997
3340.507    0.6027    0.5523
3340.526    0.4669    0.4337
3340.546    0.3033    0.2826
3340.566    0.1855    0.1865
3340.586    0.1934    0.2046
3340.605    0.3199    0.3280
3340.625    0.4966    0.5026
3340.645    0.5808    0.6203
3340.664    0.5894    0.6350
3340.684    0.5686    0.5955
3340.704    0.6072    0.5869
3340.724    0.6965    0.6510
3340.743    0.8008    0.7521
3340.763    0.8686    0.8476
3340.783    0.8867    0.9039
3340.802    0.8640    0.9241
3340.822    0.8046    0.9166
3340.842    0.7349    0.8648
3340.862    0.6415    0.7446
3340.881    0.5302    0.5878
3340.901    0.4742    0.4711
3340.921    0.5416    0.4933
3340.940    0.6982    0.6219
3340.960    0.8276    0.7616
3340.980    0.8712    0.8300
3341.000    0.8804    0.8422
3341.019    0.8917    0.8480
3341.039    0.8972    0.8710
# 049756  47  3340.117  3341.024
3340.117    0.8498    0.8650
3340.137    0.8604    0.8519
3340.157    0.8360    0.8268
3340.177    0.7878    0.7920
3340.196    0.7674    0.7477
3340.216    0.7075    0.6850
3340.236    0.6090    0.6009
3340.255    0.4926    0.4982
3340.275    0.3614    0.3705
3340.295    0.2266    0.2398
3340.315    0.1282    0.1331
3340.334    0.0760    0.0728
3340.354    0.0616    0.0585
3340.374    0.0901    0.0941
3340.393    0.1639    0.1727
3340.413    0.2825    0.2898
3340.433    0.4070    0.4151
3340.453    0.5190    0.5184
3340.472    0.6062    0.5723
3340.492    0.6074    0.5592
3340.512    0.5353    0.4653
3340.531    0.3667    0.3296
3340.551    0.2168    0.2065
3340.571    0.1585    0.1699
3340.591    0.2303    0.2457
3340.610    0.3834    0.3909
3340.630    0.5218    0.5367
3340.650    0.5618    0.5959
3340.669    0.5424    0.5742
3340.689    0.5433    0.5436
3340.709    0.6030    0.5754
3340.729    0.7132    0.6736
3340.748    0.8194    0.7823
3340.768    0.8702    0.8674
3340.788    0.8756    0.9093
3340.807    0.8344    0.9156
3340.827    0.7628    0.8819
3340.847    0.6705    0.7858
3340.867    0.5384    0.6275
3340.886    0.4418    0.4815
3340.906    0.4668    0.4316
3340.926    0.6017    0.5206
3340.945    0.7408    0.6627
3340.965    0.8270    0.7718
3340.985    0.8437    0.8093
3341.005    0.8449    0.8158
3341.024    0.8414    0.8329
# 050505  47  3340.117  3341.024
3340.117    0.8742    0.8722
3340.137    0.8564    0.8584
3340.157    0.8266    0.8343
3340.176    0.8065    0.8033
3340.196    0.7807    0.7596
3340.216    0.7214    0.7002
3340.236    0.6412    0.6200
3340.255    0.5283    0.5211
3340.275    0.4014    0.3952
3340.295    0.2612    0.2614
3340.314    0.1446    0.1514
3340.334    0.0784    0.0777
3340.354    0.0607    0.0575
3340.374    0.0867    0.0914
3340.393    0.1686    0.1711
3340.413    0.2836    0.2909
3340.433    0.3969    0.4193
3340.452    0.5096    0.5229
3340.472    0.5972    0.5903
3340.492    0.6169    0.5912
3340.512    0.5541    0.5066
3340.531    0.4096    0.3661
3340.551    0.2396    0.2253
3340.571    0.1570    0.1723
3340.590    0.2333    0.2383
3340.610    0.3954    0.4000
3340.630    0.5448    0.5601
3340.650    0.5864    0.6253
3340.669    0.5483    0.5977
3340.689    0.5500    0.5550
3340.709    0.6052    0.5785
3340.728    0.7261    0.6699
3340.748    0.8358    0.7865
3340.768    0.8674    0.8718
3340.788    0.8950    0.9133
3340.807    0.8447    0.9226
3340.827    0.7617    0.9009
3340.847    0.6963    0.8224
3340.867    0.5852    0.6727
3340.886    0.4793    0.5170
3340.906    0.4811    0.4518
3340.926    0.6105    0.5395
3340.945    0.7870    0.6910
3340.965    0.8750    0.8087
3340.985    0.8772    0.8486
3341.005    0.8989    0.8525
3341.024    0.8915    0.8628
# 051178  47  3340.118  3341.025
3340.118    0.8935    0.8915
3340.137    0.8915    0.8772
3340.157    0.8690    0.8547
3340.177    0.8463    0.8238
3340.197    0.8102    0.7814
3340.216    0.7638    0.7258
3340.236    0.6755    0.6446
3340.256    0.5540    0.5347
3340.275    0.3904    0.4051
3340.295    0.2408    0.2607
3340.315    0.1382    0.1414
3340.335    0.0804    0.0747
3340.354    0.0644    0.0668
3340.374    0.1213    0.1165
3340.394    0.2088    0.2216
3340.413    0.3417    0.3529
3340.433    0.4936    0.4899
3340.453    0.6039    0.5961
3340.473    0.6890    0.6516
3340.492    0.6587    0.6362
3340.512    0.5498    0.5320
3340.532    0.3833    0.3686
3340.552    0.2261    0.2327
3340.571    0.1889    0.2075
3340.591    0.2942    0.3150
3340.611    0.4714    0.5023
3340.630    0.5984    0.6486
3340.650    0.6418    0.6950
3340.670    0.6366    0.6580
3340.690    0.6324    0.6275
3340.709    0.7042    0.6622
3340.729    0.8048    0.7546
3340.749    0.8910    0.8500
3340.768    0.9124    0.9087
3340.788    0.9007    0.9358
3340.808    0.8656    0.9386
3340.828    0.8080    0.9118
3340.847    0.7283    0.8337
3340.867    0.6203    0.6875
3340.887    0.5686    0.5453
3340.906    0.5826    0.5177
3340.926    0.7081    0.6252
3340.946    0.8335    0.7711
3340.966    0.8865    0.8551
3340.985    0.9001    0.8730
3341.005    0.9018    0.8740
3341.025    0.9068    0.8890
# 053721  47  3340.118  3341.025
3340.118    0.8776    0.8762
3340.138    0.8612    0.8672
3340.158    0.8531    0.8453
3340.177    0.8295    0.8149
3340.197    0.7829    0.7711
3340.217    0.7332    0.7104
3340.237    0.6402    0.6273
3340.256    0.5119    0.5244
3340.276    0.3831    0.3956
3340.296    0.2561    0.2638
3340.316    0.1530    0.1547
3340.335    0.0922    0.0909
3340.355    0.0777    0.0733
3340.375    0.1040    0.1069
3340.394    0.1773    0.1838
3340.414    0.2864    0.2996
3340.434    0.4186    0.4256
3340.454    0.5321    0.5298
3340.473    0.5959    0.5830
3340.493    0.6206    0.5704
3340.513    0.5368    0.4844
3340.532    0.3874    0.3624
3340.552    0.2510    0.2498
3340.572    0.2055    0.2127
3340.592    0.2607    0.2752
3340.611    0.3940    0.4009
3340.631    0.5272    0.5352
3340.651    0.5841    0.6084
3340.670    0.5895    0.6157
3340.690    0.6023    0.6066
3340.710    0.6613    0.6339
3340.730    0.7482    0.7088
3340.749    0.8219    0.7962
3340.769    0.8688    0.8710
3340.789    0.8704    0.9120
3340.808    0.8418    0.9177
3340.828    0.7745    0.8831
3340.848    0.7055    0.7952
3340.868    0.6034    0.6627
3340.887    0.5089    0.5446
3340.907    0.5187    0.4990
3340.927    0.6186    0.5592
3340.946    0.7499    0.6687
3340.966    0.8318    0.7659
3340.986    0.8400    0.8132
3341.006    0.8445    0.8312
3341.025    0.8696    0.8498
# 054375  48  3340.112  3341.039
3340.112    0.8341    0.8356
3340.132    0.8424    0.8398
3340.152    0.8262    0.8238
3340.172    0.8020    0.7934
3340.191    0.7732    0.7530
3340.211    0.7266    0.6966
3340.231    0.6557    0.6229
3340.250    0.5469    0.5346
3340.270    0.4300    0.4251
3340.290    0.3004    0.3082
3340.310    0.1952    0.2010
3340.329    0.1201    0.1247
3340.349    0.0850    0.0836
3340.369    0.0897    0.0879
3340.388    0.1267    0.1333
3340.408    0.2061    0.2170
3340.428    0.3150    0.3217
3340.448    0.4232    0.4237
3340.467    0.5078    0.4948
3340.487    0.5364    0.5200
3340.507    0.5105    0.4821
3340.526    0.4180    0.3963
3340.546    0.3072    0.2911
3340.566    0.2255    0.2234
3340.586    0.2215    0.2330
3340.605    0.2977    0.3146
3340.625    0.4172    0.4368
3340.645    0.5058    0.5374
3340.664    0.5493    0.5817
3340.684    0.5898    0.5897
3340.704    0.6312    0.6028
3340.724    0.6861    0.6527
3340.743    0.7600    0.7286
3340.763    0.8179    0.8106
3340.783    0.8406    0.8690
3340.802    0.8350    0.8923
3340.822    0.7816    0.8774
3340.842    0.7161    0.8143
3340.862    0.6214    0.7034
3340.881    0.5242    0.5813
3340.901    0.5005    0.4929
3340.921    0.5455    0.4935
3340.941    0.6501    0.5752
3340.960    0.7480    0.6758
3340.980    0.7912    0.7539
3341.000    0.8253    0.7929
3341.019    0.8410    0.8134
3341.039    0.8472    0.8379
# 055459  48  3340.113  3341.040
3340.113    0.8654    0.8660
3340.133    0.8511    0.8598
3340.153    0.8385    0.8391
3340.173    0.8204    0.8082
3340.192    0.7789    0.7684
3340.212    0.7238    0.7122
3340.232    0.6522    0.6364
3340.252    0.5420    0.5365
3340.271    0.4123    0.4209
3340.291    0.2816    0.2899
3340.311    0.1666    0.1730
3340.330    0.0917    0.0968
3340.350    0.0694    0.0641
3340.370    0.0843    0.0816
3340.390    0.1341    0.1482
3340.409    0.2392    0.2492
3340.429    0.3726    0.3736
3340.449    0.4894    0.4871
3340.468    0.5764    0.5594
3340.488    0.6163    0.5744
3340.508    0.5687    0.5117
3340.528    0.4368    0.3862
3340.547    0.2842    0.2610
3340.567    0.1862    0.1909
3340.587    0.2084    0.2262
3340.606    0.3451    0.3479
3340.626    0.4951    0.5041
3340.646    0.5742    0.6062
3340.666    0.5921    0.6242
3340.685    0.5965    0.6049
3340.705    0.6266    0.6138
3340.725    0.7150    0.6794
3340.744    0.8156    0.7702
3340.764    0.8742    0.8539
3340.784    0.8662    0.9032
3340.804    0.8398    0.9181
3340.823    0.7838    0.8993
3340.843    0.7099    0.8287
3340.863    0.6027    0.6976
3340.882    0.5011    0.5531
3340.902    0.4753    0.4651
3340.922    0.5545    0.5016
3340.942    0.6971    0.6269
3340.961    0.7997    0.7418
3340.981    0.8451    0.8032
3341.001    0.8694    0.8194
3341.020    0.8640    0.8316
3341.040    0.8632    0.8592
# 055868  48  3340.112  3341.039
3340.112    0.8543    0.8756
3340.132    0.8590    0.8642
3340.152    0.8568    0.8418
3340.172    0.8373    0.8102
3340.191    0.8028    0.7698
3340.211    0.7401    0.7125
3340.231    0.6653    0.6347
3340.250    0.5518    0.5379
3340.270    0.4031    0.4136
3340.290    0.2688    0.2801
3340.310    0.1569    0.1633
3340.329    0.0921    0.0907
3340.349    0.0691    0.0650
3340.369    0.0904    0.0927
3340.388    0.1622    0.1665
3340.408    0.2718    0.2823
3340.428    0.4021    0.4111
3340.448    0.5169    0.5229
3340.467    0.6042    0.5913
3340.487    0.6321    0.6009
3340.507    0.5690    0.5294
3340.526    0.4244    0.4005
3340.546    0.2706    0.2622
3340.566    0.1856    0.1994
3340.586    0.2368    0.2553
3340.605    0.3849    0.3979
3340.625    0.5405    0.5610
3340.645    0.6210    0.6519
3340.664    0.6159    0.6563
3340.684    0.6216    0.6327
3340.704    0.6817    0.6485
3340.724    0.7679    0.7199
3340.743    0.8492    0.8069
3340.763    0.8821    0.8788
3340.783    0.8878    0.9169
3340.802    0.8553    0.9258
3340.822    0.7980    0.9049
3340.842    0.7238    0.8327
3340.862    0.6243    0.6986
3340.881    0.5264    0.5562
3340.901    0.5201    0.4852
3340.921    0.6312    0.5482
3340.941    0.7656    0.6882
3340.960    0.8594    0.7991
3340.980    0.8766    0.8507
3341.000    0.8746    0.8628
3341.019    0.9005    0.8734
3341.039    0.9016    0.8950
# 059589  47  3340.117  3341.024
3340.117    0.8362    0.8494
3340.137    0.8164    0.8339
3340.157    0.8080    0.8067
3340.177    0.8037    0.7700
3340.196    0.7586    0.7244
3340.216    0.6902    0.6619
3340.236    0.6081    0.5808
3340.255    0.4908    0.4852
3340.275    0.3636    0.3686
3340.295    0.2369    0.2480
3340.315    0.1352    0.1437
3340.334    0.0805    0.0787
3340.354    0.0584    0.0563
3340.374    0.0803    0.0829
3340.393    0.1459    0.1507
3340.413    0.2399    0.2552
3340.433    0.3616    0.3714
3340.453    0.4748    0.4754
3340.472    0.5636    0.5423
3340.492    0.5988    0.5548
3340.512    0.5449    0.4874
3340.531    0.3999    0.3625
3340.551    0.2429    0.2303
3340.571    0.1662    0.1763
3340.591    0.2272    0.2428
3340.610    0.3847    0.3934
3340.630    0.5196    0.5563
3340.650    0.5917    0.6350
3340.669    0.5845    0.6227
3340.689    0.5728    0.5871
3340.709    0.6331    0.6039
3340.729    0.7449    0.6874
3340.748    0.8304    0.7863
3340.768    0.9051    0.8646
3340.788    0.8780    0.9039
3340.807    0.8333    0.9133
3340.827    0.7572    0.8947
3340.847    0.6855    0.8241
3340.867    0.5841    0.6842
3340.886    0.4862    0.5313
3340.906    0.4993    0.4560
3340.926    0.6180    0.5283
3340.946    0.7630    0.6784
3340.965    0.8408    0.7874
3340.985    0.8594    0.8274
3341.005    0.8596    0.8293
3341.024    0.8778    0.8381
# 059610  48  3340.113  3341.040
3340.113    0.8702    0.8815
3340.133    0.8670    0.8800
3340.153    0.8646    0.8640
3340.172    0.8535    0.8398
3340.192    0.8192    0.8054
3340.212    0.7838    0.7579
3340.232    0.7127    0.6923
3340.251    0.6142    0.6074
3340.271    0.5083    0.4917
3340.291    0.3574    0.3560
3340.310    0.2162    0.2291
3340.330    0.1232    0.1260
3340.350    0.0737    0.0727
3340.370    0.0781    0.0735
3340.389    0.1206    0.1239
3340.409    0.2084    0.2246
3340.429    0.3411    0.3548
3340.448    0.4742    0.4767
3340.468    0.5829    0.5740
3340.488    0.6470    0.6153
3340.508    0.6180    0.5797
3340.527    0.5058    0.4735
3340.547    0.3479    0.3274
3340.567    0.2205    0.2214
3340.586    0.2028    0.2157
3340.606    0.3079    0.3207
3340.626    0.4790    0.4860
3340.646    0.6003    0.6190
3340.665    0.6282    0.6625
3340.685    0.6124    0.6454
3340.705    0.6378    0.6352
3340.724    0.7180    0.6759
3340.744    0.8119    0.7614
3340.764    0.8772    0.8478
3340.784    0.9032    0.9049
3340.803    0.8708    0.9285
3340.823    0.8283    0.9245
3340.843    0.7716    0.8804
3340.863    0.6984    0.7777
3340.882    0.5727    0.6389
3340.902    0.5176    0.5216
3340.922    0.5632    0.5159
3340.941    0.6838    0.6143
3340.961    0.8024    0.7435
3340.981    0.8570    0.8219
3341.001    0.8829    0.8447
3341.020    0.8835    0.8525
3341.040    0.8845    0.8728
# 062175  47  3340.118  3341.025
3340.118    0.8457    0.8525
3340.138    0.8398    0.8451
3340.158    0.8306    0.8215
3340.177    0.7934    0.7889
3340.197    0.7435    0.7428
3340.217    0.6923    0.6811
3340.237    0.6107    0.5992
3340.256    0.5026    0.5010
3340.276    0.3787    0.3800
3340.296    0.2442    0.2554
3340.316    0.1429    0.1498
3340.335    0.0847    0.0851
3340.355    0.0676    0.0634
3340.375    0.0876    0.0907
3340.394    0.1565    0.1594
3340.414    0.2450    0.2652
3340.434    0.3694    0.3824
3340.454    0.4872    0.4826
3340.473    0.5662    0.5378
3340.493    0.5781    0.5316
3340.513    0.5145    0.4519
3340.532    0.3809    0.3320
3340.552    0.2317    0.2167
3340.572    0.1675    0.1732
3340.592    0.2202    0.2308
3340.611    0.3533    0.3588
3340.631    0.4912    0.5035
3340.651    0.5546    0.5872
3340.670    0.5664    0.5965
3340.690    0.5794    0.5828
3340.710    0.6270    0.6069
3340.730    0.7278    0.6845
3340.749    0.8179    0.7779
3340.769    0.8580    0.8570
3340.789    0.8574    0.8999
3340.808    0.8207    0.9068
3340.828    0.7631    0.8736
3340.848    0.6650    0.7822
3340.868    0.5445    0.6340
3340.887    0.4469    0.4922
3340.907    0.4341    0.4268
3340.927    0.5469    0.4864
3340.946    0.6885    0.6100
3340.966    0.7798    0.7209
3340.986    0.8117    0.7697
3341.006    0.8156    0.7820
3341.025    0.8279    0.7987
# 062816  48  3340.112  3341.039
3340.112    0.8272    0.8466
3340.132    0.8289    0.8507
3340.152    0.8370    0.8354
3340.171    0.8300    0.8087
3340.191    0.7916    0.7697
3340.211    0.7354    0.7170
3340.231    0.6663    0.6471
3340.250    0.5812    0.5621
3340.270    0.4631    0.4533
3340.290    0.3270    0.3330
3340.309    0.2103    0.2236
3340.329    0.1269    0.1333
3340.349    0.0857    0.0836
3340.369    0.0830    0.0810
3340.388    0.1178    0.1221
3340.408    0.1936    0.2053
3340.428    0.3022    0.3139
3340.447    0.4184    0.4189
3340.467    0.5155    0.5059
3340.487    0.5713    0.5446
3340.507    0.5668    0.5175
3340.526    0.4666    0.4332
3340.546    0.3400    0.3175
3340.566    0.2429    0.2319
3340.585    0.2193    0.2245
3340.605    0.2935    0.3049
3340.625    0.4111    0.4362
3340.645    0.5211    0.5506
3340.664    0.5765    0.6012
3340.684    0.5806    0.6046
3340.704    0.6135    0.6074
3340.723    0.6856    0.6467
3340.743    0.7768    0.7249
3340.763    0.8381    0.8102
3340.783    0.8545    0.8730
3340.802    0.8555    0.9014
3340.822    0.8257    0.8956
3340.842    0.7490    0.8451
3340.861    0.6473    0.7487
3340.881    0.5600    0.6166
3340.901    0.4926    0.5131
3340.921    0.5276    0.4998
3340.940    0.6443    0.5745
3340.960    0.7700    0.6879
3340.980    0.8249    0.7732
3340.999    0.8404    0.8121
3341.019    0.8381    0.8306
3341.039    0.8559    0.8511
# 063048  48  3340.111  3341.038
3340.111    0.8302    0.8480
3340.131    0.8379    0.8441
3340.151    0.8221    0.8230
3340.170    0.8069    0.7927
3340.190    0.7688    0.7506
3340.210    0.7138    0.6947
3340.229    0.6534    0.6255
3340.249    0.5504    0.5325
3340.269    0.4200    0.4198
3340.289    0.2929    0.2966
3340.308    0.1726    0.1872
3340.328    0.0961    0.1016
3340.348    0.0657    0.0596
3340.367    0.0639    0.0632
3340.387    0.1064    0.1121
3340.407    0.1871    0.2022
3340.427    0.3007    0.3164
3340.446    0.4270    0.4240
3340.466    0.5331    0.5116
3340.486    0.5829    0.5478
3340.505    0.5553    0.5138
3340.525    0.4560    0.4064
3340.545    0.3056    0.2707
3340.565    0.1796    0.1796
3340.584    0.1665    0.1854
3340.604    0.2817    0.2944
3340.624    0.4469    0.4532
3340.644    0.5436    0.5699
3340.663    0.5483    0.5939
3340.683    0.5330    0.5623
3340.703    0.5679    0.5531
3340.722    0.6528    0.6086
3340.742    0.7621    0.7148
3340.762    0.8578    0.8175
3340.782    0.8772    0.8823
3340.801    0.8494    0.9076
3340.821    0.7934    0.9007
3340.841    0.7156    0.8470
3340.860    0.6176    0.7342
3340.880    0.4976    0.5710
3340.900    0.4401    0.4493
3340.920    0.5216    0.4566
3340.939    0.6719    0.5732
3340.959    0.7947    0.7145
3340.979    0.8236    0.7943
3340.998    0.8397    0.8141
3341.018    0.8557    0.8215
3341.038    0.8535    0.8441
# 063636  48  3340.113  3341.040
3340.113    0.8562    0.8580
3340.133    0.8435    0.8464
3340.153    0.8302    0.8217
3340.173    0.7947    0.7852
3340.192    0.7656    0.7388
3340.212    0.6957    0.6730
3340.232    0.5940    0.5865
3340.251    0.4901    0.4845
3340.271    0.3644    0.3629
3340.291    0.2363    0.2430
3340.311    0.1429    0.1465
3340.330    0.0950    0.0919
3340.350    0.0803    0.0808
3340.370    0.1195    0.1178
3340.389    0.1854    0.1930
3340.409    0.2824    0.3009
3340.429    0.4024    0.4149
3340.449    0.5119    0.5073
3340.468    0.5719    0.5522
3340.488    0.5594    0.5363
3340.508    0.4814    0.4552
3340.527    0.3635    0.3455
3340.547    0.2568    0.2492
3340.567    0.2135    0.2243
3340.587    0.2762    0.2891
3340.606    0.3949    0.4064
3340.626    0.5170    0.5281
3340.646    0.5816    0.5972
3340.665    0.5903    0.6129
3340.685    0.6142    0.6179
3340.705    0.6836    0.6525
3340.725    0.7589    0.7234
3340.744    0.8270    0.8009
3340.764    0.8764    0.8660
3340.784    0.8692    0.8997
3340.803    0.8198    0.8985
3340.823    0.7473    0.8551
3340.843    0.6590    0.7612
3340.863    0.5750    0.6333
3340.882    0.5111    0.5300
3340.902    0.5288    0.4999
3340.922    0.6364    0.5651
3340.941    0.7434    0.6714
3340.961    0.8171    0.7679
3340.981    0.8521    0.8209
3341.001    0.8796    0.8449
3341.020    0.8698    0.8630
3341.040    0.8851    0.8861
# 064150  48  3340.100  3341.026
3340.100    0.8472    0.8562
3340.119    0.8451    0.8559
3340.139    0.8379    0.8379
3340.159    0.8149    0.8087
3340.179    0.7927    0.7688
3340.198    0.7435    0.7180
3340.218    0.6656    0.6465
3340.238    0.5731    0.5528
3340.257    0.4438    0.4431
3340.277    0.3052    0.3148
3340.297    0.1906    0.1944
3340.317    0.1055    0.1061
3340.336    0.0684    0.0654
3340.356    0.0726    0.0711
3340.376    0.1152    0.1257
3340.395    0.2062    0.2172
3340.415    0.3249    0.3367
3340.435    0.4445    0.4522
3340.455    0.5530    0.5357
3340.474    0.5924    0.5626
3340.494    0.5541    0.5175
3340.514    0.4502    0.4034
3340.533    0.2879    0.2743
3340.553    0.1791    0.1842
3340.573    0.1818    0.1908
3340.593    0.2893    0.2969
3340.612    0.4327    0.4395
3340.632    0.5253    0.5516
3340.652    0.5434    0.5776
3340.671    0.5372    0.5530
3340.691    0.5592    0.5483
3340.711    0.6400    0.6088
3340.730    0.7537    0.7096
3340.750    0.8504    0.8130
3340.770    0.8674    0.8802
3340.790    0.8478    0.9070
3340.809    0.7976    0.8970
3340.829    0.7120    0.8368
3340.849    0.6065    0.7112
3340.868    0.4935    0.5574
3340.888    0.4391    0.4412
3340.908    0.5008    0.4490
3340.928    0.6497    0.5685
3340.947    0.7752    0.7010
3340.967    0.8329    0.7861
3340.987    0.8484    0.8134
3341.006    0.8492    0.8245
3341.026    0.8578    0.8474
# 064747  48  3340.111  3341.038
3340.111    0.8612    0.8821
3340.131    0.8710    0.8762
3340.150    0.8746    0.8590
3340.170    0.8474    0.8325
3340.190    0.8187    0.7967
3340.210    0.7736    0.7478
3340.229    0.7110    0.6849
3340.249    0.6006    0.5955
3340.269    0.4784    0.4801
3340.288    0.3408    0.3523
3340.308    0.2112    0.2196
3340.328    0.1189    0.1181
3340.348    0.0687    0.0670
3340.367    0.0700    0.0691
3340.387    0.1205    0.1243
3340.407    0.2237    0.2280
3340.426    0.3441    0.3521
3340.446    0.4633    0.4795
3340.466    0.5879    0.5762
3340.486    0.6433    0.6196
3340.505    0.6301    0.5895
3340.525    0.5200    0.4767
3340.545    0.3439    0.3235
3340.565    0.2112    0.2139
3340.584    0.1990    0.2137
3340.604    0.3203    0.3323
3340.624    0.4959    0.5076
3340.643    0.5958    0.6305
3340.663    0.6104    0.6590
3340.683    0.5884    0.6220
3340.703    0.6163    0.6052
3340.722    0.7032    0.6534
3340.742    0.8022    0.7518
3340.762    0.8746    0.8464
3340.781    0.9080    0.9034
3340.801    0.8937    0.9288
3340.821    0.8348    0.9270
3340.841    0.7672    0.8880
3340.860    0.6879    0.7947
3340.880    0.5925    0.6460
3340.900    0.5244    0.5257
3340.919    0.5786    0.5247
3340.939    0.7226    0.6397
3340.959    0.8480    0.7741
3340.979    0.9005    0.8468
3340.998    0.8880    0.8626
3341.018    0.8766    0.8670
3341.038    0.8890    0.8847
# 070319  47  3340.118  3341.025
3340.118    0.8774    0.8772
3340.138    0.8578    0.8582
3340.158    0.8457    0.8310
3340.178    0.8162    0.7943
3340.197    0.7741    0.7475
3340.217    0.6995    0.6801
3340.237    0.6006    0.5893
3340.256    0.4774    0.4784
3340.276    0.3422    0.3431
3340.296    0.2052    0.2111
3340.316    0.1107    0.1123
3340.335    0.0689    0.0658
3340.355    0.0700    0.0698
3340.375    0.1247    0.1277
3340.394    0.2216    0.2278
3340.414    0.3467    0.3597
3340.434    0.4779    0.4874
3340.454    0.5809    0.5845
3340.473    0.6467    0.6288
3340.493    0.6430    0.6009
3340.513    0.5272    0.4875
3340.532    0.3476    0.3392
3340.552    0.2198    0.2251
3340.572    0.2141    0.2276
3340.592    0.3451    0.3565
3340.611    0.5225    0.5309
3340.631    0.6333    0.6654
3340.651    0.6577    0.6966
3340.670    0.6355    0.6676
3340.690    0.6660    0.6537
3340.710    0.7439    0.7008
3340.730    0.8348    0.7883
3340.749    0.8962    0.8652
3340.769    0.9137    0.9145
3340.789    0.8908    0.9343
3340.808    0.8395    0.9322
3340.828    0.7654    0.8978
3340.848    0.6844    0.8067
3340.868    0.6027    0.6651
3340.887    0.5612    0.5571
3340.907    0.6229    0.5608
3340.927    0.7645    0.6769
3340.946    0.8766    0.7987
3340.966    0.9095    0.8670
3340.986    0.9053    0.8817
3341.006    0.9190    0.8859
3341.025    0.9376    0.9005
# 072604  48  3340.113  3341.040
3340.113    0.8418    0.8594
3340.133    0.8486    0.8476
3340.153    0.8272    0.8232
3340.172    0.8045    0.7910
3340.192    0.7732    0.7466
3340.212    0.7115    0.6874
3340.232    0.6331    0.6095
3340.251    0.5244    0.5157
3340.271    0.3973    0.3984
3340.291    0.2607    0.2736
3340.310    0.1530    0.1675
3340.330    0.0892    0.0900
3340.350    0.0623    0.0589
3340.370    0.0757    0.0765
3340.389    0.1294    0.1370
3340.409    0.2302    0.2383
3340.429    0.3474    0.3577
3340.448    0.4629    0.4640
3340.468    0.5706    0.5446
3340.488    0.6150    0.5686
3340.508    0.5733    0.5143
3340.527    0.4471    0.3978
3340.547    0.2917    0.2625
3340.567    0.1897    0.1920
3340.586    0.2149    0.2311
3340.606    0.3583    0.3727
3340.626    0.5170    0.5411
3340.646    0.6013    0.6439
3340.665    0.6065    0.6546
3340.685    0.6179    0.6263
3340.705    0.6610    0.6315
3340.724    0.7354    0.6929
3340.744    0.8173    0.7867
3340.764    0.8833    0.8650
3340.784    0.8766    0.9084
3340.803    0.8385    0.9219
3340.823    0.7838    0.9084
3340.843    0.7057    0.8492
3340.863    0.6146    0.7261
3340.882    0.5142    0.5805
3340.902    0.4998    0.4896
3340.922    0.6066    0.5316
3340.941    0.7661    0.6572
3340.961    0.8594    0.7773
3340.981    0.8734    0.8293
3341.001    0.8668    0.8370
3341.020    0.8764    0.8451
3341.040    0.8970    0.8700
# 075676  47  3340.114  3341.021
3340.114    0.8991    0.8790
3340.134    0.8843    0.8704
3340.153    0.8728    0.8507
3340.173    0.8509    0.8217
3340.193    0.8224    0.7818
3340.213    0.7675    0.7269
3340.232    0.6833    0.6557
3340.252    0.5737    0.5558
3340.272    0.4329    0.4300
3340.291    0.2928    0.2984
3340.311    0.1803    0.1736
3340.331    0.0972    0.0909
3340.351    0.0665    0.0633
3340.370    0.0901    0.0891
3340.390    0.1551    0.1689
3340.410    0.2682    0.2897
3340.429    0.4056    0.4157
3340.449    0.5222    0.5293
3340.469    0.5999    0.5991
3340.489    0.6081    0.6024
3340.508    0.5261    0.5277
3340.528    0.3762    0.3839
3340.548    0.2151    0.2393
3340.567    0.1430    0.1734
3340.587    0.2009    0.2199
3340.607    0.3568    0.3655
3340.627    0.5079    0.5244
3340.646    0.5712    0.5998
3340.666    0.5568    0.5825
3340.686    0.5364    0.5388
3340.705    0.5719    0.5513
3340.725    0.6872    0.6412
3340.745    0.8078    0.7626
3340.765    0.8676    0.8584
3340.784    0.8939    0.9070
3340.804    0.8718    0.9211
3340.824    0.8039    0.8987
3340.843    0.7161    0.8238
3340.863    0.6169    0.6739
3340.883    0.5178    0.5020
3340.903    0.4952    0.4200
3340.922    0.5924    0.4845
3340.942    0.7354    0.6430
3340.962    0.8243    0.7777
3340.981    0.8331    0.8339
3341.001    0.8352    0.8466
3341.021    0.8502    0.8588
# 076114  47  3340.118  3341.025
3340.118    0.8696    0.8684
3340.137    0.8428    0.8551
3340.157    0.8236    0.8302
3340.177    0.8035    0.7958
3340.197    0.7631    0.7492
3340.216    0.7027    0.6893
3340.236    0.6172    0.6046
3340.256    0.5045    0.4951
3340.275    0.3637    0.3720
3340.295    0.2320    0.2403
3340.315    0.1313    0.1333
3340.335    0.0755    0.0719
3340.354    0.0631    0.0613
3340.374    0.0972    0.1003
3340.394    0.1723    0.1877
3340.413    0.2920    0.3023
3340.433    0.4237    0.4287
3340.453    0.5349    0.5313
3340.473    0.6124    0.5843
3340.492    0.6129    0.5674
3340.512    0.5137    0.4711
3340.532    0.3648    0.3273
3340.551    0.2193    0.2122
3340.571    0.1660    0.1783
3340.591    0.2519    0.2573
3340.611    0.4089    0.4105
3340.630    0.5326    0.5431
3340.650    0.5610    0.5970
3340.670    0.5355    0.5720
3340.689    0.5396    0.5463
3340.709    0.6093    0.5812
3340.729    0.7362    0.6797
3340.749    0.8404    0.7918
3340.768    0.8800    0.8696
3340.788    0.8742    0.9103
3340.808    0.8312    0.9150
3340.827    0.7537    0.8810
3340.847    0.6621    0.7852
3340.867    0.5443    0.6307
3340.887    0.4512    0.4872
3340.906    0.4826    0.4508
3340.926    0.6145    0.5428
3340.946    0.7842    0.6890
3340.965    0.8459    0.7883
3340.985    0.8551    0.8264
3341.005    0.8672    0.8348
3341.025    0.8648    0.8517
# 077749  48  3340.113  3341.040
3340.113    0.8389    0.8293
3340.133    0.8327    0.8251
3340.152    0.8095    0.8046
3340.172    0.7734    0.7688
3340.192    0.7347    0.7183
3340.212    0.6608    0.6515
3340.231    0.5800    0.5715
3340.251    0.4724    0.4713
3340.271    0.3637    0.3620
3340.291    0.2608    0.2562
3340.310    0.1723    0.1734
3340.330    0.1103    0.1178
3340.350    0.1051    0.1026
3340.369    0.1323    0.1271
3340.389    0.1819    0.1893
3340.409    0.2650    0.2768
3340.429    0.3573    0.3706
3340.448    0.4349    0.4444
3340.468    0.4908    0.4853
3340.488    0.5028    0.4754
3340.507    0.4484    0.4219
3340.527    0.3566    0.3415
3340.547    0.2802    0.2733
3340.567    0.2505    0.2524
3340.586    0.2776    0.2893
3340.606    0.3539    0.3733
3340.626    0.4560    0.4692
3340.645    0.5341    0.5414
3340.665    0.5825    0.5882
3340.685    0.6272    0.6203
3340.705    0.6864    0.6599
3340.724    0.7406    0.7133
3340.744    0.7912    0.7780
3340.764    0.8289    0.8335
3340.783    0.8211    0.8632
3340.803    0.7880    0.8596
3340.823    0.7327    0.8143
3340.843    0.6518    0.7305
3340.862    0.5818    0.6331
3340.882    0.5368    0.5474
3340.902    0.5327    0.5152
3340.921    0.5841    0.5450
3340.941    0.6717    0.6193
3340.961    0.7547    0.7006
3340.981    0.8125    0.7630
3341.000    0.8270    0.8015
3341.020    0.8362    0.8306
3341.040    0.8578    0.8574
# 078217  48  3340.113  3341.040
3340.113    0.8880    0.8880
3340.133    0.8728    0.8772
3340.152    0.8555    0.8576
3340.172    0.8335    0.8287
3340.192    0.8043    0.7889
3340.211    0.7513    0.7371
3340.231    0.6697    0.6616
3340.251    0.5702    0.5591
3340.271    0.4338    0.4298
3340.290    0.2844    0.2960
3340.310    0.1652    0.1718
3340.330    0.0954    0.0914
3340.349    0.0706    0.0653
3340.369    0.0863    0.0912
3340.389    0.1667    0.1707
3340.409    0.2839    0.2928
3340.428    0.4129    0.4223
3340.448    0.5360    0.5409
3340.468    0.6173    0.6153
3340.487    0.6510    0.6246
3340.507    0.5957    0.5534
3340.527    0.4497    0.4146
3340.547    0.2814    0.2729
3340.566    0.1934    0.2087
3340.586    0.2478    0.2579
3340.606    0.4131    0.4060
3340.625    0.5702    0.5632
3340.645    0.6305    0.6611
3340.665    0.6342    0.6705
3340.685    0.6375    0.6489
3340.704    0.6758    0.6618
3340.724    0.7679    0.7279
3340.744    0.8570    0.8160
3340.763    0.9016    0.8835
3340.783    0.9133    0.9228
3340.803    0.8582    0.9333
3340.823    0.8188    0.9135
3340.842    0.7350    0.8504
3340.862    0.6331    0.7268
3340.882    0.5488    0.5864
3340.902    0.5308    0.5205
3340.921    0.6425    0.5739
3340.941    0.7865    0.7031
3340.961    0.8708    0.8132
3340.980    0.8964    0.8606
3341.000    0.8931    0.8732
3341.020    0.8995    0.8839
3341.040    0.9198    0.9049
# 079672  48  3340.100  3341.026
3340.100    0.8658    0.8634
3340.119    0.8568    0.8628
3340.139    0.8515    0.8455
3340.159    0.8422    0.8173
3340.178    0.7978    0.7811
3340.198    0.7274    0.7296
3340.218    0.6719    0.6602
3340.238    0.5794    0.5681
3340.257    0.4582    0.4591
3340.277    0.3281    0.3301
3340.297    0.1977    0.2069
3340.316    0.1159    0.1184
3340.336    0.0741    0.0706
3340.356    0.0750    0.0741
3340.376    0.1262    0.1282
3340.395    0.2083    0.2203
3340.415    0.3324    0.3416
3340.435    0.4438    0.4596
3340.454    0.5473    0.5431
3340.474    0.6125    0.5773
3340.494    0.5857    0.5369
3340.514    0.4758    0.4257
3340.533    0.3152    0.2959
3340.553    0.1953    0.2023
3340.573    0.1952    0.2064
3340.592    0.2982    0.3065
3340.612    0.4389    0.4615
3340.632    0.5545    0.5825
3340.652    0.5861    0.6194
3340.671    0.5776    0.6021
3340.691    0.6136    0.5972
3340.711    0.6872    0.6488
3340.730    0.7840    0.7376
3340.750    0.8492    0.8299
3340.770    0.8823    0.8906
3340.789    0.8537    0.9150
3340.809    0.8255    0.9070
3340.829    0.7468    0.8531
3340.849    0.6397    0.7377
3340.868    0.5341    0.5917
3340.888    0.4748    0.4765
3340.908    0.5224    0.4777
3340.927    0.6630    0.5810
3340.947    0.7923    0.7135
3340.967    0.8435    0.7951
3340.987    0.8362    0.8211
3341.006    0.8414    0.8312
3341.026    0.8690    0.8531
# 085042  47  3340.118  3341.025
3340.118    0.8537    0.8562
3340.138    0.8335    0.8422
3340.158    0.8155    0.8158
3340.177    0.7874    0.7813
3340.197    0.7401    0.7328
3340.217    0.6866    0.6677
3340.237    0.5988    0.5814
3340.256    0.4789    0.4782
3340.276    0.3517    0.3526
3340.296    0.2192    0.2270
3340.316    0.1213    0.1264
3340.335    0.0727    0.0710
3340.355    0.0660    0.0608
3340.375    0.0933    0.0998
3340.394    0.1693    0.1794
3340.414    0.2841    0.2940
3340.434    0.3974    0.4137
3340.454    0.5190    0.5104
3340.473    0.5804    0.5576
3340.493    0.5818    0.5386
3340.513    0.4934    0.4429
3340.532    0.3516    0.3116
3340.552    0.2087    0.1969
3340.572    0.1500    0.1677
3340.592    0.2364    0.2454
3340.611    0.3839    0.3861
3340.631    0.5034    0.5243
3340.651    0.5424    0.5825
3340.670    0.5327    0.5689
3340.690    0.5445    0.5506
3340.710    0.6222    0.5897
3340.730    0.7509    0.6860
3340.749    0.8478    0.7876
3340.769    0.8813    0.8652
3340.789    0.8670    0.9022
3340.808    0.8126    0.9034
3340.828    0.7396    0.8618
3340.848    0.6425    0.7560
3340.868    0.5149    0.5946
3340.887    0.4250    0.4562
3340.907    0.4572    0.4192
3340.927    0.5954    0.5156
3340.946    0.7504    0.6586
3340.966    0.8226    0.7693
3340.986    0.8297    0.8121
3341.006    0.8287    0.8232
3341.025    0.8529    0.8397
# 085810  47  3340.117  3341.024
3340.117    0.8521    0.8533
3340.137    0.8373    0.8410
3340.157    0.8067    0.8149
3340.177    0.7811    0.7771
3340.196    0.7362    0.7290
3340.216    0.6784    0.6613
3340.236    0.5880    0.5724
3340.255    0.4669    0.4682
3340.275    0.3425    0.3449
3340.295    0.2129    0.2255
3340.315    0.1275    0.1321
3340.334    0.0877    0.0819
3340.354    0.0777    0.0751
3340.374    0.1068    0.1157
3340.394    0.1854    0.1987
3340.413    0.2943    0.3035
3340.433    0.4203    0.4173
3340.453    0.5211    0.5066
3340.472    0.5703    0.5454
3340.492    0.5609    0.5202
3340.512    0.4737    0.4297
3340.532    0.3374    0.3096
3340.551    0.2268    0.2215
3340.571    0.1985    0.2049
3340.591    0.2706    0.2791
3340.610    0.4064    0.4012
3340.630    0.5072    0.5194
3340.650    0.5411    0.5765
3340.670    0.5485    0.5796
3340.689    0.5814    0.5801
3340.709    0.6558    0.6210
3340.729    0.7530    0.7040
3340.748    0.8279    0.7921
3340.768    0.8566    0.8628
3340.788    0.8472    0.8972
3340.808    0.8082    0.8921
3340.827    0.7398    0.8426
3340.847    0.6374    0.7362
3340.867    0.5258    0.5951
3340.886    0.4570    0.4863
3340.906    0.4852    0.4625
3340.926    0.6044    0.5405
3340.946    0.7318    0.6610
3340.965    0.8020    0.7509
3340.985    0.8272    0.7976
3341.005    0.8451    0.8183
3341.024    0.8543    0.8395
# 088194  47  3340.118  3341.025
3340.118    0.8702    0.8718
3340.138    0.8498    0.8586
3340.158    0.8463    0.8344
3340.178    0.8095    0.8006
3340.197    0.7640    0.7572
3340.217    0.7109    0.6953
3340.237    0.6214    0.6118
3340.256    0.5042    0.5090
3340.276    0.3703    0.3804
3340.296    0.2414    0.2481
3340.316    0.1407    0.1394
3340.335    0.0817    0.0776
3340.355    0.0673    0.0634
3340.375    0.0945    0.1015
3340.394    0.1721    0.1833
3340.414    0.2945    0.3033
3340.434    0.4252    0.4301
3340.454    0.5346    0.5338
3340.473    0.6045    0.5875
3340.493    0.6139    0.5745
3340.513    0.5348    0.4810
3340.532    0.3739    0.3455
3340.552    0.2211    0.2219
3340.572    0.1745    0.1857
3340.592    0.2573    0.2637
3340.611    0.4125    0.4108
3340.631    0.5483    0.5580
3340.651    0.5959    0.6223
3340.670    0.5692    0.6090
3340.690    0.5696    0.5855
3340.710    0.6457    0.6165
3340.730    0.7681    0.7055
3340.749    0.8557    0.8030
3340.769    0.8876    0.8784
3340.789    0.8794    0.9156
3340.808    0.8364    0.9200
3340.828    0.7665    0.8870
3340.848    0.6786    0.7945
3340.868    0.5640    0.6439
3340.887    0.4666    0.5065
3340.907    0.4871    0.4616
3340.927    0.6299    0.5485
3340.946    0.7836    0.6849
3340.966    0.8566    0.7910
3340.986    0.8551    0.8304
3341.006    0.8572    0.8395
3341.025    0.8642    0.8547
# 088945  48  3340.113  3341.040
3340.113    0.8408    0.8480
3340.133    0.8445    0.8429
3340.152    0.8253    0.8249
3340.172    0.7949    0.7916
3340.192    0.7595    0.7428
3340.212    0.6971    0.6769
3340.231    0.6027    0.5979
3340.251    0.5096    0.5004
3340.271    0.4035    0.3953
3340.290    0.2973    0.2992
3340.310    0.2131    0.2148
3340.330    0.1576    0.1596
3340.350    0.1393    0.1416
3340.369    0.1638    0.1606
3340.389    0.2074    0.2142
3340.409    0.2848    0.2909
3340.428    0.3596    0.3695
3340.448    0.4404    0.4388
3340.468    0.4822    0.4770
3340.488    0.4805    0.4748
3340.507    0.4492    0.4391
3340.527    0.3906    0.3836
3340.547    0.3389    0.3350
3340.566    0.3234    0.3169
3340.586    0.3346    0.3371
3340.606    0.3818    0.3913
3340.626    0.4548    0.4606
3340.645    0.5097    0.5231
3340.665    0.5766    0.5766
3340.685    0.6366    0.6213
3340.704    0.6811    0.6640
3340.724    0.7332    0.7152
3340.744    0.7764    0.7698
3340.764    0.8043    0.8179
3340.783    0.8238    0.8459
3340.803    0.7985    0.8478
3340.823    0.7454    0.8183
3340.842    0.6995    0.7663
3340.862    0.6513    0.7010
3340.882    0.6295    0.6465
3340.902    0.6393    0.6220
3340.921    0.6615    0.6336
3340.941    0.7115    0.6748
3340.961    0.7695    0.7293
3340.980    0.8209    0.7789
3341.000    0.8586    0.8215
3341.020    0.8686    0.8545
3341.040    0.8778    0.8810
# 089282  47  3340.119  3341.026
3340.119    0.8754    0.8714
3340.138    0.8658    0.8624
3340.158    0.8519    0.8402
3340.178    0.8162    0.8074
3340.197    0.7874    0.7651
3340.217    0.7114    0.7045
3340.237    0.6297    0.6229
3340.257    0.5104    0.5178
3340.276    0.3822    0.4005
3340.296    0.2585    0.2738
3340.316    0.1641    0.1667
3340.336    0.0999    0.0992
3340.355    0.0821    0.0811
3340.375    0.1110    0.1120
3340.395    0.1886    0.1902
3340.414    0.2950    0.2957
3340.434    0.4092    0.4161
3340.454    0.5102    0.5176
3340.474    0.5944    0.5736
3340.493    0.6081    0.5658
3340.513    0.5327    0.4897
3340.533    0.4131    0.3708
3340.552    0.2864    0.2700
3340.572    0.2271    0.2339
3340.592    0.2796    0.2952
3340.612    0.4108    0.4281
3340.631    0.5438    0.5608
3340.651    0.6272    0.6497
3340.671    0.6509    0.6764
3340.690    0.6819    0.6798
3340.710    0.7342    0.7036
3340.730    0.7960    0.7605
3340.750    0.8459    0.8306
3340.769    0.8790    0.8849
3340.789    0.8654    0.9166
3340.809    0.8360    0.9188
3340.828    0.7982    0.8870
3340.848    0.7218    0.8067
3340.868    0.6159    0.6855
3340.888    0.5445    0.5704
3340.907    0.5410    0.5277
3340.927    0.6324    0.5772
3340.947    0.7434    0.6806
3340.966    0.8072    0.7663
3340.986    0.8513    0.8130
3341.006    0.8724    0.8314
3341.026    0.8692    0.8502
# 089474  47  3340.117  3341.024
3340.117    0.8502    0.8662
3340.136    0.8488    0.8547
3340.156    0.8323    0.8302
3340.176    0.8091    0.7952
3340.196    0.7668    0.7475
3340.215    0.6973    0.6863
3340.235    0.6145    0.6002
3340.255    0.4939    0.4901
3340.274    0.3557    0.3691
3340.294    0.2336    0.2418
3340.314    0.1314    0.1393
3340.334    0.0809    0.0802
3340.353    0.0801    0.0703
3340.373    0.1055    0.1090
3340.393    0.1731    0.1939
3340.412    0.2880    0.3040
3340.432    0.4280    0.4255
3340.452    0.5365    0.5230
3340.472    0.5984    0.5698
3340.491    0.5981    0.5484
3340.511    0.5112    0.4553
3340.531    0.3694    0.3248
3340.550    0.2256    0.2242
3340.570    0.1830    0.1986
3340.590    0.2636    0.2735
3340.610    0.4046    0.4128
3340.629    0.5286    0.5351
3340.649    0.5772    0.5942
3340.669    0.5700    0.5874
3340.689    0.5729    0.5761
3340.708    0.6299    0.6107
3340.728    0.7362    0.6973
3340.748    0.8158    0.7971
3340.767    0.8498    0.8694
3340.787    0.8652    0.9084
3340.807    0.8232    0.9099
3340.827    0.7544    0.8666
3340.846    0.6615    0.7714
3340.866    0.5568    0.6273
3340.886    0.4738    0.5013
3340.905    0.4873    0.4699
3340.925    0.6265    0.5468
3340.945    0.7619    0.6724
3340.965    0.8255    0.7665
3340.984    0.8437    0.8045
3341.004    0.8435    0.8190
3341.024    0.8428    0.8402
# 089912  48  3340.113  3341.040
3340.113    0.8356    0.8389
3340.133    0.8387    0.8402
3340.153    0.8224    0.8264
3340.172    0.8057    0.7997
3340.192    0.7775    0.7572
3340.212    0.7122    0.6990
3340.232    0.6304    0.6237
3340.251    0.5488    0.5365
3340.271    0.4385    0.4329
3340.291    0.3301    0.3268
3340.310    0.2291    0.2361
3340.330    0.1673    0.1647
3340.350    0.1249    0.1286
3340.370    0.1271    0.1326
3340.389    0.1715    0.1725
3340.409    0.2464    0.2443
3340.429    0.3265    0.3319
3340.448    0.4100    0.4113
3340.468    0.4732    0.4707
3340.488    0.4866    0.4892
3340.508    0.4687    0.4631
3340.527    0.4210    0.4083
3340.547    0.3605    0.3451
3340.567    0.3229    0.3070
3340.586    0.3173    0.3140
3340.606    0.3557    0.3675
3340.626    0.4347    0.4485
3340.646    0.5068    0.5295
3340.665    0.5648    0.5897
3340.685    0.6340    0.6343
3340.705    0.7005    0.6728
3340.724    0.7534    0.7148
3340.744    0.7978    0.7668
3340.764    0.8232    0.8185
3340.784    0.8291    0.8564
3340.803    0.8255    0.8686
3340.823    0.7759    0.8496
3340.843    0.7276    0.7974
3340.862    0.6660    0.7269
3340.882    0.6143    0.6522
3340.902    0.5972    0.6041
3340.922    0.6315    0.6008
3340.941    0.6764    0.6368
3340.961    0.7328    0.6971
3340.981    0.7965    0.7572
3341.000    0.8381    0.8022
3341.020    0.8610    0.8370
3341.040    0.8750    0.8644
# 090004  47  3340.118  3341.025
3340.118    0.8253    0.8335
3340.138    0.8087    0.8098
3340.158    0.7901    0.7759
3340.177    0.7506    0.7335
3340.197    0.6910    0.6758
3340.217    0.6081    0.6008
3340.236    0.5242    0.5116
3340.256    0.4049    0.4007
3340.276    0.2741    0.2814
3340.296    0.1721    0.1716
3340.315    0.0928    0.0949
3340.335    0.0560    0.0558
3340.355    0.0632    0.0623
3340.374    0.1061    0.1101
3340.394    0.1829    0.1985
3340.414    0.2940    0.3093
3340.434    0.4098    0.4187
3340.453    0.4975    0.4993
3340.473    0.5675    0.5360
3340.493    0.5589    0.4997
3340.512    0.4522    0.3969
3340.532    0.2949    0.2618
3340.552    0.1772    0.1731
3340.572    0.1772    0.1870
3340.591    0.2880    0.2988
3340.611    0.4503    0.4612
3340.631    0.5453    0.5752
3340.650    0.5458    0.5932
3340.670    0.5322    0.5569
3340.690    0.5513    0.5479
3340.710    0.6589    0.6115
3340.729    0.7872    0.7158
3340.749    0.8533    0.8179
3340.769    0.8716    0.8802
3340.788    0.8356    0.9036
3340.808    0.7759    0.8972
3340.828    0.6883    0.8451
3340.848    0.5890    0.7251
3340.867    0.4765    0.5681
3340.887    0.4296    0.4472
3340.907    0.5196    0.4607
3340.926    0.6945    0.5836
3340.946    0.8234    0.7256
3340.966    0.8626    0.8006
3340.986    0.8535    0.8156
3341.005    0.8564    0.8205
3341.025    0.8724    0.8424
# 091287  48  3340.114  3341.040
3340.114    0.8646    0.8630
3340.133    0.8529    0.8568
3340.153    0.8304    0.8360
3340.173    0.8200    0.8056
3340.193    0.7971    0.7645
3340.212    0.7328    0.7125
3340.232    0.6680    0.6394
3340.252    0.5503    0.5436
3340.271    0.4161    0.4318
3340.291    0.2974    0.3019
3340.311    0.1804    0.1813
3340.331    0.0993    0.0957
3340.350    0.0592    0.0598
3340.370    0.0715    0.0726
3340.390    0.1323    0.1360
3340.409    0.2277    0.2352
3340.429    0.3482    0.3589
3340.449    0.4653    0.4737
3340.469    0.5500    0.5539
3340.488    0.5954    0.5758
3340.508    0.5571    0.5219
3340.528    0.4408    0.3957
3340.547    0.2820    0.2595
3340.567    0.1685    0.1735
3340.587    0.1869    0.1970
3340.607    0.3203    0.3258
3340.626    0.4666    0.4817
3340.646    0.5478    0.5886
3340.666    0.5594    0.5970
3340.685    0.5421    0.5608
3340.705    0.5735    0.5585
3340.725    0.6787    0.6297
3340.745    0.7905    0.7418
3340.764    0.8634    0.8356
3340.784    0.8730    0.8939
3340.804    0.8515    0.9143
3340.823    0.7883    0.9026
3340.843    0.7024    0.8414
3340.863    0.6020    0.7106
3340.883    0.4887    0.5420
3340.902    0.4346    0.4384
3340.922    0.5341    0.4682
3340.942    0.6987    0.6083
3340.961    0.8251    0.7417
3340.981    0.8708    0.8123
3341.001    0.8541    0.8266
3341.021    0.8570    0.8344
3341.040    0.8782    0.8570
# 096184  48  3340.112  3341.039
3340.112    0.8596    0.8638
3340.132    0.8461    0.8606
3340.152    0.8519    0.8416
3340.171    0.8200    0.8138
3340.191    0.7741    0.7743
3340.211    0.7371    0.7208
3340.231    0.6677    0.6483
3340.250    0.5649    0.5580
3340.270    0.4483    0.4398
3340.290    0.3075    0.3085
3340.309    0.1773    0.1925
3340.329    0.1023    0.1042
3340.349    0.0720    0.0640
3340.369    0.0755    0.0744
3340.388    0.1215    0.1305
3340.408    0.2167    0.2317
3340.428    0.3421    0.3559
3340.447    0.4694    0.4677
3340.467    0.5703    0.5520
3340.487    0.6116    0.5777
3340.507    0.5674    0.5257
3340.526    0.4460    0.4111
3340.546    0.2983    0.2722
3340.566    0.1743    0.1867
3340.585    0.1872    0.2015
3340.605    0.3108    0.3178
3340.625    0.4772    0.4772
3340.645    0.5720    0.5905
3340.664    0.5857    0.6146
3340.684    0.5690    0.5903
3340.704    0.5916    0.5898
3340.723    0.6871    0.6471
3340.743    0.7943    0.7466
3340.763    0.8722    0.8389
3340.783    0.8927    0.8958
3340.802    0.8535    0.9158
3340.822    0.8019    0.9024
3340.842    0.7228    0.8391
3340.861    0.6145    0.7181
3340.881    0.5090    0.5563
3340.901    0.4468    0.4476
3340.921    0.5199    0.4680
3340.940    0.6731    0.5869
3340.960    0.7909    0.7221
3340.980    0.8453    0.7960
3340.999    0.8509    0.8153
3341.019    0.8321    0.8260
3341.039    0.8418    0.8521
# 096395  48  3340.113  3341.039
3340.113    0.8668    0.8806
3340.132    0.8929    0.8778
3340.152    0.8712    0.8614
3340.172    0.8507    0.8356
3340.192    0.8166    0.7998
3340.211    0.7651    0.7540
3340.231    0.7042    0.6880
3340.251    0.6173    0.5981
3340.270    0.4898    0.4884
3340.290    0.3436    0.3545
3340.310    0.2132    0.2234
3340.330    0.1195    0.1235
3340.349    0.0800    0.0747
3340.369    0.0794    0.0764
3340.389    0.1230    0.1321
3340.408    0.2263    0.2292
3340.428    0.3535    0.3581
3340.448    0.4740    0.4836
3340.468    0.5826    0.5773
3340.487    0.6405    0.6153
3340.507    0.6265    0.5816
3340.527    0.5022    0.4707
3340.546    0.3493    0.3327
3340.566    0.2227    0.2267
3340.586    0.2063    0.2239
3340.606    0.3141    0.3345
3340.625    0.4834    0.4926
3340.645    0.5990    0.6265
3340.665    0.6350    0.6738
3340.684    0.6427    0.6616
3340.704    0.6642    0.6552
3340.724    0.7320    0.6984
3340.744    0.8312    0.7793
3340.763    0.8851    0.8547
3340.783    0.8997    0.9068
3340.803    0.8906    0.9281
3340.822    0.8262    0.9224
3340.842    0.7654    0.8778
3340.862    0.6767    0.7748
3340.882    0.5794    0.6297
3340.901    0.5250    0.5219
3340.921    0.5732    0.5192
3340.941    0.7094    0.6262
3340.960    0.8397    0.7502
3340.980    0.8712    0.8310
3341.000    0.8782    0.8570
3341.020    0.8786    0.8662
3341.039    0.8835    0.8833
# 096402  48  3340.113  3341.040
3340.113    0.8241    0.8504
3340.133    0.8314    0.8397
3340.153    0.8149    0.8145
3340.172    0.7925    0.7809
3340.192    0.7596    0.7342
3340.212    0.6945    0.6724
3340.232    0.6048    0.5912
3340.251    0.4969    0.4943
3340.271    0.3622    0.3752
3340.291    0.2420    0.2521
3340.310    0.1416    0.1514
3340.330    0.0832    0.0813
3340.350    0.0610    0.0563
3340.370    0.0769    0.0769
3340.389    0.1317    0.1380
3340.409    0.2207    0.2382
3340.429    0.3364    0.3552
3340.448    0.4577    0.4573
3340.468    0.5514    0.5294
3340.488    0.5860    0.5404
3340.508    0.5389    0.4745
3340.527    0.4122    0.3570
3340.547    0.2567    0.2326
3340.567    0.1653    0.1751
3340.586    0.2018    0.2176
3340.606    0.3441    0.3493
3340.626    0.4999    0.4990
3340.646    0.5675    0.5838
3340.665    0.5483    0.5841
3340.685    0.5408    0.5550
3340.705    0.5837    0.5689
3340.724    0.6806    0.6433
3340.744    0.7918    0.7521
3340.764    0.8630    0.8435
3340.784    0.8776    0.8956
3340.803    0.8266    0.9103
3340.823    0.7589    0.8888
3340.843    0.6719    0.8126
3340.863    0.5746    0.6744
3340.882    0.4708    0.5283
3340.902    0.4486    0.4494
3340.922    0.5731    0.5007
3340.941    0.7342    0.6270
3340.961    0.8228    0.7458
3340.981    0.8362    0.7995
3341.001    0.8424    0.8111
3341.020    0.8488    0.8238
3341.040    0.8549    0.8533
# 096901  48  3340.112  3341.039
3340.112    0.8482    0.8616
3340.132    0.8604    0.8551
3340.152    0.8348    0.8335
3340.172    0.7974    0.8019
3340.191    0.7802    0.7616
3340.211    0.7218    0.7050
3340.231    0.6439    0.6289
3340.250    0.5488    0.5351
3340.270    0.4122    0.4146
3340.290    0.2773    0.2842
3340.310    0.1653    0.1676
3340.329    0.0885    0.0915
3340.349    0.0585    0.0584
3340.369    0.0761    0.0744
3340.388    0.1325    0.1345
3340.408    0.2221    0.2381
3340.428    0.3508    0.3617
3340.448    0.4783    0.4754
3340.467    0.5539    0.5492
3340.487    0.5871    0.5662
3340.507    0.5497    0.5040
3340.527    0.4273    0.3764
3340.546    0.2748    0.2480
3340.566    0.1727    0.1748
3340.586    0.1953    0.2084
3340.605    0.3197    0.3309
3340.625    0.4770    0.4888
3340.645    0.5545    0.5879
3340.665    0.5534    0.5951
3340.684    0.5434    0.5644
3340.704    0.5859    0.5690
3340.724    0.6934    0.6419
3340.743    0.8057    0.7454
3340.763    0.8566    0.8408
3340.783    0.8859    0.8970
3340.803    0.8594    0.9154
3340.822    0.7903    0.8989
3340.842    0.7096    0.8299
3340.862    0.5961    0.6949
3340.881    0.4882    0.5413
3340.901    0.4525    0.4445
3340.921    0.5378    0.4814
3340.941    0.6871    0.6143
3340.960    0.7945    0.7349
3340.980    0.8395    0.7956
3341.000    0.8410    0.8074
3341.019    0.8455    0.8179
3341.039    0.8408    0.8472
# 096948  48  3340.112  3341.038
3340.112    0.8568    0.8652
3340.131    0.8506    0.8630
3340.151    0.8323    0.8447
3340.171    0.8151    0.8160
3340.190    0.7934    0.7795
3340.210    0.7466    0.7276
3340.230    0.6773    0.6569
3340.250    0.5841    0.5623
3340.269    0.4480    0.4493
3340.289    0.3048    0.3150
3340.309    0.1796    0.1889
3340.328    0.0971    0.1019
3340.348    0.0654    0.0581
3340.368    0.0644    0.0645
3340.388    0.1070    0.1206
3340.407    0.2123    0.2164
3340.427    0.3357    0.3428
3340.447    0.4604    0.4644
3340.466    0.5681    0.5484
3340.486    0.6204    0.5792
3340.506    0.5813    0.5299
3340.526    0.4543    0.4061
3340.545    0.2916    0.2674
3340.565    0.1716    0.1719
3340.585    0.1692    0.1801
3340.605    0.2881    0.2946
3340.624    0.4451    0.4492
3340.644    0.5459    0.5685
3340.664    0.5527    0.5906
3340.683    0.5250    0.5574
3340.703    0.5603    0.5480
3340.723    0.6551    0.6109
3340.743    0.7670    0.7226
3340.762    0.8664    0.8228
3340.782    0.8859    0.8894
3340.802    0.8578    0.9154
3340.821    0.7984    0.9066
3340.841    0.7055    0.8482
3340.861    0.6019    0.7204
3340.881    0.4925    0.5498
3340.900    0.4219    0.4341
3340.920    0.4870    0.4447
3340.940    0.6567    0.5745
3340.959    0.7976    0.7119
3340.979    0.8576    0.7916
3340.999    0.8389    0.8098
3341.019    0.8333    0.8179
3341.038    0.8461    0.8429
# 097420  48  3340.113  3341.040
3340.113    0.8521    0.8482
3340.133    0.8738    0.8535
3340.152    0.8492    0.8397
3340.172    0.8183    0.8125
3340.192    0.7743    0.7743
3340.211    0.7452    0.7259
3340.231    0.6656    0.6584
3340.251    0.5758    0.5700
3340.271    0.4640    0.4602
3340.290    0.3397    0.3428
3340.310    0.2179    0.2229
3340.330    0.1273    0.1287
3340.349    0.0799    0.0778
3340.369    0.0727    0.0706
3340.389    0.1077    0.1108
3340.409    0.1829    0.1942
3340.428    0.2874    0.2999
3340.448    0.4035    0.4153
3340.468    0.5138    0.5078
3340.487    0.5766    0.5508
3340.507    0.5675    0.5297
3340.527    0.4861    0.4389
3340.547    0.3282    0.3138
3340.566    0.2203    0.2201
3340.586    0.1927    0.2017
3340.606    0.2701    0.2820
3340.625    0.4035    0.4166
3340.645    0.5277    0.5492
3340.665    0.5878    0.6162
3340.685    0.6070    0.6229
3340.704    0.6312    0.6226
3340.724    0.6864    0.6598
3340.744    0.7705    0.7362
3340.763    0.8437    0.8156
3340.783    0.8750    0.8772
3340.803    0.8572    0.9064
3340.823    0.8072    0.9012
3340.842    0.7313    0.8557
3340.862    0.6418    0.7523
3340.882    0.5413    0.6083
3340.901    0.4688    0.4935
3340.921    0.5071    0.4676
3340.941    0.6386    0.5508
3340.961    0.7593    0.6775
3340.980    0.8260    0.7681
3341.000    0.8463    0.8108
3341.020    0.8549    0.8272
3341.040    0.8744    0.8472
# 098921  48  3340.112  3341.039
3340.112    0.8428    0.8387
3340.132    0.8346    0.8370
3340.152    0.8145    0.8171
3340.171    0.7958    0.7860
3340.191    0.7525    0.7408
3340.211    0.6990    0.6805
3340.230    0.6252    0.6058
3340.250    0.5106    0.5073
3340.270    0.3886    0.3928
3340.290    0.2719    0.2749
3340.309    0.1685    0.1766
3340.329    0.1037    0.1045
3340.349    0.0761    0.0741
3340.368    0.0881    0.0862
3340.388    0.1373    0.1406
3340.408    0.2177    0.2301
3340.428    0.3243    0.3374
3340.447    0.4276    0.4331
3340.467    0.5083    0.5013
3340.487    0.5346    0.5138
3340.506    0.5011    0.4659
3340.526    0.4085    0.3681
3340.546    0.2795    0.2650
3340.566    0.2051    0.2091
3340.585    0.2200    0.2299
3340.605    0.3133    0.3232
3340.625    0.4348    0.4448
3340.644    0.5124    0.5348
3340.664    0.5639    0.5772
3340.684    0.5840    0.5874
3340.704    0.6220    0.6094
3340.723    0.6955    0.6636
3340.743    0.7705    0.7451
3340.763    0.8278    0.8228
3340.783    0.8498    0.8740
3340.802    0.8320    0.8890
3340.822    0.7764    0.8630
3340.842    0.6901    0.7869
3340.861    0.5959    0.6734
3340.881    0.5124    0.5479
3340.901    0.4783    0.4767
3340.921    0.5344    0.4980
3340.940    0.6515    0.5860
3340.960    0.7558    0.6917
3340.980    0.8113    0.7642
3340.999    0.8331    0.7987
3341.019    0.8404    0.8213
3341.039    0.8418    0.8472
# 100963  47  3340.118  3341.025
3340.118    0.8525    0.8696
3340.138    0.8604    0.8562
3340.158    0.8410    0.8318
3340.177    0.7976    0.7995
3340.197    0.7686    0.7539
3340.217    0.7303    0.6918
3340.236    0.6336    0.6132
3340.256    0.5038    0.5064
3340.276    0.3765    0.3795
3340.296    0.2412    0.2493
3340.315    0.1448    0.1465
3340.335    0.0803    0.0808
3340.355    0.0681    0.0665
3340.375    0.1022    0.1042
3340.394    0.1801    0.1848
3340.414    0.2890    0.3029
3340.434    0.4130    0.4280
3340.453    0.5331    0.5265
3340.473    0.6033    0.5848
3340.493    0.6028    0.5736
3340.513    0.5293    0.4837
3340.532    0.3890    0.3524
3340.552    0.2412    0.2317
3340.572    0.1869    0.1967
3340.591    0.2601    0.2677
3340.611    0.4094    0.4179
3340.631    0.5386    0.5613
3340.651    0.5887    0.6247
3340.670    0.5878    0.6136
3340.690    0.5868    0.5924
3340.710    0.6521    0.6224
3340.729    0.7492    0.7031
3340.749    0.8333    0.8022
3340.769    0.8888    0.8764
3340.789    0.8662    0.9135
3340.808    0.8329    0.9183
3340.828    0.7773    0.8859
3340.848    0.6933    0.7967
3340.867    0.5752    0.6605
3340.887    0.4903    0.5222
3340.907    0.5120    0.4791
3340.927    0.6270    0.5607
3340.946    0.7582    0.6899
3340.966    0.8422    0.7918
3340.986    0.8712    0.8308
3341.005    0.8778    0.8398
3341.025    0.8835    0.8555
# 104075  47  3340.119  3341.026
3340.119    0.8441    0.8517
3340.139    0.8584    0.8449
3340.158    0.8435    0.8245
3340.178    0.8033    0.7903
3340.198    0.7534    0.7420
3340.217    0.6941    0.6811
3340.237    0.6122    0.5985
3340.257    0.4893    0.4980
3340.277    0.3776    0.3859
3340.296    0.2693    0.2807
3340.316    0.1878    0.1875
3340.336    0.1291    0.1273
3340.355    0.1072    0.1093
3340.375    0.1347    0.1340
3340.395    0.1928    0.1989
3340.415    0.2833    0.2915
3340.434    0.3874    0.3869
3340.454    0.4749    0.4722
3340.474    0.5316    0.5195
3340.493    0.5364    0.5157
3340.513    0.4861    0.4618
3340.533    0.4022    0.3794
3340.553    0.3159    0.3080
3340.572    0.2862    0.2858
3340.592    0.3193    0.3267
3340.612    0.3963    0.4183
3340.631    0.4891    0.5172
3340.651    0.5772    0.5987
3340.671    0.6446    0.6460
3340.691    0.6890    0.6742
3340.710    0.7216    0.7055
3340.730    0.7840    0.7537
3340.750    0.8391    0.8110
3340.769    0.8610    0.8588
3340.789    0.8521    0.8888
3340.809    0.8230    0.8884
3340.829    0.7681    0.8511
3340.848    0.6955    0.7823
3340.868    0.6281    0.6893
3340.888    0.5905    0.6086
3340.907    0.5977    0.5761
3340.927    0.6461    0.6015
3340.947    0.7163    0.6687
3340.967    0.7914    0.7418
3340.986    0.8463    0.7940
3341.006    0.8463    0.8289
3341.026    0.8678    0.8541
# 109110  48  3340.113  3341.040
3340.113    0.8592    0.8457
3340.133    0.8494    0.8441
3340.153    0.8308    0.8260
3340.173    0.7993    0.7943
3340.192    0.7681    0.7518
3340.212    0.7305    0.6918
3340.232    0.6288    0.6135
3340.251    0.5090    0.5216
3340.271    0.3955    0.4106
3340.291    0.2708    0.2968
3340.311    0.1908    0.1970
3340.330    0.1444    0.1303
3340.350    0.1086    0.1002
3340.370    0.0990    0.1151
3340.389    0.1618    0.1685
3340.409    0.2680    0.2563
3340.429    0.3532    0.3583
3340.449    0.4427    0.4511
3340.468    0.5284    0.5084
3340.488    0.5609    0.5182
3340.508    0.5086    0.4720
3340.527    0.4091    0.3917
3340.547    0.2943    0.3059
3340.567    0.2631    0.2621
3340.587    0.2852    0.2865
3340.606    0.3613    0.3664
3340.626    0.4477    0.4738
3340.646    0.5250    0.5630
3340.665    0.5861    0.6122
3340.685    0.6384    0.6391
3340.705    0.7185    0.6683
3340.725    0.7572    0.7171
3340.744    0.7900    0.7775
3340.764    0.8511    0.8379
3340.784    0.8543    0.8780
3340.803    0.8239    0.8874
3340.823    0.7716    0.8596
3340.843    0.6918    0.7907
3340.863    0.6222    0.6909
3340.882    0.5711    0.5980
3340.902    0.5544    0.5443
3340.922    0.5863    0.5600
3340.941    0.7053    0.6269
3340.961    0.7798    0.7125
3340.981    0.8373    0.7798
3341.001    0.8455    0.8205
3341.020    0.8523    0.8455
3341.040    0.8614    0.8692
# 110205  47  3340.114  3341.021
3340.114    0.8985    0.8882
3340.134    0.8796    0.8798
3340.153    0.8543    0.8616
3340.173    0.8433    0.8337
3340.193    0.7984    0.7952
3340.213    0.7596    0.7418
3340.232    0.6864    0.6716
3340.252    0.5805    0.5715
3340.272    0.4383    0.4443
3340.291    0.2968    0.3109
3340.311    0.1783    0.1841
3340.331    0.0998    0.0987
3340.351    0.0733    0.0671
3340.370    0.0880    0.0883
3340.390    0.1531    0.1631
3340.410    0.2700    0.2816
3340.429    0.4052    0.4103
3340.449    0.5247    0.5308
3340.469    0.6247    0.6080
3340.489    0.6636    0.6186
3340.508    0.5942    0.5528
3340.528    0.4593    0.4186
3340.548    0.2913    0.2780
3340.567    0.1908    0.2085
3340.587    0.2333    0.2461
3340.607    0.3695    0.3812
3340.627    0.5395    0.5360
3340.646    0.6070    0.6212
3340.666    0.5887    0.6230
3340.686    0.5766    0.5912
3340.705    0.6138    0.5984
3340.725    0.7070    0.6700
3340.745    0.8024    0.7743
3340.765    0.8867    0.8630
3340.784    0.9158    0.9124
3340.804    0.8632    0.9300
3340.824    0.7912    0.9135
3340.843    0.7357    0.8525
3340.863    0.6433    0.7310
3340.883    0.5454    0.5887
3340.903    0.5311    0.5132
3340.922    0.6209    0.5550
3340.942    0.7626    0.6795
3340.962    0.8596    0.7941
3340.981    0.8817    0.8480
3341.001    0.8906    0.8638
3341.021    0.8943    0.8752
# 112504  48  3340.112  3341.039
3340.112    0.8600    0.8646
3340.132    0.8682    0.8656
3340.152    0.8457    0.8488
3340.171    0.8236    0.8230
3340.191    0.7831    0.7860
3340.211    0.7449    0.7355
3340.231    0.6841    0.6673
3340.250    0.5979    0.5812
3340.270    0.4749    0.4671
3340.290    0.3254    0.3368
3340.310    0.2038    0.2113
3340.329    0.1143    0.1202
3340.349    0.0697    0.0700
3340.369    0.0764    0.0710
3340.388    0.1171    0.1191
3340.408    0.2001    0.2140
3340.428    0.3244    0.3362
3340.448    0.4525    0.4567
3340.467    0.5480    0.5433
3340.487    0.6063    0.5809
3340.507    0.5965    0.5436
3340.526    0.4875    0.4401
3340.546    0.3425    0.3014
3340.566    0.2164    0.2027
3340.586    0.1798    0.2011
3340.605    0.2871    0.2986
3340.625    0.4576    0.4568
3340.645    0.5668    0.5871
3340.664    0.5958    0.6337
3340.684    0.5963    0.6223
3340.704    0.6352    0.6167
3340.724    0.6896    0.6636
3340.743    0.7851    0.7471
3340.763    0.8525    0.8352
3340.783    0.8792    0.8939
3340.802    0.8668    0.9177
3340.822    0.8230    0.9112
3340.842    0.7554    0.8600
3340.862    0.6486    0.7475
3340.881    0.5259    0.6010
3340.901    0.4629    0.4805
3340.921    0.5183    0.4751
3340.940    0.6448    0.5757
3340.960    0.7748    0.7097
3340.980    0.8498    0.7938
3341.000    0.8404    0.8205
3341.019    0.8527    0.8299
3341.039    0.8764    0.8515
# 113579  47  3340.119  3341.025
3340.119    0.7581    0.7675
3340.138    0.7452    0.7513
3340.158    0.7185    0.7218
3340.178    0.6885    0.6797
3340.197    0.6346    0.6286
3340.217    0.5665    0.5655
3340.237    0.5057    0.4959
3340.257    0.4373    0.4247
3340.276    0.3598    0.3606
3340.296    0.3005    0.3023
3340.316    0.2616    0.2586
3340.335    0.2274    0.2336
3340.355    0.2238    0.2259
3340.375    0.2317    0.2357
3340.395    0.2547    0.2586
3340.414    0.2865    0.2870
3340.434    0.3160    0.3172
3340.454    0.3425    0.3421
3340.473    0.3538    0.3573
3340.493    0.3669    0.3643
3340.513    0.3710    0.3647
3340.533    0.3668    0.3636
3340.552    0.3779    0.3664
3340.572    0.3897    0.3776
3340.592    0.4011    0.3996
3340.611    0.4300    0.4305
3340.631    0.4689    0.4714
3340.651    0.5113    0.5180
3340.671    0.5631    0.5668
3340.690    0.6278    0.6126
3340.710    0.6673    0.6580
3340.730    0.6981    0.6973
3340.749    0.7264    0.7266
3340.769    0.7376    0.7464
3340.789    0.7342    0.7534
3340.809    0.7107    0.7473
3340.828    0.6960    0.7321
3340.848    0.6845    0.7107
3340.868    0.6725    0.6896
3340.887    0.6739    0.6755
3340.907    0.6744    0.6708
3340.927    0.6891    0.6784
3340.947    0.7135    0.6974
3340.966    0.7327    0.7234
3340.986    0.7702    0.7558
3341.006    0.8091    0.7894
3341.025    0.8385    0.8200
# 113989  47  3340.118  3341.025
3340.118    0.8917    0.8736
3340.138    0.8688    0.8566
3340.157    0.8318    0.8327
3340.177    0.7936    0.7991
3340.197    0.7672    0.7540
3340.217    0.7233    0.6934
3340.236    0.6368    0.6170
3340.256    0.5359    0.5139
3340.276    0.3911    0.3904
3340.295    0.2649    0.2666
3340.315    0.1456    0.1531
3340.335    0.0771    0.0806
3340.355    0.0653    0.0609
3340.374    0.0888    0.0923
3340.394    0.1705    0.1747
3340.414    0.2889    0.2925
3340.434    0.4039    0.4195
3340.453    0.5180    0.5247
3340.473    0.6156    0.5992
3340.493    0.6418    0.6129
3340.512    0.5830    0.5479
3340.532    0.4445    0.4078
3340.552    0.2758    0.2649
3340.572    0.2047    0.2122
3340.591    0.2737    0.2889
3340.611    0.4266    0.4640
3340.631    0.6012    0.6281
3340.650    0.6474    0.6915
3340.670    0.6204    0.6668
3340.690    0.6186    0.6275
3340.710    0.6781    0.6470
3340.729    0.7814    0.7251
3340.749    0.8730    0.8222
3340.769    0.9328    0.8913
3340.788    0.9228    0.9232
3340.808    0.8468    0.9328
3340.828    0.7720    0.9198
3340.848    0.7176    0.8636
3340.867    0.6519    0.7527
3340.887    0.5790    0.6149
3340.907    0.5953    0.5590
3340.926    0.7283    0.6298
3340.946    0.8584    0.7638
3340.966    0.9348    0.8570
3340.986    0.9352    0.8853
3341.005    0.9164    0.8865
3341.025    0.9281    0.8939
# 115715  47  3340.117  3341.024
3340.117    0.8760    0.8853
3340.137    0.8668    0.8722
3340.157    0.8557    0.8490
3340.177    0.8272    0.8168
3340.196    0.7914    0.7750
3340.216    0.7281    0.7143
3340.236    0.6362    0.6304
3340.255    0.5206    0.5249
3340.275    0.3834    0.3909
3340.295    0.2410    0.2529
3340.315    0.1341    0.1408
3340.334    0.0812    0.0788
3340.354    0.0692    0.0667
3340.374    0.1072    0.1091
3340.393    0.1922    0.1971
3340.413    0.3158    0.3246
3340.433    0.4521    0.4574
3340.453    0.5665    0.5634
3340.472    0.6400    0.6152
3340.492    0.6503    0.5972
3340.512    0.5490    0.4976
3340.532    0.3995    0.3513
3340.551    0.2403    0.2360
3340.571    0.1963    0.2065
3340.591    0.2770    0.2938
3340.610    0.4387    0.4473
3340.630    0.5719    0.5973
3340.650    0.6333    0.6640
3340.670    0.6217    0.6545
3340.689    0.6286    0.6378
3340.709    0.7016    0.6679
3340.729    0.7976    0.7478
3340.748    0.8790    0.8329
3340.768    0.9116    0.8978
3340.788    0.8882    0.9292
3340.808    0.8511    0.9313
3340.827    0.7941    0.9001
3340.847    0.6950    0.8140
3340.867    0.6002    0.6753
3340.886    0.5365    0.5518
3340.906    0.5423    0.5162
3340.926    0.6717    0.5997
3340.946    0.8125    0.7286
3340.965    0.8527    0.8134
3340.985    0.8586    0.8441
3341.005    0.8696    0.8513
3341.024    0.8890    0.8676
# 116613  47  3340.118  3341.025
3340.118    0.8295    0.8414
3340.138    0.8238    0.8272
3340.158    0.8100    0.7989
3340.177    0.7838    0.7610
3340.197    0.7340    0.7084
3340.217    0.6674    0.6387
3340.237    0.5691    0.5488
3340.256    0.4466    0.4449
3340.276    0.3178    0.3243
3340.296    0.2008    0.2091
3340.315    0.1177    0.1241
3340.335    0.0754    0.0737
3340.355    0.0737    0.0678
3340.375    0.1007    0.1064
3340.394    0.1732    0.1808
3340.414    0.2726    0.2867
3340.434    0.3845    0.3979
3340.453    0.4885    0.4835
3340.473    0.5545    0.5276
3340.493    0.5445    0.5051
3340.513    0.4547    0.4163
3340.532    0.3226    0.3021
3340.552    0.2089    0.2076
3340.572    0.1749    0.1909
3340.591    0.2488    0.2613
3340.611    0.3771    0.3944
3340.631    0.4982    0.5207
3340.651    0.5558    0.5857
3340.670    0.5700    0.5940
3340.690    0.6021    0.5965
3340.710    0.6780    0.6371
3340.729    0.7635    0.7127
3340.749    0.8255    0.8004
3340.769    0.8580    0.8652
3340.789    0.8507    0.8952
3340.808    0.8022    0.8890
3340.828    0.7290    0.8358
3340.848    0.6366    0.7246
3340.867    0.5265    0.5836
3340.887    0.4570    0.4616
3340.907    0.4826    0.4378
3340.927    0.5855    0.5224
3340.946    0.7286    0.6452
3340.966    0.7956    0.7459
3340.986    0.8151    0.7938
3341.005    0.8204    0.8132
3341.025    0.8408    0.8350
# 999999  47  3340.118  3341.025
3340.118    0.8606    0.8690
3340.138    0.8537    0.8582
3340.158    0.8341    0.8350
3340.178    0.8082    0.8020
3340.197    0.7705    0.7596
3340.217    0.7148    0.6994
3340.237    0.6273    0.6177
3340.256    0.5219    0.5175
3340.276    0.3860    0.3916
3340.296    0.2512    0.2606
3340.316    0.1491    0.1505
3340.335    0.0869    0.0853
3340.355    0.0699    0.0666
3340.375    0.0954    0.0998
3340.394    0.1684    0.1766
3340.414    0.2788    0.2923
3340.434    0.4072    0.4173
3340.454    0.5226    0.5218
3340.473    0.6048    0.5782
3340.493    0.6160    0.5707
3340.513    0.5441    0.4854
3340.532    0.3882    0.3568
3340.552    0.2393    0.2337
3340.572    0.1817    0.1896
3340.592    0.2452    0.2536
3340.611    0.3897    0.3873
3340.631    0.5102    0.5270
3340.651    0.5571    0.5920
3340.670    0.5546    0.5809
3340.690    0.5513    0.5558
3340.710    0.6041    0.5825
3340.730    0.7078    0.6710
3340.749    0.8132    0.7743
3340.769    0.8788    0.8598
3340.789    0.8825    0.9053
3340.808    0.8504    0.9141
3340.828    0.7757    0.8831
3340.848    0.6800    0.7943
3340.868    0.5644    0.6494
3340.887    0.4744    0.5133
3340.907    0.4837    0.4595
3340.927    0.5988    0.5322
3340.947    0.7359    0.6693
3340.966    0.8325    0.7741
3340.986    0.8494    0.8228
3341.006    0.8570    0.8364
3341.025    0.8746    0.8513


==> anc/specdat/fit_NH3357.dat <==
# 001499  33  3356.982  3357.617
3356.982    1.0356    0.9913
3357.002    1.0597    0.9899
3357.022    1.0666    0.9886
3357.042    1.0411    0.9888
3357.062    1.0130    0.9906
3357.082    0.9656    0.9929
3357.101    0.8995    0.9927
3357.121    0.9024    0.9874
3357.141    0.9024    0.9730
3357.161    0.9074    0.9480
3357.181    0.9135    0.9169
3357.200    0.8964    0.8784
3357.220    0.7960    0.7909
3357.240    0.5992    0.6153
3357.260    0.4145    0.4149
3357.280    0.3398    0.3325
3357.300    0.3999    0.4096
3357.319    0.5559    0.5471
3357.339    0.6605    0.6571
3357.359    0.6492    0.6557
3357.379    0.5534    0.5410
3357.399    0.4486    0.4376
3357.419    0.4698    0.4851
3357.438    0.6448    0.6575
3357.458    0.8325    0.8431
3357.478    0.9658    0.9434
3357.498    0.9991    0.9614
3357.518    0.9430    0.9141
3357.538    0.7861    0.7960
3357.557    0.6295    0.6509
3357.577    0.5698    0.5717
3357.597    0.6540    0.6418
3357.617    0.8041    0.7849
# 001598  32  3356.998  3357.613
3356.998    1.0688    0.9936
3357.018    1.0705    0.9933
3357.038    1.0532    0.9936
3357.057    1.0252    0.9940
3357.077    0.9772    0.9947
3357.097    0.9339    0.9947
3357.117    0.9022    0.9931
3357.137    0.9112    0.9879
3357.157    0.9423    0.9779
3357.176    0.9612    0.9623
3357.196    0.9415    0.9305
3357.216    0.8527    0.8527
3357.236    0.6880    0.6989
3357.256    0.4943    0.5102
3357.276    0.4252    0.4088
3357.295    0.4621    0.4621
3357.315    0.5940    0.6119
3357.335    0.7430    0.7320
3357.355    0.7437    0.7382
3357.375    0.6369    0.6305
3357.394    0.5194    0.5092
3357.414    0.4765    0.4869
3357.434    0.5992    0.6088
3357.454    0.7883    0.7852
3357.474    0.9288    0.9120
3357.494    0.9813    0.9609
3357.513    0.9741    0.9502
3357.533    0.8947    0.8847
3357.553    0.7684    0.7786
3357.573    0.6823    0.6945
3357.593    0.7152    0.7047
3357.613    0.8032    0.7974
# 001803  33  3356.983  3357.617
3356.983    1.0148    0.9924
3357.003    1.0195    0.9929
3357.023    1.0299    0.9929
3357.042    1.0048    0.9931
3357.062    0.9856    0.9929
3357.082    0.9705    0.9911
3357.102    0.9554    0.9858
3357.122    0.9482    0.9750
3357.142    0.9378    0.9559
3357.161    0.9204    0.9260
3357.181    0.8804    0.8754
3357.201    0.7947    0.7982
3357.221    0.6877    0.6973
3357.241    0.5905    0.5940
3357.261    0.5278    0.5218
3357.280    0.5130    0.5034
3357.300    0.5188    0.5310
3357.320    0.5712    0.5737
3357.340    0.6003    0.5958
3357.360    0.5903    0.5867
3357.380    0.5757    0.5698
3357.399    0.5801    0.5802
3357.419    0.6345    0.6384
3357.439    0.7142    0.7315
3357.459    0.8241    0.8243
3357.479    0.8999    0.8845
3357.499    0.9118    0.8989
3357.518    0.8810    0.8770
3357.538    0.8285    0.8371
3357.558    0.7907    0.8054
3357.578    0.7965    0.8006
3357.598    0.8297    0.8217
3357.617    0.8726    0.8504
# 004290  33  3356.983  3357.618
3356.983    1.0597    0.9945
3357.003    1.0510    0.9940
3357.023    1.0397    0.9936
3357.043    1.0529    0.9936
3357.062    1.0297    0.9945
3357.082    0.9685    0.9954
3357.102    0.9378    0.9954
3357.122    0.9057    0.9922
3357.142    0.9135    0.9833
3357.161    0.9204    0.9678
3357.181    0.9386    0.9456
3357.201    0.9084    0.9122
3357.221    0.8045    0.8312
3357.241    0.6482    0.6578
3357.261    0.4507    0.4476
3357.280    0.3596    0.3555
3357.300    0.4316    0.4337
3357.320    0.5874    0.5959
3357.340    0.7360    0.7180
3357.360    0.7410    0.7254
3357.380    0.6143    0.6131
3357.399    0.5091    0.4970
3357.419    0.4975    0.5082
3357.439    0.6468    0.6671
3357.459    0.8515    0.8463
3357.479    0.9725    0.9480
3357.499    1.0174    0.9739
3357.518    0.9654    0.9517
3357.538    0.8690    0.8788
3357.558    0.7525    0.7707
3357.578    0.6965    0.7023
3357.598    0.7528    0.7406
3357.618    0.8608    0.8424
# 005176  33  3356.985  3357.619
3356.985    1.0649    0.9915
3357.005    1.0819    0.9908
3357.025    1.0503    0.9904
3357.044    1.0464    0.9911
3357.064    0.9863    0.9924
3357.084    0.9298    0.9931
3357.104    0.9285    0.9915
3357.124    0.9057    0.9856
3357.144    0.9188    0.9730
3357.163    0.9363    0.9543
3357.183    0.9179    0.9232
3357.203    0.8561    0.8630
3357.223    0.7140    0.7456
3357.243    0.5559    0.5796
3357.263    0.4566    0.4438
3357.282    0.4348    0.4231
3357.302    0.5061    0.5114
3357.322    0.6105    0.6237
3357.342    0.6679    0.6648
3357.362    0.6143    0.5992
3357.381    0.4993    0.4875
3357.401    0.4255    0.4272
3357.421    0.4793    0.4988
3357.441    0.6694    0.6668
3357.461    0.8323    0.8312
3357.481    0.9412    0.9234
3357.500    0.9654    0.9354
3357.520    0.9012    0.8772
3357.540    0.7654    0.7624
3357.560    0.6349    0.6473
3357.580    0.6115    0.6143
3357.600    0.6834    0.6888
3357.619    0.8283    0.7993
# 006405  32  3356.997  3357.612
3356.997    1.0718    0.9938
3357.017    1.0718    0.9933
3357.037    1.0524    0.9933
3357.057    0.9931    0.9943
3357.077    0.9609    0.9952
3357.096    0.9502    0.9952
3357.116    0.9262    0.9924
3357.136    0.9080    0.9851
3357.156    0.9328    0.9714
3357.176    0.9616    0.9515
3357.195    0.9307    0.9192
3357.215    0.8253    0.8354
3357.235    0.6443    0.6605
3357.255    0.4613    0.4527
3357.275    0.3653    0.3652
3357.295    0.4529    0.4585
3357.314    0.6297    0.6197
3357.334    0.7427    0.7382
3357.354    0.7221    0.7320
3357.374    0.6170    0.6056
3357.394    0.4890    0.4773
3357.414    0.4775    0.4934
3357.433    0.6419    0.6485
3357.453    0.8381    0.8337
3357.473    0.9621    0.9421
3357.493    1.0093    0.9721
3357.513    0.9674    0.9480
3357.533    0.8517    0.8688
3357.552    0.7343    0.7567
3357.572    0.6803    0.6783
3357.592    0.7266    0.7153
3357.612    0.8358    0.8266
# 006455  33  3356.980  3357.614
3356.980    1.0186    0.9904
3356.999    1.0344    0.9906
3357.019    1.0578    0.9901
3357.039    1.0789    0.9901
3357.059    1.0404    0.9911
3357.079    0.9707    0.9924
3357.099    0.9245    0.9929
3357.118    0.8962    0.9911
3357.138    0.9012    0.9847
3357.158    0.9315    0.9716
3357.178    0.9491    0.9519
3357.198    0.9303    0.9215
3357.218    0.8241    0.8498
3357.237    0.6844    0.6982
3357.257    0.4771    0.4783
3357.277    0.3559    0.3410
3357.297    0.3709    0.3897
3357.317    0.5592    0.5554
3357.336    0.7198    0.6941
3357.356    0.7333    0.7303
3357.376    0.6342    0.6321
3357.396    0.5003    0.4883
3357.416    0.4529    0.4571
3357.436    0.5715    0.5932
3357.455    0.7822    0.7795
3357.475    0.9419    0.9154
3357.495    1.0042    0.9638
3357.515    0.9674    0.9491
3357.535    0.8561    0.8718
3357.555    0.7203    0.7364
3357.574    0.6128    0.6246
3357.594    0.6358    0.6281
3357.614    0.7737    0.7487
# 007244  32  3356.999  3357.614
3356.999    1.0725    0.9920
3357.019    1.0698    0.9915
3357.039    1.0529    0.9913
3357.058    1.0125    0.9922
3357.078    0.9701    0.9936
3357.098    0.9270    0.9938
3357.118    0.9122    0.9917
3357.138    0.9139    0.9849
3357.158    0.9513    0.9712
3357.177    0.9546    0.9519
3357.197    0.9133    0.9204
3357.217    0.8245    0.8486
3357.237    0.6842    0.6929
3357.257    0.4905    0.4845
3357.277    0.3594    0.3577
3357.296    0.3946    0.3977
3357.316    0.5500    0.5503
3357.336    0.6982    0.6882
3357.356    0.7229    0.7204
3357.376    0.6285    0.6278
3357.395    0.5076    0.5023
3357.415    0.4670    0.4712
3357.435    0.5939    0.5957
3357.455    0.7773    0.7822
3357.475    0.9032    0.9145
3357.495    1.0111    0.9632
3357.514    0.9870    0.9504
3357.534    0.8780    0.8794
3357.554    0.7471    0.7584
3357.574    0.6546    0.6561
3357.594    0.6640    0.6628
3357.614    0.7745    0.7693
# 007585  33  3356.984  3357.618
3356.984    1.0563    0.9917
3357.004    1.0534    0.9913
3357.023    1.0632    0.9908
3357.043    1.0304    0.9911
3357.063    1.0174    0.9922
3357.083    0.9638    0.9933
3357.103    0.8896    0.9929
3357.122    0.9045    0.9890
3357.142    0.9135    0.9790
3357.162    0.9339    0.9621
3357.182    0.9367    0.9363
3357.202    0.8985    0.8876
3357.222    0.7898    0.7813
3357.241    0.5947    0.6122
3357.261    0.4296    0.4302
3357.281    0.3691    0.3628
3357.301    0.4414    0.4458
3357.321    0.6006    0.5925
3357.341    0.6827    0.6882
3357.360    0.6584    0.6717
3357.380    0.5814    0.5608
3357.400    0.4698    0.4645
3357.420    0.4899    0.4964
3357.440    0.6285    0.6515
3357.460    0.8164    0.8238
3357.479    0.9656    0.9251
3357.499    0.9913    0.9550
3357.519    0.9322    0.9188
3357.539    0.8151    0.8224
3357.559    0.6877    0.7003
3357.578    0.6299    0.6371
3357.598    0.6888    0.6812
3357.618    0.8158    0.7940
# 007902  32  3356.999  3357.614
3356.999    1.0757    0.9911
3357.019    1.0955    0.9899
3357.039    1.0551    0.9899
3357.059    1.0165    0.9915
3357.079    0.9596    0.9933
3357.098    0.9230    0.9936
3357.118    0.8760    0.9899
3357.138    0.8676    0.9790
3357.158    0.9264    0.9581
3357.178    0.9587    0.9311
3357.197    0.9307    0.8997
3357.217    0.8130    0.8274
3357.237    0.6613    0.6622
3357.257    0.4586    0.4484
3357.277    0.3404    0.3443
3357.297    0.4113    0.4172
3357.316    0.5710    0.5640
3357.336    0.7011    0.6894
3357.356    0.7044    0.7083
3357.376    0.5968    0.5999
3357.396    0.4927    0.4775
3357.416    0.4991    0.5011
3357.435    0.6345    0.6644
3357.455    0.8373    0.8490
3357.475    0.9879    0.9491
3357.495    1.0102    0.9705
3357.515    0.9548    0.9348
3357.534    0.8219    0.8383
3357.554    0.6605    0.6869
3357.574    0.5810    0.5897
3357.594    0.6683    0.6439
3357.614    0.8052    0.7878
# 007918  32  3356.997  3357.612
3356.997    1.0452    0.9938
3357.017    1.0683    0.9931
3357.037    1.0430    0.9929
3357.057    1.0151    0.9936
3357.077    0.9924    0.9947
3357.096    0.9585    0.9949
3357.116    0.9230    0.9931
3357.136    0.9171    0.9870
3357.156    0.9307    0.9745
3357.176    0.9449    0.9550
3357.195    0.9328    0.9247
3357.215    0.8476    0.8551
3357.235    0.6979    0.7093
3357.255    0.5070    0.5082
3357.275    0.3730    0.3707
3357.295    0.3933    0.3944
3357.314    0.5381    0.5292
3357.334    0.6610    0.6699
3357.354    0.7088    0.7106
3357.374    0.6307    0.6247
3357.394    0.4982    0.4906
3357.414    0.4456    0.4477
3357.433    0.5425    0.5508
3357.453    0.7301    0.7382
3357.473    0.8947    0.8894
3357.493    0.9892    0.9563
3357.513    0.9795    0.9532
3357.533    0.8956    0.8906
3357.552    0.7813    0.7854
3357.572    0.6767    0.6833
3357.592    0.6730    0.6733
3357.612    0.7716    0.7628
# 008486  33  3356.980  3357.614
3356.980    1.0590    0.9936
3357.000    1.0459    0.9936
3357.019    1.0512    0.9931
3357.039    1.0474    0.9931
3357.059    1.0014    0.9936
3357.079    0.9849    0.9945
3357.099    0.9504    0.9949
3357.119    0.9007    0.9933
3357.138    0.9273    0.9886
3357.158    0.9419    0.9790
3357.178    0.9389    0.9629
3357.198    0.9135    0.9303
3357.218    0.8447    0.8496
3357.237    0.6894    0.6973
3357.257    0.4925    0.4942
3357.277    0.3751    0.3733
3357.297    0.4271    0.4233
3357.317    0.5809    0.5845
3357.337    0.7213    0.7203
3357.356    0.7468    0.7379
3357.376    0.6314    0.6334
3357.396    0.5045    0.4951
3357.416    0.4613    0.4602
3357.436    0.5622    0.5777
3357.456    0.7495    0.7623
3357.475    0.9064    0.8968
3357.495    0.9982    0.9585
3357.515    0.9858    0.9552
3357.535    0.9018    0.8974
3357.555    0.7954    0.7971
3357.574    0.6994    0.7142
3357.594    0.7058    0.7114
3357.614    0.8243    0.7954
# 009172  32  3356.998  3357.613
3356.998    1.0728    0.9931
3357.018    1.0486    0.9927
3357.038    1.0347    0.9929
3357.058    0.9772    0.9933
3357.078    0.9656    0.9936
3357.097    0.9649    0.9920
3357.117    0.9506    0.9858
3357.137    0.9376    0.9736
3357.157    0.9230    0.9532
3357.177    0.9005    0.9209
3357.197    0.8402    0.8638
3357.216    0.7686    0.7711
3357.236    0.6333    0.6350
3357.256    0.4991    0.5045
3357.276    0.4514    0.4441
3357.296    0.4808    0.4779
3357.315    0.5555    0.5599
3357.335    0.6317    0.6314
3357.355    0.6448    0.6396
3357.375    0.5991    0.5935
3357.395    0.5692    0.5560
3357.415    0.5836    0.5890
3357.434    0.6557    0.6885
3357.454    0.8035    0.8134
3357.474    0.9415    0.9034
3357.494    0.9674    0.9343
3357.514    0.9311    0.9101
3357.534    0.8404    0.8480
3357.553    0.7644    0.7838
3357.573    0.7572    0.7508
3357.593    0.7688    0.7727
3357.613    0.8424    0.8281
# 009349  33  3356.980  3357.615
3356.980    1.0720    0.9940
3357.000    1.0469    0.9933
3357.020    1.0510    0.9927
3357.040    1.0474    0.9929
3357.060    1.0242    0.9940
3357.079    0.9587    0.9949
3357.099    0.9051    0.9943
3357.119    0.9020    0.9890
3357.139    0.9091    0.9766
3357.159    0.9365    0.9559
3357.179    0.9358    0.9281
3357.198    0.8624    0.8837
3357.218    0.7499    0.7777
3357.238    0.5769    0.5886
3357.258    0.4190    0.4008
3357.278    0.3436    0.3495
3357.297    0.4388    0.4450
3357.317    0.6088    0.5995
3357.337    0.7093    0.7010
3357.357    0.7086    0.6858
3357.377    0.5683    0.5724
3357.397    0.4947    0.4866
3357.416    0.5263    0.5385
3357.436    0.6933    0.7071
3357.456    0.8734    0.8698
3357.476    0.9716    0.9535
3357.496    1.0144    0.9656
3357.516    0.9526    0.9219
3357.535    0.8041    0.8285
3357.555    0.6879    0.7097
3357.575    0.6659    0.6587
3357.595    0.7364    0.7236
3357.615    0.8416    0.8356
# 009519  33  3356.985  3357.619
3356.985    1.0242    0.9881
3357.004    1.0118    0.9908
3357.024    1.0123    0.9917
3357.044    0.9913    0.9908
3357.064    0.9641    0.9879
3357.084    0.9473    0.9815
3357.104    0.9441    0.9692
3357.123    0.9395    0.9491
3357.143    0.9156    0.9154
3357.163    0.8656    0.8662
3357.183    0.8061    0.8024
3357.203    0.7301    0.7295
3357.222    0.6667    0.6613
3357.242    0.5995    0.6027
3357.262    0.5649    0.5661
3357.282    0.5636    0.5528
3357.302    0.5495    0.5560
3357.322    0.5528    0.5657
3357.341    0.5784    0.5752
3357.361    0.5953    0.5859
3357.381    0.6059    0.6039
3357.401    0.6352    0.6361
3357.421    0.6742    0.6830
3357.441    0.7303    0.7374
3357.460    0.7920    0.7852
3357.480    0.8389    0.8211
3357.500    0.8323    0.8377
3357.520    0.8402    0.8383
3357.540    0.8283    0.8314
3357.559    0.8217    0.8266
3357.579    0.8222    0.8289
3357.599    0.8270    0.8383
3357.619    0.8786    0.8498
# 009829  33  3356.985  3357.619
3356.985    1.0580    0.9936
3357.005    1.0595    0.9933
3357.025    1.0634    0.9931
3357.045    1.0447    0.9938
3357.064    0.9915    0.9949
3357.084    0.9204    0.9952
3357.104    0.8935    0.9931
3357.124    0.8966    0.9858
3357.144    0.9298    0.9707
3357.164    0.9489    0.9491
3357.183    0.9253    0.9238
3357.203    0.8915    0.8722
3357.223    0.7494    0.7451
3357.243    0.5400    0.5473
3357.263    0.4053    0.4049
3357.282    0.4231    0.4211
3357.302    0.5530    0.5527
3357.322    0.6912    0.6861
3357.342    0.7269    0.7349
3357.362    0.6586    0.6610
3357.382    0.5475    0.5327
3357.401    0.5026    0.5014
3357.421    0.6035    0.6245
3357.441    0.7929    0.8069
3357.461    0.9625    0.9296
3357.481    1.0100    0.9712
3357.501    0.9879    0.9559
3357.520    0.8831    0.8900
3357.540    0.7528    0.7691
3357.560    0.6494    0.6628
3357.580    0.6887    0.6687
3357.600    0.7775    0.7777
3357.619    0.8774    0.8774
# 010321  33  3356.985  3357.619
3356.985    1.0479    0.9906
3357.004    1.0524    0.9904
3357.024    1.0612    0.9901
3357.044    1.0503    0.9906
3357.064    0.9975    0.9917
3357.084    0.9493    0.9922
3357.103    0.9258    0.9906
3357.123    0.8987    0.9847
3357.143    0.9158    0.9727
3357.163    0.9309    0.9528
3357.183    0.8964    0.9173
3357.203    0.8385    0.8431
3357.222    0.7013    0.7140
3357.242    0.5250    0.5362
3357.262    0.4117    0.4024
3357.282    0.4000    0.3962
3357.302    0.4981    0.5044
3357.322    0.6321    0.6327
3357.341    0.6952    0.6885
3357.361    0.6574    0.6461
3357.381    0.5596    0.5516
3357.401    0.5098    0.5099
3357.421    0.5723    0.5837
3357.441    0.7083    0.7327
3357.460    0.8758    0.8624
3357.480    0.9779    0.9356
3357.500    0.9636    0.9402
3357.520    0.8968    0.8849
3357.540    0.7874    0.7863
3357.559    0.6830    0.6981
3357.579    0.6738    0.6751
3357.599    0.7459    0.7393
3357.619    0.8455    0.8343
# 011728  33  3356.980  3357.614
3356.980    1.0462    0.9927
3357.000    1.0695    0.9920
3357.020    1.0532    0.9913
3357.040    1.0656    0.9913
3357.059    0.9920    0.9924
3357.079    0.9612    0.9938
3357.099    0.9126    0.9938
3357.119    0.9032    0.9897
3357.139    0.9041    0.9786
3357.159    0.9202    0.9585
3357.178    0.9397    0.9328
3357.198    0.9014    0.8941
3357.218    0.8009    0.8089
3357.238    0.6302    0.6389
3357.258    0.4357    0.4373
3357.277    0.3448    0.3435
3357.297    0.4124    0.4054
3357.317    0.5475    0.5528
3357.337    0.6599    0.6710
3357.357    0.6929    0.6806
3357.377    0.5844    0.5756
3357.396    0.4703    0.4683
3357.416    0.4812    0.4826
3357.436    0.6278    0.6405
3357.456    0.8024    0.8245
3357.476    0.9601    0.9350
3357.496    0.9993    0.9641
3357.515    0.9707    0.9341
3357.535    0.8398    0.8416
3357.555    0.6979    0.7099
3357.575    0.6214    0.6282
3357.595    0.6770    0.6719
3357.614    0.8039    0.7870
# 012067  32  3356.999  3357.613
3356.999    1.0447    0.9908
3357.018    1.0593    0.9892
3357.038    1.0539    0.9883
3357.058    1.0491    0.9897
3357.078    1.0160    0.9922
3357.098    0.9517    0.9933
3357.118    0.8980    0.9908
3357.137    0.8947    0.9815
3357.157    0.9133    0.9612
3357.177    0.9059    0.9324
3357.197    0.8894    0.8980
3357.217    0.8241    0.8371
3357.237    0.6742    0.6968
3357.256    0.5010    0.4965
3357.276    0.3477    0.3414
3357.296    0.3468    0.3529
3357.316    0.4879    0.4861
3357.336    0.6307    0.6257
3357.355    0.7031    0.6808
3357.375    0.6101    0.6116
3357.395    0.4883    0.4791
3357.415    0.4483    0.4449
3357.435    0.5562    0.5793
3357.455    0.7612    0.7798
3357.474    0.9232    0.9133
3357.494    1.0062    0.9645
3357.514    0.9847    0.9478
3357.534    0.8682    0.8642
3357.554    0.7032    0.7180
3357.574    0.5735    0.5916
3357.593    0.6076    0.5959
3357.613    0.7440    0.7236
# 014614  33  3356.983  3357.618
3356.983    1.0266    0.9938
3357.003    1.0335    0.9936
3357.023    1.0387    0.9931
3357.043    1.0311    0.9933
3357.063    1.0018    0.9940
3357.082    0.9629    0.9949
3357.102    0.9247    0.9945
3357.122    0.9129    0.9913
3357.142    0.9363    0.9831
3357.162    0.9777    0.9685
3357.182    0.9797    0.9456
3357.201    0.9103    0.9030
3357.221    0.8065    0.8015
3357.241    0.6156    0.6217
3357.261    0.4309    0.4345
3357.281    0.3700    0.3688
3357.301    0.4746    0.4630
3357.320    0.5983    0.6142
3357.340    0.7130    0.7206
3357.360    0.7073    0.7055
3357.380    0.5931    0.5878
3357.400    0.4939    0.4832
3357.420    0.4952    0.5113
3357.439    0.6595    0.6577
3357.459    0.8370    0.8302
3357.479    0.9253    0.9352
3357.499    0.9786    0.9638
3357.519    0.9607    0.9324
3357.538    0.8486    0.8498
3357.558    0.7125    0.7327
3357.578    0.6677    0.6644
3357.598    0.7076    0.7060
3357.618    0.8293    0.8147
# 014623  33  3356.986  3357.620
3356.986    1.0457    0.9915
3357.005    1.0541    0.9906
3357.025    1.0534    0.9904
3357.045    1.0406    0.9913
3357.065    0.9851    0.9924
3357.085    0.9532    0.9927
3357.104    0.9188    0.9892
3357.124    0.9256    0.9797
3357.144    0.9114    0.9614
3357.164    0.8978    0.9345
3357.184    0.8861    0.8935
3357.204    0.8037    0.8145
3357.223    0.6823    0.6814
3357.243    0.4949    0.5057
3357.263    0.3848    0.3841
3357.283    0.3994    0.3884
3357.303    0.4900    0.4925
3357.323    0.5970    0.6056
3357.342    0.6495    0.6464
3357.362    0.6052    0.5953
3357.382    0.5182    0.5084
3357.402    0.4909    0.4932
3357.422    0.5761    0.5962
3357.441    0.7442    0.7499
3357.461    0.8923    0.8823
3357.481    0.9752    0.9419
3357.501    0.9629    0.9309
3357.521    0.8708    0.8598
3357.541    0.7456    0.7520
3357.560    0.6659    0.6714
3357.580    0.6747    0.6707
3357.600    0.7444    0.7511
3357.620    0.8513    0.8416
# 015062  33  3356.984  3357.618
3356.984    1.0537    0.9936
3357.004    1.0862    0.9936
3357.023    1.0747    0.9936
3357.043    1.0292    0.9938
3357.063    0.9793    0.9943
3357.083    0.9328    0.9947
3357.103    0.9116    0.9943
3357.123    0.9078    0.9911
3357.142    0.9419    0.9840
3357.162    0.9572    0.9707
3357.182    0.9337    0.9502
3357.202    0.8954    0.9082
3357.222    0.8314    0.8069
3357.242    0.6242    0.6246
3357.261    0.4310    0.4451
3357.281    0.3945    0.3803
3357.301    0.4682    0.4785
3357.321    0.6414    0.6390
3357.341    0.7506    0.7408
3357.360    0.7203    0.7254
3357.380    0.6073    0.6102
3357.400    0.5210    0.5073
3357.420    0.5328    0.5372
3357.440    0.6685    0.6906
3357.460    0.8492    0.8529
3357.479    0.9629    0.9423
3357.499    1.0032    0.9674
3357.519    0.9663    0.9404
3357.539    0.8578    0.8638
3357.559    0.7495    0.7624
3357.579    0.7011    0.7086
3357.598    0.7551    0.7480
3357.618    0.8640    0.8431
# 015442  33  3356.980  3357.615
3356.980    1.0639    0.9924
3357.000    1.0624    0.9924
3357.020    1.0549    0.9922
3357.040    1.0551    0.9922
3357.060    1.0181    0.9931
3357.080    0.9601    0.9940
3357.099    0.9099    0.9938
3357.119    0.8800    0.9911
3357.139    0.8941    0.9827
3357.159    0.9207    0.9669
3357.179    0.9456    0.9449
3357.198    0.9478    0.9131
3357.218    0.8289    0.8344
3357.238    0.6518    0.6685
3357.258    0.4676    0.4627
3357.278    0.3641    0.3622
3357.298    0.4308    0.4346
3357.317    0.5918    0.5843
3357.337    0.7027    0.7094
3357.357    0.7327    0.7254
3357.377    0.6270    0.6239
3357.397    0.5195    0.5069
3357.417    0.5084    0.5177
3357.436    0.6451    0.6608
3357.456    0.8295    0.8360
3357.476    0.9676    0.9402
3357.496    1.0219    0.9687
3357.516    0.9745    0.9425
3357.535    0.8582    0.8652
3357.555    0.7166    0.7434
3357.575    0.6554    0.6601
3357.595    0.7143    0.6941
3357.615    0.8082    0.8072
# 016405  33  3356.984  3357.618
3356.984    1.0612    0.9911
3357.004    1.0488    0.9895
3357.023    1.0466    0.9881
3357.043    1.0294    0.9888
3357.063    0.9672    0.9911
3357.083    0.9162    0.9931
3357.103    0.9154    0.9917
3357.123    0.8831    0.9842
3357.142    0.9045    0.9681
3357.162    0.9557    0.9415
3357.182    0.9685    0.9080
3357.202    0.9005    0.8559
3357.222    0.7355    0.7422
3357.242    0.5448    0.5508
3357.261    0.3856    0.3812
3357.281    0.3371    0.3373
3357.301    0.4309    0.4369
3357.321    0.5736    0.5789
3357.341    0.6700    0.6607
3357.361    0.6187    0.6209
3357.380    0.5015    0.5007
3357.400    0.4344    0.4231
3357.420    0.4936    0.5033
3357.440    0.6716    0.6955
3357.460    0.8656    0.8676
3357.479    0.9806    0.9478
3357.499    0.9786    0.9539
3357.519    0.8839    0.8894
3357.539    0.7327    0.7546
3357.559    0.5868    0.6060
3357.579    0.5642    0.5613
3357.598    0.6719    0.6539
3357.618    0.8245    0.7976
# 017336  33  3356.984  3357.619
3356.984    1.0777    0.9931
3357.004    1.0639    0.9924
3357.024    1.0541    0.9917
3357.044    1.0195    0.9922
3357.064    1.0042    0.9936
3357.083    0.9482    0.9945
3357.103    0.9253    0.9938
3357.123    0.8833    0.9879
3357.143    0.8835    0.9701
3357.163    0.9135    0.9380
3357.183    0.9018    0.9036
3357.202    0.8978    0.8794
3357.222    0.8331    0.8255
3357.242    0.6518    0.6702
3357.262    0.4694    0.4584
3357.282    0.3561    0.3574
3357.302    0.4036    0.4133
3357.321    0.5494    0.5325
3357.341    0.6549    0.6536
3357.361    0.6820    0.6849
3357.381    0.6019    0.5843
3357.401    0.4858    0.4841
3357.420    0.5293    0.5419
3357.440    0.7168    0.7320
3357.460    0.9074    0.8966
3357.480    1.0249    0.9665
3357.500    1.0205    0.9698
3357.520    0.9258    0.9215
3357.539    0.7825    0.8156
3357.559    0.6599    0.6734
3357.579    0.6294    0.6149
3357.599    0.7029    0.7036
3357.619    0.8343    0.8348
# 018261  33  3356.985  3357.619
3356.985    1.0537    0.9938
3357.005    1.0498    0.9933
3357.024    1.0491    0.9933
3357.044    1.0191    0.9940
3357.064    0.9815    0.9949
3357.084    0.9430    0.9945
3357.104    0.9224    0.9915
3357.124    0.9162    0.9833
3357.143    0.9402    0.9698
3357.163    0.9539    0.9480
3357.183    0.9150    0.9080
3357.203    0.8247    0.8211
3357.223    0.6604    0.6647
3357.242    0.4857    0.4945
3357.262    0.4080    0.3997
3357.282    0.4481    0.4493
3357.302    0.5786    0.5833
3357.322    0.6949    0.6907
3357.342    0.6858    0.6958
3357.361    0.6227    0.6073
3357.381    0.5098    0.5033
3357.401    0.4959    0.5027
3357.421    0.6236    0.6297
3357.441    0.7885    0.7978
3357.461    0.9084    0.9152
3357.480    0.9752    0.9570
3357.500    0.9647    0.9404
3357.520    0.8688    0.8708
3357.540    0.7504    0.7711
3357.560    0.6952    0.7037
3357.579    0.7274    0.7211
3357.599    0.8241    0.8063
3357.619    0.9080    0.8872
# 019793  33  3356.985  3357.619
3356.985    1.0390    0.9929
3357.005    1.0610    0.9927
3357.025    1.0524    0.9927
3357.044    0.9943    0.9929
3357.064    0.9674    0.9933
3357.084    0.9333    0.9924
3357.104    0.9365    0.9883
3357.124    0.9561    0.9793
3357.144    0.9643    0.9627
3357.163    0.9213    0.9369
3357.183    0.8726    0.8900
3357.203    0.7952    0.8111
3357.223    0.6921    0.6982
3357.243    0.5777    0.5772
3357.263    0.4957    0.4959
3357.282    0.4969    0.4869
3357.302    0.5348    0.5383
3357.322    0.5931    0.6016
3357.342    0.6317    0.6262
3357.362    0.6072    0.6001
3357.381    0.5649    0.5617
3357.401    0.5627    0.5608
3357.421    0.6202    0.6273
3357.441    0.7125    0.7386
3357.461    0.8662    0.8445
3357.481    0.9091    0.9061
3357.500    0.9486    0.9131
3357.520    0.8952    0.8756
3357.540    0.8117    0.8173
3357.560    0.7568    0.7729
3357.580    0.7688    0.7691
3357.600    0.8061    0.8048
3357.619    0.8604    0.8502
# 019911  33  3356.984  3357.619
3356.984    1.0144    0.9940
3357.004    1.0323    0.9940
3357.024    1.0130    0.9940
3357.044    1.0139    0.9943
3357.064    0.9984    0.9945
3357.084    0.9781    0.9940
3357.103    0.9557    0.9913
3357.123    0.9449    0.9847
3357.143    0.9508    0.9719
3357.163    0.9397    0.9473
3357.183    0.8923    0.8991
3357.202    0.8108    0.8166
3357.222    0.6969    0.6898
3357.242    0.5480    0.5564
3357.262    0.4771    0.4772
3357.282    0.4965    0.4899
3357.302    0.5687    0.5685
3357.321    0.6383    0.6399
3357.341    0.6571    0.6540
3357.361    0.5939    0.6013
3357.381    0.5386    0.5359
3357.401    0.5351    0.5284
3357.421    0.5944    0.6062
3357.440    0.7296    0.7273
3357.460    0.8466    0.8461
3357.480    0.9215    0.9152
3357.500    0.9445    0.9258
3357.520    0.9156    0.8904
3357.540    0.8533    0.8344
3357.559    0.7869    0.7947
3357.579    0.7827    0.7932
3357.599    0.8255    0.8316
3357.619    0.8732    0.8808
# 019925  32  3356.999  3357.613
3356.999    1.0423    0.9913
3357.019    1.0605    0.9904
3357.038    1.0571    0.9906
3357.058    1.0280    0.9920
3357.078    0.9732    0.9933
3357.098    0.9322    0.9931
3357.118    0.9089    0.9888
3357.138    0.8929    0.9775
3357.157    0.9339    0.9587
3357.177    0.9465    0.9324
3357.197    0.8902    0.8902
3357.217    0.7909    0.7918
3357.237    0.6112    0.6051
3357.256    0.4048    0.4130
3357.276    0.3399    0.3345
3357.296    0.4225    0.4238
3357.316    0.5800    0.5818
3357.336    0.6904    0.6898
3357.356    0.6811    0.6762
3357.375    0.5675    0.5603
3357.395    0.4490    0.4498
3357.415    0.4907    0.4851
3357.435    0.6380    0.6586
3357.455    0.8162    0.8408
3357.475    0.9710    0.9417
3357.494    1.0097    0.9634
3357.514    0.9380    0.9260
3357.534    0.8128    0.8245
3357.554    0.6784    0.6888
3357.574    0.6104    0.6170
3357.594    0.6920    0.6775
3357.613    0.8091    0.7995
# 020441  32  3356.999  3357.614
3356.999    1.0371    0.9917
3357.019    1.0537    0.9908
3357.039    1.0737    0.9906
3357.059    1.0158    0.9917
3357.079    0.9721    0.9931
3357.098    0.9408    0.9933
3357.118    0.9339    0.9899
3357.138    0.9162    0.9802
3357.158    0.9268    0.9618
3357.178    0.9283    0.9354
3357.197    0.8867    0.8974
3357.217    0.8045    0.8166
3357.237    0.6533    0.6628
3357.257    0.4773    0.4724
3357.277    0.3609    0.3592
3357.297    0.3885    0.3938
3357.316    0.5289    0.5174
3357.336    0.6349    0.6390
3357.356    0.6741    0.6690
3357.376    0.5916    0.5902
3357.396    0.4924    0.4852
3357.416    0.4812    0.4797
3357.435    0.5829    0.6006
3357.455    0.7656    0.7782
3357.475    0.9266    0.9068
3357.495    0.9917    0.9543
3357.515    0.9579    0.9324
3357.534    0.8612    0.8529
3357.554    0.7086    0.7283
3357.574    0.6294    0.6349
3357.594    0.6625    0.6500
3357.614    0.7546    0.7551
# 020719  33  3356.985  3357.620
3356.985    1.0095    0.9929
3357.005    1.0188    0.9936
3357.025    1.0002    0.9936
3357.045    1.0106    0.9936
3357.065    1.0160    0.9933
3357.085    0.9817    0.9917
3357.104    0.9806    0.9870
3357.124    0.9445    0.9768
3357.144    0.9133    0.9585
3357.164    0.9150    0.9281
3357.184    0.8991    0.8776
3357.204    0.8032    0.7991
3357.223    0.6736    0.6997
3357.243    0.5912    0.5886
3357.263    0.5183    0.5065
3357.283    0.4790    0.4815
3357.303    0.5090    0.5099
3357.322    0.5466    0.5542
3357.342    0.5820    0.5805
3357.362    0.5792    0.5713
3357.382    0.5556    0.5489
3357.402    0.5531    0.5541
3357.422    0.6083    0.6118
3357.441    0.6856    0.7045
3357.461    0.8181    0.8057
3357.481    0.8628    0.8748
3357.501    0.9030    0.8943
3357.521    0.8929    0.8704
3357.541    0.8108    0.8245
3357.560    0.7603    0.7881
3357.580    0.7748    0.7786
3357.600    0.8190    0.8008
3357.620    0.8630    0.8364
# 020741  33  3356.985  3357.619
3356.985    1.0264    0.9931
3357.005    1.0524    0.9922
3357.025    1.0385    0.9913
3357.044    1.0390    0.9917
3357.064    0.9991    0.9933
3357.084    0.9572    0.9943
3357.104    0.9309    0.9927
3357.124    0.9238    0.9856
3357.144    0.9307    0.9707
3357.163    0.9322    0.9489
3357.183    0.9105    0.9169
3357.203    0.8539    0.8600
3357.223    0.7376    0.7444
3357.243    0.5685    0.5677
3357.263    0.4159    0.4125
3357.282    0.3735    0.3778
3357.302    0.4688    0.4649
3357.322    0.5962    0.5924
3357.342    0.6667    0.6628
3357.362    0.6223    0.6262
3357.381    0.5208    0.5255
3357.401    0.4748    0.4622
3357.421    0.5226    0.5300
3357.441    0.6811    0.6965
3357.461    0.8523    0.8557
3357.481    0.9754    0.9406
3357.500    0.9759    0.9510
3357.520    0.9005    0.9001
3357.540    0.8032    0.7971
3357.560    0.6879    0.6896
3357.580    0.6486    0.6572
3357.600    0.7316    0.7254
3357.619    0.8293    0.8238
# 020752  32  3356.999  3357.613
3356.999    1.0447    0.9931
3357.019    1.0320    0.9931
3357.039    1.0209    0.9933
3357.058    1.0072    0.9936
3357.078    0.9716    0.9933
3357.098    0.9454    0.9915
3357.118    0.9408    0.9863
3357.138    0.9685    0.9754
3357.157    0.9616    0.9554
3357.177    0.9055    0.9152
3357.197    0.8091    0.8424
3357.217    0.7219    0.7321
3357.237    0.6033    0.6049
3357.257    0.5213    0.5064
3357.276    0.4794    0.4789
3357.296    0.5112    0.5211
3357.316    0.5897    0.5912
3357.336    0.6386    0.6298
3357.356    0.6170    0.6095
3357.376    0.5568    0.5559
3357.395    0.5248    0.5269
3357.415    0.5604    0.5614
3357.435    0.6558    0.6596
3357.455    0.7642    0.7784
3357.475    0.8686    0.8690
3357.494    0.9410    0.9053
3357.514    0.9059    0.8910
3357.534    0.8391    0.8418
3357.554    0.7743    0.7894
3357.574    0.7612    0.7672
3357.594    0.7890    0.7881
3357.613    0.8527    0.8339
# 021165  33  3356.985  3357.619
3356.985    1.0404    0.9949
3357.005    1.0520    0.9947
3357.025    1.0575    0.9945
3357.044    1.0368    0.9947
3357.064    0.9901    0.9954
3357.084    0.9647    0.9961
3357.104    0.9412    0.9954
3357.124    0.9137    0.9920
3357.143    0.9417    0.9842
3357.163    0.9434    0.9710
3357.183    0.9434    0.9502
3357.203    0.9126    0.9061
3357.223    0.7874    0.7998
3357.243    0.6153    0.6170
3357.262    0.4572    0.4527
3357.282    0.4162    0.4164
3357.302    0.5276    0.5325
3357.322    0.6855    0.6850
3357.342    0.7750    0.7591
3357.362    0.7132    0.7060
3357.381    0.5631    0.5749
3357.401    0.4900    0.4789
3357.421    0.5322    0.5338
3357.441    0.6852    0.7053
3357.461    0.8650    0.8688
3357.480    0.9674    0.9513
3357.500    0.9827    0.9696
3357.520    0.9681    0.9361
3357.540    0.8519    0.8527
3357.560    0.7269    0.7513
3357.580    0.7063    0.7096
3357.599    0.7802    0.7630
3357.619    0.8768    0.8612
# 021172  33  3356.980  3357.615
3356.980    1.0445    0.9931
3357.000    1.0634    0.9924
3357.020    1.0622    0.9917
3357.040    1.0597    0.9920
3357.060    1.0100    0.9933
3357.079    0.9462    0.9947
3357.099    0.9072    0.9945
3357.119    0.8837    0.9906
3357.139    0.8962    0.9811
3357.159    0.9421    0.9641
3357.179    0.9373    0.9412
3357.198    0.9417    0.9047
3357.218    0.8205    0.8082
3357.238    0.6052    0.6170
3357.258    0.4211    0.4173
3357.278    0.3690    0.3691
3357.297    0.4807    0.4842
3357.317    0.6512    0.6521
3357.337    0.7631    0.7502
3357.357    0.7180    0.7178
3357.377    0.5716    0.5757
3357.397    0.4802    0.4673
3357.416    0.5149    0.5210
3357.436    0.6819    0.7062
3357.456    0.8720    0.8778
3357.476    0.9988    0.9601
3357.496    1.0111    0.9716
3357.515    0.9417    0.9326
3357.535    0.8147    0.8278
3357.555    0.6642    0.6860
3357.575    0.6230    0.6192
3357.595    0.7076    0.6963
3357.615    0.8496    0.8329
# 022203  33  3356.985  3357.619
3356.985    1.0537    0.9940
3357.005    1.0385    0.9931
3357.025    1.0430    0.9922
3357.044    1.0495    0.9927
3357.064    1.0016    0.9940
3357.084    0.9652    0.9947
3357.104    0.9436    0.9931
3357.124    0.9001    0.9863
3357.144    0.9266    0.9723
3357.163    0.9352    0.9515
3357.183    0.9041    0.9209
3357.203    0.8496    0.8666
3357.223    0.7482    0.7598
3357.243    0.5872    0.5997
3357.263    0.4592    0.4574
3357.282    0.4315    0.4216
3357.302    0.4922    0.4970
3357.322    0.6157    0.6131
3357.342    0.6745    0.6801
3357.362    0.6610    0.6515
3357.381    0.5808    0.5649
3357.401    0.5094    0.5106
3357.421    0.5551    0.5725
3357.441    0.7102    0.7221
3357.461    0.8835    0.8654
3357.481    0.9833    0.9434
3357.500    0.9781    0.9548
3357.520    0.9230    0.9126
3357.540    0.8207    0.8289
3357.560    0.7501    0.7440
3357.580    0.7190    0.7194
3357.600    0.7624    0.7732
3357.619    0.8576    0.8498
# 023530  33  3356.984  3357.618
3356.984    1.0546    0.9924
3357.003    1.0649    0.9922
3357.023    1.0767    0.9917
3357.043    1.0782    0.9922
3357.063    1.0226    0.9933
3357.083    0.9491    0.9945
3357.103    0.8845    0.9938
3357.122    0.8449    0.9883
3357.142    0.8819    0.9716
3357.162    0.9070    0.9406
3357.182    0.9120    0.9070
3357.202    0.8972    0.8808
3357.221    0.8095    0.8205
3357.241    0.6368    0.6425
3357.261    0.4268    0.4123
3357.281    0.3206    0.3245
3357.301    0.3937    0.4100
3357.321    0.5703    0.5559
3357.340    0.7132    0.6780
3357.360    0.7099    0.7055
3357.380    0.5856    0.5894
3357.400    0.4833    0.4798
3357.420    0.5469    0.5544
3357.440    0.7497    0.7575
3357.459    0.9262    0.9095
3357.479    1.0179    0.9721
3357.499    1.0212    0.9723
3357.519    0.9408    0.9209
3357.539    0.7736    0.7945
3357.559    0.6136    0.6288
3357.578    0.5793    0.5668
3357.598    0.6830    0.6748
3357.618    0.8035    0.8306
# 025002  33  3356.985  3357.619
3356.985    1.0649    0.9933
3357.004    1.0566    0.9931
3357.024    1.0292    0.9931
3357.044    1.0134    0.9936
3357.064    0.9781    0.9943
3357.084    0.9434    0.9938
3357.103    0.9285    0.9913
3357.123    0.9175    0.9845
3357.143    0.9352    0.9721
3357.163    0.9561    0.9497
3357.183    0.9245    0.9059
3357.203    0.8160    0.8185
3357.222    0.6733    0.6858
3357.242    0.5231    0.5320
3357.262    0.4507    0.4430
3357.282    0.4780    0.4691
3357.302    0.5618    0.5746
3357.322    0.6651    0.6708
3357.341    0.6981    0.6894
3357.361    0.6346    0.6285
3357.381    0.5542    0.5506
3357.401    0.5456    0.5430
3357.421    0.6145    0.6347
3357.441    0.7705    0.7739
3357.460    0.9053    0.8833
3357.480    0.9504    0.9391
3357.500    0.9513    0.9337
3357.520    0.8904    0.8794
3357.540    0.7980    0.8011
3357.559    0.7371    0.7466
3357.579    0.7394    0.7492
3357.599    0.8297    0.8078
3357.619    0.8764    0.8758
# 025414  33  3356.985  3357.619
3356.985    1.0320    0.9881
3357.005    1.0452    0.9870
3357.025    1.0710    0.9861
3357.044    1.0515    0.9865
3357.064    0.9759    0.9886
3357.084    0.9510    0.9904
3357.104    0.9078    0.9901
3357.124    0.8706    0.9847
3357.144    0.9074    0.9714
3357.163    0.9367    0.9506
3357.183    0.9380    0.9204
3357.203    0.8861    0.8678
3357.223    0.7461    0.7483
3357.243    0.5333    0.5438
3357.263    0.3520    0.3515
3357.282    0.3129    0.3071
3357.302    0.4143    0.4200
3357.322    0.5782    0.5865
3357.342    0.6969    0.6915
3357.362    0.6920    0.6694
3357.381    0.5675    0.5526
3357.401    0.4610    0.4597
3357.421    0.5040    0.5192
3357.441    0.6711    0.6984
3357.461    0.8778    0.8658
3357.481    1.0216    0.9484
3357.500    1.0104    0.9561
3357.520    0.8908    0.8985
3357.540    0.7295    0.7659
3357.560    0.5814    0.6045
3357.580    0.5549    0.5374
3357.600    0.6412    0.6279
3357.619    0.7670    0.7761
# 025670  33  3356.985  3357.619
3356.985    1.0772    0.9911
3357.005    1.0718    0.9901
3357.024    1.0580    0.9897
3357.044    1.0464    0.9904
3357.064    0.9876    0.9922
3357.084    0.9283    0.9931
3357.104    0.8837    0.9915
3357.124    0.8923    0.9842
3357.143    0.9192    0.9694
3357.163    0.9264    0.9458
3357.183    0.9213    0.9156
3357.203    0.8686    0.8590
3357.223    0.7246    0.7256
3357.242    0.5113    0.5266
3357.262    0.3662    0.3589
3357.282    0.3569    0.3580
3357.302    0.4949    0.4933
3357.322    0.6467    0.6409
3357.342    0.6880    0.7019
3357.361    0.6406    0.6381
3357.381    0.5192    0.4992
3357.401    0.4404    0.4419
3357.421    0.5362    0.5544
3357.441    0.7350    0.7527
3357.461    0.9249    0.9022
3357.480    0.9931    0.9601
3357.500    0.9766    0.9541
3357.520    0.8894    0.8853
3357.540    0.7388    0.7530
3357.560    0.6125    0.6232
3357.580    0.6091    0.6094
3357.599    0.7316    0.7165
3357.619    0.8678    0.8455
# 026381  33  3356.983  3357.617
3356.983    1.0683    0.9929
3357.002    1.0899    0.9929
3357.022    1.1169    0.9927
3357.042    1.0549    0.9929
3357.062    0.9743    0.9938
3357.082    0.9018    0.9947
3357.102    0.8672    0.9947
3357.121    0.8688    0.9924
3357.141    0.9012    0.9851
3357.161    0.9361    0.9705
3357.181    0.9752    0.9513
3357.201    0.9754    0.9277
3357.220    0.8962    0.8714
3357.240    0.7120    0.7171
3357.260    0.4999    0.4999
3357.280    0.3991    0.3947
3357.300    0.4690    0.4815
3357.320    0.6443    0.6445
3357.339    0.7818    0.7600
3357.359    0.7773    0.7804
3357.379    0.6595    0.6756
3357.399    0.5605    0.5480
3357.419    0.5621    0.5639
3357.439    0.7063    0.7268
3357.458    0.9032    0.8823
3357.478    1.0053    0.9632
3357.498    1.0198    0.9793
3357.518    0.9772    0.9548
3357.538    0.8638    0.8780
3357.558    0.7306    0.7563
3357.577    0.6863    0.6794
3357.597    0.7386    0.7234
3357.617    0.8306    0.8420
# 027435  33  3356.985  3357.619
3356.985    1.0656    0.9931
3357.004    1.0612    0.9929
3357.024    1.0646    0.9927
3357.044    1.0561    0.9931
3357.064    0.9982    0.9940
3357.084    0.9499    0.9947
3357.104    0.9084    0.9938
3357.123    0.8890    0.9897
3357.143    0.9051    0.9790
3357.163    0.9320    0.9607
3357.183    0.9408    0.9367
3357.203    0.9041    0.8962
3357.223    0.8000    0.7963
3357.242    0.5933    0.6197
3357.262    0.4321    0.4269
3357.282    0.3732    0.3686
3357.302    0.4712    0.4708
3357.322    0.6200    0.6247
3357.342    0.7160    0.7198
3357.361    0.7091    0.6989
3357.381    0.5901    0.5770
3357.401    0.4828    0.4807
3357.421    0.5218    0.5358
3357.441    0.6966    0.7109
3357.460    0.8884    0.8680
3357.480    0.9858    0.9530
3357.500    0.9970    0.9669
3357.520    0.9504    0.9266
3357.540    0.8260    0.8299
3357.560    0.6949    0.7097
3357.579    0.6631    0.6592
3357.599    0.7296    0.7228
3357.619    0.8337    0.8373
# 029432  32  3356.997  3357.611
3356.997    1.0505    0.9947
3357.016    1.0637    0.9943
3357.036    1.0637    0.9936
3357.056    1.0483    0.9940
3357.076    1.0076    0.9949
3357.096    0.9687    0.9959
3357.116    0.8952    0.9949
3357.135    0.8827    0.9901
3357.155    0.9032    0.9781
3357.175    0.9313    0.9583
3357.195    0.9478    0.9328
3357.215    0.9051    0.8917
3357.235    0.7952    0.7901
3357.254    0.6052    0.6115
3357.274    0.4245    0.4222
3357.294    0.3760    0.3741
3357.314    0.4734    0.4823
3357.334    0.6383    0.6333
3357.353    0.7338    0.7191
3357.373    0.6952    0.6899
3357.393    0.5603    0.5600
3357.413    0.4733    0.4677
3357.433    0.5394    0.5364
3357.453    0.6770    0.7213
3357.472    0.8859    0.8786
3357.492    0.9986    0.9592
3357.512    1.0235    0.9703
3357.532    0.9570    0.9298
3357.552    0.7951    0.8368
3357.572    0.6947    0.7266
3357.591    0.7027    0.6879
3357.611    0.7827    0.7556
# 031965  33  3356.981  3357.615
3356.981    1.0309    0.9933
3357.000    1.0488    0.9929
3357.020    1.0693    0.9920
3357.040    1.0320    0.9920
3357.060    1.0083    0.9929
3357.080    0.9761    0.9943
3357.100    0.9234    0.9943
3357.119    0.9188    0.9917
3357.139    0.9241    0.9838
3357.159    0.9339    0.9692
3357.179    0.9350    0.9465
3357.199    0.9076    0.9070
3357.219    0.8257    0.8166
3357.238    0.6399    0.6533
3357.258    0.4430    0.4494
3357.278    0.3517    0.3452
3357.298    0.4141    0.4115
3357.318    0.5644    0.5719
3357.337    0.6909    0.6929
3357.357    0.7094    0.7050
3357.377    0.6132    0.5958
3357.397    0.4764    0.4688
3357.417    0.4568    0.4638
3357.437    0.5884    0.6087
3357.456    0.7858    0.7887
3357.476    0.9313    0.9177
3357.496    0.9979    0.9629
3357.516    0.9854    0.9430
3357.536    0.8543    0.8624
3357.556    0.7049    0.7384
3357.575    0.6477    0.6519
3357.595    0.6883    0.6722
3357.615    0.7985    0.7829
# 032673  32  3356.999  3357.614
3356.999    1.0627    0.9913
3357.019    1.0879    0.9901
3357.039    1.0508    0.9899
3357.059    1.0207    0.9913
3357.078    0.9872    0.9929
3357.098    0.9546    0.9931
3357.118    0.8980    0.9886
3357.138    0.9202    0.9739
3357.158    0.8782    0.9449
3357.178    0.8658    0.9080
3357.197    0.8632    0.8746
3357.217    0.8054    0.8173
3357.237    0.6659    0.6773
3357.257    0.4752    0.4668
3357.277    0.3269    0.3240
3357.296    0.3239    0.3354
3357.316    0.4702    0.4525
3357.336    0.6038    0.5872
3357.356    0.6418    0.6578
3357.376    0.6190    0.6076
3357.396    0.5260    0.5056
3357.415    0.5021    0.5057
3357.435    0.6111    0.6513
3357.455    0.8149    0.8318
3357.475    0.9736    0.9395
3357.495    1.0118    0.9663
3357.515    0.9847    0.9326
3357.534    0.8321    0.8402
3357.554    0.6627    0.6944
3357.574    0.5844    0.5913
3357.594    0.6480    0.6275
3357.614    0.7674    0.7596
# 033932  33  3356.984  3357.618
3356.984    1.0188    0.9945
3357.003    1.0354    0.9945
3357.023    1.0515    0.9945
3357.043    1.0409    0.9947
3357.063    0.9961    0.9952
3357.083    0.9605    0.9954
3357.103    0.9303    0.9947
3357.122    0.9480    0.9920
3357.142    0.9790    0.9858
3357.162    0.9458    0.9739
3357.182    0.9228    0.9502
3357.202    0.8985    0.8972
3357.222    0.7997    0.7901
3357.241    0.6233    0.6400
3357.261    0.4950    0.4910
3357.281    0.4441    0.4399
3357.301    0.5042    0.5130
3357.321    0.6580    0.6396
3357.341    0.7145    0.7180
3357.360    0.6838    0.6979
3357.380    0.6090    0.6031
3357.400    0.5384    0.5231
3357.420    0.5354    0.5433
3357.440    0.6383    0.6642
3357.459    0.8130    0.8046
3357.479    0.9449    0.9101
3357.499    0.9683    0.9493
3357.519    0.9363    0.9298
3357.539    0.8680    0.8656
3357.559    0.7793    0.7865
3357.578    0.7411    0.7444
3357.598    0.7693    0.7670
3357.618    0.8428    0.8375
# 035185  32  3356.998  3357.613
3356.998    1.0139    0.9963
3357.018    1.0517    0.9961
3357.038    1.0280    0.9959
3357.058    0.9772    0.9961
3357.078    0.9838    0.9956
3357.098    0.9847    0.9931
3357.117    0.9636    0.9872
3357.137    0.9486    0.9754
3357.157    0.9404    0.9559
3357.177    0.9139    0.9241
3357.197    0.8670    0.8716
3357.216    0.7856    0.7941
3357.236    0.6697    0.6871
3357.256    0.5856    0.5818
3357.276    0.5383    0.5201
3357.296    0.5149    0.5240
3357.316    0.5590    0.5746
3357.335    0.6390    0.6243
3357.355    0.6602    0.6417
3357.375    0.6129    0.6219
3357.395    0.5983    0.6020
3357.415    0.6362    0.6253
3357.435    0.6841    0.7024
3357.454    0.7956    0.7989
3357.474    0.8931    0.8849
3357.494    0.9497    0.9309
3357.514    0.9430    0.9361
3357.534    0.9365    0.9152
3357.554    0.8985    0.8888
3357.573    0.8686    0.8754
3357.593    0.8672    0.8802
3357.613    0.8921    0.8964
# 035265  32  3356.999  3357.614
3356.999    1.0673    0.9929
3357.019    1.0686    0.9924
3357.039    1.0342    0.9924
3357.059    1.0067    0.9933
3357.078    0.9752    0.9943
3357.098    0.9430    0.9945
3357.118    0.9032    0.9920
3357.138    0.9152    0.9838
3357.158    0.9480    0.9685
3357.178    0.9590    0.9465
3357.197    0.9343    0.9143
3357.217    0.8391    0.8395
3357.237    0.6574    0.6828
3357.257    0.4765    0.4803
3357.277    0.3789    0.3654
3357.297    0.4077    0.4177
3357.316    0.5618    0.5590
3357.336    0.6758    0.6845
3357.356    0.7122    0.7013
3357.376    0.6140    0.5962
3357.396    0.4730    0.4668
3357.416    0.4459    0.4571
3357.435    0.5874    0.5921
3357.455    0.7714    0.7847
3357.475    0.9232    0.9166
3357.495    0.9977    0.9627
3357.515    0.9576    0.9432
3357.534    0.8658    0.8674
3357.554    0.7183    0.7408
3357.574    0.6255    0.6428
3357.594    0.6775    0.6608
3357.614    0.8015    0.7739
# 036512  32  3356.998  3357.613
3356.998    1.0585    0.9913
3357.018    1.0541    0.9911
3357.038    1.0435    0.9911
3357.058    1.0378    0.9917
3357.078    0.9933    0.9929
3357.098    0.9384    0.9933
3357.117    0.9009    0.9913
3357.137    0.8937    0.9849
3357.157    0.9493    0.9719
3357.177    0.9592    0.9517
3357.197    0.9202    0.9194
3357.217    0.8356    0.8464
3357.236    0.6877    0.7032
3357.256    0.5032    0.5016
3357.276    0.3776    0.3721
3357.296    0.4065    0.4083
3357.316    0.5494    0.5565
3357.336    0.7034    0.6921
3357.355    0.7337    0.7276
3357.375    0.6445    0.6467
3357.395    0.5423    0.5232
3357.415    0.4940    0.4959
3357.435    0.5851    0.6162
3357.454    0.7863    0.7847
3357.474    0.9386    0.9129
3357.494    0.9890    0.9614
3357.514    0.9616    0.9462
3357.534    0.8652    0.8704
3357.554    0.7325    0.7432
3357.573    0.6223    0.6406
3357.593    0.6488    0.6414
3357.613    0.7777    0.7490
# 038647  33  3356.984  3357.618
3356.984    1.0551    0.9927
3357.004    1.0668    0.9917
3357.024    1.0641    0.9913
3357.044    1.0340    0.9920
3357.063    0.9991    0.9933
3357.083    0.9410    0.9940
3357.103    0.9032    0.9924
3357.123    0.8931    0.9861
3357.143    0.9307    0.9727
3357.162    0.9326    0.9530
3357.182    0.9232    0.9228
3357.202    0.8608    0.8618
3357.222    0.7311    0.7293
3357.242    0.5367    0.5314
3357.262    0.3761    0.3778
3357.281    0.3724    0.3743
3357.301    0.5006    0.5007
3357.321    0.6605    0.6464
3357.341    0.7099    0.7101
3357.361    0.6314    0.6510
3357.381    0.5375    0.5270
3357.400    0.4793    0.4739
3357.420    0.5665    0.5648
3357.440    0.7137    0.7432
3357.460    0.8734    0.8904
3357.480    0.9768    0.9568
3357.500    0.9933    0.9550
3357.519    0.9270    0.8991
3357.539    0.7762    0.7885
3357.559    0.6567    0.6781
3357.579    0.6663    0.6581
3357.599    0.7475    0.7454
3357.618    0.8813    0.8500
# 038747  33  3356.984  3357.618
3356.984    1.0278    0.9949
3357.004    1.0120    0.9952
3357.023    1.0060    0.9952
3357.043    1.0162    0.9952
3357.063    1.0193    0.9952
3357.083    0.9790    0.9940
3357.103    0.9674    0.9906
3357.122    0.9384    0.9833
3357.142    0.9532    0.9694
3357.162    0.9298    0.9454
3357.182    0.8956    0.9036
3357.202    0.8354    0.8354
3357.222    0.7374    0.7382
3357.241    0.6314    0.6358
3357.261    0.5549    0.5520
3357.281    0.5283    0.5252
3357.301    0.5559    0.5563
3357.321    0.6063    0.6114
3357.341    0.6464    0.6470
3357.360    0.6531    0.6449
3357.380    0.6262    0.6226
3357.400    0.6203    0.6199
3357.420    0.6596    0.6647
3357.440    0.7461    0.7499
3357.460    0.8276    0.8412
3357.479    0.9126    0.9032
3357.499    0.9456    0.9294
3357.519    0.9234    0.9207
3357.539    0.8964    0.8935
3357.559    0.8578    0.8690
3357.578    0.8496    0.8620
3357.598    0.8704    0.8742
3357.618    0.9285    0.8943
# 038853  32  3356.998  3357.613
3356.998    1.0402    0.9952
3357.018    1.0710    0.9947
3357.038    1.0595    0.9945
3357.057    1.0086    0.9949
3357.077    0.9546    0.9959
3357.097    0.9273    0.9961
3357.117    0.9587    0.9947
3357.137    0.9438    0.9899
3357.157    0.9601    0.9806
3357.176    0.9676    0.9661
3357.196    0.9415    0.9389
3357.216    0.8588    0.8742
3357.236    0.7263    0.7379
3357.256    0.5468    0.5500
3357.276    0.4237    0.4230
3357.295    0.4585    0.4458
3357.315    0.5656    0.5833
3357.335    0.7086    0.7127
3357.355    0.7508    0.7354
3357.375    0.6457    0.6342
3357.394    0.4979    0.4981
3357.414    0.4413    0.4438
3357.434    0.5408    0.5448
3357.454    0.7271    0.7303
3357.474    0.8744    0.8837
3357.494    0.9883    0.9552
3357.513    0.9761    0.9598
3357.533    0.9093    0.9114
3357.553    0.8207    0.8192
3357.573    0.7211    0.7323
3357.593    0.7153    0.7223
3357.613    0.8222    0.7973
# 039506  33  3356.996  3357.630
3356.996    1.0534    0.9959
3357.016    1.0814    0.9961
3357.035    1.0982    0.9961
3357.055    1.0541    0.9963
3357.075    0.9784    0.9968
3357.095    0.9095    0.9970
3357.115    0.8815    0.9966
3357.135    0.9051    0.9943
3357.154    0.9430    0.9897
3357.174    0.9750    0.9811
3357.194    0.9638    0.9667
3357.214    0.9502    0.9307
3357.234    0.8468    0.8302
3357.254    0.6483    0.6486
3357.273    0.4738    0.4911
3357.293    0.4924    0.4802
3357.313    0.6343    0.6216
3357.333    0.7623    0.7750
3357.353    0.8153    0.8344
3357.373    0.7638    0.7697
3357.392    0.6470    0.6345
3357.412    0.5518    0.5445
3357.432    0.5981    0.6109
3357.452    0.7591    0.7766
3357.472    0.9234    0.9126
3357.492    1.0266    0.9723
3357.511    1.0254    0.9806
3357.531    0.9770    0.9543
3357.551    0.8644    0.8896
3357.571    0.8104    0.8106
3357.591    0.7985    0.7834
3357.611    0.8243    0.8366
3357.630    0.9026    0.9103
# 039822  33  3356.980  3357.615
3356.980    1.0435    0.9949
3357.000    1.0462    0.9949
3357.020    1.0683    0.9947
3357.040    1.0332    0.9945
3357.060    1.0292    0.9952
3357.079    0.9876    0.9959
3357.099    0.9307    0.9961
3357.119    0.9057    0.9945
3357.139    0.9114    0.9890
3357.159    0.9296    0.9779
3357.179    0.9436    0.9609
3357.198    0.9504    0.9382
3357.218    0.8896    0.8841
3357.238    0.7389    0.7540
3357.258    0.5553    0.5591
3357.278    0.4280    0.4261
3357.297    0.4618    0.4557
3357.317    0.5933    0.5988
3357.337    0.7229    0.7295
3357.357    0.7739    0.7605
3357.377    0.6733    0.6680
3357.397    0.5336    0.5291
3357.416    0.4898    0.4923
3357.436    0.6037    0.6121
3357.456    0.7890    0.7963
3357.476    0.9333    0.9245
3357.496    1.0172    0.9716
3357.516    1.0016    0.9634
3357.535    0.9139    0.9105
3357.555    0.7960    0.8106
3357.575    0.7152    0.7203
3357.595    0.7332    0.7218
3357.615    0.8063    0.8117
# 040118  33  3356.984  3357.619
3356.984    1.0794    0.9933
3357.004    1.0972    0.9931
3357.024    1.0782    0.9931
3357.044    1.0549    0.9933
3357.064    0.9806    0.9943
3357.083    0.9087    0.9952
3357.103    0.8500    0.9949
3357.123    0.8694    0.9915
3357.143    0.9139    0.9813
3357.163    0.9445    0.9616
3357.183    0.9508    0.9391
3357.202    0.9526    0.9181
3357.222    0.9003    0.8574
3357.242    0.6893    0.6869
3357.262    0.4581    0.4656
3357.282    0.3955    0.3915
3357.302    0.4934    0.5005
3357.321    0.6513    0.6476
3357.341    0.7663    0.7584
3357.361    0.7532    0.7610
3357.381    0.6289    0.6324
3357.401    0.5248    0.5137
3357.420    0.5644    0.5689
3357.440    0.7296    0.7588
3357.460    0.9395    0.9137
3357.480    1.0278    0.9743
3357.500    1.0266    0.9788
3357.520    0.9674    0.9436
3357.539    0.8238    0.8551
3357.559    0.6971    0.7218
3357.579    0.6769    0.6583
3357.599    0.7468    0.7396
3357.619    0.8525    0.8670
# 040133  32  3356.998  3357.613
3356.998    1.0278    0.9906
3357.018    1.0575    0.9895
3357.038    1.0556    0.9890
3357.058    1.0212    0.9901
3357.078    0.9833    0.9920
3357.097    0.9386    0.9929
3357.117    0.9194    0.9906
3357.137    0.9097    0.9822
3357.157    0.9158    0.9649
3357.177    0.9502    0.9393
3357.197    0.9171    0.9036
3357.216    0.8327    0.8373
3357.236    0.6890    0.6915
3357.256    0.4811    0.4857
3357.276    0.3525    0.3432
3357.296    0.3539    0.3631
3357.316    0.5003    0.5016
3357.335    0.6411    0.6356
3357.355    0.7070    0.6872
3357.375    0.6114    0.6131
3357.395    0.4846    0.4857
3357.415    0.4640    0.4530
3357.435    0.5599    0.5773
3357.454    0.7343    0.7598
3357.474    0.9238    0.9028
3357.494    0.9938    0.9583
3357.514    0.9541    0.9417
3357.534    0.8766    0.8553
3357.553    0.6792    0.7158
3357.573    0.5789    0.5856
3357.593    0.5916    0.5816
3357.613    0.7198    0.7042
# 041184  33  3356.985  3357.619
3356.985    1.0093    0.9561
3357.004    0.9736    0.9654
3357.024    0.9513    0.9707
3357.044    0.9552    0.9714
3357.064    0.9557    0.9669
3357.084    0.9546    0.9565
3357.103    0.9408    0.9404
3357.123    0.9061    0.9158
3357.143    0.8706    0.8829
3357.163    0.8299    0.8418
3357.183    0.7823    0.7941
3357.203    0.7471    0.7422
3357.222    0.6934    0.6923
3357.242    0.6506    0.6434
3357.262    0.6138    0.6020
3357.282    0.5840    0.5715
3357.302    0.5660    0.5535
3357.322    0.5461    0.5483
3357.341    0.5263    0.5544
3357.361    0.5453    0.5704
3357.381    0.5985    0.5943
3357.401    0.6352    0.6237
3357.421    0.6781    0.6561
3357.441    0.7099    0.6894
3357.460    0.7283    0.7194
3357.480    0.7347    0.7477
3357.500    0.7434    0.7705
3357.520    0.7732    0.7878
3357.540    0.7982    0.7995
3357.559    0.8274    0.8063
3357.579    0.8211    0.8102
3357.599    0.8098    0.8119
3357.619    0.8093    0.8119
# 041484  33  3356.982  3357.617
3356.982    1.0356    0.9945
3357.002    1.0651    0.9940
3357.022    1.0476    0.9933
3357.041    1.0160    0.9933
3357.061    0.9836    0.9943
3357.081    0.9570    0.9952
3357.101    0.9365    0.9947
3357.121    0.9335    0.9911
3357.141    0.9258    0.9820
3357.160    0.9389    0.9669
3357.180    0.9739    0.9434
3357.200    0.9099    0.9012
3357.220    0.7834    0.8057
3357.240    0.6336    0.6346
3357.260    0.4630    0.4521
3357.279    0.3746    0.3823
3357.299    0.4610    0.4597
3357.319    0.6163    0.6069
3357.339    0.7050    0.7062
3357.359    0.6801    0.6887
3357.379    0.5725    0.5708
3357.398    0.4762    0.4696
3357.418    0.4881    0.4915
3357.438    0.6365    0.6461
3357.458    0.8232    0.8232
3357.478    0.9478    0.9322
3357.498    1.0028    0.9634
3357.517    0.9603    0.9371
3357.537    0.8381    0.8566
3357.557    0.7379    0.7477
3357.577    0.6915    0.6853
3357.597    0.7263    0.7253
3357.617    0.8283    0.8260
# 041526  32  3356.999  3357.613
3356.999    1.0656    0.9936
3357.018    1.0551    0.9931
3357.038    1.0495    0.9929
3357.058    1.0323    0.9936
3357.078    0.9858    0.9947
3357.098    0.9091    0.9949
3357.117    0.8983    0.9931
3357.137    0.9247    0.9874
3357.157    0.9489    0.9763
3357.177    0.9524    0.9583
3357.197    0.9465    0.9238
3357.217    0.8638    0.8439
3357.236    0.6783    0.6976
3357.256    0.5062    0.5044
3357.276    0.3945    0.3895
3357.296    0.4312    0.4357
3357.316    0.5804    0.5863
3357.336    0.7234    0.7133
3357.355    0.7394    0.7305
3357.375    0.6249    0.6318
3357.395    0.5061    0.5025
3357.415    0.4828    0.4749
3357.435    0.5805    0.5940
3357.455    0.7495    0.7737
3357.474    0.9232    0.9020
3357.494    0.9922    0.9587
3357.514    0.9649    0.9493
3357.534    0.8913    0.8810
3357.554    0.7475    0.7681
3357.573    0.6580    0.6781
3357.593    0.6966    0.6786
3357.613    0.7900    0.7730
# 042333  33  3356.985  3357.619
3356.985    1.0275    0.9931
3357.005    1.0309    0.9924
3357.024    1.0361    0.9917
3357.044    1.0534    0.9920
3357.064    1.0086    0.9933
3357.084    0.9451    0.9940
3357.104    0.9430    0.9929
3357.124    0.9361    0.9872
3357.143    0.9307    0.9754
3357.163    0.9397    0.9557
3357.183    0.9311    0.9251
3357.203    0.8640    0.8668
3357.223    0.7271    0.7494
3357.242    0.5789    0.5824
3357.262    0.4293    0.4226
3357.282    0.3782    0.3793
3357.302    0.4700    0.4667
3357.322    0.5899    0.5988
3357.342    0.6841    0.6741
3357.361    0.6473    0.6455
3357.381    0.5445    0.5428
3357.401    0.4846    0.4734
3357.421    0.5104    0.5277
3357.441    0.6795    0.6836
3357.461    0.8507    0.8420
3357.480    0.9198    0.9307
3357.500    0.9707    0.9513
3357.520    0.9330    0.9095
3357.540    0.8158    0.8173
3357.560    0.7063    0.7166
3357.580    0.6657    0.6790
3357.599    0.7442    0.7301
3357.619    0.8461    0.8257
# 042575  33  3356.985  3357.619
3356.985    1.0544    0.9920
3357.005    1.0723    0.9906
3357.025    1.0762    0.9897
3357.045    1.0380    0.9906
3357.064    0.9906    0.9924
3357.084    0.9596    0.9938
3357.104    0.8956    0.9924
3357.124    0.8698    0.9851
3357.144    0.9131    0.9681
3357.164    0.9311    0.9415
3357.183    0.9110    0.9124
3357.203    0.8666    0.8644
3357.223    0.7290    0.7425
3357.243    0.5177    0.5267
3357.263    0.3508    0.3429
3357.282    0.3276    0.3301
3357.302    0.4600    0.4618
3357.322    0.6236    0.6190
3357.342    0.7104    0.7036
3357.362    0.6613    0.6540
3357.382    0.5321    0.5123
3357.401    0.4478    0.4463
3357.421    0.5265    0.5535
3357.441    0.7413    0.7572
3357.461    0.9175    0.9097
3357.481    1.0170    0.9678
3357.501    1.0002    0.9605
3357.520    0.8908    0.8976
3357.540    0.7352    0.7635
3357.560    0.6008    0.6203
3357.580    0.6046    0.5959
3357.600    0.7396    0.7152
3357.619    0.8606    0.8447
# 043297  33  3356.984  3357.619
3356.984    1.0325    0.9897
3357.004    1.0595    0.9888
3357.024    1.0585    0.9886
3357.044    1.0280    0.9895
3357.064    0.9945    0.9913
3357.084    0.9395    0.9922
3357.103    0.8937    0.9897
3357.123    0.9059    0.9811
3357.143    0.9330    0.9636
3357.163    0.9326    0.9380
3357.183    0.9080    0.9014
3357.202    0.8255    0.8320
3357.222    0.6697    0.6820
3357.242    0.4797    0.4764
3357.262    0.3374    0.3378
3357.282    0.3647    0.3599
3357.302    0.4879    0.4975
3357.321    0.6339    0.6294
3357.341    0.6937    0.6797
3357.361    0.6051    0.6073
3357.381    0.4832    0.4864
3357.401    0.4694    0.4590
3357.421    0.5642    0.5825
3357.440    0.7551    0.7609
3357.460    0.9177    0.9009
3357.480    0.9856    0.9550
3357.500    0.9583    0.9371
3357.520    0.8517    0.8498
3357.540    0.7070    0.7053
3357.559    0.5828    0.5890
3357.579    0.5879    0.5880
3357.599    0.7132    0.7073
3357.619    0.8335    0.8352
# 043557  33  3356.984  3357.618
3356.984    1.0558    0.9945
3357.004    1.0454    0.9943
3357.023    1.0306    0.9940
3357.043    1.0207    0.9943
3357.063    1.0030    0.9949
3357.083    0.9473    0.9954
3357.103    0.9177    0.9936
3357.122    0.9251    0.9879
3357.142    0.9298    0.9759
3357.162    0.9352    0.9565
3357.182    0.9447    0.9279
3357.202    0.9028    0.8728
3357.222    0.7729    0.7603
3357.241    0.5876    0.6017
3357.261    0.4518    0.4551
3357.281    0.4288    0.4220
3357.301    0.5059    0.5080
3357.321    0.6283    0.6281
3357.341    0.6864    0.6885
3357.360    0.6405    0.6510
3357.380    0.5598    0.5495
3357.400    0.4959    0.4922
3357.420    0.5540    0.5583
3357.440    0.7029    0.7143
3357.460    0.8468    0.8620
3357.479    0.9739    0.9397
3357.499    0.9936    0.9543
3357.519    0.9226    0.9133
3357.539    0.8115    0.8312
3357.559    0.7435    0.7487
3357.578    0.7238    0.7251
3357.598    0.7892    0.7764
3357.618    0.8574    0.8562
# 043726  32  3356.999  3357.613
3356.999    1.0500    0.9924
3357.019    1.0469    0.9911
3357.039    1.0399    0.9908
3357.058    1.0378    0.9920
3357.078    0.9808    0.9938
3357.098    0.9154    0.9945
3357.118    0.9007    0.9913
3357.138    0.9198    0.9806
3357.157    0.9253    0.9605
3357.177    0.9315    0.9318
3357.197    0.9243    0.8995
3357.217    0.8638    0.8368
3357.237    0.6883    0.6836
3357.257    0.4510    0.4612
3357.276    0.3337    0.3283
3357.296    0.3647    0.3661
3357.316    0.5023    0.5130
3357.336    0.6611    0.6501
3357.356    0.7052    0.6920
3357.376    0.5918    0.5981
3357.395    0.4792    0.4663
3357.415    0.4514    0.4506
3357.435    0.5864    0.6084
3357.455    0.7916    0.8117
3357.475    0.9475    0.9356
3357.494    1.0079    0.9707
3357.514    0.9917    0.9491
3357.534    0.8428    0.8654
3357.554    0.6852    0.7253
3357.574    0.6131    0.6170
3357.594    0.6640    0.6465
3357.613    0.7960    0.7716
# 044324  32  3356.999  3357.614
3356.999    1.0539    0.9933
3357.019    1.0510    0.9931
3357.039    1.0462    0.9931
3357.058    1.0132    0.9938
3357.078    0.9723    0.9947
3357.098    0.9382    0.9945
3357.118    0.9324    0.9920
3357.138    0.9438    0.9858
3357.158    0.9430    0.9741
3357.177    0.9456    0.9554
3357.197    0.9171    0.9135
3357.217    0.8056    0.8155
3357.237    0.6400    0.6430
3357.257    0.4613    0.4595
3357.277    0.3865    0.3868
3357.296    0.4663    0.4646
3357.316    0.6190    0.6196
3357.336    0.7296    0.7251
3357.356    0.7053    0.7076
3357.376    0.5902    0.5872
3357.395    0.4918    0.4775
3357.415    0.4771    0.4811
3357.435    0.5917    0.6197
3357.455    0.7947    0.7965
3357.475    0.9478    0.9166
3357.495    0.9892    0.9587
3357.514    0.9532    0.9406
3357.534    0.8570    0.8682
3357.554    0.7359    0.7642
3357.574    0.6879    0.6958
3357.594    0.7425    0.7216
3357.614    0.8348    0.8158
# 044997  32  3356.998  3357.612
3356.998    1.0524    0.9899
3357.017    1.0505    0.9890
3357.037    1.0757    0.9886
3357.057    1.0347    0.9897
3357.077    0.9806    0.9913
3357.097    0.9389    0.9922
3357.117    0.8728    0.9897
3357.136    0.8754    0.9815
3357.156    0.9190    0.9634
3357.176    0.9451    0.9367
3357.196    0.9260    0.9036
3357.216    0.8620    0.8406
3357.236    0.7024    0.6941
3357.255    0.4724    0.4873
3357.275    0.3364    0.3301
3357.295    0.3418    0.3466
3357.315    0.4987    0.4890
3357.335    0.6328    0.6343
3357.355    0.6660    0.6869
3357.374    0.6157    0.6116
3357.394    0.4810    0.4717
3357.414    0.4308    0.4331
3357.434    0.5616    0.5677
3357.454    0.7623    0.7713
3357.474    0.9247    0.9120
3357.493    0.9874    0.9607
3357.513    0.9734    0.9460
3357.533    0.8796    0.8642
3357.553    0.7053    0.7173
3357.573    0.5813    0.5872
3357.592    0.5929    0.5886
3357.612    0.7223    0.7175
# 045325  33  3356.984  3357.619
3356.984    1.0118    0.9936
3357.004    1.0347    0.9929
3357.024    1.0688    0.9924
3357.044    1.0330    0.9924
3357.064    0.9920    0.9936
3357.083    0.9663    0.9945
3357.103    0.9264    0.9938
3357.123    0.9251    0.9897
3357.143    0.9471    0.9797
3357.163    0.9543    0.9625
3357.183    0.9489    0.9363
3357.202    0.8865    0.8896
3357.222    0.7682    0.7852
3357.242    0.6118    0.6124
3357.262    0.4410    0.4405
3357.282    0.3837    0.3826
3357.302    0.4702    0.4674
3357.321    0.6041    0.6017
3357.341    0.6759    0.6929
3357.361    0.6856    0.6719
3357.381    0.5672    0.5616
3357.401    0.4754    0.4727
3357.420    0.4990    0.5057
3357.440    0.6477    0.6566
3357.460    0.8258    0.8251
3357.480    0.9432    0.9292
3357.500    0.9858    0.9570
3357.520    0.9361    0.9226
3357.539    0.8268    0.8397
3357.559    0.7253    0.7315
3357.579    0.6758    0.6753
3357.599    0.7190    0.7191
3357.619    0.8316    0.8192
# 046903  33  3356.980  3357.614
3356.980    1.0382    0.9933
3356.999    1.0371    0.9931
3357.019    1.0615    0.9924
3357.039    1.0571    0.9922
3357.059    0.9856    0.9931
3357.079    0.9779    0.9945
3357.099    0.9436    0.9947
3357.118    0.8925    0.9924
3357.138    0.9256    0.9847
3357.158    0.9395    0.9692
3357.178    0.9410    0.9469
3357.198    0.9356    0.9150
3357.218    0.8393    0.8447
3357.237    0.6783    0.7003
3357.257    0.4850    0.4918
3357.277    0.3745    0.3598
3357.297    0.3926    0.3996
3357.317    0.5360    0.5489
3357.336    0.6888    0.6790
3357.356    0.7396    0.7193
3357.376    0.6536    0.6349
3357.396    0.5066    0.5070
3357.416    0.4787    0.4846
3357.436    0.6077    0.6174
3357.455    0.7845    0.7945
3357.475    0.9404    0.9226
3357.495    1.0155    0.9676
3357.515    0.9757    0.9515
3357.535    0.8584    0.8780
3357.555    0.7311    0.7558
3357.574    0.6589    0.6605
3357.594    0.6773    0.6694
3357.614    0.7930    0.7770
# 049580  33  3356.983  3357.618
3356.983    1.0342    0.9929
3357.003    1.0571    0.9922
3357.023    1.0571    0.9917
3357.043    1.0257    0.9922
3357.063    1.0137    0.9933
3357.082    0.9739    0.9940
3357.102    0.9213    0.9927
3357.122    0.8991    0.9870
3357.142    0.9101    0.9748
3357.162    0.9391    0.9548
3357.182    0.9224    0.9243
3357.201    0.8728    0.8670
3357.221    0.7466    0.7389
3357.241    0.5384    0.5434
3357.261    0.3756    0.3802
3357.281    0.3685    0.3638
3357.301    0.4937    0.4858
3357.320    0.6190    0.6276
3357.340    0.6912    0.6998
3357.360    0.6449    0.6471
3357.380    0.5357    0.5196
3357.400    0.4572    0.4514
3357.420    0.5220    0.5333
3357.439    0.6781    0.7040
3357.459    0.8656    0.8658
3357.479    0.9641    0.9475
3357.499    0.9768    0.9557
3357.519    0.9245    0.9030
3357.539    0.7905    0.7958
3357.558    0.6630    0.6880
3357.578    0.6503    0.6542
3357.598    0.7530    0.7305
3357.618    0.8696    0.8418
# 049586  32  3356.999  3357.614
3356.999    1.0834    0.9917
3357.019    1.0534    0.9904
3357.039    1.0268    0.9901
3357.058    1.0134    0.9915
3357.078    0.9799    0.9936
3357.098    0.9211    0.9940
3357.118    0.9150    0.9901
3357.138    0.9147    0.9786
3357.158    0.9228    0.9570
3357.177    0.9309    0.9300
3357.197    0.9022    0.8941
3357.217    0.8344    0.8215
3357.237    0.6522    0.6671
3357.257    0.4725    0.4668
3357.277    0.3578    0.3552
3357.296    0.3904    0.3983
3357.316    0.5359    0.5337
3357.336    0.6697    0.6531
3357.356    0.6705    0.6745
3357.376    0.5703    0.5773
3357.395    0.4796    0.4642
3357.415    0.4620    0.4660
3357.435    0.6048    0.6199
3357.455    0.7993    0.8111
3357.475    0.9397    0.9305
3357.495    1.0116    0.9647
3357.514    0.9568    0.9369
3357.534    0.8264    0.8443
3357.554    0.6896    0.7052
3357.574    0.6052    0.6097
3357.594    0.6513    0.6460
3357.614    0.7973    0.7729
# 049728  32  3356.997  3357.612
3356.997    1.0566    0.9933
3357.017    1.0708    0.9927
3357.037    1.0469    0.9927
3357.057    1.0053    0.9936
3357.077    0.9665    0.9947
3357.097    0.9305    0.9949
3357.116    0.9135    0.9927
3357.136    0.9215    0.9851
3357.156    0.9497    0.9698
3357.176    0.9425    0.9480
3357.196    0.9378    0.9183
3357.216    0.8586    0.8517
3357.235    0.6950    0.7091
3357.255    0.5055    0.4998
3357.275    0.3729    0.3716
3357.295    0.4155    0.4202
3357.315    0.5754    0.5729
3357.335    0.7042    0.7042
3357.354    0.7464    0.7342
3357.374    0.6422    0.6430
3357.394    0.5105    0.5118
3357.414    0.5066    0.4961
3357.434    0.6136    0.6386
3357.453    0.8126    0.8149
3357.473    0.9594    0.9339
3357.493    1.0079    0.9716
3357.513    0.9721    0.9528
3357.533    0.8561    0.8772
3357.553    0.7427    0.7521
3357.572    0.6509    0.6574
3357.592    0.6844    0.6736
3357.612    0.7949    0.7878
# 049756  33  3356.983  3357.617
3356.983    1.0454    0.9936
3357.003    1.0563    0.9927
3357.022    1.0624    0.9917
3357.042    1.0392    0.9920
3357.062    0.9961    0.9936
3357.082    0.9478    0.9949
3357.102    0.9194    0.9940
3357.121    0.9145    0.9892
3357.141    0.9294    0.9768
3357.161    0.9554    0.9552
3357.181    0.9253    0.9275
3357.201    0.8592    0.8837
3357.221    0.7586    0.7757
3357.240    0.5737    0.5838
3357.260    0.3900    0.3801
3357.280    0.3304    0.3301
3357.300    0.4389    0.4490
3357.320    0.6192    0.6133
3357.340    0.7259    0.7088
3357.359    0.6877    0.6750
3357.379    0.5399    0.5310
3357.399    0.4272    0.4254
3357.419    0.4856    0.4944
3357.439    0.6733    0.6944
3357.459    0.8710    0.8744
3357.478    0.9890    0.9565
3357.498    1.0090    0.9687
3357.518    0.9243    0.9232
3357.538    0.7823    0.8121
3357.558    0.6543    0.6730
3357.578    0.6182    0.6192
3357.597    0.7223    0.6997
3357.617    0.8588    0.8333
# 050505  33  3356.983  3357.617
3356.983    1.0385    0.9924
3357.002    1.0641    0.9920
3357.022    1.0789    0.9913
3357.042    1.0755    0.9915
3357.062    0.9961    0.9927
3357.082    0.9568    0.9940
3357.102    0.8945    0.9943
3357.121    0.8825    0.9913
3357.141    0.9016    0.9817
3357.161    0.9361    0.9634
3357.181    0.9350    0.9397
3357.201    0.9198    0.9110
3357.220    0.8561    0.8435
3357.240    0.6618    0.6691
3357.260    0.4385    0.4413
3357.280    0.3526    0.3463
3357.300    0.4372    0.4468
3357.320    0.6166    0.6166
3357.339    0.7547    0.7335
3357.359    0.7413    0.7435
3357.379    0.6273    0.6190
3357.399    0.4947    0.4858
3357.419    0.5106    0.5194
3357.439    0.6805    0.7062
3357.458    0.8855    0.8760
3357.478    0.9986    0.9616
3357.498    1.0354    0.9766
3357.518    0.9445    0.9441
3357.538    0.8196    0.8476
3357.558    0.6855    0.7003
3357.577    0.6173    0.6160
3357.597    0.6890    0.6798
3357.617    0.8393    0.8232
# 051178  33  3356.983  3357.618
3356.983    1.0385    0.9933
3357.003    1.0524    0.9931
3357.023    1.0619    0.9929
3357.043    1.0261    0.9933
3357.063    0.9924    0.9940
3357.082    0.9634    0.9943
3357.102    0.8947    0.9931
3357.122    0.9339    0.9886
3357.142    0.9550    0.9788
3357.162    0.9443    0.9623
3357.182    0.9326    0.9350
3357.201    0.8572    0.8762
3357.221    0.7145    0.7323
3357.241    0.5169    0.5087
3357.261    0.3354    0.3328
3357.281    0.3364    0.3392
3357.300    0.4929    0.4925
3357.320    0.6762    0.6725
3357.340    0.7609    0.7544
3357.360    0.7045    0.6934
3357.380    0.5577    0.5474
3357.400    0.4645    0.4702
3357.419    0.5517    0.5540
3357.439    0.7261    0.7411
3357.459    0.8919    0.8952
3357.479    0.9881    0.9632
3357.499    1.0238    0.9678
3357.519    0.9296    0.9224
3357.538    0.7870    0.8293
3357.558    0.7005    0.7183
3357.578    0.7042    0.6869
3357.598    0.7795    0.7670
3357.618    0.8823    0.8752
# 053721  33  3356.984  3357.618
3356.984    1.0363    0.9947
3357.004    1.0445    0.9943
3357.023    1.0580    0.9938
3357.043    1.0392    0.9940
3357.063    1.0072    0.9949
3357.083    0.9721    0.9956
3357.103    0.9258    0.9945
3357.123    0.9234    0.9899
3357.142    0.9256    0.9802
3357.162    0.9363    0.9629
3357.182    0.9410    0.9365
3357.202    0.8778    0.8861
3357.222    0.7679    0.7773
3357.242    0.6016    0.6001
3357.261    0.4288    0.4374
3357.281    0.3945    0.3828
3357.301    0.4649    0.4712
3357.321    0.6119    0.6131
3357.341    0.7018    0.6979
3357.360    0.6738    0.6716
3357.380    0.5612    0.5578
3357.400    0.4760    0.4690
3357.420    0.5063    0.5113
3357.440    0.6497    0.6700
3357.460    0.8433    0.8381
3357.479    0.9537    0.9337
3357.499    0.9683    0.9601
3357.519    0.9493    0.9253
3357.539    0.8356    0.8381
3357.559    0.7316    0.7332
3357.579    0.6703    0.6855
3357.598    0.7365    0.7313
3357.618    0.8549    0.8293
# 054375  32  3356.998  3357.612
3356.998    1.0571    0.9929
3357.017    1.0394    0.9924
3357.037    1.0259    0.9922
3357.057    1.0285    0.9927
3357.077    1.0130    0.9933
3357.097    0.9641    0.9931
3357.117    0.9051    0.9899
3357.136    0.9185    0.9824
3357.156    0.9421    0.9678
3357.176    0.9270    0.9421
3357.196    0.8764    0.8933
3357.216    0.7978    0.8015
3357.236    0.6566    0.6602
3357.255    0.5077    0.5140
3357.275    0.4229    0.4188
3357.295    0.4367    0.4323
3357.315    0.5287    0.5281
3357.335    0.6240    0.6239
3357.355    0.6368    0.6480
3357.374    0.6070    0.5959
3357.394    0.5326    0.5205
3357.414    0.4983    0.5078
3357.434    0.5886    0.5932
3357.454    0.7236    0.7349
3357.474    0.8586    0.8598
3357.493    0.9565    0.9228
3357.513    0.9603    0.9241
3357.533    0.8810    0.8702
3357.553    0.7813    0.7880
3357.573    0.7229    0.7253
3357.592    0.7160    0.7231
3357.612    0.7861    0.7798
# 055459  32  3356.999  3357.613
3356.999    1.0637    0.9931
3357.019    1.0718    0.9922
3357.039    1.0378    0.9922
3357.058    1.0146    0.9933
3357.078    0.9625    0.9947
3357.098    0.9217    0.9947
3357.118    0.9328    0.9917
3357.138    0.9260    0.9831
3357.157    0.9093    0.9681
3357.177    0.9537    0.9454
3357.197    0.9417    0.9103
3357.217    0.8285    0.8291
3357.237    0.6586    0.6604
3357.257    0.4509    0.4531
3357.276    0.3527    0.3534
3357.296    0.4255    0.4206
3357.316    0.5773    0.5798
3357.336    0.7002    0.7023
3357.356    0.7016    0.7070
3357.376    0.5950    0.5891
3357.395    0.4708    0.4639
3357.415    0.4612    0.4623
3357.435    0.6039    0.6177
3357.455    0.8019    0.8110
3357.475    0.9322    0.9318
3357.494    1.0048    0.9678
3357.514    0.9777    0.9460
3357.534    0.8566    0.8638
3357.554    0.7196    0.7360
3357.574    0.6384    0.6461
3357.594    0.6891    0.6786
3357.613    0.8070    0.7910
# 055868  32  3356.998  3357.612
3356.998    1.0809    0.9929
3357.017    1.0802    0.9927
3357.037    1.0495    0.9929
3357.057    1.0000    0.9938
3357.077    0.9521    0.9945
3357.097    0.9279    0.9943
3357.117    0.9018    0.9911
3357.136    0.9266    0.9836
3357.156    0.9596    0.9696
3357.176    0.9330    0.9491
3357.196    0.9082    0.9099
3357.216    0.8209    0.8115
3357.236    0.6224    0.6253
3357.255    0.4255    0.4375
3357.275    0.3836    0.3701
3357.295    0.4690    0.4750
3357.315    0.6326    0.6419
3357.335    0.7572    0.7459
3357.355    0.7295    0.7238
3357.374    0.6108    0.6035
3357.394    0.4982    0.4916
3357.414    0.5120    0.5237
3357.434    0.6784    0.6880
3357.454    0.8564    0.8574
3357.474    0.9710    0.9493
3357.493    1.0186    0.9692
3357.513    0.9510    0.9380
3357.533    0.8266    0.8507
3357.553    0.7244    0.7311
3357.573    0.6694    0.6663
3357.592    0.7153    0.7142
3357.612    0.8383    0.8278
# 059589  33  3356.983  3357.617
3356.983    1.0421    0.9924
3357.002    1.0578    0.9915
3357.022    1.0869    0.9906
3357.042    1.0520    0.9908
3357.062    0.9895    0.9922
3357.082    0.9328    0.9938
3357.102    0.8863    0.9938
3357.121    0.8853    0.9901
3357.141    0.9169    0.9793
3357.161    0.9568    0.9596
3357.181    0.9402    0.9343
3357.201    0.9200    0.9012
3357.221    0.8354    0.8183
3357.240    0.6369    0.6460
3357.260    0.4282    0.4301
3357.280    0.3549    0.3491
3357.300    0.4398    0.4502
3357.320    0.6189    0.6143
3357.340    0.7371    0.7274
3357.359    0.7214    0.7248
3357.379    0.6028    0.5997
3357.399    0.4875    0.4802
3357.419    0.5186    0.5258
3357.439    0.6965    0.7117
3357.458    0.8794    0.8764
3357.478    0.9874    0.9601
3357.498    1.0109    0.9736
3357.518    0.9548    0.9371
3357.538    0.8312    0.8373
3357.558    0.6702    0.6961
3357.577    0.6282    0.6247
3357.597    0.7117    0.6934
3357.617    0.8278    0.8293
# 059610  32  3356.999  3357.613
3356.999    1.0634    0.9940
3357.018    1.0809    0.9936
3357.038    1.0500    0.9933
3357.058    1.0294    0.9940
3357.078    0.9943    0.9949
3357.098    0.9298    0.9952
3357.118    0.9030    0.9933
3357.137    0.9173    0.9876
3357.157    0.9256    0.9752
3357.177    0.9318    0.9559
3357.197    0.9243    0.9275
3357.217    0.8778    0.8676
3357.237    0.7408    0.7347
3357.256    0.5395    0.5488
3357.276    0.3986    0.3997
3357.296    0.4113    0.4047
3357.316    0.5288    0.5347
3357.336    0.6762    0.6697
3357.355    0.7173    0.7124
3357.375    0.6194    0.6347
3357.395    0.5127    0.4976
3357.415    0.4467    0.4438
3357.435    0.5339    0.5488
3357.455    0.7224    0.7391
3357.474    0.9030    0.8857
3357.494    1.0035    0.9563
3357.514    0.9927    0.9570
3357.534    0.8983    0.8997
3357.554    0.7816    0.7921
3357.574    0.6805    0.6904
3357.593    0.6852    0.6773
3357.613    0.7677    0.7626
# 062175  33  3356.984  3357.618
3356.984    1.0368    0.9933
3357.004    1.0406    0.9920
3357.023    1.0423    0.9908
3357.043    1.0373    0.9908
3357.063    1.0111    0.9927
3357.083    0.9438    0.9943
3357.103    0.9055    0.9938
3357.123    0.9320    0.9890
3357.142    0.9275    0.9777
3357.162    0.9273    0.9576
3357.182    0.9539    0.9292
3357.202    0.8927    0.8804
3357.222    0.7773    0.7718
3357.242    0.5810    0.5812
3357.261    0.3955    0.3984
3357.281    0.3422    0.3374
3357.301    0.4285    0.4393
3357.321    0.6080    0.5998
3357.341    0.7094    0.7003
3357.360    0.6716    0.6784
3357.380    0.5516    0.5516
3357.400    0.4551    0.4473
3357.420    0.4926    0.4944
3357.440    0.6566    0.6725
3357.460    0.8362    0.8511
3357.479    0.9665    0.9445
3357.499    1.0044    0.9658
3357.519    0.9354    0.9262
3357.539    0.8125    0.8241
3357.559    0.6717    0.6933
3357.579    0.6331    0.6318
3357.598    0.7068    0.6929
3357.618    0.8318    0.8171
# 062816  32  3356.997  3357.612
3356.997    1.0723    0.9927
3357.017    1.0659    0.9922
3357.037    1.0510    0.9920
3357.057    1.0076    0.9924
3357.077    0.9652    0.9933
3357.097    0.9428    0.9933
3357.116    0.9249    0.9915
3357.136    0.9315    0.9861
3357.156    0.9386    0.9748
3357.176    0.9262    0.9548
3357.196    0.9099    0.9147
3357.215    0.8441    0.8371
3357.235    0.6917    0.6963
3357.255    0.5082    0.5238
3357.275    0.4146    0.4057
3357.295    0.4190    0.4133
3357.315    0.5202    0.5255
3357.334    0.6314    0.6422
3357.354    0.7039    0.6887
3357.374    0.6369    0.6333
3357.394    0.5388    0.5364
3357.414    0.5056    0.4997
3357.434    0.5608    0.5769
3357.453    0.7124    0.7180
3357.473    0.8529    0.8561
3357.493    0.9579    0.9313
3357.513    0.9761    0.9378
3357.533    0.9005    0.8851
3357.553    0.7916    0.7932
3357.572    0.6953    0.7145
3357.592    0.6968    0.6973
3357.612    0.7737    0.7581
# 063048  32  3356.996  3357.611
3356.996    1.0755    0.9922
3357.016    1.0837    0.9913
3357.036    1.0718    0.9908
3357.056    1.0406    0.9917
3357.075    0.9831    0.9936
3357.095    0.9005    0.9945
3357.115    0.8654    0.9927
3357.135    0.8804    0.9854
3357.155    0.9091    0.9694
3357.175    0.9598    0.9460
3357.194    0.9632    0.9188
3357.214    0.8732    0.8644
3357.234    0.7201    0.7281
3357.254    0.5133    0.5119
3357.274    0.3643    0.3579
3357.294    0.3759    0.3873
3357.313    0.5346    0.5315
3357.333    0.6929    0.6783
3357.353    0.7278    0.7310
3357.373    0.6422    0.6476
3357.393    0.5114    0.5008
3357.412    0.4620    0.4602
3357.432    0.5797    0.5918
3357.452    0.7721    0.7925
3357.472    0.9397    0.9266
3357.492    1.0209    0.9716
3357.512    0.9865    0.9565
3357.531    0.8774    0.8853
3357.551    0.7268    0.7458
3357.571    0.5980    0.6153
3357.591    0.6291    0.6166
3357.611    0.7707    0.7463
# 063636  32  3356.999  3357.613
3356.999    1.0639    0.9922
3357.019    1.0732    0.9920
3357.038    1.0505    0.9924
3357.058    0.9956    0.9933
3357.078    0.9539    0.9938
3357.098    0.9143    0.9922
3357.118    0.9074    0.9870
3357.137    0.9307    0.9763
3357.157    0.9517    0.9581
3357.177    0.9268    0.9270
3357.197    0.8736    0.8626
3357.217    0.7291    0.7347
3357.237    0.5509    0.5549
3357.256    0.4129    0.4152
3357.276    0.3976    0.3921
3357.296    0.4945    0.4945
3357.316    0.6259    0.6294
3357.336    0.6987    0.6974
3357.356    0.6561    0.6581
3357.375    0.5706    0.5625
3357.395    0.5112    0.5054
3357.415    0.5578    0.5679
3357.435    0.7034    0.7181
3357.455    0.8608    0.8616
3357.475    0.9652    0.9393
3357.494    0.9732    0.9491
3357.514    0.9406    0.9018
3357.534    0.7965    0.8076
3357.554    0.6874    0.7115
3357.574    0.6906    0.6827
3357.593    0.7560    0.7386
3357.613    0.8222    0.8337
# 064150  33  3356.985  3357.619
3356.985    1.0646    0.9915
3357.005    1.0549    0.9906
3357.025    1.0529    0.9901
3357.045    1.0240    0.9911
3357.064    0.9881    0.9924
3357.084    0.9382    0.9929
3357.104    0.8983    0.9899
3357.124    0.9112    0.9804
3357.144    0.9232    0.9616
3357.163    0.9175    0.9356
3357.183    0.9012    0.8960
3357.203    0.8128    0.8147
3357.223    0.6455    0.6507
3357.243    0.4396    0.4370
3357.263    0.3035    0.3033
3357.282    0.3287    0.3309
3357.302    0.4819    0.4754
3357.322    0.6245    0.6223
3357.342    0.6707    0.6753
3357.362    0.6019    0.6024
3357.382    0.4926    0.4831
3357.401    0.4611    0.4593
3357.421    0.5681    0.5837
3357.441    0.7591    0.7723
3357.461    0.9236    0.9084
3357.481    1.0000    0.9590
3357.500    0.9710    0.9438
3357.520    0.8578    0.8650
3357.540    0.7186    0.7337
3357.560    0.6236    0.6242
3357.580    0.6350    0.6312
3357.600    0.7432    0.7440
3357.619    0.8674    0.8515
# 064747  33  3356.996  3357.630
3356.996    1.0605    0.9945
3357.016    1.0698    0.9940
3357.036    1.0695    0.9938
3357.055    1.0195    0.9945
3357.075    0.9879    0.9954
3357.095    0.9397    0.9959
3357.115    0.8960    0.9943
3357.135    0.8983    0.9876
3357.155    0.9337    0.9736
3357.174    0.9460    0.9543
3357.194    0.9462    0.9305
3357.214    0.9039    0.8839
3357.234    0.7558    0.7598
3357.254    0.5419    0.5545
3357.274    0.4081    0.4050
3357.293    0.4336    0.4279
3357.313    0.5656    0.5700
3357.333    0.7019    0.7068
3357.353    0.7499    0.7549
3357.373    0.6937    0.6744
3357.393    0.5374    0.5328
3357.412    0.4918    0.4945
3357.432    0.6156    0.6232
3357.452    0.7881    0.8132
3357.472    0.9601    0.9361
3357.492    1.0132    0.9761
3357.511    0.9899    0.9665
3357.531    0.8968    0.9093
3357.551    0.7860    0.8020
3357.571    0.7015    0.7037
3357.591    0.7096    0.7088
3357.611    0.8230    0.8098
3357.630    0.9116    0.8985
# 070319  33  3356.984  3357.618
3356.984    1.0755    0.9938
3357.004    1.0894    0.9938
3357.023    1.0433    0.9938
3357.043    1.0193    0.9943
3357.063    0.9901    0.9952
3357.083    0.9296    0.9956
3357.103    0.8865    0.9943
3357.123    0.8978    0.9892
3357.142    0.9434    0.9793
3357.162    0.9568    0.9636
3357.182    0.9546    0.9419
3357.202    0.9101    0.8925
3357.222    0.7609    0.7654
3357.242    0.5647    0.5636
3357.261    0.4211    0.4234
3357.281    0.4502    0.4481
3357.301    0.5981    0.5973
3357.321    0.7384    0.7357
3357.341    0.7737    0.7768
3357.360    0.6914    0.6990
3357.380    0.5682    0.5580
3357.400    0.5138    0.5089
3357.420    0.6088    0.6247
3357.440    0.7940    0.8065
3357.460    0.9436    0.9303
3357.479    1.0118    0.9730
3357.499    0.9982    0.9665
3357.519    0.9175    0.9118
3357.539    0.7870    0.8069
3357.559    0.6979    0.7068
3357.579    0.7127    0.7042
3357.598    0.8043    0.7947
3357.618    0.8974    0.8941
# 072604  32  3356.998  3357.613
3356.998    1.0681    0.9931
3357.018    1.0839    0.9927
3357.038    1.0450    0.9927
3357.058    1.0214    0.9936
3357.078    0.9723    0.9947
3357.098    0.8980    0.9945
3357.117    0.8968    0.9915
3357.137    0.9224    0.9831
3357.157    0.9373    0.9674
3357.177    0.9428    0.9449
3357.197    0.9326    0.9095
3357.217    0.8482    0.8276
3357.236    0.6567    0.6722
3357.256    0.4754    0.4750
3357.276    0.3818    0.3788
3357.296    0.4449    0.4490
3357.316    0.6063    0.6010
3357.335    0.7110    0.7107
3357.355    0.7106    0.7160
3357.375    0.6073    0.6051
3357.395    0.4920    0.4851
3357.415    0.4988    0.4973
3357.435    0.6304    0.6534
3357.454    0.8272    0.8255
3357.474    0.9541    0.9363
3357.494    0.9933    0.9676
3357.514    0.9698    0.9395
3357.534    0.8515    0.8500
3357.554    0.6997    0.7188
3357.573    0.6278    0.6365
3357.593    0.6928    0.6727
3357.613    0.7943    0.7938
# 075676  32  3356.999  3357.614
3356.999    1.0622    0.9815
3357.019    1.0551    0.9802
3357.039    1.0493    0.9788
3357.059    1.0081    0.9775
3357.078    0.9324    0.9754
3357.098    0.8845    0.9712
3357.118    0.8913    0.9634
3357.138    0.9070    0.9497
3357.158    0.8925    0.9247
3357.178    0.8610    0.8758
3357.197    0.7707    0.7851
3357.217    0.6052    0.6213
3357.237    0.4171    0.4111
3357.257    0.2459    0.2398
3357.277    0.1972    0.1963
3357.297    0.2976    0.3008
3357.316    0.4730    0.4750
3357.336    0.6234    0.6237
3357.356    0.6667    0.6460
3357.376    0.5698    0.5506
3357.396    0.4515    0.4530
3357.415    0.4493    0.4701
3357.435    0.6148    0.6135
3357.455    0.8050    0.7887
3357.475    0.9322    0.9049
3357.495    0.9734    0.9436
3357.515    0.9185    0.9160
3357.534    0.8032    0.8291
3357.554    0.6717    0.6982
3357.574    0.6080    0.6118
3357.594    0.6708    0.6460
3357.614    0.7798    0.7695
# 076114  33  3356.983  3357.617
3356.983    1.0280    0.9927
3357.003    1.0385    0.9920
3357.023    1.0418    0.9913
3357.042    1.0294    0.9917
3357.062    1.0167    0.9931
3357.082    0.9788    0.9945
3357.102    0.9152    0.9936
3357.122    0.9007    0.9881
3357.142    0.9292    0.9743
3357.161    0.9350    0.9530
3357.181    0.9458    0.9260
3357.201    0.8857    0.8847
3357.221    0.7713    0.7782
3357.241    0.5664    0.5728
3357.261    0.3796    0.3748
3357.280    0.3401    0.3395
3357.300    0.4552    0.4621
3357.320    0.6240    0.6219
3357.340    0.7231    0.7120
3357.360    0.6808    0.6688
3357.379    0.5303    0.5287
3357.399    0.4337    0.4301
3357.419    0.5035    0.5116
3357.439    0.6998    0.7155
3357.459    0.8890    0.8876
3357.479    0.9836    0.9625
3357.498    1.0048    0.9676
3357.518    0.9275    0.9177
3357.538    0.7820    0.8015
3357.558    0.6374    0.6611
3357.578    0.6268    0.6155
3357.598    0.7283    0.7125
3357.617    0.8431    0.8400
# 077749  32  3356.998  3357.613
3356.998    1.0399    0.9936
3357.018    1.0280    0.9931
3357.038    1.0347    0.9933
3357.058    1.0109    0.9940
3357.078    0.9876    0.9938
3357.097    0.9480    0.9911
3357.117    0.9460    0.9833
3357.137    0.9432    0.9685
3357.157    0.9273    0.9460
3357.177    0.9030    0.9122
3357.196    0.8480    0.8596
3357.216    0.7352    0.7698
3357.236    0.6604    0.6500
3357.256    0.5652    0.5409
3357.276    0.4716    0.4936
3357.296    0.5246    0.5223
3357.315    0.6012    0.5849
3357.335    0.6310    0.6318
3357.355    0.6167    0.6243
3357.375    0.5880    0.5797
3357.395    0.5612    0.5583
3357.415    0.6069    0.6084
3357.434    0.7042    0.7135
3357.454    0.8177    0.8327
3357.474    0.9126    0.9122
3357.494    0.9478    0.9361
3357.514    0.9402    0.9129
3357.534    0.8676    0.8630
3357.553    0.8009    0.8190
3357.573    0.7889    0.8039
3357.593    0.8316    0.8272
3357.613    0.8993    0.8662
# 078217  32  3356.998  3357.613
3356.998    1.0772    0.9936
3357.018    1.0580    0.9933
3357.038    1.0406    0.9936
3357.057    1.0177    0.9943
3357.077    0.9585    0.9952
3357.097    0.9333    0.9949
3357.117    0.9122    0.9924
3357.137    0.9133    0.9854
3357.157    0.9587    0.9723
3357.176    0.9681    0.9546
3357.196    0.9243    0.9217
3357.216    0.8262    0.8350
3357.236    0.6498    0.6536
3357.256    0.4471    0.4446
3357.276    0.3669    0.3678
3357.295    0.4678    0.4657
3357.315    0.6380    0.6387
3357.335    0.7521    0.7527
3357.355    0.7411    0.7388
3357.375    0.6122    0.6076
3357.394    0.4865    0.4861
3357.414    0.5014    0.5025
3357.434    0.6595    0.6674
3357.454    0.8468    0.8480
3357.474    0.9621    0.9484
3357.494    1.0123    0.9732
3357.513    0.9719    0.9491
3357.533    0.8561    0.8708
3357.553    0.7477    0.7537
3357.573    0.6841    0.6805
3357.593    0.7238    0.7236
3357.613    0.8368    0.8356
# 079672  33  3356.985  3357.619
3356.985    1.0757    0.9929
3357.005    1.0600    0.9922
3357.024    1.0588    0.9917
3357.044    1.0304    0.9927
3357.064    0.9732    0.9940
3357.084    0.9380    0.9945
3357.104    0.9160    0.9924
3357.124    0.8960    0.9847
3357.143    0.9264    0.9701
3357.163    0.9373    0.9473
3357.183    0.9166    0.9160
3357.203    0.8559    0.8527
3357.223    0.7084    0.7122
3357.243    0.5096    0.5090
3357.262    0.3685    0.3705
3357.282    0.3855    0.3836
3357.302    0.5255    0.5196
3357.322    0.6525    0.6583
3357.342    0.7044    0.7053
3357.361    0.6330    0.6334
3357.381    0.5129    0.5021
3357.401    0.4637    0.4603
3357.421    0.5614    0.5778
3357.441    0.7514    0.7681
3357.461    0.9141    0.9082
3357.480    1.0095    0.9618
3357.500    0.9833    0.9537
3357.520    0.8808    0.8859
3357.540    0.7470    0.7649
3357.560    0.6522    0.6561
3357.580    0.6563    0.6546
3357.599    0.7614    0.7527
3357.619    0.8813    0.8632
# 085042  33  3356.984  3357.618
3356.984    1.0546    0.9911
3357.003    1.0849    0.9901
3357.023    1.0546    0.9892
3357.043    1.0245    0.9899
3357.063    1.0104    0.9917
3357.083    0.9449    0.9931
3357.103    0.8817    0.9920
3357.122    0.8760    0.9863
3357.142    0.9143    0.9719
3357.162    0.9543    0.9484
3357.182    0.9219    0.9190
3357.202    0.8720    0.8702
3357.222    0.7556    0.7521
3357.241    0.5429    0.5572
3357.261    0.3736    0.3664
3357.281    0.3326    0.3322
3357.301    0.4451    0.4527
3357.321    0.6162    0.6093
3357.340    0.6997    0.6939
3357.360    0.6630    0.6569
3357.380    0.5322    0.5222
3357.400    0.4450    0.4389
3357.420    0.5096    0.5240
3357.440    0.6874    0.7194
3357.459    0.8896    0.8782
3357.479    1.0179    0.9559
3357.499    1.0002    0.9596
3357.519    0.8821    0.9012
3357.539    0.7537    0.7743
3357.559    0.6098    0.6315
3357.578    0.5980    0.5893
3357.598    0.7003    0.6852
3357.618    0.8437    0.8236
# 085810  33  3356.983  3357.617
3356.983    1.0363    0.9920
3357.002    1.0593    0.9913
3357.022    1.0510    0.9908
3357.042    1.0476    0.9915
3357.062    1.0002    0.9929
3357.082    0.9559    0.9936
3357.102    0.9093    0.9917
3357.121    0.9145    0.9856
3357.141    0.9365    0.9727
3357.161    0.9251    0.9519
3357.181    0.9087    0.9188
3357.201    0.8504    0.8519
3357.221    0.7106    0.7196
3357.240    0.5257    0.5446
3357.260    0.4058    0.3975
3357.280    0.3894    0.3826
3357.300    0.4844    0.4907
3357.320    0.6207    0.6217
3357.339    0.6770    0.6764
3357.359    0.6294    0.6234
3357.379    0.5243    0.5097
3357.399    0.4513    0.4548
3357.419    0.5217    0.5347
3357.439    0.6944    0.7045
3357.458    0.8682    0.8531
3357.478    0.9563    0.9365
3357.498    0.9643    0.9434
3357.518    0.8989    0.8837
3357.538    0.7752    0.7709
3357.558    0.6512    0.6607
3357.577    0.6272    0.6337
3357.597    0.7171    0.7086
3357.617    0.8299    0.8205
# 088194  33  3356.984  3357.618
3356.984    1.0573    0.9933
3357.004    1.0715    0.9927
3357.024    1.0693    0.9922
3357.043    1.0522    0.9927
3357.063    0.9908    0.9940
3357.083    0.9462    0.9949
3357.103    0.8993    0.9945
3357.123    0.8760    0.9897
3357.143    0.9080    0.9781
3357.162    0.9399    0.9594
3357.182    0.9548    0.9352
3357.202    0.9091    0.8960
3357.222    0.7910    0.7925
3357.242    0.5925    0.5893
3357.261    0.3947    0.3973
3357.281    0.3563    0.3565
3357.301    0.4900    0.4856
3357.321    0.6473    0.6500
3357.341    0.7398    0.7396
3357.361    0.6928    0.6947
3357.380    0.5591    0.5517
3357.400    0.4555    0.4473
3357.420    0.5143    0.5235
3357.440    0.6979    0.7239
3357.460    0.8906    0.8925
3357.480    1.0032    0.9656
3357.499    1.0216    0.9716
3357.519    0.9386    0.9260
3357.539    0.7849    0.8149
3357.559    0.6596    0.6756
3357.579    0.6295    0.6257
3357.598    0.7266    0.7117
3357.618    0.8638    0.8461
# 088945  32  3356.998  3357.613
3356.998    1.0320    0.9959
3357.018    1.0228    0.9961
3357.038    1.0106    0.9959
3357.058    1.0012    0.9949
3357.077    0.9761    0.9927
3357.097    0.9861    0.9872
3357.117    0.9581    0.9768
3357.137    0.9373    0.9590
3357.157    0.9126    0.9300
3357.177    0.8732    0.8849
3357.196    0.8052    0.8228
3357.216    0.7266    0.7391
3357.236    0.6479    0.6500
3357.256    0.5962    0.5788
3357.276    0.5522    0.5449
3357.295    0.5359    0.5495
3357.315    0.5679    0.5760
3357.335    0.6062    0.6001
3357.355    0.6246    0.6083
3357.375    0.6186    0.6090
3357.395    0.6155    0.6242
3357.414    0.6548    0.6670
3357.434    0.7285    0.7388
3357.454    0.8207    0.8177
3357.474    0.8888    0.8800
3357.494    0.9264    0.9131
3357.514    0.9395    0.9188
3357.533    0.9103    0.9097
3357.553    0.8947    0.8980
3357.573    0.8825    0.8935
3357.593    0.8754    0.8960
3357.613    0.9258    0.8991
# 089282  33  3356.984  3357.618
3356.984    1.0385    0.9956
3357.004    1.0313    0.9949
3357.024    1.0320    0.9947
3357.043    1.0174    0.9947
3357.063    1.0014    0.9954
3357.083    0.9736    0.9961
3357.103    0.9480    0.9949
3357.123    0.9190    0.9906
3357.143    0.9207    0.9815
3357.162    0.9618    0.9667
3357.182    0.9678    0.9395
3357.202    0.9001    0.8821
3357.222    0.7679    0.7663
3357.242    0.5958    0.5965
3357.262    0.4483    0.4496
3357.281    0.4166    0.4195
3357.301    0.5177    0.5125
3357.321    0.6495    0.6458
3357.341    0.7132    0.7158
3357.361    0.6583    0.6762
3357.381    0.5670    0.5678
3357.400    0.5148    0.4996
3357.420    0.5395    0.5454
3357.440    0.6762    0.6914
3357.460    0.8531    0.8437
3357.480    0.9456    0.9356
3357.499    0.9641    0.9601
3357.519    0.9410    0.9339
3357.539    0.8780    0.8682
3357.559    0.7909    0.7947
3357.579    0.7560    0.7656
3357.599    0.8008    0.8039
3357.618    0.8937    0.8702
# 089474  33  3356.982  3357.616
3356.982    1.0418    0.9947
3357.001    1.0588    0.9938
3357.021    1.0524    0.9931
3357.041    1.0593    0.9936
3357.061    1.0212    0.9949
3357.081    0.9513    0.9959
3357.101    0.9238    0.9945
3357.120    0.9045    0.9892
3357.140    0.9009    0.9763
3357.160    0.9315    0.9554
3357.180    0.9378    0.9283
3357.200    0.8778    0.8829
3357.220    0.7640    0.7771
3357.239    0.6003    0.6038
3357.259    0.4319    0.4295
3357.279    0.3915    0.3917
3357.299    0.5011    0.4969
3357.319    0.6352    0.6374
3357.339    0.7097    0.7097
3357.358    0.6673    0.6648
3357.378    0.5393    0.5316
3357.398    0.4497    0.4482
3357.418    0.5210    0.5248
3357.438    0.6947    0.7125
3357.458    0.8800    0.8784
3357.477    0.9638    0.9557
3357.497    0.9993    0.9663
3357.517    0.9493    0.9213
3357.537    0.8177    0.8230
3357.557    0.7011    0.7130
3357.577    0.6736    0.6805
3357.596    0.7654    0.7508
3357.616    0.8712    0.8564
# 089912  32  3356.998  3357.613
3356.998    1.0111    0.9931
3357.018    1.0090    0.9940
3357.038    1.0158    0.9943
3357.058    1.0069    0.9943
3357.078    0.9897    0.9936
3357.097    0.9881    0.9917
3357.117    0.9703    0.9867
3357.137    0.9335    0.9763
3357.157    0.9376    0.9561
3357.177    0.9169    0.9192
3357.197    0.8738    0.8582
3357.216    0.7748    0.7764
3357.236    0.6662    0.6758
3357.256    0.5725    0.5844
3357.276    0.5416    0.5304
3357.296    0.5346    0.5260
3357.316    0.5539    0.5569
3357.335    0.5804    0.5899
3357.355    0.5988    0.6024
3357.375    0.6005    0.5903
3357.395    0.5860    0.5766
3357.415    0.5828    0.5909
3357.434    0.6364    0.6427
3357.454    0.7231    0.7254
3357.474    0.7991    0.8097
3357.494    0.8859    0.8684
3357.514    0.9070    0.8900
3357.534    0.9003    0.8802
3357.553    0.8616    0.8570
3357.573    0.8192    0.8375
3357.593    0.8270    0.8360
3357.613    0.8584    0.8527
# 090004  33  3356.983  3357.618
3356.983    1.0912    0.9911
3357.003    1.1013    0.9899
3357.023    1.0782    0.9895
3357.043    1.0380    0.9906
3357.063    0.9658    0.9924
3357.083    0.9049    0.9936
3357.102    0.8455    0.9915
3357.122    0.8564    0.9833
3357.142    0.9241    0.9654
3357.162    0.9430    0.9397
3357.182    0.9462    0.9095
3357.201    0.8680    0.8574
3357.221    0.7088    0.7226
3357.241    0.5051    0.5076
3357.261    0.3591    0.3520
3357.281    0.3693    0.3750
3357.301    0.5137    0.5200
3357.320    0.6738    0.6583
3357.340    0.7239    0.7191
3357.360    0.6400    0.6471
3357.380    0.5180    0.5102
3357.400    0.4782    0.4774
3357.420    0.5940    0.6156
3357.439    0.8130    0.8009
3357.459    0.9672    0.9290
3357.479    1.0127    0.9703
3357.499    0.9727    0.9526
3357.519    0.8690    0.8718
3357.539    0.7155    0.7268
3357.558    0.6024    0.6045
3357.578    0.6148    0.6094
3357.598    0.7432    0.7417
3357.618    0.8608    0.8658
# 091287  32  3356.999  3357.613
3356.999    1.0634    0.9913
3357.019    1.0889    0.9901
3357.038    1.0715    0.9899
3357.058    1.0181    0.9913
3357.078    0.9721    0.9929
3357.098    0.9156    0.9936
3357.118    0.8800    0.9906
3357.138    0.9026    0.9808
3357.157    0.9137    0.9625
3357.177    0.9434    0.9358
3357.197    0.9198    0.9043
3357.217    0.8379    0.8391
3357.237    0.6762    0.6828
3357.256    0.4754    0.4727
3357.276    0.3373    0.3357
3357.296    0.3784    0.3819
3357.316    0.5341    0.5348
3357.336    0.6816    0.6722
3357.356    0.7158    0.7096
3357.375    0.6152    0.6209
3357.395    0.4941    0.4850
3357.415    0.4764    0.4736
3357.435    0.6094    0.6297
3357.455    0.8080    0.8238
3357.475    0.9583    0.9391
3357.494    1.0127    0.9703
3357.514    0.9663    0.9467
3357.534    0.8604    0.8588
3357.554    0.6979    0.7130
3357.574    0.5883    0.6020
3357.594    0.6488    0.6346
3357.613    0.7825    0.7654
# 096184  32  3356.997  3357.612
3356.997    1.0597    0.9917
3357.017    1.0713    0.9911
3357.037    1.0354    0.9908
3357.057    1.0007    0.9917
3357.077    0.9723    0.9931
3357.096    0.9462    0.9936
3357.116    0.9103    0.9915
3357.136    0.9152    0.9840
3357.156    0.9510    0.9696
3357.176    0.9506    0.9478
3357.195    0.9202    0.9150
3357.215    0.8358    0.8391
3357.235    0.6657    0.6801
3357.255    0.4735    0.4703
3357.275    0.3490    0.3425
3357.295    0.3787    0.3870
3357.314    0.5304    0.5331
3357.334    0.6844    0.6699
3357.354    0.7053    0.6947
3357.374    0.5793    0.5899
3357.394    0.4653    0.4500
3357.414    0.4163    0.4234
3357.433    0.5443    0.5498
3357.453    0.7372    0.7504
3357.473    0.9045    0.8989
3357.493    1.0005    0.9570
3357.513    0.9719    0.9430
3357.533    0.8513    0.8620
3357.552    0.7083    0.7337
3357.572    0.6122    0.6187
3357.592    0.6323    0.6233
3357.612    0.7588    0.7403
# 096395  32  3356.998  3357.612
3356.998    1.0551    0.9938
3357.018    1.0464    0.9933
3357.037    1.0464    0.9933
3357.057    1.0252    0.9938
3357.077    0.9768    0.9947
3357.097    0.9482    0.9949
3357.117    0.9171    0.9936
3357.136    0.9177    0.9890
3357.156    0.9484    0.9795
3357.176    0.9592    0.9636
3357.196    0.9609    0.9348
3357.216    0.8688    0.8648
3357.236    0.7185    0.7145
3357.255    0.5098    0.5196
3357.275    0.3762    0.3803
3357.295    0.4206    0.4104
3357.315    0.5765    0.5655
3357.335    0.6833    0.7117
3357.355    0.7313    0.7495
3357.374    0.6899    0.6668
3357.394    0.5469    0.5308
3357.414    0.4791    0.4824
3357.434    0.5670    0.5869
3357.454    0.7563    0.7661
3357.474    0.9152    0.9041
3357.493    0.9858    0.9612
3357.513    0.9879    0.9601
3357.533    0.9108    0.9066
3357.553    0.7885    0.8074
3357.573    0.6960    0.7148
3357.593    0.7138    0.7078
3357.612    0.8162    0.7861
# 096402  32  3356.998  3357.613
3356.998    1.1038    0.9927
3357.018    1.0887    0.9917
3357.038    1.0563    0.9917
3357.058    1.0186    0.9929
3357.078    0.9594    0.9945
3357.098    0.9093    0.9945
3357.117    0.8910    0.9908
3357.137    0.8933    0.9797
3357.157    0.9273    0.9590
3357.177    0.9211    0.9315
3357.197    0.9068    0.8970
3357.217    0.8258    0.8194
3357.236    0.6457    0.6587
3357.256    0.4411    0.4452
3357.276    0.3491    0.3427
3357.296    0.4159    0.4167
3357.316    0.5612    0.5715
3357.335    0.6997    0.6882
3357.355    0.7153    0.7036
3357.375    0.5927    0.5906
3357.395    0.4793    0.4651
3357.415    0.4764    0.4881
3357.435    0.6424    0.6645
3357.454    0.8424    0.8443
3357.474    0.9736    0.9486
3357.494    1.0120    0.9716
3357.514    0.9710    0.9363
3357.534    0.8177    0.8323
3357.554    0.6578    0.6795
3357.573    0.5878    0.5884
3357.593    0.6530    0.6422
3357.613    0.8017    0.7869
# 096901  32  3356.997  3357.612
3356.997    1.0730    0.9920
3357.017    1.0503    0.9911
3357.037    1.0423    0.9908
3357.057    1.0086    0.9917
3357.077    0.9790    0.9933
3357.097    0.9489    0.9938
3357.116    0.8917    0.9911
3357.136    0.9026    0.9829
3357.156    0.9425    0.9667
3357.176    0.9519    0.9428
3357.196    0.9181    0.9047
3357.216    0.8314    0.8209
3357.235    0.6542    0.6640
3357.255    0.4499    0.4568
3357.275    0.3463    0.3383
3357.295    0.3865    0.3895
3357.315    0.5365    0.5435
3357.334    0.6733    0.6702
3357.354    0.7083    0.6965
3357.374    0.5980    0.5979
3357.394    0.4744    0.4695
3357.414    0.4544    0.4557
3357.434    0.5840    0.5962
3357.453    0.7795    0.7789
3357.473    0.9150    0.9133
3357.493    0.9831    0.9612
3357.513    0.9793    0.9408
3357.533    0.8612    0.8549
3357.553    0.6947    0.7181
3357.572    0.6118    0.6170
3357.592    0.6440    0.6317
3357.612    0.7560    0.7514
# 096948  32  3356.996  3357.611
3356.996    1.0683    0.9917
3357.016    1.0580    0.9908
3357.036    1.0483    0.9904
3357.056    1.0254    0.9915
3357.076    0.9851    0.9933
3357.095    0.9454    0.9940
3357.115    0.9030    0.9915
3357.135    0.8855    0.9831
3357.155    0.9143    0.9656
3357.175    0.9425    0.9406
3357.195    0.9313    0.9066
3357.214    0.8453    0.8393
3357.234    0.6654    0.6830
3357.254    0.4694    0.4642
3357.274    0.3269    0.3271
3357.294    0.3713    0.3703
3357.314    0.5236    0.5259
3357.333    0.6564    0.6605
3357.353    0.7132    0.6994
3357.373    0.6093    0.6038
3357.393    0.4681    0.4636
3357.413    0.4450    0.4401
3357.433    0.5638    0.5856
3357.452    0.7572    0.7788
3357.472    0.9378    0.9179
3357.492    1.0137    0.9656
3357.512    0.9745    0.9469
3357.532    0.8543    0.8624
3357.552    0.6945    0.7190
3357.571    0.5931    0.6060
3357.591    0.6320    0.6172
3357.611    0.7670    0.7456
# 097420  32  3356.998  3357.612
3356.998    1.0428    0.9927
3357.018    1.0578    0.9920
3357.037    1.0597    0.9917
3357.057    1.0195    0.9922
3357.077    0.9984    0.9933
3357.097    0.9352    0.9940
3357.117    0.8972    0.9927
3357.137    0.9108    0.9879
3357.156    0.9447    0.9784
3357.176    0.9714    0.9614
3357.196    0.9443    0.9300
3357.216    0.8606    0.8608
3357.236    0.7211    0.7226
3357.255    0.5380    0.5440
3357.275    0.4020    0.4003
3357.295    0.4011    0.3985
3357.315    0.5229    0.5236
3357.335    0.6601    0.6650
3357.355    0.7218    0.7193
3357.374    0.6596    0.6605
3357.394    0.5506    0.5410
3357.414    0.4853    0.4822
3357.434    0.5499    0.5577
3357.454    0.7024    0.7213
3357.474    0.8690    0.8692
3357.493    0.9716    0.9430
3357.513    0.9833    0.9515
3357.533    0.9108    0.8999
3357.553    0.7883    0.7989
3357.573    0.6769    0.6982
3357.593    0.6741    0.6738
3357.612    0.7682    0.7405
# 098921  32  3356.997  3357.612
3356.997    1.0387    0.9901
3357.017    1.0508    0.9897
3357.037    1.0290    0.9899
3357.057    1.0170    0.9908
3357.076    0.9829    0.9917
3357.096    0.9356    0.9917
3357.116    0.9114    0.9890
3357.136    0.9245    0.9815
3357.156    0.9579    0.9674
3357.176    0.9543    0.9417
3357.195    0.9005    0.8931
3357.215    0.7907    0.7940
3357.235    0.6353    0.6403
3357.255    0.4836    0.4808
3357.275    0.3977    0.4011
3357.294    0.4417    0.4387
3357.314    0.5596    0.5528
3357.334    0.6424    0.6476
3357.354    0.6381    0.6515
3357.374    0.5764    0.5702
3357.394    0.4874    0.4837
3357.413    0.4884    0.4806
3357.433    0.5732    0.5843
3357.453    0.7166    0.7401
3357.473    0.8831    0.8680
3357.493    0.9373    0.9251
3357.513    0.9200    0.9082
3357.532    0.8507    0.8344
3357.552    0.7266    0.7274
3357.572    0.6331    0.6521
3357.592    0.6564    0.6619
3357.612    0.7782    0.7466
# 100963  33  3356.984  3357.618
3356.984    1.0619    0.9929
3357.003    1.0488    0.9924
3357.023    1.0688    0.9920
3357.043    1.0486    0.9922
3357.063    0.9927    0.9933
3357.083    0.9587    0.9943
3357.102    0.9112    0.9933
3357.122    0.9141    0.9892
3357.142    0.9179    0.9790
3357.162    0.9350    0.9618
3357.182    0.9376    0.9356
3357.202    0.8634    0.8831
3357.221    0.7570    0.7725
3357.241    0.5780    0.5821
3357.261    0.4045    0.4033
3357.281    0.3673    0.3625
3357.301    0.4720    0.4739
3357.321    0.6302    0.6297
3357.340    0.7143    0.7129
3357.360    0.6795    0.6781
3357.380    0.5658    0.5530
3357.400    0.4670    0.4643
3357.420    0.5087    0.5204
3357.440    0.6775    0.6909
3357.459    0.8582    0.8502
3357.479    0.9663    0.9428
3357.499    0.9847    0.9609
3357.519    0.9415    0.9194
3357.539    0.8264    0.8221
3357.558    0.6997    0.7119
3357.578    0.6527    0.6602
3357.598    0.7295    0.7203
3357.618    0.8441    0.8312
# 104075  33  3356.984  3357.619
3356.984    1.0325    0.9954
3357.004    1.0278    0.9956
3357.024    1.0337    0.9954
3357.044    1.0102    0.9956
3357.064    0.9759    0.9959
3357.083    0.9770    0.9954
3357.103    0.9851    0.9936
3357.123    0.9467    0.9883
3357.143    0.9294    0.9781
3357.163    0.9465    0.9587
3357.182    0.9256    0.9236
3357.202    0.8636    0.8561
3357.222    0.7520    0.7502
3357.242    0.6190    0.6255
3357.262    0.5308    0.5311
3357.282    0.5129    0.5124
3357.301    0.5712    0.5634
3357.321    0.6362    0.6397
3357.341    0.6694    0.6787
3357.361    0.6592    0.6557
3357.381    0.6060    0.6006
3357.401    0.5824    0.5750
3357.420    0.6107    0.6157
3357.440    0.6987    0.7166
3357.460    0.8300    0.8291
3357.480    0.9224    0.9087
3357.500    0.9489    0.9395
3357.520    0.9399    0.9288
3357.539    0.8960    0.8968
3357.559    0.8433    0.8638
3357.579    0.8437    0.8529
3357.599    0.8784    0.8700
3357.619    0.9290    0.9007
# 109110  32  3356.999  3357.613
3356.999    1.0471    0.9911
3357.019    1.0335    0.9913
3357.039    1.0118    0.9915
3357.058    0.9929    0.9920
3357.078    0.9799    0.9920
3357.098    0.9430    0.9908
3357.118    0.9367    0.9870
3357.138    0.9725    0.9779
3357.157    0.9634    0.9616
3357.177    0.9089    0.9277
3357.197    0.8422    0.8640
3357.217    0.7748    0.7595
3357.237    0.6187    0.6253
3357.257    0.5106    0.5047
3357.276    0.4407    0.4509
3357.296    0.4882    0.4781
3357.316    0.5674    0.5576
3357.336    0.6109    0.6247
3357.356    0.6270    0.6340
3357.376    0.5985    0.5918
3357.395    0.5565    0.5523
3357.415    0.5683    0.5643
3357.435    0.6400    0.6448
3357.455    0.7388    0.7593
3357.475    0.8504    0.8561
3357.494    0.9268    0.9001
3357.514    0.9118    0.8880
3357.534    0.8490    0.8293
3357.554    0.7444    0.7560
3357.574    0.6945    0.7106
3357.594    0.7238    0.7204
3357.613    0.7836    0.7736
# 110205  32  3356.999  3357.614
3356.999    1.0728    0.9943
3357.019    1.0757    0.9940
3357.039    1.0549    0.9940
3357.059    1.0032    0.9949
3357.078    0.9594    0.9956
3357.098    0.9226    0.9956
3357.118    0.9129    0.9929
3357.138    0.9348    0.9849
3357.158    0.9495    0.9698
3357.178    0.9415    0.9489
3357.197    0.9196    0.9190
3357.217    0.8445    0.8445
3357.237    0.6725    0.6805
3357.257    0.4732    0.4715
3357.277    0.3714    0.3680
3357.297    0.4375    0.4422
3357.316    0.5906    0.5950
3357.336    0.7369    0.7214
3357.356    0.7444    0.7384
3357.376    0.6386    0.6345
3357.396    0.5151    0.5118
3357.415    0.5142    0.5142
3357.435    0.6492    0.6625
3357.455    0.8226    0.8400
3357.475    0.9687    0.9449
3357.495    1.0226    0.9739
3357.515    0.9698    0.9504
3357.534    0.8572    0.8780
3357.554    0.7406    0.7614
3357.574    0.6787    0.6792
3357.594    0.7213    0.7107
3357.614    0.8329    0.8200
# 112504  32  3356.997  3357.612
3356.997    1.0612    0.9933
3357.017    1.0590    0.9922
3357.037    1.0583    0.9917
3357.057    1.0141    0.9927
3357.077    0.9543    0.9943
3357.096    0.9548    0.9949
3357.116    0.8950    0.9936
3357.136    0.9158    0.9870
3357.156    0.9576    0.9725
3357.176    0.9423    0.9508
3357.196    0.9298    0.9226
3357.215    0.8851    0.8702
3357.235    0.7343    0.7357
3357.255    0.5189    0.5189
3357.275    0.3583    0.3560
3357.295    0.3712    0.3768
3357.315    0.5347    0.5304
3357.334    0.6847    0.6739
3357.354    0.7221    0.7293
3357.374    0.6346    0.6455
3357.394    0.5068    0.4917
3357.414    0.4388    0.4378
3357.433    0.5444    0.5559
3357.453    0.7485    0.7624
3357.473    0.9171    0.9124
3357.493    0.9961    0.9689
3357.513    0.9904    0.9614
3357.533    0.9108    0.8958
3357.552    0.7514    0.7757
3357.572    0.6281    0.6504
3357.592    0.6564    0.6391
3357.612    0.7709    0.7527
# 113579  33  3356.984  3357.618
3356.984    0.9867    0.9863
3357.004    0.9820    0.9870
3357.024    0.9779    0.9847
3357.043    0.9820    0.9790
3357.063    0.9583    0.9687
3357.083    0.9326    0.9528
3357.103    0.9550    0.9298
3357.123    0.9283    0.8995
3357.142    0.8668    0.8644
3357.162    0.8215    0.8222
3357.182    0.7727    0.7777
3357.202    0.7303    0.7335
3357.222    0.6869    0.6925
3357.242    0.6569    0.6561
3357.261    0.6339    0.6268
3357.281    0.6067    0.6015
3357.301    0.5769    0.5825
3357.321    0.5664    0.5720
3357.341    0.5682    0.5723
3357.361    0.5780    0.5852
3357.380    0.6143    0.6095
3357.400    0.6593    0.6455
3357.420    0.7029    0.6875
3357.440    0.7325    0.7300
3357.460    0.7565    0.7677
3357.480    0.7762    0.7976
3357.499    0.8087    0.8183
3357.519    0.8173    0.8329
3357.539    0.8488    0.8428
3357.559    0.8608    0.8494
3357.579    0.8666    0.8537
3357.598    0.8543    0.8551
3357.618    0.8545    0.8531
# 113989  33  3356.983  3357.618
3356.983    1.0664    0.9945
3357.003    1.0879    0.9943
3357.023    1.0700    0.9940
3357.043    1.0730    0.9943
3357.062    0.9858    0.9949
3357.082    0.9288    0.9959
3357.102    0.8886    0.9959
3357.122    0.8640    0.9936
3357.142    0.8997    0.9865
3357.162    0.9311    0.9727
3357.181    0.9806    0.9559
3357.201    0.9920    0.9337
3357.221    0.8786    0.8702
3357.241    0.6909    0.6973
3357.261    0.4806    0.4691
3357.281    0.3792    0.3909
3357.300    0.5148    0.5087
3357.320    0.7031    0.6860
3357.340    0.7865    0.8008
3357.360    0.7718    0.8026
3357.380    0.6736    0.6761
3357.400    0.5518    0.5461
3357.419    0.5798    0.5804
3357.439    0.7558    0.7572
3357.459    0.9204    0.9118
3357.479    1.0261    0.9754
3357.499    1.0399    0.9842
3357.519    0.9654    0.9603
3357.538    0.8800    0.8927
3357.558    0.7823    0.7789
3357.578    0.7216    0.7115
3357.598    0.7588    0.7700
3357.618    0.8696    0.8821
# 115715  33  3356.983  3357.617
3356.983    1.0476    0.9949
3357.002    1.0522    0.9945
3357.022    1.0387    0.9940
3357.042    1.0228    0.9945
3357.062    0.9904    0.9954
3357.082    0.9541    0.9961
3357.102    0.9192    0.9952
3357.121    0.9129    0.9915
3357.141    0.9410    0.9822
3357.161    0.9559    0.9667
3357.181    0.9605    0.9441
3357.201    0.9298    0.8978
3357.221    0.7903    0.7849
3357.240    0.5962    0.6010
3357.260    0.4223    0.4221
3357.280    0.3936    0.3957
3357.300    0.5297    0.5242
3357.320    0.6794    0.6809
3357.340    0.7463    0.7525
3357.359    0.6937    0.6973
3357.379    0.5540    0.5520
3357.399    0.4686    0.4590
3357.419    0.5225    0.5303
3357.439    0.6976    0.7160
3357.459    0.8831    0.8808
3357.478    0.9917    0.9576
3357.498    0.9949    0.9701
3357.518    0.9326    0.9288
3357.538    0.8175    0.8325
3357.558    0.6989    0.7186
3357.577    0.6875    0.6787
3357.597    0.7586    0.7483
3357.617    0.8696    0.8592
# 116613  33  3356.983  3357.618
3356.983    1.0323    0.9920
3357.003    1.0488    0.9913
3357.023    1.0486    0.9908
3357.043    1.0247    0.9915
3357.063    0.9988    0.9927
3357.083    0.9568    0.9936
3357.102    0.9171    0.9922
3357.122    0.9152    0.9867
3357.142    0.9373    0.9752
3357.162    0.9486    0.9563
3357.182    0.9300    0.9234
3357.202    0.8670    0.8531
3357.221    0.7161    0.7216
3357.241    0.5184    0.5293
3357.261    0.3806    0.3782
3357.281    0.3740    0.3685
3357.301    0.4838    0.4888
3357.321    0.6314    0.6305
3357.340    0.6822    0.6874
3357.360    0.6234    0.6283
3357.380    0.5261    0.5054
3357.400    0.4416    0.4430
3357.420    0.5061    0.5202
3357.439    0.6759    0.6839
3357.459    0.8537    0.8470
3357.479    0.9559    0.9356
3357.499    0.9601    0.9469
3357.519    0.8923    0.8925
3357.539    0.7748    0.7847
3357.558    0.6734    0.6801
3357.578    0.6406    0.6467
3357.598    0.7258    0.7181
3357.618    0.8596    0.8285
# 999999  33  3356.984  3357.618
3356.984    1.0382    0.9922
3357.004    1.0681    0.9917
3357.024    1.0720    0.9913
3357.043    1.0491    0.9915
3357.063    1.0297    0.9929
3357.083    0.9574    0.9938
3357.103    0.8995    0.9931
3357.123    0.8817    0.9879
3357.143    0.9095    0.9752
3357.162    0.9382    0.9552
3357.182    0.9226    0.9279
3357.202    0.8698    0.8841
3357.222    0.7691    0.7818
3357.242    0.5897    0.5950
3357.261    0.4141    0.4137
3357.281    0.3538    0.3520
3357.301    0.4539    0.4470
3357.321    0.5902    0.5969
3357.341    0.6856    0.6923
3357.361    0.6852    0.6682
3357.380    0.5634    0.5520
3357.400    0.4604    0.4569
3357.420    0.5023    0.5116
3357.440    0.6639    0.6894
3357.460    0.8596    0.8610
3357.480    0.9908    0.9489
3357.499    1.0067    0.9614
3357.519    0.9393    0.9143
3357.539    0.7858    0.8024
3357.559    0.6417    0.6651
3357.579    0.6194    0.6063
3357.599    0.6790    0.6814
3357.618    0.8234    0.8059


==> anc/specdat/fit_NH3358.dat <==
# 001499  38  3357.637  3358.370
3357.637    0.7175    0.7755
3357.657    0.7388    0.7487
3357.676    0.7127    0.6877
3357.696    0.6240    0.6024
3357.716    0.5357    0.5204
3357.736    0.4614    0.4712
3357.756    0.4504    0.4710
3357.776    0.5126    0.5077
3357.795    0.5587    0.5532
3357.815    0.5902    0.6023
3357.835    0.6320    0.6613
3357.855    0.7451    0.7337
3357.875    0.8264    0.8019
3357.894    0.8724    0.8418
3357.914    0.8652    0.8511
3357.934    0.8517    0.8362
3357.954    0.8333    0.8013
3357.974    0.7766    0.7386
3357.994    0.6639    0.6402
3358.013    0.5284    0.5266
3358.033    0.4196    0.4225
3358.053    0.3632    0.3757
3358.073    0.3999    0.4059
3358.093    0.5212    0.4975
3358.113    0.6246    0.6112
3358.132    0.6866    0.7070
3358.152    0.7274    0.7770
3358.172    0.7371    0.8061
3358.192    0.7318    0.7789
3358.212    0.6772    0.6816
3358.232    0.5479    0.5259
3358.251    0.3662    0.3661
3358.271    0.2358    0.2414
3358.291    0.2005    0.1983
3358.311    0.2438    0.2369
3358.331    0.3368    0.3253
3358.351    0.4229    0.4139
3358.370    0.4495    0.4562
# 001598  38  3357.632  3358.366
3357.632    0.8249    0.8638
3357.652    0.8507    0.8519
3357.672    0.8337    0.8074
3357.692    0.7711    0.7382
3357.712    0.6693    0.6599
3357.732    0.5776    0.6031
3357.751    0.5553    0.5944
3357.771    0.6111    0.6308
3357.791    0.6741    0.6830
3357.811    0.7214    0.7269
3357.831    0.7721    0.7682
3357.850    0.8190    0.8160
3357.870    0.8962    0.8680
3357.890    0.9311    0.9032
3357.910    0.9217    0.9131
3357.930    0.9185    0.9066
3357.950    0.9068    0.8908
3357.969    0.8970    0.8596
3357.989    0.8279    0.7912
3358.009    0.7107    0.6834
3358.029    0.5794    0.5665
3358.049    0.4880    0.4925
3358.069    0.4993    0.5003
3358.088    0.5968    0.5784
3358.108    0.7078    0.6917
3358.128    0.7800    0.7907
3358.148    0.8117    0.8561
3358.168    0.8196    0.8872
3358.188    0.8166    0.8772
3358.207    0.7843    0.8106
3358.227    0.6728    0.6716
3358.247    0.4964    0.4917
3358.267    0.3385    0.3372
3358.287    0.2633    0.2681
3358.307    0.3072    0.3012
3358.326    0.4187    0.4005
3358.346    0.5271    0.5202
3358.366    0.5922    0.5961
# 001803  38  3357.637  3358.371
3357.637    0.7523    0.7721
3357.657    0.7582    0.7477
3357.677    0.7276    0.7115
3357.697    0.6894    0.6713
3357.717    0.6489    0.6369
3357.736    0.6107    0.6179
3357.756    0.6059    0.6162
3357.776    0.6159    0.6327
3357.796    0.6504    0.6631
3357.816    0.6982    0.7019
3357.836    0.7391    0.7430
3357.855    0.7805    0.7789
3357.875    0.8192    0.8078
3357.895    0.8375    0.8230
3357.915    0.8377    0.8207
3357.935    0.8183    0.7998
3357.955    0.7723    0.7607
3357.974    0.7181    0.7099
3357.994    0.6624    0.6500
3358.014    0.5988    0.5947
3358.034    0.5480    0.5571
3358.054    0.5365    0.5466
3358.074    0.5625    0.5651
3358.093    0.5929    0.6028
3358.113    0.6347    0.6497
3358.133    0.6719    0.6868
3358.153    0.6825    0.6989
3358.173    0.6618    0.6764
3358.192    0.6136    0.6222
3358.212    0.5274    0.5388
3358.232    0.4360    0.4457
3358.252    0.3661    0.3637
3358.272    0.3141    0.3110
3358.292    0.2970    0.2958
3358.311    0.3189    0.3120
3358.331    0.3554    0.3467
3358.351    0.3849    0.3794
3358.371    0.4015    0.3926
# 004290  38  3357.637  3358.371
3357.637    0.8168    0.8451
3357.657    0.8381    0.8276
3357.677    0.8032    0.7798
3357.697    0.7410    0.7124
3357.717    0.6536    0.6448
3357.737    0.5702    0.6019
3357.756    0.5614    0.5992
3357.776    0.6186    0.6311
3357.796    0.6855    0.6781
3357.816    0.7234    0.7251
3357.836    0.7705    0.7718
3357.855    0.8358    0.8181
3357.875    0.8724    0.8630
3357.895    0.9105    0.8929
3357.915    0.9137    0.9024
3357.935    0.8837    0.8943
3357.955    0.8656    0.8696
3357.974    0.8389    0.8238
3357.994    0.7741    0.7451
3358.014    0.6677    0.6431
3358.034    0.5627    0.5479
3358.054    0.4935    0.4979
3358.074    0.5082    0.5155
3358.093    0.6023    0.5863
3358.113    0.6918    0.6850
3358.133    0.7603    0.7741
3358.153    0.8037    0.8329
3358.173    0.8069    0.8521
3358.193    0.7804    0.8204
3358.212    0.7119    0.7333
3358.232    0.6070    0.5894
3358.252    0.4432    0.4288
3358.272    0.2949    0.3061
3358.292    0.2590    0.2619
3358.312    0.3116    0.3017
3358.331    0.4115    0.3903
3358.351    0.4901    0.4889
3358.371    0.5330    0.5461
# 005176  38  3357.639  3358.373
3357.639    0.7638    0.7849
3357.659    0.7502    0.7485
3357.679    0.7193    0.6842
3357.699    0.6282    0.6098
3357.718    0.5351    0.5520
3357.738    0.4952    0.5244
3357.758    0.5313    0.5357
3357.778    0.5957    0.5735
3357.798    0.6146    0.6214
3357.818    0.6465    0.6731
3357.837    0.7122    0.7268
3357.857    0.7960    0.7834
3357.877    0.8470    0.8276
3357.897    0.8606    0.8490
3357.917    0.8362    0.8470
3357.937    0.8435    0.8264
3357.956    0.8140    0.7887
3357.976    0.7540    0.7231
3357.996    0.6596    0.6317
3358.016    0.5408    0.5331
3358.036    0.4497    0.4611
3358.055    0.4310    0.4444
3358.075    0.4912    0.4881
3358.095    0.5951    0.5752
3358.115    0.6836    0.6727
3358.135    0.7347    0.7525
3358.155    0.7530    0.7969
3358.174    0.7338    0.7947
3358.194    0.7158    0.7354
3358.214    0.6115    0.6189
3358.234    0.4754    0.4695
3358.254    0.3333    0.3321
3358.274    0.2502    0.2501
3358.293    0.2420    0.2418
3358.313    0.3080    0.2957
3358.333    0.3831    0.3790
3358.353    0.4457    0.4476
3358.373    0.4763    0.4681
# 006405  38  3357.632  3358.365
3357.632    0.8082    0.8439
3357.652    0.8408    0.8279
3357.671    0.8095    0.7831
3357.691    0.7518    0.7152
3357.711    0.6479    0.6452
3357.731    0.5669    0.5997
3357.751    0.5618    0.5954
3357.770    0.6129    0.6236
3357.790    0.6663    0.6663
3357.810    0.7226    0.7089
3357.830    0.7442    0.7547
3357.850    0.8019    0.8070
3357.870    0.8646    0.8561
3357.889    0.9051    0.8859
3357.909    0.9112    0.8947
3357.929    0.8835    0.8863
3357.949    0.8672    0.8644
3357.969    0.8498    0.8207
3357.989    0.7909    0.7447
3358.008    0.6817    0.6482
3358.028    0.5604    0.5503
3358.048    0.4916    0.4975
3358.068    0.5016    0.5149
3358.088    0.6091    0.5927
3358.108    0.6949    0.6937
3358.127    0.7588    0.7780
3358.147    0.7921    0.8360
3358.167    0.8002    0.8547
3358.187    0.7865    0.8226
3358.207    0.7117    0.7283
3358.227    0.5829    0.5788
3358.246    0.4255    0.4222
3358.266    0.2940    0.2967
3358.286    0.2504    0.2530
3358.306    0.3072    0.2966
3358.326    0.4159    0.3958
3358.345    0.5062    0.4941
3358.365    0.5413    0.5540
# 006455  38  3357.634  3358.367
3357.634    0.7849    0.8219
3357.654    0.8111    0.8136
3357.673    0.8037    0.7700
3357.693    0.7318    0.6971
3357.713    0.6229    0.6150
3357.733    0.5250    0.5528
3357.753    0.5184    0.5370
3357.773    0.5272    0.5652
3357.792    0.6023    0.6077
3357.812    0.6545    0.6507
3357.832    0.6963    0.6978
3357.852    0.7770    0.7596
3357.872    0.8509    0.8258
3357.892    0.8900    0.8728
3357.911    0.8892    0.8892
3357.931    0.8686    0.8839
3357.951    0.8702    0.8646
3357.971    0.8720    0.8243
3357.991    0.8119    0.7478
3358.011    0.6767    0.6350
3358.030    0.5254    0.5228
3358.050    0.4431    0.4465
3358.070    0.4482    0.4488
3358.090    0.5369    0.5267
3358.110    0.6464    0.6403
3358.129    0.7291    0.7401
3358.149    0.7489    0.8140
3358.169    0.7721    0.8502
3358.189    0.7870    0.8395
3358.209    0.7494    0.7640
3358.229    0.6310    0.6204
3358.248    0.4562    0.4524
3358.268    0.2987    0.3019
3358.288    0.2269    0.2307
3358.308    0.2582    0.2538
3358.328    0.3771    0.3458
3358.348    0.4722    0.4552
3358.367    0.5037    0.5246
# 007244  38  3357.633  3358.367
3357.633    0.7834    0.8104
3357.653    0.8121    0.8013
3357.673    0.7798    0.7582
3357.693    0.7171    0.6912
3357.713    0.6139    0.6193
3357.732    0.5525    0.5689
3357.752    0.5386    0.5525
3357.772    0.5544    0.5731
3357.792    0.6125    0.6138
3357.812    0.6558    0.6601
3357.832    0.6923    0.7107
3357.851    0.7709    0.7645
3357.871    0.8472    0.8205
3357.891    0.8658    0.8616
3357.911    0.8847    0.8790
3357.931    0.8841    0.8748
3357.951    0.8682    0.8521
3357.970    0.8537    0.8091
3357.990    0.7805    0.7340
3358.010    0.6572    0.6330
3358.030    0.5337    0.5326
3358.050    0.4594    0.4705
3358.070    0.4655    0.4735
3358.089    0.5441    0.5341
3358.109    0.6414    0.6308
3358.129    0.7306    0.7261
3358.149    0.7537    0.7949
3358.169    0.7495    0.8232
3358.188    0.7406    0.8026
3358.208    0.6872    0.7218
3358.228    0.5875    0.5864
3358.248    0.4451    0.4299
3358.268    0.3085    0.3021
3358.288    0.2324    0.2432
3358.307    0.2679    0.2610
3358.327    0.3556    0.3370
3358.347    0.4417    0.4295
3358.367    0.4960    0.4929
# 007585  38  3357.638  3358.372
3357.638    0.7847    0.8170
3357.658    0.8084    0.8000
3357.678    0.7847    0.7499
3357.697    0.7114    0.6838
3357.717    0.6046    0.6155
3357.737    0.5367    0.5724
3357.757    0.5454    0.5673
3357.777    0.5961    0.5920
3357.797    0.6414    0.6291
3357.816    0.6667    0.6687
3357.836    0.6998    0.7186
3357.856    0.7684    0.7768
3357.876    0.8422    0.8300
3357.896    0.8690    0.8622
3357.916    0.8758    0.8688
3357.935    0.8644    0.8570
3357.955    0.8224    0.8287
3357.975    0.8136    0.7775
3357.995    0.7532    0.6973
3358.015    0.6345    0.5983
3358.034    0.5035    0.5152
3358.054    0.4557    0.4739
3358.074    0.5165    0.4982
3358.094    0.6003    0.5762
3358.114    0.6676    0.6747
3358.134    0.7320    0.7609
3358.153    0.7736    0.8132
3358.173    0.7784    0.8270
3358.193    0.7504    0.7863
3358.213    0.6705    0.6844
3358.233    0.5545    0.5353
3358.253    0.3932    0.3809
3358.272    0.2633    0.2761
3358.292    0.2411    0.2420
3358.312    0.2998    0.2864
3358.332    0.3960    0.3779
3358.352    0.4677    0.4686
3358.372    0.5015    0.5150
# 007902  38  3357.634  3358.367
3357.634    0.7791    0.8153
3357.653    0.8041    0.8009
3357.673    0.7727    0.7494
3357.693    0.7132    0.6728
3357.713    0.6006    0.5924
3357.733    0.5096    0.5379
3357.753    0.4970    0.5300
3357.772    0.5428    0.5595
3357.792    0.6091    0.6042
3357.812    0.6381    0.6480
3357.832    0.6899    0.6981
3357.852    0.7768    0.7614
3357.871    0.8480    0.8222
3357.891    0.8941    0.8658
3357.911    0.8894    0.8796
3357.931    0.8778    0.8698
3357.951    0.8592    0.8420
3357.971    0.8192    0.7890
3357.990    0.7229    0.7060
3358.010    0.6044    0.5920
3358.030    0.4945    0.4837
3358.050    0.4173    0.4255
3358.070    0.4622    0.4435
3358.090    0.5464    0.5269
3358.109    0.6386    0.6302
3358.129    0.6921    0.7264
3358.149    0.7176    0.7890
3358.169    0.7268    0.8100
3358.189    0.7311    0.7773
3358.209    0.6738    0.6784
3358.228    0.5537    0.5313
3358.248    0.3822    0.3615
3358.268    0.2285    0.2340
3358.288    0.1801    0.1891
3358.308    0.2385    0.2306
3358.327    0.3544    0.3233
3358.347    0.4345    0.4289
3358.367    0.4757    0.4929
# 007918  38  3357.632  3358.365
3357.632    0.7739    0.8306
3357.652    0.8268    0.8247
3357.671    0.8059    0.7880
3357.691    0.7588    0.7239
3357.711    0.6697    0.6518
3357.731    0.5902    0.5962
3357.751    0.5449    0.5781
3357.770    0.5829    0.5969
3357.790    0.6474    0.6380
3357.810    0.6861    0.6834
3357.830    0.7148    0.7296
3357.850    0.7720    0.7802
3357.870    0.8416    0.8299
3357.889    0.8815    0.8634
3357.909    0.8913    0.8764
3357.929    0.8815    0.8704
3357.949    0.8636    0.8517
3357.969    0.8422    0.8166
3357.989    0.7851    0.7540
3358.008    0.6841    0.6676
3358.028    0.5723    0.5690
3358.048    0.4949    0.5003
3358.068    0.4823    0.4932
3358.088    0.5598    0.5507
3358.108    0.6722    0.6455
3358.127    0.7417    0.7365
3358.147    0.7682    0.8082
3358.167    0.7894    0.8428
3358.187    0.7898    0.8297
3358.207    0.7372    0.7568
3358.227    0.6292    0.6252
3358.246    0.4867    0.4728
3358.266    0.3295    0.3333
3358.286    0.2548    0.2612
3358.306    0.2818    0.2738
3358.326    0.3637    0.3523
3358.345    0.4532    0.4477
3358.365    0.5152    0.5222
# 008486  38  3357.634  3358.367
3357.634    0.8082    0.8428
3357.654    0.8480    0.8422
3357.674    0.8428    0.8117
3357.693    0.7952    0.7614
3357.713    0.7003    0.7011
3357.733    0.6365    0.6539
3357.753    0.6186    0.6352
3357.773    0.6148    0.6451
3357.793    0.6491    0.6716
3357.812    0.7047    0.7029
3357.832    0.7410    0.7422
3357.852    0.7918    0.7889
3357.872    0.8592    0.8356
3357.892    0.8927    0.8692
3357.911    0.8915    0.8817
3357.931    0.8817    0.8772
3357.951    0.8738    0.8592
3357.971    0.8553    0.8253
3357.991    0.8013    0.7679
3358.011    0.7042    0.6887
3358.030    0.6282    0.6107
3358.050    0.5466    0.5562
3358.070    0.5589    0.5544
3358.090    0.6166    0.6063
3358.110    0.7040    0.6888
3358.130    0.7463    0.7705
3358.149    0.7644    0.8260
3358.169    0.7894    0.8482
3358.189    0.7782    0.8226
3358.209    0.7328    0.7408
3358.229    0.6216    0.6087
3358.249    0.4674    0.4572
3358.268    0.3331    0.3386
3358.288    0.2725    0.2796
3358.308    0.3078    0.3012
3358.328    0.3989    0.3829
3358.348    0.4949    0.4815
3358.367    0.5469    0.5482
# 009172  38  3357.633  3358.366
3357.633    0.7682    0.8046
3357.653    0.7860    0.7883
3357.672    0.7900    0.7554
3357.692    0.7482    0.7086
3357.712    0.6697    0.6621
3357.732    0.6136    0.6289
3357.752    0.6058    0.6183
3357.771    0.6180    0.6297
3357.791    0.6465    0.6590
3357.811    0.6936    0.6989
3357.831    0.7381    0.7437
3357.851    0.7903    0.7881
3357.871    0.8391    0.8270
3357.890    0.8586    0.8529
3357.910    0.8766    0.8642
3357.930    0.8746    0.8561
3357.950    0.8648    0.8268
3357.970    0.7980    0.7766
3357.990    0.7286    0.7096
3358.009    0.6545    0.6400
3358.029    0.5909    0.5773
3358.049    0.5313    0.5434
3358.069    0.5333    0.5484
3358.089    0.5785    0.5893
3358.109    0.6307    0.6503
3358.128    0.6756    0.7070
3358.148    0.7107    0.7456
3358.168    0.7266    0.7477
3358.188    0.6773    0.7053
3358.208    0.6067    0.6216
3358.227    0.5168    0.5174
3358.247    0.4083    0.4064
3358.267    0.3176    0.3223
3358.287    0.2833    0.2850
3358.307    0.3056    0.2981
3358.327    0.3681    0.3463
3358.346    0.4184    0.3999
3358.366    0.4406    0.4381
# 009349  38  3357.634  3358.368
3357.634    0.7746    0.8048
3357.654    0.8017    0.7773
3357.674    0.7485    0.7188
3357.694    0.6624    0.6451
3357.714    0.5766    0.5797
3357.734    0.5080    0.5458
3357.753    0.5284    0.5506
3357.773    0.5792    0.5832
3357.793    0.6328    0.6268
3357.813    0.6702    0.6744
3357.833    0.7279    0.7288
3357.853    0.7876    0.7870
3357.872    0.8393    0.8331
3357.892    0.8616    0.8594
3357.912    0.8684    0.8618
3357.932    0.8488    0.8466
3357.952    0.8283    0.8147
3357.971    0.8041    0.7609
3357.991    0.6981    0.6744
3358.011    0.5740    0.5723
3358.031    0.4917    0.4891
3358.051    0.4502    0.4603
3358.071    0.5145    0.4985
3358.090    0.6116    0.5806
3358.110    0.6921    0.6814
3358.130    0.7420    0.7661
3358.150    0.7575    0.8171
3358.170    0.7499    0.8230
3358.190    0.7574    0.7720
3358.209    0.6734    0.6671
3358.229    0.5344    0.5162
3358.249    0.3699    0.3679
3358.269    0.2632    0.2710
3358.289    0.2526    0.2526
3358.308    0.3139    0.3021
3358.328    0.3997    0.3913
3358.348    0.4723    0.4720
3358.368    0.4993    0.5045
# 009519  38  3357.639  3358.372
3357.639    0.7890    0.7963
3357.659    0.7704    0.7762
3357.678    0.7727    0.7535
3357.698    0.7447    0.7298
3357.718    0.7101    0.7109
3357.738    0.7006    0.7011
3357.758    0.6899    0.7027
3357.778    0.6929    0.7153
3357.797    0.7318    0.7354
3357.817    0.7831    0.7612
3357.837    0.7843    0.7878
3357.857    0.8033    0.8104
3357.877    0.8312    0.8255
3357.896    0.8232    0.8299
3357.916    0.8128    0.8222
3357.936    0.8279    0.8019
3357.956    0.7813    0.7705
3357.976    0.7439    0.7328
3357.996    0.7011    0.6945
3358.015    0.6604    0.6647
3358.035    0.6467    0.6457
3358.055    0.6464    0.6424
3358.075    0.6507    0.6537
3358.095    0.6671    0.6730
3358.115    0.6710    0.6907
3358.134    0.6772    0.6968
3358.154    0.6866    0.6836
3358.174    0.6495    0.6473
3358.194    0.5860    0.5906
3358.214    0.5201    0.5223
3358.233    0.4653    0.4579
3358.253    0.3936    0.4028
3358.273    0.3646    0.3694
3358.293    0.3623    0.3600
3358.313    0.3808    0.3693
3358.333    0.3927    0.3865
3358.352    0.4040    0.3988
3358.372    0.3918    0.3980
# 009829  38  3357.639  3358.373
3357.639    0.8236    0.8293
3357.659    0.7921    0.7834
3357.679    0.7350    0.7099
3357.699    0.6430    0.6245
3357.719    0.5454    0.5581
3357.738    0.4968    0.5418
3357.758    0.5418    0.5749
3357.778    0.6339    0.6275
3357.798    0.6834    0.6730
3357.818    0.7166    0.7175
3357.838    0.7745    0.7762
3357.857    0.8402    0.8377
3357.877    0.8970    0.8849
3357.897    0.9091    0.9018
3357.917    0.8997    0.8970
3357.937    0.8882    0.8810
3357.957    0.8853    0.8464
3357.976    0.8104    0.7779
3357.996    0.6872    0.6634
3358.016    0.5534    0.5358
3358.036    0.4487    0.4498
3358.056    0.4492    0.4493
3358.075    0.5455    0.5264
3358.095    0.6536    0.6461
3358.115    0.7354    0.7553
3358.135    0.7945    0.8300
3358.155    0.8238    0.8702
3358.175    0.8202    0.8688
3358.194    0.7782    0.8097
3358.214    0.6738    0.6745
3358.234    0.5005    0.4924
3358.254    0.3264    0.3287
3358.274    0.2436    0.2459
3358.294    0.2682    0.2651
3358.313    0.3721    0.3557
3358.333    0.4888    0.4745
3358.353    0.5583    0.5559
3358.373    0.5497    0.5613
# 010321  38  3357.639  3358.372
3357.639    0.7789    0.7872
3357.659    0.7797    0.7558
3357.678    0.7269    0.7021
3357.698    0.6525    0.6349
3357.718    0.5583    0.5778
3357.738    0.5210    0.5493
3357.758    0.5390    0.5545
3357.778    0.5820    0.5851
3357.797    0.6328    0.6259
3357.817    0.6642    0.6759
3357.837    0.7231    0.7320
3357.857    0.8097    0.7892
3357.877    0.8482    0.8371
3357.896    0.8668    0.8642
3357.916    0.8750    0.8698
3357.936    0.8535    0.8525
3357.956    0.8412    0.8106
3357.976    0.7775    0.7415
3357.996    0.6633    0.6491
3358.015    0.5627    0.5576
3358.035    0.4806    0.4864
3358.055    0.4604    0.4671
3358.075    0.5058    0.5059
3358.095    0.6121    0.5859
3358.115    0.6725    0.6767
3358.134    0.7119    0.7478
3358.154    0.7244    0.7887
3358.174    0.7365    0.7825
3358.194    0.7002    0.7209
3358.214    0.6006    0.6081
3358.234    0.4806    0.4676
3358.253    0.3478    0.3451
3358.273    0.2607    0.2650
3358.293    0.2567    0.2537
3358.313    0.3108    0.3023
3358.333    0.3904    0.3792
3358.352    0.4500    0.4417
3358.372    0.4720    0.4661
# 011728  38  3357.634  3358.368
3357.634    0.7389    0.7809
3357.654    0.7651    0.7575
3357.674    0.7418    0.6995
3357.694    0.6696    0.6219
3357.714    0.5576    0.5479
3357.733    0.4604    0.5047
3357.753    0.4622    0.5008
3357.773    0.5331    0.5316
3357.793    0.5909    0.5774
3357.813    0.6222    0.6281
3357.832    0.6738    0.6830
3357.852    0.7603    0.7485
3357.872    0.8179    0.8093
3357.892    0.8678    0.8482
3357.912    0.8654    0.8594
3357.932    0.8507    0.8480
3357.951    0.8306    0.8183
3357.971    0.7836    0.7603
3357.991    0.7032    0.6699
3358.011    0.5758    0.5591
3358.031    0.4586    0.4620
3358.051    0.4103    0.4171
3358.070    0.4383    0.4398
3358.090    0.5426    0.5206
3358.110    0.6355    0.6253
3358.130    0.6834    0.7196
3358.150    0.7354    0.7825
3358.169    0.7495    0.8019
3358.189    0.7199    0.7675
3358.209    0.6625    0.6696
3358.229    0.5348    0.5224
3358.249    0.3679    0.3676
3358.269    0.2543    0.2557
3358.288    0.2171    0.2188
3358.308    0.2639    0.2534
3358.328    0.3498    0.3348
3358.348    0.4282    0.4182
3358.368    0.4573    0.4618
# 012067  38  3357.633  3358.367
3357.633    0.7249    0.7624
3357.653    0.7595    0.7610
3357.673    0.7713    0.7238
3357.693    0.7005    0.6583
3357.712    0.6072    0.5868
3357.732    0.5100    0.5248
3357.752    0.4556    0.4959
3357.772    0.4747    0.5044
3357.792    0.5567    0.5384
3357.811    0.5965    0.5816
3357.831    0.6253    0.6342
3357.851    0.6819    0.6950
3357.871    0.7637    0.7584
3357.891    0.8321    0.8097
3357.911    0.8547    0.8362
3357.930    0.8341    0.8364
3357.950    0.8110    0.8134
3357.970    0.7838    0.7659
3357.990    0.7124    0.6912
3358.010    0.6090    0.5935
3358.030    0.4992    0.4942
3358.049    0.4247    0.4279
3358.069    0.4013    0.4127
3358.089    0.4561    0.4576
3358.109    0.5749    0.5426
3358.129    0.6425    0.6356
3358.148    0.6787    0.7058
3358.168    0.6800    0.7430
3358.188    0.6605    0.7303
3358.208    0.6331    0.6601
3358.228    0.5474    0.5390
3358.248    0.4050    0.3951
3358.267    0.2839    0.2757
3358.287    0.1970    0.2033
3358.307    0.2031    0.2001
3358.327    0.2642    0.2543
3358.347    0.3468    0.3333
3358.367    0.4023    0.3976
# 014614  38  3357.638  3358.371
3357.638    0.7982    0.8264
3357.657    0.8074    0.8057
3357.677    0.7863    0.7532
3357.697    0.7057    0.6816
3357.717    0.6297    0.6124
3357.737    0.5480    0.5710
3357.757    0.5297    0.5715
3357.776    0.5970    0.6031
3357.796    0.6460    0.6491
3357.816    0.6728    0.6960
3357.836    0.7478    0.7459
3357.856    0.8266    0.8000
3357.876    0.8624    0.8480
3357.895    0.8845    0.8758
3357.915    0.9022    0.8827
3357.935    0.8867    0.8722
3357.955    0.8670    0.8466
3357.975    0.8543    0.7973
3357.994    0.7485    0.7203
3358.014    0.6132    0.6169
3358.034    0.5177    0.5225
3358.054    0.4794    0.4771
3358.074    0.5015    0.5014
3358.094    0.5901    0.5825
3358.113    0.6775    0.6790
3358.133    0.7382    0.7682
3358.153    0.7647    0.8257
3358.173    0.7881    0.8416
3358.193    0.7624    0.8043
3358.213    0.6896    0.7049
3358.232    0.5706    0.5632
3358.252    0.4090    0.4048
3358.272    0.2847    0.2893
3358.292    0.2537    0.2535
3358.312    0.3087    0.2984
3358.332    0.4036    0.3920
3358.351    0.4926    0.4805
3358.371    0.5405    0.5295
# 014623  38  3357.640  3358.373
3357.640    0.7485    0.7610
3357.659    0.7490    0.7248
3357.679    0.6949    0.6650
3357.699    0.6095    0.5998
3357.719    0.5360    0.5495
3357.739    0.5097    0.5288
3357.759    0.5218    0.5399
3357.778    0.5620    0.5716
3357.798    0.6153    0.6174
3357.818    0.6639    0.6707
3357.838    0.7315    0.7283
3357.858    0.7987    0.7838
3357.878    0.8387    0.8264
3357.897    0.8642    0.8474
3357.917    0.8431    0.8463
3357.937    0.8325    0.8211
3357.957    0.7980    0.7707
3357.977    0.7333    0.6952
3357.996    0.6285    0.6077
3358.016    0.5217    0.5196
3358.036    0.4535    0.4629
3358.056    0.4555    0.4576
3358.076    0.4980    0.5043
3358.096    0.5806    0.5841
3358.115    0.6557    0.6651
3358.135    0.6841    0.7315
3358.155    0.7036    0.7602
3358.175    0.7058    0.7389
3358.195    0.6521    0.6640
3358.214    0.5453    0.5521
3358.234    0.4213    0.4184
3358.254    0.3092    0.3055
3358.274    0.2402    0.2446
3358.294    0.2484    0.2467
3358.314    0.3167    0.2979
3358.333    0.3858    0.3634
3358.353    0.4204    0.4164
3358.373    0.4269    0.4283
# 015062  38  3357.638  3358.372
3357.638    0.8564    0.8570
3357.658    0.8187    0.8350
3357.678    0.8097    0.7838
3357.698    0.7610    0.7142
3357.717    0.6521    0.6492
3357.737    0.5716    0.6091
3357.757    0.5629    0.6136
3357.777    0.6297    0.6521
3357.797    0.7075    0.6994
3357.816    0.7532    0.7406
3357.836    0.7750    0.7854
3357.856    0.8247    0.8354
3357.876    0.9043    0.8806
3357.896    0.9311    0.9076
3357.916    0.9333    0.9137
3357.935    0.9303    0.9061
3357.955    0.8983    0.8849
3357.975    0.8628    0.8395
3357.995    0.7916    0.7582
3358.015    0.6500    0.6500
3358.035    0.5453    0.5511
3358.054    0.5187    0.5071
3358.074    0.5548    0.5351
3358.094    0.6383    0.6224
3358.114    0.7236    0.7268
3358.134    0.7805    0.8126
3358.154    0.8158    0.8656
3358.173    0.8377    0.8817
3358.193    0.8085    0.8519
3358.213    0.7350    0.7603
3358.233    0.6222    0.6121
3358.253    0.4640    0.4479
3358.273    0.3242    0.3276
3358.292    0.2826    0.2931
3358.312    0.3551    0.3428
3358.332    0.4695    0.4450
3358.352    0.5461    0.5439
3358.372    0.5853    0.5906
# 015442  38  3357.635  3358.368
3357.635    0.7814    0.8258
3357.654    0.8125    0.8085
3357.674    0.7896    0.7561
3357.694    0.7180    0.6803
3357.714    0.6024    0.6012
3357.734    0.5238    0.5487
3357.754    0.5168    0.5448
3357.773    0.5574    0.5790
3357.793    0.6297    0.6282
3357.813    0.6770    0.6745
3357.833    0.7249    0.7246
3357.853    0.7923    0.7854
3357.872    0.8559    0.8426
3357.892    0.9034    0.8831
3357.912    0.9258    0.8964
3357.932    0.9041    0.8898
3357.952    0.8606    0.8680
3357.972    0.8316    0.8215
3357.991    0.7745    0.7418
3358.011    0.6518    0.6256
3358.031    0.5174    0.5113
3358.051    0.4393    0.4480
3358.071    0.4622    0.4658
3358.090    0.5711    0.5474
3358.110    0.6770    0.6601
3358.130    0.7494    0.7589
3358.150    0.7773    0.8245
3358.170    0.7914    0.8513
3358.190    0.7737    0.8283
3358.209    0.7173    0.7458
3358.229    0.6028    0.5969
3358.249    0.4419    0.4235
3358.269    0.2865    0.2871
3358.289    0.2270    0.2345
3358.309    0.2804    0.2728
3358.328    0.3870    0.3653
3358.348    0.4785    0.4701
3358.368    0.5188    0.5309
# 016405  38  3357.638  3358.372
3357.638    0.7256    0.7649
3357.658    0.7196    0.7332
3357.678    0.6803    0.6665
3357.698    0.6049    0.5844
3357.717    0.5124    0.5159
3357.737    0.4723    0.4774
3357.757    0.4793    0.4811
3357.777    0.5218    0.5133
3357.797    0.5526    0.5560
3357.817    0.5789    0.6056
3357.836    0.6445    0.6645
3357.856    0.7504    0.7347
3357.876    0.8166    0.7941
3357.896    0.8368    0.8249
3357.916    0.8339    0.8251
3357.935    0.8289    0.8046
3357.955    0.7822    0.7638
3357.975    0.7196    0.6968
3357.995    0.6391    0.6008
3358.015    0.5029    0.4942
3358.035    0.3890    0.4130
3358.054    0.3778    0.3894
3358.074    0.4481    0.4311
3358.094    0.5479    0.5222
3358.114    0.6442    0.6272
3358.134    0.7010    0.7156
3358.154    0.6994    0.7697
3358.173    0.7065    0.7770
3358.193    0.6947    0.7256
3358.213    0.6220    0.6102
3358.233    0.4780    0.4543
3358.253    0.3148    0.3056
3358.273    0.2025    0.2124
3358.292    0.1953    0.1965
3358.312    0.2606    0.2478
3358.332    0.3473    0.3350
3358.352    0.4061    0.4125
3358.372    0.4337    0.4421
# 017336  38  3357.639  3358.372
3357.639    0.7391    0.7640
3357.658    0.7246    0.7209
3357.678    0.6696    0.6436
3357.698    0.5613    0.5487
3357.718    0.4628    0.4620
3357.738    0.4038    0.4201
3357.757    0.4081    0.4379
3357.777    0.4916    0.4953
3357.797    0.5539    0.5553
3357.817    0.5976    0.6087
3357.837    0.6817    0.6739
3357.857    0.7869    0.7556
3357.876    0.8576    0.8268
3357.896    0.8985    0.8702
3357.916    0.8837    0.8792
3357.936    0.8634    0.8674
3357.956    0.8568    0.8362
3357.976    0.8030    0.7672
3357.995    0.6864    0.6551
3358.015    0.5180    0.5086
3358.035    0.3799    0.3861
3358.055    0.3451    0.3411
3358.075    0.3882    0.3910
3358.095    0.5089    0.5058
3358.114    0.6249    0.6268
3358.134    0.6882    0.7308
3358.154    0.7482    0.8013
3358.174    0.7813    0.8341
3358.194    0.7723    0.8097
3358.213    0.7019    0.7135
3358.233    0.5420    0.5463
3358.253    0.3687    0.3656
3358.273    0.2364    0.2387
3358.293    0.2023    0.2022
3358.313    0.2645    0.2499
3358.332    0.3534    0.3391
3358.352    0.4309    0.4263
3358.372    0.4642    0.4588
# 018261  38  3357.639  3358.372
3357.639    0.7949    0.8224
3357.659    0.7993    0.7811
3357.679    0.7581    0.7203
3357.698    0.6767    0.6611
3357.718    0.6044    0.6182
3357.738    0.5744    0.6086
3357.758    0.6104    0.6298
3357.778    0.6648    0.6674
3357.798    0.7047    0.7099
3357.817    0.7432    0.7527
3357.837    0.8125    0.8002
3357.857    0.8628    0.8433
3357.877    0.8798    0.8714
3357.897    0.8744    0.8796
3357.916    0.8835    0.8718
3357.936    0.8752    0.8496
3357.956    0.8325    0.8084
3357.976    0.7670    0.7418
3357.996    0.6755    0.6554
3358.016    0.5719    0.5724
3358.035    0.5172    0.5269
3358.055    0.5380    0.5343
3358.075    0.5954    0.5947
3358.095    0.6856    0.6816
3358.115    0.7579    0.7640
3358.135    0.7905    0.8200
3358.154    0.7818    0.8370
3358.174    0.7595    0.8063
3358.194    0.7107    0.7196
3358.214    0.5909    0.5859
3358.234    0.4443    0.4383
3358.253    0.3257    0.3282
3358.273    0.2766    0.2790
3358.293    0.3094    0.3062
3358.313    0.4025    0.3862
3358.333    0.4876    0.4752
3358.353    0.5316    0.5298
3358.372    0.5257    0.5269
# 019793  38  3357.639  3358.373
3357.639    0.7586    0.7661
3357.659    0.7782    0.7417
3357.679    0.7279    0.7023
3357.699    0.6581    0.6567
3357.718    0.6097    0.6189
3357.738    0.5740    0.5950
3357.758    0.5665    0.5921
3357.778    0.6142    0.6097
3357.798    0.6331    0.6424
3357.818    0.6850    0.6847
3357.837    0.7216    0.7283
3357.857    0.7773    0.7716
3357.877    0.8168    0.8063
3357.897    0.8470    0.8260
3357.917    0.8285    0.8272
3357.937    0.7954    0.8078
3357.956    0.7901    0.7704
3357.976    0.7425    0.7142
3357.996    0.6577    0.6479
3358.016    0.5802    0.5848
3358.036    0.5405    0.5410
3358.055    0.5297    0.5284
3358.075    0.5509    0.5492
3358.095    0.5921    0.5970
3358.115    0.6427    0.6554
3358.135    0.6891    0.7040
3358.155    0.6952    0.7256
3358.174    0.6928    0.7104
3358.194    0.6384    0.6543
3358.214    0.5473    0.5655
3358.234    0.4621    0.4628
3358.254    0.3797    0.3709
3358.274    0.3153    0.3115
3358.293    0.2885    0.2951
3358.313    0.3206    0.3154
3358.333    0.3699    0.3566
3358.353    0.4066    0.3952
3358.373    0.4143    0.4107
# 019911  38  3357.639  3358.372
3357.639    0.8364    0.8175
3357.658    0.8318    0.7965
3357.678    0.7786    0.7607
3357.698    0.7209    0.7190
3357.718    0.6613    0.6831
3357.738    0.6366    0.6628
3357.758    0.6394    0.6622
3357.777    0.6671    0.6781
3357.797    0.7203    0.7073
3357.817    0.7323    0.7442
3357.837    0.7732    0.7842
3357.857    0.8179    0.8217
3357.877    0.8504    0.8511
3357.896    0.8690    0.8672
3357.916    0.8712    0.8678
3357.936    0.8692    0.8506
3357.956    0.8502    0.8147
3357.976    0.8194    0.7621
3357.995    0.7499    0.7029
3358.015    0.6483    0.6431
3358.035    0.6006    0.6021
3358.055    0.5848    0.5928
3358.075    0.6124    0.6177
3358.095    0.6422    0.6674
3358.114    0.6879    0.7214
3358.134    0.7298    0.7665
3358.154    0.7374    0.7831
3358.174    0.7360    0.7605
3358.194    0.6847    0.6966
3358.214    0.5966    0.6002
3358.233    0.4856    0.4969
3358.253    0.3913    0.4023
3358.273    0.3479    0.3455
3358.293    0.3489    0.3381
3358.313    0.3882    0.3726
3358.333    0.4415    0.4269
3358.352    0.4865    0.4707
3358.372    0.4937    0.4867
# 019925  38  3357.633  3358.367
3357.633    0.7637    0.8056
3357.653    0.7840    0.7876
3357.673    0.7851    0.7342
3357.693    0.6725    0.6584
3357.712    0.5824    0.5864
3357.732    0.5090    0.5369
3357.752    0.5181    0.5306
3357.772    0.5605    0.5604
3357.792    0.5933    0.6042
3357.812    0.6399    0.6503
3357.831    0.6855    0.7005
3357.851    0.7750    0.7628
3357.871    0.8632    0.8222
3357.891    0.8851    0.8606
3357.911    0.8792    0.8712
3357.931    0.8682    0.8602
3357.950    0.8525    0.8337
3357.970    0.7998    0.7814
3357.990    0.7201    0.6960
3358.010    0.6049    0.5867
3358.030    0.4759    0.4865
3358.049    0.4250    0.4375
3358.069    0.4695    0.4565
3358.089    0.5781    0.5369
3358.109    0.6693    0.6427
3358.129    0.6981    0.7372
3358.149    0.7335    0.7997
3358.168    0.7477    0.8200
3358.188    0.7410    0.7887
3358.208    0.6906    0.6926
3358.228    0.5627    0.5425
3358.248    0.3919    0.3801
3358.268    0.2589    0.2601
3358.287    0.2128    0.2194
3358.307    0.2631    0.2564
3358.327    0.3556    0.3462
3358.347    0.4461    0.4404
3358.367    0.4919    0.4927
# 020441  38  3357.634  3358.367
3357.634    0.7057    0.7805
3357.653    0.7558    0.7656
3357.673    0.7546    0.7161
3357.693    0.6858    0.6434
3357.713    0.5808    0.5683
3357.733    0.4988    0.5161
3357.753    0.4866    0.5036
3357.772    0.5226    0.5275
3357.792    0.5871    0.5740
3357.812    0.6207    0.6273
3357.832    0.6677    0.6838
3357.852    0.7451    0.7442
3357.871    0.8289    0.7989
3357.891    0.8708    0.8410
3357.911    0.8468    0.8588
3357.931    0.8433    0.8527
3357.951    0.8435    0.8251
3357.971    0.8102    0.7716
3357.990    0.7211    0.6926
3358.010    0.5974    0.5875
3358.030    0.4822    0.4870
3358.050    0.4107    0.4267
3358.070    0.4202    0.4306
3358.090    0.5084    0.4952
3358.109    0.6213    0.5880
3358.129    0.6925    0.6863
3358.149    0.7266    0.7603
3358.169    0.7430    0.7945
3358.189    0.7243    0.7761
3358.208    0.6925    0.7018
3358.228    0.5816    0.5710
3358.248    0.4237    0.4187
3358.268    0.2942    0.2928
3358.288    0.2270    0.2311
3358.308    0.2488    0.2438
3358.327    0.3155    0.3067
3358.347    0.3973    0.3882
3358.367    0.4335    0.4436
# 020719  38  3357.640  3358.373
3357.640    0.7614    0.7791
3357.659    0.7746    0.7525
3357.679    0.7470    0.7122
3357.699    0.6823    0.6680
3357.719    0.6173    0.6318
3357.739    0.5976    0.6133
3357.759    0.6010    0.6166
3357.778    0.6326    0.6378
3357.798    0.6625    0.6736
3357.818    0.7068    0.7165
3357.838    0.7530    0.7602
3357.858    0.8123    0.7991
3357.878    0.8457    0.8279
3357.897    0.8582    0.8424
3357.917    0.8578    0.8406
3357.937    0.8406    0.8198
3357.957    0.7932    0.7798
3357.977    0.7268    0.7234
3357.996    0.6679    0.6618
3358.016    0.6058    0.6005
3358.036    0.5497    0.5583
3358.056    0.5420    0.5473
3358.076    0.5737    0.5698
3358.096    0.6153    0.6176
3358.115    0.6525    0.6716
3358.135    0.6830    0.7190
3358.155    0.7256    0.7396
3358.175    0.7070    0.7224
3358.195    0.6584    0.6656
3358.214    0.5786    0.5821
3358.234    0.4600    0.4815
3358.254    0.3866    0.3915
3358.274    0.3455    0.3334
3358.294    0.3248    0.3175
3358.314    0.3390    0.3387
3358.333    0.3768    0.3766
3358.353    0.4296    0.4126
3358.373    0.4361    0.4252
# 020741  38  3357.639  3358.373
3357.639    0.7401    0.7729
3357.659    0.7544    0.7447
3357.679    0.7088    0.6907
3357.699    0.6482    0.6262
3357.718    0.5703    0.5735
3357.738    0.5324    0.5429
3357.758    0.5415    0.5433
3357.778    0.5592    0.5682
3357.798    0.5957    0.6079
3357.818    0.6492    0.6563
3357.837    0.6893    0.7083
3357.857    0.7782    0.7631
3357.877    0.8329    0.8072
3357.897    0.8329    0.8316
3357.917    0.8414    0.8331
3357.937    0.8236    0.8136
3357.956    0.8057    0.7754
3357.976    0.7532    0.7129
3357.996    0.6650    0.6310
3358.016    0.5418    0.5458
3358.036    0.4515    0.4837
3358.055    0.4620    0.4673
3358.075    0.5184    0.5012
3358.095    0.5859    0.5740
3358.115    0.6566    0.6596
3358.135    0.6931    0.7313
3358.155    0.7163    0.7688
3358.174    0.7190    0.7602
3358.194    0.6820    0.6981
3358.214    0.5933    0.5875
3358.234    0.4591    0.4528
3358.254    0.3298    0.3312
3358.274    0.2549    0.2575
3358.293    0.2478    0.2468
3358.313    0.2994    0.2900
3358.333    0.3716    0.3610
3358.353    0.4287    0.4229
3358.373    0.4483    0.4462
# 020752  38  3357.633  3358.367
3357.633    0.8015    0.8257
3357.653    0.8257    0.8113
3357.673    0.8234    0.7829
3357.693    0.7714    0.7459
3357.713    0.7096    0.7101
3357.732    0.6602    0.6860
3357.752    0.6627    0.6772
3357.772    0.6690    0.6856
3357.792    0.6817    0.7079
3357.812    0.7389    0.7391
3357.832    0.7777    0.7739
3357.851    0.8100    0.8059
3357.871    0.8600    0.8339
3357.891    0.8612    0.8513
3357.911    0.8498    0.8549
3357.931    0.8482    0.8433
3357.950    0.8302    0.8183
3357.970    0.8004    0.7777
3357.990    0.7347    0.7264
3358.010    0.6825    0.6734
3358.030    0.6500    0.6310
3358.050    0.6184    0.6115
3358.069    0.6167    0.6199
3358.089    0.6476    0.6537
3358.109    0.6794    0.7008
3358.129    0.7047    0.7434
3358.149    0.7313    0.7647
3358.169    0.7367    0.7523
3358.188    0.7002    0.7045
3358.208    0.6190    0.6209
3358.228    0.5187    0.5184
3358.248    0.4172    0.4205
3358.268    0.3454    0.3512
3358.287    0.3260    0.3258
3358.307    0.3479    0.3420
3358.327    0.4015    0.3871
3358.347    0.4496    0.4366
3358.367    0.4682    0.4659
# 021165  38  3357.639  3358.373
3357.639    0.8393    0.8555
3357.659    0.8373    0.8320
3357.679    0.7974    0.7809
3357.699    0.7410    0.7152
3357.718    0.6564    0.6589
3357.738    0.5955    0.6278
3357.758    0.6044    0.6343
3357.778    0.6467    0.6662
3357.798    0.7010    0.7049
3357.817    0.7405    0.7422
3357.837    0.7847    0.7861
3357.857    0.8482    0.8339
3357.877    0.8960    0.8730
3357.897    0.9217    0.8921
3357.917    0.9028    0.8915
3357.936    0.8792    0.8794
3357.956    0.8570    0.8549
3357.976    0.8255    0.8082
3357.996    0.7579    0.7315
3358.016    0.6584    0.6372
3358.036    0.5539    0.5591
3358.055    0.5293    0.5331
3358.075    0.5857    0.5692
3358.095    0.6888    0.6522
3358.115    0.7602    0.7456
3358.135    0.7748    0.8194
3358.154    0.7936    0.8588
3358.174    0.8104    0.8600
3358.194    0.7834    0.8078
3358.214    0.6957    0.6950
3358.234    0.5559    0.5394
3358.254    0.3996    0.3873
3358.273    0.2860    0.2953
3358.293    0.2742    0.2831
3358.313    0.3726    0.3503
3358.333    0.4680    0.4566
3358.353    0.5419    0.5484
3358.373    0.5757    0.5836
# 021172  38  3357.634  3358.368
3357.634    0.7773    0.8070
3357.654    0.8070    0.7849
3357.674    0.7525    0.7264
3357.694    0.6707    0.6474
3357.714    0.5635    0.5721
3357.734    0.4979    0.5287
3357.753    0.5109    0.5284
3357.773    0.5540    0.5580
3357.793    0.5859    0.5955
3357.813    0.6229    0.6366
3357.833    0.6997    0.6928
3357.852    0.7827    0.7593
3357.872    0.8310    0.8228
3357.892    0.8502    0.8580
3357.912    0.8466    0.8624
3357.932    0.8379    0.8484
3357.952    0.8371    0.8200
3357.971    0.8404    0.7698
3357.991    0.7638    0.6819
3358.011    0.6045    0.5698
3358.031    0.4539    0.4724
3358.051    0.4224    0.4336
3358.070    0.4801    0.4682
3358.090    0.5798    0.5609
3358.110    0.6554    0.6694
3358.130    0.7315    0.7584
3358.150    0.7393    0.8115
3358.170    0.7411    0.8205
3358.189    0.7396    0.7761
3358.209    0.6563    0.6639
3358.229    0.5126    0.5018
3358.249    0.3480    0.3385
3358.269    0.2239    0.2308
3358.289    0.2100    0.2102
3358.308    0.2814    0.2662
3358.328    0.3900    0.3693
3358.348    0.4806    0.4658
3358.368    0.4914    0.5096
# 022203  38  3357.639  3358.373
3357.639    0.7211    0.7558
3357.659    0.7516    0.7293
3357.679    0.7337    0.6806
3357.699    0.6527    0.6216
3357.718    0.5662    0.5715
3357.738    0.5122    0.5396
3357.758    0.5043    0.5362
3357.778    0.5454    0.5583
3357.798    0.5933    0.5980
3357.818    0.6353    0.6476
3357.837    0.7091    0.6992
3357.857    0.7718    0.7523
3357.877    0.8215    0.7967
3357.897    0.8580    0.8243
3357.917    0.8539    0.8306
3357.937    0.8318    0.8141
3357.956    0.7675    0.7768
3357.976    0.7106    0.7153
3357.996    0.6425    0.6362
3358.016    0.5685    0.5546
3358.036    0.4973    0.4922
3358.055    0.4629    0.4688
3358.075    0.4818    0.4896
3358.095    0.5441    0.5483
3358.115    0.6214    0.6237
3358.135    0.6575    0.6917
3358.155    0.6844    0.7310
3358.174    0.6928    0.7286
3358.194    0.6521    0.6784
3358.214    0.5855    0.5843
3358.234    0.4639    0.4659
3358.254    0.3518    0.3537
3358.274    0.2790    0.2774
3358.293    0.2549    0.2538
3358.313    0.2838    0.2775
3358.333    0.3479    0.3303
3358.353    0.3904    0.3823
3358.373    0.4191    0.4071
# 023530  38  3357.638  3358.371
3357.638    0.7394    0.7852
3357.658    0.7470    0.7365
3357.677    0.6894    0.6621
3357.697    0.5925    0.5627
3357.717    0.4663    0.4612
3357.737    0.3836    0.4049
3357.757    0.4023    0.4275
3357.777    0.4837    0.5016
3357.796    0.5616    0.5669
3357.816    0.6104    0.6140
3357.836    0.6855    0.6716
3357.856    0.7775    0.7563
3357.876    0.8478    0.8389
3357.896    0.9055    0.8837
3357.915    0.8989    0.8896
3357.935    0.8904    0.8788
3357.955    0.8804    0.8578
3357.975    0.8327    0.8015
3357.995    0.7050    0.6833
3358.015    0.5269    0.5199
3358.034    0.3745    0.3804
3358.054    0.3136    0.3163
3358.074    0.3763    0.3648
3358.094    0.5167    0.4926
3358.114    0.6386    0.6321
3358.134    0.7142    0.7376
3358.153    0.7572    0.8043
3358.173    0.7780    0.8451
3358.193    0.7813    0.8335
3358.213    0.7135    0.7338
3358.233    0.5549    0.5487
3358.252    0.3638    0.3532
3358.272    0.2067    0.2084
3358.292    0.1656    0.1677
3358.312    0.2317    0.2226
3358.332    0.3447    0.3347
3358.352    0.4446    0.4428
3358.371    0.4867    0.4851
# 025002  38  3357.639  3358.372
3357.639    0.8183    0.8170
3357.659    0.8054    0.7874
3357.678    0.7766    0.7434
3357.698    0.6968    0.6925
3357.718    0.6246    0.6522
3357.738    0.6105    0.6345
3357.758    0.6304    0.6412
3357.778    0.6558    0.6663
3357.797    0.7036    0.7005
3357.817    0.7539    0.7425
3357.837    0.7827    0.7872
3357.857    0.8251    0.8293
3357.877    0.8692    0.8608
3357.896    0.8819    0.8760
3357.916    0.8752    0.8742
3357.936    0.8622    0.8533
3357.956    0.8300    0.8121
3357.976    0.7640    0.7506
3357.996    0.6949    0.6762
3358.015    0.6203    0.6093
3358.035    0.5563    0.5643
3358.055    0.5578    0.5613
3358.075    0.6131    0.6012
3358.095    0.6679    0.6677
3358.115    0.7219    0.7376
3358.134    0.7628    0.7863
3358.154    0.7588    0.8035
3358.174    0.7463    0.7752
3358.194    0.6898    0.6989
3358.214    0.5932    0.5851
3358.234    0.4691    0.4595
3358.253    0.3542    0.3612
3358.273    0.3027    0.3075
3358.293    0.3230    0.3148
3358.313    0.3781    0.3697
3358.333    0.4452    0.4404
3358.352    0.4998    0.4905
3358.372    0.5021    0.5013
# 025414  38  3357.639  3358.373
3357.639    0.7208    0.7631
3357.659    0.7347    0.7254
3357.679    0.6909    0.6518
3357.699    0.5749    0.5610
3357.719    0.4769    0.4802
3357.738    0.4200    0.4412
3357.758    0.4284    0.4508
3357.778    0.4920    0.4924
3357.798    0.5399    0.5388
3357.818    0.5793    0.5879
3357.837    0.6583    0.6513
3357.857    0.7408    0.7343
3357.877    0.8211    0.8087
3357.897    0.8676    0.8490
3357.917    0.8329    0.8537
3357.937    0.8153    0.8348
3357.956    0.8278    0.7974
3357.976    0.7909    0.7251
3357.996    0.6622    0.6136
3358.016    0.5042    0.4846
3358.036    0.3717    0.3837
3358.056    0.3340    0.3535
3358.075    0.4217    0.4012
3358.095    0.5423    0.5069
3358.115    0.6204    0.6249
3358.135    0.6781    0.7216
3358.155    0.7268    0.7843
3358.174    0.7301    0.8041
3358.194    0.7224    0.7656
3358.214    0.6518    0.6528
3358.234    0.5003    0.4848
3358.254    0.3232    0.3167
3358.274    0.2004    0.2078
3358.293    0.1881    0.1860
3358.313    0.2562    0.2400
3358.333    0.3493    0.3353
3358.353    0.4160    0.4194
3358.373    0.4415    0.4490
# 025670  38  3357.639  3358.373
3357.639    0.7813    0.8028
3357.659    0.7838    0.7617
3357.679    0.7330    0.6896
3357.698    0.6026    0.6087
3357.718    0.5188    0.5375
3357.738    0.4784    0.5091
3357.758    0.5174    0.5293
3357.778    0.5660    0.5749
3357.798    0.6095    0.6213
3357.817    0.6679    0.6662
3357.837    0.7440    0.7261
3357.857    0.8110    0.7947
3357.877    0.8594    0.8494
3357.897    0.8845    0.8734
3357.917    0.8507    0.8700
3357.936    0.8341    0.8511
3357.956    0.8362    0.8128
3357.976    0.7807    0.7418
3357.996    0.6708    0.6346
3358.016    0.5294    0.5153
3358.035    0.4156    0.4324
3358.055    0.4134    0.4153
3358.075    0.5172    0.4765
3358.095    0.6256    0.5847
3358.115    0.6950    0.6950
3358.135    0.7276    0.7784
3358.154    0.7652    0.8243
3358.174    0.7681    0.8293
3358.194    0.7343    0.7729
3358.214    0.6471    0.6461
3358.234    0.4964    0.4739
3358.254    0.3249    0.3142
3358.273    0.2172    0.2260
3358.293    0.2225    0.2233
3358.313    0.3091    0.2972
3358.333    0.4113    0.4024
3358.353    0.4752    0.4838
3358.373    0.4996    0.5016
# 026381  38  3357.637  3358.371
3357.637    0.8054    0.8312
3357.657    0.8219    0.8048
3357.677    0.7909    0.7447
3357.696    0.7091    0.6654
3357.716    0.6015    0.5773
3357.736    0.4822    0.5224
3357.756    0.4624    0.5277
3357.776    0.5401    0.5757
3357.796    0.6111    0.6250
3357.815    0.6730    0.6625
3357.835    0.7410    0.7135
3357.855    0.8230    0.7861
3357.875    0.8728    0.8574
3357.895    0.9030    0.8997
3357.914    0.9024    0.9097
3357.934    0.9150    0.9024
3357.954    0.9049    0.8833
3357.974    0.8692    0.8360
3357.994    0.7492    0.7403
3358.014    0.5920    0.6037
3358.033    0.4781    0.4798
3358.053    0.4295    0.4159
3358.073    0.4783    0.4514
3358.093    0.5914    0.5620
3358.113    0.6987    0.6882
3358.133    0.7551    0.7849
3358.152    0.7704    0.8414
3358.172    0.7849    0.8662
3358.192    0.7920    0.8414
3358.212    0.7214    0.7432
3358.232    0.5987    0.5733
3358.252    0.4021    0.3832
3358.271    0.2472    0.2520
3358.291    0.2027    0.2114
3358.311    0.2824    0.2700
3358.331    0.4041    0.3879
3358.351    0.5073    0.5030
3358.371    0.5590    0.5574
# 027435  38  3357.639  3358.372
3357.639    0.8043    0.8337
3357.659    0.8123    0.8035
3357.679    0.7737    0.7418
3357.698    0.6877    0.6654
3357.718    0.5844    0.5884
3357.738    0.5167    0.5471
3357.758    0.5280    0.5585
3357.778    0.5894    0.6060
3357.797    0.6513    0.6560
3357.817    0.6973    0.7026
3357.837    0.7572    0.7535
3357.857    0.8325    0.8134
3357.877    0.8906    0.8672
3357.897    0.9264    0.8970
3357.916    0.9247    0.9022
3357.936    0.9022    0.8919
3357.956    0.8780    0.8672
3357.976    0.8368    0.8138
3357.996    0.7624    0.7188
3358.016    0.6135    0.5955
3358.035    0.4981    0.4920
3358.055    0.4425    0.4462
3358.075    0.4872    0.4858
3358.095    0.6035    0.5875
3358.115    0.7010    0.7021
3358.134    0.7553    0.7890
3358.154    0.7825    0.8463
3358.174    0.7947    0.8646
3358.194    0.7867    0.8300
3358.214    0.7096    0.7263
3358.234    0.5741    0.5626
3358.253    0.4045    0.3968
3358.273    0.2676    0.2738
3358.293    0.2420    0.2435
3358.313    0.3157    0.3026
3358.333    0.4374    0.4111
3358.353    0.5148    0.5107
3358.372    0.5464    0.5518
# 029432  38  3357.631  3358.365
3357.631    0.7332    0.8072
3357.651    0.7971    0.8119
3357.671    0.8119    0.7789
3357.691    0.7567    0.7143
3357.710    0.6662    0.6377
3357.730    0.5632    0.5643
3357.750    0.5000    0.5267
3357.770    0.5138    0.5379
3357.790    0.5843    0.5830
3357.810    0.6430    0.6361
3357.829    0.6814    0.6842
3357.849    0.7285    0.7389
3357.869    0.8130    0.7989
3357.889    0.8622    0.8507
3357.909    0.8876    0.8794
3357.929    0.8917    0.8837
3357.948    0.9043    0.8716
3357.968    0.8823    0.8420
3357.988    0.8171    0.7831
3358.008    0.7206    0.6868
3358.028    0.5788    0.5687
3358.048    0.4544    0.4704
3358.067    0.4219    0.4349
3358.087    0.4803    0.4741
3358.107    0.5924    0.5704
3358.127    0.6830    0.6811
3358.147    0.7525    0.7718
3358.167    0.7746    0.8281
3358.186    0.7822    0.8424
3358.206    0.7640    0.8026
3358.226    0.6868    0.6955
3358.246    0.5292    0.5365
3358.266    0.3813    0.3738
3358.286    0.2612    0.2647
3358.305    0.2440    0.2407
3358.325    0.3051    0.2943
3358.345    0.3987    0.3917
3358.365    0.4879    0.4801
# 031965  38  3357.635  3358.368
3357.635    0.7579    0.8098
3357.655    0.7843    0.7938
3357.674    0.7619    0.7456
3357.694    0.7093    0.6724
3357.714    0.6153    0.5977
3357.734    0.5474    0.5480
3357.754    0.5157    0.5403
3357.774    0.5480    0.5681
3357.793    0.6108    0.6087
3357.813    0.6506    0.6539
3357.833    0.6918    0.7047
3357.853    0.7558    0.7638
3357.873    0.8482    0.8196
3357.893    0.8752    0.8543
3357.912    0.8774    0.8626
3357.932    0.8598    0.8517
3357.952    0.8416    0.8262
3357.972    0.8272    0.7797
3357.992    0.7514    0.7018
3358.011    0.6081    0.6042
3358.031    0.4810    0.5059
3358.051    0.4420    0.4520
3358.071    0.4807    0.4673
3358.091    0.5545    0.5435
3358.111    0.6540    0.6462
3358.130    0.7259    0.7354
3358.150    0.7554    0.7995
3358.170    0.7514    0.8222
3358.190    0.7388    0.7918
3358.210    0.6982    0.6976
3358.229    0.5707    0.5580
3358.249    0.4076    0.3960
3358.269    0.2662    0.2721
3358.289    0.2222    0.2253
3358.309    0.2678    0.2606
3358.329    0.3643    0.3499
3358.348    0.4518    0.4414
3358.368    0.4918    0.4992
# 032673  38  3357.633  3358.367
3357.633    0.7071    0.7565
3357.653    0.7219    0.7273
3357.673    0.6674    0.6593
3357.693    0.5928    0.5689
3357.713    0.5025    0.4774
3357.733    0.3990    0.4170
3357.752    0.3831    0.4127
3357.772    0.4568    0.4597
3357.792    0.5502    0.5274
3357.812    0.5979    0.5899
3357.832    0.6131    0.6512
3357.852    0.7075    0.7229
3357.871    0.8429    0.7940
3357.891    0.9001    0.8502
3357.911    0.8937    0.8742
3357.931    0.8768    0.8704
3357.951    0.8527    0.8431
3357.970    0.7987    0.7876
3357.990    0.7442    0.6853
3358.010    0.5792    0.5476
3358.030    0.4134    0.4149
3358.050    0.3301    0.3381
3358.070    0.3367    0.3479
3358.089    0.4325    0.4287
3358.109    0.5605    0.5497
3358.129    0.6543    0.6650
3358.149    0.7053    0.7525
3358.169    0.7458    0.8054
3358.189    0.7707    0.8095
3358.208    0.7203    0.7477
3358.228    0.5898    0.6094
3358.248    0.4423    0.4321
3358.268    0.2724    0.2797
3358.288    0.2017    0.2028
3358.307    0.2273    0.2103
3358.327    0.2888    0.2800
3358.347    0.3795    0.3674
3358.367    0.4167    0.4217
# 033932  38  3357.638  3358.372
3357.638    0.8185    0.8504
3357.658    0.8555    0.8371
3357.678    0.8383    0.8011
3357.697    0.7909    0.7546
3357.717    0.7036    0.7075
3357.737    0.6394    0.6773
3357.757    0.6383    0.6713
3357.777    0.6648    0.6860
3357.797    0.7036    0.7127
3357.816    0.7475    0.7446
3357.836    0.7878    0.7831
3357.856    0.8364    0.8228
3357.876    0.8684    0.8559
3357.896    0.8831    0.8746
3357.916    0.8843    0.8772
3357.935    0.8712    0.8676
3357.955    0.8664    0.8459
3357.975    0.8325    0.8082
3357.995    0.7690    0.7511
3358.015    0.7101    0.6830
3358.034    0.6270    0.6270
3358.054    0.6013    0.6003
3358.074    0.6265    0.6192
3358.094    0.6880    0.6759
3358.114    0.7362    0.7480
3358.134    0.7777    0.8110
3358.153    0.7892    0.8453
3358.173    0.8028    0.8426
3358.193    0.7825    0.7920
3358.213    0.6998    0.6934
3358.233    0.5735    0.5639
3358.253    0.4299    0.4376
3358.272    0.3496    0.3566
3358.292    0.3386    0.3360
3358.312    0.3870    0.3797
3358.332    0.4777    0.4599
3358.352    0.5413    0.5359
3358.372    0.5695    0.5720
# 035185  38  3357.633  3358.366
3357.633    0.7907    0.8381
3357.653    0.8004    0.8221
3357.672    0.8308    0.7976
3357.692    0.8207    0.7647
3357.712    0.7306    0.7313
3357.732    0.6931    0.7055
3357.752    0.7044    0.6944
3357.772    0.6990    0.7003
3357.791    0.6990    0.7201
3357.811    0.7321    0.7508
3357.831    0.7847    0.7854
3357.851    0.8329    0.8188
3357.871    0.8606    0.8466
3357.891    0.8682    0.8652
3357.910    0.8876    0.8720
3357.930    0.8714    0.8656
3357.950    0.8684    0.8441
3357.970    0.8209    0.8076
3357.990    0.7335    0.7595
3358.010    0.7258    0.7065
3358.029    0.6753    0.6611
3358.049    0.6090    0.6294
3358.069    0.6126    0.6216
3358.089    0.6340    0.6386
3358.109    0.6856    0.6728
3358.128    0.7120    0.7093
3358.148    0.7097    0.7362
3358.168    0.7135    0.7382
3358.188    0.6845    0.7075
3358.208    0.6403    0.6442
3358.228    0.5658    0.5583
3358.247    0.4790    0.4718
3358.267    0.3887    0.3952
3358.287    0.3509    0.3496
3358.307    0.3355    0.3416
3358.327    0.3765    0.3649
3358.347    0.4097    0.4029
3358.366    0.4392    0.4339
# 035265  38  3357.634  3358.367
3357.634    0.7843    0.8230
3357.653    0.8170    0.8111
3357.673    0.7914    0.7656
3357.693    0.7191    0.6968
3357.713    0.6340    0.6246
3357.733    0.5582    0.5744
3357.753    0.5359    0.5643
3357.772    0.5801    0.5890
3357.792    0.6226    0.6323
3357.812    0.6741    0.6786
3357.832    0.7268    0.7273
3357.852    0.7869    0.7816
3357.872    0.8662    0.8331
3357.891    0.8798    0.8660
3357.911    0.8845    0.8772
3357.931    0.8706    0.8696
3357.951    0.8451    0.8476
3357.971    0.8343    0.8050
3357.990    0.7736    0.7364
3358.010    0.6611    0.6375
3358.030    0.5425    0.5386
3358.050    0.4698    0.4794
3358.070    0.4843    0.4870
3358.090    0.5669    0.5567
3358.109    0.6679    0.6515
3358.129    0.7321    0.7463
3358.149    0.7736    0.8132
3358.169    0.7840    0.8408
3358.189    0.7718    0.8185
3358.209    0.7269    0.7349
3358.228    0.6091    0.6035
3358.248    0.4539    0.4437
3358.268    0.3050    0.3139
3358.288    0.2572    0.2569
3358.308    0.2890    0.2828
3358.327    0.3757    0.3619
3358.347    0.4630    0.4578
3358.367    0.5190    0.5194
# 036512  38  3357.633  3358.366
3357.633    0.7920    0.8279
3357.653    0.8352    0.8156
3357.673    0.8143    0.7697
3357.692    0.7376    0.7036
3357.712    0.6190    0.6281
3357.732    0.5546    0.5728
3357.752    0.5265    0.5598
3357.772    0.5629    0.5880
3357.792    0.6317    0.6356
3357.811    0.6839    0.6816
3357.831    0.7435    0.7303
3357.851    0.7869    0.7847
3357.871    0.8537    0.8393
3357.891    0.8908    0.8788
3357.910    0.8952    0.8943
3357.930    0.9053    0.8906
3357.950    0.8714    0.8698
3357.970    0.8360    0.8260
3357.990    0.7775    0.7492
3358.010    0.6637    0.6430
3358.029    0.5411    0.5403
3358.049    0.4681    0.4712
3358.069    0.4700    0.4726
3358.089    0.5600    0.5419
3358.109    0.6725    0.6451
3358.129    0.7335    0.7428
3358.148    0.7704    0.8091
3358.168    0.7720    0.8418
3358.188    0.7704    0.8264
3358.208    0.7418    0.7501
3358.228    0.6214    0.6131
3358.248    0.4569    0.4479
3358.267    0.3083    0.3152
3358.287    0.2484    0.2472
3358.307    0.2742    0.2669
3358.327    0.3544    0.3513
3358.347    0.4554    0.4523
3358.366    0.5314    0.5167
# 038647  38  3357.638  3358.372
3357.638    0.7989    0.8268
3357.658    0.8026    0.7997
3357.678    0.7816    0.7446
3357.698    0.7031    0.6767
3357.718    0.6039    0.6182
3357.737    0.5596    0.5903
3357.757    0.5830    0.5962
3357.777    0.6153    0.6268
3357.797    0.6636    0.6665
3357.817    0.7099    0.7099
3357.837    0.7535    0.7598
3357.856    0.8177    0.8102
3357.876    0.8750    0.8543
3357.896    0.8804    0.8778
3357.916    0.8758    0.8790
3357.936    0.8831    0.8616
3357.956    0.8426    0.8251
3357.975    0.8030    0.7668
3357.995    0.7181    0.6801
3358.015    0.5980    0.5847
3358.035    0.5048    0.5125
3358.055    0.4871    0.4942
3358.074    0.5487    0.5339
3358.094    0.6281    0.6174
3358.114    0.6973    0.7107
3358.134    0.7480    0.7856
3358.154    0.7677    0.8262
3358.174    0.7707    0.8217
3358.193    0.7451    0.7659
3358.213    0.6593    0.6512
3358.233    0.5143    0.4998
3358.253    0.3617    0.3566
3358.273    0.2553    0.2695
3358.293    0.2642    0.2627
3358.312    0.3479    0.3219
3358.332    0.4249    0.4167
3358.352    0.4983    0.4970
3358.372    0.5174    0.5253
# 038747  38  3357.638  3358.372
3357.638    0.8348    0.8312
3357.658    0.8278    0.8110
3357.678    0.8102    0.7816
3357.697    0.7603    0.7502
3357.717    0.7183    0.7209
3357.737    0.6936    0.7032
3357.757    0.6753    0.7011
3357.777    0.6931    0.7148
3357.797    0.7278    0.7405
3357.816    0.7686    0.7709
3357.836    0.8046    0.8045
3357.856    0.8463    0.8348
3357.876    0.8545    0.8580
3357.896    0.8746    0.8706
3357.916    0.8758    0.8698
3357.935    0.8694    0.8549
3357.955    0.8422    0.8243
3357.975    0.8069    0.7802
3357.995    0.7509    0.7285
3358.015    0.6874    0.6784
3358.034    0.6424    0.6425
3358.054    0.6233    0.6259
3358.074    0.6323    0.6345
3358.094    0.6518    0.6636
3358.114    0.6772    0.7019
3358.134    0.7083    0.7345
3358.153    0.7259    0.7468
3358.173    0.7073    0.7303
3358.193    0.6571    0.6808
3358.213    0.6041    0.6041
3358.233    0.5123    0.5145
3358.253    0.4256    0.4318
3358.272    0.3702    0.3764
3358.292    0.3632    0.3530
3358.312    0.3708    0.3643
3358.332    0.4055    0.3973
3358.352    0.4465    0.4319
3358.372    0.4611    0.4494
# 038853  38  3357.632  3358.366
3357.632    0.8247    0.8553
3357.652    0.8598    0.8408
3357.672    0.8387    0.8032
3357.692    0.7730    0.7494
3357.712    0.6918    0.6944
3357.732    0.6286    0.6567
3357.751    0.6209    0.6489
3357.771    0.6604    0.6703
3357.791    0.7058    0.7106
3357.811    0.7447    0.7560
3357.831    0.7718    0.7993
3357.851    0.8660    0.8385
3357.870    0.9101    0.8692
3357.890    0.9590    0.8906
3357.910    0.8991    0.8983
3357.930    0.8586    0.8919
3357.950    0.8642    0.8712
3357.969    0.8321    0.8344
3357.989    0.7840    0.7739
3358.009    0.7350    0.6960
3358.029    0.6359    0.6194
3358.049    0.5553    0.5713
3358.069    0.5707    0.5713
3358.088    0.6317    0.6155
3358.108    0.6984    0.6891
3358.128    0.7514    0.7635
3358.148    0.7820    0.8162
3358.168    0.7734    0.8320
3358.188    0.7647    0.8004
3358.207    0.7269    0.7226
3358.227    0.6008    0.5990
3358.247    0.4712    0.4610
3358.267    0.3467    0.3498
3358.287    0.2929    0.2992
3358.307    0.3264    0.3192
3358.326    0.3990    0.3863
3358.346    0.4718    0.4707
3358.366    0.5368    0.5291
# 039506  38  3357.630  3358.364
3357.630    0.8839    0.9024
3357.650    0.9232    0.9032
3357.670    0.9241    0.8794
3357.690    0.8610    0.8339
3357.710    0.7905    0.7743
3357.730    0.6836    0.7201
3357.749    0.6474    0.6969
3357.769    0.6803    0.7129
3357.789    0.7165    0.7544
3357.809    0.7788    0.7962
3357.829    0.8274    0.8300
3357.848    0.8831    0.8618
3357.868    0.9583    0.8974
3357.888    0.9539    0.9270
3357.908    0.9612    0.9419
3357.928    0.9541    0.9428
3357.948    0.9262    0.9350
3357.967    0.9230    0.9175
3357.987    0.8772    0.8756
3358.007    0.8078    0.8000
3358.027    0.7226    0.7021
3358.047    0.6253    0.6193
3358.067    0.6048    0.5940
3358.086    0.6667    0.6359
3358.106    0.7523    0.7233
3358.126    0.8183    0.8125
3358.146    0.8416    0.8754
3358.166    0.8395    0.9072
3358.186    0.8391    0.9047
3358.205    0.8289    0.8578
3358.225    0.7454    0.7463
3358.245    0.5905    0.5820
3358.265    0.4283    0.4167
3358.285    0.3143    0.3177
3358.305    0.3160    0.3226
3358.324    0.4152    0.4108
3358.344    0.5632    0.5401
3358.364    0.6452    0.6448
# 039822  38  3357.634  3358.368
3357.634    0.8346    0.8712
3357.654    0.8750    0.8614
3357.674    0.8466    0.8209
3357.694    0.7849    0.7567
3357.714    0.6944    0.6839
3357.734    0.6192    0.6298
3357.753    0.5797    0.6194
3357.773    0.6148    0.6513
3357.793    0.6838    0.7018
3357.813    0.7459    0.7470
3357.833    0.8022    0.7874
3357.853    0.8541    0.8320
3357.872    0.9036    0.8746
3357.892    0.9207    0.9059
3357.912    0.9183    0.9156
3357.932    0.9097    0.9099
3357.952    0.8872    0.8945
3357.971    0.8798    0.8648
3357.991    0.8364    0.8020
3358.011    0.7248    0.7036
3358.031    0.6081    0.5951
3358.051    0.5218    0.5231
3358.071    0.5205    0.5246
3358.090    0.6142    0.5922
3358.110    0.7160    0.6965
3358.130    0.7800    0.7912
3358.150    0.8156    0.8547
3358.170    0.8323    0.8837
3358.190    0.8323    0.8708
3358.209    0.7773    0.8032
3358.229    0.6722    0.6667
3358.249    0.4977    0.4915
3358.269    0.3443    0.3401
3358.289    0.2613    0.2705
3358.308    0.3027    0.2974
3358.328    0.4194    0.3978
3358.348    0.5219    0.5170
3358.368    0.5845    0.5961
# 040118  38  3357.639  3358.372
3357.639    0.8400    0.8484
3357.658    0.8433    0.8194
3357.678    0.7929    0.7588
3357.698    0.7142    0.6738
3357.718    0.5893    0.5844
3357.738    0.4791    0.5349
3357.757    0.5045    0.5498
3357.777    0.5778    0.6046
3357.797    0.6339    0.6521
3357.817    0.6925    0.6856
3357.837    0.7649    0.7357
3357.857    0.8325    0.8098
3357.876    0.8843    0.8750
3357.896    0.9313    0.9105
3357.916    0.9198    0.9137
3357.936    0.9131    0.9036
3357.956    0.9024    0.8857
3357.976    0.8559    0.8381
3357.995    0.7640    0.7444
3358.015    0.6077    0.6041
3358.035    0.4770    0.4741
3358.055    0.4428    0.4215
3358.075    0.4926    0.4749
3358.095    0.6142    0.5987
3358.114    0.7213    0.7198
3358.134    0.7732    0.8106
3358.154    0.7834    0.8634
3358.174    0.8234    0.8847
3358.194    0.8104    0.8570
3358.213    0.7463    0.7584
3358.233    0.5988    0.5788
3358.253    0.3905    0.3791
3358.273    0.2347    0.2425
3358.293    0.2159    0.2171
3358.313    0.3039    0.2951
3358.332    0.4440    0.4214
3358.352    0.5453    0.5426
3358.372    0.5910    0.5920
# 040133  38  3357.633  3358.366
3357.633    0.7057    0.7847
3357.653    0.7600    0.7814
3357.672    0.7579    0.7422
3357.692    0.7206    0.6730
3357.712    0.6390    0.5954
3357.732    0.5234    0.5353
3357.752    0.4831    0.5126
3357.772    0.5311    0.5274
3357.791    0.5770    0.5603
3357.811    0.5897    0.6017
3357.831    0.6220    0.6518
3357.851    0.7137    0.7142
3357.871    0.7967    0.7795
3357.891    0.8504    0.8276
3357.910    0.8859    0.8461
3357.930    0.8523    0.8402
3357.950    0.8260    0.8153
3357.970    0.8147    0.7697
3357.990    0.7369    0.6952
3358.009    0.6364    0.6006
3358.029    0.4947    0.4997
3358.049    0.4040    0.4344
3358.069    0.4198    0.4330
3358.089    0.5077    0.4955
3358.109    0.6084    0.5940
3358.128    0.6899    0.6883
3358.148    0.7374    0.7631
3358.168    0.7078    0.7995
3358.188    0.7181    0.7851
3358.208    0.7044    0.7086
3358.228    0.5875    0.5745
3358.247    0.4257    0.4233
3358.267    0.2831    0.2877
3358.287    0.2159    0.2190
3358.307    0.2432    0.2309
3358.327    0.3204    0.3044
3358.347    0.3955    0.3974
3358.366    0.4658    0.4609
# 041184  38  3357.639  3358.372
3357.639    0.7582    0.7745
3357.659    0.7537    0.7605
3357.678    0.7563    0.7471
3357.698    0.7446    0.7350
3357.718    0.7459    0.7271
3357.738    0.7377    0.7246
3357.758    0.7233    0.7279
3357.778    0.7190    0.7371
3357.797    0.7471    0.7495
3357.817    0.7544    0.7651
3357.837    0.7595    0.7800
3357.857    0.7838    0.7921
3357.877    0.8128    0.7991
3357.896    0.8211    0.7989
3357.916    0.8110    0.7912
3357.936    0.7958    0.7761
3357.956    0.7570    0.7547
3357.976    0.7114    0.7293
3357.996    0.6850    0.7026
3358.015    0.6817    0.6786
3358.035    0.6494    0.6569
3358.055    0.6427    0.6399
3358.075    0.6268    0.6275
3358.095    0.6187    0.6183
3358.115    0.6152    0.6100
3358.134    0.5995    0.6001
3358.154    0.5992    0.5856
3358.174    0.5603    0.5651
3358.194    0.5264    0.5388
3358.214    0.5010    0.5077
3358.234    0.4729    0.4744
3358.253    0.4417    0.4431
3358.273    0.4134    0.4131
3358.293    0.3977    0.3879
3358.313    0.3709    0.3676
3358.333    0.3463    0.3516
3358.352    0.3425    0.3388
3358.372    0.3246    0.3264
# 041484  38  3357.636  3358.370
3357.636    0.7952    0.8331
3357.656    0.8320    0.8153
3357.676    0.8078    0.7675
3357.696    0.7293    0.7016
3357.716    0.6389    0.6374
3357.735    0.5736    0.5991
3357.755    0.5617    0.5953
3357.775    0.5976    0.6233
3357.795    0.6784    0.6659
3357.815    0.7093    0.7109
3357.835    0.7396    0.7575
3357.854    0.8091    0.8035
3357.874    0.8682    0.8459
3357.894    0.8937    0.8712
3357.914    0.8782    0.8760
3357.934    0.8716    0.8648
3357.954    0.8654    0.8395
3357.973    0.8145    0.7969
3357.993    0.7509    0.7256
3358.013    0.6288    0.6342
3358.033    0.5443    0.5497
3358.053    0.5041    0.5068
3358.073    0.5440    0.5249
3358.092    0.6194    0.5910
3358.112    0.6936    0.6828
3358.132    0.7423    0.7659
3358.152    0.7723    0.8200
3358.172    0.7663    0.8333
3358.192    0.7544    0.7949
3358.211    0.7021    0.7044
3358.231    0.5832    0.5634
3358.251    0.4278    0.4124
3358.271    0.2921    0.3005
3358.291    0.2585    0.2632
3358.311    0.3103    0.3032
3358.330    0.3976    0.3865
3358.350    0.4889    0.4769
3358.370    0.5189    0.5270
# 041526  38  3357.633  3358.366
3357.633    0.7954    0.8449
3357.653    0.8343    0.8383
3357.673    0.8354    0.8002
3357.692    0.7910    0.7422
3357.712    0.6882    0.6750
3357.732    0.6006    0.6246
3357.752    0.5695    0.6097
3357.772    0.6139    0.6299
3357.792    0.6906    0.6685
3357.811    0.7049    0.7079
3357.831    0.7264    0.7508
3357.851    0.8095    0.7976
3357.871    0.8566    0.8429
3357.891    0.8855    0.8740
3357.910    0.8808    0.8837
3357.930    0.8724    0.8766
3357.950    0.8684    0.8572
3357.970    0.8547    0.8217
3357.990    0.8009    0.7600
3358.010    0.6984    0.6727
3358.029    0.5888    0.5860
3358.049    0.5129    0.5254
3358.069    0.5217    0.5238
3358.089    0.5981    0.5817
3358.109    0.6842    0.6719
3358.129    0.7640    0.7593
3358.148    0.7677    0.8183
3358.168    0.7890    0.8433
3358.188    0.7869    0.8205
3358.208    0.7206    0.7391
3358.228    0.6125    0.6027
3358.248    0.4520    0.4434
3358.267    0.3132    0.3179
3358.287    0.2531    0.2557
3358.307    0.2843    0.2787
3358.327    0.3784    0.3652
3358.347    0.4792    0.4688
3358.366    0.5269    0.5377
# 042333  38  3357.639  3358.373
3357.639    0.7723    0.7998
3357.659    0.8046    0.7770
3357.679    0.7674    0.7274
3357.698    0.6915    0.6677
3357.718    0.5868    0.6104
3357.738    0.5576    0.5766
3357.758    0.5550    0.5745
3357.778    0.6012    0.5984
3357.798    0.6212    0.6369
3357.817    0.6744    0.6801
3357.837    0.7244    0.7305
3357.857    0.8070    0.7820
3357.877    0.8412    0.8251
3357.897    0.8502    0.8507
3357.917    0.8468    0.8549
3357.936    0.8383    0.8404
3357.956    0.8253    0.8059
3357.976    0.7883    0.7487
3357.996    0.7084    0.6700
3358.016    0.5897    0.5837
3358.035    0.5084    0.5178
3358.055    0.4879    0.4902
3358.075    0.5165    0.5158
3358.095    0.5890    0.5837
3358.115    0.6504    0.6680
3358.135    0.7138    0.7411
3358.154    0.7506    0.7816
3358.174    0.7337    0.7804
3358.194    0.7039    0.7258
3358.214    0.6136    0.6202
3358.234    0.4846    0.4842
3358.254    0.3526    0.3547
3358.273    0.2762    0.2726
3358.293    0.2491    0.2508
3358.313    0.2969    0.2912
3358.333    0.3831    0.3664
3358.353    0.4522    0.4376
3358.373    0.4716    0.4711
# 042575  38  3357.639  3358.373
3357.639    0.7546    0.7909
3357.659    0.7506    0.7535
3357.679    0.7005    0.6825
3357.699    0.6242    0.5961
3357.719    0.5174    0.5218
3357.738    0.4582    0.4891
3357.758    0.4936    0.5023
3357.778    0.5592    0.5439
3357.798    0.5860    0.5891
3357.818    0.6189    0.6369
3357.838    0.6769    0.6994
3357.857    0.7842    0.7691
3357.877    0.8561    0.8306
3357.897    0.8666    0.8604
3357.917    0.8652    0.8598
3357.937    0.8561    0.8402
3357.956    0.8343    0.8045
3357.976    0.7773    0.7357
3357.996    0.6560    0.6301
3358.016    0.5140    0.5093
3358.036    0.4111    0.4180
3358.056    0.3901    0.3964
3358.075    0.4712    0.4487
3358.095    0.5764    0.5536
3358.115    0.6601    0.6657
3358.135    0.7137    0.7532
3358.155    0.7381    0.8037
3358.175    0.7537    0.8080
3358.194    0.7173    0.7539
3358.214    0.6369    0.6283
3358.234    0.4802    0.4577
3358.254    0.3038    0.2979
3358.274    0.1965    0.2040
3358.293    0.1950    0.1978
3358.313    0.2858    0.2655
3358.333    0.3796    0.3689
3358.353    0.4513    0.4548
3358.373    0.4680    0.4816
# 043297  38  3357.639  3358.372
3357.639    0.7640    0.7820
3357.658    0.7440    0.7406
3357.678    0.6994    0.6683
3357.698    0.6133    0.5857
3357.718    0.5001    0.5206
3357.738    0.4612    0.4968
3357.758    0.5040    0.5165
3357.777    0.5638    0.5574
3357.797    0.6080    0.6052
3357.817    0.6454    0.6572
3357.837    0.7145    0.7203
3357.857    0.7956    0.7880
3357.877    0.8502    0.8404
3357.896    0.8698    0.8638
3357.916    0.8654    0.8618
3357.936    0.8466    0.8391
3357.956    0.8177    0.7927
3357.976    0.7624    0.7133
3357.995    0.6513    0.6097
3358.015    0.5041    0.4960
3358.035    0.4012    0.4187
3358.055    0.4065    0.4104
3358.075    0.4935    0.4730
3358.095    0.5936    0.5772
3358.114    0.6882    0.6783
3358.134    0.7047    0.7603
3358.154    0.7239    0.8043
3358.174    0.7446    0.7984
3358.194    0.7039    0.7288
3358.214    0.6039    0.5953
3358.233    0.4479    0.4378
3358.253    0.2909    0.2918
3358.273    0.2097    0.2131
3358.293    0.2228    0.2186
3358.313    0.3039    0.2905
3358.333    0.3999    0.3866
3358.352    0.4594    0.4553
3358.372    0.4630    0.4709
# 043557  38  3357.638  3358.372
3357.638    0.8009    0.8264
3357.658    0.8108    0.7952
3357.678    0.7497    0.7377
3357.697    0.6809    0.6725
3357.717    0.6203    0.6145
3357.737    0.5647    0.5878
3357.757    0.5740    0.5984
3357.777    0.6324    0.6343
3357.797    0.6650    0.6784
3357.816    0.7161    0.7223
3357.836    0.7732    0.7720
3357.856    0.8422    0.8224
3357.876    0.8784    0.8624
3357.896    0.9074    0.8825
3357.916    0.9001    0.8825
3357.935    0.8734    0.8678
3357.955    0.8468    0.8352
3357.975    0.8059    0.7766
3357.995    0.7310    0.6901
3358.015    0.6273    0.5928
3358.034    0.5142    0.5217
3358.054    0.4804    0.5005
3358.074    0.5413    0.5429
3358.094    0.6397    0.6289
3358.114    0.7176    0.7241
3358.134    0.7554    0.8004
3358.153    0.7905    0.8418
3358.173    0.8039    0.8426
3358.193    0.7614    0.7889
3358.213    0.6750    0.6776
3358.233    0.5344    0.5297
3358.253    0.3815    0.3888
3358.272    0.2973    0.3048
3358.292    0.3032    0.2931
3358.312    0.3685    0.3508
3358.332    0.4490    0.4408
3358.352    0.5149    0.5151
3358.372    0.5458    0.5374
# 043726  38  3357.633  3358.367
3357.633    0.7218    0.7816
3357.653    0.7551    0.7697
3357.673    0.7514    0.7178
3357.693    0.6898    0.6390
3357.713    0.5674    0.5554
3357.732    0.4726    0.4974
3357.752    0.4516    0.4808
3357.772    0.5079    0.5078
3357.792    0.5749    0.5554
3357.812    0.5954    0.6055
3357.832    0.6328    0.6605
3357.851    0.7241    0.7234
3357.871    0.8219    0.7914
3357.891    0.8839    0.8402
3357.911    0.8606    0.8586
3357.931    0.8420    0.8517
3357.950    0.8449    0.8285
3357.970    0.8181    0.7813
3357.990    0.7417    0.6994
3358.010    0.6041    0.5863
3358.030    0.4664    0.4726
3358.050    0.3926    0.4027
3358.069    0.3985    0.4048
3358.089    0.4968    0.4760
3358.109    0.6067    0.5847
3358.129    0.6722    0.6906
3358.149    0.7264    0.7684
3358.169    0.7425    0.8067
3358.188    0.7456    0.7951
3358.208    0.7034    0.7181
3358.228    0.5805    0.5780
3358.248    0.4166    0.4103
3358.268    0.2710    0.2716
3358.288    0.2051    0.2064
3358.307    0.2279    0.2221
3358.327    0.3073    0.2986
3358.347    0.4031    0.3928
3358.367    0.4528    0.4560
# 044324  38  3357.633  3358.367
3357.633    0.8327    0.8604
3357.653    0.8672    0.8457
3357.673    0.8364    0.8041
3357.693    0.7697    0.7452
3357.713    0.6845    0.6874
3357.733    0.6101    0.6516
3357.752    0.6214    0.6492
3357.772    0.6595    0.6744
3357.792    0.7223    0.7124
3357.812    0.7532    0.7520
3357.832    0.7887    0.7929
3357.851    0.8327    0.8329
3357.871    0.8686    0.8698
3357.891    0.8913    0.8919
3357.911    0.8972    0.8960
3357.931    0.8835    0.8859
3357.951    0.8776    0.8632
3357.970    0.8634    0.8241
3357.990    0.7947    0.7584
3358.010    0.6894    0.6739
3358.030    0.5940    0.5957
3358.050    0.5539    0.5563
3358.070    0.5801    0.5741
3358.089    0.6574    0.6365
3358.109    0.7459    0.7224
3358.129    0.7842    0.7991
3358.149    0.8032    0.8476
3358.169    0.8048    0.8572
3358.188    0.7892    0.8204
3358.208    0.7193    0.7261
3358.228    0.5981    0.5853
3358.248    0.4451    0.4349
3358.268    0.3194    0.3249
3358.288    0.2835    0.2913
3358.307    0.3459    0.3330
3358.327    0.4389    0.4256
3358.347    0.5226    0.5204
3358.367    0.5589    0.5727
# 044997  38  3357.632  3358.366
3357.632    0.7534    0.8026
3357.652    0.7856    0.7934
3357.672    0.7603    0.7427
3357.692    0.7002    0.6634
3357.711    0.5983    0.5778
3357.731    0.4965    0.5064
3357.751    0.4556    0.4854
3357.771    0.5036    0.5175
3357.791    0.5772    0.5719
3357.811    0.6163    0.6216
3357.830    0.6555    0.6682
3357.850    0.7330    0.7318
3357.870    0.8278    0.8041
3357.890    0.8835    0.8592
3357.910    0.8902    0.8815
3357.930    0.9014    0.8766
3357.949    0.8851    0.8562
3357.969    0.8310    0.8134
3357.989    0.7523    0.7327
3358.009    0.6537    0.6128
3358.029    0.4774    0.4847
3358.048    0.3845    0.4022
3358.068    0.3973    0.3949
3358.088    0.4890    0.4698
3358.108    0.6076    0.5871
3358.128    0.6987    0.6989
3358.148    0.7263    0.7795
3358.167    0.7482    0.8226
3358.187    0.7668    0.8245
3358.207    0.7377    0.7619
3358.227    0.6275    0.6255
3358.247    0.4503    0.4451
3358.267    0.2897    0.2850
3358.286    0.2021    0.2046
3358.306    0.2160    0.2133
3358.326    0.3087    0.2967
3358.346    0.4120    0.4054
3358.366    0.4871    0.4818
# 045325  38  3357.639  3358.372
3357.639    0.7750    0.8143
3357.658    0.7925    0.7916
3357.678    0.7752    0.7401
3357.698    0.7119    0.6734
3357.718    0.6132    0.6124
3357.738    0.5534    0.5778
3357.757    0.5621    0.5788
3357.777    0.5935    0.6084
3357.797    0.6552    0.6524
3357.817    0.6931    0.7000
3357.837    0.7340    0.7495
3357.857    0.8089    0.7987
3357.876    0.8555    0.8379
3357.896    0.8692    0.8620
3357.916    0.8782    0.8658
3357.936    0.8624    0.8519
3357.956    0.8362    0.8213
3357.976    0.8019    0.7682
3357.995    0.7281    0.6947
3358.015    0.6212    0.6037
3358.035    0.5217    0.5258
3358.055    0.4787    0.4916
3358.075    0.5107    0.5157
3358.095    0.5895    0.5871
3358.114    0.6759    0.6725
3358.134    0.7335    0.7527
3358.154    0.7628    0.8030
3358.174    0.7568    0.8100
3358.194    0.7393    0.7638
3358.213    0.6534    0.6682
3358.233    0.5409    0.5291
3358.253    0.3890    0.3876
3358.273    0.2807    0.2885
3358.293    0.2621    0.2597
3358.313    0.3114    0.3002
3358.332    0.3934    0.3764
3358.352    0.4626    0.4551
3358.372    0.4917    0.4945
# 046903  38  3357.634  3358.367
3357.634    0.7909    0.8160
3357.654    0.8087    0.8087
3357.673    0.7865    0.7702
3357.693    0.7367    0.7053
3357.713    0.6518    0.6346
3357.733    0.5569    0.5822
3357.753    0.5395    0.5658
3357.773    0.5668    0.5843
3357.792    0.6285    0.6189
3357.812    0.6577    0.6608
3357.832    0.7006    0.7086
3357.852    0.7705    0.7644
3357.872    0.8321    0.8194
3357.892    0.8648    0.8582
3357.911    0.8827    0.8726
3357.931    0.8802    0.8670
3357.951    0.8533    0.8451
3357.971    0.8151    0.8028
3357.991    0.7532    0.7315
3358.011    0.6613    0.6355
3358.030    0.5497    0.5443
3358.050    0.4805    0.4841
3358.070    0.4803    0.4867
3358.090    0.5653    0.5504
3358.110    0.6563    0.6464
3358.129    0.7201    0.7352
3358.149    0.7596    0.8030
3358.169    0.7872    0.8316
3358.189    0.7737    0.8095
3358.209    0.7130    0.7273
3358.229    0.6035    0.5909
3358.248    0.4509    0.4416
3358.268    0.3058    0.3121
3358.288    0.2471    0.2520
3358.308    0.2817    0.2728
3358.328    0.3660    0.3528
3358.348    0.4543    0.4475
3358.367    0.5044    0.5087
# 049580  38  3357.638  3358.371
3357.638    0.7912    0.8221
3357.658    0.8033    0.7932
3357.677    0.7584    0.7365
3357.697    0.6885    0.6616
3357.717    0.5983    0.5947
3357.737    0.5254    0.5613
3357.757    0.5446    0.5695
3357.776    0.5988    0.6016
3357.796    0.6386    0.6417
3357.816    0.6783    0.6844
3357.836    0.7281    0.7372
3357.856    0.8151    0.7973
3357.876    0.8668    0.8464
3357.895    0.8794    0.8692
3357.915    0.8780    0.8688
3357.935    0.8626    0.8527
3357.955    0.8362    0.8226
3357.975    0.7989    0.7674
3357.995    0.7224    0.6795
3358.014    0.5918    0.5804
3358.034    0.4855    0.4956
3358.054    0.4626    0.4691
3358.074    0.5223    0.5137
3358.094    0.6366    0.6067
3358.114    0.7096    0.7091
3358.133    0.7546    0.7865
3358.153    0.7695    0.8344
3358.173    0.7797    0.8393
3358.193    0.7544    0.7880
3358.213    0.6795    0.6725
3358.233    0.5232    0.5127
3358.252    0.3622    0.3646
3358.272    0.2625    0.2650
3358.292    0.2545    0.2522
3358.312    0.3258    0.3170
3358.332    0.4270    0.4188
3358.351    0.5138    0.5014
3358.371    0.5278    0.5333
# 049586  38  3357.633  3358.367
3357.633    0.7398    0.7791
3357.653    0.7631    0.7674
3357.673    0.7371    0.7211
3357.693    0.6855    0.6521
3357.713    0.5947    0.5812
3357.732    0.5144    0.5335
3357.752    0.5035    0.5181
3357.772    0.5394    0.5362
3357.792    0.5801    0.5736
3357.812    0.6056    0.6196
3357.832    0.6421    0.6731
3357.851    0.7305    0.7303
3357.871    0.8179    0.7880
3357.891    0.8529    0.8278
3357.911    0.8500    0.8420
3357.931    0.8416    0.8327
3357.951    0.8091    0.8030
3357.970    0.7883    0.7534
3357.990    0.7194    0.6751
3358.010    0.6046    0.5786
3358.030    0.4867    0.4891
3358.050    0.4200    0.4393
3358.070    0.4299    0.4494
3358.089    0.5218    0.5100
3358.109    0.6233    0.6026
3358.129    0.6872    0.6929
3358.149    0.7120    0.7568
3358.169    0.7130    0.7786
3358.188    0.6990    0.7494
3358.208    0.6473    0.6611
3358.228    0.5330    0.5261
3358.248    0.3841    0.3794
3358.268    0.2682    0.2658
3358.288    0.2119    0.2179
3358.307    0.2477    0.2383
3358.327    0.3249    0.3086
3358.347    0.4000    0.3903
3358.367    0.4421    0.4432
# 049728  38  3357.632  3358.366
3357.632    0.7768    0.8398
3357.652    0.8162    0.8266
3357.672    0.7973    0.7771
3357.691    0.7492    0.7055
3357.711    0.6528    0.6213
3357.731    0.5406    0.5589
3357.751    0.5170    0.5475
3357.771    0.5715    0.5852
3357.791    0.6291    0.6397
3357.810    0.6811    0.6849
3357.830    0.7347    0.7303
3357.850    0.7849    0.7863
3357.870    0.8652    0.8451
3357.890    0.9007    0.8849
3357.910    0.9219    0.8964
3357.929    0.8993    0.8888
3357.949    0.8865    0.8702
3357.969    0.8817    0.8323
3357.989    0.7991    0.7570
3358.009    0.6575    0.6431
3358.029    0.5186    0.5228
3358.048    0.4376    0.4500
3358.068    0.4560    0.4538
3358.088    0.5558    0.5358
3358.108    0.6615    0.6527
3358.128    0.7327    0.7574
3358.147    0.7784    0.8260
3358.167    0.8102    0.8636
3358.187    0.8318    0.8574
3358.207    0.7490    0.7869
3358.227    0.6400    0.6437
3358.247    0.4632    0.4613
3358.266    0.3181    0.3127
3358.286    0.2331    0.2378
3358.306    0.2645    0.2626
3358.326    0.3844    0.3602
3358.346    0.4787    0.4754
3358.366    0.5474    0.5492
# 049756  38  3357.637  3358.371
3357.637    0.7624    0.8070
3357.657    0.7838    0.7737
3357.677    0.7447    0.7063
3357.696    0.6542    0.6259
3357.716    0.5461    0.5493
3357.736    0.4745    0.5110
3357.756    0.4909    0.5224
3357.776    0.5660    0.5647
3357.796    0.6170    0.6111
3357.815    0.6455    0.6546
3357.835    0.7016    0.7115
3357.855    0.7856    0.7793
3357.875    0.8646    0.8366
3357.895    0.8886    0.8638
3357.915    0.8646    0.8622
3357.934    0.8517    0.8461
3357.954    0.8408    0.8155
3357.974    0.7940    0.7570
3357.994    0.6990    0.6601
3358.014    0.5609    0.5419
3358.034    0.4398    0.4462
3358.053    0.4067    0.4164
3358.073    0.4805    0.4636
3358.093    0.5928    0.5664
3358.113    0.6776    0.6798
3358.133    0.7248    0.7704
3358.153    0.7614    0.8260
3358.172    0.7840    0.8402
3358.192    0.7577    0.7985
3358.212    0.6823    0.6856
3358.232    0.5276    0.5188
3358.252    0.3494    0.3515
3358.271    0.2460    0.2472
3358.291    0.2260    0.2262
3358.311    0.3010    0.2878
3358.331    0.4056    0.3917
3358.351    0.4833    0.4823
3358.371    0.5126    0.5142
# 050505  38  3357.637  3358.371
3357.637    0.7920    0.8138
3357.657    0.7929    0.7827
3357.677    0.7470    0.7163
3357.696    0.6751    0.6317
3357.716    0.5489    0.5414
3357.736    0.4366    0.4880
3357.756    0.4497    0.4967
3357.776    0.5370    0.5475
3357.796    0.6129    0.5994
3357.815    0.6346    0.6394
3357.835    0.7039    0.6939
3357.855    0.7752    0.7700
3357.875    0.8541    0.8431
3357.895    0.9105    0.8847
3357.914    0.8933    0.8915
3357.934    0.8684    0.8800
3357.954    0.8668    0.8555
3357.974    0.8410    0.8011
3357.994    0.7391    0.6987
3358.014    0.5781    0.5607
3358.033    0.4407    0.4412
3358.053    0.3910    0.3841
3358.073    0.4327    0.4245
3358.093    0.5605    0.5369
3358.113    0.6926    0.6642
3358.133    0.7435    0.7638
3358.152    0.7651    0.8249
3358.172    0.7633    0.8547
3358.192    0.7716    0.8333
3358.212    0.7285    0.7355
3358.232    0.5657    0.5645
3358.252    0.3823    0.3740
3358.271    0.2432    0.2429
3358.291    0.1979    0.2013
3358.311    0.2665    0.2567
3358.331    0.3896    0.3693
3358.351    0.4791    0.4777
3358.371    0.5181    0.5253
# 051178  38  3357.638  3358.371
3357.638    0.8559    0.8578
3357.657    0.8373    0.8255
3357.677    0.8061    0.7651
3357.697    0.7112    0.6906
3357.717    0.6021    0.6268
3357.737    0.5582    0.6024
3357.756    0.5886    0.6233
3357.776    0.6537    0.6708
3357.796    0.7129    0.7178
3357.816    0.7711    0.7593
3357.836    0.8006    0.8052
3357.856    0.8756    0.8551
3357.875    0.9260    0.8925
3357.895    0.9363    0.9095
3357.915    0.9135    0.9072
3357.935    0.9091    0.8941
3357.955    0.8682    0.8680
3357.975    0.8474    0.8123
3357.994    0.7549    0.7243
3358.014    0.6308    0.6121
3358.034    0.5338    0.5236
3358.054    0.5030    0.5028
3358.074    0.5692    0.5595
3358.094    0.6586    0.6622
3358.113    0.7362    0.7598
3358.133    0.7989    0.8352
3358.153    0.8272    0.8764
3358.173    0.8299    0.8790
3358.193    0.7920    0.8270
3358.212    0.6974    0.7153
3358.232    0.5506    0.5480
3358.252    0.3892    0.3841
3358.272    0.2813    0.2863
3358.292    0.2865    0.2864
3358.312    0.3886    0.3692
3358.331    0.5020    0.4795
3358.351    0.5692    0.5711
3358.371    0.6012    0.5955
# 053721  38  3357.638  3358.372
3357.638    0.7985    0.8143
3357.658    0.8057    0.7874
3357.678    0.7560    0.7328
3357.698    0.6899    0.6651
3357.717    0.6055    0.6083
3357.737    0.5400    0.5760
3357.757    0.5516    0.5800
3357.777    0.5999    0.6121
3357.797    0.6602    0.6564
3357.816    0.7031    0.7018
3357.836    0.7399    0.7520
3357.856    0.8028    0.8015
3357.876    0.8610    0.8414
3357.896    0.8808    0.8624
3357.916    0.8654    0.8636
3357.935    0.8555    0.8502
3357.955    0.8455    0.8204
3357.975    0.7901    0.7677
3357.995    0.7213    0.6888
3358.015    0.6197    0.5966
3358.035    0.5202    0.5211
3358.054    0.4860    0.4934
3358.074    0.5207    0.5231
3358.094    0.6079    0.5994
3358.114    0.7124    0.6918
3358.134    0.7468    0.7711
3358.154    0.7539    0.8183
3358.173    0.7630    0.8217
3358.193    0.7464    0.7720
3358.213    0.6647    0.6660
3358.233    0.5306    0.5234
3358.253    0.3826    0.3841
3358.273    0.2859    0.2928
3358.292    0.2787    0.2736
3358.312    0.3293    0.3197
3358.332    0.4176    0.4030
3358.352    0.4825    0.4794
3358.372    0.5148    0.5117
# 054375  38  3357.632  3358.366
3357.632    0.7607    0.8020
3357.652    0.8039    0.7925
3357.672    0.7860    0.7582
3357.692    0.7371    0.7058
3357.711    0.6608    0.6530
3357.731    0.5933    0.6104
3357.751    0.5765    0.5929
3357.771    0.5974    0.6023
3357.791    0.6266    0.6312
3357.811    0.6622    0.6713
3357.830    0.7110    0.7147
3357.850    0.7535    0.7624
3357.870    0.8004    0.8061
3357.890    0.8630    0.8375
3357.910    0.8744    0.8509
3357.930    0.8535    0.8447
3357.949    0.8339    0.8207
3357.969    0.8065    0.7761
3357.989    0.7354    0.7115
3358.009    0.6464    0.6347
3358.029    0.5752    0.5638
3358.048    0.5146    0.5223
3358.068    0.4972    0.5216
3358.088    0.5689    0.5645
3358.108    0.6486    0.6347
3358.128    0.6957    0.7076
3358.148    0.7219    0.7609
3358.167    0.7183    0.7775
3358.187    0.7119    0.7495
3358.207    0.6745    0.6727
3358.227    0.5653    0.5578
3358.247    0.4288    0.4317
3358.267    0.3261    0.3292
3358.286    0.2793    0.2795
3358.306    0.2887    0.2862
3358.326    0.3555    0.3392
3358.346    0.4232    0.4071
3358.366    0.4573    0.4558
# 055459  38  3357.633  3358.367
3357.633    0.7739    0.8295
3357.653    0.8037    0.8164
3357.673    0.8009    0.7704
3357.693    0.7439    0.7026
3357.713    0.6434    0.6336
3357.732    0.5648    0.5894
3357.752    0.5668    0.5808
3357.772    0.6097    0.6060
3357.792    0.6372    0.6468
3357.812    0.6885    0.6901
3357.832    0.7109    0.7371
3357.851    0.7932    0.7867
3357.871    0.8684    0.8354
3357.891    0.8987    0.8664
3357.911    0.8851    0.8740
3357.931    0.8632    0.8634
3357.950    0.8582    0.8400
3357.970    0.8232    0.7960
3357.990    0.7495    0.7236
3358.010    0.6476    0.6285
3358.030    0.5396    0.5377
3358.050    0.4822    0.4884
3358.069    0.4973    0.5010
3358.089    0.5673    0.5704
3358.109    0.6644    0.6665
3358.129    0.7411    0.7551
3358.149    0.7647    0.8145
3358.169    0.7867    0.8333
3358.188    0.7814    0.8030
3358.208    0.7050    0.7115
3358.228    0.5760    0.5678
3358.248    0.4130    0.4092
3358.268    0.2823    0.2881
3358.288    0.2382    0.2436
3358.307    0.2921    0.2775
3358.327    0.3814    0.3669
3358.347    0.4713    0.4644
3358.367    0.5153    0.5230
# 055868  38  3357.632  3358.366
3357.632    0.8241    0.8464
3357.652    0.8498    0.8270
3357.672    0.8238    0.7761
3357.692    0.7266    0.7050
3357.711    0.6163    0.6384
3357.731    0.5513    0.5954
3357.751    0.5629    0.5959
3357.771    0.6239    0.6301
3357.791    0.6720    0.6734
3357.811    0.7047    0.7152
3357.830    0.7647    0.7593
3357.850    0.8350    0.8136
3357.870    0.8746    0.8634
3357.890    0.8983    0.8927
3357.910    0.9009    0.8985
3357.930    0.8837    0.8884
3357.949    0.8774    0.8668
3357.969    0.8433    0.8215
3357.989    0.7686    0.7415
3358.009    0.6657    0.6350
3358.029    0.5445    0.5373
3358.048    0.4892    0.4926
3358.068    0.5377    0.5184
3358.088    0.6301    0.6039
3358.108    0.7239    0.7083
3358.128    0.7707    0.7949
3358.148    0.7912    0.8480
3358.167    0.7860    0.8616
3358.187    0.7811    0.8257
3358.207    0.7377    0.7254
3358.227    0.5893    0.5699
3358.247    0.4075    0.4032
3358.267    0.2814    0.2849
3358.286    0.2475    0.2539
3358.306    0.3187    0.3071
3358.326    0.4289    0.4124
3358.346    0.5189    0.5149
3358.366    0.5474    0.5657
# 059589  38  3357.637  3358.371
3357.637    0.7929    0.8125
3357.657    0.8000    0.7840
3357.677    0.7586    0.7211
3357.696    0.6663    0.6425
3357.716    0.5580    0.5630
3357.736    0.4929    0.5177
3357.756    0.4920    0.5238
3357.776    0.5443    0.5653
3357.796    0.6049    0.6126
3357.815    0.6522    0.6549
3357.835    0.7160    0.7091
3357.855    0.7963    0.7770
3357.875    0.8628    0.8400
3357.895    0.8985    0.8766
3357.915    0.8921    0.8829
3357.934    0.8859    0.8696
3357.954    0.8533    0.8385
3357.974    0.8045    0.7786
3357.994    0.7029    0.6801
3358.014    0.5810    0.5580
3358.034    0.4529    0.4539
3358.053    0.4063    0.4138
3358.073    0.4615    0.4518
3358.093    0.5668    0.5502
3358.113    0.6640    0.6628
3358.133    0.7032    0.7534
3358.152    0.7300    0.8065
3358.172    0.7537    0.8224
3358.192    0.7327    0.7836
3358.212    0.6674    0.6759
3358.232    0.5280    0.5124
3358.252    0.3487    0.3426
3358.271    0.2307    0.2315
3358.291    0.1976    0.2023
3358.311    0.2703    0.2590
3358.331    0.3945    0.3637
3358.351    0.4639    0.4612
3358.371    0.5076    0.5035
# 059610  38  3357.633  3358.367
3357.633    0.7941    0.8426
3357.653    0.8457    0.8362
3357.673    0.8306    0.7984
3357.693    0.7784    0.7362
3357.712    0.6887    0.6696
3357.732    0.5939    0.6149
3357.752    0.5564    0.5968
3357.772    0.5913    0.6179
3357.792    0.6584    0.6613
3357.811    0.7158    0.7062
3357.831    0.7582    0.7518
3357.851    0.7951    0.7991
3357.871    0.8580    0.8451
3357.891    0.8908    0.8784
3357.911    0.8892    0.8915
3357.930    0.8906    0.8876
3357.950    0.8670    0.8706
3357.970    0.8650    0.8366
3357.990    0.8177    0.7748
3358.010    0.7122    0.6841
3358.030    0.5944    0.5855
3358.049    0.5072    0.5189
3358.069    0.5047    0.5082
3358.089    0.5770    0.5621
3358.109    0.6683    0.6543
3358.129    0.7454    0.7483
3358.149    0.7912    0.8179
3358.168    0.7987    0.8504
3358.188    0.7905    0.8395
3358.208    0.7544    0.7709
3358.228    0.6374    0.6436
3358.248    0.4890    0.4848
3358.267    0.3512    0.3510
3358.287    0.2736    0.2744
3358.307    0.2835    0.2831
3358.327    0.3761    0.3601
3358.347    0.4712    0.4611
3358.367    0.5317    0.5355
# 062175  38  3357.638  3358.372
3357.638    0.7588    0.7967
3357.658    0.7989    0.7777
3357.678    0.7695    0.7251
3357.698    0.6776    0.6533
3357.717    0.5708    0.5879
3357.737    0.5177    0.5445
3357.757    0.5237    0.5384
3357.777    0.5567    0.5621
3357.797    0.6093    0.5998
3357.816    0.6380    0.6412
3357.836    0.6662    0.6931
3357.856    0.7527    0.7523
3357.876    0.8245    0.8057
3357.896    0.8389    0.8375
3357.916    0.8490    0.8428
3357.935    0.8343    0.8279
3357.955    0.8104    0.7947
3357.975    0.7814    0.7393
3357.995    0.6961    0.6577
3358.015    0.5712    0.5617
3358.035    0.4695    0.4802
3358.054    0.4355    0.4462
3358.074    0.4842    0.4708
3358.094    0.5748    0.5458
3358.114    0.6437    0.6403
3358.134    0.6790    0.7231
3358.154    0.7196    0.7741
3358.173    0.7362    0.7816
3358.193    0.6957    0.7360
3358.213    0.6149    0.6321
3358.233    0.5051    0.4869
3358.253    0.3618    0.3407
3358.273    0.2317    0.2399
3358.292    0.2033    0.2124
3358.312    0.2718    0.2542
3358.332    0.3588    0.3399
3358.352    0.4255    0.4253
3358.372    0.4626    0.4697
# 062816  38  3357.632  3358.365
3357.632    0.7688    0.8249
3357.652    0.8179    0.8224
3357.672    0.8276    0.7921
3357.691    0.7816    0.7415
3357.711    0.7002    0.6794
3357.731    0.6256    0.6278
3357.751    0.5692    0.6042
3357.771    0.5990    0.6131
3357.790    0.6473    0.6430
3357.810    0.6784    0.6844
3357.830    0.7306    0.7295
3357.850    0.7890    0.7768
3357.870    0.8213    0.8226
3357.890    0.8582    0.8582
3357.909    0.8904    0.8758
3357.929    0.8833    0.8754
3357.949    0.8660    0.8572
3357.969    0.8472    0.8196
3357.989    0.7869    0.7586
3358.009    0.6880    0.6767
3358.028    0.5898    0.5950
3358.048    0.5255    0.5320
3358.068    0.5119    0.5168
3358.088    0.5686    0.5555
3358.108    0.6200    0.6311
3358.128    0.7094    0.7150
3358.147    0.7558    0.7788
3358.167    0.7782    0.8123
3358.187    0.7652    0.8002
3358.207    0.7198    0.7343
3358.227    0.6197    0.6187
3358.247    0.4850    0.4771
3358.266    0.3513    0.3555
3358.286    0.2768    0.2793
3358.306    0.2777    0.2751
3358.326    0.3436    0.3325
3358.346    0.4280    0.4170
3358.365    0.4858    0.4834
# 063048  38  3357.631  3358.364
3357.631    0.7593    0.8158
3357.650    0.8102    0.8039
3357.670    0.7896    0.7558
3357.690    0.7175    0.6808
3357.710    0.6245    0.5968
3357.730    0.5204    0.5324
3357.750    0.4745    0.5149
3357.769    0.5195    0.5453
3357.789    0.6069    0.6031
3357.809    0.6694    0.6611
3357.829    0.7224    0.7137
3357.849    0.7614    0.7690
3357.869    0.8255    0.8258
3357.888    0.8843    0.8680
3357.908    0.9041    0.8890
3357.928    0.8952    0.8867
3357.948    0.8672    0.8652
3357.968    0.8410    0.8192
3357.988    0.7813    0.7376
3358.007    0.6498    0.6291
3358.027    0.5062    0.5093
3358.047    0.4073    0.4279
3358.067    0.4247    0.4200
3358.087    0.5161    0.4867
3358.107    0.6200    0.5943
3358.126    0.6787    0.6949
3358.146    0.7333    0.7730
3358.166    0.7483    0.8132
3358.186    0.7495    0.8052
3358.206    0.7065    0.7335
3358.225    0.6174    0.6041
3358.245    0.4481    0.4335
3358.265    0.2798    0.2836
3358.285    0.2042    0.2056
3358.305    0.2217    0.2169
3358.325    0.3050    0.2976
3358.344    0.4107    0.3971
3358.364    0.4700    0.4747
# 063636  38  3357.633  3358.367
3357.633    0.7814    0.8089
3357.653    0.8006    0.7827
3357.673    0.7672    0.7303
3357.693    0.6841    0.6660
3357.712    0.5979    0.6124
3357.732    0.5626    0.5817
3357.752    0.5618    0.5841
3357.772    0.6080    0.6121
3357.792    0.6467    0.6528
3357.812    0.6847    0.6994
3357.831    0.7549    0.7480
3357.851    0.8164    0.8002
3357.871    0.8578    0.8435
3357.891    0.8776    0.8684
3357.911    0.8823    0.8726
3357.930    0.8704    0.8586
3357.950    0.8492    0.8245
3357.970    0.7909    0.7658
3357.990    0.7015    0.6828
3358.010    0.6039    0.5914
3358.030    0.5168    0.5206
3358.049    0.4876    0.4980
3358.069    0.5348    0.5303
3358.089    0.6114    0.6058
3358.109    0.6961    0.6950
3358.129    0.7340    0.7700
3358.149    0.7617    0.8123
3358.168    0.7614    0.8102
3358.188    0.7283    0.7553
3358.208    0.6536    0.6473
3358.228    0.5127    0.5072
3358.248    0.3705    0.3745
3358.267    0.2903    0.2928
3358.287    0.2785    0.2752
3358.307    0.3315    0.3219
3358.327    0.4108    0.4017
3358.347    0.4829    0.4726
3358.367    0.5071    0.5007
# 064150  38  3357.639  3358.373
3357.639    0.7579    0.7843
3357.659    0.7386    0.7345
3357.679    0.6872    0.6577
3357.699    0.5813    0.5746
3357.719    0.5077    0.5140
3357.738    0.4800    0.4988
3357.758    0.5086    0.5261
3357.778    0.5801    0.5746
3357.798    0.6212    0.6247
3357.818    0.6610    0.6778
3357.837    0.7350    0.7377
3357.857    0.8204    0.8030
3357.877    0.8680    0.8507
3357.897    0.8853    0.8694
3357.917    0.8712    0.8636
3357.937    0.8500    0.8397
3357.956    0.8278    0.7954
3357.976    0.7565    0.7150
3357.996    0.6283    0.6026
3358.016    0.4862    0.4882
3358.036    0.4047    0.4164
3358.055    0.4190    0.4168
3358.075    0.4982    0.4873
3358.095    0.6051    0.5961
3358.115    0.6888    0.7021
3358.135    0.7338    0.7802
3358.155    0.7579    0.8202
3358.174    0.7659    0.8121
3358.194    0.7261    0.7403
3358.214    0.6046    0.6033
3358.234    0.4463    0.4343
3358.254    0.2879    0.2905
3358.274    0.2152    0.2199
3358.293    0.2396    0.2332
3358.313    0.3262    0.3108
3358.333    0.4183    0.4084
3358.353    0.4740    0.4751
3358.373    0.4775    0.4791
# 064747  38  3357.630  3358.364
3357.630    0.8194    0.8494
3357.650    0.8515    0.8379
3357.670    0.8504    0.7934
3357.690    0.7525    0.7236
3357.710    0.6454    0.6430
3357.730    0.5459    0.5793
3357.749    0.5303    0.5622
3357.769    0.5672    0.5959
3357.789    0.6408    0.6580
3357.809    0.7547    0.7173
3357.829    1.0191    0.7661
3357.849    1.1445    0.8136
3357.868    1.1896    0.8592
3357.888    1.0111    0.8972
3357.908    0.9143    0.9156
3357.928    0.8993    0.9150
3357.948    0.8970    0.8993
3357.968    0.8878    0.8616
3357.987    0.8181    0.7929
3358.007    0.7153    0.6836
3358.027    0.5814    0.5614
3358.047    0.4652    0.4738
3358.067    0.4610    0.4617
3358.087    0.5564    0.5286
3358.106    0.6501    0.6320
3358.126    0.7430    0.7381
3358.146    0.7905    0.8140
3358.166    0.8037    0.8531
3358.186    0.7869    0.8482
3358.206    0.7537    0.7825
3358.225    0.6577    0.6560
3358.245    0.4957    0.4810
3358.265    0.3217    0.3217
3358.285    0.2330    0.2365
3358.305    0.2506    0.2481
3358.325    0.3514    0.3361
3358.344    0.4553    0.4450
3358.364    0.5146    0.5306
# 070319  38  3357.638  3358.372
3357.638    0.8525    0.8590
3357.658    0.8410    0.8200
3357.678    0.7905    0.7546
3357.698    0.6949    0.6770
3357.717    0.5947    0.6180
3357.737    0.5471    0.6009
3357.757    0.5937    0.6308
3357.777    0.6650    0.6775
3357.797    0.7102    0.7166
3357.816    0.7582    0.7530
3357.836    0.8211    0.8043
3357.856    0.8835    0.8612
3357.876    0.9226    0.9014
3357.896    0.9326    0.9143
3357.916    0.9234    0.9089
3357.935    0.9074    0.8962
3357.955    0.8837    0.8688
3357.975    0.8194    0.8072
3357.995    0.7190    0.7037
3358.015    0.6001    0.5849
3358.035    0.5057    0.5037
3358.054    0.5167    0.5013
3358.074    0.6067    0.5772
3358.094    0.7024    0.6902
3358.114    0.7759    0.7909
3358.134    0.8072    0.8570
3358.153    0.8170    0.8882
3358.173    0.8297    0.8823
3358.193    0.7989    0.8170
3358.213    0.6861    0.6794
3358.233    0.5116    0.4969
3358.253    0.3378    0.3364
3358.272    0.2543    0.2624
3358.292    0.2899    0.2873
3358.312    0.4078    0.3915
3358.332    0.5292    0.5172
3358.352    0.5994    0.6021
3358.372    0.6039    0.6088
# 072604  38  3357.633  3358.366
3357.633    0.8143    0.8507
3357.653    0.8435    0.8323
3357.673    0.8076    0.7807
3357.692    0.7428    0.7109
3357.712    0.6492    0.6342
3357.732    0.5548    0.5841
3357.752    0.5383    0.5828
3357.772    0.6083    0.6212
3357.791    0.6734    0.6674
3357.811    0.6942    0.7104
3357.831    0.7485    0.7547
3357.851    0.8266    0.8085
3357.871    0.8890    0.8604
3357.891    0.9118    0.8919
3357.910    0.9045    0.8980
3357.930    0.9018    0.8880
3357.950    0.8929    0.8662
3357.970    0.8431    0.8226
3357.990    0.7614    0.7430
3358.010    0.6474    0.6330
3358.029    0.5357    0.5315
3358.049    0.4708    0.4738
3358.069    0.4991    0.4949
3358.089    0.6066    0.5820
3358.109    0.7089    0.6915
3358.129    0.7463    0.7831
3358.148    0.7729    0.8385
3358.168    0.8085    0.8608
3358.188    0.7896    0.8343
3358.208    0.7238    0.7413
3358.228    0.6006    0.5844
3358.247    0.4189    0.4149
3358.267    0.2759    0.2776
3358.287    0.2275    0.2306
3358.307    0.2896    0.2801
3358.327    0.4019    0.3908
3358.347    0.5086    0.5043
3358.366    0.5699    0.5643
# 075676  38  3357.634  3358.367
3357.634    0.8069    0.8412
3357.653    0.8243    0.8160
3357.673    0.7896    0.7570
3357.693    0.6969    0.6744
3357.713    0.5856    0.5872
3357.733    0.5079    0.5315
3357.752    0.5055    0.5349
3357.772    0.5698    0.5890
3357.792    0.6442    0.6551
3357.812    0.7057    0.7075
3357.832    0.7506    0.7544
3357.852    0.8108    0.8098
3357.871    0.8870    0.8624
3357.891    0.9328    0.8976
3357.911    0.9290    0.9059
3357.931    0.9147    0.8970
3357.951    0.9080    0.8766
3357.971    0.8754    0.8312
3357.990    0.7920    0.7473
3358.010    0.6555    0.6204
3358.030    0.5010    0.4939
3358.050    0.4171    0.4247
3358.070    0.4532    0.4478
3358.090    0.5520    0.5474
3358.109    0.6563    0.6651
3358.129    0.7286    0.7684
3358.149    0.7609    0.8362
3358.169    0.8057    0.8700
3358.189    0.8128    0.8594
3358.208    0.7614    0.7858
3358.228    0.6275    0.6343
3358.248    0.4495    0.4462
3358.268    0.2900    0.2937
3358.288    0.2313    0.2332
3358.308    0.2861    0.2737
3358.327    0.4006    0.3742
3358.347    0.5030    0.4880
3358.367    0.5489    0.5509
# 076114  38  3357.637  3358.371
3357.637    0.7672    0.8108
3357.657    0.7748    0.7723
3357.677    0.7345    0.7023
3357.697    0.6486    0.6169
3357.717    0.5383    0.5426
3357.736    0.4739    0.5111
3357.756    0.5084    0.5299
3357.776    0.5868    0.5817
3357.796    0.6412    0.6369
3357.816    0.6766    0.6874
3357.835    0.7256    0.7406
3357.855    0.8013    0.8033
3357.875    0.8746    0.8566
3357.895    0.9028    0.8845
3357.915    0.8919    0.8863
3357.935    0.8908    0.8702
3357.954    0.8904    0.8368
3357.974    0.8130    0.7697
3357.994    0.6990    0.6633
3358.014    0.5504    0.5386
3358.034    0.4312    0.4409
3358.054    0.4046    0.4134
3358.073    0.4724    0.4632
3358.093    0.5924    0.5689
3358.113    0.7084    0.6833
3358.133    0.7371    0.7734
3358.153    0.7490    0.8283
3358.173    0.7714    0.8406
3358.192    0.7502    0.7976
3358.212    0.6719    0.6823
3358.232    0.5248    0.5135
3358.252    0.3491    0.3455
3358.272    0.2363    0.2395
3358.291    0.2261    0.2240
3358.311    0.2977    0.2875
3358.331    0.4092    0.3917
3358.351    0.4817    0.4810
3358.371    0.5080    0.5106
# 077749  38  3357.633  3358.366
3357.633    0.7506    0.7798
3357.652    0.7729    0.7630
3357.672    0.7509    0.7298
3357.692    0.7029    0.6879
3357.712    0.6522    0.6479
3357.732    0.6247    0.6206
3357.752    0.6121    0.6119
3357.771    0.5968    0.6214
3357.791    0.6259    0.6468
3357.811    0.6839    0.6831
3357.831    0.7286    0.7254
3357.851    0.7780    0.7675
3357.871    0.8121    0.8030
3357.890    0.8387    0.8243
3357.910    0.8459    0.8297
3357.930    0.8268    0.8153
3357.950    0.7854    0.7813
3357.970    0.7413    0.7300
3357.990    0.6827    0.6683
3358.009    0.6156    0.6105
3358.029    0.5564    0.5649
3358.049    0.5342    0.5473
3358.069    0.5569    0.5623
3358.089    0.6046    0.6044
3358.108    0.6566    0.6552
3358.128    0.6887    0.7024
3358.148    0.6952    0.7254
3358.168    0.6838    0.7124
3358.188    0.6540    0.6595
3358.208    0.5679    0.5736
3358.227    0.4708    0.4772
3358.247    0.3839    0.3828
3358.267    0.3208    0.3180
3358.287    0.2972    0.2953
3358.307    0.3149    0.3128
3358.327    0.3600    0.3542
3358.346    0.3999    0.3945
3358.366    0.4301    0.4170
# 078217  38  3357.632  3358.366
3357.632    0.8449    0.8676
3357.652    0.8572    0.8476
3357.672    0.8162    0.7965
3357.692    0.7502    0.7236
3357.712    0.6476    0.6489
3357.732    0.5616    0.6046
3357.751    0.5691    0.6100
3357.771    0.6458    0.6522
3357.791    0.7052    0.6997
3357.811    0.7301    0.7388
3357.831    0.7707    0.7813
3357.850    0.8395    0.8316
3357.870    0.9064    0.8810
3357.890    0.9232    0.9080
3357.910    0.9192    0.9108
3357.930    0.9162    0.9007
3357.950    0.9007    0.8825
3357.969    0.8770    0.8445
3357.989    0.8006    0.7658
3358.009    0.6819    0.6530
3358.029    0.5513    0.5448
3358.049    0.4902    0.4932
3358.069    0.5381    0.5258
3358.088    0.6400    0.6173
3358.108    0.7401    0.7293
3358.128    0.8059    0.8181
3358.148    0.8333    0.8716
3358.168    0.8204    0.8902
3358.188    0.7993    0.8614
3358.207    0.7528    0.7711
3358.227    0.6146    0.6112
3358.247    0.4400    0.4302
3358.267    0.3014    0.2985
3358.287    0.2549    0.2641
3358.307    0.3368    0.3272
3358.326    0.4591    0.4398
3358.346    0.5621    0.5545
3358.366    0.5946    0.6108
# 079672  38  3357.639  3358.372
3357.639    0.7667    0.7974
3357.659    0.7693    0.7558
3357.679    0.7246    0.6877
3357.698    0.6234    0.6166
3357.718    0.5461    0.5592
3357.738    0.5184    0.5395
3357.758    0.5418    0.5573
3357.778    0.5963    0.5955
3357.798    0.6427    0.6394
3357.817    0.6665    0.6863
3357.837    0.7371    0.7444
3357.857    0.8181    0.8035
3357.877    0.8680    0.8464
3357.897    0.8674    0.8634
3357.917    0.8598    0.8574
3357.936    0.8539    0.8366
3357.956    0.8344    0.7954
3357.976    0.7645    0.7249
3357.996    0.6501    0.6272
3358.016    0.5306    0.5266
3358.035    0.4560    0.4641
3358.055    0.4586    0.4609
3358.075    0.5298    0.5223
3358.095    0.6233    0.6200
3358.115    0.7094    0.7178
3358.135    0.7544    0.7900
3358.154    0.7509    0.8232
3358.174    0.7644    0.8102
3358.194    0.7291    0.7365
3358.214    0.6139    0.6052
3358.234    0.4537    0.4469
3358.254    0.3063    0.3124
3358.273    0.2442    0.2471
3358.293    0.2638    0.2582
3358.313    0.3496    0.3321
3358.333    0.4378    0.4256
3358.353    0.4897    0.4909
3358.372    0.4947    0.4984
# 085042  38  3357.638  3358.371
3357.638    0.7674    0.7949
3357.658    0.7750    0.7582
3357.678    0.7273    0.6875
3357.697    0.6291    0.6049
3357.717    0.5175    0.5277
3357.737    0.4596    0.4909
3357.757    0.4748    0.5044
3357.777    0.5383    0.5468
3357.796    0.5947    0.5897
3357.816    0.6380    0.6362
3357.836    0.6950    0.6979
3357.856    0.7777    0.7725
3357.876    0.8541    0.8358
3357.896    0.8744    0.8672
3357.915    0.8716    0.8684
3357.935    0.8612    0.8507
3357.955    0.8314    0.8147
3357.975    0.7952    0.7463
3357.995    0.6657    0.6391
3358.015    0.5252    0.5151
3358.034    0.4123    0.4234
3358.054    0.3904    0.3955
3358.074    0.4664    0.4495
3358.094    0.5859    0.5567
3358.114    0.6687    0.6714
3358.134    0.7226    0.7610
3358.153    0.7567    0.8126
3358.173    0.7670    0.8236
3358.193    0.7201    0.7734
3358.213    0.6317    0.6509
3358.233    0.4893    0.4785
3358.253    0.3234    0.3135
3358.272    0.2166    0.2170
3358.292    0.2007    0.2046
3358.312    0.2807    0.2718
3358.332    0.3967    0.3766
3358.352    0.4738    0.4644
3358.371    0.4882    0.4925
# 085810  38  3357.637  3358.371
3357.637    0.7540    0.7876
3357.657    0.7713    0.7572
3357.677    0.7355    0.6998
3357.696    0.6457    0.6352
3357.716    0.5638    0.5773
3357.736    0.5306    0.5482
3357.756    0.5445    0.5528
3357.776    0.5802    0.5824
3357.796    0.6172    0.6242
3357.815    0.6613    0.6703
3357.835    0.7120    0.7246
3357.855    0.8052    0.7797
3357.875    0.8449    0.8234
3357.895    0.8608    0.8459
3357.915    0.8395    0.8461
3357.934    0.8123    0.8283
3357.954    0.8170    0.7909
3357.974    0.7647    0.7291
3357.994    0.6668    0.6446
3358.014    0.5627    0.5540
3358.033    0.4752    0.4896
3358.053    0.4616    0.4703
3358.073    0.5201    0.5086
3358.093    0.6088    0.5879
3358.113    0.6877    0.6786
3358.133    0.7259    0.7528
3358.152    0.7365    0.7912
3358.172    0.7320    0.7849
3358.192    0.6986    0.7224
3358.212    0.6174    0.6077
3358.232    0.4791    0.4654
3358.252    0.3400    0.3360
3358.271    0.2561    0.2613
3358.291    0.2462    0.2511
3358.311    0.3183    0.3018
3358.331    0.3941    0.3809
3358.351    0.4411    0.4477
3358.371    0.4702    0.4702
# 088194  38  3357.638  3358.372
3357.638    0.8024    0.8272
3357.658    0.8156    0.7958
3357.678    0.7553    0.7311
3357.698    0.6601    0.6479
3357.717    0.5673    0.5756
3357.737    0.5030    0.5372
3357.757    0.5295    0.5497
3357.777    0.5865    0.5920
3357.797    0.6417    0.6352
3357.817    0.6683    0.6769
3357.836    0.7153    0.7290
3357.856    0.7929    0.7962
3357.876    0.8752    0.8531
3357.896    0.8968    0.8794
3357.916    0.8786    0.8774
3357.936    0.8796    0.8618
3357.955    0.8744    0.8358
3357.975    0.8221    0.7807
3357.995    0.7156    0.6850
3358.015    0.5818    0.5649
3358.035    0.4592    0.4663
3358.054    0.4369    0.4361
3358.074    0.5007    0.4862
3358.094    0.6045    0.5927
3358.114    0.7125    0.7066
3358.134    0.7600    0.7940
3358.154    0.7921    0.8455
3358.173    0.7930    0.8572
3358.193    0.7610    0.8141
3358.213    0.6923    0.6984
3358.233    0.5372    0.5261
3358.253    0.3590    0.3536
3358.273    0.2412    0.2452
3358.292    0.2314    0.2321
3358.312    0.3141    0.3028
3358.332    0.4316    0.4167
3358.352    0.5171    0.5143
3358.372    0.5451    0.5479
# 088945  38  3357.633  3358.366
3357.633    0.7952    0.8015
3357.652    0.7894    0.7807
3357.672    0.7631    0.7508
3357.692    0.7313    0.7173
3357.712    0.6976    0.6877
3357.732    0.6702    0.6691
3357.751    0.6531    0.6659
3357.771    0.6549    0.6784
3357.791    0.6823    0.7045
3357.811    0.7256    0.7389
3357.831    0.7761    0.7759
3357.851    0.8121    0.8100
3357.870    0.8535    0.8360
3357.890    0.8652    0.8523
3357.910    0.8760    0.8547
3357.930    0.8596    0.8410
3357.950    0.8348    0.8106
3357.970    0.7791    0.7661
3357.989    0.7224    0.7161
3358.009    0.6665    0.6640
3358.029    0.6350    0.6234
3358.049    0.5954    0.6035
3358.069    0.5953    0.6087
3358.089    0.6268    0.6355
3358.108    0.6471    0.6716
3358.128    0.6904    0.7073
3358.148    0.7259    0.7264
3358.168    0.7055    0.7181
3358.188    0.6569    0.6786
3358.207    0.5914    0.6162
3358.227    0.5264    0.5357
3358.247    0.4536    0.4573
3358.267    0.3966    0.3976
3358.287    0.3795    0.3673
3358.307    0.3702    0.3669
3358.326    0.3934    0.3858
3358.346    0.4227    0.4108
3358.366    0.4371    0.4248
# 089282  38  3357.638  3358.372
3357.638    0.8331    0.8406
3357.658    0.8455    0.8226
3357.678    0.7941    0.7823
3357.698    0.7413    0.7308
3357.718    0.6827    0.6842
3357.737    0.6390    0.6581
3357.757    0.6346    0.6554
3357.777    0.6683    0.6734
3357.797    0.6936    0.7034
3357.817    0.7362    0.7394
3357.837    0.7711    0.7795
3357.856    0.8192    0.8171
3357.876    0.8424    0.8488
3357.896    0.8648    0.8654
3357.916    0.8784    0.8654
3357.936    0.8624    0.8513
3357.955    0.8606    0.8255
3357.975    0.8132    0.7816
3357.995    0.7360    0.7204
3358.015    0.6758    0.6522
3358.035    0.5942    0.5979
3358.055    0.5643    0.5793
3358.074    0.6118    0.6031
3358.094    0.6659    0.6624
3358.114    0.7290    0.7342
3358.134    0.7775    0.7949
3358.154    0.7865    0.8262
3358.174    0.7762    0.8160
3358.193    0.7401    0.7609
3358.213    0.6409    0.6574
3358.233    0.5339    0.5261
3358.253    0.4164    0.4025
3358.273    0.3125    0.3241
3358.292    0.3104    0.3112
3358.312    0.3687    0.3579
3358.332    0.4534    0.4376
3358.352    0.5158    0.5099
3358.372    0.5411    0.5409
# 089474  38  3357.636  3358.370
3357.636    0.7693    0.8117
3357.656    0.7894    0.7780
3357.676    0.7485    0.7145
3357.696    0.6589    0.6381
3357.715    0.5713    0.5761
3357.735    0.5177    0.5455
3357.755    0.5343    0.5574
3357.775    0.5951    0.5972
3357.795    0.6491    0.6445
3357.814    0.6778    0.6902
3357.834    0.7291    0.7437
3357.854    0.8138    0.7998
3357.874    0.8740    0.8445
3357.894    0.8995    0.8656
3357.914    0.8748    0.8638
3357.933    0.8395    0.8474
3357.953    0.8312    0.8143
3357.973    0.7947    0.7549
3357.993    0.6981    0.6640
3358.013    0.5656    0.5595
3358.033    0.4670    0.4787
3358.052    0.4516    0.4568
3358.072    0.5068    0.5012
3358.092    0.6159    0.5933
3358.112    0.7034    0.6960
3358.132    0.7449    0.7788
3358.152    0.7755    0.8272
3358.171    0.7768    0.8320
3358.191    0.7475    0.7809
3358.211    0.6567    0.6670
3358.231    0.5138    0.5107
3358.251    0.3662    0.3602
3358.271    0.2638    0.2667
3358.290    0.2562    0.2550
3358.310    0.3233    0.3143
3358.330    0.4176    0.4094
3358.350    0.4972    0.4894
3358.370    0.5181    0.5152
# 089912  38  3357.633  3358.366
3357.633    0.7811    0.8304
3357.653    0.8057    0.8149
3357.672    0.8013    0.7907
3357.692    0.7820    0.7584
3357.712    0.7446    0.7259
3357.732    0.7148    0.7013
3357.752    0.6987    0.6910
3357.772    0.6952    0.6971
3357.791    0.7114    0.7163
3357.811    0.7279    0.7461
3357.831    0.7584    0.7802
3357.851    0.8177    0.8134
3357.871    0.8600    0.8412
3357.890    0.8662    0.8594
3357.910    0.8620    0.8666
3357.930    0.8778    0.8596
3357.950    0.8676    0.8371
3357.970    0.8179    0.8000
3357.990    0.7720    0.7516
3358.009    0.7075    0.7023
3358.029    0.6454    0.6567
3358.049    0.6116    0.6286
3358.069    0.6097    0.6250
3358.089    0.6352    0.6455
3358.109    0.6879    0.6817
3358.128    0.7218    0.7183
3358.148    0.7340    0.7439
3358.168    0.7198    0.7435
3358.188    0.6861    0.7101
3358.208    0.6397    0.6452
3358.228    0.5679    0.5594
3358.247    0.4718    0.4749
3358.267    0.3918    0.4020
3358.287    0.3694    0.3607
3358.307    0.3578    0.3560
3358.327    0.3839    0.3805
3358.346    0.4220    0.4150
3358.366    0.4508    0.4435
# 090004  38  3357.638  3358.371
3357.638    0.7788    0.8020
3357.657    0.7716    0.7535
3357.677    0.7073    0.6736
3357.697    0.6006    0.5812
3357.717    0.4899    0.5091
3357.737    0.4518    0.4910
3357.757    0.5010    0.5255
3357.776    0.5634    0.5733
3357.796    0.6138    0.6148
3357.816    0.6640    0.6599
3357.836    0.7340    0.7286
3357.856    0.8368    0.8076
3357.876    0.8910    0.8636
3357.895    0.8845    0.8810
3357.915    0.8678    0.8726
3357.935    0.8594    0.8502
3357.955    0.8333    0.8070
3357.975    0.7549    0.7239
3357.995    0.6327    0.6003
3358.014    0.4787    0.4770
3358.034    0.3917    0.3935
3358.054    0.4085    0.3969
3358.074    0.5102    0.4834
3358.094    0.6252    0.6072
3358.114    0.6907    0.7178
3358.133    0.7233    0.7905
3358.153    0.7497    0.8320
3358.173    0.7651    0.8281
3358.193    0.7449    0.7556
3358.213    0.6275    0.6053
3358.232    0.4320    0.4238
3358.252    0.2631    0.2609
3358.272    0.1770    0.1845
3358.292    0.2161    0.2090
3358.312    0.3205    0.3078
3358.332    0.4437    0.4269
3358.351    0.5013    0.5028
3358.371    0.4972    0.5075
# 091287  38  3357.633  3358.367
3357.633    0.7560    0.8026
3357.653    0.7869    0.7894
3357.673    0.7720    0.7379
3357.693    0.6934    0.6601
3357.712    0.5920    0.5805
3357.732    0.5040    0.5188
3357.752    0.4745    0.5042
3357.772    0.5254    0.5348
3357.792    0.5841    0.5845
3357.812    0.6237    0.6337
3357.831    0.6801    0.6831
3357.851    0.7586    0.7463
3357.871    0.8435    0.8128
3357.891    0.8929    0.8614
3357.911    0.8861    0.8804
3357.931    0.8668    0.8746
3357.950    0.8662    0.8513
3357.970    0.8276    0.8020
3357.990    0.7451    0.7165
3358.010    0.6212    0.5995
3358.030    0.4898    0.4831
3358.050    0.3942    0.4133
3358.069    0.4191    0.4187
3358.089    0.5120    0.4948
3358.109    0.6173    0.6060
3358.129    0.6866    0.7106
3358.149    0.7248    0.7847
3358.169    0.7658    0.8202
3358.188    0.7725    0.8076
3358.208    0.7099    0.7306
3358.228    0.5864    0.5882
3358.248    0.4256    0.4162
3358.268    0.2729    0.2736
3358.287    0.2063    0.2095
3358.307    0.2371    0.2290
3358.327    0.3261    0.3139
3358.347    0.4200    0.4156
3358.367    0.4912    0.4821
# 096184  38  3357.632  3358.365
3357.632    0.7501    0.7945
3357.652    0.7809    0.7834
3357.671    0.7565    0.7388
3357.691    0.7060    0.6674
3357.711    0.6163    0.5925
3357.731    0.5298    0.5396
3357.751    0.4792    0.5259
3357.770    0.5378    0.5459
3357.790    0.6098    0.5841
3357.810    0.6281    0.6279
3357.830    0.6530    0.6794
3357.850    0.7459    0.7405
3357.870    0.8069    0.7995
3357.889    0.8459    0.8366
3357.909    0.8547    0.8484
3357.929    0.8327    0.8389
3357.949    0.8283    0.8149
3357.969    0.8052    0.7720
3357.989    0.7343    0.6992
3358.008    0.6257    0.6059
3358.028    0.5140    0.5083
3358.048    0.4310    0.4500
3358.068    0.4437    0.4577
3358.088    0.5458    0.5271
3358.108    0.6602    0.6272
3358.127    0.7224    0.7178
3358.147    0.7540    0.7852
3358.167    0.7506    0.8115
3358.187    0.7428    0.7847
3358.207    0.6654    0.6953
3358.227    0.5591    0.5530
3358.246    0.4135    0.4027
3358.266    0.2779    0.2779
3358.286    0.2219    0.2250
3358.306    0.2563    0.2511
3358.326    0.3467    0.3320
3358.345    0.4253    0.4195
3358.365    0.4708    0.4790
# 096395  38  3357.632  3358.366
3357.632    0.8100    0.8457
3357.652    0.8472    0.8426
3357.672    0.8574    0.8089
3357.692    0.7958    0.7511
3357.711    0.6866    0.6888
3357.731    0.6146    0.6368
3357.751    0.5801    0.6177
3357.771    0.6039    0.6339
3357.791    0.6610    0.6699
3357.811    0.7142    0.7106
3357.830    0.7581    0.7509
3357.850    0.8017    0.7980
3357.870    0.8562    0.8449
3357.890    0.8983    0.8796
3357.910    0.9028    0.8939
3357.930    0.8910    0.8904
3357.949    0.8778    0.8746
3357.969    0.8582    0.8412
3357.989    0.8130    0.7814
3358.009    0.7199    0.6947
3358.029    0.5940    0.6012
3358.049    0.5317    0.5370
3358.068    0.5444    0.5303
3358.088    0.6073    0.5829
3358.108    0.6858    0.6714
3358.128    0.7482    0.7607
3358.148    0.7686    0.8255
3358.167    0.8080    0.8529
3358.187    0.7881    0.8370
3358.207    0.7475    0.7640
3358.227    0.6509    0.6352
3358.247    0.4894    0.4785
3358.267    0.3420    0.3436
3358.286    0.2706    0.2777
3358.306    0.2951    0.2909
3358.326    0.3837    0.3705
3358.346    0.4796    0.4721
3358.366    0.5445    0.5460
# 096402  38  3357.633  3358.366
3357.633    0.7704    0.8162
3357.653    0.7973    0.7912
3357.673    0.7637    0.7295
3357.692    0.6739    0.6492
3357.712    0.5711    0.5636
3357.732    0.4918    0.5097
3357.752    0.4821    0.5107
3357.772    0.5434    0.5558
3357.791    0.6091    0.6087
3357.811    0.6506    0.6577
3357.831    0.7015    0.7096
3357.851    0.7752    0.7730
3357.871    0.8549    0.8344
3357.891    0.8993    0.8712
3357.910    0.8939    0.8780
3357.930    0.8766    0.8658
3357.950    0.8728    0.8402
3357.970    0.8257    0.7894
3357.990    0.7226    0.6981
3358.010    0.5837    0.5752
3358.029    0.4564    0.4653
3358.049    0.4026    0.4054
3358.069    0.4401    0.4302
3358.089    0.5429    0.5250
3358.109    0.6489    0.6437
3358.129    0.7130    0.7444
3358.148    0.7499    0.8084
3358.168    0.7775    0.8379
3358.188    0.7697    0.8151
3358.208    0.7013    0.7201
3358.228    0.5690    0.5581
3358.247    0.3934    0.3854
3358.267    0.2465    0.2479
3358.287    0.1968    0.2002
3358.307    0.2519    0.2449
3358.327    0.3632    0.3484
3358.347    0.4668    0.4555
3358.366    0.5097    0.5111
# 096901  38  3357.632  3358.366
3357.632    0.7396    0.7938
3357.652    0.7890    0.7813
3357.672    0.7709    0.7310
3357.691    0.6894    0.6598
3357.711    0.5810    0.5812
3357.731    0.5040    0.5259
3357.751    0.4928    0.5125
3357.771    0.5310    0.5373
3357.791    0.5920    0.5796
3357.810    0.6166    0.6232
3357.830    0.6595    0.6756
3357.850    0.7288    0.7384
3357.870    0.8158    0.8004
3357.890    0.8586    0.8420
3357.909    0.8630    0.8545
3357.929    0.8584    0.8453
3357.949    0.8300    0.8198
3357.969    0.7978    0.7729
3357.989    0.7422    0.6941
3358.009    0.6148    0.5890
3358.028    0.4764    0.4912
3358.048    0.4139    0.4303
3358.068    0.4456    0.4387
3358.088    0.5405    0.5113
3358.108    0.6321    0.6155
3358.128    0.7005    0.7137
3358.147    0.7271    0.7800
3358.167    0.7422    0.8098
3358.187    0.7478    0.7869
3358.207    0.6830    0.6995
3358.227    0.5660    0.5554
3358.247    0.4063    0.3928
3358.266    0.2661    0.2704
3358.286    0.2126    0.2140
3358.306    0.2419    0.2396
3358.326    0.3385    0.3224
3358.346    0.4234    0.4171
3358.366    0.4695    0.4763
# 096948  38  3357.631  3358.365
3357.631    0.7553    0.8078
3357.651    0.7807    0.8000
3357.671    0.7779    0.7513
3357.690    0.7256    0.6784
3357.710    0.6129    0.5929
3357.730    0.5037    0.5282
3357.750    0.4801    0.5104
3357.770    0.5351    0.5381
3357.790    0.5813    0.5848
3357.809    0.6160    0.6278
3357.829    0.6683    0.6766
3357.849    0.7471    0.7393
3357.869    0.8166    0.8063
3357.889    0.8708    0.8537
3357.909    0.8915    0.8688
3357.928    0.8692    0.8606
3357.948    0.8568    0.8379
3357.968    0.8375    0.7954
3357.988    0.7797    0.7183
3358.008    0.6503    0.6069
3358.027    0.5008    0.4966
3358.047    0.4087    0.4213
3358.067    0.4112    0.4219
3358.087    0.5071    0.4970
3358.107    0.6311    0.6100
3358.127    0.6958    0.7170
3358.146    0.7470    0.7909
3358.166    0.7588    0.8316
3358.186    0.7459    0.8239
3358.206    0.7156    0.7497
3358.226    0.6126    0.6062
3358.246    0.4441    0.4288
3358.265    0.2810    0.2860
3358.285    0.2051    0.2122
3358.305    0.2443    0.2308
3358.325    0.3392    0.3184
3358.345    0.4365    0.4261
3358.365    0.4910    0.4990
# 097420  38  3357.632  3358.366
3357.632    0.7581    0.8121
3357.652    0.8063    0.8158
3357.672    0.8126    0.7894
3357.692    0.7851    0.7367
3357.712    0.6942    0.6727
3357.731    0.6060    0.6206
3357.751    0.5681    0.5918
3357.771    0.5816    0.5953
3357.791    0.6253    0.6217
3357.811    0.6673    0.6590
3357.831    0.6856    0.7026
3357.850    0.7410    0.7497
3357.870    0.8153    0.8011
3357.890    0.8640    0.8424
3357.910    0.8608    0.8638
3357.930    0.8738    0.8640
3357.949    0.8660    0.8474
3357.969    0.8360    0.8121
3357.989    0.7883    0.7535
3358.009    0.6929    0.6725
3358.029    0.5843    0.5852
3358.049    0.5057    0.5207
3358.068    0.4914    0.5048
3358.088    0.5562    0.5425
3358.108    0.6439    0.6194
3358.128    0.7127    0.7058
3358.148    0.7418    0.7746
3358.168    0.7572    0.8080
3358.187    0.7311    0.7960
3358.207    0.7120    0.7296
3358.227    0.6213    0.6116
3358.247    0.4773    0.4666
3358.267    0.3396    0.3360
3358.287    0.2553    0.2608
3358.306    0.2565    0.2578
3358.326    0.3309    0.3163
3358.346    0.4132    0.4042
3358.366    0.4772    0.4781
# 098921  38  3357.632  3358.365
3357.632    0.7509    0.7827
3357.651    0.7771    0.7729
3357.671    0.7635    0.7382
3357.691    0.7021    0.6858
3357.711    0.6471    0.6305
3357.731    0.5752    0.5894
3357.751    0.5556    0.5727
3357.770    0.5797    0.5802
3357.790    0.6088    0.6070
3357.810    0.6315    0.6462
3357.830    0.6798    0.6936
3357.850    0.7449    0.7447
3357.870    0.8070    0.7916
3357.889    0.8468    0.8238
3357.909    0.8371    0.8381
3357.929    0.8352    0.8314
3357.949    0.8190    0.8035
3357.969    0.7777    0.7542
3357.988    0.7249    0.6896
3358.008    0.6318    0.6118
3358.028    0.5343    0.5426
3358.048    0.4875    0.5040
3358.068    0.5025    0.5098
3358.088    0.5644    0.5573
3358.107    0.6320    0.6252
3358.127    0.6789    0.6966
3358.147    0.7039    0.7459
3358.167    0.7106    0.7561
3358.187    0.6925    0.7175
3358.207    0.6294    0.6311
3358.226    0.5243    0.5186
3358.246    0.3976    0.3957
3358.266    0.2963    0.3010
3358.286    0.2568    0.2585
3358.306    0.2818    0.2731
3358.326    0.3375    0.3282
3358.345    0.4000    0.3899
3358.365    0.4398    0.4348
# 100963  38  3357.638  3358.371
3357.638    0.7843    0.8200
3357.658    0.7973    0.7918
3357.677    0.7645    0.7364
3357.697    0.6915    0.6619
3357.717    0.5961    0.5940
3357.737    0.5311    0.5580
3357.757    0.5379    0.5648
3357.777    0.5944    0.6024
3357.796    0.6455    0.6471
3357.816    0.6888    0.6945
3357.836    0.7442    0.7464
3357.856    0.8232    0.8026
3357.876    0.8732    0.8509
3357.896    0.8859    0.8780
3357.915    0.8686    0.8817
3357.935    0.8676    0.8684
3357.955    0.8592    0.8373
3357.975    0.8291    0.7798
3357.995    0.7343    0.6899
3358.014    0.6080    0.5882
3358.034    0.4956    0.4980
3358.054    0.4490    0.4629
3358.074    0.4944    0.4984
3358.094    0.6019    0.5864
3358.114    0.6934    0.6891
3358.133    0.7437    0.7705
3358.153    0.7656    0.8238
3358.173    0.7729    0.8337
3358.193    0.7665    0.7881
3358.213    0.6716    0.6797
3358.233    0.5313    0.5249
3358.252    0.3754    0.3768
3358.272    0.2670    0.2706
3358.292    0.2479    0.2466
3358.312    0.3154    0.3005
3358.332    0.4115    0.3960
3358.352    0.4893    0.4828
3358.371    0.5119    0.5186
# 104075  38  3357.638  3358.372
3357.638    0.8364    0.8437
3357.658    0.8451    0.8258
3357.678    0.8251    0.7945
3357.698    0.7638    0.7565
3357.718    0.7066    0.7219
3357.738    0.6852    0.7008
3357.757    0.6885    0.6979
3357.777    0.7049    0.7120
3357.797    0.7194    0.7389
3357.817    0.7665    0.7723
3357.837    0.8011    0.8069
3357.857    0.8406    0.8385
3357.876    0.8670    0.8618
3357.896    0.8752    0.8760
3357.916    0.8962    0.8772
3357.936    0.8894    0.8640
3357.956    0.8404    0.8354
3357.976    0.8061    0.7925
3357.995    0.7672    0.7417
3358.015    0.7024    0.6869
3358.035    0.6586    0.6442
3358.055    0.6260    0.6266
3358.075    0.6249    0.6397
3358.094    0.6651    0.6761
3358.114    0.7163    0.7261
3358.134    0.7492    0.7707
3358.154    0.7668    0.7930
3358.174    0.7437    0.7807
3358.194    0.7183    0.7288
3358.213    0.6457    0.6471
3358.233    0.5430    0.5426
3358.253    0.4432    0.4436
3358.273    0.3692    0.3752
3358.293    0.3503    0.3534
3358.313    0.3895    0.3766
3358.332    0.4422    0.4240
3358.352    0.4786    0.4745
3358.372    0.5056    0.5004
# 109110  38  3357.633  3358.367
3357.633    0.7316    0.7894
3357.653    0.7989    0.7771
3357.673    0.7777    0.7456
3357.693    0.7379    0.7006
3357.713    0.6805    0.6540
3357.732    0.6049    0.6206
3357.752    0.5887    0.6051
3357.772    0.5887    0.6116
3357.792    0.6145    0.6365
3357.812    0.6628    0.6736
3357.832    0.7288    0.7175
3357.851    0.7757    0.7609
3357.871    0.7943    0.8017
3357.891    0.8498    0.8308
3357.911    0.8557    0.8435
3357.931    0.8594    0.8375
3357.950    0.8547    0.8134
3357.970    0.7921    0.7690
3357.990    0.7203    0.7079
3358.010    0.6575    0.6396
3358.030    0.5758    0.5798
3358.050    0.5235    0.5463
3358.069    0.5590    0.5488
3358.089    0.5762    0.5859
3358.109    0.6190    0.6446
3358.129    0.6904    0.7040
3358.149    0.7152    0.7437
3358.169    0.7076    0.7478
3358.188    0.6691    0.7115
3358.208    0.6115    0.6331
3358.228    0.5380    0.5274
3358.248    0.4263    0.4187
3358.268    0.3223    0.3348
3358.287    0.2959    0.2963
3358.307    0.3203    0.3032
3358.327    0.3519    0.3459
3358.347    0.4122    0.3988
3358.367    0.4525    0.4354
# 110205  38  3357.634  3358.367
3357.634    0.8098    0.8463
3357.653    0.8155    0.8255
3357.673    0.7869    0.7709
3357.693    0.7320    0.6926
3357.713    0.6129    0.6105
3357.733    0.5374    0.5578
3357.752    0.5238    0.5586
3357.772    0.5955    0.6038
3357.792    0.6625    0.6607
3357.812    0.7008    0.7084
3357.832    0.7525    0.7551
3357.852    0.8249    0.8110
3357.871    0.8676    0.8624
3357.891    0.9200    0.8958
3357.911    0.9311    0.9028
3357.931    0.8972    0.8941
3357.951    0.8835    0.8756
3357.971    0.8626    0.8341
3357.990    0.7940    0.7561
3358.010    0.6691    0.6366
3358.030    0.5187    0.5168
3358.050    0.4407    0.4514
3358.070    0.4796    0.4738
3358.090    0.5855    0.5691
3358.109    0.6921    0.6823
3358.129    0.7777    0.7825
3358.149    0.8119    0.8476
3358.169    0.8095    0.8768
3358.189    0.8190    0.8592
3358.208    0.7525    0.7802
3358.228    0.6276    0.6286
3358.248    0.4515    0.4469
3358.268    0.3038    0.3034
3358.288    0.2486    0.2497
3358.308    0.2953    0.2931
3358.327    0.4110    0.3936
3358.347    0.5174    0.5062
3358.367    0.5572    0.5692
# 112504  38  3357.632  3358.365
3357.632    0.7762    0.8268
3357.652    0.8272    0.8257
3357.671    0.8266    0.7934
3357.691    0.7814    0.7332
3357.711    0.6725    0.6627
3357.731    0.5766    0.6056
3357.751    0.5551    0.5829
3357.771    0.5868    0.5972
3357.790    0.6343    0.6311
3357.810    0.6676    0.6724
3357.830    0.7104    0.7165
3357.850    0.7762    0.7675
3357.870    0.8410    0.8202
3357.890    0.8716    0.8600
3357.909    0.8756    0.8766
3357.929    0.8547    0.8732
3357.949    0.8566    0.8537
3357.969    0.8424    0.8162
3357.989    0.7910    0.7523
3358.009    0.6966    0.6618
3358.028    0.5703    0.5699
3358.048    0.4831    0.5014
3358.068    0.4906    0.4916
3358.088    0.5665    0.5446
3358.108    0.6580    0.6356
3358.127    0.7296    0.7248
3358.147    0.7593    0.7958
3358.167    0.7697    0.8300
3358.187    0.7681    0.8170
3358.207    0.7359    0.7451
3358.227    0.6155    0.6157
3358.246    0.4734    0.4646
3358.266    0.3286    0.3240
3358.286    0.2442    0.2485
3358.306    0.2562    0.2572
3358.326    0.3490    0.3334
3358.346    0.4429    0.4345
3358.365    0.4992    0.5080
# 113579  38  3357.638  3358.372
3357.638    0.6923    0.7115
3357.658    0.6853    0.6971
3357.678    0.6784    0.6827
3357.698    0.6780    0.6699
3357.717    0.6816    0.6610
3357.737    0.6688    0.6564
3357.757    0.6560    0.6577
3357.777    0.6628    0.6645
3357.797    0.6750    0.6759
3357.817    0.6890    0.6899
3357.836    0.7081    0.7037
3357.856    0.7246    0.7163
3357.876    0.7295    0.7243
3357.896    0.7516    0.7263
3357.916    0.7437    0.7213
3357.936    0.7254    0.7099
3357.955    0.6969    0.6945
3357.975    0.6734    0.6756
3357.995    0.6563    0.6566
3358.015    0.6304    0.6396
3358.035    0.6226    0.6265
3358.054    0.6062    0.6179
3358.074    0.5942    0.6119
3358.094    0.5843    0.6072
3358.114    0.5772    0.6006
3358.134    0.5760    0.5898
3358.154    0.5666    0.5724
3358.173    0.5468    0.5495
3358.193    0.5157    0.5196
3358.213    0.4881    0.4860
3358.233    0.4487    0.4516
3358.253    0.4238    0.4199
3358.273    0.3970    0.3927
3358.292    0.3692    0.3721
3358.312    0.3497    0.3555
3358.332    0.3515    0.3424
3358.352    0.3391    0.3307
3358.372    0.3296    0.3186
# 113989  38  3357.637  3358.371
3357.637    0.8730    0.8660
3357.657    0.8696    0.8404
3357.677    0.8272    0.7854
3357.697    0.7371    0.7070
3357.717    0.6193    0.6233
3357.737    0.5238    0.5746
3357.756    0.5169    0.5861
3357.776    0.6114    0.6389
3357.796    0.6891    0.6888
3357.816    0.7248    0.7238
3357.836    0.7876    0.7674
3357.856    0.8537    0.8299
3357.875    0.9097    0.8863
3357.895    0.9356    0.9194
3357.915    0.9253    0.9243
3357.935    0.9045    0.9158
3357.955    0.9041    0.8974
3357.975    0.8672    0.8519
3357.994    0.7878    0.7651
3358.014    0.6601    0.6349
3358.034    0.5216    0.5110
3358.054    0.4707    0.4566
3358.074    0.5199    0.5019
3358.094    0.6396    0.6165
3358.113    0.7391    0.7313
3358.133    0.7907    0.8181
3358.153    0.8128    0.8670
3358.173    0.8024    0.8833
3358.193    0.8045    0.8523
3358.213    0.7278    0.7470
3358.232    0.5752    0.5781
3358.252    0.3997    0.3815
3358.272    0.2466    0.2452
3358.292    0.2106    0.2195
3358.312    0.3065    0.2991
3358.331    0.4666    0.4284
3358.351    0.5599    0.5539
3358.371    0.5920    0.6097
# 115715  38  3357.637  3358.371
3357.637    0.8325    0.8488
3357.657    0.8348    0.8226
3357.677    0.8015    0.7670
3357.696    0.7223    0.6997
3357.716    0.6207    0.6358
3357.736    0.5640    0.6037
3357.756    0.5781    0.6122
3357.776    0.6353    0.6470
3357.796    0.6880    0.6871
3357.815    0.7181    0.7253
3357.835    0.7752    0.7721
3357.855    0.8285    0.8245
3357.875    0.8650    0.8672
3357.895    0.9047    0.8870
3357.915    0.9084    0.8851
3357.934    0.8802    0.8722
3357.954    0.8698    0.8468
3357.974    0.8404    0.7976
3357.994    0.7527    0.7155
3358.014    0.6368    0.6145
3358.034    0.5293    0.5319
3358.053    0.5028    0.5065
3358.073    0.5613    0.5485
3358.093    0.6705    0.6391
3358.113    0.7470    0.7384
3358.133    0.7709    0.8158
3358.152    0.7912    0.8574
3358.172    0.7927    0.8606
3358.192    0.7729    0.8089
3358.212    0.6847    0.6931
3358.232    0.5475    0.5316
3358.252    0.3842    0.3742
3358.271    0.2694    0.2805
3358.291    0.2701    0.2703
3358.311    0.3588    0.3414
3358.331    0.4646    0.4514
3358.351    0.5468    0.5450
3358.371    0.5716    0.5785
# 116613  38  3357.638  3358.371
3357.638    0.7823    0.8089
3357.658    0.7900    0.7823
3357.677    0.7727    0.7327
3357.697    0.6894    0.6688
3357.717    0.5968    0.6132
3357.737    0.5623    0.5840
3357.757    0.5746    0.5874
3357.777    0.6122    0.6149
3357.796    0.6504    0.6522
3357.816    0.6866    0.6971
3357.836    0.7321    0.7468
3357.856    0.7987    0.7967
3357.876    0.8576    0.8370
3357.896    0.8808    0.8580
3357.915    0.8656    0.8586
3357.935    0.8455    0.8416
3357.955    0.8260    0.8057
3357.975    0.7711    0.7475
3357.995    0.7057    0.6674
3358.014    0.6017    0.5852
3358.034    0.5032    0.5184
3358.054    0.4916    0.4979
3358.074    0.5393    0.5317
3358.094    0.6128    0.6056
3358.114    0.6803    0.6912
3358.133    0.7293    0.7581
3358.153    0.7384    0.7952
3358.173    0.7420    0.7856
3358.193    0.6987    0.7211
3358.213    0.6102    0.6056
3358.233    0.4739    0.4633
3358.252    0.3381    0.3399
3358.272    0.2559    0.2599
3358.292    0.2503    0.2505
3358.312    0.3154    0.3032
3358.332    0.4032    0.3864
3358.352    0.4660    0.4586
3358.371    0.4822    0.4865
# 999999  38  3357.638  3358.372
3357.638    0.7800    0.7989
3357.658    0.7681    0.7700
3357.678    0.7291    0.7066
3357.698    0.6495    0.6252
3357.717    0.5497    0.5539
3357.737    0.4892    0.5124
3357.757    0.4940    0.5175
3357.777    0.5451    0.5548
3357.797    0.6006    0.6003
3357.817    0.6417    0.6477
3357.836    0.6949    0.7024
3357.856    0.7849    0.7698
3357.876    0.8668    0.8291
3357.896    0.8843    0.8612
3357.916    0.8668    0.8648
3357.936    0.8564    0.8504
3357.955    0.8236    0.8222
3357.975    0.8028    0.7659
3357.995    0.6958    0.6728
3358.015    0.5717    0.5571
3358.035    0.4604    0.4593
3358.055    0.4193    0.4229
3358.074    0.4617    0.4605
3358.094    0.5711    0.5559
3358.114    0.6764    0.6674
3358.134    0.7278    0.7602
3358.154    0.7609    0.8185
3358.173    0.7762    0.8344
3358.193    0.7574    0.7958
3358.213    0.6901    0.6896
3358.233    0.5428    0.5310
3358.253    0.3686    0.3685
3358.273    0.2536    0.2586
3358.292    0.2350    0.2329
3358.312    0.2928    0.2836
3358.332    0.3899    0.3785
3358.352    0.4728    0.4661
3358.372    0.5025    0.5022


==> anc/specdat/fit_NH3362.dat <==
# 001499  29  3362.514  3363.070
3362.514    0.9863    0.9129
3362.534    0.9441    0.8954
3362.554    0.8362    0.8470
3362.574    0.7256    0.7686
3362.594    0.6146    0.6595
3362.614    0.5086    0.5272
3362.633    0.4066    0.4095
3362.653    0.3422    0.3399
3362.673    0.3569    0.3466
3362.693    0.4109    0.3968
3362.713    0.4290    0.4308
3362.733    0.3878    0.4090
3362.752    0.3243    0.3377
3362.772    0.2522    0.2415
3362.792    0.1803    0.1709
3362.812    0.1645    0.1696
3362.832    0.2454    0.2584
3362.851    0.4185    0.4076
3362.871    0.5901    0.5711
3362.891    0.6659    0.6708
3362.911    0.6830    0.6766
3362.931    0.6458    0.6172
3362.951    0.5627    0.5558
3362.970    0.5315    0.5455
3362.990    0.5696    0.5988
3363.010    0.6830    0.6920
3363.030    0.8056    0.7874
3363.050    0.8720    0.8628
3363.070    0.9156    0.9133
# 001598  29  3362.510  3363.065
3362.510    1.0088    0.9647
3362.530    0.9913    0.9594
3362.549    0.9367    0.9391
3362.569    0.8688    0.8964
3362.589    0.7820    0.8175
3362.609    0.6739    0.6885
3362.629    0.5267    0.5344
3362.649    0.4288    0.4327
3362.668    0.4463    0.4387
3362.688    0.5434    0.5220
3362.708    0.5925    0.5951
3362.728    0.5739    0.5943
3362.748    0.5007    0.5104
3362.767    0.3882    0.3829
3362.787    0.2672    0.2582
3362.807    0.2120    0.2135
3362.827    0.2863    0.2936
3362.847    0.4804    0.4790
3362.867    0.6875    0.6811
3362.886    0.8155    0.8028
3362.906    0.8329    0.8266
3362.926    0.7918    0.7741
3362.946    0.7276    0.7070
3362.966    0.6696    0.6834
3362.986    0.6973    0.7241
3363.005    0.7865    0.7984
3363.025    0.8728    0.8746
3363.045    0.9402    0.9279
3363.065    0.9654    0.9587
# 001803  29  3362.515  3363.070
3362.515    0.8829    0.8700
3362.535    0.8433    0.8331
3362.555    0.7739    0.7704
3362.574    0.6817    0.6915
3362.594    0.5853    0.5990
3362.614    0.4995    0.5129
3362.634    0.4466    0.4497
3362.654    0.4194    0.4176
3362.673    0.4181    0.4112
3362.693    0.4134    0.4133
3362.713    0.4091    0.4058
3362.733    0.3881    0.3784
3362.753    0.3402    0.3370
3362.773    0.3042    0.3010
3362.792    0.2928    0.2927
3362.812    0.3254    0.3251
3362.832    0.3993    0.3977
3362.852    0.4881    0.4922
3362.872    0.5703    0.5821
3362.892    0.6375    0.6470
3362.911    0.6742    0.6798
3362.931    0.6844    0.6929
3362.951    0.6971    0.7008
3362.971    0.7186    0.7178
3362.991    0.7502    0.7495
3363.011    0.7967    0.7930
3363.030    0.8457    0.8379
3363.050    0.8943    0.8813
3363.070    0.9152    0.9164
# 004290  29  3362.515  3363.070
3362.515    0.9883    0.9502
3362.535    0.9609    0.9393
3362.555    0.9074    0.9059
3362.575    0.8200    0.8433
3362.594    0.7137    0.7487
3362.614    0.6069    0.6152
3362.634    0.4812    0.4835
3362.654    0.4088    0.4114
3362.674    0.4403    0.4274
3362.694    0.5075    0.4956
3362.713    0.5344    0.5448
3362.733    0.5132    0.5313
3362.753    0.4427    0.4469
3362.773    0.3405    0.3292
3362.793    0.2414    0.2366
3362.813    0.2186    0.2241
3362.832    0.3043    0.3084
3362.852    0.4793    0.4730
3362.872    0.6510    0.6457
3362.892    0.7506    0.7542
3362.912    0.7916    0.7734
3362.932    0.7560    0.7316
3362.951    0.6898    0.6858
3362.971    0.6596    0.6761
3362.991    0.7011    0.7180
3363.011    0.7752    0.7903
3363.031    0.8672    0.8618
3363.050    0.9245    0.9133
3363.070    0.9499    0.9480
# 005176  28  3362.516  3363.051
3362.516    0.9829    0.9249
3362.536    0.9326    0.9018
3362.555    0.8371    0.8525
3362.575    0.7256    0.7686
3362.595    0.6245    0.6521
3362.615    0.5102    0.5187
3362.635    0.4096    0.4083
3362.654    0.3676    0.3638
3362.674    0.4023    0.3878
3362.694    0.4406    0.4441
3362.714    0.4639    0.4738
3362.734    0.4320    0.4420
3362.754    0.3551    0.3569
3362.773    0.2750    0.2644
3362.793    0.2093    0.2042
3362.813    0.2102    0.2221
3362.833    0.3286    0.3279
3362.853    0.5015    0.4874
3362.873    0.6302    0.6346
3362.892    0.7203    0.7106
3362.912    0.7193    0.7101
3362.932    0.6828    0.6611
3362.952    0.6179    0.6183
3362.972    0.6059    0.6210
3362.991    0.6448    0.6700
3363.011    0.7499    0.7483
3363.031    0.8412    0.8262
3363.051    0.8882    0.8876
# 006405  29  3362.509  3363.064
3362.509    0.9993    0.9559
3362.529    0.9714    0.9458
3362.549    0.9103    0.9143
3362.569    0.8255    0.8547
3362.589    0.7293    0.7539
3362.608    0.6056    0.6192
3362.628    0.4633    0.4738
3362.648    0.3947    0.3940
3362.668    0.4325    0.4177
3362.688    0.5164    0.5044
3362.708    0.5612    0.5711
3362.727    0.5425    0.5630
3362.747    0.4671    0.4750
3362.767    0.3583    0.3456
3362.787    0.2486    0.2398
3362.807    0.2120    0.2201
3362.826    0.3037    0.3078
3362.846    0.4941    0.4846
3362.866    0.6742    0.6688
3362.886    0.7773    0.7820
3362.906    0.8149    0.7998
3362.926    0.7890    0.7542
3362.945    0.7165    0.7045
3362.965    0.6693    0.6926
3362.985    0.7060    0.7343
3363.005    0.7900    0.8054
3363.025    0.8823    0.8734
3363.045    0.9356    0.9228
3363.064    0.9552    0.9521
# 006455  29  3362.511  3363.066
3362.511    0.9917    0.9478
3362.531    0.9811    0.9404
3362.550    0.9185    0.9133
3362.570    0.8281    0.8594
3362.590    0.7325    0.7688
3362.610    0.6108    0.6359
3362.630    0.4783    0.4894
3362.650    0.3928    0.3955
3362.669    0.4092    0.3973
3362.689    0.4935    0.4685
3362.709    0.5310    0.5347
3362.729    0.5061    0.5346
3362.749    0.4484    0.4575
3362.768    0.3476    0.3428
3362.788    0.2451    0.2345
3362.808    0.1972    0.1987
3362.828    0.2604    0.2715
3362.848    0.4423    0.4372
3362.868    0.6283    0.6239
3362.887    0.7530    0.7446
3362.907    0.8009    0.7757
3362.927    0.7693    0.7318
3362.947    0.6949    0.6713
3362.967    0.6355    0.6504
3362.987    0.6498    0.6901
3363.006    0.7389    0.7637
3363.026    0.8439    0.8433
3363.046    0.9171    0.9036
3363.066    0.9493    0.9417
# 007244  29  3362.510  3363.065
3362.510    0.9831    0.9412
3362.530    0.9721    0.9343
3362.550    0.9061    0.9039
3362.570    0.8063    0.8451
3362.589    0.7168    0.7563
3362.609    0.6186    0.6304
3362.629    0.5008    0.4992
3362.649    0.4153    0.4140
3362.669    0.4146    0.4089
3362.688    0.4721    0.4606
3362.708    0.5078    0.5163
3362.728    0.5010    0.5187
3362.748    0.4497    0.4523
3362.768    0.3558    0.3450
3362.788    0.2583    0.2499
3362.807    0.2115    0.2197
3362.827    0.2777    0.2803
3362.847    0.4335    0.4231
3362.867    0.5857    0.5906
3362.887    0.7130    0.7130
3362.907    0.7619    0.7530
3362.926    0.7477    0.7278
3362.946    0.6965    0.6809
3362.966    0.6442    0.6618
3362.986    0.6697    0.6920
3363.006    0.7513    0.7584
3363.025    0.8364    0.8293
3363.045    0.9064    0.8908
3363.065    0.9298    0.9328
# 007585  29  3362.515  3363.070
3362.515    0.9788    0.9322
3362.535    0.9406    0.9126
3362.555    0.8632    0.8652
3362.575    0.7456    0.7847
3362.594    0.6473    0.6750
3362.614    0.5265    0.5381
3362.634    0.4154    0.4193
3362.654    0.3777    0.3658
3362.674    0.3985    0.3907
3362.694    0.4547    0.4542
3362.713    0.4819    0.4932
3362.733    0.4569    0.4721
3362.753    0.3913    0.3899
3362.773    0.2983    0.2858
3362.793    0.2196    0.2146
3362.813    0.2094    0.2216
3362.832    0.3148    0.3136
3362.852    0.4789    0.4711
3362.872    0.6346    0.6270
3362.892    0.7248    0.7213
3362.912    0.7475    0.7359
3362.932    0.7161    0.6998
3362.951    0.6662    0.6651
3362.971    0.6465    0.6656
3362.991    0.6906    0.7106
3363.011    0.7804    0.7800
3363.031    0.8586    0.8484
3363.050    0.9097    0.8993
3363.070    0.9300    0.9361
# 007902  29  3362.510  3363.066
3362.510    0.9924    0.9313
3362.530    0.9484    0.9137
3362.550    0.8594    0.8692
3362.570    0.7567    0.7947
3362.590    0.6590    0.6856
3362.610    0.5353    0.5493
3362.629    0.4134    0.4291
3362.649    0.3701    0.3657
3362.669    0.4089    0.3885
3362.689    0.4692    0.4574
3362.709    0.4915    0.5029
3362.728    0.4580    0.4832
3362.748    0.3868    0.3969
3362.768    0.2948    0.2823
3362.788    0.2099    0.1966
3362.808    0.1797    0.1905
3362.828    0.2752    0.2846
3362.847    0.4596    0.4423
3362.867    0.6204    0.6128
3362.887    0.7216    0.7188
3362.907    0.7447    0.7357
3362.927    0.7168    0.6923
3362.947    0.6525    0.6464
3362.966    0.6233    0.6433
3362.986    0.6621    0.6921
3363.006    0.7610    0.7697
3363.026    0.8662    0.8443
3363.046    0.9101    0.9003
3363.066    0.9356    0.9367
# 007918  29  3362.509  3363.064
3362.509    0.9836    0.9460
3362.529    0.9719    0.9410
3362.549    0.9141    0.9120
3362.569    0.8270    0.8527
3362.589    0.7218    0.7540
3362.608    0.6046    0.6249
3362.628    0.4774    0.4795
3362.648    0.3810    0.3796
3362.668    0.3730    0.3670
3362.688    0.4404    0.4279
3362.708    0.4940    0.4984
3362.727    0.4973    0.5162
3362.747    0.4534    0.4611
3362.767    0.3620    0.3554
3362.787    0.2673    0.2536
3362.807    0.2067    0.2132
3362.826    0.2567    0.2641
3362.846    0.4108    0.4050
3362.866    0.5951    0.5810
3362.886    0.7161    0.7165
3362.906    0.7698    0.7661
3362.926    0.7603    0.7405
3362.945    0.7088    0.6910
3362.965    0.6581    0.6634
3362.985    0.6619    0.6864
3363.005    0.7291    0.7495
3363.025    0.8190    0.8236
3363.045    0.8974    0.8861
3363.064    0.9393    0.9283
# 008486  29  3362.511  3363.066
3362.511    0.9822    0.9508
3362.531    0.9587    0.9436
3362.550    0.9164    0.9158
3362.570    0.8398    0.8582
3362.590    0.7362    0.7624
3362.610    0.6186    0.6304
3362.630    0.4928    0.4929
3362.650    0.4089    0.4062
3362.669    0.4119    0.4063
3362.689    0.4808    0.4763
3362.709    0.5460    0.5528
3362.729    0.5577    0.5704
3362.749    0.5051    0.5069
3362.769    0.4015    0.3913
3362.788    0.2916    0.2872
3362.808    0.2399    0.2419
3362.828    0.2903    0.2967
3362.848    0.4393    0.4396
3362.868    0.6213    0.6116
3362.887    0.7549    0.7374
3362.907    0.7912    0.7934
3362.927    0.7832    0.7820
3362.947    0.7546    0.7461
3362.967    0.7223    0.7293
3362.987    0.7332    0.7511
3363.006    0.7956    0.7993
3363.026    0.8694    0.8574
3363.046    0.9126    0.9066
3363.066    0.9350    0.9415
# 009172  29  3362.510  3363.065
3362.510    0.9456    0.9133
3362.530    0.9055    0.8915
3362.550    0.8238    0.8418
3362.569    0.7549    0.7675
3362.589    0.6414    0.6657
3362.609    0.5532    0.5564
3362.629    0.4800    0.4669
3362.649    0.4221    0.4216
3362.669    0.4278    0.4243
3362.688    0.4462    0.4501
3362.708    0.4575    0.4661
3362.728    0.4492    0.4443
3362.748    0.3866    0.3843
3362.768    0.3129    0.3123
3362.787    0.2677    0.2678
3362.807    0.2754    0.2762
3362.827    0.3469    0.3492
3362.847    0.4645    0.4658
3362.867    0.5879    0.5852
3362.887    0.6736    0.6691
3362.906    0.7093    0.7024
3362.926    0.7097    0.7006
3362.946    0.6937    0.6902
3362.966    0.6898    0.6971
3362.986    0.7175    0.7308
3363.006    0.7752    0.7838
3363.025    0.8437    0.8385
3363.045    0.8952    0.8888
3363.065    0.9294    0.9264
# 009349  29  3362.511  3363.066
3362.511    0.9901    0.9423
3362.531    0.9456    0.9249
3362.551    0.8730    0.8819
3362.570    0.7827    0.8117
3362.590    0.6759    0.7016
3362.610    0.5558    0.5651
3362.630    0.4413    0.4441
3362.650    0.3928    0.3916
3362.669    0.4289    0.4178
3362.689    0.4995    0.4826
3362.709    0.4974    0.5195
3362.729    0.4682    0.4885
3362.749    0.4022    0.3966
3362.769    0.3021    0.2867
3362.788    0.2169    0.2177
3362.808    0.2221    0.2278
3362.828    0.3349    0.3367
3362.848    0.5149    0.5084
3362.868    0.6756    0.6683
3362.888    0.7520    0.7525
3362.907    0.7582    0.7501
3362.927    0.7156    0.6969
3362.947    0.6506    0.6491
3362.967    0.6336    0.6495
3362.987    0.6809    0.7027
3363.006    0.7741    0.7779
3363.026    0.8706    0.8531
3363.046    0.9238    0.9093
3363.066    0.9343    0.9447
# 009519  29  3362.515  3363.070
3362.515    0.8630    0.8602
3362.535    0.8255    0.8190
3362.555    0.7652    0.7607
3362.575    0.6841    0.6910
3362.595    0.6101    0.6193
3362.614    0.5518    0.5586
3362.634    0.5036    0.5104
3362.654    0.4744    0.4804
3362.674    0.4726    0.4641
3362.694    0.4597    0.4526
3362.714    0.4426    0.4375
3362.733    0.4205    0.4175
3362.753    0.4018    0.3955
3362.773    0.3834    0.3833
3362.793    0.3903    0.3924
3362.813    0.4359    0.4288
3362.833    0.4942    0.4897
3362.852    0.5530    0.5604
3362.872    0.6227    0.6353
3362.892    0.6950    0.6992
3362.912    0.7446    0.7470
3362.932    0.7736    0.7798
3362.951    0.7989    0.8024
3362.971    0.8238    0.8232
3362.991    0.8335    0.8449
3363.011    0.8758    0.8688
3363.031    0.9047    0.8937
3363.051    0.9253    0.9171
3363.070    0.9320    0.9361
# 009829  28  3362.516  3363.051
3362.516    1.0007    0.9561
3362.536    0.9609    0.9361
3362.556    0.8867    0.8941
3362.576    0.7852    0.8192
3362.595    0.6775    0.7052
3362.615    0.5445    0.5559
3362.635    0.4377    0.4414
3362.655    0.4322    0.4246
3362.675    0.5064    0.4905
3362.694    0.5660    0.5571
3362.714    0.5513    0.5674
3362.734    0.4824    0.4990
3362.754    0.3766    0.3762
3362.774    0.2622    0.2540
3362.794    0.2002    0.1997
3362.813    0.2472    0.2544
3362.833    0.4191    0.4184
3362.853    0.6270    0.6202
3362.873    0.7659    0.7647
3362.893    0.8198    0.8039
3362.913    0.7920    0.7577
3362.932    0.7133    0.6891
3362.952    0.6479    0.6531
3362.972    0.6572    0.6847
3362.992    0.7393    0.7652
3363.012    0.8449    0.8511
3363.031    0.9154    0.9116
3363.051    0.9614    0.9497
# 010321  28  3362.516  3363.051
3362.516    0.9712    0.9221
3362.535    0.9150    0.8958
3362.555    0.8253    0.8410
3362.575    0.7183    0.7546
3362.595    0.6192    0.6400
3362.615    0.5152    0.5190
3362.635    0.4365    0.4311
3362.654    0.4129    0.4065
3362.674    0.4406    0.4361
3362.694    0.4794    0.4792
3362.714    0.4764    0.4870
3362.734    0.4319    0.4382
3362.754    0.3549    0.3495
3362.773    0.2703    0.2670
3362.793    0.2291    0.2283
3362.813    0.2645    0.2696
3362.833    0.3833    0.3869
3362.853    0.5390    0.5373
3362.872    0.6656    0.6558
3362.892    0.7258    0.7160
3362.912    0.7281    0.7101
3362.932    0.6834    0.6741
3362.952    0.6513    0.6533
3362.972    0.6539    0.6739
3362.991    0.7129    0.7283
3363.011    0.8019    0.8006
3363.031    0.8746    0.8662
3363.051    0.9175    0.9145
# 011728  29  3362.511  3363.066
3362.511    0.9849    0.9343
3362.531    0.9568    0.9202
3362.550    0.8806    0.8825
3362.570    0.7762    0.8134
3362.590    0.6739    0.7093
3362.610    0.5622    0.5757
3362.630    0.4409    0.4472
3362.650    0.3791    0.3771
3362.669    0.4007    0.3872
3362.689    0.4566    0.4469
3362.709    0.4839    0.4924
3362.729    0.4552    0.4763
3362.749    0.3909    0.3959
3362.769    0.3013    0.2870
3362.788    0.2104    0.2066
3362.808    0.1892    0.1939
3362.828    0.2730    0.2783
3362.848    0.4423    0.4380
3362.868    0.6128    0.6069
3362.887    0.7201    0.7106
3362.907    0.7369    0.7315
3362.927    0.7073    0.6869
3362.947    0.6465    0.6346
3362.967    0.6088    0.6247
3362.987    0.6436    0.6714
3363.006    0.7376    0.7475
3363.026    0.8428    0.8287
3363.046    0.9101    0.8919
3363.066    0.9266    0.9330
# 012067  29  3362.510  3363.065
3362.510    0.9721    0.9068
3362.530    0.9290    0.8985
3362.550    0.8650    0.8590
3362.569    0.7621    0.7925
3362.589    0.6486    0.6926
3362.609    0.5410    0.5686
3362.629    0.4416    0.4446
3362.649    0.3655    0.3618
3362.669    0.3597    0.3492
3362.688    0.4010    0.3900
3362.708    0.4310    0.4387
3362.728    0.4254    0.4431
3362.748    0.3783    0.3865
3362.768    0.3008    0.2926
3362.788    0.2190    0.2080
3362.807    0.1746    0.1787
3362.827    0.2211    0.2288
3362.847    0.3571    0.3555
3362.867    0.5193    0.5123
3362.887    0.6422    0.6342
3362.907    0.6891    0.6780
3362.926    0.6660    0.6528
3362.946    0.6119    0.6003
3362.966    0.5658    0.5740
3362.986    0.5802    0.6017
3363.006    0.6624    0.6741
3363.025    0.7554    0.7574
3363.045    0.8484    0.8354
3363.065    0.9036    0.8933
# 014614  29  3362.515  3363.070
3362.515    0.9927    0.9521
3362.535    0.9766    0.9369
3362.555    0.8857    0.8985
3362.575    0.7934    0.8287
3362.594    0.6926    0.7246
3362.614    0.5757    0.5829
3362.634    0.4501    0.4536
3362.654    0.3982    0.3980
3362.674    0.4483    0.4331
3362.693    0.5109    0.5048
3362.713    0.5410    0.5493
3362.733    0.5059    0.5199
3362.753    0.4181    0.4227
3362.773    0.3081    0.3026
3362.793    0.2301    0.2219
3362.812    0.2210    0.2297
3362.832    0.3387    0.3424
3362.852    0.5299    0.5230
3362.872    0.6990    0.6909
3362.892    0.7836    0.7784
3362.912    0.7918    0.7743
3362.931    0.7523    0.7221
3362.951    0.6819    0.6733
3362.971    0.6513    0.6738
3362.991    0.6966    0.7274
3363.011    0.7929    0.8054
3363.031    0.8941    0.8758
3363.050    0.9356    0.9234
3363.070    0.9458    0.9541
# 014623  28  3362.516  3363.051
3362.516    0.9543    0.9066
3362.536    0.8845    0.8728
3362.555    0.7991    0.8130
3362.575    0.6937    0.7211
3362.595    0.5828    0.6063
3362.615    0.4889    0.4922
3362.635    0.4231    0.4130
3362.655    0.3957    0.3923
3362.674    0.4230    0.4174
3362.694    0.4468    0.4522
3362.714    0.4457    0.4532
3362.734    0.3999    0.4036
3362.754    0.3266    0.3205
3362.773    0.2496    0.2471
3362.793    0.2145    0.2169
3362.813    0.2617    0.2609
3362.833    0.3684    0.3734
3362.853    0.5079    0.5149
3362.873    0.6430    0.6307
3362.892    0.6997    0.6830
3362.912    0.6874    0.6783
3362.932    0.6524    0.6458
3362.952    0.6262    0.6286
3362.972    0.6358    0.6510
3362.991    0.6910    0.7063
3363.011    0.7842    0.7802
3363.031    0.8638    0.8492
3363.051    0.8980    0.9016
# 015062  28  3362.515  3363.051
3362.515    0.9936    0.9663
3362.535    0.9745    0.9563
3362.555    0.9277    0.9300
3362.575    0.8702    0.8788
3362.595    0.7659    0.7854
3362.615    0.6150    0.6462
3362.634    0.5111    0.5145
3362.654    0.4667    0.4525
3362.674    0.4948    0.4936
3362.694    0.5825    0.5748
3362.714    0.6072    0.6145
3362.734    0.5669    0.5766
3362.753    0.4750    0.4753
3362.773    0.3436    0.3393
3362.793    0.2438    0.2402
3362.813    0.2384    0.2447
3362.833    0.3755    0.3747
3362.853    0.5760    0.5768
3362.872    0.7575    0.7447
3362.892    0.8443    0.8297
3362.912    0.8291    0.8194
3362.932    0.7827    0.7600
3362.952    0.7269    0.7117
3362.971    0.7034    0.7150
3362.991    0.7345    0.7704
3363.011    0.8181    0.8455
3363.031    0.9116    0.9076
3363.051    0.9703    0.9471
# 015442  29  3362.511  3363.066
3362.511    1.0023    0.9552
3362.531    0.9847    0.9480
3362.551    0.9241    0.9217
3362.570    0.8387    0.8752
3362.590    0.7492    0.7910
3362.610    0.6483    0.6618
3362.630    0.5107    0.5161
3362.650    0.4212    0.4249
3362.669    0.4418    0.4320
3362.689    0.5207    0.5042
3362.709    0.5648    0.5620
3362.729    0.5294    0.5507
3362.749    0.4532    0.4654
3362.769    0.3486    0.3395
3362.788    0.2412    0.2363
3362.808    0.2024    0.2062
3362.828    0.2918    0.2925
3362.848    0.4696    0.4722
3362.868    0.6630    0.6621
3362.888    0.7816    0.7777
3362.907    0.8156    0.7921
3362.927    0.7700    0.7377
3362.947    0.6929    0.6727
3362.967    0.6405    0.6546
3362.987    0.6710    0.7011
3363.006    0.7591    0.7800
3363.026    0.8566    0.8606
3363.046    0.9273    0.9177
3363.066    0.9638    0.9515
# 016405  29  3362.515  3363.070
3362.515    0.9763    0.9009
3362.535    0.8968    0.8668
3362.555    0.7863    0.7998
3362.575    0.6525    0.7024
3362.594    0.5599    0.5863
3362.614    0.4476    0.4581
3362.634    0.3583    0.3611
3362.654    0.3406    0.3294
3362.674    0.3754    0.3602
3362.694    0.4050    0.4094
3362.713    0.4118    0.4251
3362.733    0.3664    0.3848
3362.753    0.3051    0.2997
3362.773    0.2240    0.2104
3362.793    0.1639    0.1639
3362.813    0.1834    0.1944
3362.832    0.3028    0.2995
3362.852    0.4661    0.4567
3362.872    0.6056    0.5985
3362.892    0.6674    0.6707
3362.912    0.6728    0.6639
3362.932    0.6381    0.6163
3362.951    0.5851    0.5834
3362.971    0.5758    0.5963
3362.991    0.6272    0.6572
3363.011    0.7446    0.7403
3363.031    0.8414    0.8190
3363.050    0.8929    0.8780
3363.070    0.9114    0.9204
# 017336  28  3362.516  3363.051
3362.516    1.0058    0.9412
3362.535    0.9618    0.9283
3362.555    0.8768    0.8945
3362.575    0.8111    0.8356
3362.595    0.7019    0.7384
3362.615    0.5752    0.6017
3362.635    0.4587    0.4703
3362.654    0.4189    0.4132
3362.674    0.4538    0.4388
3362.694    0.5093    0.4905
3362.714    0.5047    0.4981
3362.734    0.4252    0.4404
3362.753    0.3225    0.3429
3362.773    0.2378    0.2361
3362.793    0.1800    0.1762
3362.813    0.2066    0.2090
3362.833    0.3467    0.3480
3362.853    0.5336    0.5436
3362.872    0.6995    0.6947
3362.892    0.7637    0.7477
3362.912    0.7296    0.6912
3362.932    0.6361    0.5849
3362.952    0.5238    0.5100
3362.972    0.4977    0.5224
3362.991    0.5719    0.6111
3363.011    0.7264    0.7360
3363.031    0.8529    0.8428
3363.051    0.9078    0.9114
# 018261  29  3362.515  3363.070
3362.515    0.9689    0.9399
3362.535    0.9207    0.9097
3362.555    0.8341    0.8507
3362.575    0.7398    0.7554
3362.595    0.6184    0.6270
3362.614    0.4966    0.5020
3362.634    0.4143    0.4164
3362.654    0.4213    0.4112
3362.674    0.4765    0.4677
3362.694    0.5162    0.5257
3362.714    0.5184    0.5303
3362.733    0.4667    0.4708
3362.753    0.3751    0.3669
3362.773    0.2789    0.2730
3362.793    0.2422    0.2445
3362.813    0.3039    0.3117
3362.833    0.4623    0.4581
3362.852    0.6236    0.6165
3362.872    0.7423    0.7384
3362.892    0.7896    0.7814
3362.912    0.7677    0.7602
3362.932    0.7241    0.7193
3362.951    0.6979    0.7026
3362.971    0.7094    0.7264
3362.991    0.7766    0.7822
3363.011    0.8476    0.8457
3363.031    0.9120    0.8991
3363.051    0.9412    0.9369
3363.070    0.9491    0.9594
# 019793  28  3362.516  3363.051
3362.516    0.8939    0.8810
3362.536    0.8474    0.8410
3362.555    0.7734    0.7766
3362.575    0.6730    0.6861
3362.595    0.5744    0.5851
3362.615    0.4959    0.4936
3362.635    0.4426    0.4327
3362.654    0.4088    0.4114
3362.674    0.4229    0.4186
3362.694    0.4234    0.4319
3362.714    0.4223    0.4260
3362.734    0.3956    0.3902
3362.754    0.3374    0.3360
3362.773    0.2919    0.2918
3362.793    0.2822    0.2804
3362.813    0.3148    0.3205
3362.833    0.4038    0.4057
3362.853    0.5181    0.5105
3362.873    0.6070    0.6023
3362.892    0.6581    0.6571
3362.912    0.6733    0.6786
3362.932    0.6819    0.6794
3362.952    0.6808    0.6817
3362.972    0.6994    0.7019
3362.991    0.7405    0.7399
3363.011    0.7927    0.7923
3363.031    0.8385    0.8461
3363.051    0.9001    0.8923
# 019911  28  3362.516  3363.051
3362.516    0.9406    0.9356
3362.535    0.9078    0.9095
3362.555    0.8590    0.8566
3362.575    0.7748    0.7741
3362.595    0.6647    0.6677
3362.615    0.5532    0.5596
3362.635    0.4846    0.4845
3362.654    0.4732    0.4661
3362.674    0.4956    0.4953
3362.694    0.5324    0.5363
3362.714    0.5404    0.5449
3362.734    0.4977    0.5003
3362.754    0.4250    0.4167
3362.773    0.3396    0.3387
3362.793    0.3000    0.3039
3362.813    0.3458    0.3465
3362.833    0.4618    0.4594
3362.853    0.6052    0.6006
3362.872    0.7138    0.7130
3362.892    0.7718    0.7770
3362.912    0.7807    0.7861
3362.932    0.7713    0.7684
3362.952    0.7677    0.7568
3362.972    0.7695    0.7705
3362.991    0.7974    0.8065
3363.011    0.8433    0.8555
3363.031    0.9024    0.9012
3363.051    0.9489    0.9363
# 019925  29  3362.510  3363.065
3362.510    1.0009    0.9348
3362.530    0.9641    0.9204
3362.550    0.8754    0.8800
3362.570    0.7698    0.8098
3362.589    0.6631    0.7102
3362.609    0.5509    0.5753
3362.629    0.4424    0.4444
3362.649    0.3809    0.3726
3362.669    0.3955    0.3851
3362.688    0.4524    0.4430
3362.708    0.4749    0.4890
3362.728    0.4544    0.4740
3362.748    0.3967    0.3950
3362.768    0.2983    0.2867
3362.788    0.2087    0.2033
3362.807    0.1869    0.1932
3362.827    0.2737    0.2789
3362.847    0.4441    0.4410
3362.867    0.6202    0.6121
3362.887    0.7349    0.7201
3362.907    0.7508    0.7377
3362.926    0.7101    0.6958
3362.946    0.6572    0.6449
3362.966    0.6183    0.6358
3362.986    0.6498    0.6814
3363.006    0.7514    0.7588
3363.025    0.8464    0.8325
3363.045    0.9034    0.8931
3363.065    0.9350    0.9330
# 020441  29  3362.510  3363.065
3362.510    0.9548    0.9190
3362.530    0.9348    0.9074
3362.550    0.8760    0.8672
3362.570    0.7711    0.7962
3362.589    0.6663    0.6992
3362.609    0.5596    0.5752
3362.629    0.4499    0.4572
3362.649    0.3924    0.3858
3362.669    0.3919    0.3813
3362.689    0.4237    0.4213
3362.708    0.4530    0.4538
3362.728    0.4302    0.4418
3362.748    0.3702    0.3756
3362.768    0.2887    0.2833
3362.788    0.2128    0.2108
3362.807    0.2000    0.1990
3362.827    0.2613    0.2667
3362.847    0.3926    0.4016
3362.867    0.5617    0.5520
3362.887    0.6693    0.6566
3362.907    0.6910    0.6836
3362.926    0.6755    0.6516
3362.946    0.6167    0.6039
3362.966    0.5757    0.5894
3362.986    0.6067    0.6275
3363.006    0.6921    0.7042
3363.026    0.7900    0.7901
3363.045    0.8696    0.8596
3363.065    0.9179    0.9116
# 020719  28  3362.516  3363.051
3362.516    0.9087    0.8933
3362.536    0.8810    0.8630
3362.556    0.8102    0.8052
3362.576    0.7053    0.7236
3362.595    0.6087    0.6330
3362.615    0.5306    0.5405
3362.635    0.4747    0.4702
3362.655    0.4391    0.4343
3362.675    0.4295    0.4292
3362.695    0.4359    0.4365
3362.714    0.4449    0.4339
3362.734    0.4025    0.4083
3362.754    0.3703    0.3640
3362.774    0.3277    0.3218
3362.794    0.3125    0.3080
3362.813    0.3317    0.3370
3362.833    0.4050    0.4108
3362.853    0.5112    0.5089
3362.873    0.5940    0.6017
3362.893    0.6677    0.6656
3362.913    0.6921    0.6941
3362.932    0.6909    0.6987
3362.952    0.6952    0.6995
3362.972    0.7094    0.7130
3362.992    0.7399    0.7454
3363.012    0.7909    0.7921
3363.032    0.8468    0.8431
3363.051    0.9074    0.8867
# 020741  28  3362.516  3363.051
3362.516    0.9517    0.9124
3362.536    0.9049    0.8845
3362.555    0.8226    0.8295
3362.575    0.7071    0.7401
3362.595    0.5953    0.6242
3362.615    0.5047    0.5027
3362.635    0.4176    0.4103
3362.654    0.3806    0.3765
3362.674    0.3980    0.3972
3362.694    0.4419    0.4397
3362.714    0.4490    0.4566
3362.734    0.4101    0.4209
3362.754    0.3479    0.3429
3362.773    0.2733    0.2641
3362.793    0.2186    0.2197
3362.813    0.2386    0.2463
3362.833    0.3505    0.3467
3362.853    0.4914    0.4876
3362.873    0.6153    0.6143
3362.892    0.6812    0.6800
3362.912    0.7003    0.6834
3362.932    0.6551    0.6483
3362.952    0.6101    0.6197
3362.972    0.6222    0.6294
3362.991    0.6682    0.6775
3363.011    0.7530    0.7513
3363.031    0.8387    0.8258
3363.051    0.8810    0.8859
# 020752  29  3362.510  3363.065
3362.510    0.9335    0.9204
3362.530    0.9126    0.8993
3362.550    0.8480    0.8513
3362.570    0.7686    0.7752
3362.589    0.6727    0.6814
3362.609    0.5616    0.5752
3362.629    0.4760    0.4858
3362.649    0.4366    0.4367
3362.669    0.4395    0.4335
3362.688    0.4612    0.4568
3362.708    0.4822    0.4777
3362.728    0.4751    0.4684
3362.748    0.4295    0.4231
3362.768    0.3689    0.3621
3362.788    0.3213    0.3202
3362.807    0.3270    0.3265
3362.827    0.3944    0.3917
3362.847    0.4933    0.5007
3362.867    0.6069    0.6183
3362.887    0.7031    0.7094
3362.907    0.7492    0.7574
3362.926    0.7542    0.7691
3362.946    0.7593    0.7659
3362.966    0.7631    0.7679
3362.986    0.7820    0.7860
3363.006    0.8198    0.8190
3363.025    0.8756    0.8572
3363.045    0.9112    0.8960
3363.065    0.9309    0.9281
# 021165  28  3362.516  3363.051
3362.516    0.9867    0.9579
3362.536    0.9612    0.9402
3362.555    0.8935    0.9016
3362.575    0.8089    0.8274
3362.595    0.6856    0.7079
3362.615    0.5466    0.5576
3362.635    0.4336    0.4316
3362.654    0.3951    0.3934
3362.674    0.4581    0.4488
3362.694    0.5493    0.5423
3362.714    0.5790    0.5927
3362.734    0.5404    0.5568
3362.754    0.4516    0.4472
3362.773    0.3332    0.3236
3362.793    0.2429    0.2391
3362.813    0.2459    0.2552
3362.833    0.3796    0.3818
3362.853    0.5804    0.5682
3362.873    0.7408    0.7305
3362.892    0.8089    0.8082
3362.912    0.8134    0.8072
3362.932    0.7782    0.7624
3362.952    0.7293    0.7269
3362.972    0.7122    0.7347
3362.991    0.7713    0.7805
3363.011    0.8371    0.8443
3363.031    0.9051    0.8999
3363.051    0.9471    0.9389
# 021172  29  3362.511  3363.066
3362.511    1.0014    0.9449
3362.530    0.9517    0.9290
3362.550    0.8821    0.8878
3362.570    0.7861    0.8156
3362.590    0.6725    0.7029
3362.610    0.5355    0.5544
3362.629    0.4177    0.4218
3362.649    0.3611    0.3569
3362.669    0.4073    0.3942
3362.689    0.4906    0.4829
3362.709    0.5286    0.5405
3362.729    0.5006    0.5159
3362.748    0.4152    0.4213
3362.768    0.3020    0.2922
3362.788    0.2043    0.1969
3362.808    0.1828    0.1910
3362.828    0.2938    0.2963
3362.848    0.4836    0.4791
3362.867    0.6610    0.6503
3362.887    0.7617    0.7551
3362.907    0.7784    0.7624
3362.927    0.7303    0.7089
3362.947    0.6665    0.6574
3362.966    0.6355    0.6552
3362.986    0.6803    0.7089
3363.006    0.7805    0.7898
3363.026    0.8732    0.8632
3363.046    0.9266    0.9154
3363.066    0.9475    0.9478
# 022203  28  3362.516  3363.051
3362.516    0.9156    0.8972
3362.536    0.8762    0.8672
3362.555    0.8166    0.8100
3362.575    0.7160    0.7213
3362.595    0.5884    0.6118
3362.615    0.4912    0.5026
3362.635    0.4225    0.4221
3362.654    0.4018    0.3912
3362.674    0.4102    0.4033
3362.694    0.4313    0.4317
3362.714    0.4342    0.4389
3362.734    0.3905    0.4041
3362.754    0.3406    0.3361
3362.773    0.2734    0.2702
3362.793    0.2393    0.2360
3362.813    0.2591    0.2632
3362.833    0.3448    0.3516
3362.853    0.4742    0.4725
3362.873    0.5845    0.5817
3362.892    0.6512    0.6424
3362.912    0.6662    0.6540
3362.932    0.6566    0.6340
3362.952    0.6107    0.6180
3362.972    0.6128    0.6323
3362.991    0.6708    0.6781
3363.011    0.7411    0.7470
3363.031    0.8257    0.8183
3363.051    0.8833    0.8776
# 023530  29  3362.515  3363.070
3362.515    1.0214    0.9495
3362.535    0.9899    0.9369
3362.555    0.9122    0.9051
3362.575    0.8030    0.8488
3362.594    0.7018    0.7582
3362.614    0.5856    0.6173
3362.634    0.4540    0.4739
3362.654    0.4139    0.4073
3362.674    0.4592    0.4376
3362.694    0.5253    0.4951
3362.713    0.5116    0.5070
3362.733    0.4230    0.4534
3362.753    0.3280    0.3483
3362.773    0.2342    0.2308
3362.793    0.1640    0.1560
3362.813    0.1667    0.1739
3362.832    0.2957    0.2970
3362.852    0.5043    0.4999
3362.872    0.6762    0.6801
3362.892    0.7607    0.7525
3362.912    0.7609    0.7076
3362.931    0.6670    0.6095
3362.951    0.5485    0.5310
3362.971    0.5082    0.5396
3362.991    0.5901    0.6342
3363.011    0.7422    0.7591
3363.031    0.8646    0.8610
3363.050    0.9320    0.9211
3363.070    0.9557    0.9539
# 025002  28  3362.516  3363.051
3362.516    0.9510    0.9283
3362.535    0.9101    0.8997
3362.555    0.8300    0.8416
3362.575    0.7332    0.7518
3362.595    0.6301    0.6374
3362.615    0.5206    0.5237
3362.635    0.4511    0.4476
3362.654    0.4384    0.4324
3362.674    0.4674    0.4664
3362.694    0.5078    0.5104
3362.714    0.5130    0.5186
3362.734    0.4674    0.4715
3362.754    0.3917    0.3866
3362.773    0.3132    0.3102
3362.793    0.2790    0.2789
3362.813    0.3204    0.3240
3362.833    0.4315    0.4368
3362.853    0.5800    0.5754
3362.872    0.6920    0.6838
3362.892    0.7497    0.7420
3362.912    0.7553    0.7456
3362.932    0.7256    0.7241
3362.952    0.7075    0.7129
3362.972    0.7175    0.7316
3362.991    0.7721    0.7755
3363.011    0.8439    0.8333
3363.031    0.8910    0.8865
3363.051    0.9192    0.9270
# 025414  28  3362.516  3363.051
3362.516    0.9901    0.9185
3362.536    0.9432    0.8937
3362.556    0.8325    0.8406
3362.575    0.7208    0.7647
3362.595    0.6128    0.6548
3362.615    0.4991    0.5202
3362.635    0.3940    0.4011
3362.655    0.3594    0.3519
3362.675    0.3992    0.3819
3362.694    0.4473    0.4360
3362.714    0.4415    0.4575
3362.734    0.3958    0.4149
3362.754    0.3202    0.3211
3362.774    0.2249    0.2170
3362.794    0.1615    0.1539
3362.813    0.1596    0.1714
3362.833    0.2864    0.2856
3362.853    0.4776    0.4631
3362.873    0.6283    0.6250
3362.893    0.6931    0.7008
3362.913    0.6872    0.6778
3362.932    0.6396    0.6072
3362.952    0.5544    0.5497
3362.972    0.5395    0.5589
3362.992    0.6009    0.6347
3363.012    0.7286    0.7377
3363.031    0.8474    0.8251
3363.051    0.9091    0.8906
# 025670  28  3362.516  3363.051
3362.516    0.9829    0.9277
3362.536    0.9277    0.9005
3362.556    0.8341    0.8459
3362.575    0.7236    0.7640
3362.595    0.6150    0.6415
3362.615    0.4910    0.4976
3362.635    0.3820    0.3830
3362.655    0.3524    0.3505
3362.675    0.4143    0.3984
3362.694    0.4685    0.4628
3362.714    0.4724    0.4863
3362.734    0.4262    0.4380
3362.754    0.3336    0.3369
3362.774    0.2397    0.2311
3362.794    0.1801    0.1767
3362.813    0.2023    0.2109
3362.833    0.3382    0.3414
3362.853    0.5341    0.5217
3362.873    0.6770    0.6713
3362.893    0.7342    0.7323
3362.912    0.7328    0.7083
3362.932    0.6621    0.6439
3362.952    0.6001    0.6019
3362.972    0.6046    0.6204
3362.992    0.6665    0.6921
3363.012    0.7711    0.7807
3363.031    0.8704    0.8533
3363.051    0.9141    0.9076
# 026381  29  3362.515  3363.070
3362.515    0.9952    0.9598
3362.534    0.9763    0.9497
3362.554    0.9236    0.9224
3362.574    0.8371    0.8678
3362.594    0.7349    0.7642
3362.614    0.5977    0.6044
3362.634    0.4355    0.4444
3362.653    0.3733    0.3794
3362.673    0.4530    0.4327
3362.693    0.5582    0.5367
3362.713    0.5894    0.5917
3362.733    0.5302    0.5545
3362.752    0.4248    0.4453
3362.772    0.3087    0.3007
3362.792    0.2036    0.1951
3362.812    0.1857    0.1915
3362.832    0.3095    0.3134
3362.852    0.5159    0.5163
3362.871    0.7016    0.6937
3362.891    0.7985    0.7880
3362.911    0.8061    0.7773
3362.931    0.7454    0.7091
3362.951    0.6682    0.6528
3362.971    0.6375    0.6608
3362.990    0.6926    0.7285
3363.010    0.7945    0.8205
3363.030    0.9051    0.8941
3363.050    0.9543    0.9389
3363.070    0.9621    0.9627
# 027435  28  3362.516  3363.051
3362.516    0.9995    0.9581
3362.535    0.9707    0.9451
3362.555    0.9066    0.9129
3362.575    0.8251    0.8537
3362.595    0.7253    0.7518
3362.615    0.5922    0.6086
3362.635    0.4696    0.4756
3362.654    0.4326    0.4269
3362.674    0.4839    0.4710
3362.694    0.5530    0.5460
3362.714    0.5673    0.5742
3362.734    0.5123    0.5253
3362.754    0.4106    0.4134
3362.773    0.2945    0.2913
3362.793    0.2136    0.2088
3362.813    0.2235    0.2296
3362.833    0.3672    0.3681
3362.853    0.5725    0.5695
3362.872    0.7327    0.7303
3362.892    0.8128    0.8026
3362.912    0.8035    0.7764
3362.932    0.7355    0.7029
3362.952    0.6518    0.6497
3362.972    0.6369    0.6615
3362.991    0.7062    0.7285
3363.011    0.8084    0.8185
3363.031    0.8960    0.8919
3363.051    0.9456    0.9382
# 029432  29  3362.509  3363.065
3362.509    0.9849    0.9504
3362.529    0.9888    0.9499
3362.549    0.9421    0.9292
3362.569    0.8515    0.8845
3362.589    0.7750    0.8072
3362.609    0.6790    0.6880
3362.628    0.5297    0.5495
3362.648    0.4238    0.4313
3362.668    0.4100    0.3982
3362.688    0.4629    0.4473
3362.708    0.5143    0.5135
3362.727    0.5143    0.5316
3362.747    0.4694    0.4798
3362.767    0.3740    0.3726
3362.787    0.2675    0.2583
3362.807    0.2006    0.1983
3362.827    0.2299    0.2400
3362.846    0.3812    0.3770
3362.866    0.5735    0.5692
3362.886    0.7300    0.7241
3362.906    0.7887    0.7840
3362.926    0.7757    0.7551
3362.946    0.7199    0.6902
3362.965    0.6460    0.6524
3362.985    0.6449    0.6716
3363.005    0.7186    0.7411
3363.025    0.8162    0.8245
3363.045    0.9039    0.8921
3363.065    0.9515    0.9363
# 031965  29  3362.511  3363.066
3362.511    0.9750    0.9393
3362.531    0.9532    0.9277
3362.551    0.8794    0.8894
3362.571    0.7936    0.8196
3362.591    0.6942    0.7109
3362.610    0.5627    0.5757
3362.630    0.4338    0.4336
3362.650    0.3459    0.3493
3362.670    0.3643    0.3565
3362.690    0.4382    0.4265
3362.709    0.4808    0.4872
3362.729    0.4793    0.4898
3362.749    0.4105    0.4189
3362.769    0.3120    0.3082
3362.789    0.2219    0.2144
3362.809    0.1885    0.1925
3362.828    0.2618    0.2650
3362.848    0.4242    0.4232
3362.868    0.6034    0.6012
3362.888    0.7279    0.7226
3362.908    0.7658    0.7516
3362.928    0.7332    0.7106
3362.947    0.6683    0.6581
3362.967    0.6324    0.6396
3362.987    0.6497    0.6770
3363.007    0.7376    0.7508
3363.027    0.8316    0.8279
3363.046    0.9053    0.8867
3363.066    0.9238    0.9294
# 032673  29  3362.510  3363.065
3362.510    0.9915    0.9228
3362.530    0.9685    0.9150
3362.550    0.8802    0.8810
3362.570    0.7780    0.8202
3362.589    0.6839    0.7321
3362.609    0.5841    0.6052
3362.629    0.4589    0.4694
3362.649    0.3697    0.3801
3362.669    0.3881    0.3717
3362.689    0.4392    0.4136
3362.708    0.4446    0.4409
3362.728    0.3991    0.4171
3362.748    0.3247    0.3414
3362.768    0.2468    0.2457
3362.788    0.1795    0.1746
3362.807    0.1703    0.1700
3362.827    0.2508    0.2566
3362.847    0.4194    0.4201
3362.867    0.5837    0.5910
3362.887    0.6949    0.6872
3362.907    0.7008    0.6750
3362.926    0.6339    0.5932
3362.946    0.5283    0.5042
3362.966    0.4671    0.4784
3362.986    0.5082    0.5380
3363.006    0.6217    0.6522
3363.026    0.7679    0.7711
3363.045    0.8736    0.8578
3363.065    0.9322    0.9154
# 033932  28  3362.515  3363.051
3362.515    0.9858    0.9583
3362.535    0.9535    0.9447
3362.555    0.9022    0.9087
3362.575    0.8300    0.8412
3362.595    0.7181    0.7374
3362.615    0.6009    0.6107
3362.634    0.5063    0.5051
3362.654    0.4614    0.4540
3362.674    0.4835    0.4784
3362.694    0.5411    0.5430
3362.714    0.5776    0.5874
3362.734    0.5608    0.5691
3362.753    0.4997    0.4934
3362.773    0.3953    0.3889
3362.793    0.3208    0.3151
3362.813    0.3102    0.3204
3362.833    0.4109    0.4167
3362.852    0.5746    0.5604
3362.872    0.7185    0.7063
3362.892    0.7927    0.7962
3362.912    0.8221    0.8179
3362.932    0.8009    0.7963
3362.952    0.7693    0.7707
3362.971    0.7702    0.7695
3362.991    0.7867    0.7985
3363.011    0.8295    0.8461
3363.031    0.9012    0.8945
3363.051    0.9428    0.9328
# 035185  29  3362.510  3363.065
3362.510    0.9502    0.9215
3362.530    0.9150    0.9095
3362.550    0.8662    0.8736
3362.569    0.8065    0.8160
3362.589    0.7253    0.7342
3362.609    0.6312    0.6411
3362.629    0.5425    0.5554
3362.649    0.4961    0.4962
3362.669    0.4795    0.4729
3362.688    0.4762    0.4767
3362.708    0.4940    0.4867
3362.728    0.4815    0.4804
3362.748    0.4533    0.4472
3362.768    0.4030    0.3971
3362.788    0.3625    0.3553
3362.807    0.3453    0.3487
3362.827    0.3890    0.3908
3362.847    0.4763    0.4771
3362.867    0.5800    0.5825
3362.887    0.6747    0.6762
3362.906    0.7211    0.7355
3362.926    0.7475    0.7638
3362.946    0.7668    0.7702
3362.966    0.7729    0.7737
3362.986    0.7881    0.7878
3363.006    0.8102    0.8158
3363.025    0.8453    0.8509
3363.045    0.9080    0.8894
3363.065    0.9402    0.9228
# 035265  29  3362.511  3363.066
3362.511    1.0016    0.9489
3362.531    0.9748    0.9395
3362.550    0.9003    0.9095
3362.570    0.8072    0.8502
3362.590    0.7188    0.7528
3362.610    0.6140    0.6174
3362.630    0.4727    0.4774
3362.649    0.3893    0.3956
3362.669    0.4110    0.3991
3362.689    0.4818    0.4662
3362.709    0.5206    0.5253
3362.729    0.5001    0.5201
3362.749    0.4355    0.4425
3362.768    0.3392    0.3327
3362.788    0.2412    0.2345
3362.808    0.2090    0.2100
3362.828    0.2811    0.2904
3362.848    0.4570    0.4560
3362.868    0.6467    0.6361
3362.887    0.7603    0.7489
3362.907    0.7880    0.7746
3362.927    0.7468    0.7296
3362.947    0.6861    0.6717
3362.967    0.6468    0.6536
3362.987    0.6653    0.6929
3363.006    0.7422    0.7640
3363.026    0.8418    0.8414
3363.046    0.9185    0.9016
3363.066    0.9456    0.9406
# 036512  29  3362.510  3363.065
3362.510    0.9913    0.9471
3362.530    0.9665    0.9393
3362.550    0.9215    0.9097
3362.570    0.8219    0.8531
3362.590    0.7233    0.7591
3362.609    0.6095    0.6318
3362.629    0.4800    0.4872
3362.649    0.4051    0.3951
3362.669    0.4010    0.3978
3362.689    0.4734    0.4667
3362.709    0.5255    0.5263
3362.728    0.5091    0.5224
3362.748    0.4379    0.4461
3362.768    0.3374    0.3286
3362.788    0.2331    0.2270
3362.808    0.1941    0.1997
3362.827    0.2696    0.2725
3362.847    0.4383    0.4359
3362.867    0.6291    0.6186
3362.887    0.7452    0.7401
3362.907    0.7674    0.7652
3362.927    0.7365    0.7185
3362.946    0.6855    0.6611
3362.966    0.6315    0.6412
3362.986    0.6467    0.6822
3363.006    0.7511    0.7617
3363.026    0.8466    0.8428
3363.046    0.9122    0.9032
3363.065    0.9480    0.9399
# 038647  28  3362.516  3363.051
3362.516    0.9781    0.9324
3362.535    0.9288    0.9072
3362.555    0.8391    0.8543
3362.575    0.7428    0.7690
3362.595    0.6230    0.6503
3362.615    0.5110    0.5172
3362.634    0.4235    0.4202
3362.654    0.3955    0.3905
3362.674    0.4431    0.4329
3362.694    0.4920    0.4948
3362.714    0.5018    0.5155
3362.734    0.4586    0.4674
3362.753    0.3787    0.3728
3362.773    0.2772    0.2671
3362.793    0.2082    0.2106
3362.813    0.2400    0.2443
3362.833    0.3670    0.3697
3362.853    0.5458    0.5399
3362.872    0.6896    0.6780
3362.892    0.7504    0.7495
3362.912    0.7523    0.7444
3362.932    0.7191    0.7021
3362.952    0.6685    0.6739
3362.972    0.6659    0.6901
3362.991    0.7357    0.7428
3363.011    0.8234    0.8130
3363.031    0.8819    0.8756
3363.051    0.9185    0.9209
# 038747  29  3362.515  3363.070
3362.515    0.8931    0.8945
3362.535    0.8684    0.8638
3362.555    0.8126    0.8093
3362.575    0.7357    0.7345
3362.594    0.6446    0.6533
3362.614    0.5649    0.5716
3362.634    0.5184    0.5097
3362.654    0.4803    0.4770
3362.674    0.4688    0.4699
3362.694    0.4675    0.4727
3362.713    0.4651    0.4671
3362.733    0.4448    0.4417
3362.753    0.4019    0.4001
3362.773    0.3617    0.3606
3362.793    0.3436    0.3457
3362.813    0.3693    0.3710
3362.832    0.4325    0.4323
3362.852    0.5259    0.5205
3362.872    0.6073    0.6094
3362.892    0.6758    0.6786
3362.912    0.7216    0.7203
3362.932    0.7413    0.7403
3362.951    0.7516    0.7518
3362.971    0.7663    0.7677
3362.991    0.7949    0.7941
3363.011    0.8302    0.8293
3363.031    0.8658    0.8678
3363.050    0.8972    0.9016
3363.070    0.9358    0.9307
# 038853  29  3362.510  3363.065
3362.510    0.9913    0.9612
3362.530    0.9766    0.9550
3362.550    0.9279    0.9290
3362.570    0.8555    0.8756
3362.589    0.7631    0.7887
3362.609    0.6480    0.6569
3362.629    0.5044    0.5129
3362.649    0.4101    0.4183
3362.669    0.4307    0.4188
3362.689    0.5099    0.4948
3362.708    0.5698    0.5711
3362.728    0.5760    0.5912
3362.748    0.5287    0.5282
3362.768    0.4200    0.4103
3362.788    0.3138    0.2976
3362.807    0.2469    0.2550
3362.827    0.3102    0.3160
3362.847    0.4800    0.4715
3362.867    0.6569    0.6539
3362.887    0.7768    0.7858
3362.907    0.8158    0.8323
3362.926    0.8200    0.8140
3362.946    0.7823    0.7727
3362.966    0.7446    0.7520
3362.986    0.7501    0.7707
3363.006    0.7991    0.8187
3363.026    0.8776    0.8726
3363.045    0.9305    0.9154
3363.065    0.9719    0.9475
# 039506  29  3362.509  3363.064
3362.509    0.9968    0.9775
3362.529    0.9908    0.9763
3362.548    0.9676    0.9656
3362.568    0.9352    0.9373
3362.588    0.8531    0.8734
3362.608    0.7374    0.7508
3362.628    0.5774    0.5806
3362.648    0.4327    0.4417
3362.667    0.4273    0.4211
3362.687    0.5341    0.5180
3362.707    0.6399    0.6439
3362.727    0.6899    0.7016
3362.747    0.6394    0.6545
3362.767    0.5274    0.5206
3362.786    0.3788    0.3679
3362.806    0.2637    0.2638
3362.826    0.2823    0.2881
3362.846    0.4434    0.4444
3362.866    0.6627    0.6530
3362.886    0.8069    0.8117
3362.905    0.8784    0.8740
3362.925    0.8780    0.8642
3362.945    0.8346    0.8232
3362.965    0.8017    0.7982
3362.985    0.7945    0.8145
3363.005    0.8278    0.8624
3363.024    0.9114    0.9110
3363.044    0.9672    0.9480
3363.064    0.9820    0.9698
# 039822  29  3362.511  3363.066
3362.511    0.9861    0.9607
3362.531    0.9817    0.9565
3362.551    0.9365    0.9345
3362.570    0.8696    0.8908
3362.590    0.7827    0.8074
3362.610    0.6630    0.6773
3362.630    0.5280    0.5271
3362.650    0.4228    0.4250
3362.669    0.4234    0.4228
3362.689    0.5170    0.5013
3362.709    0.5874    0.5834
3362.729    0.5745    0.5962
3362.749    0.5113    0.5211
3362.769    0.4012    0.3910
3362.788    0.2794    0.2739
3362.808    0.2197    0.2212
3362.828    0.2773    0.2807
3362.848    0.4366    0.4401
3362.868    0.6386    0.6292
3362.888    0.7647    0.7637
3362.907    0.8085    0.8039
3362.927    0.7881    0.7720
3362.947    0.7313    0.7166
3362.967    0.6775    0.6925
3362.987    0.6978    0.7233
3363.006    0.7854    0.7880
3363.026    0.8886    0.8604
3363.046    0.9253    0.9158
3363.066    0.9318    0.9504
# 040118  28  3362.516  3363.051
3362.516    1.0100    0.9618
3362.535    0.9654    0.9508
3362.555    0.9224    0.9228
3362.575    0.8429    0.8684
3362.595    0.7352    0.7649
3362.615    0.5895    0.6046
3362.635    0.4356    0.4456
3362.654    0.3831    0.3855
3362.674    0.4697    0.4435
3362.694    0.5564    0.5446
3362.714    0.5818    0.5929
3362.734    0.5343    0.5523
3362.753    0.4316    0.4429
3362.773    0.3049    0.2981
3362.793    0.2001    0.1940
3362.813    0.1935    0.1973
3362.833    0.3247    0.3310
3362.853    0.5405    0.5428
3362.872    0.7254    0.7198
3362.892    0.8274    0.8065
3362.912    0.8308    0.7889
3362.932    0.7473    0.7176
3362.952    0.6662    0.6624
3362.972    0.6462    0.6738
3362.991    0.7127    0.7430
3363.011    0.8260    0.8333
3363.031    0.9131    0.9028
3363.051    0.9421    0.9443
# 040133  29  3362.510  3363.065
3362.510    0.9598    0.9213
3362.530    0.9445    0.9110
3362.550    0.8780    0.8706
3362.570    0.7716    0.7985
3362.590    0.6613    0.6923
3362.609    0.5438    0.5651
3362.629    0.4247    0.4309
3362.649    0.3483    0.3447
3362.669    0.3500    0.3385
3362.689    0.3974    0.3933
3362.708    0.4471    0.4473
3362.728    0.4292    0.4539
3362.748    0.3900    0.3940
3362.768    0.3051    0.2942
3362.788    0.2143    0.2051
3362.808    0.1705    0.1771
3362.827    0.2311    0.2341
3362.847    0.3769    0.3734
3362.867    0.5401    0.5418
3362.887    0.6762    0.6679
3362.907    0.7291    0.7093
3362.927    0.6844    0.6776
3362.946    0.6336    0.6268
3362.966    0.5932    0.6035
3362.986    0.6116    0.6356
3363.006    0.7076    0.7089
3363.026    0.8093    0.7921
3363.046    0.8672    0.8622
3363.065    0.9041    0.9097
# 041184  28  3362.516  3363.051
3362.516    0.7501    0.7544
3362.535    0.7311    0.7285
3362.555    0.7026    0.6944
3362.575    0.6479    0.6554
3362.595    0.6101    0.6138
3362.615    0.5742    0.5710
3362.635    0.5283    0.5282
3362.654    0.4902    0.4889
3362.674    0.4509    0.4502
3362.694    0.4129    0.4164
3362.714    0.3884    0.3900
3362.734    0.3730    0.3736
3362.754    0.3711    0.3691
3362.773    0.3838    0.3767
3362.793    0.4034    0.3962
3362.813    0.4260    0.4255
3362.833    0.4527    0.4616
3362.853    0.4899    0.5016
3362.872    0.5328    0.5409
3362.892    0.5800    0.5824
3362.912    0.6266    0.6237
3362.932    0.6734    0.6647
3362.952    0.7156    0.7057
3362.972    0.7567    0.7463
3362.991    0.7876    0.7832
3363.011    0.8232    0.8188
3363.031    0.8383    0.8490
3363.051    0.8612    0.8716
# 041484  29  3362.514  3363.070
3362.514    0.9867    0.9434
3362.534    0.9454    0.9264
3362.554    0.8806    0.8833
3362.574    0.7739    0.8069
3362.594    0.6651    0.6917
3362.614    0.5495    0.5511
3362.633    0.4251    0.4329
3362.653    0.3776    0.3745
3362.673    0.4148    0.3996
3362.693    0.4720    0.4676
3362.713    0.5000    0.5130
3362.732    0.4785    0.4942
3362.752    0.4093    0.4111
3362.772    0.3126    0.3023
3362.792    0.2327    0.2249
3362.812    0.2194    0.2275
3362.832    0.3158    0.3259
3362.851    0.4917    0.4798
3362.871    0.6534    0.6411
3362.891    0.7478    0.7405
3362.911    0.7682    0.7584
3362.931    0.7350    0.7233
3362.951    0.6820    0.6861
3362.970    0.6699    0.6847
3362.990    0.7106    0.7259
3363.010    0.7951    0.7916
3363.030    0.8708    0.8566
3363.050    0.9097    0.9074
3363.070    0.9343    0.9419
# 041526  29  3362.510  3363.065
3362.510    0.9763    0.9528
3362.530    0.9743    0.9462
3362.550    0.9270    0.9175
3362.569    0.8435    0.8642
3362.589    0.7427    0.7714
3362.609    0.6232    0.6372
3362.629    0.4880    0.4894
3362.649    0.3872    0.3902
3362.669    0.3937    0.3882
3362.688    0.4759    0.4598
3362.708    0.5365    0.5418
3362.728    0.5368    0.5620
3362.748    0.4894    0.4981
3362.768    0.3953    0.3787
3362.788    0.2762    0.2640
3362.807    0.2104    0.2186
3362.827    0.2725    0.2772
3362.847    0.4445    0.4344
3362.867    0.6317    0.6233
3362.887    0.7532    0.7617
3362.906    0.8056    0.8087
3362.926    0.7969    0.7845
3362.946    0.7423    0.7347
3362.966    0.7024    0.7097
3362.986    0.7120    0.7325
3363.006    0.7804    0.7900
3363.025    0.8594    0.8506
3363.045    0.9200    0.9030
3363.065    0.9391    0.9397
# 042333  28  3362.516  3363.051
3362.516    0.9707    0.9202
3362.536    0.9001    0.8962
3362.556    0.8333    0.8422
3362.575    0.7396    0.7607
3362.595    0.6230    0.6458
3362.615    0.5051    0.5196
3362.635    0.4271    0.4184
3362.655    0.3878    0.3764
3362.675    0.4010    0.3980
3362.694    0.4377    0.4453
3362.714    0.4580    0.4739
3362.734    0.4464    0.4482
3362.754    0.3841    0.3726
3362.774    0.2910    0.2839
3362.794    0.2290    0.2306
3362.813    0.2392    0.2464
3362.833    0.3388    0.3400
3362.853    0.4940    0.4823
3362.873    0.6242    0.6182
3362.893    0.7039    0.6990
3362.912    0.7166    0.7129
3362.932    0.6773    0.6852
3362.952    0.6584    0.6567
3362.972    0.6622    0.6608
3362.992    0.6893    0.7037
3363.012    0.7638    0.7697
3363.031    0.8478    0.8339
3363.051    0.8904    0.8896
# 042575  28  3362.516  3363.051
3362.516    0.9917    0.9281
3362.536    0.9415    0.9024
3362.555    0.8337    0.8525
3362.575    0.7249    0.7707
3362.595    0.6278    0.6549
3362.615    0.5079    0.5169
3362.635    0.3939    0.4019
3362.654    0.3691    0.3619
3362.674    0.4111    0.3974
3362.694    0.4680    0.4587
3362.714    0.4666    0.4814
3362.734    0.4183    0.4369
3362.754    0.3431    0.3395
3362.773    0.2473    0.2387
3362.793    0.1779    0.1766
3362.813    0.1984    0.2038
3362.833    0.3283    0.3303
3362.853    0.5211    0.5123
3362.873    0.6636    0.6685
3362.892    0.7359    0.7350
3362.912    0.7411    0.7138
3362.932    0.6806    0.6461
3362.952    0.5946    0.5977
3362.972    0.5825    0.6109
3362.991    0.6515    0.6772
3363.011    0.7779    0.7688
3363.031    0.8559    0.8496
3363.051    0.9135    0.9068
# 043297  28  3362.516  3363.051
3362.516    0.9931    0.9185
3362.535    0.9202    0.8886
3362.555    0.7927    0.8291
3362.575    0.6920    0.7381
3362.595    0.5961    0.6165
3362.615    0.4838    0.4851
3362.635    0.3852    0.3902
3362.654    0.3789    0.3688
3362.674    0.4210    0.4093
3362.694    0.4579    0.4604
3362.714    0.4556    0.4669
3362.734    0.3961    0.4096
3362.754    0.3148    0.3108
3362.773    0.2314    0.2211
3362.793    0.1793    0.1796
3362.813    0.2170    0.2264
3362.833    0.3631    0.3591
3362.853    0.5375    0.5289
3362.872    0.6554    0.6578
3362.892    0.7180    0.7110
3362.912    0.7029    0.6836
3362.932    0.6369    0.6247
3362.952    0.5845    0.5931
3362.972    0.5947    0.6196
3362.991    0.6866    0.6898
3363.011    0.7858    0.7788
3363.031    0.8634    0.8557
3363.051    0.9099    0.9097
# 043557  29  3362.515  3363.070
3362.515    0.9770    0.9443
3362.535    0.9279    0.9230
3362.555    0.8620    0.8760
3362.575    0.7843    0.7963
3362.594    0.6776    0.6887
3362.614    0.5565    0.5604
3362.634    0.4552    0.4598
3362.654    0.4299    0.4274
3362.674    0.4723    0.4610
3362.694    0.5183    0.5130
3362.713    0.5190    0.5287
3362.733    0.4722    0.4842
3362.753    0.3900    0.3912
3362.773    0.3028    0.2939
3362.793    0.2484    0.2462
3362.813    0.2780    0.2858
3362.832    0.4012    0.4030
3362.852    0.5717    0.5652
3362.872    0.7058    0.7008
3362.892    0.7663    0.7633
3362.912    0.7658    0.7535
3362.932    0.7248    0.7106
3362.951    0.6817    0.6833
3362.971    0.6775    0.6965
3362.991    0.7367    0.7501
3363.011    0.8262    0.8200
3363.031    0.8894    0.8827
3363.050    0.9285    0.9260
3363.070    0.9506    0.9548
# 043726  29  3362.510  3363.065
3362.510    0.9927    0.9296
3362.530    0.9667    0.9213
3362.550    0.8855    0.8859
3362.570    0.7793    0.8217
3362.590    0.6776    0.7236
3362.609    0.5773    0.5991
3362.629    0.4603    0.4612
3362.649    0.3695    0.3710
3362.669    0.3736    0.3661
3362.689    0.4399    0.4223
3362.709    0.4684    0.4725
3362.728    0.4485    0.4658
3362.748    0.3858    0.3940
3362.768    0.2898    0.2872
3362.788    0.2062    0.1971
3362.808    0.1724    0.1739
3362.828    0.2367    0.2475
3362.847    0.4026    0.3957
3362.867    0.5830    0.5739
3362.887    0.6963    0.6950
3362.907    0.7233    0.7171
3362.927    0.6896    0.6613
3362.946    0.6143    0.5932
3362.966    0.5471    0.5655
3362.986    0.5800    0.6069
3363.006    0.6901    0.6960
3363.026    0.7912    0.7925
3363.046    0.8802    0.8692
3363.065    0.9256    0.9179
# 044324  29  3362.510  3363.065
3362.510    0.9827    0.9521
3362.530    0.9581    0.9419
3362.550    0.9070    0.9087
3362.570    0.8238    0.8445
3362.590    0.7224    0.7408
3362.609    0.5977    0.6108
3362.629    0.4749    0.4760
3362.649    0.3991    0.3987
3362.669    0.4200    0.4099
3362.689    0.4875    0.4812
3362.709    0.5353    0.5453
3362.728    0.5319    0.5478
3362.748    0.4752    0.4777
3362.768    0.3783    0.3659
3362.788    0.2780    0.2710
3362.808    0.2438    0.2495
3362.828    0.3183    0.3283
3362.847    0.4870    0.4756
3362.867    0.6572    0.6443
3362.887    0.7617    0.7607
3362.907    0.8024    0.7965
3362.927    0.7770    0.7727
3362.947    0.7410    0.7350
3362.966    0.7168    0.7238
3362.986    0.7321    0.7514
3363.006    0.8008    0.8059
3363.026    0.8720    0.8646
3363.046    0.9166    0.9122
3363.065    0.9451    0.9441
# 044997  29  3362.509  3363.065
3362.509    0.9975    0.9363
3362.529    0.9802    0.9326
3362.549    0.9217    0.9034
3362.569    0.8175    0.8500
3362.589    0.7107    0.7690
3362.609    0.6234    0.6491
3362.628    0.4968    0.5100
3362.648    0.3883    0.3958
3362.668    0.3883    0.3758
3362.688    0.4534    0.4340
3362.708    0.4961    0.4920
3362.728    0.4707    0.4916
3362.747    0.4131    0.4282
3362.767    0.3192    0.3175
3362.787    0.2234    0.2095
3362.807    0.1635    0.1645
3362.827    0.2182    0.2276
3362.847    0.3966    0.3953
3362.866    0.6039    0.5869
3362.886    0.7318    0.7296
3362.906    0.7586    0.7617
3362.926    0.7219    0.7026
3362.946    0.6399    0.6169
3362.965    0.5696    0.5766
3362.985    0.5830    0.6116
3363.005    0.6839    0.7037
3363.025    0.8043    0.8030
3363.045    0.8937    0.8784
3363.065    0.9432    0.9262
# 045325  28  3362.516  3363.051
3362.516    0.9649    0.9318
3362.535    0.9341    0.9152
3362.555    0.8718    0.8708
3362.575    0.7695    0.7943
3362.595    0.6613    0.6842
3362.615    0.5424    0.5542
3362.635    0.4395    0.4415
3362.654    0.3931    0.3894
3362.674    0.4200    0.4056
3362.694    0.4637    0.4614
3362.714    0.4832    0.4991
3362.734    0.4682    0.4777
3362.753    0.4038    0.4036
3362.773    0.3141    0.3043
3362.793    0.2382    0.2346
3362.813    0.2317    0.2380
3362.833    0.3225    0.3282
3362.853    0.4823    0.4771
3362.872    0.6288    0.6186
3362.892    0.7166    0.7132
3362.912    0.7477    0.7325
3362.932    0.7140    0.7005
3362.952    0.6665    0.6636
3362.972    0.6462    0.6601
3362.991    0.6778    0.6968
3363.011    0.7600    0.7621
3363.031    0.8362    0.8312
3363.051    0.8931    0.8884
# 046903  29  3362.511  3363.066
3362.511    0.9766    0.9412
3362.531    0.9689    0.9350
3362.550    0.9215    0.9068
3362.570    0.8234    0.8488
3362.590    0.7091    0.7549
3362.610    0.6065    0.6259
3362.630    0.4843    0.4894
3362.650    0.4043    0.3984
3362.669    0.3962    0.3887
3362.689    0.4502    0.4439
3362.709    0.5018    0.5051
3362.729    0.4983    0.5133
3362.749    0.4445    0.4501
3362.768    0.3542    0.3480
3362.788    0.2564    0.2476
3362.808    0.2053    0.2086
3362.828    0.2583    0.2649
3362.848    0.4086    0.4073
3362.868    0.5859    0.5797
3362.887    0.7133    0.7042
3362.907    0.7656    0.7527
3362.927    0.7483    0.7269
3362.947    0.6830    0.6762
3362.967    0.6458    0.6531
3362.987    0.6586    0.6816
3363.006    0.7306    0.7454
3363.026    0.8238    0.8222
3363.046    0.9061    0.8863
3363.066    0.9251    0.9303
# 049580  28  3362.515  3363.051
3362.515    0.9876    0.9410
3362.535    0.9462    0.9202
3362.555    0.8642    0.8736
3362.575    0.7642    0.7947
3362.595    0.6554    0.6780
3362.614    0.5288    0.5440
3362.634    0.4202    0.4249
3362.654    0.3883    0.3817
3362.674    0.4383    0.4221
3362.694    0.4977    0.4927
3362.714    0.5040    0.5249
3362.733    0.4725    0.4883
3362.753    0.3960    0.3905
3362.773    0.2884    0.2776
3362.793    0.2123    0.2090
3362.813    0.2220    0.2318
3362.833    0.3512    0.3544
3362.852    0.5354    0.5228
3362.872    0.6885    0.6806
3362.892    0.7644    0.7598
3362.912    0.7693    0.7537
3362.932    0.7156    0.7029
3362.952    0.6674    0.6640
3362.971    0.6530    0.6722
3362.991    0.7047    0.7273
3363.011    0.7952    0.8020
3363.031    0.8800    0.8694
3363.051    0.9283    0.9179
# 049586  29  3362.510  3363.065
3362.510    0.9685    0.9173
3362.530    0.9449    0.9047
3362.550    0.8580    0.8620
3362.570    0.7463    0.7876
3362.589    0.6512    0.6872
3362.609    0.5492    0.5587
3362.629    0.4315    0.4357
3362.649    0.3655    0.3615
3362.669    0.3712    0.3597
3362.688    0.4100    0.4055
3362.708    0.4414    0.4511
3362.728    0.4309    0.4472
3362.748    0.3813    0.3831
3362.768    0.2973    0.2869
3362.788    0.2143    0.2070
3362.807    0.1821    0.1882
3362.827    0.2453    0.2520
3362.847    0.3973    0.3891
3362.867    0.5555    0.5475
3362.887    0.6634    0.6627
3362.907    0.7032    0.6986
3362.926    0.6828    0.6713
3362.946    0.6301    0.6245
3362.966    0.6069    0.6073
3362.986    0.6128    0.6405
3363.006    0.6995    0.7112
3363.025    0.8039    0.7878
3363.045    0.8702    0.8574
3363.065    0.9066    0.9082
# 049728  29  3362.510  3363.065
3362.510    0.9968    0.9486
3362.530    0.9786    0.9408
3362.549    0.9099    0.9124
3362.569    0.8320    0.8561
3362.589    0.7221    0.7616
3362.609    0.6023    0.6249
3362.629    0.4750    0.4769
3362.648    0.3796    0.3865
3362.668    0.4017    0.3877
3362.688    0.4770    0.4606
3362.708    0.5255    0.5272
3362.728    0.5021    0.5260
3362.748    0.4300    0.4467
3362.767    0.3443    0.3308
3362.787    0.2338    0.2228
3362.807    0.1811    0.1872
3362.827    0.2532    0.2588
3362.847    0.4292    0.4234
3362.867    0.6190    0.6114
3362.886    0.7406    0.7345
3362.906    0.7675    0.7670
3362.926    0.7454    0.7223
3362.946    0.6831    0.6602
3362.966    0.6259    0.6393
3362.986    0.6500    0.6806
3363.005    0.7399    0.7565
3363.025    0.8306    0.8385
3363.045    0.9179    0.9007
3363.065    0.9565    0.9402
# 049756  29  3362.515  3363.070
3362.515    1.0014    0.9384
3362.534    0.9447    0.9202
3362.554    0.8594    0.8750
3362.574    0.7651    0.7985
3362.594    0.6574    0.6839
3362.614    0.5283    0.5401
3362.634    0.4024    0.4118
3362.653    0.3601    0.3587
3362.673    0.4092    0.3898
3362.693    0.4708    0.4604
3362.713    0.4845    0.4984
3362.733    0.4447    0.4648
3362.753    0.3669    0.3693
3362.772    0.2704    0.2617
3362.792    0.1932    0.1862
3362.812    0.1913    0.1975
3362.832    0.3040    0.3125
3362.852    0.5037    0.4948
3362.872    0.6744    0.6630
3362.891    0.7447    0.7444
3362.911    0.7535    0.7338
3362.931    0.6960    0.6671
3362.951    0.6101    0.6108
3362.971    0.5857    0.6135
3362.990    0.6531    0.6733
3363.010    0.7690    0.7637
3363.030    0.8642    0.8464
3363.050    0.9173    0.9057
3363.070    0.9253    0.9425
# 050505  29  3362.515  3363.070
3362.515    1.0079    0.9484
3362.534    0.9781    0.9348
3362.554    0.8964    0.8995
3362.574    0.7998    0.8393
3362.594    0.6989    0.7408
3362.614    0.5725    0.5980
3362.634    0.4472    0.4549
3362.653    0.3902    0.3919
3362.673    0.4496    0.4292
3362.693    0.5339    0.5087
3362.713    0.5377    0.5455
3362.733    0.4780    0.5042
3362.752    0.3924    0.4032
3362.772    0.2775    0.2735
3362.792    0.1915    0.1819
3362.812    0.1814    0.1866
3362.832    0.3021    0.3111
3362.852    0.5153    0.5129
3362.871    0.7011    0.6875
3362.891    0.7890    0.7757
3362.911    0.7867    0.7551
3362.931    0.7101    0.6739
3362.951    0.6200    0.6066
3362.971    0.5764    0.6101
3362.990    0.6534    0.6809
3363.010    0.7736    0.7825
3363.030    0.8764    0.8682
3363.050    0.9300    0.9232
3363.070    0.9508    0.9537
# 051178  29  3362.515  3363.070
3362.515    0.9927    0.9621
3362.535    0.9745    0.9482
3362.554    0.9192    0.9171
3362.574    0.8308    0.8561
3362.594    0.7224    0.7495
3362.614    0.5859    0.6001
3362.634    0.4554    0.4625
3362.654    0.4162    0.4124
3362.673    0.4787    0.4581
3362.693    0.5400    0.5393
3362.713    0.5601    0.5776
3362.733    0.5240    0.5403
3362.753    0.4452    0.4369
3362.773    0.3260    0.3115
3362.792    0.2295    0.2335
3362.812    0.2526    0.2544
3362.832    0.3928    0.3950
3362.852    0.5977    0.5965
3362.872    0.7616    0.7612
3362.891    0.8356    0.8276
3362.911    0.8295    0.8078
3362.931    0.7616    0.7440
3362.951    0.6923    0.6968
3362.971    0.6852    0.7060
3362.991    0.7440    0.7665
3363.010    0.8377    0.8389
3363.030    0.9185    0.9016
3363.050    0.9506    0.9423
3363.070    0.9607    0.9656
# 053721  28  3362.515  3363.051
3362.515    0.9802    0.9454
3362.535    0.9369    0.9273
3362.555    0.8662    0.8815
3362.575    0.7750    0.8002
3362.595    0.6770    0.6795
3362.615    0.5355    0.5365
3362.634    0.4135    0.4224
3362.654    0.3767    0.3729
3362.674    0.4130    0.4060
3362.694    0.4837    0.4769
3362.714    0.5162    0.5183
3362.734    0.4710    0.4892
3362.753    0.4011    0.4033
3362.773    0.3030    0.2953
3362.793    0.2300    0.2261
3362.813    0.2354    0.2408
3362.833    0.3436    0.3495
3362.853    0.5216    0.5153
3362.872    0.6758    0.6619
3362.892    0.7458    0.7471
3362.912    0.7574    0.7489
3362.932    0.7171    0.7018
3362.952    0.6667    0.6608
3362.971    0.6513    0.6628
3362.991    0.6963    0.7122
3363.011    0.7750    0.7865
3363.031    0.8553    0.8580
3363.051    0.9279    0.9120
# 054375  29  3362.509  3363.065
3362.509    0.9363    0.9169
3362.529    0.9213    0.9084
3362.549    0.8736    0.8726
3362.569    0.7896    0.8061
3362.589    0.6928    0.7096
3362.609    0.5886    0.5932
3362.628    0.4860    0.4872
3362.648    0.4173    0.4127
3362.668    0.4001    0.3966
3362.688    0.4284    0.4279
3362.708    0.4651    0.4669
3362.728    0.4624    0.4714
3362.747    0.4292    0.4282
3362.767    0.3503    0.3490
3362.787    0.2813    0.2751
3362.807    0.2496    0.2495
3362.827    0.2877    0.2961
3362.847    0.4046    0.4068
3362.866    0.5478    0.5355
3362.886    0.6587    0.6485
3362.906    0.7071    0.7060
3362.926    0.7050    0.7093
3362.946    0.6833    0.6874
3362.965    0.6767    0.6755
3362.985    0.6875    0.6929
3363.005    0.7389    0.7398
3363.025    0.8046    0.8009
3363.045    0.8596    0.8594
3363.065    0.9066    0.9059
# 055459  29  3362.510  3363.065
3362.510    0.9899    0.9397
3362.530    0.9572    0.9285
3362.550    0.8752    0.8915
3362.570    0.7945    0.8234
3362.590    0.6923    0.7180
3362.609    0.5756    0.5882
3362.629    0.4512    0.4527
3362.649    0.3737    0.3724
3362.669    0.3852    0.3782
3362.689    0.4530    0.4432
3362.709    0.4939    0.5008
3362.728    0.4838    0.4990
3362.748    0.4216    0.4277
3362.768    0.3255    0.3179
3362.788    0.2347    0.2253
3362.808    0.1984    0.2033
3362.828    0.2688    0.2793
3362.847    0.4386    0.4261
3362.867    0.6104    0.5990
3362.887    0.7158    0.7196
3362.907    0.7595    0.7532
3362.927    0.7347    0.7191
3362.946    0.6770    0.6724
3362.966    0.6488    0.6554
3362.986    0.6667    0.6893
3363.006    0.7483    0.7575
3363.026    0.8426    0.8310
3363.046    0.9003    0.8906
3363.065    0.9290    0.9300
# 055868  29  3362.509  3363.065
3362.509    0.9986    0.9570
3362.529    0.9759    0.9458
3362.549    0.9169    0.9143
3362.569    0.8164    0.8549
3362.589    0.7175    0.7544
3362.609    0.6098    0.6145
3362.628    0.4792    0.4841
3362.648    0.4164    0.4148
3362.668    0.4571    0.4442
3362.688    0.5314    0.5257
3362.708    0.5689    0.5798
3362.728    0.5460    0.5576
3362.747    0.4640    0.4671
3362.767    0.3472    0.3395
3362.787    0.2487    0.2416
3362.807    0.2275    0.2338
3362.827    0.3326    0.3395
3362.847    0.5308    0.5213
3362.866    0.6984    0.6885
3362.886    0.7929    0.7900
3362.906    0.8143    0.7995
3362.926    0.7675    0.7525
3362.946    0.7094    0.7058
3362.965    0.6866    0.7018
3362.985    0.7283    0.7471
3363.005    0.8095    0.8177
3363.025    0.8841    0.8829
3363.045    0.9376    0.9292
3363.065    0.9632    0.9572
# 059589  29  3362.515  3363.070
3362.515    0.9867    0.9376
3362.535    0.9473    0.9192
3362.554    0.8788    0.8780
3362.574    0.7779    0.8070
3362.594    0.6683    0.6981
3362.614    0.5336    0.5527
3362.634    0.4030    0.4136
3362.654    0.3531    0.3516
3362.673    0.4079    0.3880
3362.693    0.4891    0.4746
3362.713    0.5145    0.5288
3362.733    0.4815    0.5037
3362.753    0.3975    0.4059
3362.773    0.2916    0.2806
3362.792    0.2037    0.1941
3362.812    0.1832    0.1915
3362.832    0.2946    0.3010
3362.852    0.4922    0.4858
3362.872    0.6716    0.6619
3362.892    0.7638    0.7558
3362.911    0.7800    0.7549
3362.931    0.7231    0.6966
3362.951    0.6387    0.6417
3362.971    0.6245    0.6409
3362.991    0.6705    0.6992
3363.011    0.7734    0.7827
3363.030    0.8624    0.8535
3363.050    0.9166    0.9068
3363.070    0.9425    0.9408
# 059610  29  3362.510  3363.065
3362.510    0.9721    0.9513
3362.530    0.9725    0.9495
3362.550    0.9333    0.9270
3362.570    0.8620    0.8776
3362.590    0.7661    0.7905
3362.609    0.6549    0.6680
3362.629    0.5161    0.5198
3362.649    0.3988    0.4083
3362.669    0.3981    0.3869
3362.689    0.4626    0.4503
3362.709    0.5294    0.5321
3362.728    0.5488    0.5601
3362.748    0.4973    0.5083
3362.768    0.3944    0.3961
3362.788    0.2917    0.2808
3362.808    0.2274    0.2249
3362.827    0.2556    0.2652
3362.847    0.3997    0.4031
3362.867    0.5939    0.5840
3362.887    0.7415    0.7281
3362.907    0.7954    0.7849
3362.927    0.7804    0.7616
3362.946    0.7226    0.7089
3362.966    0.6710    0.6745
3362.986    0.6713    0.6918
3363.006    0.7315    0.7530
3363.026    0.8306    0.8274
3363.046    0.8991    0.8902
3363.065    0.9307    0.9318
# 062175  28  3362.515  3363.051
3362.515    0.9719    0.9238
3362.535    0.9354    0.9034
3362.555    0.8511    0.8527
3362.575    0.7428    0.7702
3362.595    0.6200    0.6558
3362.615    0.4996    0.5210
3362.634    0.3927    0.4065
3362.654    0.3500    0.3460
3362.674    0.3857    0.3650
3362.694    0.4363    0.4293
3362.714    0.4663    0.4761
3362.734    0.4536    0.4609
3362.753    0.3844    0.3871
3362.773    0.3023    0.2822
3362.793    0.2135    0.2037
3362.813    0.1903    0.2007
3362.833    0.2885    0.2936
3362.853    0.4646    0.4555
3362.872    0.6207    0.6132
3362.892    0.7104    0.7199
3362.912    0.7325    0.7418
3362.932    0.7115    0.7045
3362.952    0.6596    0.6608
3362.971    0.6311    0.6534
3362.991    0.6738    0.6925
3363.011    0.7610    0.7603
3363.031    0.8464    0.8300
3363.051    0.9116    0.8867
# 062816  29  3362.509  3363.065
3362.509    0.9541    0.9328
3362.529    0.9515    0.9307
3362.549    0.9061    0.9043
3362.569    0.8435    0.8502
3362.589    0.7403    0.7638
3362.609    0.6328    0.6479
3362.628    0.5207    0.5297
3362.648    0.4363    0.4353
3362.668    0.4149    0.4057
3362.688    0.4435    0.4378
3362.708    0.4854    0.4881
3362.728    0.4973    0.5043
3362.747    0.4543    0.4648
3362.767    0.3865    0.3783
3362.787    0.2897    0.2876
3362.807    0.2459    0.2439
3362.827    0.2756    0.2823
3362.846    0.3918    0.3933
3362.866    0.5530    0.5475
3362.886    0.6808    0.6797
3362.906    0.7546    0.7461
3362.926    0.7663    0.7454
3362.946    0.7316    0.7114
3362.965    0.6858    0.6883
3362.985    0.6820    0.6998
3363.005    0.7216    0.7473
3363.025    0.8052    0.8111
3363.045    0.8855    0.8712
3363.065    0.9221    0.9169
# 063048  29  3362.509  3363.064
3362.509    0.9797    0.9373
3362.529    0.9763    0.9300
3362.548    0.9133    0.8991
3362.568    0.8046    0.8383
3362.588    0.6966    0.7415
3362.608    0.5793    0.6046
3362.628    0.4506    0.4540
3362.648    0.3476    0.3514
3362.667    0.3550    0.3433
3362.687    0.4264    0.4117
3362.707    0.4795    0.4864
3362.727    0.4819    0.4998
3362.747    0.4273    0.4335
3362.766    0.3270    0.3240
3362.786    0.2226    0.2143
3362.806    0.1684    0.1681
3362.826    0.2139    0.2233
3362.846    0.3753    0.3748
3362.866    0.5731    0.5626
3362.885    0.7068    0.6971
3362.905    0.7551    0.7442
3362.925    0.7330    0.7062
3362.945    0.6580    0.6408
3362.965    0.6010    0.6111
3362.985    0.6172    0.6460
3363.004    0.7039    0.7219
3363.024    0.8140    0.8095
3363.044    0.8902    0.8786
3363.064    0.9290    0.9249
# 063636  29  3362.510  3363.065
3362.510    0.9719    0.9369
3362.530    0.9339    0.9158
3362.550    0.8584    0.8686
3362.569    0.7633    0.7940
3362.589    0.6662    0.6839
3362.609    0.5550    0.5586
3362.629    0.4610    0.4572
3362.649    0.4234    0.4179
3362.669    0.4446    0.4428
3362.688    0.4894    0.4891
3362.708    0.5030    0.5106
3362.728    0.4709    0.4747
3362.748    0.3942    0.3898
3362.768    0.2987    0.2959
3362.787    0.2436    0.2447
3362.807    0.2661    0.2681
3362.827    0.3746    0.3751
3362.847    0.5283    0.5283
3362.867    0.6634    0.6657
3362.887    0.7513    0.7393
3362.906    0.7560    0.7435
3362.926    0.7285    0.7097
3362.946    0.6781    0.6816
3362.966    0.6725    0.6904
3362.986    0.7305    0.7384
3363.006    0.8004    0.8054
3363.025    0.8674    0.8662
3363.045    0.9232    0.9152
3363.065    0.9467    0.9471
# 064150  28  3362.516  3363.051
3362.516    0.9970    0.9262
3362.535    0.9243    0.8983
3362.555    0.8179    0.8412
3362.575    0.7045    0.7508
3362.595    0.6026    0.6255
3362.615    0.4807    0.4865
3362.635    0.3813    0.3829
3362.654    0.3608    0.3550
3362.674    0.4059    0.3908
3362.694    0.4384    0.4397
3362.714    0.4358    0.4483
3362.734    0.3845    0.3976
3362.753    0.3135    0.3108
3362.773    0.2313    0.2206
3362.793    0.1821    0.1820
3362.813    0.2230    0.2322
3362.833    0.3706    0.3703
3362.853    0.5532    0.5450
3362.872    0.6866    0.6750
3362.892    0.7259    0.7253
3362.912    0.7099    0.6926
3362.932    0.6403    0.6289
3362.952    0.5932    0.5950
3362.972    0.5976    0.6222
3362.991    0.6781    0.6942
3363.011    0.7952    0.7847
3363.031    0.8788    0.8616
3363.051    0.9089    0.9145
# 064747  29  3362.509  3363.064
3362.509    0.9929    0.9561
3362.528    0.9888    0.9535
3362.548    0.9408    0.9322
3362.568    0.8608    0.8880
3362.588    0.7761    0.8085
3362.608    0.6571    0.6811
3362.628    0.5178    0.5257
3362.647    0.4074    0.4157
3362.667    0.4156    0.4017
3362.687    0.4933    0.4779
3362.707    0.5551    0.5605
3362.727    0.5635    0.5752
3362.747    0.4934    0.5026
3362.766    0.3767    0.3805
3362.786    0.2651    0.2539
3362.806    0.1963    0.1951
3362.826    0.2398    0.2495
3362.846    0.4115    0.4114
3362.866    0.6213    0.6107
3362.885    0.7575    0.7495
3362.905    0.8069    0.7956
3362.925    0.7896    0.7560
3362.945    0.7094    0.6887
3362.965    0.6430    0.6561
3362.985    0.6639    0.6883
3363.004    0.7389    0.7616
3363.024    0.8395    0.8443
3363.044    0.9256    0.9066
3363.064    0.9447    0.9451
# 070319  29  3362.515  3363.070
3362.515    0.9988    0.9636
3362.535    0.9587    0.9458
3362.555    0.9034    0.9078
3362.575    0.8117    0.8344
3362.594    0.6953    0.7165
3362.614    0.5482    0.5585
3362.634    0.4376    0.4399
3362.654    0.4363    0.4324
3362.674    0.5357    0.5181
3362.694    0.6152    0.6056
3362.713    0.6048    0.6223
3362.733    0.5324    0.5516
3362.753    0.4190    0.4172
3362.773    0.2901    0.2796
3362.793    0.2146    0.2140
3362.812    0.2585    0.2664
3362.832    0.4339    0.4350
3362.852    0.6527    0.6421
3362.872    0.7947    0.7892
3362.892    0.8395    0.8331
3362.912    0.8224    0.7969
3362.931    0.7575    0.7398
3362.951    0.7044    0.7106
3362.971    0.7153    0.7394
3362.991    0.7860    0.8082
3363.011    0.8774    0.8790
3363.031    0.9395    0.9294
3363.050    0.9714    0.9581
3363.070    0.9669    0.9741
# 072604  29  3362.510  3363.065
3362.510    0.9854    0.9515
3362.530    0.9572    0.9399
3362.550    0.9082    0.9053
3362.570    0.8221    0.8406
3362.589    0.7142    0.7405
3362.609    0.5818    0.5933
3362.629    0.4364    0.4426
3362.649    0.3605    0.3595
3362.669    0.3909    0.3832
3362.689    0.4837    0.4734
3362.708    0.5450    0.5434
3362.728    0.5206    0.5416
3362.748    0.4447    0.4562
3362.768    0.3363    0.3282
3362.788    0.2343    0.2228
3362.808    0.1943    0.2023
3362.827    0.2844    0.2887
3362.847    0.4744    0.4655
3362.867    0.6590    0.6519
3362.887    0.7702    0.7679
3362.907    0.7938    0.7860
3362.926    0.7579    0.7405
3362.946    0.6955    0.6841
3362.966    0.6592    0.6708
3362.986    0.6896    0.7152
3363.006    0.7786    0.7909
3363.026    0.8698    0.8632
3363.045    0.9243    0.9133
3363.065    0.9489    0.9471
# 075676  29  3362.511  3363.066
3362.511    1.0160    0.9524
3362.530    0.9966    0.9449
3362.550    0.9270    0.9166
3362.570    0.8343    0.8626
3362.590    0.7201    0.7693
3362.610    0.5860    0.6262
3362.630    0.4436    0.4637
3362.649    0.3566    0.3561
3362.669    0.3544    0.3324
3362.689    0.3785    0.3668
3362.709    0.3849    0.3986
3362.729    0.3798    0.3976
3362.748    0.3580    0.3585
3362.768    0.2930    0.2826
3362.788    0.2170    0.2096
3362.808    0.1993    0.2021
3362.828    0.2940    0.3038
3362.848    0.4923    0.4935
3362.867    0.6925    0.6758
3362.887    0.7909    0.7845
3362.907    0.7930    0.7820
3362.927    0.7374    0.7057
3362.947    0.6452    0.6256
3362.967    0.5824    0.6048
3362.986    0.6180    0.6561
3363.006    0.7364    0.7516
3363.026    0.8557    0.8433
3363.046    0.9262    0.9078
3363.066    0.9530    0.9460
# 076114  29  3362.515  3363.070
3362.515    0.9975    0.9402
3362.534    0.9609    0.9228
3362.554    0.8738    0.8798
3362.574    0.7681    0.8065
3362.594    0.6527    0.6941
3362.614    0.5353    0.5503
3362.634    0.4175    0.4216
3362.653    0.3695    0.3702
3362.673    0.4226    0.4043
3362.693    0.4918    0.4748
3362.713    0.5000    0.5084
3362.733    0.4446    0.4695
3362.752    0.3651    0.3763
3362.772    0.2740    0.2625
3362.792    0.2011    0.1903
3362.812    0.1970    0.2085
3362.832    0.3263    0.3319
3362.852    0.5282    0.5184
3362.871    0.6906    0.6762
3362.891    0.7568    0.7542
3362.911    0.7589    0.7330
3362.931    0.6888    0.6593
3362.951    0.6021    0.6017
3362.971    0.5800    0.6081
3362.990    0.6503    0.6734
3363.010    0.7668    0.7682
3363.030    0.8690    0.8527
3363.050    0.9196    0.9116
3363.070    0.9363    0.9465
# 077749  29  3362.510  3363.065
3362.510    0.9171    0.8958
3362.530    0.8867    0.8690
3362.549    0.8115    0.8177
3362.569    0.7229    0.7377
3362.589    0.6268    0.6386
3362.609    0.5216    0.5372
3362.629    0.4497    0.4562
3362.649    0.4192    0.4143
3362.668    0.4194    0.4121
3362.688    0.4312    0.4314
3362.708    0.4476    0.4441
3362.728    0.4299    0.4276
3362.748    0.3861    0.3804
3362.768    0.3298    0.3232
3362.787    0.2923    0.2889
3362.807    0.2999    0.2995
3362.827    0.3583    0.3654
3362.847    0.4676    0.4701
3362.867    0.5789    0.5808
3362.886    0.6625    0.6628
3362.906    0.7003    0.7104
3362.926    0.7135    0.7248
3362.946    0.7211    0.7258
3362.966    0.7201    0.7337
3362.986    0.7535    0.7579
3363.005    0.8091    0.7945
3363.025    0.8553    0.8395
3363.045    0.8921    0.8823
3363.065    0.9154    0.9173
# 078217  29  3362.510  3363.065
3362.510    1.0042    0.9623
3362.530    0.9833    0.9528
3362.549    0.9296    0.9262
3362.569    0.8329    0.8714
3362.589    0.7355    0.7730
3362.609    0.6200    0.6276
3362.629    0.4727    0.4784
3362.649    0.4012    0.4035
3362.668    0.4455    0.4338
3362.688    0.5425    0.5238
3362.708    0.5773    0.5865
3362.728    0.5474    0.5685
3362.748    0.4653    0.4707
3362.767    0.3502    0.3432
3362.787    0.2437    0.2367
3362.807    0.2180    0.2212
3362.827    0.3171    0.3258
3362.847    0.5201    0.5159
3362.867    0.7143    0.7019
3362.886    0.8097    0.8013
3362.906    0.8234    0.8074
3362.926    0.7849    0.7514
3362.946    0.7047    0.6955
3362.966    0.6676    0.6890
3362.986    0.7110    0.7399
3363.005    0.8026    0.8138
3363.025    0.8890    0.8843
3363.045    0.9391    0.9326
3363.065    0.9638    0.9607
# 079672  28  3362.516  3363.051
3362.516    0.9858    0.9324
3362.535    0.9354    0.9051
3362.555    0.8320    0.8494
3362.575    0.7163    0.7596
3362.595    0.6126    0.6346
3362.615    0.4906    0.4975
3362.635    0.3999    0.3986
3362.654    0.3872    0.3788
3362.674    0.4351    0.4267
3362.694    0.4883    0.4875
3362.714    0.4846    0.5011
3362.734    0.4391    0.4453
3362.753    0.3491    0.3477
3362.773    0.2553    0.2458
3362.793    0.1992    0.1993
3362.813    0.2357    0.2458
3362.833    0.3857    0.3821
3362.853    0.5639    0.5563
3362.872    0.6990    0.6887
3362.892    0.7471    0.7464
3362.912    0.7444    0.7256
3362.932    0.6894    0.6733
3362.952    0.6449    0.6443
3362.972    0.6418    0.6674
3362.991    0.7112    0.7293
3363.011    0.8032    0.8072
3363.031    0.8806    0.8742
3363.051    0.9339    0.9213
# 085042  29  3362.515  3363.070
3362.515    1.0007    0.9311
3362.535    0.9384    0.9078
3362.555    0.8431    0.8568
3362.575    0.7372    0.7743
3362.595    0.6219    0.6543
3362.614    0.4981    0.5161
3362.634    0.3870    0.3917
3362.654    0.3520    0.3462
3362.674    0.4065    0.3879
3362.694    0.4694    0.4598
3362.714    0.4718    0.4912
3362.733    0.4326    0.4530
3362.753    0.3536    0.3540
3362.773    0.2520    0.2408
3362.793    0.1773    0.1709
3362.813    0.1792    0.1903
3362.833    0.3075    0.3112
3362.852    0.4979    0.4836
3362.872    0.6587    0.6488
3362.892    0.7345    0.7303
3362.912    0.7315    0.7181
3362.932    0.6819    0.6571
3362.951    0.6136    0.6131
3362.971    0.5979    0.6234
3362.991    0.6677    0.6899
3363.011    0.7734    0.7779
3363.031    0.8596    0.8549
3363.051    0.9251    0.9091
3363.070    0.9436    0.9412
# 085810  29  3362.515  3363.070
3362.515    0.9710    0.9251
3362.535    0.9177    0.8976
3362.554    0.8310    0.8441
3362.574    0.7233    0.7549
3362.594    0.6124    0.6343
3362.614    0.4977    0.5035
3362.634    0.4056    0.4047
3362.654    0.3807    0.3745
3362.673    0.4190    0.4076
3362.693    0.4615    0.4634
3362.713    0.4698    0.4853
3362.733    0.4348    0.4443
3362.753    0.3593    0.3546
3362.773    0.2718    0.2604
3362.792    0.2116    0.2136
3362.812    0.2366    0.2437
3362.832    0.3574    0.3569
3362.852    0.5200    0.5137
3362.872    0.6530    0.6507
3362.891    0.7259    0.7173
3362.911    0.7296    0.7156
3362.931    0.6890    0.6751
3362.951    0.6431    0.6451
3362.971    0.6356    0.6571
3362.991    0.6945    0.7106
3363.010    0.7818    0.7795
3363.030    0.8664    0.8486
3363.050    0.9082    0.9022
3363.070    0.9270    0.9378
# 088194  29  3362.515  3363.070
3362.515    1.0069    0.9486
3362.535    0.9554    0.9298
3362.555    0.8754    0.8867
3362.575    0.7775    0.8125
3362.594    0.6713    0.7029
3362.614    0.5438    0.5537
3362.634    0.4154    0.4204
3362.654    0.3735    0.3715
3362.674    0.4353    0.4201
3362.694    0.5155    0.5036
3362.713    0.5313    0.5430
3362.733    0.4862    0.5057
3362.753    0.3955    0.3999
3362.773    0.2844    0.2747
3362.793    0.2003    0.1947
3362.812    0.2012    0.2095
3362.832    0.3316    0.3354
3362.852    0.5406    0.5294
3362.872    0.7119    0.7019
3362.892    0.7838    0.7829
3362.912    0.7856    0.7670
3362.931    0.7350    0.7057
3362.951    0.6657    0.6546
3362.971    0.6375    0.6615
3362.991    0.6888    0.7244
3363.011    0.7949    0.8076
3363.031    0.8896    0.8786
3363.050    0.9354    0.9249
3363.070    0.9601    0.9543
# 088945  29  3362.510  3363.065
3362.510    0.8999    0.8945
3362.530    0.8802    0.8722
3362.549    0.8272    0.8283
3362.569    0.7494    0.7609
3362.589    0.6748    0.6797
3362.609    0.5954    0.5974
3362.629    0.5348    0.5294
3362.649    0.4881    0.4857
3362.668    0.4686    0.4670
3362.688    0.4586    0.4611
3362.708    0.4506    0.4536
3362.728    0.4318    0.4333
3362.748    0.4032    0.4002
3362.768    0.3714    0.3673
3362.787    0.3490    0.3533
3362.807    0.3706    0.3709
3362.827    0.4264    0.4243
3362.847    0.4996    0.5021
3362.867    0.5805    0.5837
3362.886    0.6534    0.6470
3362.906    0.6928    0.6894
3362.926    0.7104    0.7104
3362.946    0.7238    0.7219
3362.966    0.7355    0.7372
3362.986    0.7602    0.7640
3363.005    0.7956    0.7998
3363.025    0.8408    0.8431
3363.045    0.8892    0.8849
3363.065    0.9228    0.9198
# 089282  28  3362.515  3363.051
3362.515    0.9585    0.9462
3362.535    0.9341    0.9279
3362.555    0.8904    0.8835
3362.575    0.7980    0.8063
3362.595    0.6814    0.6945
3362.615    0.5540    0.5640
3362.634    0.4488    0.4582
3362.654    0.4084    0.4078
3362.674    0.4432    0.4308
3362.694    0.4992    0.4928
3362.714    0.5343    0.5358
3362.733    0.5155    0.5216
3362.753    0.4481    0.4474
3362.773    0.3618    0.3483
3362.793    0.2862    0.2794
3362.813    0.2788    0.2877
3362.833    0.3811    0.3855
3362.852    0.5426    0.5311
3362.872    0.6778    0.6809
3362.892    0.7652    0.7761
3362.912    0.7936    0.8026
3362.932    0.7804    0.7838
3362.952    0.7560    0.7591
3362.971    0.7466    0.7574
3362.991    0.7786    0.7852
3363.011    0.8333    0.8318
3363.031    0.8921    0.8802
3363.051    0.9361    0.9204
# 089474  29  3362.514  3363.069
3362.514    0.9741    0.9376
3362.534    0.9363    0.9135
3362.554    0.8541    0.8612
3362.574    0.7547    0.7741
3362.593    0.6307    0.6575
3362.613    0.5025    0.5174
3362.633    0.4080    0.4062
3362.653    0.3743    0.3708
3362.673    0.4253    0.4121
3362.693    0.4845    0.4777
3362.712    0.4901    0.5041
3362.732    0.4469    0.4633
3362.752    0.3669    0.3670
3362.772    0.2731    0.2623
3362.792    0.2086    0.2058
3362.812    0.2290    0.2386
3362.831    0.3547    0.3564
3362.851    0.5357    0.5289
3362.871    0.6894    0.6781
3362.891    0.7575    0.7477
3362.911    0.7487    0.7338
3362.931    0.7006    0.6797
3362.950    0.6431    0.6428
3362.970    0.6318    0.6539
3362.990    0.6934    0.7132
3363.010    0.7860    0.7925
3363.030    0.8698    0.8640
3363.050    0.9251    0.9156
3363.069    0.9462    0.9469
# 089912  29  3362.510  3363.065
3362.510    0.9169    0.9137
3362.530    0.9162    0.9005
3362.550    0.8614    0.8626
3362.570    0.8015    0.7993
3362.589    0.7084    0.7194
3362.609    0.6107    0.6262
3362.629    0.5394    0.5413
3362.649    0.4839    0.4829
3362.669    0.4622    0.4595
3362.689    0.4623    0.4626
3362.708    0.4697    0.4711
3362.728    0.4708    0.4654
3362.748    0.4462    0.4355
3362.768    0.3914    0.3910
3362.788    0.3593    0.3552
3362.807    0.3490    0.3522
3362.827    0.3966    0.3939
3362.847    0.4744    0.4754
3362.867    0.5707    0.5737
3362.887    0.6545    0.6610
3362.907    0.7102    0.7186
3362.926    0.7347    0.7442
3362.946    0.7483    0.7525
3362.966    0.7546    0.7584
3362.986    0.7698    0.7748
3363.006    0.8089    0.8048
3363.026    0.8568    0.8437
3363.045    0.8865    0.8819
3363.065    0.9217    0.9169
# 090004  29  3362.515  3363.070
3362.515    0.9901    0.9260
3362.535    0.9236    0.8917
3362.555    0.8093    0.8291
3362.574    0.7011    0.7384
3362.594    0.5774    0.6044
3362.614    0.4354    0.4529
3362.634    0.3471    0.3467
3362.654    0.3499    0.3384
3362.674    0.4247    0.4084
3362.693    0.4775    0.4782
3362.713    0.4690    0.4920
3362.733    0.4131    0.4280
3362.753    0.3208    0.3139
3362.773    0.2169    0.2051
3362.793    0.1600    0.1613
3362.812    0.2068    0.2158
3362.832    0.3709    0.3700
3362.852    0.5721    0.5618
3362.872    0.7160    0.7039
3362.892    0.7514    0.7463
3362.912    0.7259    0.7040
3362.931    0.6610    0.6397
3362.951    0.5953    0.6088
3362.971    0.6102    0.6443
3362.991    0.7130    0.7261
3363.011    0.8258    0.8130
3363.030    0.8999    0.8774
3363.050    0.9335    0.9228
3363.070    0.9290    0.9502
# 091287  29  3362.510  3363.066
3362.510    0.9924    0.9354
3362.530    0.9636    0.9273
3362.550    0.9030    0.8937
3362.570    0.7978    0.8333
3362.590    0.7005    0.7401
3362.610    0.5897    0.6101
3362.629    0.4615    0.4758
3362.649    0.3777    0.3803
3362.669    0.3902    0.3751
3362.689    0.4522    0.4357
3362.709    0.4883    0.4909
3362.729    0.4589    0.4862
3362.748    0.4103    0.4175
3362.768    0.3147    0.3059
3362.788    0.2135    0.2059
3362.808    0.1741    0.1739
3362.828    0.2346    0.2450
3362.848    0.4044    0.4069
3362.867    0.6005    0.5836
3362.887    0.7226    0.7133
3362.907    0.7534    0.7440
3362.927    0.7186    0.6960
3362.947    0.6415    0.6299
3362.966    0.5912    0.6065
3362.986    0.6223    0.6467
3363.006    0.7178    0.7310
3363.026    0.8274    0.8192
3363.046    0.9003    0.8867
3363.066    0.9322    0.9303
# 096184  29  3362.509  3363.064
3362.509    0.9876    0.9369
3362.529    0.9552    0.9277
3362.549    0.8917    0.8921
3362.569    0.7909    0.8253
3362.589    0.6850    0.7203
3362.608    0.5764    0.5879
3362.628    0.4447    0.4456
3362.648    0.3501    0.3563
3362.668    0.3689    0.3577
3362.688    0.4428    0.4263
3362.708    0.4899    0.4927
3362.727    0.4775    0.4983
3362.747    0.4163    0.4302
3362.767    0.3246    0.3190
3362.787    0.2347    0.2215
3362.807    0.1890    0.1920
3362.826    0.2423    0.2550
3362.846    0.4139    0.4049
3362.866    0.5921    0.5810
3362.886    0.7089    0.7075
3362.906    0.7546    0.7437
3362.926    0.7355    0.7070
3362.945    0.6631    0.6537
3362.965    0.6210    0.6305
3362.985    0.6350    0.6627
3363.005    0.7175    0.7340
3363.025    0.8202    0.8128
3363.045    0.8910    0.8778
3363.064    0.9213    0.9215
# 096395  29  3362.510  3363.065
3362.510    0.9829    0.9557
3362.529    0.9901    0.9524
3362.549    0.9322    0.9303
3362.569    0.8545    0.8829
3362.589    0.7702    0.7989
3362.609    0.6537    0.6727
3362.629    0.5297    0.5276
3362.648    0.4198    0.4262
3362.668    0.4167    0.4074
3362.688    0.4782    0.4697
3362.708    0.5466    0.5466
3362.728    0.5585    0.5699
3362.748    0.5038    0.5136
3362.767    0.4066    0.4065
3362.787    0.3019    0.2903
3362.807    0.2332    0.2338
3362.827    0.2708    0.2807
3362.847    0.4305    0.4256
3362.867    0.6132    0.6079
3362.886    0.7485    0.7432
3362.906    0.8098    0.8030
3362.926    0.8106    0.7874
3362.946    0.7644    0.7427
3362.966    0.7117    0.7181
3362.986    0.7102    0.7386
3363.005    0.7745    0.7909
3363.025    0.8502    0.8545
3363.045    0.9114    0.9070
3363.065    0.9554    0.9430
# 096402  29  3362.510  3363.065
3362.510    0.9856    0.9391
3362.530    0.9698    0.9253
3362.550    0.8829    0.8845
3362.570    0.7816    0.8113
3362.589    0.6636    0.7047
3362.609    0.5401    0.5574
3362.629    0.4049    0.4127
3362.649    0.3338    0.3335
3362.669    0.3660    0.3518
3362.689    0.4474    0.4298
3362.708    0.4787    0.4893
3362.728    0.4575    0.4825
3362.748    0.3888    0.4003
3362.768    0.2958    0.2829
3362.788    0.2004    0.1900
3362.808    0.1670    0.1748
3362.827    0.2505    0.2565
3362.847    0.4312    0.4244
3362.867    0.6165    0.6062
3362.887    0.7278    0.7213
3362.907    0.7504    0.7360
3362.926    0.7081    0.6834
3362.946    0.6298    0.6202
3362.966    0.5893    0.6056
3362.986    0.6286    0.6560
3363.006    0.7290    0.7435
3363.026    0.8379    0.8297
3363.045    0.9039    0.8915
3363.065    0.9367    0.9337
# 096901  29  3362.510  3363.065
3362.510    0.9901    0.9330
3362.529    0.9486    0.9211
3362.549    0.8794    0.8813
3362.569    0.7780    0.8106
3362.589    0.6640    0.7034
3362.609    0.5483    0.5645
3362.629    0.4303    0.4282
3362.648    0.3519    0.3517
3362.668    0.3643    0.3570
3362.688    0.4326    0.4215
3362.708    0.4707    0.4770
3362.728    0.4519    0.4702
3362.748    0.3917    0.3945
3362.767    0.2972    0.2905
3362.787    0.2075    0.2000
3362.807    0.1756    0.1798
3362.827    0.2512    0.2576
3362.847    0.4207    0.4165
3362.866    0.5927    0.5838
3362.886    0.7110    0.7039
3362.906    0.7354    0.7298
3362.926    0.7037    0.6839
3362.946    0.6310    0.6250
3362.966    0.5947    0.6086
3362.985    0.6337    0.6488
3363.005    0.7199    0.7291
3363.025    0.8140    0.8138
3363.045    0.8931    0.8808
3363.065    0.9292    0.9260
# 096948  29  3362.509  3363.064
3362.509    0.9938    0.9339
3362.529    0.9802    0.9266
3362.549    0.9039    0.8923
3362.568    0.7910    0.8323
3362.588    0.6841    0.7354
3362.608    0.5721    0.6026
3362.628    0.4533    0.4594
3362.648    0.3602    0.3624
3362.668    0.3649    0.3544
3362.687    0.4328    0.4124
3362.707    0.4757    0.4768
3362.727    0.4574    0.4844
3362.747    0.4032    0.4187
3362.767    0.3182    0.3086
3362.787    0.2210    0.2080
3362.806    0.1696    0.1715
3362.826    0.2175    0.2291
3362.846    0.3823    0.3798
3362.866    0.5792    0.5648
3362.886    0.7104    0.7010
3362.906    0.7535    0.7399
3362.925    0.7208    0.7000
3362.945    0.6488    0.6334
3362.965    0.5948    0.6027
3362.985    0.6035    0.6358
3363.005    0.6984    0.7153
3363.025    0.8032    0.8035
3363.044    0.8863    0.8718
3363.064    0.9313    0.9209
# 097420  29  3362.510  3363.065
3362.510    0.9784    0.9315
3362.530    0.9495    0.9281
3362.550    0.8931    0.8991
3362.569    0.8266    0.8437
3362.589    0.7214    0.7520
3362.609    0.6091    0.6282
3362.629    0.4918    0.4961
3362.649    0.4017    0.4004
3362.669    0.3872    0.3773
3362.688    0.4247    0.4176
3362.708    0.4718    0.4782
3362.728    0.4890    0.5006
3362.748    0.4477    0.4568
3362.768    0.3704    0.3630
3362.788    0.2755    0.2663
3362.807    0.2191    0.2200
3362.827    0.2446    0.2535
3362.847    0.3691    0.3705
3362.867    0.5420    0.5284
3362.887    0.6699    0.6637
3362.906    0.7295    0.7293
3362.926    0.7444    0.7293
3362.946    0.7115    0.6939
3362.966    0.6601    0.6699
3362.986    0.6657    0.6855
3363.006    0.7241    0.7384
3363.025    0.8078    0.8032
3363.045    0.8754    0.8662
3363.065    0.9171    0.9137
# 098921  29  3362.509  3363.064
3362.509    0.9447    0.9154
3362.529    0.9188    0.9020
3362.549    0.8600    0.8598
3362.569    0.7621    0.7860
3362.589    0.6590    0.6825
3362.608    0.5592    0.5682
3362.628    0.4636    0.4582
3362.648    0.3970    0.3926
3362.668    0.3946    0.3880
3362.688    0.4236    0.4255
3362.707    0.4494    0.4600
3362.727    0.4524    0.4568
3362.747    0.4027    0.4018
3362.767    0.3267    0.3183
3362.787    0.2536    0.2497
3362.807    0.2316    0.2373
3362.826    0.2914    0.2954
3362.846    0.4208    0.4166
3362.866    0.5645    0.5555
3362.886    0.6615    0.6611
3362.906    0.7089    0.7047
3362.926    0.6984    0.6952
3362.945    0.6653    0.6691
3362.965    0.6518    0.6595
3362.985    0.6844    0.6855
3363.005    0.7360    0.7408
3363.025    0.8151    0.8070
3363.045    0.8730    0.8670
3363.064    0.9064    0.9108
# 100963  29  3362.515  3363.070
3362.515    0.9775    0.9404
3362.535    0.9576    0.9213
3362.555    0.8686    0.8762
3362.574    0.7720    0.8037
3362.594    0.6627    0.6902
3362.614    0.5379    0.5514
3362.634    0.4266    0.4314
3362.654    0.3923    0.3824
3362.674    0.4241    0.4142
3362.693    0.4789    0.4764
3362.713    0.5019    0.5123
3362.733    0.4714    0.4807
3362.753    0.3862    0.3894
3362.773    0.2879    0.2811
3362.793    0.2187    0.2126
3362.812    0.2185    0.2267
3362.832    0.3299    0.3364
3362.852    0.5153    0.5057
3362.872    0.6762    0.6625
3362.892    0.7478    0.7459
3362.912    0.7621    0.7449
3362.931    0.7239    0.6997
3362.951    0.6648    0.6590
3362.971    0.6448    0.6640
3362.991    0.6874    0.7175
3363.011    0.7825    0.7932
3363.030    0.8728    0.8602
3363.050    0.9270    0.9124
3363.070    0.9410    0.9456
# 104075  28  3362.515  3363.051
3362.515    0.9441    0.9305
3362.535    0.9164    0.9112
3362.555    0.8626    0.8666
3362.575    0.7918    0.7949
3362.595    0.6986    0.6998
3362.615    0.5826    0.5970
3362.634    0.5016    0.5149
3362.654    0.4717    0.4671
3362.674    0.4712    0.4647
3362.694    0.4892    0.4896
3362.714    0.5168    0.5085
3362.734    0.5022    0.4951
3362.753    0.4452    0.4487
3362.773    0.3945    0.3855
3362.793    0.3486    0.3426
3362.813    0.3469    0.3514
3362.833    0.4212    0.4210
3362.852    0.5249    0.5261
3362.872    0.6323    0.6427
3362.892    0.7258    0.7311
3362.912    0.7730    0.7759
3362.932    0.7716    0.7852
3362.952    0.7667    0.7807
3362.971    0.7757    0.7827
3362.991    0.8091    0.8011
3363.011    0.8391    0.8341
3363.031    0.8774    0.8730
3363.051    0.9281    0.9097
# 109110  29  3362.510  3363.065
3362.510    0.9154    0.9211
3362.530    0.9028    0.9047
3362.550    0.8606    0.8614
3362.570    0.8173    0.7890
3362.589    0.7015    0.6961
3362.609    0.5634    0.5871
3362.629    0.4770    0.4922
3362.649    0.4396    0.4383
3362.669    0.4471    0.4341
3362.688    0.4642    0.4595
3362.708    0.4791    0.4825
3362.728    0.4745    0.4714
3362.748    0.4247    0.4198
3362.768    0.3476    0.3496
3362.788    0.3009    0.2987
3362.807    0.3026    0.2991
3362.827    0.3616    0.3627
3362.847    0.4721    0.4740
3362.867    0.5762    0.5943
3362.887    0.6838    0.6841
3362.907    0.7354    0.7244
3362.926    0.7327    0.7256
3362.946    0.7076    0.7132
3362.966    0.7099    0.7133
3362.986    0.7335    0.7386
3363.006    0.7743    0.7849
3363.025    0.8247    0.8362
3363.045    0.9016    0.8859
3363.065    0.9384    0.9243
# 110205  29  3362.511  3363.066
3362.511    0.9966    0.9605
3362.530    0.9763    0.9539
3362.550    0.9300    0.9288
3362.570    0.8572    0.8790
3362.590    0.7595    0.7909
3362.610    0.6454    0.6578
3362.630    0.5097    0.5139
3362.649    0.4236    0.4322
3362.669    0.4549    0.4443
3362.689    0.5388    0.5182
3362.709    0.5796    0.5723
3362.729    0.5369    0.5532
3362.748    0.4440    0.4658
3362.768    0.3390    0.3374
3362.788    0.2420    0.2317
3362.808    0.2072    0.2098
3362.828    0.2969    0.3042
3362.848    0.4900    0.4884
3362.867    0.6789    0.6697
3362.887    0.7881    0.7843
3362.907    0.8123    0.7929
3362.927    0.7638    0.7305
3362.947    0.6864    0.6627
3362.967    0.6320    0.6471
3362.986    0.6639    0.6947
3363.006    0.7635    0.7814
3363.026    0.8551    0.8646
3363.046    0.9303    0.9226
3363.066    0.9672    0.9561
# 112504  29  3362.510  3363.065
3362.510    0.9892    0.9404
3362.529    0.9716    0.9361
3362.549    0.9099    0.9076
3362.569    0.8183    0.8504
3362.589    0.7148    0.7575
3362.609    0.6111    0.6278
3362.628    0.4906    0.4920
3362.648    0.3851    0.3874
3362.668    0.3720    0.3673
3362.688    0.4397    0.4242
3362.708    0.4973    0.4969
3362.728    0.5035    0.5198
3362.747    0.4526    0.4709
3362.767    0.3726    0.3654
3362.787    0.2689    0.2567
3362.807    0.2047    0.2041
3362.827    0.2369    0.2480
3362.847    0.3841    0.3858
3362.866    0.5699    0.5555
3362.886    0.7114    0.7015
3362.906    0.7804    0.7647
3362.926    0.7579    0.7495
3362.946    0.7110    0.7015
3362.966    0.6734    0.6736
3362.985    0.6682    0.6918
3363.005    0.7315    0.7502
3363.025    0.8222    0.8213
3363.045    0.8904    0.8823
3363.065    0.9343    0.9256
# 113579  28  3362.515  3363.051
3362.515    0.7814    0.7816
3362.535    0.7520    0.7527
3362.555    0.7185    0.7166
3362.575    0.6716    0.6759
3362.595    0.6337    0.6331
3362.615    0.5953    0.5901
3362.634    0.5465    0.5498
3362.654    0.5092    0.5092
3362.674    0.4707    0.4713
3362.694    0.4385    0.4381
3362.714    0.4108    0.4120
3362.733    0.3926    0.3963
3362.753    0.3925    0.3917
3362.773    0.4104    0.4004
3362.793    0.4289    0.4220
3362.813    0.4604    0.4540
3362.833    0.4848    0.4931
3362.852    0.5174    0.5332
3362.872    0.5613    0.5757
3362.892    0.6097    0.6170
3362.912    0.6586    0.6564
3362.932    0.7018    0.6947
3362.952    0.7485    0.7325
3362.971    0.7867    0.7677
3362.991    0.8134    0.8039
3363.011    0.8375    0.8375
3363.031    0.8559    0.8668
3363.051    0.8752    0.8892
# 113989  29  3362.515  3363.070
3362.515    1.0046    0.9638
3362.535    0.9739    0.9526
3362.555    0.9273    0.9245
3362.575    0.8529    0.8698
3362.594    0.7396    0.7739
3362.614    0.5924    0.6204
3362.634    0.4607    0.4663
3362.654    0.4136    0.4050
3362.674    0.4775    0.4660
3362.694    0.5805    0.5725
3362.713    0.6242    0.6263
3362.733    0.5729    0.5921
3362.753    0.4658    0.4758
3362.773    0.3342    0.3261
3362.793    0.2253    0.2181
3362.813    0.2119    0.2203
3362.832    0.3420    0.3440
3362.852    0.5531    0.5502
3362.872    0.7384    0.7325
3362.892    0.8331    0.8187
3362.912    0.8416    0.8074
3362.932    0.7881    0.7456
3362.951    0.6939    0.6979
3362.971    0.6753    0.7039
3362.991    0.7374    0.7668
3363.011    0.8393    0.8472
3363.031    0.9160    0.9099
3363.051    0.9557    0.9478
3363.070    0.9636    0.9674
# 115715  29  3362.515  3363.070
3362.515    0.9917    0.9561
3362.534    0.9561    0.9380
3362.554    0.8831    0.8952
3362.574    0.7943    0.8171
3362.594    0.6767    0.6944
3362.614    0.5352    0.5428
3362.633    0.4200    0.4239
3362.653    0.3901    0.3857
3362.673    0.4552    0.4428
3362.693    0.5348    0.5317
3362.713    0.5565    0.5744
3362.733    0.5248    0.5321
3362.752    0.4279    0.4271
3362.772    0.3089    0.2996
3362.792    0.2230    0.2216
3362.812    0.2393    0.2456
3362.832    0.3777    0.3795
3362.852    0.5788    0.5703
3362.871    0.7295    0.7258
3362.891    0.8095    0.8041
3362.911    0.8173    0.7949
3362.931    0.7563    0.7432
3362.951    0.7063    0.7060
3362.971    0.6981    0.7178
3362.990    0.7497    0.7704
3363.010    0.8364    0.8402
3363.030    0.9126    0.8995
3363.050    0.9417    0.9397
3363.070    0.9621    0.9636
# 116613  29  3362.515  3363.070
3362.515    0.9712    0.9241
3362.535    0.9095    0.8960
3362.555    0.8156    0.8375
3362.575    0.7160    0.7447
3362.595    0.6104    0.6217
3362.614    0.4928    0.4980
3362.634    0.4014    0.3999
3362.654    0.3758    0.3700
3362.674    0.4161    0.4069
3362.694    0.4640    0.4667
3362.714    0.4754    0.4927
3362.733    0.4510    0.4587
3362.753    0.3807    0.3722
3362.773    0.2858    0.2772
3362.793    0.2263    0.2255
3362.813    0.2441    0.2532
3362.833    0.3588    0.3620
3362.852    0.5188    0.5063
3362.872    0.6564    0.6439
3362.892    0.7219    0.7204
3362.912    0.7293    0.7283
3362.932    0.7079    0.6984
3362.951    0.6708    0.6750
3362.971    0.6674    0.6838
3362.991    0.7203    0.7286
3363.011    0.7985    0.7920
3363.031    0.8706    0.8539
3363.051    0.9053    0.9032
3363.070    0.9236    0.9363
# 999999  28  3362.515  3363.051
3362.515    0.9970    0.9399
3362.535    0.9502    0.9251
3362.555    0.8762    0.8855
3362.575    0.7804    0.8156
3362.595    0.6748    0.7083
3362.615    0.5652    0.5710
3362.634    0.4433    0.4498
3362.654    0.3861    0.3858
3362.674    0.4177    0.4052
3362.694    0.4761    0.4649
3362.714    0.4959    0.4983
3362.734    0.4490    0.4668
3362.753    0.3722    0.3823
3362.773    0.2828    0.2745
3362.793    0.2080    0.2008
3362.813    0.2025    0.2088
3362.833    0.3097    0.3156
3362.853    0.4916    0.4876
3362.872    0.6507    0.6434
3362.892    0.7442    0.7328
3362.912    0.7398    0.7281
3362.932    0.6904    0.6670
3362.952    0.6237    0.6125
3362.971    0.5894    0.6112
3362.991    0.6449    0.6691
3363.011    0.7523    0.7582
3363.031    0.8533    0.8426
3363.051    0.9099    0.9039


==> anc/specdat/fit_NH3363.dat <==
# 001499  37  3363.129  3363.843
3363.129    1.0067    0.9761
3363.149    0.9612    0.9817
3363.169    0.9273    0.9845
3363.189    0.9164    0.9779
3363.208    0.9135    0.9473
3363.228    0.8634    0.8650
3363.248    0.7468    0.7271
3363.268    0.6152    0.5809
3363.288    0.5174    0.4833
3363.308    0.4620    0.4416
3363.327    0.4352    0.4305
3363.347    0.4114    0.4269
3363.367    0.3785    0.4039
3363.387    0.3403    0.3545
3363.407    0.3408    0.3386
3363.427    0.4442    0.4314
3363.446    0.6342    0.6065
3363.466    0.8228    0.7878
3363.486    0.9268    0.8968
3363.506    0.9475    0.9339
3363.526    0.9221    0.9202
3363.545    0.8422    0.8539
3363.565    0.6885    0.7079
3363.585    0.4896    0.5055
3363.605    0.3353    0.3392
3363.625    0.2922    0.2968
3363.645    0.3620    0.3560
3363.664    0.4140    0.3995
3363.684    0.3889    0.3595
3363.704    0.3005    0.2865
3363.724    0.2519    0.2724
3363.744    0.2947    0.3211
3363.764    0.3565    0.3638
3363.783    0.3596    0.3560
3363.803    0.3273    0.3223
3363.823    0.3447    0.3417
3363.843    0.4393    0.4453
# 001598  38  3363.124  3363.858
3363.124    0.9998    0.9870
3363.144    0.9725    0.9899
3363.164    0.9475    0.9920
3363.184    0.9389    0.9908
3363.204    0.9473    0.9790
3363.223    0.9281    0.9419
3363.243    0.8796    0.8602
3363.263    0.8070    0.7509
3363.283    0.7031    0.6572
3363.303    0.6283    0.6002
3363.323    0.5853    0.5721
3363.342    0.5542    0.5645
3363.362    0.5243    0.5525
3363.382    0.4705    0.5033
3363.402    0.4417    0.4512
3363.422    0.5126    0.4922
3363.442    0.6855    0.6464
3363.461    0.8412    0.8111
3363.481    0.9412    0.9211
3363.501    0.9676    0.9627
3363.521    0.9634    0.9649
3363.541    0.9173    0.9309
3363.561    0.8160    0.8327
3363.580    0.6452    0.6659
3363.600    0.4670    0.4760
3363.620    0.3863    0.3901
3363.640    0.4464    0.4417
3363.660    0.5230    0.5125
3363.679    0.5107    0.4826
3363.699    0.4105    0.3829
3363.719    0.3383    0.3479
3363.739    0.3852    0.4241
3363.759    0.5050    0.5258
3363.779    0.5558    0.5567
3363.798    0.5062    0.5139
3363.818    0.4775    0.4819
3363.838    0.5639    0.5511
3363.858    0.6890    0.6707
# 001803  38  3363.110  3363.843
3363.110    0.9975    0.9603
3363.130    0.9629    0.9641
3363.149    0.9389    0.9587
3363.169    0.9124    0.9395
3363.189    0.8758    0.9028
3363.209    0.8437    0.8484
3363.229    0.7954    0.7825
3363.248    0.7343    0.7193
3363.268    0.6728    0.6608
3363.288    0.6136    0.6126
3363.308    0.5691    0.5695
3363.328    0.5202    0.5247
3363.348    0.4753    0.4791
3363.367    0.4426    0.4467
3363.387    0.4437    0.4424
3363.407    0.4870    0.4817
3363.427    0.5656    0.5617
3363.447    0.6610    0.6613
3363.467    0.7440    0.7516
3363.486    0.8006    0.8050
3363.506    0.8192    0.8128
3363.526    0.7780    0.7697
3363.546    0.6882    0.6868
3363.566    0.5893    0.5859
3363.586    0.4933    0.4923
3363.605    0.4215    0.4258
3363.625    0.3794    0.3816
3363.645    0.3538    0.3542
3363.665    0.3369    0.3337
3363.685    0.3251    0.3175
3363.705    0.3080    0.3082
3363.724    0.3015    0.3069
3363.744    0.3056    0.3104
3363.764    0.3121    0.3163
3363.784    0.3314    0.3280
3363.804    0.3582    0.3520
3363.823    0.3963    0.3881
3363.843    0.4200    0.4333
# 004290  38  3363.110  3363.844
3363.110    1.0046    0.9822
3363.130    0.9845    0.9863
3363.150    0.9612    0.9895
3363.169    0.9373    0.9911
3363.189    0.9258    0.9876
3363.209    0.9330    0.9689
3363.229    0.9110    0.9166
3363.249    0.8545    0.8228
3363.269    0.7658    0.7122
3363.288    0.6755    0.6288
3363.308    0.6028    0.5776
3363.328    0.5525    0.5544
3363.348    0.5278    0.5440
3363.368    0.4977    0.5189
3363.388    0.4430    0.4641
3363.407    0.4241    0.4304
3363.427    0.5091    0.4909
3363.447    0.6775    0.6488
3363.467    0.8539    0.8149
3363.487    0.9423    0.9181
3363.507    0.9687    0.9568
3363.526    0.9576    0.9543
3363.546    0.8989    0.9087
3363.566    0.7750    0.7952
3363.586    0.6045    0.6169
3363.606    0.4406    0.4507
3363.626    0.3909    0.3944
3363.645    0.4483    0.4431
3363.665    0.5113    0.4916
3363.685    0.4804    0.4500
3363.705    0.3837    0.3684
3363.725    0.3406    0.3549
3363.744    0.3913    0.4217
3363.764    0.4740    0.4977
3363.784    0.4995    0.5065
3363.804    0.4614    0.4612
3363.824    0.4585    0.4527
3363.844    0.5465    0.5391
# 005176  38  3363.110  3363.844
3363.110    1.0111    0.9763
3363.130    0.9786    0.9820
3363.150    0.9399    0.9856
3363.170    0.9230    0.9854
3363.190    0.9294    0.9723
3363.210    0.9047    0.9277
3363.229    0.8360    0.8414
3363.249    0.7494    0.7158
3363.269    0.6480    0.6006
3363.289    0.5640    0.5325
3363.309    0.5228    0.5073
3363.328    0.4996    0.5005
3363.348    0.4643    0.4866
3363.368    0.4191    0.4456
3363.388    0.3834    0.3950
3363.408    0.4072    0.4023
3363.428    0.5359    0.5136
3363.447    0.7129    0.6783
3363.467    0.8574    0.8306
3363.487    0.9315    0.9162
3363.507    0.9465    0.9415
3363.527    0.9200    0.9175
3363.547    0.8255    0.8321
3363.566    0.6657    0.6850
3363.586    0.4873    0.4999
3363.606    0.3669    0.3726
3363.626    0.3540    0.3576
3363.646    0.4120    0.4036
3363.665    0.4343    0.4108
3363.685    0.3805    0.3523
3363.705    0.2990    0.2953
3363.725    0.2791    0.3040
3363.745    0.3335    0.3588
3363.765    0.3869    0.3943
3363.784    0.3919    0.3841
3363.804    0.3726    0.3669
3363.824    0.4133    0.4109
3363.844    0.5072    0.5144
# 006405  38  3363.124  3363.858
3363.124    0.9786    0.9867
3363.144    0.9513    0.9899
3363.164    0.9447    0.9917
3363.183    0.9380    0.9895
3363.203    0.9447    0.9734
3363.223    0.9348    0.9238
3363.243    0.8632    0.8300
3363.263    0.7721    0.7193
3363.283    0.6929    0.6387
3363.302    0.6328    0.6009
3363.322    0.5876    0.5852
3363.342    0.5572    0.5790
3363.362    0.5212    0.5531
3363.382    0.4638    0.4870
3363.401    0.4342    0.4381
3363.421    0.5139    0.4933
3363.441    0.6890    0.6572
3363.461    0.8561    0.8270
3363.481    0.9491    0.9268
3363.501    0.9777    0.9616
3363.520    0.9636    0.9594
3363.540    0.9095    0.9181
3363.560    0.7822    0.8074
3363.580    0.6026    0.6232
3363.600    0.4364    0.4457
3363.620    0.3825    0.3885
3363.639    0.4625    0.4500
3363.659    0.5288    0.5092
3363.679    0.4965    0.4603
3363.699    0.3826    0.3633
3363.719    0.3295    0.3463
3363.739    0.3869    0.4269
3363.758    0.4911    0.5089
3363.778    0.5162    0.5223
3363.798    0.4660    0.4729
3363.818    0.4649    0.4595
3363.838    0.5644    0.5503
3363.858    0.6683    0.6677
# 006455  38  3363.125  3363.859
3363.125    0.9966    0.9833
3363.145    0.9643    0.9870
3363.165    0.9326    0.9895
3363.185    0.9313    0.9879
3363.205    0.9393    0.9734
3363.224    0.9202    0.9290
3363.244    0.8610    0.8343
3363.264    0.7619    0.7120
3363.284    0.6605    0.6133
3363.304    0.5876    0.5587
3363.324    0.5399    0.5346
3363.343    0.5183    0.5275
3363.363    0.4863    0.5114
3363.383    0.4286    0.4565
3363.403    0.3924    0.4029
3363.423    0.4688    0.4496
3363.443    0.6519    0.6143
3363.462    0.8192    0.7898
3363.482    0.9343    0.9078
3363.502    0.9698    0.9530
3363.522    0.9663    0.9543
3363.542    0.9082    0.9152
3363.561    0.7823    0.8149
3363.581    0.6093    0.6318
3363.601    0.4319    0.4392
3363.621    0.3555    0.3571
3363.641    0.4143    0.4125
3363.661    0.4991    0.4850
3363.680    0.4920    0.4573
3363.700    0.3896    0.3614
3363.720    0.3117    0.3273
3363.740    0.3586    0.3956
3363.760    0.4606    0.4823
3363.780    0.4990    0.4983
3363.799    0.4461    0.4480
3363.819    0.4176    0.4180
3363.839    0.5082    0.4975
3363.859    0.6281    0.6273
# 007244  38  3363.125  3363.858
3363.125    0.9959    0.9838
3363.144    0.9601    0.9872
3363.164    0.9445    0.9892
3363.184    0.9171    0.9865
3363.204    0.9277    0.9692
3363.224    0.9177    0.9202
3363.244    0.8562    0.8299
3363.263    0.7788    0.7249
3363.283    0.6893    0.6337
3363.303    0.6119    0.5814
3363.323    0.5642    0.5578
3363.343    0.5288    0.5448
3363.363    0.4888    0.5164
3363.382    0.4383    0.4617
3363.402    0.4128    0.4150
3363.422    0.4678    0.4565
3363.442    0.6270    0.6016
3363.462    0.8059    0.7737
3363.481    0.9177    0.8892
3363.501    0.9612    0.9436
3363.521    0.9528    0.9480
3363.541    0.9007    0.9055
3363.561    0.7804    0.7963
3363.581    0.6063    0.6217
3363.600    0.4433    0.4558
3363.620    0.3674    0.3736
3363.640    0.4084    0.4045
3363.660    0.4698    0.4545
3363.680    0.4606    0.4292
3363.700    0.3784    0.3549
3363.719    0.3160    0.3289
3363.739    0.3503    0.3825
3363.759    0.4333    0.4561
3363.779    0.4639    0.4734
3363.799    0.4329    0.4328
3363.818    0.4172    0.4140
3363.838    0.4927    0.4811
3363.858    0.5922    0.5932
# 007585  38  3363.110  3363.843
3363.110    1.0160    0.9777
3363.130    0.9793    0.9827
3363.150    0.9300    0.9865
3363.169    0.9305    0.9872
3363.189    0.9196    0.9786
3363.209    0.9162    0.9456
3363.229    0.8790    0.8698
3363.249    0.7861    0.7567
3363.269    0.7011    0.6471
3363.288    0.6343    0.5824
3363.308    0.5770    0.5551
3363.328    0.5409    0.5459
3363.348    0.5084    0.5286
3363.368    0.4468    0.4800
3363.388    0.3932    0.4130
3363.407    0.4075    0.3963
3363.427    0.5097    0.4864
3363.447    0.6731    0.6574
3363.467    0.8468    0.8185
3363.487    0.9382    0.9133
3363.506    0.9454    0.9445
3363.526    0.9281    0.9309
3363.546    0.8652    0.8614
3363.566    0.7071    0.7201
3363.586    0.5163    0.5357
3363.606    0.3895    0.3967
3363.625    0.3641    0.3712
3363.645    0.4284    0.4211
3363.665    0.4702    0.4415
3363.685    0.4179    0.3846
3363.705    0.3281    0.3191
3363.725    0.2981    0.3231
3363.744    0.3478    0.3808
3363.764    0.4151    0.4275
3363.784    0.4212    0.4170
3363.804    0.3866    0.3858
3363.824    0.4175    0.4135
3363.843    0.5169    0.5110
# 007902  38  3363.125  3363.858
3363.125    0.9806    0.9802
3363.145    0.9548    0.9849
3363.165    0.9320    0.9874
3363.184    0.9190    0.9829
3363.204    0.9380    0.9579
3363.224    0.9030    0.8900
3363.244    0.8037    0.7745
3363.264    0.6984    0.6504
3363.284    0.6055    0.5677
3363.303    0.5499    0.5333
3363.323    0.5225    0.5213
3363.343    0.5032    0.5114
3363.363    0.4495    0.4748
3363.383    0.3817    0.4062
3363.403    0.3721    0.3726
3363.422    0.4692    0.4483
3363.442    0.6554    0.6256
3363.462    0.8379    0.8028
3363.482    0.9376    0.9082
3363.502    0.9506    0.9443
3363.521    0.9358    0.9350
3363.541    0.8660    0.8746
3363.561    0.7185    0.7391
3363.581    0.5284    0.5431
3363.601    0.3687    0.3772
3363.621    0.3337    0.3354
3363.640    0.4005    0.3938
3363.660    0.4591    0.4396
3363.680    0.4243    0.3917
3363.700    0.3300    0.3124
3363.720    0.2794    0.3034
3363.740    0.3344    0.3664
3363.759    0.4039    0.4182
3363.779    0.4159    0.4074
3363.799    0.3607    0.3584
3363.819    0.3691    0.3641
3363.839    0.4668    0.4660
3363.858    0.5586    0.5699
# 007918  38  3363.124  3363.858
3363.124    0.9982    0.9831
3363.144    0.9689    0.9870
3363.164    0.9478    0.9892
3363.183    0.9335    0.9879
3363.203    0.9320    0.9734
3363.223    0.9110    0.9285
3363.243    0.8531    0.8404
3363.263    0.7705    0.7271
3363.283    0.6795    0.6321
3363.302    0.6131    0.5817
3363.322    0.5746    0.5604
3363.342    0.5419    0.5509
3363.362    0.5006    0.5282
3363.382    0.4472    0.4744
3363.401    0.4133    0.4237
3363.421    0.4571    0.4456
3363.441    0.6042    0.5748
3363.461    0.7818    0.7475
3363.481    0.9032    0.8788
3363.501    0.9581    0.9415
3363.520    0.9667    0.9530
3363.540    0.9164    0.9211
3363.560    0.8123    0.8258
3363.580    0.6421    0.6604
3363.600    0.4664    0.4803
3363.620    0.3740    0.3817
3363.639    0.4029    0.3949
3363.659    0.4518    0.4438
3363.679    0.4570    0.4281
3363.699    0.3806    0.3527
3363.719    0.3050    0.3114
3363.739    0.3192    0.3531
3363.758    0.4049    0.4259
3363.778    0.4607    0.4628
3363.798    0.4433    0.4412
3363.818    0.4280    0.4241
3363.838    0.4925    0.4835
3363.858    0.5806    0.5918
# 008486  38  3363.125  3363.859
3363.125    0.9838    0.9863
3363.145    0.9550    0.9895
3363.165    0.9365    0.9913
3363.185    0.9313    0.9890
3363.205    0.9412    0.9736
3363.224    0.9320    0.9315
3363.244    0.8698    0.8488
3363.264    0.8121    0.7495
3363.284    0.7563    0.6790
3363.304    0.6907    0.6542
3363.324    0.6507    0.6525
3363.343    0.6262    0.6465
3363.363    0.5810    0.6091
3363.383    0.5005    0.5284
3363.403    0.4480    0.4549
3363.423    0.4879    0.4773
3363.443    0.6396    0.6145
3363.462    0.8198    0.7764
3363.482    0.9311    0.8974
3363.502    0.9703    0.9510
3363.522    0.9618    0.9581
3363.542    0.9122    0.9236
3363.561    0.8095    0.8327
3363.581    0.6462    0.6690
3363.601    0.4825    0.4943
3363.621    0.4050    0.4105
3363.641    0.4431    0.4434
3363.661    0.5137    0.4937
3363.680    0.4983    0.4630
3363.700    0.4042    0.3739
3363.720    0.3233    0.3346
3363.740    0.3499    0.3881
3363.760    0.4438    0.4697
3363.780    0.4881    0.4974
3363.799    0.4626    0.4664
3363.819    0.4500    0.4469
3363.839    0.5275    0.5145
3363.859    0.6372    0.6323
# 009172  38  3363.125  3363.858
3363.125    0.9784    0.9768
3363.144    0.9462    0.9784
3363.164    0.9397    0.9725
3363.184    0.9173    0.9521
3363.204    0.9049    0.9101
3363.224    0.8644    0.8453
3363.243    0.8056    0.7709
3363.263    0.7213    0.6957
3363.283    0.6645    0.6372
3363.303    0.6045    0.5966
3363.323    0.5480    0.5621
3363.343    0.5035    0.5208
3363.362    0.4707    0.4756
3363.382    0.4392    0.4409
3363.402    0.4522    0.4493
3363.422    0.5234    0.5172
3363.442    0.6386    0.6304
3363.462    0.7551    0.7506
3363.481    0.8431    0.8368
3363.501    0.8872    0.8774
3363.521    0.8624    0.8596
3363.541    0.7898    0.7861
3363.561    0.6714    0.6717
3363.581    0.5401    0.5480
3363.600    0.4419    0.4557
3363.620    0.3965    0.4039
3363.640    0.3890    0.3861
3363.660    0.3966    0.3738
3363.680    0.3732    0.3534
3363.699    0.3352    0.3368
3363.719    0.3228    0.3374
3363.739    0.3374    0.3543
3363.759    0.3586    0.3700
3363.779    0.3798    0.3757
3363.799    0.3951    0.3841
3363.818    0.4198    0.4119
3363.838    0.4616    0.4624
3363.858    0.5016    0.5129
# 009349  38  3363.125  3363.859
3363.125    0.9676    0.9847
3363.145    0.9583    0.9881
3363.165    0.9393    0.9892
3363.185    0.9262    0.9827
3363.205    0.9234    0.9541
3363.224    0.9041    0.8904
3363.244    0.8243    0.7847
3363.264    0.7185    0.6719
3363.284    0.6428    0.5905
3363.304    0.5683    0.5470
3363.324    0.5178    0.5283
3363.343    0.4958    0.5157
3363.363    0.4557    0.4816
3363.383    0.4126    0.4266
3363.403    0.4135    0.4136
3363.423    0.5247    0.5061
3363.443    0.7145    0.6766
3363.462    0.8610    0.8274
3363.482    0.9386    0.9207
3363.502    0.9703    0.9524
3363.522    0.9478    0.9399
3363.542    0.8841    0.8746
3363.561    0.7171    0.7452
3363.581    0.5310    0.5607
3363.601    0.4042    0.4131
3363.621    0.3854    0.3813
3363.641    0.4479    0.4336
3363.661    0.4753    0.4559
3363.680    0.4367    0.4015
3363.700    0.3438    0.3330
3363.720    0.3138    0.3395
3363.740    0.3749    0.4127
3363.760    0.4596    0.4721
3363.780    0.4677    0.4652
3363.799    0.4291    0.4294
3363.819    0.4573    0.4457
3363.839    0.5448    0.5438
3363.859    0.6255    0.6375
# 009519  38  3363.110  3363.844
3363.110    0.9820    0.9678
3363.130    0.9669    0.9674
3363.150    0.9559    0.9581
3363.170    0.9226    0.9384
3363.189    0.8976    0.9095
3363.209    0.8580    0.8698
3363.229    0.8179    0.8239
3363.249    0.7874    0.7766
3363.269    0.7452    0.7310
3363.288    0.7015    0.6901
3363.308    0.6482    0.6485
3363.328    0.5980    0.6084
3363.348    0.5715    0.5744
3363.368    0.5531    0.5549
3363.388    0.5559    0.5595
3363.407    0.5979    0.5899
3363.427    0.6500    0.6451
3363.447    0.7031    0.7101
3363.467    0.7705    0.7665
3363.487    0.8087    0.7980
3363.507    0.7909    0.7945
3363.526    0.7509    0.7588
3363.546    0.6984    0.6947
3363.566    0.6256    0.6179
3363.586    0.5431    0.5430
3363.606    0.4798    0.4805
3363.625    0.4327    0.4359
3363.645    0.4043    0.4029
3363.665    0.3815    0.3812
3363.685    0.3771    0.3684
3363.705    0.3627    0.3636
3363.725    0.3597    0.3655
3363.744    0.3643    0.3725
3363.764    0.3826    0.3845
3363.784    0.4100    0.4029
3363.804    0.4444    0.4299
3363.824    0.4638    0.4656
3363.844    0.4916    0.5069
# 009829  38  3363.111  3363.844
3363.111    1.0090    0.9842
3363.131    0.9683    0.9879
3363.150    0.9473    0.9904
3363.170    0.9352    0.9899
3363.190    0.9397    0.9790
3363.210    0.9328    0.9410
3363.230    0.8764    0.8582
3363.250    0.7856    0.7415
3363.269    0.6789    0.6378
3363.289    0.5887    0.5644
3363.309    0.5364    0.5258
3363.329    0.5077    0.5130
3363.349    0.4863    0.5050
3363.368    0.4459    0.4716
3363.388    0.4137    0.4264
3363.408    0.4709    0.4530
3363.428    0.6180    0.5921
3363.448    0.7898    0.7716
3363.468    0.9145    0.8987
3363.487    0.9748    0.9519
3363.507    0.9732    0.9609
3363.527    0.9173    0.9313
3363.547    0.8234    0.8416
3363.567    0.6581    0.6745
3363.587    0.4746    0.4828
3363.606    0.3751    0.3795
3363.626    0.4040    0.4044
3363.646    0.4931    0.4805
3363.666    0.5047    0.4790
3363.686    0.4217    0.3969
3363.705    0.3435    0.3500
3363.725    0.3714    0.3976
3363.745    0.4664    0.4876
3363.765    0.5193    0.5284
3363.785    0.4926    0.4981
3363.805    0.4666    0.4675
3363.824    0.5277    0.5176
3363.844    0.6380    0.6289
# 010321  38  3363.110  3363.844
3363.110    0.9943    0.9768
3363.130    0.9669    0.9817
3363.150    0.9300    0.9838
3363.170    0.9279    0.9793
3363.190    0.9114    0.9587
3363.210    0.9080    0.9089
3363.229    0.8494    0.8297
3363.249    0.7798    0.7276
3363.269    0.6860    0.6362
3363.289    0.6015    0.5753
3363.309    0.5409    0.5420
3363.328    0.5056    0.5189
3363.348    0.4704    0.4843
3363.368    0.4189    0.4344
3363.388    0.3970    0.3999
3363.408    0.4342    0.4320
3363.428    0.5600    0.5474
3363.447    0.7271    0.6950
3363.467    0.8513    0.8285
3363.487    0.9219    0.9045
3363.507    0.9256    0.9211
3363.527    0.8734    0.8813
3363.547    0.7711    0.7807
3363.566    0.6240    0.6384
3363.586    0.4769    0.4863
3363.606    0.3886    0.3954
3363.626    0.3811    0.3862
3363.646    0.4168    0.4082
3363.665    0.4296    0.4003
3363.685    0.3803    0.3586
3363.705    0.3274    0.3326
3363.725    0.3311    0.3546
3363.745    0.3723    0.3973
3363.765    0.4049    0.4133
3363.784    0.4000    0.3974
3363.804    0.4000    0.3908
3363.824    0.4442    0.4372
3363.844    0.5136    0.5182
# 011728  38  3363.125  3363.859
3363.125    0.9908    0.9811
3363.145    0.9579    0.9856
3363.165    0.9292    0.9879
3363.185    0.9236    0.9836
3363.205    0.9311    0.9594
3363.224    0.8974    0.8983
3363.244    0.8097    0.7861
3363.264    0.7013    0.6580
3363.284    0.6046    0.5636
3363.304    0.5414    0.5168
3363.324    0.5001    0.4995
3363.343    0.4750    0.4915
3363.363    0.4446    0.4653
3363.383    0.3916    0.4090
3363.403    0.3691    0.3762
3363.423    0.4626    0.4470
3363.443    0.6516    0.6174
3363.462    0.8281    0.7870
3363.482    0.9264    0.9012
3363.502    0.9559    0.9449
3363.522    0.9515    0.9399
3363.542    0.8825    0.8843
3363.561    0.7406    0.7631
3363.581    0.5620    0.5729
3363.601    0.3886    0.4000
3363.621    0.3403    0.3412
3363.641    0.4016    0.3929
3363.661    0.4550    0.4412
3363.680    0.4375    0.4053
3363.700    0.3434    0.3275
3363.720    0.2919    0.3088
3363.740    0.3366    0.3667
3363.760    0.4071    0.4285
3363.780    0.4347    0.4309
3363.799    0.4004    0.3936
3363.819    0.3998    0.3942
3363.839    0.4865    0.4853
3363.859    0.5754    0.5927
# 012067  38  3363.125  3363.858
3363.125    1.0160    0.9757
3363.144    0.9763    0.9813
3363.164    0.9236    0.9851
3363.184    0.9124    0.9836
3363.204    0.9105    0.9652
3363.224    0.8849    0.9087
3363.244    0.8213    0.8006
3363.263    0.7153    0.6722
3363.283    0.6017    0.5609
3363.303    0.5343    0.5011
3363.323    0.4932    0.4792
3363.343    0.4602    0.4709
3363.362    0.4228    0.4523
3363.382    0.3817    0.4036
3363.402    0.3546    0.3588
3363.422    0.4077    0.3963
3363.442    0.5651    0.5431
3363.462    0.7579    0.7285
3363.481    0.8913    0.8596
3363.501    0.9423    0.9249
3363.521    0.9425    0.9326
3363.541    0.8863    0.8888
3363.561    0.7619    0.7757
3363.581    0.5871    0.5939
3363.600    0.4049    0.4166
3363.620    0.3096    0.3194
3363.640    0.3434    0.3424
3363.660    0.4214    0.4010
3363.680    0.4233    0.3930
3363.700    0.3421    0.3247
3363.719    0.2818    0.2867
3363.739    0.2903    0.3174
3363.759    0.3451    0.3726
3363.779    0.3827    0.3852
3363.799    0.3582    0.3504
3363.818    0.3429    0.3354
3363.838    0.3991    0.4005
3363.858    0.5014    0.5091
# 014614  38  3363.110  3363.843
3363.110    1.0125    0.9811
3363.130    0.9707    0.9854
3363.150    0.9434    0.9886
3363.169    0.9292    0.9890
3363.189    0.9378    0.9811
3363.209    0.9343    0.9510
3363.229    0.8921    0.8845
3363.249    0.8262    0.7847
3363.268    0.7352    0.6871
3363.288    0.6498    0.6114
3363.308    0.5855    0.5689
3363.328    0.5400    0.5478
3363.348    0.5114    0.5274
3363.368    0.4686    0.4842
3363.387    0.4078    0.4321
3363.407    0.4325    0.4270
3363.427    0.5470    0.5238
3363.447    0.7276    0.6894
3363.467    0.8616    0.8393
3363.487    0.9348    0.9249
3363.506    0.9484    0.9517
3363.526    0.9279    0.9348
3363.546    0.8515    0.8624
3363.566    0.7117    0.7213
3363.586    0.5369    0.5428
3363.606    0.4052    0.4133
3363.625    0.3859    0.3932
3363.645    0.4522    0.4401
3363.665    0.4643    0.4548
3363.685    0.4280    0.3993
3363.705    0.3568    0.3446
3363.724    0.3371    0.3608
3363.744    0.4007    0.4331
3363.764    0.4754    0.4856
3363.784    0.4738    0.4746
3363.804    0.4407    0.4416
3363.824    0.4690    0.4662
3363.843    0.5681    0.5535
# 014623  38  3363.110  3363.844
3363.110    1.0032    0.9763
3363.130    0.9714    0.9815
3363.150    0.9335    0.9833
3363.170    0.9169    0.9766
3363.190    0.9118    0.9506
3363.210    0.8839    0.8913
3363.229    0.8302    0.8015
3363.249    0.7285    0.6914
3363.269    0.6294    0.5984
3363.289    0.5742    0.5423
3363.309    0.5205    0.5158
3363.328    0.4828    0.4982
3363.348    0.4507    0.4675
3363.368    0.4078    0.4227
3363.388    0.3918    0.3958
3363.408    0.4467    0.4356
3363.428    0.5644    0.5545
3363.447    0.7241    0.7008
3363.467    0.8496    0.8310
3363.487    0.9091    0.9036
3363.507    0.9196    0.9162
3363.527    0.8756    0.8708
3363.546    0.7659    0.7704
3363.566    0.6133    0.6182
3363.586    0.4532    0.4680
3363.606    0.3741    0.3814
3363.626    0.3715    0.3735
3363.646    0.4038    0.3934
3363.665    0.4079    0.3840
3363.685    0.3630    0.3431
3363.705    0.3101    0.3165
3363.725    0.3094    0.3325
3363.745    0.3468    0.3668
3363.765    0.3756    0.3801
3363.784    0.3778    0.3709
3363.804    0.3843    0.3764
3363.824    0.4333    0.4303
3363.844    0.5021    0.5093
# 015062  38  3363.110  3363.844
3363.110    0.9984    0.9854
3363.130    0.9730    0.9883
3363.150    0.9473    0.9906
3363.170    0.9410    0.9913
3363.190    0.9330    0.9856
3363.209    0.9330    0.9638
3363.229    0.9277    0.9080
3363.249    0.8660    0.8160
3363.269    0.7743    0.7161
3363.289    0.6816    0.6422
3363.309    0.6202    0.6012
3363.328    0.5939    0.5841
3363.348    0.5498    0.5749
3363.368    0.5114    0.5465
3363.388    0.4670    0.4942
3363.408    0.4846    0.4796
3363.427    0.5946    0.5604
3363.447    0.7492    0.7180
3363.467    0.8870    0.8610
3363.487    0.9598    0.9393
3363.507    0.9674    0.9636
3363.527    0.9559    0.9515
3363.546    0.8815    0.8974
3363.566    0.7574    0.7734
3363.586    0.5812    0.5962
3363.606    0.4403    0.4528
3363.626    0.4256    0.4277
3363.646    0.5049    0.4893
3363.665    0.5378    0.5164
3363.685    0.4891    0.4559
3363.705    0.3964    0.3824
3363.725    0.3664    0.3945
3363.745    0.4467    0.4804
3363.765    0.5294    0.5498
3363.784    0.5396    0.5483
3363.804    0.5123    0.5089
3363.824    0.5220    0.5201
3363.844    0.6283    0.6125
# 015442  38  3363.125  3363.859
3363.125    0.9904    0.9831
3363.145    0.9579    0.9867
3363.165    0.9408    0.9890
3363.185    0.9399    0.9867
3363.205    0.9436    0.9710
3363.224    0.9219    0.9270
3363.244    0.8620    0.8389
3363.264    0.7791    0.7259
3363.284    0.6790    0.6283
3363.304    0.5916    0.5662
3363.324    0.5354    0.5348
3363.343    0.5100    0.5226
3363.363    0.4846    0.5036
3363.383    0.4319    0.4556
3363.403    0.4130    0.4179
3363.423    0.4869    0.4722
3363.443    0.6567    0.6281
3363.462    0.8262    0.7918
3363.482    0.9277    0.9053
3363.502    0.9554    0.9506
3363.522    0.9517    0.9504
3363.542    0.8976    0.9064
3363.561    0.7818    0.8024
3363.581    0.6048    0.6256
3363.601    0.4381    0.4480
3363.621    0.3719    0.3729
3363.641    0.4187    0.4173
3363.661    0.4823    0.4745
3363.680    0.4815    0.4482
3363.700    0.3904    0.3686
3363.720    0.3348    0.3459
3363.740    0.3774    0.4130
3363.760    0.4768    0.4948
3363.780    0.5052    0.5106
3363.799    0.4604    0.4682
3363.819    0.4510    0.4467
3363.839    0.5270    0.5177
3363.859    0.6366    0.6242
# 016405  38  3363.110  3363.844
3363.110    1.0188    0.9696
3363.130    0.9795    0.9768
3363.150    0.9296    0.9817
3363.169    0.9007    0.9804
3363.189    0.9179    0.9616
3363.209    0.8915    0.9041
3363.229    0.7987    0.7947
3363.249    0.6690    0.6569
3363.269    0.5843    0.5438
3363.288    0.5213    0.4880
3363.308    0.4835    0.4703
3363.328    0.4590    0.4640
3363.348    0.4205    0.4408
3363.368    0.3653    0.3882
3363.388    0.3260    0.3394
3363.407    0.3709    0.3604
3363.427    0.5092    0.4860
3363.447    0.7026    0.6680
3363.467    0.8459    0.8217
3363.487    0.9238    0.9047
3363.506    0.9430    0.9234
3363.526    0.8841    0.8872
3363.546    0.7684    0.7827
3363.566    0.5871    0.6112
3363.586    0.4258    0.4284
3363.606    0.3192    0.3215
3363.625    0.3126    0.3215
3363.645    0.3763    0.3675
3363.665    0.4022    0.3692
3363.685    0.3429    0.3131
3363.705    0.2632    0.2668
3363.725    0.2451    0.2767
3363.744    0.2904    0.3126
3363.764    0.3296    0.3258
3363.784    0.3171    0.3029
3363.804    0.3005    0.2931
3363.824    0.3465    0.3506
3363.844    0.4351    0.4518
# 017336  38  3363.110  3363.844
3363.110    0.9986    0.9752
3363.130    0.9838    0.9799
3363.150    0.9425    0.9838
3363.170    0.9322    0.9847
3363.190    0.9179    0.9761
3363.209    0.9162    0.9443
3363.229    0.8802    0.8654
3363.249    0.7638    0.7367
3363.269    0.6320    0.5920
3363.289    0.5005    0.4729
3363.309    0.4094    0.3970
3363.328    0.3618    0.3658
3363.348    0.3593    0.3632
3363.368    0.3388    0.3604
3363.388    0.3285    0.3479
3363.408    0.3836    0.3791
3363.428    0.5370    0.5061
3363.447    0.7221    0.6823
3363.467    0.8825    0.8395
3363.487    0.9517    0.9228
3363.507    0.9333    0.9447
3363.527    0.8882    0.9207
3363.547    0.8270    0.8383
3363.566    0.6794    0.6907
3363.586    0.4844    0.4956
3363.606    0.3526    0.3536
3363.626    0.3310    0.3355
3363.646    0.4036    0.3983
3363.665    0.4456    0.4278
3363.685    0.4026    0.3812
3363.705    0.3378    0.3283
3363.725    0.3265    0.3509
3363.745    0.4002    0.4279
3363.765    0.4713    0.4771
3363.784    0.4581    0.4604
3363.804    0.4177    0.4214
3363.824    0.4548    0.4473
3363.844    0.5567    0.5483
# 018261  38  3363.110  3363.843
3363.110    0.9917    0.9836
3363.130    0.9495    0.9872
3363.150    0.9380    0.9888
3363.170    0.9358    0.9849
3363.189    0.9354    0.9669
3363.209    0.9188    0.9188
3363.229    0.8644    0.8352
3363.249    0.7914    0.7365
3363.269    0.7109    0.6580
3363.288    0.6480    0.6165
3363.308    0.6021    0.5973
3363.328    0.5635    0.5821
3363.348    0.5228    0.5474
3363.368    0.4599    0.4881
3363.388    0.4420    0.4474
3363.407    0.5062    0.4853
3363.427    0.6380    0.6146
3363.447    0.7976    0.7718
3363.467    0.9082    0.8872
3363.487    0.9621    0.9415
3363.507    0.9535    0.9462
3363.526    0.8937    0.9068
3363.546    0.7927    0.8052
3363.566    0.6278    0.6473
3363.586    0.4769    0.4919
3363.606    0.4096    0.4175
3363.625    0.4361    0.4324
3363.645    0.4837    0.4624
3363.665    0.4628    0.4333
3363.685    0.3902    0.3668
3363.705    0.3324    0.3429
3363.725    0.3554    0.3901
3363.744    0.4263    0.4532
3363.764    0.4761    0.4780
3363.784    0.4602    0.4577
3363.804    0.4595    0.4550
3363.824    0.5278    0.5194
3363.843    0.6076    0.6086
# 019793  38  3363.110  3363.844
3363.110    0.9991    0.9710
3363.130    0.9643    0.9743
3363.150    0.9513    0.9692
3363.170    0.9120    0.9510
3363.190    0.8796    0.9147
3363.210    0.8584    0.8586
3363.229    0.8078    0.7920
3363.249    0.7518    0.7191
3363.269    0.6786    0.6549
3363.289    0.6084    0.6035
3363.309    0.5562    0.5601
3363.328    0.5097    0.5190
3363.348    0.4655    0.4754
3363.368    0.4379    0.4437
3363.388    0.4530    0.4447
3363.408    0.4984    0.4936
3363.428    0.5806    0.5853
3363.447    0.6958    0.6893
3363.467    0.7958    0.7851
3363.487    0.8482    0.8412
3363.507    0.8447    0.8441
3363.527    0.7954    0.7938
3363.547    0.7019    0.7019
3363.566    0.5955    0.5981
3363.586    0.4969    0.4989
3363.606    0.4242    0.4294
3363.626    0.3832    0.3900
3363.646    0.3725    0.3664
3363.665    0.3581    0.3468
3363.685    0.3458    0.3298
3363.705    0.3178    0.3231
3363.725    0.3107    0.3278
3363.745    0.3217    0.3358
3363.765    0.3410    0.3411
3363.784    0.3633    0.3487
3363.804    0.3797    0.3713
3363.824    0.4121    0.4142
3363.844    0.4567    0.4674
# 019911  38  3363.110  3363.844
3363.110    0.9904    0.9847
3363.130    0.9779    0.9883
3363.150    0.9614    0.9890
3363.170    0.9510    0.9842
3363.190    0.9454    0.9672
3363.209    0.9207    0.9335
3363.229    0.8898    0.8774
3363.249    0.8437    0.8087
3363.269    0.7883    0.7428
3363.289    0.7138    0.6914
3363.309    0.6583    0.6534
3363.328    0.6079    0.6197
3363.348    0.5549    0.5740
3363.368    0.5012    0.5211
3363.388    0.4862    0.4899
3363.408    0.5327    0.5186
3363.428    0.6312    0.6148
3363.447    0.7506    0.7364
3363.467    0.8529    0.8488
3363.487    0.9089    0.9162
3363.507    0.9337    0.9337
3363.527    0.9200    0.9032
3363.547    0.8329    0.8251
3363.566    0.7053    0.7170
3363.586    0.5800    0.6013
3363.606    0.5100    0.5243
3363.626    0.4964    0.4948
3363.646    0.4988    0.4791
3363.665    0.4733    0.4455
3363.685    0.4090    0.3996
3363.705    0.3734    0.3829
3363.725    0.3997    0.4149
3363.745    0.4493    0.4672
3363.765    0.4842    0.4976
3363.784    0.5018    0.4987
3363.804    0.5172    0.5037
3363.824    0.5564    0.5479
3363.844    0.6125    0.6224
# 019925  38  3363.125  3363.858
3363.125    0.9811    0.9799
3363.144    0.9579    0.9842
3363.164    0.9296    0.9867
3363.184    0.9256    0.9822
3363.204    0.9354    0.9574
3363.224    0.8970    0.8917
3363.244    0.8089    0.7793
3363.263    0.6984    0.6599
3363.283    0.6142    0.5664
3363.303    0.5468    0.5184
3363.323    0.5020    0.4993
3363.343    0.4729    0.4876
3363.362    0.4319    0.4588
3363.382    0.3777    0.4015
3363.402    0.3706    0.3706
3363.422    0.4628    0.4423
3363.442    0.6458    0.6114
3363.462    0.8098    0.7878
3363.481    0.9097    0.8956
3363.501    0.9546    0.9408
3363.521    0.9326    0.9363
3363.541    0.8696    0.8798
3363.561    0.7389    0.7506
3363.581    0.5550    0.5625
3363.600    0.3951    0.4040
3363.620    0.3391    0.3466
3363.640    0.3970    0.3940
3363.660    0.4568    0.4364
3363.680    0.4292    0.3956
3363.700    0.3387    0.3219
3363.719    0.2879    0.3085
3363.739    0.3343    0.3651
3363.759    0.4128    0.4228
3363.779    0.4140    0.4205
3363.799    0.3784    0.3791
3363.818    0.3901    0.3811
3363.838    0.4753    0.4717
3363.858    0.5765    0.5798
# 020441  38  3363.125  3363.858
3363.125    1.0051    0.9799
3363.144    0.9625    0.9845
3363.164    0.9358    0.9865
3363.184    0.9181    0.9817
3363.204    0.9120    0.9570
3363.224    0.8917    0.8935
3363.244    0.8156    0.7852
3363.263    0.7031    0.6647
3363.283    0.5955    0.5600
3363.303    0.5241    0.4975
3363.323    0.4724    0.4690
3363.343    0.4369    0.4559
3363.363    0.4181    0.4340
3363.382    0.3814    0.3960
3363.402    0.3706    0.3761
3363.422    0.4543    0.4393
3363.442    0.6143    0.5916
3363.462    0.7858    0.7626
3363.481    0.9047    0.8776
3363.501    0.9519    0.9326
3363.521    0.9402    0.9328
3363.541    0.8728    0.8792
3363.561    0.7435    0.7570
3363.581    0.5723    0.5786
3363.600    0.4064    0.4212
3363.620    0.3425    0.3468
3363.640    0.3761    0.3708
3363.660    0.4264    0.4078
3363.680    0.4106    0.3831
3363.700    0.3329    0.3224
3363.719    0.2934    0.3032
3363.739    0.3204    0.3457
3363.759    0.3786    0.3997
3363.779    0.4085    0.4078
3363.799    0.3801    0.3784
3363.818    0.3841    0.3778
3363.838    0.4630    0.4516
3363.858    0.5321    0.5511
# 020719  38  3363.111  3363.844
3363.111    0.9851    0.9649
3363.131    0.9607    0.9685
3363.150    0.9391    0.9636
3363.170    0.9238    0.9462
3363.190    0.8913    0.9122
3363.210    0.8564    0.8602
3363.230    0.8179    0.7954
3363.250    0.7518    0.7271
3363.269    0.6812    0.6677
3363.289    0.6242    0.6149
3363.309    0.5634    0.5687
3363.329    0.5087    0.5241
3363.349    0.4772    0.4812
3363.368    0.4546    0.4512
3363.388    0.4493    0.4478
3363.408    0.4902    0.4861
3363.428    0.5645    0.5642
3363.448    0.6583    0.6631
3363.468    0.7610    0.7549
3363.487    0.8177    0.8119
3363.507    0.8222    0.8251
3363.527    0.7909    0.7878
3363.547    0.7110    0.7093
3363.567    0.6165    0.6102
3363.587    0.5052    0.5152
3363.606    0.4428    0.4452
3363.626    0.3933    0.3969
3363.646    0.3669    0.3667
3363.666    0.3543    0.3451
3363.686    0.3347    0.3293
3363.705    0.3249    0.3226
3363.725    0.3213    0.3252
3363.745    0.3217    0.3343
3363.765    0.3370    0.3455
3363.785    0.3624    0.3607
3363.805    0.4045    0.3863
3363.824    0.4277    0.4223
3363.844    0.4538    0.4671
# 020741  38  3363.110  3363.844
3363.110    1.0102    0.9763
3363.130    0.9618    0.9820
3363.150    0.9275    0.9849
3363.170    0.9150    0.9813
3363.190    0.9179    0.9612
3363.210    0.8972    0.9095
3363.229    0.8488    0.8241
3363.249    0.7644    0.7125
3363.269    0.6644    0.6138
3363.289    0.5802    0.5521
3363.309    0.5298    0.5230
3363.328    0.4897    0.5057
3363.348    0.4569    0.4762
3363.368    0.4162    0.4270
3363.388    0.3789    0.3869
3363.408    0.4194    0.4114
3363.428    0.5394    0.5250
3363.447    0.6969    0.6784
3363.467    0.8412    0.8207
3363.487    0.9228    0.9041
3363.507    0.9311    0.9258
3363.527    0.8886    0.8896
3363.547    0.7847    0.7894
3363.566    0.6349    0.6415
3363.586    0.4644    0.4772
3363.606    0.3607    0.3742
3363.626    0.3579    0.3597
3363.646    0.3946    0.3840
3363.665    0.4029    0.3786
3363.685    0.3529    0.3340
3363.705    0.2974    0.3005
3363.725    0.3008    0.3171
3363.745    0.3357    0.3607
3363.765    0.3670    0.3817
3363.784    0.3737    0.3688
3363.804    0.3674    0.3612
3363.824    0.4144    0.4077
3363.844    0.4948    0.4947
# 020752  38  3363.125  3363.858
3363.125    0.9824    0.9763
3363.144    0.9499    0.9766
3363.164    0.9294    0.9681
3363.184    0.9014    0.9447
3363.204    0.9018    0.9022
3363.224    0.8724    0.8431
3363.244    0.8132    0.7788
3363.263    0.7487    0.7269
3363.283    0.7140    0.6899
3363.303    0.6699    0.6648
3363.323    0.6199    0.6358
3363.343    0.5757    0.5907
3363.362    0.5283    0.5381
3363.382    0.4975    0.4960
3363.402    0.5050    0.4967
3363.422    0.5554    0.5539
3363.442    0.6584    0.6528
3363.462    0.7600    0.7593
3363.481    0.8431    0.8366
3363.501    0.8845    0.8718
3363.521    0.8580    0.8527
3363.541    0.7838    0.7827
3363.561    0.6784    0.6780
3363.581    0.5622    0.5673
3363.600    0.4714    0.4839
3363.620    0.4265    0.4320
3363.640    0.4096    0.4060
3363.660    0.4047    0.3850
3363.680    0.3760    0.3610
3363.700    0.3446    0.3429
3363.719    0.3275    0.3410
3363.739    0.3370    0.3530
3363.759    0.3586    0.3679
3363.779    0.3798    0.3805
3363.799    0.4134    0.3998
3363.818    0.4509    0.4347
3363.838    0.4821    0.4872
3363.858    0.5219    0.5396
# 021165  38  3363.110  3363.844
3363.110    1.0032    0.9856
3363.130    0.9645    0.9890
3363.150    0.9510    0.9915
3363.170    0.9417    0.9920
3363.190    0.9380    0.9845
3363.210    0.9434    0.9552
3363.229    0.9034    0.8915
3363.249    0.8393    0.7927
3363.269    0.7565    0.7005
3363.289    0.6861    0.6482
3363.309    0.6402    0.6292
3363.328    0.6187    0.6232
3363.348    0.5888    0.6079
3363.368    0.5223    0.5556
3363.388    0.4656    0.4805
3363.408    0.4740    0.4663
3363.428    0.5939    0.5721
3363.447    0.7675    0.7352
3363.467    0.8980    0.8760
3363.487    0.9652    0.9465
3363.507    0.9768    0.9649
3363.527    0.9530    0.9475
3363.547    0.8646    0.8782
3363.566    0.7137    0.7425
3363.586    0.5403    0.5556
3363.606    0.4197    0.4247
3363.626    0.4247    0.4245
3363.646    0.5066    0.4944
3363.665    0.5291    0.5040
3363.685    0.4506    0.4231
3363.705    0.3594    0.3518
3363.725    0.3502    0.3796
3363.745    0.4400    0.4722
3363.765    0.5247    0.5349
3363.784    0.5258    0.5263
3363.804    0.4911    0.4924
3363.824    0.5281    0.5236
3363.844    0.6399    0.6289
# 021172  38  3363.125  3363.858
3363.125    0.9940    0.9836
3363.145    0.9554    0.9876
3363.165    0.9322    0.9897
3363.184    0.9348    0.9856
3363.204    0.9318    0.9616
3363.224    0.8978    0.8958
3363.244    0.8171    0.7834
3363.264    0.7168    0.6654
3363.284    0.6318    0.5914
3363.303    0.5840    0.5639
3363.323    0.5630    0.5558
3363.343    0.5278    0.5473
3363.363    0.4772    0.5077
3363.383    0.4109    0.4318
3363.403    0.3955    0.3948
3363.422    0.4925    0.4748
3363.442    0.6976    0.6560
3363.462    0.8616    0.8283
3363.482    0.9408    0.9245
3363.502    0.9674    0.9550
3363.521    0.9428    0.9454
3363.541    0.8720    0.8872
3363.561    0.7328    0.7518
3363.581    0.5368    0.5527
3363.601    0.3844    0.3871
3363.621    0.3515    0.3555
3363.640    0.4277    0.4269
3363.660    0.4974    0.4753
3363.680    0.4547    0.4175
3363.700    0.3443    0.3312
3363.720    0.3046    0.3280
3363.739    0.3676    0.3986
3363.759    0.4493    0.4625
3363.779    0.4538    0.4549
3363.799    0.4093    0.4066
3363.819    0.4194    0.4162
3363.839    0.5254    0.5232
3363.858    0.6242    0.6224
# 022203  38  3363.110  3363.844
3363.110    1.0179    0.9732
3363.130    0.9768    0.9797
3363.150    0.9350    0.9820
3363.170    0.9177    0.9757
3363.190    0.9150    0.9517
3363.210    0.8810    0.8985
3363.229    0.8196    0.8177
3363.249    0.7456    0.7145
3363.269    0.6665    0.6187
3363.289    0.5857    0.5511
3363.309    0.5131    0.5124
3363.328    0.4735    0.4885
3363.348    0.4426    0.4602
3363.368    0.4152    0.4249
3363.388    0.4046    0.4049
3363.408    0.4408    0.4370
3363.428    0.5474    0.5365
3363.447    0.6812    0.6685
3363.467    0.8070    0.7980
3363.487    0.8947    0.8808
3363.507    0.9185    0.9051
3363.527    0.8682    0.8698
3363.547    0.7802    0.7755
3363.566    0.6317    0.6443
3363.586    0.4936    0.5016
3363.606    0.3942    0.4048
3363.626    0.3654    0.3741
3363.646    0.3883    0.3795
3363.665    0.3984    0.3749
3363.685    0.3661    0.3476
3363.705    0.3231    0.3242
3363.725    0.3108    0.3302
3363.745    0.3378    0.3560
3363.765    0.3632    0.3729
3363.784    0.3769    0.3733
3363.804    0.3920    0.3807
3363.824    0.4242    0.4211
3363.844    0.4801    0.4837
# 023530  38  3363.110  3363.843
3363.110    1.0120    0.9725
3363.130    0.9799    0.9772
3363.150    0.9341    0.9817
3363.169    0.9224    0.9838
3363.189    0.9268    0.9788
3363.209    0.9298    0.9519
3363.229    0.8853    0.8778
3363.249    0.7761    0.7475
3363.269    0.6372    0.5983
3363.288    0.5106    0.4848
3363.308    0.4242    0.4099
3363.328    0.3831    0.3771
3363.348    0.3678    0.3765
3363.368    0.3515    0.3728
3363.387    0.3252    0.3470
3363.407    0.3531    0.3518
3363.427    0.4985    0.4667
3363.447    0.7023    0.6640
3363.467    0.8684    0.8360
3363.487    0.9451    0.9247
3363.506    0.9404    0.9482
3363.526    0.9066    0.9311
3363.546    0.8358    0.8596
3363.566    0.6952    0.7062
3363.586    0.4936    0.4953
3363.606    0.3298    0.3322
3363.625    0.3037    0.3078
3363.645    0.3847    0.3891
3363.665    0.4616    0.4456
3363.685    0.4288    0.3985
3363.705    0.3375    0.3276
3363.725    0.3183    0.3416
3363.744    0.3936    0.4198
3363.764    0.4720    0.4771
3363.784    0.4542    0.4548
3363.804    0.3837    0.3958
3363.824    0.4111    0.4070
3363.843    0.5349    0.5126
# 025002  38  3363.110  3363.844
3363.110    0.9972    0.9840
3363.130    0.9634    0.9874
3363.150    0.9535    0.9881
3363.170    0.9445    0.9824
3363.190    0.9262    0.9618
3363.210    0.9234    0.9166
3363.229    0.8788    0.8496
3363.249    0.8070    0.7681
3363.269    0.7391    0.6984
3363.289    0.6691    0.6540
3363.309    0.6364    0.6286
3363.328    0.5931    0.6049
3363.348    0.5431    0.5636
3363.368    0.4912    0.5079
3363.388    0.4704    0.4730
3363.408    0.5170    0.5055
3363.428    0.6262    0.6131
3363.447    0.7623    0.7446
3363.467    0.8712    0.8594
3363.487    0.9270    0.9228
3363.507    0.9391    0.9339
3363.527    0.8915    0.8939
3363.547    0.7905    0.7997
3363.566    0.6557    0.6710
3363.586    0.5298    0.5379
3363.606    0.4548    0.4611
3363.626    0.4452    0.4507
3363.646    0.4686    0.4575
3363.665    0.4605    0.4345
3363.685    0.4076    0.3881
3363.705    0.3599    0.3682
3363.725    0.3734    0.3985
3363.745    0.4301    0.4470
3363.765    0.4636    0.4680
3363.784    0.4596    0.4595
3363.804    0.4691    0.4617
3363.824    0.5161    0.5123
3363.844    0.5962    0.5922
# 025414  38  3363.111  3363.844
3363.111    1.0287    0.9698
3363.131    0.9797    0.9763
3363.150    0.9341    0.9815
3363.170    0.9030    0.9838
3363.190    0.9143    0.9754
3363.210    0.9190    0.9391
3363.230    0.8484    0.8506
3363.250    0.7354    0.7115
3363.269    0.6206    0.5760
3363.289    0.5107    0.4777
3363.309    0.4374    0.4294
3363.329    0.4130    0.4126
3363.349    0.3987    0.4069
3363.368    0.3666    0.3852
3363.388    0.3257    0.3428
3363.408    0.3429    0.3438
3363.428    0.4811    0.4549
3363.448    0.6780    0.6448
3363.468    0.8398    0.8149
3363.487    0.9243    0.9051
3363.507    0.9449    0.9335
3363.527    0.9053    0.9120
3363.547    0.8141    0.8308
3363.567    0.6651    0.6724
3363.587    0.4669    0.4704
3363.606    0.3214    0.3280
3363.626    0.2980    0.3034
3363.646    0.3749    0.3692
3363.666    0.4243    0.4057
3363.686    0.3760    0.3560
3363.705    0.3040    0.2936
3363.725    0.2756    0.2944
3363.745    0.3258    0.3517
3363.765    0.3826    0.3908
3363.785    0.3733    0.3720
3363.805    0.3387    0.3366
3363.824    0.3683    0.3637
3363.844    0.4692    0.4699
# 025670  38  3363.111  3363.844
3363.111    1.0141    0.9748
3363.131    0.9643    0.9802
3363.150    0.9430    0.9845
3363.170    0.9190    0.9851
3363.190    0.9116    0.9739
3363.210    0.9039    0.9320
3363.230    0.8506    0.8389
3363.250    0.7509    0.7070
3363.269    0.6440    0.5931
3363.289    0.5595    0.5217
3363.309    0.5033    0.4925
3363.329    0.4729    0.4827
3363.349    0.4534    0.4686
3363.368    0.4033    0.4268
3363.388    0.3529    0.3697
3363.408    0.3886    0.3791
3363.428    0.5325    0.5066
3363.448    0.7264    0.6963
3363.468    0.8865    0.8488
3363.487    0.9358    0.9224
3363.507    0.9404    0.9412
3363.527    0.9126    0.9137
3363.547    0.8141    0.8236
3363.567    0.6390    0.6564
3363.587    0.4498    0.4599
3363.606    0.3321    0.3414
3363.626    0.3467    0.3444
3363.646    0.4182    0.4121
3363.666    0.4424    0.4225
3363.686    0.3881    0.3523
3363.705    0.2979    0.2968
3363.725    0.2870    0.3183
3363.745    0.3612    0.3864
3363.765    0.4170    0.4221
3363.785    0.3990    0.3977
3363.805    0.3689    0.3701
3363.824    0.4239    0.4164
3363.844    0.5328    0.5294
# 026381  37  3363.129  3363.843
3363.129    0.9827    0.9886
3363.149    0.9389    0.9911
3363.169    0.9298    0.9924
3363.189    0.9465    0.9901
3363.209    0.9546    0.9752
3363.228    0.9204    0.9262
3363.248    0.8356    0.8204
3363.268    0.7311    0.6963
3363.288    0.6506    0.6090
3363.308    0.5907    0.5567
3363.328    0.5493    0.5326
3363.347    0.5343    0.5450
3363.367    0.5057    0.5516
3363.387    0.4587    0.4966
3363.407    0.4657    0.4587
3363.427    0.5970    0.5645
3363.446    0.7998    0.7528
3363.466    0.9598    0.9024
3363.486    1.0127    0.9621
3363.506    1.0221    0.9739
3363.526    1.0039    0.9649
3363.546    0.9228    0.9224
3363.565    0.7813    0.8084
3363.585    0.5855    0.5974
3363.605    0.4231    0.4065
3363.625    0.4079    0.3921
3363.645    0.4882    0.5264
3363.665    0.5424    0.6002
3363.684    0.5212    0.5106
3363.704    0.4227    0.3863
3363.724    0.3980    0.4066
3363.744    0.5026    0.5341
3363.764    0.5973    0.6236
3363.784    0.5951    0.6170
3363.803    0.5434    0.5541
3363.823    0.5643    0.5513
3363.843    0.6950    0.6776
# 027435  38  3363.110  3363.844
3363.110    1.0037    0.9827
3363.130    0.9732    0.9861
3363.150    0.9458    0.9890
3363.170    0.9279    0.9899
3363.190    0.9354    0.9836
3363.210    0.9384    0.9563
3363.229    0.9101    0.8927
3363.249    0.8234    0.7852
3363.269    0.7166    0.6700
3363.289    0.6259    0.5845
3363.309    0.5564    0.5347
3363.328    0.5120    0.5143
3363.348    0.4876    0.5075
3363.368    0.4501    0.4818
3363.388    0.4095    0.4322
3363.408    0.4421    0.4307
3363.428    0.5696    0.5430
3363.447    0.7509    0.7143
3363.467    0.8978    0.8648
3363.487    0.9576    0.9406
3363.507    0.9645    0.9607
3363.527    0.9395    0.9436
3363.547    0.8596    0.8744
3363.566    0.7119    0.7377
3363.586    0.5292    0.5439
3363.606    0.3974    0.4001
3363.626    0.3878    0.3907
3363.646    0.4709    0.4658
3363.665    0.5214    0.4910
3363.685    0.4553    0.4218
3363.705    0.3566    0.3508
3363.725    0.3462    0.3761
3363.745    0.4373    0.4687
3363.765    0.5207    0.5298
3363.784    0.5068    0.5131
3363.804    0.4603    0.4649
3363.824    0.4958    0.4857
3363.844    0.6055    0.5944
# 029432  38  3363.124  3363.858
3363.124    0.9979    0.9817
3363.144    0.9683    0.9858
3363.164    0.9493    0.9888
3363.184    0.9369    0.9886
3363.203    0.9380    0.9781
3363.223    0.9188    0.9406
3363.243    0.8684    0.8598
3363.263    0.7870    0.7447
3363.283    0.6872    0.6364
3363.303    0.5944    0.5656
3363.322    0.5434    0.5314
3363.342    0.5084    0.5164
3363.362    0.4861    0.5012
3363.382    0.4353    0.4595
3363.402    0.3926    0.4099
3363.422    0.4334    0.4282
3363.441    0.5856    0.5478
3363.461    0.7610    0.7263
3363.481    0.8913    0.8682
3363.501    0.9484    0.9384
3363.521    0.9576    0.9539
3363.541    0.9238    0.9256
3363.560    0.8279    0.8422
3363.580    0.6683    0.6825
3363.600    0.4850    0.4944
3363.620    0.3724    0.3781
3363.640    0.3858    0.3867
3363.660    0.4582    0.4498
3363.679    0.4789    0.4543
3363.699    0.4125    0.3852
3363.719    0.3349    0.3339
3363.739    0.3380    0.3674
3363.759    0.4155    0.4442
3363.778    0.4735    0.4812
3363.798    0.4577    0.4552
3363.818    0.4284    0.4227
3363.838    0.4678    0.4669
3363.858    0.5773    0.5752
# 031965  38  3363.126  3363.859
3363.126    0.9901    0.9813
3363.146    0.9596    0.9858
3363.165    0.9345    0.9886
3363.185    0.9367    0.9863
3363.205    0.9279    0.9672
3363.225    0.8910    0.9093
3363.245    0.8249    0.8008
3363.265    0.7218    0.6733
3363.284    0.6336    0.5853
3363.304    0.5786    0.5446
3363.324    0.5450    0.5343
3363.344    0.5135    0.5295
3363.364    0.4704    0.5025
3363.383    0.4143    0.4414
3363.403    0.3825    0.3879
3363.423    0.4539    0.4342
3363.443    0.6255    0.5944
3363.463    0.8117    0.7775
3363.483    0.9177    0.8983
3363.502    0.9570    0.9458
3363.522    0.9537    0.9486
3363.542    0.9045    0.9055
3363.562    0.7814    0.7914
3363.582    0.5876    0.6049
3363.602    0.4134    0.4222
3363.621    0.3411    0.3495
3363.641    0.3989    0.3935
3363.661    0.4725    0.4512
3363.681    0.4527    0.4188
3363.701    0.3562    0.3319
3363.720    0.2852    0.2997
3363.740    0.3130    0.3502
3363.760    0.4049    0.4201
3363.780    0.4353    0.4372
3363.800    0.4037    0.4034
3363.820    0.4029    0.3984
3363.839    0.4897    0.4791
3363.859    0.5806    0.5955
# 032673  38  3363.125  3363.858
3363.125    0.9913    0.9752
3363.144    0.9568    0.9802
3363.164    0.9262    0.9833
3363.184    0.9230    0.9799
3363.204    0.9270    0.9572
3363.224    0.8782    0.8910
3363.244    0.7816    0.7679
3363.263    0.6627    0.6207
3363.283    0.5218    0.4839
3363.303    0.4122    0.3944
3363.323    0.3551    0.3507
3363.343    0.3347    0.3418
3363.363    0.3257    0.3428
3363.382    0.3131    0.3313
3363.402    0.3246    0.3324
3363.422    0.4290    0.4132
3363.442    0.6268    0.5838
3363.462    0.8080    0.7668
3363.481    0.9129    0.8827
3363.501    0.9432    0.9328
3363.521    0.9258    0.9296
3363.541    0.8690    0.8746
3363.561    0.7303    0.7475
3363.581    0.5386    0.5568
3363.600    0.3752    0.3850
3363.620    0.3040    0.3049
3363.640    0.3440    0.3391
3363.660    0.4076    0.3938
3363.680    0.4065    0.3778
3363.700    0.3295    0.3146
3363.719    0.2814    0.2945
3363.739    0.3143    0.3428
3363.759    0.3853    0.4037
3363.779    0.4157    0.4145
3363.799    0.3833    0.3819
3363.818    0.3859    0.3791
3363.838    0.4617    0.4584
3363.858    0.5500    0.5605
# 033932  38  3363.110  3363.844
3363.110    0.9741    0.9856
3363.130    0.9703    0.9890
3363.150    0.9672    0.9911
3363.170    0.9491    0.9901
3363.190    0.9425    0.9811
3363.209    0.9367    0.9554
3363.229    0.9188    0.9012
3363.249    0.8698    0.8245
3363.269    0.8015    0.7502
3363.289    0.7477    0.7018
3363.308    0.7018    0.6806
3363.328    0.6639    0.6683
3363.348    0.6160    0.6437
3363.368    0.5603    0.5914
3363.388    0.5167    0.5294
3363.408    0.5104    0.5133
3363.427    0.6046    0.5793
3363.447    0.7434    0.7110
3363.467    0.8644    0.8414
3363.487    0.9376    0.9238
3363.507    0.9590    0.9548
3363.527    0.9386    0.9428
3363.546    0.8766    0.8863
3363.566    0.7577    0.7718
3363.586    0.6116    0.6247
3363.606    0.5011    0.5110
3363.626    0.4749    0.4805
3363.646    0.5072    0.5043
3363.665    0.5380    0.5049
3363.685    0.4816    0.4528
3363.705    0.4078    0.3998
3363.725    0.3873    0.4087
3363.745    0.4376    0.4720
3363.765    0.5083    0.5278
3363.784    0.5327    0.5374
3363.804    0.5336    0.5259
3363.824    0.5559    0.5498
3363.844    0.6327    0.6247
# 035185  38  3363.125  3363.858
3363.125    0.9763    0.9649
3363.144    0.9469    0.9638
3363.164    0.9226    0.9532
3363.184    0.9183    0.9303
3363.204    0.8896    0.8939
3363.224    0.8523    0.8466
3363.243    0.8329    0.7971
3363.263    0.7598    0.7463
3363.283    0.7089    0.6998
3363.303    0.6549    0.6552
3363.323    0.5927    0.6076
3363.343    0.5554    0.5558
3363.362    0.4967    0.5096
3363.382    0.4888    0.4795
3363.402    0.4924    0.4843
3363.422    0.5322    0.5302
3363.442    0.6027    0.6079
3363.462    0.6882    0.6953
3363.481    0.7596    0.7640
3363.501    0.8032    0.8008
3363.521    0.8022    0.7916
3363.541    0.7577    0.7391
3363.561    0.6599    0.6578
3363.581    0.5601    0.5683
3363.600    0.4797    0.4933
3363.620    0.4351    0.4348
3363.640    0.3950    0.3967
3363.660    0.3773    0.3721
3363.680    0.3684    0.3555
3363.699    0.3493    0.3458
3363.719    0.3368    0.3423
3363.739    0.3360    0.3445
3363.759    0.3419    0.3501
3363.779    0.3547    0.3594
3363.799    0.3827    0.3764
3363.818    0.4175    0.4038
3363.838    0.4516    0.4440
3363.858    0.4728    0.4900
# 035265  38  3363.125  3363.859
3363.125    0.9952    0.9838
3363.145    0.9535    0.9874
3363.165    0.9322    0.9899
3363.185    0.9339    0.9872
3363.205    0.9445    0.9687
3363.224    0.9162    0.9183
3363.244    0.8463    0.8202
3363.264    0.7612    0.7027
3363.284    0.6545    0.6125
3363.304    0.5813    0.5648
3363.324    0.5503    0.5451
3363.343    0.5244    0.5362
3363.363    0.4862    0.5099
3363.383    0.4266    0.4488
3363.403    0.4005    0.4044
3363.423    0.4796    0.4638
3363.443    0.6548    0.6288
3363.462    0.8306    0.7969
3363.482    0.9423    0.9095
3363.502    0.9681    0.9532
3363.522    0.9515    0.9526
3363.542    0.9045    0.9072
3363.561    0.7780    0.7982
3363.581    0.5951    0.6145
3363.601    0.4247    0.4366
3363.621    0.3675    0.3703
3363.641    0.4333    0.4216
3363.661    0.4869    0.4721
3363.680    0.4567    0.4317
3363.700    0.3667    0.3443
3363.720    0.3079    0.3233
3363.740    0.3578    0.3925
3363.760    0.4561    0.4718
3363.780    0.4812    0.4844
3363.799    0.4420    0.4433
3363.819    0.4394    0.4316
3363.839    0.5201    0.5171
3363.859    0.6298    0.6327
# 036512  38  3363.125  3363.858
3363.125    0.9961    0.9822
3363.145    0.9607    0.9863
3363.165    0.9402    0.9888
3363.184    0.9443    0.9865
3363.204    0.9406    0.9698
3363.224    0.9070    0.9190
3363.244    0.8387    0.8217
3363.264    0.7434    0.7016
3363.283    0.6491    0.6097
3363.303    0.5834    0.5548
3363.323    0.5331    0.5309
3363.343    0.5063    0.5213
3363.363    0.4896    0.4995
3363.383    0.4190    0.4449
3363.402    0.3906    0.4030
3363.422    0.4684    0.4520
3363.442    0.6465    0.6088
3363.462    0.8215    0.7863
3363.482    0.9313    0.9026
3363.502    0.9627    0.9489
3363.521    0.9510    0.9499
3363.541    0.8906    0.9078
3363.561    0.7737    0.7982
3363.581    0.6035    0.6184
3363.601    0.4347    0.4397
3363.621    0.3650    0.3668
3363.640    0.4121    0.4101
3363.660    0.4754    0.4696
3363.680    0.4726    0.4409
3363.700    0.3830    0.3575
3363.720    0.3152    0.3311
3363.739    0.3590    0.3883
3363.759    0.4436    0.4653
3363.779    0.4853    0.4833
3363.799    0.4468    0.4442
3363.819    0.4334    0.4311
3363.839    0.5135    0.5099
3363.858    0.6139    0.6156
# 038647  38  3363.110  3363.844
3363.110    1.0021    0.9799
3363.130    0.9739    0.9847
3363.150    0.9399    0.9879
3363.170    0.9137    0.9865
3363.190    0.9202    0.9723
3363.209    0.9141    0.9322
3363.229    0.8796    0.8507
3363.249    0.8082    0.7440
3363.269    0.7073    0.6519
3363.289    0.6257    0.5998
3363.309    0.5914    0.5786
3363.328    0.5527    0.5664
3363.348    0.5075    0.5372
3363.368    0.4586    0.4759
3363.388    0.4119    0.4157
3363.408    0.4371    0.4314
3363.428    0.5691    0.5549
3363.447    0.7490    0.7183
3363.467    0.8804    0.8576
3363.487    0.9434    0.9294
3363.507    0.9625    0.9451
3363.527    0.9226    0.9137
3363.546    0.8098    0.8274
3363.566    0.6452    0.6714
3363.586    0.4773    0.4969
3363.606    0.3917    0.3936
3363.626    0.3994    0.4005
3363.646    0.4576    0.4479
3363.665    0.4727    0.4405
3363.685    0.4015    0.3732
3363.705    0.3240    0.3282
3363.725    0.3294    0.3588
3363.745    0.3971    0.4240
3363.765    0.4431    0.4508
3363.784    0.4235    0.4242
3363.804    0.4043    0.4006
3363.824    0.4578    0.4507
3363.844    0.5603    0.5554
# 038747  38  3363.110  3363.843
3363.110    0.9936    0.9712
3363.130    0.9703    0.9752
3363.150    0.9554    0.9723
3363.169    0.9443    0.9607
3363.189    0.9150    0.9363
3363.209    0.8943    0.8976
3363.229    0.8584    0.8478
3363.249    0.8050    0.7934
3363.269    0.7645    0.7413
3363.288    0.7083    0.6971
3363.308    0.6476    0.6537
3363.328    0.6016    0.6090
3363.348    0.5471    0.5632
3363.368    0.5291    0.5258
3363.388    0.5202    0.5131
3363.407    0.5406    0.5367
3363.427    0.5963    0.5998
3363.447    0.6853    0.6864
3363.467    0.7697    0.7713
3363.487    0.8320    0.8299
3363.506    0.8506    0.8468
3363.526    0.8281    0.8202
3363.546    0.7535    0.7544
3363.566    0.6654    0.6663
3363.586    0.5736    0.5774
3363.606    0.5027    0.5050
3363.625    0.4531    0.4569
3363.645    0.4198    0.4225
3363.665    0.4031    0.3970
3363.685    0.3889    0.3786
3363.705    0.3741    0.3706
3363.725    0.3690    0.3744
3363.744    0.3700    0.3846
3363.764    0.3914    0.3971
3363.784    0.4190    0.4114
3363.804    0.4407    0.4341
3363.824    0.4757    0.4701
3363.843    0.5064    0.5138
# 038853  38  3363.125  3363.858
3363.125    0.9856    0.9870
3363.145    0.9590    0.9899
3363.164    0.9510    0.9917
3363.184    0.9406    0.9904
3363.204    0.9395    0.9779
3363.224    0.9373    0.9391
3363.244    0.8966    0.8644
3363.264    0.8281    0.7718
3363.283    0.7537    0.7026
3363.303    0.6986    0.6668
3363.323    0.6673    0.6554
3363.343    0.6347    0.6464
3363.363    0.5855    0.6143
3363.383    0.5133    0.5450
3363.402    0.4686    0.4837
3363.422    0.5222    0.5030
3363.442    0.6670    0.6295
3363.462    0.8219    0.7900
3363.482    0.9124    0.9039
3363.501    0.9685    0.9532
3363.521    0.9645    0.9621
3363.541    0.9305    0.9315
3363.561    0.8247    0.8414
3363.581    0.6618    0.6833
3363.601    0.5035    0.5136
3363.620    0.4249    0.4305
3363.640    0.4494    0.4529
3363.660    0.5220    0.4979
3363.680    0.4941    0.4654
3363.700    0.4008    0.3785
3363.720    0.3365    0.3433
3363.739    0.3673    0.3980
3363.759    0.4642    0.4889
3363.779    0.5130    0.5303
3363.799    0.5082    0.5064
3363.819    0.4979    0.4887
3363.839    0.5484    0.5492
3363.858    0.6601    0.6494
# 039506  38  3363.124  3363.857
3363.124    0.9979    0.9917
3363.143    0.9779    0.9936
3363.163    0.9623    0.9947
3363.183    0.9508    0.9943
3363.203    0.9568    0.9879
3363.223    0.9692    0.9645
3363.243    0.9415    0.9118
3363.262    0.8776    0.8410
3363.282    0.8177    0.7750
3363.302    0.7616    0.7394
3363.322    0.7359    0.7271
3363.342    0.7295    0.7239
3363.362    0.6901    0.7117
3363.381    0.6349    0.6683
3363.401    0.5855    0.6052
3363.421    0.6101    0.6002
3363.441    0.7290    0.6957
3363.461    0.8604    0.8316
3363.481    0.9410    0.9288
3363.500    0.9750    0.9689
3363.520    0.9667    0.9766
3363.540    0.9559    0.9574
3363.560    0.8790    0.8910
3363.580    0.7342    0.7539
3363.600    0.5737    0.5806
3363.619    0.4736    0.4783
3363.639    0.5005    0.4987
3363.659    0.5822    0.5733
3363.679    0.5793    0.5682
3363.699    0.5050    0.4754
3363.719    0.4215    0.4186
3363.738    0.4403    0.4703
3363.758    0.5549    0.5801
3363.778    0.6403    0.6454
3363.798    0.6262    0.6320
3363.818    0.5853    0.5999
3363.838    0.6443    0.6345
3363.857    0.7509    0.7208
# 039822  38  3363.125  3363.859
3363.125    0.9993    0.9865
3363.145    0.9761    0.9897
3363.165    0.9497    0.9917
3363.185    0.9410    0.9906
3363.205    0.9354    0.9790
3363.224    0.9393    0.9438
3363.244    0.8983    0.8686
3363.264    0.8069    0.7670
3363.284    0.7291    0.6778
3363.304    0.6566    0.6239
3363.324    0.6013    0.5987
3363.343    0.5790    0.5893
3363.363    0.5473    0.5720
3363.383    0.4980    0.5223
3363.403    0.4632    0.4696
3363.423    0.5091    0.4969
3363.443    0.6575    0.6315
3363.462    0.8125    0.7894
3363.482    0.9169    0.9061
3363.502    0.9723    0.9565
3363.522    0.9811    0.9634
3363.542    0.9345    0.9326
3363.561    0.8221    0.8488
3363.581    0.6634    0.6898
3363.601    0.4951    0.5103
3363.621    0.4117    0.4154
3363.641    0.4512    0.4447
3363.661    0.5224    0.5044
3363.680    0.5000    0.4844
3363.700    0.4233    0.3970
3363.720    0.3538    0.3553
3363.740    0.3791    0.4141
3363.760    0.4822    0.5096
3363.780    0.5513    0.5525
3363.799    0.5274    0.5288
3363.819    0.4999    0.5049
3363.839    0.5658    0.5600
3363.859    0.6852    0.6634
# 040118  38  3363.110  3363.844
3363.110    1.0076    0.9827
3363.130    0.9913    0.9856
3363.150    0.9603    0.9881
3363.170    0.9294    0.9886
3363.190    0.9421    0.9827
3363.209    0.9326    0.9592
3363.229    0.8960    0.8962
3363.249    0.8204    0.7914
3363.269    0.7140    0.6809
3363.289    0.6428    0.6042
3363.309    0.5821    0.5639
3363.328    0.5500    0.5498
3363.348    0.5299    0.5488
3363.368    0.5013    0.5278
3363.388    0.4556    0.4765
3363.408    0.4709    0.4672
3363.428    0.5959    0.5720
3363.447    0.7795    0.7364
3363.467    0.9147    0.8778
3363.487    0.9537    0.9458
3363.507    0.9641    0.9616
3363.527    0.9356    0.9436
3363.547    0.8622    0.8770
3363.566    0.7248    0.7418
3363.586    0.5359    0.5449
3363.606    0.3952    0.3955
3363.626    0.3842    0.3882
3363.646    0.4793    0.4768
3363.665    0.5324    0.5149
3363.685    0.4754    0.4474
3363.705    0.3804    0.3701
3363.725    0.3668    0.3931
3363.745    0.4624    0.4896
3363.765    0.5495    0.5571
3363.784    0.5451    0.5469
3363.804    0.4960    0.5007
3363.824    0.5201    0.5178
3363.844    0.6361    0.6212
# 040133  38  3363.125  3363.858
3363.125    1.0181    0.9790
3363.145    0.9797    0.9842
3363.164    0.9449    0.9874
3363.184    0.9175    0.9851
3363.204    0.9103    0.9658
3363.224    0.8802    0.9076
3363.244    0.8140    0.7978
3363.264    0.7124    0.6642
3363.283    0.5947    0.5651
3363.303    0.5451    0.5124
3363.323    0.5030    0.4956
3363.343    0.4775    0.4901
3363.363    0.4460    0.4698
3363.383    0.3974    0.4175
3363.402    0.3669    0.3752
3363.422    0.4349    0.4183
3363.442    0.5979    0.5711
3363.462    0.7754    0.7544
3363.482    0.8991    0.8825
3363.502    0.9618    0.9373
3363.521    0.9557    0.9408
3363.541    0.9053    0.8972
3363.561    0.7697    0.7845
3363.581    0.5806    0.6016
3363.601    0.4045    0.4179
3363.621    0.3336    0.3343
3363.640    0.3671    0.3666
3363.660    0.4417    0.4245
3363.680    0.4371    0.4057
3363.700    0.3496    0.3285
3363.720    0.2814    0.2918
3363.739    0.2972    0.3292
3363.759    0.3723    0.3892
3363.779    0.4049    0.4030
3363.799    0.3746    0.3689
3363.819    0.3662    0.3600
3363.839    0.4361    0.4385
3363.858    0.5383    0.5470
# 041184  38  3363.110  3363.844
3363.110    0.9061    0.9032
3363.130    0.9135    0.9078
3363.150    0.9135    0.9022
3363.170    0.8839    0.8855
3363.190    0.8474    0.8584
3363.210    0.8072    0.8217
3363.229    0.7707    0.7802
3363.249    0.7320    0.7321
3363.269    0.6907    0.6833
3363.289    0.6477    0.6378
3363.309    0.6042    0.5994
3363.328    0.5672    0.5724
3363.348    0.5581    0.5560
3363.368    0.5493    0.5530
3363.388    0.5539    0.5626
3363.408    0.5817    0.5826
3363.428    0.6170    0.6094
3363.447    0.6436    0.6366
3363.467    0.6651    0.6619
3363.487    0.6755    0.6787
3363.507    0.6784    0.6828
3363.527    0.6648    0.6722
3363.547    0.6437    0.6468
3363.566    0.6163    0.6116
3363.586    0.5720    0.5664
3363.606    0.5244    0.5180
3363.626    0.4730    0.4712
3363.646    0.4261    0.4303
3363.665    0.3951    0.3995
3363.685    0.3783    0.3768
3363.705    0.3646    0.3646
3363.725    0.3592    0.3620
3363.745    0.3716    0.3677
3363.765    0.3798    0.3799
3363.784    0.3986    0.3958
3363.804    0.4153    0.4150
3363.824    0.4324    0.4351
3363.844    0.4533    0.4546
# 041484  37  3363.129  3363.843
3363.129    0.9858    0.9831
3363.149    0.9438    0.9867
3363.169    0.9380    0.9881
3363.189    0.9328    0.9815
3363.208    0.9228    0.9548
3363.228    0.8999    0.8878
3363.248    0.8228    0.7825
3363.268    0.7268    0.6764
3363.288    0.6621    0.6090
3363.308    0.5988    0.5825
3363.327    0.5687    0.5745
3363.347    0.5383    0.5594
3363.367    0.4838    0.5132
3363.387    0.4311    0.4437
3363.407    0.4209    0.4188
3363.427    0.5186    0.5034
3363.446    0.6949    0.6611
3363.466    0.8414    0.8209
3363.486    0.9324    0.9164
3363.506    0.9676    0.9504
3363.526    0.9548    0.9391
3363.545    0.8758    0.8794
3363.565    0.7193    0.7464
3363.585    0.5399    0.5634
3363.605    0.4055    0.4163
3363.625    0.3820    0.3826
3363.645    0.4423    0.4313
3363.664    0.4774    0.4520
3363.684    0.4210    0.3953
3363.704    0.3394    0.3244
3363.724    0.3025    0.3255
3363.744    0.3605    0.3929
3363.764    0.4338    0.4520
3363.783    0.4578    0.4540
3363.803    0.4317    0.4264
3363.823    0.4515    0.4472
3363.843    0.5411    0.5411
# 041526  38  3363.125  3363.858
3363.125    0.9949    0.9847
3363.144    0.9667    0.9883
3363.164    0.9354    0.9908
3363.184    0.9315    0.9897
3363.204    0.9430    0.9761
3363.224    0.9194    0.9313
3363.244    0.8586    0.8416
3363.263    0.7962    0.7362
3363.283    0.7089    0.6524
3363.303    0.6539    0.6167
3363.323    0.6224    0.6088
3363.343    0.5836    0.6039
3363.362    0.5463    0.5772
3363.382    0.4779    0.5062
3363.402    0.4243    0.4354
3363.422    0.4785    0.4606
3363.442    0.6390    0.6063
3363.462    0.8113    0.7842
3363.481    0.9241    0.8999
3363.501    0.9667    0.9526
3363.521    0.9636    0.9598
3363.541    0.9230    0.9279
3363.561    0.8173    0.8320
3363.581    0.6431    0.6602
3363.600    0.4682    0.4842
3363.620    0.3875    0.3932
3363.640    0.4367    0.4321
3363.660    0.5148    0.4950
3363.680    0.4949    0.4644
3363.699    0.3999    0.3729
3363.719    0.3222    0.3278
3363.739    0.3425    0.3828
3363.759    0.4427    0.4696
3363.779    0.5000    0.5023
3363.799    0.4708    0.4708
3363.818    0.4507    0.4522
3363.838    0.5321    0.5211
3363.858    0.6434    0.6390
# 042333  38  3363.111  3363.844
3363.111    1.0065    0.9761
3363.131    0.9721    0.9820
3363.150    0.9333    0.9851
3363.170    0.9258    0.9836
3363.190    0.9228    0.9685
3363.210    0.9068    0.9258
3363.230    0.8588    0.8466
3363.250    0.7766    0.7440
3363.269    0.7089    0.6563
3363.289    0.6397    0.5987
3363.309    0.5937    0.5737
3363.329    0.5502    0.5580
3363.349    0.4947    0.5259
3363.368    0.4504    0.4711
3363.388    0.4017    0.4145
3363.408    0.4282    0.4168
3363.428    0.5271    0.5127
3363.448    0.6969    0.6685
3363.468    0.8325    0.8136
3363.487    0.9061    0.8995
3363.507    0.9486    0.9309
3363.527    0.9103    0.9076
3363.547    0.8102    0.8241
3363.567    0.6738    0.6814
3363.587    0.5149    0.5196
3363.606    0.3946    0.4137
3363.626    0.3855    0.3890
3363.646    0.4265    0.4132
3363.666    0.4334    0.4108
3363.686    0.3947    0.3626
3363.705    0.3256    0.3220
3363.725    0.3024    0.3308
3363.745    0.3488    0.3771
3363.765    0.3980    0.4079
3363.785    0.4082    0.4008
3363.805    0.4001    0.3918
3363.824    0.4348    0.4296
3363.844    0.5077    0.5157
# 042575  38  3363.110  3363.844
3363.110    1.0207    0.9754
3363.130    0.9781    0.9811
3363.150    0.9307    0.9856
3363.170    0.9129    0.9870
3363.190    0.9185    0.9781
3363.210    0.9202    0.9399
3363.229    0.8586    0.8541
3363.249    0.7521    0.7185
3363.269    0.6411    0.5905
3363.289    0.5499    0.5151
3363.309    0.5032    0.4843
3363.328    0.4708    0.4753
3363.348    0.4440    0.4670
3363.368    0.4045    0.4274
3363.388    0.3468    0.3641
3363.408    0.3712    0.3637
3363.428    0.5162    0.4920
3363.447    0.7201    0.6823
3363.467    0.8762    0.8463
3363.487    0.9386    0.9273
3363.507    0.9541    0.9462
3363.527    0.9386    0.9211
3363.547    0.8151    0.8344
3363.566    0.6575    0.6744
3363.586    0.4519    0.4641
3363.606    0.3167    0.3234
3363.626    0.3276    0.3267
3363.646    0.4120    0.4085
3363.665    0.4590    0.4313
3363.685    0.3914    0.3596
3363.705    0.2940    0.2901
3363.725    0.2803    0.3100
3363.745    0.3552    0.3828
3363.765    0.4138    0.4186
3363.784    0.3873    0.3865
3363.804    0.3432    0.3395
3363.824    0.3808    0.3777
3363.844    0.5029    0.5035
# 043297  38  3363.110  3363.844
3363.110    1.0014    0.9766
3363.130    0.9570    0.9820
3363.150    0.9300    0.9856
3363.170    0.9213    0.9842
3363.190    0.9279    0.9672
3363.209    0.9066    0.9185
3363.229    0.8404    0.8188
3363.249    0.7352    0.6891
3363.269    0.6288    0.5793
3363.289    0.5488    0.5175
3363.309    0.5018    0.4920
3363.328    0.4698    0.4811
3363.348    0.4336    0.4589
3363.368    0.3873    0.4066
3363.388    0.3508    0.3565
3363.408    0.3988    0.3882
3363.428    0.5534    0.5322
3363.447    0.7325    0.7114
3363.467    0.8817    0.8566
3363.487    0.9412    0.9266
3363.507    0.9508    0.9376
3363.527    0.9012    0.8976
3363.547    0.7780    0.7898
3363.566    0.6042    0.6212
3363.586    0.4208    0.4333
3363.606    0.3255    0.3327
3363.626    0.3554    0.3541
3363.646    0.4278    0.4149
3363.665    0.4394    0.4116
3363.685    0.3691    0.3439
3363.705    0.2960    0.3009
3363.725    0.3026    0.3331
3363.745    0.3672    0.3922
3363.765    0.4023    0.4063
3363.784    0.3727    0.3697
3363.804    0.3482    0.3456
3363.824    0.4118    0.4067
3363.844    0.5216    0.5210
# 043557  38  3363.110  3363.843
3363.110    1.0032    0.9824
3363.130    0.9775    0.9863
3363.150    0.9486    0.9883
3363.169    0.9296    0.9861
3363.189    0.9290    0.9714
3363.209    0.9076    0.9311
3363.229    0.8750    0.8561
3363.249    0.7984    0.7561
3363.269    0.7057    0.6595
3363.288    0.6288    0.5927
3363.308    0.5609    0.5521
3363.328    0.5214    0.5308
3363.348    0.4897    0.5091
3363.368    0.4505    0.4737
3363.388    0.4337    0.4449
3363.407    0.4787    0.4701
3363.427    0.6015    0.5761
3363.447    0.7539    0.7258
3363.467    0.8806    0.8535
3363.487    0.9358    0.9251
3363.506    0.9447    0.9432
3363.526    0.9141    0.9141
3363.546    0.8123    0.8276
3363.566    0.6703    0.6839
3363.586    0.5155    0.5254
3363.606    0.4129    0.4234
3363.625    0.4063    0.4086
3363.645    0.4453    0.4340
3363.665    0.4516    0.4278
3363.685    0.3997    0.3790
3363.705    0.3479    0.3461
3363.725    0.3493    0.3732
3363.744    0.4030    0.4313
3363.764    0.4573    0.4694
3363.784    0.4669    0.4625
3363.804    0.4554    0.4525
3363.824    0.5004    0.4932
3363.843    0.5750    0.5708
# 043726  38  3363.125  3363.858
3363.125    0.9947    0.9788
3363.145    0.9579    0.9838
3363.165    0.9292    0.9872
3363.184    0.9224    0.9856
3363.204    0.9367    0.9681
3363.224    0.8947    0.9105
3363.244    0.8115    0.7956
3363.264    0.6995    0.6524
3363.284    0.5899    0.5401
3363.303    0.5129    0.4829
3363.323    0.4553    0.4580
3363.343    0.4394    0.4524
3363.363    0.4212    0.4393
3363.383    0.3724    0.3918
3363.402    0.3401    0.3517
3363.422    0.4208    0.4042
3363.442    0.6125    0.5740
3363.462    0.7925    0.7679
3363.482    0.9209    0.8939
3363.502    0.9710    0.9434
3363.521    0.9585    0.9449
3363.541    0.8941    0.9016
3363.561    0.7688    0.7856
3363.581    0.5739    0.5920
3363.601    0.3842    0.3979
3363.621    0.3143    0.3174
3363.640    0.3697    0.3632
3363.660    0.4494    0.4297
3363.680    0.4343    0.4027
3363.700    0.3330    0.3144
3363.720    0.2706    0.2820
3363.740    0.3068    0.3392
3363.759    0.3902    0.4096
3363.779    0.4224    0.4264
3363.799    0.3857    0.3845
3363.819    0.3785    0.3703
3363.839    0.4616    0.4589
3363.858    0.5689    0.5793
# 044324  38  3363.125  3363.858
3363.125    0.9775    0.9865
3363.145    0.9607    0.9895
3363.165    0.9389    0.9908
3363.184    0.9382    0.9872
3363.204    0.9419    0.9689
3363.224    0.9309    0.9211
3363.244    0.8728    0.8395
3363.264    0.8041    0.7482
3363.284    0.7405    0.6820
3363.303    0.6803    0.6515
3363.323    0.6371    0.6381
3363.343    0.6012    0.6222
3363.363    0.5489    0.5784
3363.383    0.4793    0.5050
3363.402    0.4590    0.4591
3363.422    0.5257    0.5057
3363.442    0.6720    0.6480
3363.462    0.8266    0.8057
3363.482    0.9328    0.9101
3363.502    0.9705    0.9532
3363.521    0.9609    0.9535
3363.541    0.9034    0.9099
3363.561    0.7814    0.8026
3363.581    0.6190    0.6374
3363.601    0.4691    0.4838
3363.621    0.4167    0.4261
3363.640    0.4734    0.4575
3363.660    0.5059    0.4854
3363.680    0.4648    0.4366
3363.700    0.3819    0.3588
3363.720    0.3270    0.3466
3363.740    0.3801    0.4150
3363.759    0.4685    0.4879
3363.779    0.4990    0.5047
3363.799    0.4681    0.4699
3363.819    0.4703    0.4648
3363.839    0.5558    0.5431
3363.858    0.6428    0.6446
# 044997  38  3363.124  3363.858
3363.124    1.0158    0.9743
3363.144    0.9618    0.9802
3363.164    0.9330    0.9847
3363.184    0.9238    0.9849
3363.203    0.9266    0.9736
3363.223    0.9070    0.9294
3363.243    0.8418    0.8302
3363.263    0.7321    0.6914
3363.283    0.6107    0.5690
3363.303    0.5287    0.4956
3363.322    0.4705    0.4615
3363.342    0.4424    0.4501
3363.362    0.4211    0.4410
3363.382    0.3783    0.3991
3363.402    0.3326    0.3497
3363.422    0.4021    0.3877
3363.441    0.5788    0.5398
3363.461    0.7711    0.7391
3363.481    0.9047    0.8778
3363.501    0.9480    0.9356
3363.521    0.9454    0.9410
3363.540    0.9043    0.9064
3363.560    0.7822    0.8045
3363.580    0.6017    0.6210
3363.600    0.4078    0.4177
3363.620    0.3120    0.3130
3363.640    0.3479    0.3499
3363.659    0.4322    0.4245
3363.679    0.4496    0.4181
3363.699    0.3594    0.3317
3363.719    0.2781    0.2862
3363.739    0.3069    0.3380
3363.759    0.3936    0.4182
3363.778    0.4422    0.4400
3363.798    0.3949    0.3929
3363.818    0.3550    0.3560
3363.838    0.4304    0.4229
3363.858    0.5493    0.5499
# 045325  38  3363.110  3363.844
3363.110    1.0076    0.9766
3363.130    0.9845    0.9822
3363.150    0.9546    0.9858
3363.170    0.9296    0.9865
3363.190    0.9173    0.9777
3363.209    0.9112    0.9482
3363.229    0.8786    0.8804
3363.249    0.8123    0.7791
3363.269    0.7388    0.6770
3363.289    0.6560    0.6084
3363.309    0.5962    0.5769
3363.328    0.5537    0.5640
3363.348    0.5199    0.5445
3363.368    0.4783    0.4988
3363.388    0.4270    0.4389
3363.408    0.4287    0.4247
3363.428    0.5201    0.5079
3363.447    0.6809    0.6557
3363.467    0.8335    0.8087
3363.487    0.9211    0.9053
3363.507    0.9454    0.9417
3363.527    0.9309    0.9292
3363.547    0.8557    0.8612
3363.566    0.7216    0.7347
3363.586    0.5564    0.5627
3363.606    0.4141    0.4275
3363.626    0.3845    0.3919
3363.646    0.4349    0.4277
3363.665    0.4651    0.4424
3363.685    0.4227    0.3955
3363.705    0.3453    0.3374
3363.725    0.3216    0.3385
3363.745    0.3664    0.3946
3363.765    0.4258    0.4423
3363.784    0.4389    0.4414
3363.804    0.4202    0.4194
3363.824    0.4494    0.4427
3363.844    0.5388    0.5288
# 046903  38  3363.125  3363.859
3363.125    1.0076    0.9831
3363.145    0.9532    0.9870
3363.165    0.9183    0.9895
3363.185    0.9358    0.9874
3363.205    0.9307    0.9707
3363.224    0.9190    0.9258
3363.244    0.8604    0.8362
3363.264    0.7770    0.7234
3363.284    0.6814    0.6299
3363.304    0.6102    0.5770
3363.324    0.5639    0.5539
3363.343    0.5266    0.5418
3363.363    0.4883    0.5150
3363.383    0.4323    0.4565
3363.403    0.3966    0.4058
3363.423    0.4532    0.4438
3363.443    0.6273    0.5897
3363.462    0.7978    0.7584
3363.482    0.9156    0.8863
3363.502    0.9629    0.9441
3363.522    0.9541    0.9510
3363.542    0.9118    0.9126
3363.561    0.7941    0.8156
3363.581    0.6223    0.6464
3363.601    0.4598    0.4694
3363.621    0.3809    0.3832
3363.641    0.4113    0.4133
3363.661    0.4836    0.4662
3363.680    0.4802    0.4453
3363.700    0.3900    0.3675
3363.720    0.3265    0.3327
3363.740    0.3463    0.3829
3363.760    0.4238    0.4568
3363.780    0.4744    0.4767
3363.799    0.4496    0.4410
3363.819    0.4213    0.4206
3363.839    0.4935    0.4880
3363.859    0.6010    0.6030
# 049580  38  3363.110  3363.844
3363.110    0.9966    0.9790
3363.130    0.9656    0.9838
3363.150    0.9432    0.9876
3363.170    0.9326    0.9886
3363.189    0.9373    0.9811
3363.209    0.9251    0.9495
3363.229    0.8827    0.8750
3363.249    0.8089    0.7628
3363.269    0.7133    0.6551
3363.289    0.6298    0.5886
3363.308    0.5786    0.5608
3363.328    0.5408    0.5492
3363.348    0.5061    0.5332
3363.368    0.4629    0.4852
3363.388    0.4039    0.4182
3363.408    0.4154    0.4120
3363.427    0.5438    0.5164
3363.447    0.7231    0.6965
3363.467    0.8766    0.8500
3363.487    0.9515    0.9305
3363.507    0.9596    0.9530
3363.527    0.9345    0.9337
3363.546    0.8535    0.8638
3363.566    0.6950    0.7168
3363.586    0.5085    0.5265
3363.606    0.3850    0.3929
3363.626    0.3885    0.3872
3363.646    0.4600    0.4525
3363.665    0.4937    0.4653
3363.685    0.4276    0.3937
3363.705    0.3313    0.3270
3363.725    0.3180    0.3476
3363.745    0.3947    0.4251
3363.764    0.4623    0.4712
3363.784    0.4486    0.4519
3363.804    0.4152    0.4132
3363.824    0.4531    0.4463
3363.844    0.5623    0.5572
# 049586  38  3363.125  3363.858
3363.125    1.0113    0.9772
3363.144    0.9643    0.9822
3363.164    0.9228    0.9849
3363.184    0.9196    0.9795
3363.204    0.9133    0.9517
3363.224    0.8837    0.8823
3363.244    0.7969    0.7684
3363.263    0.6860    0.6507
3363.283    0.5940    0.5620
3363.303    0.5460    0.5218
3363.323    0.5170    0.5091
3363.343    0.4815    0.4958
3363.363    0.4326    0.4572
3363.382    0.3830    0.3974
3363.402    0.3584    0.3616
3363.422    0.4323    0.4218
3363.442    0.6084    0.5786
3363.462    0.7797    0.7549
3363.481    0.8880    0.8724
3363.501    0.9419    0.9277
3363.521    0.9298    0.9262
3363.541    0.8545    0.8676
3363.561    0.7296    0.7374
3363.581    0.5493    0.5531
3363.600    0.3879    0.3974
3363.620    0.3241    0.3318
3363.640    0.3686    0.3637
3363.660    0.4153    0.4008
3363.680    0.3904    0.3706
3363.700    0.3293    0.3066
3363.719    0.2712    0.2867
3363.739    0.2975    0.3258
3363.759    0.3590    0.3718
3363.779    0.3745    0.3720
3363.799    0.3478    0.3410
3363.818    0.3488    0.3462
3363.838    0.4274    0.4265
3363.858    0.5178    0.5250
# 049728  38  3363.124  3363.858
3363.124    1.0123    0.9822
3363.144    0.9696    0.9863
3363.164    0.9330    0.9890
3363.184    0.9238    0.9874
3363.204    0.9358    0.9721
3363.223    0.9249    0.9273
3363.243    0.8676    0.8343
3363.263    0.7607    0.7140
3363.283    0.6439    0.6133
3363.303    0.5715    0.5553
3363.323    0.5400    0.5293
3363.342    0.5157    0.5198
3363.362    0.4803    0.5012
3363.382    0.4282    0.4496
3363.402    0.3923    0.4019
3363.422    0.4568    0.4448
3363.442    0.6289    0.5991
3363.461    0.8057    0.7713
3363.481    0.9204    0.8954
3363.501    0.9561    0.9471
3363.521    0.9515    0.9502
3363.541    0.8978    0.9082
3363.561    0.7814    0.7969
3363.580    0.5970    0.6224
3363.600    0.4313    0.4334
3363.620    0.3410    0.3448
3363.640    0.3833    0.3819
3363.660    0.4516    0.4413
3363.680    0.4295    0.4153
3363.699    0.3621    0.3364
3363.719    0.2966    0.3037
3363.739    0.3332    0.3631
3363.759    0.4283    0.4467
3363.779    0.4748    0.4710
3363.799    0.4272    0.4305
3363.818    0.4096    0.4091
3363.838    0.4839    0.4780
3363.858    0.5972    0.5912
# 049756  37  3363.129  3363.843
3363.129    0.9817    0.9824
3363.149    0.9528    0.9867
3363.169    0.9313    0.9888
3363.189    0.9253    0.9827
3363.209    0.9241    0.9524
3363.228    0.8896    0.8792
3363.248    0.7927    0.7551
3363.268    0.6803    0.6279
3363.288    0.5901    0.5451
3363.308    0.5178    0.5069
3363.328    0.4871    0.4933
3363.347    0.4696    0.4857
3363.367    0.4289    0.4512
3363.387    0.3715    0.3872
3363.407    0.3729    0.3717
3363.427    0.5021    0.4814
3363.447    0.7124    0.6753
3363.466    0.8686    0.8360
3363.486    0.9478    0.9264
3363.506    0.9661    0.9526
3363.526    0.9397    0.9369
3363.546    0.8557    0.8656
3363.565    0.6992    0.7214
3363.585    0.4943    0.5151
3363.605    0.3512    0.3583
3363.625    0.3425    0.3406
3363.645    0.4248    0.4158
3363.665    0.4702    0.4443
3363.684    0.4049    0.3776
3363.704    0.3092    0.2992
3363.724    0.2856    0.3105
3363.744    0.3585    0.3905
3363.764    0.4356    0.4457
3363.784    0.4253    0.4253
3363.803    0.3789    0.3783
3363.823    0.4092    0.4001
3363.843    0.5149    0.5186
# 050505  37  3363.129  3363.843
3363.129    0.9831    0.9820
3363.149    0.9504    0.9863
3363.169    0.9363    0.9883
3363.189    0.9436    0.9838
3363.209    0.9425    0.9594
3363.228    0.8933    0.8960
3363.248    0.8106    0.7793
3363.268    0.6990    0.6501
3363.288    0.5898    0.5571
3363.308    0.5236    0.5063
3363.328    0.4861    0.4852
3363.347    0.4686    0.4813
3363.367    0.4374    0.4592
3363.387    0.3783    0.4021
3363.407    0.3800    0.3819
3363.427    0.5116    0.4862
3363.446    0.7206    0.6702
3363.466    0.8776    0.8410
3363.486    0.9389    0.9294
3363.506    0.9625    0.9537
3363.526    0.9348    0.9389
3363.546    0.8529    0.8732
3363.565    0.7133    0.7359
3363.585    0.5079    0.5286
3363.605    0.3595    0.3612
3363.625    0.3396    0.3369
3363.645    0.4202    0.4219
3363.665    0.4835    0.4680
3363.684    0.4444    0.4067
3363.704    0.3377    0.3221
3363.724    0.3026    0.3320
3363.744    0.3872    0.4211
3363.764    0.4815    0.4866
3363.784    0.4738    0.4688
3363.803    0.4091    0.4132
3363.823    0.4228    0.4207
3363.843    0.5428    0.5341
# 051178  38  3363.110  3363.843
3363.110    0.9995    0.9849
3363.129    0.9712    0.9879
3363.149    0.9493    0.9904
3363.169    0.9451    0.9911
3363.189    0.9504    0.9856
3363.209    0.9335    0.9605
3363.229    0.9043    0.8958
3363.248    0.8391    0.7971
3363.268    0.7544    0.6920
3363.288    0.6595    0.6230
3363.308    0.5994    0.5887
3363.328    0.5749    0.5769
3363.347    0.5583    0.5733
3363.367    0.5110    0.5426
3363.387    0.4501    0.4798
3363.407    0.4790    0.4674
3363.427    0.6112    0.5773
3363.447    0.7896    0.7542
3363.466    0.9164    0.8859
3363.486    0.9554    0.9513
3363.506    0.9658    0.9672
3363.526    0.9515    0.9528
3363.546    0.8748    0.8915
3363.566    0.7347    0.7525
3363.585    0.5461    0.5679
3363.605    0.4200    0.4234
3363.625    0.4242    0.4215
3363.645    0.5082    0.5044
3363.665    0.5497    0.5196
3363.685    0.4656    0.4267
3363.704    0.3510    0.3495
3363.724    0.3500    0.3804
3363.744    0.4552    0.4846
3363.764    0.5415    0.5502
3363.784    0.5190    0.5244
3363.803    0.4594    0.4677
3363.823    0.4970    0.4867
3363.843    0.6237    0.6086
# 053721  38  3363.110  3363.844
3363.110    1.0065    0.9822
3363.130    0.9913    0.9865
3363.150    0.9616    0.9895
3363.170    0.9260    0.9892
3363.190    0.9194    0.9788
3363.209    0.9133    0.9460
3363.229    0.8762    0.8718
3363.249    0.8080    0.7637
3363.269    0.7065    0.6592
3363.289    0.6255    0.5921
3363.309    0.5798    0.5632
3363.328    0.5475    0.5534
3363.348    0.5176    0.5388
3363.368    0.4753    0.4982
3363.388    0.4323    0.4442
3363.408    0.4407    0.4408
3363.427    0.5551    0.5311
3363.447    0.7165    0.6929
3363.467    0.8686    0.8406
3363.487    0.9445    0.9258
3363.507    0.9625    0.9535
3363.527    0.9445    0.9358
3363.546    0.8576    0.8674
3363.566    0.7104    0.7274
3363.586    0.5344    0.5490
3363.606    0.4072    0.4177
3363.626    0.3936    0.3953
3363.646    0.4575    0.4390
3363.665    0.4590    0.4479
3363.685    0.4158    0.3889
3363.705    0.3376    0.3286
3363.725    0.3143    0.3395
3363.745    0.3815    0.4066
3363.765    0.4475    0.4591
3363.784    0.4585    0.4584
3363.804    0.4446    0.4389
3363.824    0.4772    0.4718
3363.844    0.5666    0.5681
# 054375  38  3363.124  3363.858
3363.124    1.0025    0.9761
3363.144    0.9570    0.9815
3363.164    0.9354    0.9827
3363.184    0.9268    0.9750
3363.203    0.9080    0.9504
3363.223    0.8952    0.8966
3363.243    0.8515    0.8156
3363.263    0.7732    0.7264
3363.283    0.6958    0.6546
3363.303    0.6265    0.6115
3363.322    0.5855    0.5878
3363.342    0.5526    0.5600
3363.362    0.4893    0.5133
3363.382    0.4426    0.4562
3363.402    0.4300    0.4275
3363.422    0.4770    0.4696
3363.441    0.5931    0.5780
3363.461    0.7347    0.7211
3363.481    0.8513    0.8397
3363.501    0.9133    0.9047
3363.521    0.9221    0.9122
3363.540    0.8650    0.8662
3363.560    0.7598    0.7617
3363.580    0.6098    0.6186
3363.600    0.4727    0.4854
3363.620    0.3985    0.4116
3363.640    0.3994    0.3999
3363.659    0.4246    0.4031
3363.679    0.4079    0.3806
3363.699    0.3525    0.3406
3363.719    0.3135    0.3243
3363.739    0.3269    0.3476
3363.759    0.3613    0.3819
3363.778    0.3901    0.3930
3363.798    0.3934    0.3856
3363.818    0.4091    0.3962
3363.838    0.4519    0.4497
3363.858    0.5077    0.5207
# 055459  38  3363.125  3363.858
3363.125    0.9920    0.9831
3363.145    0.9665    0.9870
3363.165    0.9412    0.9895
3363.184    0.9260    0.9867
3363.204    0.9260    0.9678
3363.224    0.9087    0.9120
3363.244    0.8320    0.8093
3363.264    0.7316    0.6893
3363.284    0.6589    0.6021
3363.303    0.5903    0.5638
3363.323    0.5585    0.5509
3363.343    0.5260    0.5440
3363.363    0.4876    0.5156
3363.383    0.4268    0.4514
3363.402    0.3990    0.4043
3363.422    0.4711    0.4527
3363.442    0.6381    0.6101
3363.462    0.8164    0.7870
3363.482    0.9430    0.9026
3363.502    0.9725    0.9491
3363.521    0.9513    0.9504
3363.541    0.8985    0.9070
3363.561    0.7709    0.7940
3363.581    0.5871    0.6111
3363.601    0.4266    0.4337
3363.621    0.3599    0.3650
3363.640    0.4157    0.4091
3363.660    0.4813    0.4630
3363.680    0.4596    0.4278
3363.700    0.3680    0.3425
3363.720    0.2985    0.3158
3363.740    0.3356    0.3740
3363.759    0.4270    0.4422
3363.779    0.4586    0.4579
3363.799    0.4236    0.4214
3363.819    0.4191    0.4149
3363.839    0.5036    0.5001
3363.858    0.6048    0.6095
# 055868  38  3363.124  3363.858
3363.124    0.9876    0.9856
3363.144    0.9489    0.9888
3363.164    0.9412    0.9899
3363.184    0.9380    0.9849
3363.203    0.9307    0.9643
3363.223    0.9226    0.9093
3363.243    0.8698    0.8171
3363.263    0.7716    0.7166
3363.283    0.6861    0.6446
3363.303    0.6286    0.6081
3363.322    0.5871    0.5929
3363.342    0.5661    0.5781
3363.362    0.5105    0.5380
3363.382    0.4518    0.4707
3363.402    0.4363    0.4387
3363.422    0.5379    0.5135
3363.441    0.6912    0.6663
3363.461    0.8443    0.8253
3363.481    0.9486    0.9209
3363.501    0.9656    0.9550
3363.521    0.9471    0.9465
3363.540    0.8810    0.8937
3363.560    0.7452    0.7704
3363.580    0.5717    0.5909
3363.600    0.4283    0.4373
3363.620    0.3955    0.3961
3363.640    0.4508    0.4472
3363.659    0.4918    0.4764
3363.679    0.4572    0.4233
3363.699    0.3632    0.3481
3363.719    0.3280    0.3483
3363.739    0.3907    0.4242
3363.759    0.4746    0.4919
3363.778    0.4898    0.4905
3363.798    0.4422    0.4459
3363.818    0.4503    0.4474
3363.838    0.5503    0.5380
3363.858    0.6470    0.6387
# 059589  38  3363.110  3363.843
3363.110    1.0275    0.9752
3363.130    0.9881    0.9806
3363.149    0.9434    0.9849
3363.169    0.9202    0.9870
3363.189    0.9333    0.9813
3363.209    0.9275    0.9532
3363.229    0.8861    0.8800
3363.248    0.7845    0.7670
3363.268    0.6787    0.6439
3363.288    0.5979    0.5644
3363.308    0.5461    0.5311
3363.328    0.5224    0.5213
3363.348    0.5028    0.5139
3363.367    0.4607    0.4815
3363.387    0.3999    0.4174
3363.407    0.3909    0.3937
3363.427    0.5090    0.4882
3363.447    0.7065    0.6696
3363.467    0.8614    0.8331
3363.486    0.9296    0.9181
3363.506    0.9421    0.9456
3363.526    0.9238    0.9298
3363.546    0.8527    0.8618
3363.566    0.7044    0.7175
3363.586    0.5140    0.5194
3363.605    0.3671    0.3708
3363.625    0.3395    0.3428
3363.645    0.4127    0.4140
3363.665    0.4707    0.4528
3363.685    0.4119    0.3938
3363.705    0.3344    0.3178
3363.724    0.3021    0.3208
3363.744    0.3611    0.3913
3363.764    0.4416    0.4467
3363.784    0.4431    0.4360
3363.804    0.3928    0.3957
3363.824    0.4168    0.4169
3363.843    0.5250    0.5163
# 059610  38  3363.125  3363.858
3363.125    0.9954    0.9851
3363.145    0.9719    0.9886
3363.165    0.9526    0.9911
3363.184    0.9330    0.9911
3363.204    0.9395    0.9820
3363.224    0.9298    0.9478
3363.244    0.8882    0.8716
3363.264    0.8147    0.7630
3363.283    0.7276    0.6693
3363.303    0.6399    0.6094
3363.323    0.5985    0.5828
3363.343    0.5707    0.5737
3363.363    0.5278    0.5605
3363.383    0.4829    0.5139
3363.402    0.4448    0.4558
3363.422    0.4749    0.4623
3363.442    0.6100    0.5855
3363.462    0.7954    0.7603
3363.482    0.9103    0.8910
3363.502    0.9669    0.9508
3363.521    0.9736    0.9632
3363.541    0.9406    0.9410
3363.561    0.8494    0.8624
3363.581    0.6834    0.7068
3363.601    0.4942    0.5174
3363.621    0.3973    0.4024
3363.640    0.4231    0.4156
3363.660    0.4931    0.4812
3363.680    0.4977    0.4729
3363.700    0.4162    0.3834
3363.720    0.3227    0.3263
3363.739    0.3375    0.3680
3363.759    0.4369    0.4640
3363.779    0.5080    0.5190
3363.799    0.4945    0.4981
3363.819    0.4626    0.4647
3363.839    0.5214    0.5125
3363.858    0.6371    0.6233
# 062175  38  3363.110  3363.844
3363.110    1.0247    0.9739
3363.130    0.9911    0.9804
3363.150    0.9423    0.9856
3363.170    0.9154    0.9879
3363.190    0.9175    0.9813
3363.209    0.9116    0.9526
3363.229    0.8684    0.8778
3363.249    0.7971    0.7579
3363.269    0.6882    0.6374
3363.289    0.6013    0.5647
3363.309    0.5627    0.5400
3363.328    0.5313    0.5353
3363.348    0.5029    0.5241
3363.368    0.4627    0.4798
3363.388    0.3878    0.4074
3363.408    0.3751    0.3792
3363.427    0.4844    0.4617
3363.447    0.6736    0.6389
3363.467    0.8352    0.8100
3363.487    0.9343    0.9101
3363.507    0.9528    0.9438
3363.527    0.9382    0.9309
3363.546    0.8564    0.8678
3363.566    0.7102    0.7268
3363.586    0.5153    0.5317
3363.606    0.3689    0.3755
3363.626    0.3404    0.3434
3363.646    0.4092    0.4043
3363.665    0.4579    0.4364
3363.685    0.4121    0.3820
3363.705    0.3203    0.3058
3363.725    0.2793    0.3002
3363.745    0.3245    0.3593
3363.765    0.3968    0.4058
3363.784    0.4016    0.3946
3363.804    0.3594    0.3560
3363.824    0.3798    0.3760
3363.844    0.4763    0.4806
# 062816  38  3363.124  3363.858
3363.124    0.9977    0.9804
3363.144    0.9723    0.9851
3363.164    0.9412    0.9874
3363.184    0.9288    0.9845
3363.203    0.9215    0.9687
3363.223    0.9152    0.9258
3363.243    0.8778    0.8482
3363.263    0.7969    0.7494
3363.283    0.7168    0.6611
3363.302    0.6358    0.6074
3363.322    0.5825    0.5800
3363.342    0.5475    0.5630
3363.362    0.5124    0.5341
3363.382    0.4737    0.4843
3363.402    0.4354    0.4422
3363.421    0.4656    0.4606
3363.441    0.5766    0.5653
3363.461    0.7423    0.7165
3363.481    0.8768    0.8464
3363.501    0.9318    0.9200
3363.521    0.9482    0.9382
3363.540    0.9003    0.9091
3363.560    0.8113    0.8215
3363.580    0.6602    0.6780
3363.600    0.5061    0.5220
3363.620    0.4161    0.4239
3363.640    0.4108    0.4128
3363.659    0.4495    0.4363
3363.679    0.4493    0.4267
3363.699    0.3981    0.3748
3363.719    0.3393    0.3391
3363.739    0.3349    0.3608
3363.759    0.3890    0.4124
3363.778    0.4279    0.4380
3363.798    0.4266    0.4257
3363.818    0.4200    0.4164
3363.838    0.4710    0.4620
3363.858    0.5525    0.5489
# 063048  38  3363.123  3363.857
3363.123    1.0074    0.9790
3363.143    0.9779    0.9840
3363.163    0.9320    0.9879
3363.183    0.9173    0.9872
3363.203    0.9386    0.9725
3363.223    0.9194    0.9219
3363.242    0.8356    0.8232
3363.262    0.7248    0.6872
3363.282    0.6219    0.5769
3363.302    0.5465    0.5208
3363.322    0.5076    0.5007
3363.342    0.4867    0.4956
3363.361    0.4609    0.4813
3363.381    0.4089    0.4289
3363.401    0.3626    0.3719
3363.421    0.4172    0.4062
3363.441    0.5943    0.5644
3363.461    0.7809    0.7584
3363.480    0.9103    0.8857
3363.500    0.9618    0.9430
3363.520    0.9508    0.9491
3363.540    0.9030    0.9118
3363.560    0.7901    0.8061
3363.580    0.6042    0.6207
3363.599    0.4191    0.4314
3363.619    0.3320    0.3311
3363.639    0.3682    0.3702
3363.659    0.4509    0.4448
3363.679    0.4605    0.4293
3363.698    0.3671    0.3440
3363.718    0.2877    0.2955
3363.738    0.3124    0.3409
3363.758    0.3970    0.4150
3363.778    0.4341    0.4352
3363.798    0.3934    0.3939
3363.817    0.3700    0.3704
3363.837    0.4486    0.4427
3363.857    0.5749    0.5695
# 063636  38  3363.124  3363.858
3363.124    0.9754    0.9849
3363.144    0.9539    0.9874
3363.164    0.9311    0.9854
3363.184    0.9230    0.9719
3363.204    0.9279    0.9337
3363.224    0.8829    0.8618
3363.243    0.8082    0.7704
3363.263    0.7268    0.6773
3363.283    0.6561    0.6125
3363.303    0.5893    0.5781
3363.323    0.5445    0.5585
3363.343    0.5144    0.5321
3363.362    0.4671    0.4888
3363.382    0.4324    0.4436
3363.402    0.4574    0.4507
3363.422    0.5617    0.5438
3363.442    0.7107    0.6918
3363.461    0.8500    0.8228
3363.481    0.9311    0.9089
3363.501    0.9449    0.9378
3363.521    0.9082    0.9154
3363.541    0.8251    0.8358
3363.561    0.6894    0.6984
3363.580    0.5300    0.5478
3363.600    0.4228    0.4343
3363.620    0.4050    0.4072
3363.640    0.4393    0.4302
3363.660    0.4536    0.4293
3363.680    0.4095    0.3837
3363.699    0.3510    0.3454
3363.719    0.3337    0.3575
3363.739    0.3784    0.4086
3363.759    0.4290    0.4431
3363.779    0.4371    0.4346
3363.798    0.4266    0.4194
3363.818    0.4550    0.4508
3363.838    0.5377    0.5341
3363.858    0.6070    0.6069
# 064150  38  3363.110  3363.844
3363.110    1.0102    0.9775
3363.130    0.9723    0.9827
3363.150    0.9436    0.9861
3363.170    0.9230    0.9845
3363.190    0.9158    0.9676
3363.209    0.9026    0.9185
3363.229    0.8337    0.8179
3363.249    0.7173    0.6853
3363.269    0.6098    0.5702
3363.289    0.5283    0.5016
3363.309    0.4803    0.4715
3363.328    0.4534    0.4613
3363.348    0.4255    0.4465
3363.368    0.3873    0.4059
3363.388    0.3601    0.3671
3363.408    0.4116    0.4058
3363.427    0.5689    0.5419
3363.447    0.7581    0.7259
3363.467    0.8874    0.8654
3363.487    0.9502    0.9309
3363.507    0.9471    0.9402
3363.527    0.9016    0.8999
3363.546    0.7852    0.7991
3363.566    0.6083    0.6236
3363.586    0.4249    0.4359
3363.606    0.3307    0.3344
3363.626    0.3520    0.3528
3363.646    0.4234    0.4090
3363.665    0.4284    0.4025
3363.685    0.3545    0.3344
3363.705    0.2876    0.2931
3363.725    0.3003    0.3272
3363.745    0.3686    0.3884
3363.764    0.4043    0.4062
3363.784    0.3739    0.3711
3363.804    0.3556    0.3485
3363.824    0.4127    0.4099
3363.844    0.5118    0.5222
# 064747  38  3363.123  3363.857
3363.123    1.0076    0.9847
3363.143    0.9632    0.9881
3363.163    0.9436    0.9906
3363.183    0.9337    0.9904
3363.203    0.9386    0.9804
3363.223    0.9277    0.9432
3363.242    0.8778    0.8644
3363.262    0.7867    0.7477
3363.282    0.7008    0.6437
3363.302    0.6162    0.5825
3363.322    0.5660    0.5544
3363.342    0.5359    0.5466
3363.361    0.5146    0.5388
3363.381    0.4661    0.4955
3363.401    0.4219    0.4361
3363.421    0.4715    0.4562
3363.441    0.6262    0.5994
3363.460    0.8151    0.7739
3363.480    0.9305    0.9018
3363.500    0.9727    0.9550
3363.520    0.9703    0.9629
3363.540    0.9315    0.9356
3363.560    0.8352    0.8484
3363.579    0.6674    0.6896
3363.599    0.4764    0.4909
3363.619    0.3756    0.3790
3363.639    0.4173    0.4129
3363.659    0.5076    0.4951
3363.679    0.5198    0.4852
3363.698    0.4210    0.3933
3363.718    0.3297    0.3368
3363.738    0.3588    0.3907
3363.758    0.4625    0.4881
3363.778    0.5226    0.5306
3363.798    0.4906    0.4959
3363.817    0.4645    0.4609
3363.837    0.5276    0.5161
3363.857    0.6339    0.6393
# 070319  38  3363.110  3363.843
3363.110    0.9984    0.9872
3363.130    0.9732    0.9899
3363.149    0.9565    0.9917
3363.169    0.9410    0.9913
3363.189    0.9432    0.9824
3363.209    0.9371    0.9495
3363.229    0.8935    0.8756
3363.249    0.8158    0.7709
3363.268    0.7271    0.6823
3363.288    0.6549    0.6262
3363.308    0.6128    0.5999
3363.328    0.5869    0.5918
3363.348    0.5550    0.5818
3363.368    0.5082    0.5359
3363.387    0.4629    0.4780
3363.407    0.5042    0.4911
3363.427    0.6530    0.6224
3363.447    0.8270    0.7943
3363.467    0.9434    0.9120
3363.487    0.9757    0.9603
3363.506    0.9721    0.9667
3363.526    0.9290    0.9412
3363.546    0.8354    0.8588
3363.566    0.6766    0.6969
3363.586    0.4944    0.5042
3363.605    0.3955    0.4004
3363.625    0.4381    0.4317
3363.645    0.5220    0.5139
3363.665    0.5298    0.5066
3363.685    0.4432    0.4112
3363.705    0.3551    0.3592
3363.724    0.3801    0.4145
3363.744    0.4919    0.5174
3363.764    0.5622    0.5657
3363.784    0.5298    0.5333
3363.804    0.4923    0.4951
3363.824    0.5546    0.5474
3363.843    0.6708    0.6586
# 072604  38  3363.125  3363.858
3363.125    1.0095    0.9849
3363.145    0.9614    0.9888
3363.164    0.9417    0.9908
3363.184    0.9397    0.9881
3363.204    0.9358    0.9692
3363.224    0.9099    0.9135
3363.244    0.8397    0.8111
3363.264    0.7405    0.6950
3363.283    0.6515    0.6176
3363.303    0.6056    0.5817
3363.323    0.5757    0.5712
3363.343    0.5516    0.5661
3363.363    0.5135    0.5372
3363.382    0.4494    0.4729
3363.402    0.4222    0.4236
3363.422    0.4997    0.4837
3363.442    0.6772    0.6504
3363.462    0.8539    0.8217
3363.482    0.9473    0.9230
3363.501    0.9696    0.9579
3363.521    0.9535    0.9548
3363.541    0.9001    0.9089
3363.561    0.7729    0.7920
3363.581    0.5773    0.6046
3363.601    0.4232    0.4300
3363.620    0.3782    0.3755
3363.640    0.4381    0.4363
3363.660    0.5057    0.4919
3363.680    0.4756    0.4438
3363.700    0.3720    0.3515
3363.720    0.3154    0.3341
3363.739    0.3700    0.4020
3363.759    0.4661    0.4804
3363.779    0.4976    0.4949
3363.799    0.4594    0.4574
3363.819    0.4546    0.4568
3363.838    0.5497    0.5425
3363.858    0.6525    0.6492
# 075676  38  3363.125  3363.859
3363.125    0.9991    0.9827
3363.145    0.9627    0.9865
3363.165    0.9358    0.9890
3363.185    0.9320    0.9867
3363.204    0.9315    0.9705
3363.224    0.9129    0.9181
3363.244    0.8468    0.8153
3363.264    0.7323    0.6847
3363.284    0.6157    0.5728
3363.304    0.5272    0.5014
3363.323    0.4724    0.4674
3363.343    0.4471    0.4600
3363.363    0.4302    0.4543
3363.383    0.3936    0.4206
3363.403    0.3968    0.3987
3363.423    0.4905    0.4726
3363.442    0.6762    0.6349
3363.462    0.8453    0.8102
3363.482    0.9421    0.9162
3363.502    0.9727    0.9543
3363.522    0.9436    0.9504
3363.542    0.8855    0.9026
3363.561    0.7616    0.7905
3363.581    0.5760    0.6019
3363.601    0.4113    0.4194
3363.621    0.3512    0.3523
3363.641    0.4101    0.4085
3363.660    0.4881    0.4662
3363.680    0.4689    0.4321
3363.700    0.3686    0.3471
3363.720    0.3089    0.3283
3363.740    0.3581    0.3955
3363.760    0.4416    0.4573
3363.779    0.4385    0.4393
3363.799    0.3617    0.3619
3363.819    0.3343    0.3311
3363.839    0.4241    0.4208
3363.859    0.5635    0.5568
# 076114  37  3363.129  3363.843
3363.129    0.9872    0.9831
3363.149    0.9499    0.9870
3363.169    0.9288    0.9883
3363.189    0.9268    0.9804
3363.209    0.9238    0.9458
3363.228    0.8710    0.8666
3363.248    0.7737    0.7376
3363.268    0.6590    0.6101
3363.288    0.5694    0.5294
3363.308    0.5130    0.4927
3363.327    0.4768    0.4811
3363.347    0.4523    0.4751
3363.367    0.4150    0.4429
3363.387    0.3700    0.3849
3363.407    0.3900    0.3810
3363.427    0.5184    0.5005
3363.446    0.7203    0.6847
3363.466    0.8833    0.8480
3363.486    0.9519    0.9309
3363.506    0.9603    0.9524
3363.526    0.9384    0.9322
3363.546    0.8474    0.8541
3363.565    0.6753    0.7037
3363.585    0.4834    0.4975
3363.605    0.3436    0.3503
3363.625    0.3448    0.3440
3363.645    0.4309    0.4229
3363.665    0.4763    0.4480
3363.684    0.4105    0.3799
3363.704    0.3111    0.3067
3363.724    0.2961    0.3235
3363.744    0.3716    0.4023
3363.764    0.4453    0.4522
3363.783    0.4317    0.4334
3363.803    0.3924    0.3910
3363.823    0.4307    0.4234
3363.843    0.5430    0.5436
# 077749  38  3363.124  3363.858
3363.124    0.9623    0.9504
3363.144    0.9260    0.9484
3363.164    0.9045    0.9341
3363.184    0.8851    0.9032
3363.204    0.8494    0.8551
3363.224    0.8095    0.7951
3363.243    0.7612    0.7365
3363.263    0.7166    0.6823
3363.283    0.6349    0.6378
3363.303    0.5857    0.5963
3363.323    0.5441    0.5490
3363.342    0.4903    0.4974
3363.362    0.4458    0.4467
3363.382    0.4280    0.4203
3363.402    0.4359    0.4368
3363.422    0.4972    0.4996
3363.442    0.5917    0.5929
3363.461    0.6920    0.6841
3363.481    0.7520    0.7546
3363.501    0.7818    0.7789
3363.521    0.7554    0.7506
3363.541    0.6907    0.6775
3363.561    0.5863    0.5800
3363.580    0.4790    0.4880
3363.600    0.3985    0.4119
3363.620    0.3578    0.3637
3363.640    0.3440    0.3366
3363.660    0.3340    0.3192
3363.680    0.3164    0.3051
3363.699    0.2907    0.2954
3363.719    0.2750    0.2906
3363.739    0.2820    0.2902
3363.759    0.2959    0.2922
3363.779    0.3032    0.2985
3363.798    0.3162    0.3136
3363.818    0.3468    0.3420
3363.838    0.3828    0.3800
3363.858    0.4071    0.4202
# 078217  38  3363.124  3363.858
3363.124    0.9863    0.9879
3363.144    0.9592    0.9906
3363.164    0.9465    0.9920
3363.184    0.9471    0.9897
3363.204    0.9465    0.9732
3363.223    0.9219    0.9264
3363.243    0.8588    0.8327
3363.263    0.7725    0.7204
3363.283    0.6839    0.6359
3363.303    0.6207    0.5903
3363.323    0.5733    0.5704
3363.342    0.5563    0.5662
3363.362    0.5083    0.5478
3363.382    0.4575    0.4883
3363.402    0.4452    0.4437
3363.422    0.5320    0.5109
3363.442    0.7206    0.6817
3363.461    0.8750    0.8402
3363.481    0.9475    0.9348
3363.501    0.9804    0.9661
3363.521    0.9661    0.9623
3363.541    0.9087    0.9192
3363.561    0.7858    0.8043
3363.580    0.5981    0.6249
3363.600    0.4370    0.4450
3363.620    0.3915    0.3916
3363.640    0.4709    0.4647
3363.660    0.5446    0.5224
3363.679    0.5029    0.4677
3363.699    0.3859    0.3661
3363.719    0.3323    0.3539
3363.739    0.4078    0.4451
3363.759    0.5207    0.5379
3363.779    0.5450    0.5493
3363.798    0.4961    0.4996
3363.818    0.4872    0.4848
3363.838    0.5887    0.5789
3363.858    0.7040    0.6990
# 079672  38  3363.110  3363.844
3363.110    1.0051    0.9793
3363.130    0.9658    0.9838
3363.150    0.9294    0.9872
3363.170    0.9279    0.9863
3363.190    0.9234    0.9716
3363.209    0.9114    0.9283
3363.229    0.8523    0.8371
3363.249    0.7630    0.7165
3363.269    0.6714    0.6139
3363.289    0.5932    0.5583
3363.309    0.5420    0.5381
3363.328    0.5237    0.5302
3363.348    0.4898    0.5091
3363.368    0.4263    0.4553
3363.388    0.3885    0.3991
3363.408    0.4272    0.4203
3363.427    0.5765    0.5446
3363.447    0.7616    0.7241
3363.467    0.8892    0.8644
3363.487    0.9489    0.9328
3363.507    0.9515    0.9456
3363.527    0.9047    0.9114
3363.546    0.8033    0.8190
3363.566    0.6391    0.6513
3363.586    0.4527    0.4644
3363.606    0.3487    0.3574
3363.626    0.3724    0.3710
3363.646    0.4390    0.4273
3363.665    0.4445    0.4216
3363.685    0.3815    0.3502
3363.705    0.2996    0.3030
3363.725    0.3059    0.3357
3363.745    0.3757    0.4044
3363.764    0.4290    0.4332
3363.784    0.4110    0.4080
3363.804    0.3915    0.3864
3363.824    0.4449    0.4421
3363.844    0.5504    0.5503
# 085042  38  3363.110  3363.844
3363.110    1.0257    0.9763
3363.130    0.9908    0.9815
3363.150    0.9415    0.9856
3363.170    0.9188    0.9867
3363.189    0.9169    0.9781
3363.209    0.9057    0.9417
3363.229    0.8476    0.8535
3363.249    0.7437    0.7190
3363.269    0.6439    0.5918
3363.289    0.5545    0.5180
3363.308    0.5021    0.4908
3363.328    0.4802    0.4832
3363.348    0.4621    0.4750
3363.368    0.4085    0.4363
3363.388    0.3561    0.3741
3363.408    0.3781    0.3696
3363.427    0.4998    0.4803
3363.447    0.7032    0.6734
3363.467    0.8764    0.8387
3363.487    0.9441    0.9241
3363.507    0.9696    0.9465
3363.526    0.9247    0.9266
3363.546    0.8278    0.8488
3363.566    0.6747    0.6907
3363.586    0.4763    0.4867
3363.606    0.3409    0.3440
3363.626    0.3338    0.3389
3363.645    0.4161    0.4115
3363.665    0.4702    0.4399
3363.685    0.4016    0.3723
3363.705    0.3055    0.3003
3363.725    0.2831    0.3117
3363.745    0.3529    0.3792
3363.764    0.4161    0.4186
3363.784    0.3989    0.3974
3363.804    0.3620    0.3598
3363.824    0.4026    0.3980
3363.844    0.5157    0.5195
# 085810  38  3363.110  3363.843
3363.110    1.0076    0.9786
3363.129    0.9683    0.9833
3363.149    0.9430    0.9865
3363.169    0.9228    0.9851
3363.189    0.9160    0.9707
3363.209    0.9089    0.9256
3363.229    0.8562    0.8370
3363.248    0.7633    0.7259
3363.268    0.6690    0.6213
3363.288    0.5910    0.5596
3363.308    0.5494    0.5357
3363.328    0.5223    0.5258
3363.348    0.4811    0.5043
3363.367    0.4320    0.4582
3363.387    0.3956    0.4063
3363.407    0.4259    0.4172
3363.427    0.5483    0.5294
3363.447    0.7273    0.6982
3363.466    0.8724    0.8362
3363.486    0.9335    0.9183
3363.506    0.9526    0.9412
3363.526    0.9135    0.9139
3363.546    0.8106    0.8251
3363.566    0.6546    0.6694
3363.585    0.4860    0.5004
3363.605    0.3758    0.3834
3363.625    0.3723    0.3733
3363.645    0.4264    0.4153
3363.665    0.4389    0.4150
3363.685    0.3852    0.3556
3363.704    0.3090    0.3090
3363.724    0.2974    0.3245
3363.744    0.3534    0.3811
3363.764    0.4081    0.4140
3363.784    0.4061    0.3991
3363.804    0.3894    0.3839
3363.823    0.4328    0.4284
3363.843    0.5205    0.5283
# 088194  38  3363.110  3363.843
3363.110    1.0146    0.9802
3363.130    0.9750    0.9845
3363.150    0.9441    0.9881
3363.169    0.9369    0.9892
3363.189    0.9469    0.9827
3363.209    0.9260    0.9528
3363.229    0.8886    0.8792
3363.249    0.7892    0.7631
3363.268    0.6855    0.6513
3363.288    0.6051    0.5727
3363.308    0.5550    0.5353
3363.328    0.5210    0.5218
3363.348    0.4961    0.5122
3363.368    0.4562    0.4758
3363.387    0.3951    0.4177
3363.407    0.4033    0.4037
3363.427    0.5395    0.5070
3363.447    0.7208    0.6893
3363.467    0.8734    0.8478
3363.487    0.9543    0.9309
3363.506    0.9607    0.9537
3363.526    0.9305    0.9363
3363.546    0.8507    0.8632
3363.566    0.6933    0.7112
3363.586    0.4958    0.5107
3363.605    0.3600    0.3685
3363.625    0.3560    0.3484
3363.645    0.4197    0.4173
3363.665    0.4506    0.4450
3363.685    0.4134    0.3803
3363.705    0.3261    0.3107
3363.724    0.2944    0.3249
3363.744    0.3746    0.4053
3363.764    0.4624    0.4654
3363.784    0.4656    0.4540
3363.804    0.4151    0.4138
3363.824    0.4331    0.4393
3363.843    0.5489    0.5409
# 088945  38  3363.124  3363.858
3363.124    0.9908    0.9806
3363.144    0.9658    0.9795
3363.164    0.9537    0.9703
3363.184    0.9315    0.9493
3363.204    0.9022    0.9141
3363.224    0.8668    0.8650
3363.243    0.8162    0.8087
3363.263    0.7690    0.7463
3363.283    0.7150    0.6871
3363.303    0.6358    0.6349
3363.323    0.5817    0.5902
3363.342    0.5415    0.5548
3363.362    0.5202    0.5293
3363.382    0.5261    0.5250
3363.402    0.5655    0.5521
3363.422    0.6135    0.6118
3363.442    0.6872    0.6933
3363.461    0.7755    0.7720
3363.481    0.8406    0.8352
3363.501    0.8672    0.8626
3363.521    0.8561    0.8480
3363.541    0.7960    0.7949
3363.561    0.7107    0.7156
3363.580    0.6302    0.6333
3363.600    0.5546    0.5555
3363.620    0.4926    0.4962
3363.640    0.4511    0.4540
3363.660    0.4268    0.4234
3363.680    0.4139    0.4023
3363.699    0.4008    0.3936
3363.719    0.3955    0.3985
3363.739    0.4027    0.4131
3363.759    0.4146    0.4302
3363.779    0.4362    0.4470
3363.798    0.4826    0.4672
3363.818    0.5236    0.5004
3363.838    0.5463    0.5455
3363.858    0.5742    0.5935
# 089282  38  3363.110  3363.844
3363.110    1.0067    0.9817
3363.130    0.9683    0.9865
3363.150    0.9482    0.9890
3363.170    0.9322    0.9876
3363.189    0.9354    0.9766
3363.209    0.9281    0.9434
3363.229    0.8960    0.8798
3363.249    0.8371    0.7956
3363.269    0.7736    0.7199
3363.289    0.7199    0.6764
3363.308    0.6722    0.6613
3363.328    0.6470    0.6512
3363.348    0.5933    0.6209
3363.368    0.5325    0.5598
3363.388    0.4818    0.4943
3363.408    0.4903    0.4836
3363.427    0.5790    0.5581
3363.447    0.7193    0.6968
3363.467    0.8431    0.8308
3363.487    0.9294    0.9152
3363.507    0.9521    0.9454
3363.527    0.9266    0.9279
3363.546    0.8562    0.8618
3363.566    0.7276    0.7365
3363.586    0.5702    0.5856
3363.606    0.4641    0.4752
3363.626    0.4390    0.4474
3363.645    0.4742    0.4657
3363.665    0.4907    0.4605
3363.685    0.4374    0.4078
3363.705    0.3633    0.3596
3363.725    0.3446    0.3685
3363.745    0.3940    0.4215
3363.764    0.4469    0.4615
3363.784    0.4634    0.4627
3363.804    0.4603    0.4521
3363.824    0.4900    0.4850
3363.844    0.5692    0.5669
# 089474  37  3363.129  3363.843
3363.129    0.9790    0.9842
3363.149    0.9469    0.9879
3363.169    0.9389    0.9874
3363.188    0.9241    0.9761
3363.208    0.9124    0.9363
3363.228    0.8618    0.8513
3363.248    0.7784    0.7320
3363.268    0.6665    0.6212
3363.288    0.5910    0.5523
3363.307    0.5391    0.5231
3363.327    0.5054    0.5113
3363.347    0.4721    0.4955
3363.367    0.4244    0.4532
3363.387    0.3927    0.4028
3363.407    0.4185    0.4151
3363.426    0.5534    0.5258
3363.446    0.7389    0.7008
3363.466    0.8817    0.8490
3363.486    0.9467    0.9279
3363.506    0.9581    0.9489
3363.525    0.9207    0.9253
3363.545    0.8258    0.8412
3363.565    0.6688    0.6852
3363.585    0.4852    0.4993
3363.605    0.3694    0.3776
3363.625    0.3745    0.3732
3363.644    0.4342    0.4246
3363.664    0.4553    0.4331
3363.684    0.4038    0.3708
3363.704    0.3191    0.3169
3363.724    0.3074    0.3374
3363.744    0.3739    0.4043
3363.763    0.4372    0.4440
3363.783    0.4366    0.4322
3363.803    0.4178    0.4124
3363.823    0.4608    0.4569
3363.843    0.5542    0.5582
# 089912  38  3363.125  3363.858
3363.125    0.9683    0.9669
3363.145    0.9473    0.9665
3363.164    0.9313    0.9574
3363.184    0.9348    0.9365
3363.204    0.9099    0.9022
3363.224    0.8543    0.8561
3363.244    0.8160    0.8032
3363.264    0.7732    0.7504
3363.283    0.7148    0.7040
3363.303    0.6590    0.6590
3363.323    0.6051    0.6146
3363.343    0.5627    0.5689
3363.363    0.5240    0.5267
3363.382    0.5015    0.5015
3363.402    0.5084    0.5041
3363.422    0.5446    0.5434
3363.442    0.6149    0.6136
3363.462    0.6966    0.6961
3363.482    0.7661    0.7672
3363.501    0.8045    0.8056
3363.521    0.8207    0.8045
3363.541    0.7667    0.7612
3363.561    0.6816    0.6874
3363.581    0.5979    0.6010
3363.601    0.5161    0.5206
3363.620    0.4530    0.4605
3363.640    0.4168    0.4158
3363.660    0.3926    0.3856
3363.680    0.3767    0.3647
3363.700    0.3551    0.3516
3363.720    0.3447    0.3472
3363.739    0.3367    0.3499
3363.759    0.3483    0.3580
3363.779    0.3701    0.3704
3363.799    0.3984    0.3897
3363.819    0.4332    0.4192
3363.838    0.4608    0.4568
3363.858    0.4821    0.5013
# 090004  38  3363.110  3363.843
3363.110    1.0292    0.9770
3363.130    0.9681    0.9822
3363.149    0.9345    0.9858
3363.169    0.9224    0.9849
3363.189    0.9268    0.9687
3363.209    0.9057    0.9147
3363.229    0.8192    0.8045
3363.249    0.6937    0.6640
3363.268    0.5921    0.5599
3363.288    0.5283    0.5078
3363.308    0.5049    0.4931
3363.328    0.4875    0.4910
3363.348    0.4598    0.4760
3363.368    0.3977    0.4229
3363.387    0.3575    0.3704
3363.407    0.4187    0.4043
3363.427    0.5924    0.5599
3363.447    0.7847    0.7518
3363.467    0.8980    0.8835
3363.486    0.9484    0.9361
3363.506    0.9339    0.9399
3363.526    0.8861    0.8976
3363.546    0.7737    0.7860
3363.566    0.5878    0.5974
3363.586    0.3989    0.4014
3363.605    0.3077    0.3109
3363.625    0.3459    0.3498
3363.645    0.4322    0.4276
3363.665    0.4408    0.4206
3363.685    0.3661    0.3385
3363.705    0.2887    0.2940
3363.724    0.2999    0.3318
3363.744    0.3841    0.3966
3363.764    0.4180    0.4133
3363.784    0.3770    0.3764
3363.804    0.3597    0.3592
3363.824    0.4353    0.4352
3363.843    0.5518    0.5469
# 091287  38  3363.125  3363.859
3363.125    1.0118    0.9784
3363.145    0.9634    0.9833
3363.165    0.9273    0.9870
3363.185    0.9158    0.9851
3363.204    0.9245    0.9689
3363.224    0.9041    0.9150
3363.244    0.8299    0.8074
3363.264    0.7160    0.6719
3363.284    0.6114    0.5651
3363.304    0.5372    0.5090
3363.323    0.4955    0.4873
3363.343    0.4698    0.4802
3363.363    0.4364    0.4629
3363.383    0.3865    0.4101
3363.403    0.3547    0.3638
3363.423    0.4368    0.4169
3363.442    0.6049    0.5754
3363.462    0.7993    0.7665
3363.482    0.9185    0.8923
3363.502    0.9603    0.9421
3363.522    0.9445    0.9425
3363.541    0.8945    0.9005
3363.561    0.7716    0.7876
3363.581    0.5838    0.5988
3363.601    0.3993    0.4078
3363.621    0.3228    0.3272
3363.641    0.3794    0.3786
3363.660    0.4623    0.4472
3363.680    0.4645    0.4281
3363.700    0.3662    0.3425
3363.720    0.2933    0.3077
3363.740    0.3279    0.3615
3363.760    0.4104    0.4302
3363.779    0.4390    0.4396
3363.799    0.3951    0.3935
3363.819    0.3785    0.3749
3363.839    0.4631    0.4573
3363.859    0.5710    0.5776
# 096184  38  3363.124  3363.858
3363.124    0.9943    0.9806
3363.144    0.9663    0.9849
3363.164    0.9493    0.9879
3363.183    0.9393    0.9863
3363.203    0.9288    0.9701
3363.223    0.9009    0.9192
3363.243    0.8312    0.8207
3363.263    0.7418    0.6992
3363.283    0.6616    0.6045
3363.302    0.5903    0.5583
3363.322    0.5420    0.5399
3363.342    0.5140    0.5309
3363.362    0.4854    0.5045
3363.382    0.4208    0.4428
3363.401    0.3812    0.3916
3363.421    0.4447    0.4299
3363.441    0.6116    0.5822
3363.461    0.7945    0.7645
3363.481    0.9241    0.8896
3363.501    0.9634    0.9423
3363.520    0.9447    0.9465
3363.540    0.8870    0.9051
3363.560    0.7771    0.7938
3363.580    0.5917    0.6095
3363.600    0.4117    0.4238
3363.620    0.3357    0.3411
3363.639    0.3826    0.3754
3363.659    0.4392    0.4305
3363.679    0.4240    0.4036
3363.699    0.3516    0.3216
3363.719    0.2820    0.2909
3363.739    0.3105    0.3475
3363.758    0.4046    0.4214
3363.778    0.4445    0.4451
3363.798    0.4132    0.4087
3363.818    0.3908    0.3925
3363.838    0.4707    0.4674
3363.858    0.5893    0.5801
# 096395  38  3363.124  3363.858
3363.124    0.9813    0.9851
3363.144    0.9652    0.9883
3363.164    0.9521    0.9906
3363.184    0.9465    0.9895
3363.204    0.9391    0.9770
3363.223    0.9277    0.9410
3363.243    0.8976    0.8652
3363.263    0.8202    0.7652
3363.283    0.7310    0.6806
3363.303    0.6639    0.6342
3363.323    0.6203    0.6156
3363.342    0.5940    0.6059
3363.362    0.5558    0.5802
3363.382    0.4973    0.5193
3363.402    0.4512    0.4566
3363.422    0.4826    0.4746
3363.442    0.6217    0.6030
3363.461    0.7894    0.7635
3363.481    0.9162    0.8894
3363.501    0.9730    0.9480
3363.521    0.9616    0.9581
3363.541    0.9215    0.9277
3363.560    0.8228    0.8435
3363.580    0.6679    0.6860
3363.600    0.4901    0.5080
3363.620    0.4073    0.4097
3363.640    0.4319    0.4307
3363.660    0.5023    0.4856
3363.679    0.4906    0.4690
3363.699    0.4136    0.3874
3363.719    0.3380    0.3432
3363.739    0.3638    0.3917
3363.759    0.4520    0.4775
3363.779    0.5026    0.5146
3363.798    0.4865    0.4873
3363.818    0.4621    0.4600
3363.838    0.5192    0.5130
3363.858    0.6337    0.6222
# 096402  38  3363.125  3363.858
3363.125    1.0069    0.9824
3363.145    0.9596    0.9867
3363.164    0.9307    0.9892
3363.184    0.9283    0.9854
3363.204    0.9343    0.9618
3363.224    0.8978    0.8943
3363.244    0.8035    0.7745
3363.264    0.6758    0.6403
3363.283    0.5853    0.5500
3363.303    0.5264    0.5052
3363.323    0.4957    0.4910
3363.343    0.4713    0.4873
3363.363    0.4446    0.4652
3363.382    0.3921    0.4121
3363.402    0.3777    0.3777
3363.422    0.4652    0.4514
3363.442    0.6578    0.6285
3363.462    0.8406    0.8078
3363.482    0.9354    0.9143
3363.501    0.9625    0.9506
3363.521    0.9475    0.9447
3363.541    0.8794    0.8892
3363.561    0.7386    0.7568
3363.581    0.5423    0.5571
3363.601    0.3732    0.3805
3363.620    0.3267    0.3291
3363.640    0.3991    0.3902
3363.660    0.4550    0.4458
3363.680    0.4298    0.4030
3363.700    0.3378    0.3189
3363.720    0.2845    0.3031
3363.739    0.3333    0.3622
3363.759    0.4156    0.4262
3363.779    0.4303    0.4283
3363.799    0.3872    0.3871
3363.819    0.3938    0.3923
3363.838    0.4928    0.4865
3363.858    0.5937    0.5970
# 096901  38  3363.124  3363.858
3363.124    0.9977    0.9813
3363.144    0.9561    0.9858
3363.164    0.9315    0.9886
3363.184    0.9202    0.9854
3363.204    0.9288    0.9632
3363.223    0.8985    0.9024
3363.243    0.8082    0.7863
3363.263    0.6978    0.6513
3363.283    0.5976    0.5551
3363.303    0.5343    0.5131
3363.323    0.5037    0.5016
3363.342    0.4875    0.4988
3363.362    0.4539    0.4772
3363.382    0.3969    0.4196
3363.402    0.3727    0.3776
3363.422    0.4534    0.4404
3363.441    0.6359    0.6016
3363.461    0.8236    0.7854
3363.481    0.9363    0.9020
3363.501    0.9685    0.9465
3363.521    0.9471    0.9436
3363.541    0.8886    0.8921
3363.560    0.7551    0.7734
3363.580    0.5639    0.5788
3363.600    0.3841    0.3944
3363.620    0.3248    0.3272
3363.640    0.3905    0.3826
3363.660    0.4604    0.4419
3363.679    0.4430    0.4098
3363.699    0.3410    0.3248
3363.719    0.2828    0.2968
3363.739    0.3167    0.3508
3363.759    0.3994    0.4144
3363.779    0.4191    0.4202
3363.798    0.3902    0.3826
3363.818    0.3860    0.3789
3363.838    0.4704    0.4707
3363.858    0.5647    0.5851
# 096948  38  3363.124  3363.857
3363.124    1.0167    0.9804
3363.144    0.9614    0.9851
3363.163    0.9335    0.9886
3363.183    0.9268    0.9883
3363.203    0.9324    0.9752
3363.223    0.8964    0.9256
3363.243    0.8272    0.8166
3363.262    0.7199    0.6792
3363.282    0.6183    0.5638
3363.302    0.5395    0.5094
3363.322    0.5020    0.4923
3363.342    0.4813    0.4901
3363.362    0.4565    0.4793
3363.381    0.3993    0.4292
3363.401    0.3529    0.3640
3363.421    0.4049    0.3902
3363.441    0.5786    0.5513
3363.461    0.7969    0.7544
3363.481    0.9277    0.8915
3363.500    0.9716    0.9451
3363.520    0.9643    0.9528
3363.540    0.9055    0.9198
3363.560    0.7930    0.8183
3363.580    0.6098    0.6291
3363.600    0.4126    0.4197
3363.619    0.3130    0.3189
3363.639    0.3637    0.3611
3363.659    0.4623    0.4469
3363.679    0.4677    0.4342
3363.699    0.3643    0.3354
3363.719    0.2737    0.2830
3363.738    0.2944    0.3282
3363.758    0.3857    0.4075
3363.778    0.4298    0.4316
3363.798    0.3898    0.3869
3363.818    0.3569    0.3560
3363.838    0.4414    0.4350
3363.857    0.5657    0.5721
# 097420  38  3363.125  3363.858
3363.125    1.0207    0.9799
3363.144    0.9752    0.9842
3363.164    0.9328    0.9872
3363.184    0.9217    0.9854
3363.204    0.9122    0.9701
3363.224    0.9026    0.9253
3363.244    0.8690    0.8418
3363.263    0.7845    0.7417
3363.283    0.7015    0.6519
3363.303    0.6434    0.6026
3363.323    0.5955    0.5844
3363.343    0.5564    0.5720
3363.363    0.5127    0.5396
3363.382    0.4603    0.4801
3363.402    0.4141    0.4203
3363.422    0.4387    0.4324
3363.442    0.5660    0.5474
3363.462    0.7391    0.7137
3363.482    0.8776    0.8513
3363.501    0.9436    0.9226
3363.521    0.9465    0.9412
3363.541    0.9114    0.9097
3363.561    0.8037    0.8160
3363.581    0.6467    0.6593
3363.600    0.4818    0.4967
3363.620    0.3813    0.3916
3363.640    0.3887    0.3890
3363.660    0.4431    0.4275
3363.680    0.4386    0.4185
3363.700    0.3866    0.3569
3363.719    0.3168    0.3172
3363.739    0.3109    0.3419
3363.759    0.3758    0.4014
3363.779    0.4247    0.4304
3363.799    0.4148    0.4110
3363.819    0.4020    0.3961
3363.838    0.4451    0.4428
3363.858    0.5411    0.5403
# 098921  38  3363.124  3363.858
3363.124    0.9867    0.9811
3363.144    0.9519    0.9849
3363.164    0.9395    0.9845
3363.183    0.9202    0.9743
3363.203    0.9084    0.9421
3363.223    0.8839    0.8766
3363.243    0.8175    0.7818
3363.263    0.7343    0.6845
3363.282    0.6549    0.6176
3363.302    0.5980    0.5820
3363.322    0.5631    0.5661
3363.342    0.5277    0.5444
3363.362    0.4812    0.5000
3363.382    0.4334    0.4449
3363.401    0.4202    0.4242
3363.421    0.4897    0.4790
3363.441    0.6307    0.6079
3363.461    0.7775    0.7560
3363.481    0.8888    0.8668
3363.501    0.9361    0.9192
3363.520    0.9202    0.9164
3363.540    0.8549    0.8572
3363.560    0.7389    0.7384
3363.580    0.5687    0.5833
3363.600    0.4327    0.4500
3363.620    0.3829    0.3902
3363.639    0.4037    0.3942
3363.659    0.4277    0.4033
3363.679    0.3956    0.3746
3363.699    0.3428    0.3295
3363.719    0.3039    0.3168
3363.739    0.3179    0.3468
3363.758    0.3599    0.3808
3363.778    0.3913    0.3881
3363.798    0.3909    0.3777
3363.818    0.4062    0.3965
3363.838    0.4643    0.4662
3363.858    0.5294    0.5479
# 100963  38  3363.110  3363.843
3363.110    1.0044    0.9799
3363.130    0.9732    0.9845
3363.149    0.9393    0.9876
3363.169    0.9300    0.9890
3363.189    0.9290    0.9822
3363.209    0.9315    0.9537
3363.229    0.8956    0.8843
3363.249    0.8198    0.7748
3363.268    0.7201    0.6668
3363.288    0.6200    0.5861
3363.308    0.5642    0.5444
3363.328    0.5211    0.5270
3363.348    0.4973    0.5146
3363.368    0.4553    0.4789
3363.387    0.4076    0.4249
3363.407    0.4138    0.4122
3363.427    0.5348    0.5087
3363.447    0.7086    0.6830
3363.467    0.8638    0.8395
3363.486    0.9535    0.9232
3363.506    0.9696    0.9521
3363.526    0.9356    0.9380
3363.546    0.8557    0.8706
3363.566    0.7091    0.7296
3363.586    0.5265    0.5406
3363.605    0.3910    0.4017
3363.625    0.3709    0.3739
3363.645    0.4486    0.4303
3363.665    0.4701    0.4520
3363.685    0.4140    0.3891
3363.705    0.3330    0.3214
3363.724    0.3094    0.3327
3363.744    0.3798    0.4096
3363.764    0.4528    0.4695
3363.784    0.4575    0.4599
3363.804    0.4267    0.4207
3363.824    0.4463    0.4428
3363.843    0.5453    0.5413
# 104075  38  3363.110  3363.844
3363.110    0.9872    0.9636
3363.130    0.9625    0.9683
3363.150    0.9307    0.9663
3363.170    0.9211    0.9541
3363.190    0.9166    0.9281
3363.209    0.8876    0.8896
3363.229    0.8674    0.8387
3363.249    0.8188    0.7860
3363.269    0.7575    0.7399
3363.289    0.7036    0.7029
3363.308    0.6618    0.6696
3363.328    0.6133    0.6270
3363.348    0.5703    0.5741
3363.368    0.5222    0.5216
3363.388    0.4951    0.4912
3363.408    0.5047    0.5034
3363.427    0.5591    0.5586
3363.447    0.6476    0.6482
3363.467    0.7446    0.7418
3363.487    0.8143    0.8113
3363.507    0.8383    0.8371
3363.527    0.8217    0.8130
3363.546    0.7549    0.7499
3363.566    0.6584    0.6583
3363.586    0.5546    0.5643
3363.606    0.4750    0.4888
3363.626    0.4337    0.4387
3363.646    0.4133    0.4070
3363.665    0.3971    0.3841
3363.685    0.3793    0.3642
3363.705    0.3520    0.3520
3363.725    0.3317    0.3514
3363.745    0.3491    0.3597
3363.764    0.3735    0.3714
3363.784    0.3921    0.3866
3363.804    0.4174    0.4106
3363.824    0.4510    0.4475
3363.844    0.4864    0.4940
# 109110  38  3363.125  3363.858
3363.125    0.9817    0.9788
3363.144    0.9530    0.9808
3363.164    0.9380    0.9761
3363.184    0.9198    0.9585
3363.204    0.9087    0.9211
3363.224    0.8750    0.8612
3363.244    0.8299    0.7874
3363.263    0.7686    0.7196
3363.283    0.6912    0.6642
3363.303    0.6279    0.6262
3363.323    0.5785    0.5933
3363.343    0.5388    0.5518
3363.362    0.4906    0.5037
3363.382    0.4618    0.4632
3363.402    0.4705    0.4648
3363.422    0.5365    0.5276
3363.442    0.6394    0.6383
3363.462    0.7647    0.7582
3363.481    0.8590    0.8457
3363.501    0.8952    0.8890
3363.521    0.8670    0.8756
3363.541    0.8074    0.8074
3363.561    0.7112    0.6966
3363.581    0.5652    0.5729
3363.600    0.4569    0.4786
3363.620    0.4071    0.4243
3363.640    0.4140    0.4046
3363.660    0.4201    0.3896
3363.680    0.3790    0.3652
3363.700    0.3449    0.3443
3363.719    0.3372    0.3443
3363.739    0.3371    0.3627
3363.759    0.3675    0.3797
3363.779    0.3854    0.3838
3363.799    0.3957    0.3885
3363.818    0.4272    0.4147
3363.838    0.4668    0.4683
3363.858    0.5219    0.5266
# 110205  38  3363.125  3363.859
3363.125    0.9920    0.9870
3363.145    0.9665    0.9899
3363.165    0.9423    0.9920
3363.185    0.9456    0.9901
3363.204    0.9517    0.9768
3363.224    0.9219    0.9309
3363.244    0.8700    0.8379
3363.264    0.7577    0.7183
3363.284    0.6551    0.6184
3363.304    0.5880    0.5568
3363.323    0.5324    0.5276
3363.343    0.5117    0.5214
3363.363    0.4869    0.5135
3363.383    0.4381    0.4701
3363.403    0.4314    0.4317
3363.423    0.5080    0.4923
3363.442    0.6896    0.6495
3363.462    0.8494    0.8236
3363.482    0.9482    0.9275
3363.502    0.9851    0.9643
3363.522    0.9654    0.9632
3363.542    0.9070    0.9234
3363.561    0.8048    0.8219
3363.581    0.6182    0.6383
3363.601    0.4406    0.4510
3363.621    0.3825    0.3802
3363.641    0.4438    0.4431
3363.660    0.5294    0.5097
3363.680    0.5045    0.4732
3363.700    0.3953    0.3756
3363.720    0.3363    0.3518
3363.740    0.3974    0.4330
3363.760    0.5137    0.5271
3363.779    0.5456    0.5487
3363.799    0.4959    0.5036
3363.819    0.4872    0.4835
3363.839    0.5780    0.5664
3363.859    0.6838    0.6850
# 112504  38  3363.124  3363.858
3363.124    1.0120    0.9813
3363.144    0.9811    0.9856
3363.164    0.9417    0.9890
3363.184    0.9270    0.9886
3363.204    0.9273    0.9763
3363.223    0.9135    0.9367
3363.243    0.8568    0.8500
3363.263    0.7684    0.7325
3363.283    0.6860    0.6337
3363.303    0.6180    0.5829
3363.322    0.5725    0.5665
3363.342    0.5516    0.5594
3363.362    0.5182    0.5378
3363.382    0.4503    0.4773
3363.402    0.3970    0.4089
3363.422    0.4289    0.4222
3363.441    0.5761    0.5487
3363.461    0.7700    0.7333
3363.481    0.9012    0.8742
3363.501    0.9627    0.9402
3363.521    0.9685    0.9530
3363.541    0.9209    0.9230
3363.560    0.8209    0.8362
3363.580    0.6491    0.6697
3363.600    0.4607    0.4773
3363.620    0.3664    0.3667
3363.640    0.3882    0.3869
3363.660    0.4587    0.4523
3363.679    0.4794    0.4448
3363.699    0.3850    0.3619
3363.719    0.3094    0.3086
3363.739    0.3122    0.3477
3363.759    0.4011    0.4277
3363.779    0.4659    0.4628
3363.798    0.4369    0.4338
3363.818    0.4094    0.4041
3363.838    0.4613    0.4598
3363.858    0.5711    0.5782
# 113579  38  3363.110  3363.844
3363.110    0.9412    0.9196
3363.130    0.9288    0.9213
3363.150    0.9059    0.9133
3363.170    0.8821    0.8952
3363.189    0.8537    0.8690
3363.209    0.8243    0.8329
3363.229    0.7843    0.7901
3363.249    0.7468    0.7435
3363.269    0.7083    0.6963
3363.289    0.6640    0.6524
3363.308    0.6173    0.6167
3363.328    0.5822    0.5883
3363.348    0.5664    0.5713
3363.368    0.5609    0.5672
3363.388    0.5796    0.5753
3363.408    0.5935    0.5940
3363.427    0.6223    0.6182
3363.447    0.6500    0.6458
3363.467    0.6720    0.6699
3363.487    0.6814    0.6850
3363.507    0.6833    0.6868
3363.527    0.6687    0.6728
3363.546    0.6406    0.6457
3363.566    0.6066    0.6051
3363.586    0.5675    0.5571
3363.606    0.5164    0.5070
3363.626    0.4602    0.4600
3363.645    0.4171    0.4219
3363.665    0.3841    0.3912
3363.685    0.3697    0.3710
3363.705    0.3643    0.3612
3363.725    0.3619    0.3606
3363.745    0.3697    0.3677
3363.764    0.3809    0.3801
3363.784    0.3948    0.3972
3363.804    0.4186    0.4166
3363.824    0.4366    0.4370
3363.844    0.4548    0.4572
# 113989  38  3363.110  3363.844
3363.110    1.0125    0.9840
3363.130    0.9815    0.9870
3363.150    0.9484    0.9895
3363.170    0.9294    0.9904
3363.189    0.9404    0.9865
3363.209    0.9408    0.9681
3363.229    0.9230    0.9154
3363.249    0.8618    0.8205
3363.269    0.7575    0.7133
3363.288    0.6720    0.6380
3363.308    0.6138    0.5929
3363.328    0.5765    0.5749
3363.348    0.5577    0.5760
3363.368    0.5355    0.5638
3363.388    0.4942    0.5159
3363.407    0.4920    0.4942
3363.427    0.5992    0.5770
3363.447    0.7832    0.7405
3363.467    0.9198    0.8804
3363.487    0.9707    0.9491
3363.507    0.9802    0.9661
3363.526    0.9565    0.9541
3363.546    0.8776    0.9007
3363.566    0.7442    0.7739
3363.586    0.5704    0.5805
3363.606    0.4146    0.4178
3363.626    0.3906    0.3950
3363.645    0.4942    0.4800
3363.665    0.5495    0.5367
3363.685    0.5044    0.4754
3363.705    0.4058    0.3882
3363.725    0.3736    0.4014
3363.745    0.4714    0.5020
3363.764    0.5713    0.5806
3363.784    0.5708    0.5825
3363.804    0.5275    0.5335
3363.824    0.5439    0.5360
3363.844    0.6434    0.6312
# 115715  37  3363.129  3363.843
3363.129    0.9824    0.9890
3363.149    0.9561    0.9917
3363.169    0.9447    0.9924
3363.189    0.9473    0.9856
3363.208    0.9352    0.9594
3363.228    0.8993    0.8933
3363.248    0.8333    0.7900
3363.268    0.7435    0.6893
3363.288    0.6648    0.6272
3363.308    0.6199    0.6009
3363.327    0.5891    0.5924
3363.347    0.5591    0.5817
3363.367    0.5063    0.5388
3363.387    0.4513    0.4692
3363.407    0.4610    0.4545
3363.427    0.5859    0.5600
3363.446    0.7602    0.7266
3363.466    0.8983    0.8726
3363.486    0.9643    0.9458
3363.506    0.9786    0.9656
3363.526    0.9454    0.9493
3363.546    0.8714    0.8810
3363.565    0.7173    0.7444
3363.585    0.5309    0.5514
3363.605    0.4051    0.4111
3363.625    0.4124    0.4056
3363.645    0.4801    0.4790
3363.664    0.5218    0.4956
3363.684    0.4529    0.4170
3363.704    0.3485    0.3416
3363.724    0.3328    0.3653
3363.744    0.4275    0.4575
3363.764    0.5124    0.5200
3363.783    0.5065    0.5063
3363.803    0.4596    0.4628
3363.823    0.4935    0.4882
3363.843    0.6098    0.5997
# 116613  38  3363.110  3363.844
3363.110    1.0074    0.9784
3363.130    0.9757    0.9836
3363.150    0.9378    0.9865
3363.170    0.9175    0.9847
3363.189    0.9108    0.9707
3363.209    0.9053    0.9283
3363.229    0.8668    0.8464
3363.249    0.7894    0.7405
3363.269    0.7099    0.6495
3363.289    0.6427    0.6005
3363.308    0.5922    0.5845
3363.328    0.5587    0.5742
3363.348    0.5222    0.5443
3363.368    0.4604    0.4823
3363.388    0.4100    0.4199
3363.407    0.4270    0.4227
3363.427    0.5459    0.5261
3363.447    0.7196    0.6896
3363.467    0.8612    0.8335
3363.487    0.9343    0.9154
3363.507    0.9406    0.9382
3363.526    0.9116    0.9118
3363.546    0.8171    0.8236
3363.566    0.6584    0.6708
3363.586    0.4851    0.4982
3363.606    0.3748    0.3874
3363.626    0.3738    0.3776
3363.645    0.4282    0.4115
3363.665    0.4262    0.4089
3363.685    0.3819    0.3520
3363.705    0.3124    0.3072
3363.725    0.2958    0.3261
3363.745    0.3543    0.3826
3363.764    0.4055    0.4134
3363.784    0.4023    0.3995
3363.804    0.3883    0.3833
3363.824    0.4325    0.4274
3363.844    0.5249    0.5234
# 999999  38  3363.110  3363.844
3363.110    1.0081    0.9772
3363.130    0.9867    0.9822
3363.150    0.9445    0.9861
3363.170    0.9268    0.9876
3363.190    0.9249    0.9811
3363.209    0.9226    0.9535
3363.229    0.8790    0.8815
3363.249    0.7916    0.7640
3363.269    0.6871    0.6386
3363.289    0.5871    0.5493
3363.309    0.5304    0.5034
3363.328    0.4854    0.4861
3363.348    0.4558    0.4770
3363.368    0.4221    0.4491
3363.388    0.3834    0.3982
3363.408    0.3877    0.3868
3363.428    0.5044    0.4835
3363.447    0.6861    0.6525
3363.467    0.8474    0.8198
3363.487    0.9434    0.9166
3363.507    0.9629    0.9489
3363.527    0.9341    0.9352
3363.546    0.8594    0.8724
3363.566    0.7165    0.7327
3363.586    0.5230    0.5396
3363.606    0.3781    0.3849
3363.626    0.3509    0.3525
3363.646    0.4172    0.4123
3363.665    0.4638    0.4452
3363.685    0.4253    0.3945
3363.705    0.3368    0.3235
3363.725    0.3004    0.3251
3363.745    0.3622    0.3936
3363.765    0.4404    0.4499
3363.784    0.4457    0.4452
3363.804    0.4097    0.4094
3363.824    0.4317    0.4278
3363.844    0.5341    0.5286


==> anc/specdat/fit_NH3364.dat <==
# 001499  46  3364.458  3365.350
3364.458    0.7909    0.7965
3364.477    0.8774    0.8636
3364.497    0.8960    0.8827
3364.517    0.8692    0.8447
3364.537    0.7647    0.7468
3364.557    0.5871    0.5894
3364.577    0.3989    0.4048
3364.596    0.2580    0.2631
3364.616    0.2055    0.2028
3364.636    0.2441    0.2417
3364.656    0.3360    0.3432
3364.676    0.4404    0.4505
3364.696    0.5236    0.5198
3364.715    0.5601    0.5511
3364.735    0.6038    0.5878
3364.755    0.6744    0.6628
3364.775    0.7631    0.7651
3364.795    0.8341    0.8545
3364.814    0.8827    0.9049
3364.834    0.9116    0.9234
3364.854    0.9131    0.9209
3364.874    0.9053    0.9101
3364.894    0.8859    0.8978
3364.914    0.8696    0.8823
3364.933    0.8439    0.8612
3364.953    0.8318    0.8377
3364.973    0.8200    0.8202
3364.993    0.7993    0.8050
3365.013    0.7845    0.7900
3365.033    0.7929    0.7912
3365.052    0.8323    0.8207
3365.072    0.8706    0.8678
3365.092    0.8945    0.9036
3365.112    0.9110    0.9139
3365.132    0.9145    0.8968
3365.152    0.8768    0.8517
3365.171    0.7960    0.7912
3365.191    0.7283    0.7379
3365.211    0.7213    0.7325
3365.231    0.7793    0.7823
3365.251    0.8519    0.8537
3365.271    0.8960    0.9072
3365.290    0.9190    0.9313
3365.310    0.9335    0.9369
3365.330    0.9541    0.9315
3365.350    0.9601    0.9207
# 001598  46  3364.453  3365.345
3364.453    0.8810    0.8974
3364.473    0.9475    0.9373
3364.492    0.9784    0.9495
3364.512    0.9632    0.9318
3364.532    0.8898    0.8716
3364.552    0.7508    0.7497
3364.572    0.5625    0.5719
3364.592    0.3888    0.3982
3364.611    0.3179    0.3137
3364.631    0.3502    0.3451
3364.651    0.4506    0.4613
3364.671    0.5844    0.5869
3364.691    0.6839    0.6680
3364.710    0.7097    0.7013
3364.730    0.7382    0.7263
3364.750    0.7838    0.7757
3364.770    0.8316    0.8466
3364.790    0.8700    0.9105
3364.810    0.9045    0.9484
3364.829    0.9389    0.9618
3364.849    0.9605    0.9627
3364.869    0.9663    0.9581
3364.889    0.9605    0.9513
3364.909    0.9451    0.9402
3364.929    0.9234    0.9232
3364.948    0.9003    0.9053
3364.968    0.8974    0.8931
3364.988    0.8991    0.8884
3365.008    0.8921    0.8876
3365.028    0.8968    0.8931
3365.048    0.9091    0.9093
3365.067    0.9232    0.9298
3365.087    0.9266    0.9473
3365.107    0.9285    0.9546
3365.127    0.9415    0.9475
3365.147    0.9354    0.9213
3365.166    0.8837    0.8794
3365.186    0.8285    0.8350
3365.206    0.8043    0.8200
3365.226    0.8348    0.8472
3365.246    0.8919    0.8974
3365.266    0.9451    0.9399
3365.285    0.9701    0.9616
3365.305    0.9815    0.9685
3365.325    0.9947    0.9672
3365.345    0.9915    0.9618
# 001803  46  3364.458  3365.350
3364.458    0.7925    0.7987
3364.478    0.8333    0.8251
3364.498    0.8179    0.8143
3364.517    0.7635    0.7624
3364.537    0.6625    0.6679
3364.557    0.5469    0.5511
3364.577    0.4428    0.4416
3364.597    0.3708    0.3696
3364.617    0.3520    0.3525
3364.636    0.3856    0.3850
3364.656    0.4496    0.4518
3364.676    0.5291    0.5283
3364.696    0.5988    0.5985
3364.716    0.6660    0.6596
3364.736    0.7296    0.7163
3364.755    0.7702    0.7697
3364.775    0.8177    0.8236
3364.795    0.8608    0.8686
3364.815    0.8855    0.8993
3364.835    0.9070    0.9147
3364.855    0.9181    0.9181
3364.874    0.9145    0.9139
3364.894    0.9087    0.9049
3364.914    0.9003    0.8935
3364.934    0.8865    0.8819
3364.954    0.8764    0.8720
3364.973    0.8680    0.8654
3364.993    0.8630    0.8634
3365.013    0.8618    0.8678
3365.033    0.8766    0.8784
3365.053    0.8952    0.8937
3365.073    0.9057    0.9080
3365.092    0.9164    0.9152
3365.112    0.9232    0.9120
3365.132    0.9091    0.8980
3365.152    0.8774    0.8782
3365.172    0.8572    0.8604
3365.192    0.8515    0.8533
3365.211    0.8533    0.8600
3365.231    0.8646    0.8786
3365.251    0.8851    0.9020
3365.271    0.9124    0.9219
3365.291    0.9371    0.9339
3365.311    0.9495    0.9373
3365.330    0.9462    0.9335
3365.350    0.9273    0.9226
# 004290  45  3364.458  3365.331
3364.458    0.8476    0.8602
3364.478    0.9217    0.9103
3364.498    0.9412    0.9273
3364.518    0.9307    0.9024
3364.538    0.8433    0.8257
3364.557    0.6879    0.6966
3364.577    0.5151    0.5206
3364.597    0.3578    0.3638
3364.617    0.2988    0.2939
3364.637    0.3349    0.3327
3364.657    0.4306    0.4428
3364.676    0.5572    0.5548
3364.696    0.6389    0.6361
3364.716    0.6902    0.6778
3364.736    0.7248    0.7119
3364.756    0.7748    0.7663
3364.776    0.8310    0.8375
3364.795    0.8726    0.8978
3364.815    0.9141    0.9373
3364.835    0.9456    0.9526
3364.855    0.9524    0.9532
3364.875    0.9438    0.9478
3364.895    0.9311    0.9395
3364.914    0.9221    0.9281
3364.934    0.8976    0.9114
3364.954    0.8876    0.8939
3364.974    0.8910    0.8815
3364.994    0.8831    0.8738
3365.014    0.8722    0.8694
3365.033    0.8720    0.8730
3365.053    0.8983    0.8906
3365.073    0.9087    0.9166
3365.093    0.9185    0.9378
3365.113    0.9367    0.9451
3365.132    0.9415    0.9358
3365.152    0.9097    0.9070
3365.172    0.8700    0.8642
3365.192    0.8204    0.8264
3365.212    0.8008    0.8187
3365.232    0.8398    0.8480
3365.251    0.8917    0.8927
3365.271    0.9365    0.9324
3365.291    0.9592    0.9537
3365.311    0.9750    0.9601
3365.331    0.9982    0.9581
# 005176  46  3364.458  3365.350
3364.458    0.8344    0.8461
3364.478    0.9036    0.8894
3364.498    0.9108    0.8882
3364.518    0.8470    0.8344
3364.538    0.7305    0.7219
3364.558    0.5621    0.5587
3364.577    0.3757    0.3939
3364.597    0.2717    0.2706
3364.617    0.2484    0.2422
3364.637    0.3021    0.3053
3364.657    0.4077    0.4155
3364.676    0.5189    0.5140
3364.696    0.5878    0.5812
3364.716    0.6326    0.6209
3364.736    0.6775    0.6667
3364.756    0.7268    0.7376
3364.776    0.7984    0.8190
3364.795    0.8624    0.8819
3364.815    0.8978    0.9190
3364.835    0.9158    0.9303
3364.855    0.9234    0.9264
3364.875    0.9194    0.9175
3364.895    0.9093    0.9068
3364.914    0.8827    0.8937
3364.934    0.8794    0.8758
3364.954    0.8786    0.8594
3364.974    0.8539    0.8488
3364.994    0.8385    0.8418
3365.013    0.8385    0.8387
3365.033    0.8451    0.8486
3365.053    0.8800    0.8754
3365.073    0.9064    0.9072
3365.093    0.9198    0.9277
3365.113    0.9434    0.9283
3365.132    0.9243    0.9089
3365.152    0.8772    0.8690
3365.172    0.8149    0.8205
3365.192    0.7827    0.7890
3365.212    0.7887    0.7971
3365.232    0.8278    0.8412
3365.251    0.8835    0.8921
3365.271    0.9296    0.9305
3365.291    0.9412    0.9478
3365.311    0.9506    0.9497
3365.331    0.9596    0.9434
3365.350    0.9563    0.9341
# 006405  46  3364.452  3365.345
3364.452    0.8794    0.8915
3364.472    0.9425    0.9294
3364.492    0.9557    0.9378
3364.512    0.9315    0.9103
3364.532    0.8578    0.8344
3364.551    0.7083    0.7045
3364.571    0.5058    0.5232
3364.591    0.3550    0.3613
3364.611    0.3031    0.2945
3364.631    0.3443    0.3461
3364.651    0.4612    0.4705
3364.670    0.5937    0.5899
3364.690    0.6817    0.6708
3364.710    0.7178    0.7076
3364.730    0.7463    0.7367
3364.750    0.7869    0.7876
3364.770    0.8318    0.8547
3364.789    0.8804    0.9101
3364.809    0.9135    0.9445
3364.829    0.9467    0.9565
3364.849    0.9543    0.9561
3364.869    0.9465    0.9510
3364.889    0.9415    0.9436
3364.908    0.9391    0.9335
3364.928    0.9200    0.9177
3364.948    0.8945    0.9014
3364.968    0.9009    0.8915
3364.988    0.8933    0.8867
3365.008    0.8740    0.8839
3365.027    0.8872    0.8878
3365.047    0.9141    0.9047
3365.067    0.9266    0.9285
3365.087    0.9337    0.9469
3365.107    0.9517    0.9526
3365.126    0.9583    0.9438
3365.146    0.9309    0.9179
3365.166    0.8808    0.8784
3365.186    0.8414    0.8431
3365.206    0.8270    0.8368
3365.226    0.8492    0.8658
3365.245    0.9039    0.9080
3365.265    0.9428    0.9436
3365.285    0.9603    0.9612
3365.305    0.9629    0.9652
3365.325    0.9772    0.9618
3365.345    0.9849    0.9554
# 006455  46  3364.454  3365.346
3364.454    0.8400    0.8612
3364.473    0.9328    0.9095
3364.493    0.9627    0.9266
3364.513    0.9404    0.9051
3364.533    0.8688    0.8362
3364.553    0.7158    0.7052
3364.573    0.5090    0.5232
3364.592    0.3467    0.3587
3364.612    0.2733    0.2692
3364.632    0.3032    0.2974
3364.652    0.3997    0.4084
3364.672    0.5210    0.5330
3364.691    0.6214    0.6139
3364.711    0.6660    0.6519
3364.731    0.6955    0.6789
3364.751    0.7458    0.7335
3364.771    0.8013    0.8143
3364.791    0.8397    0.8888
3364.810    0.8778    0.9326
3364.830    0.9204    0.9508
3364.850    0.9510    0.9519
3364.870    0.9590    0.9462
3364.890    0.9406    0.9384
3364.910    0.9164    0.9277
3364.929    0.9034    0.9120
3364.949    0.8857    0.8929
3364.969    0.8708    0.8786
3364.989    0.8690    0.8700
3365.009    0.8632    0.8632
3365.029    0.8636    0.8644
3365.048    0.8882    0.8813
3365.068    0.9175    0.9095
3365.088    0.9093    0.9333
3365.108    0.9247    0.9425
3365.128    0.9473    0.9341
3365.147    0.9309    0.9064
3365.167    0.8557    0.8578
3365.187    0.8009    0.8089
3365.207    0.7865    0.7925
3365.227    0.8166    0.8232
3365.247    0.8758    0.8794
3365.266    0.9324    0.9251
3365.286    0.9471    0.9504
3365.306    0.9786    0.9576
3365.326    0.9820    0.9554
3365.346    0.9748    0.9486
# 007244  46  3364.453  3365.345
3364.453    0.8211    0.8437
3364.473    0.9234    0.8995
3364.492    0.9537    0.9228
3364.512    0.9380    0.9074
3364.532    0.8628    0.8426
3364.552    0.7112    0.7175
3364.572    0.5342    0.5438
3364.592    0.3732    0.3764
3364.611    0.2885    0.2890
3364.631    0.3095    0.3049
3364.651    0.4020    0.4052
3364.671    0.5195    0.5272
3364.691    0.6157    0.6172
3364.711    0.6756    0.6631
3364.730    0.7155    0.6923
3364.750    0.7527    0.7411
3364.770    0.7941    0.8125
3364.790    0.8490    0.8823
3364.810    0.8929    0.9288
3364.829    0.9300    0.9480
3364.849    0.9539    0.9510
3364.869    0.9406    0.9462
3364.889    0.9352    0.9384
3364.909    0.9345    0.9283
3364.929    0.9099    0.9133
3364.948    0.8886    0.8970
3364.968    0.8792    0.8835
3364.988    0.8726    0.8750
3365.008    0.8632    0.8690
3365.028    0.8730    0.8696
3365.048    0.9043    0.8847
3365.067    0.8974    0.9095
3365.087    0.9145    0.9330
3365.107    0.9303    0.9436
3365.127    0.9330    0.9369
3365.147    0.9277    0.9112
3365.166    0.8802    0.8716
3365.186    0.8192    0.8293
3365.206    0.7989    0.8126
3365.226    0.8333    0.8352
3365.246    0.8833    0.8823
3365.266    0.9194    0.9258
3365.285    0.9480    0.9497
3365.305    0.9759    0.9585
3365.325    0.9827    0.9574
3365.345    0.9824    0.9513
# 007585  46  3364.458  3365.350
3364.458    0.8490    0.8636
3364.478    0.9300    0.9039
3364.498    0.9324    0.9061
3364.518    0.8806    0.8628
3364.537    0.7762    0.7705
3364.557    0.6160    0.6163
3364.577    0.4301    0.4348
3364.597    0.2860    0.2932
3364.617    0.2552    0.2501
3364.637    0.3142    0.3117
3364.656    0.4195    0.4259
3364.676    0.5355    0.5435
3364.696    0.6200    0.6186
3364.716    0.6697    0.6561
3364.736    0.7132    0.6929
3364.755    0.7527    0.7511
3364.775    0.8057    0.8278
3364.795    0.8644    0.8925
3364.815    0.9074    0.9294
3364.835    0.9288    0.9417
3364.855    0.9378    0.9397
3364.874    0.9283    0.9333
3364.894    0.9112    0.9251
3364.914    0.9076    0.9137
3364.934    0.8915    0.8974
3364.954    0.8778    0.8815
3364.974    0.8786    0.8716
3364.993    0.8662    0.8660
3365.013    0.8580    0.8618
3365.033    0.8724    0.8676
3365.053    0.8919    0.8892
3365.073    0.9129    0.9171
3365.093    0.9279    0.9363
3365.112    0.9499    0.9391
3365.132    0.9579    0.9245
3365.152    0.9145    0.8917
3365.172    0.8389    0.8476
3365.192    0.8043    0.8141
3365.211    0.8087    0.8141
3365.231    0.8445    0.8502
3365.251    0.8888    0.8991
3365.271    0.9219    0.9354
3365.291    0.9369    0.9517
3365.311    0.9513    0.9539
3365.330    0.9727    0.9489
3365.350    0.9757    0.9402
# 007902  46  3364.453  3365.345
3364.453    0.8414    0.8598
3364.473    0.9303    0.9049
3364.493    0.9517    0.9122
3364.513    0.9118    0.8770
3364.533    0.8076    0.7887
3364.552    0.6457    0.6468
3364.572    0.4510    0.4589
3364.592    0.2891    0.2981
3364.612    0.2386    0.2342
3364.632    0.2867    0.2846
3364.651    0.3923    0.4002
3364.671    0.5198    0.5270
3364.691    0.6097    0.6087
3364.711    0.6590    0.6440
3364.731    0.6931    0.6739
3364.751    0.7435    0.7335
3364.770    0.8017    0.8113
3364.790    0.8433    0.8839
3364.810    0.8792    0.9262
3364.830    0.9120    0.9406
3364.850    0.9365    0.9395
3364.870    0.9354    0.9324
3364.889    0.9268    0.9241
3364.909    0.9108    0.9112
3364.929    0.8825    0.8919
3364.949    0.8788    0.8720
3364.969    0.8515    0.8586
3364.988    0.8397    0.8496
3365.008    0.8323    0.8385
3365.028    0.8457    0.8373
3365.048    0.8672    0.8598
3365.068    0.8956    0.8964
3365.088    0.9074    0.9247
3365.107    0.9114    0.9337
3365.127    0.9245    0.9230
3365.147    0.9080    0.8923
3365.167    0.8484    0.8461
3365.187    0.7989    0.8054
3365.207    0.7934    0.7995
3365.226    0.8255    0.8331
3365.246    0.8841    0.8859
3365.266    0.9156    0.9266
3365.286    0.9425    0.9449
3365.306    0.9561    0.9475
3365.325    0.9692    0.9421
3365.345    0.9874    0.9328
# 007918  46  3364.452  3365.345
3364.452    0.8089    0.8234
3364.472    0.9041    0.8874
3364.492    0.9402    0.9188
3364.512    0.9251    0.9051
3364.532    0.8555    0.8379
3364.551    0.7170    0.7165
3364.571    0.5283    0.5418
3364.591    0.3688    0.3733
3364.611    0.2831    0.2805
3364.631    0.3007    0.2964
3364.651    0.3889    0.3954
3364.670    0.5071    0.5116
3364.690    0.6104    0.6059
3364.710    0.6691    0.6577
3364.730    0.6997    0.6925
3364.750    0.7432    0.7425
3364.770    0.8041    0.8126
3364.789    0.8531    0.8776
3364.809    0.9005    0.9241
3364.829    0.9273    0.9445
3364.849    0.9363    0.9471
3364.869    0.9386    0.9415
3364.889    0.9322    0.9335
3364.908    0.9150    0.9232
3364.928    0.9041    0.9078
3364.948    0.8855    0.8900
3364.968    0.8855    0.8774
3364.988    0.8839    0.8720
3365.008    0.8662    0.8704
3365.027    0.8718    0.8740
3365.047    0.8910    0.8894
3365.067    0.9160    0.9141
3365.087    0.9318    0.9363
3365.107    0.9423    0.9460
3365.126    0.9572    0.9399
3365.146    0.9354    0.9152
3365.166    0.8835    0.8742
3365.186    0.8299    0.8325
3365.206    0.8054    0.8160
3365.226    0.8300    0.8379
3365.245    0.8790    0.8813
3365.265    0.9200    0.9245
3365.285    0.9415    0.9497
3365.305    0.9607    0.9587
3365.325    0.9678    0.9581
3365.345    0.9721    0.9526
# 008486  46  3364.454  3365.346
3364.454    0.8318    0.8474
3364.473    0.9145    0.8997
3364.493    0.9484    0.9258
3364.513    0.9303    0.9108
3364.533    0.8662    0.8449
3364.553    0.7226    0.7190
3364.573    0.5398    0.5473
3364.592    0.3824    0.3936
3364.612    0.3135    0.3099
3364.632    0.3454    0.3378
3364.652    0.4380    0.4477
3364.672    0.5656    0.5749
3364.691    0.6699    0.6642
3364.711    0.7281    0.7152
3364.731    0.7665    0.7475
3364.751    0.8022    0.7903
3364.771    0.8406    0.8480
3364.791    0.8708    0.9028
3364.810    0.9007    0.9376
3364.830    0.9270    0.9535
3364.850    0.9449    0.9557
3364.870    0.9603    0.9515
3364.890    0.9456    0.9454
3364.910    0.9367    0.9367
3364.929    0.9243    0.9249
3364.949    0.9061    0.9112
3364.969    0.9068    0.9020
3364.989    0.9018    0.8987
3365.009    0.8896    0.8983
3365.029    0.9003    0.9022
3365.048    0.9209    0.9143
3365.068    0.9408    0.9333
3365.088    0.9410    0.9495
3365.108    0.9382    0.9554
3365.128    0.9497    0.9484
3365.147    0.9478    0.9290
3365.167    0.9116    0.8976
3365.187    0.8718    0.8678
3365.207    0.8424    0.8576
3365.227    0.8551    0.8760
3365.247    0.8927    0.9105
3365.266    0.9348    0.9399
3365.286    0.9576    0.9574
3365.306    0.9719    0.9629
3365.326    0.9874    0.9616
3365.346    0.9899    0.9565
# 009172  46  3364.453  3365.345
3364.453    0.8239    0.8397
3364.473    0.8929    0.8808
3364.493    0.9103    0.8898
3364.512    0.8694    0.8566
3364.532    0.7721    0.7723
3364.552    0.6391    0.6436
3364.572    0.4920    0.4981
3364.592    0.3808    0.3813
3364.611    0.3343    0.3341
3364.631    0.3656    0.3617
3364.651    0.4412    0.4440
3364.671    0.5304    0.5390
3364.691    0.6172    0.6156
3364.711    0.6847    0.6693
3364.730    0.7276    0.7130
3364.750    0.7757    0.7661
3364.770    0.8156    0.8264
3364.790    0.8632    0.8815
3364.810    0.8978    0.9194
3364.830    0.9230    0.9378
3364.849    0.9399    0.9417
3364.869    0.9395    0.9380
3364.889    0.9343    0.9298
3364.909    0.9215    0.9188
3364.929    0.9126    0.9055
3364.949    0.8954    0.8925
3364.968    0.8784    0.8827
3364.988    0.8804    0.8762
3365.008    0.8825    0.8750
3365.028    0.8823    0.8817
3365.048    0.8917    0.8970
3365.067    0.9114    0.9154
3365.087    0.9273    0.9303
3365.107    0.9277    0.9330
3365.127    0.9207    0.9209
3365.147    0.8993    0.8954
3365.167    0.8578    0.8650
3365.186    0.8437    0.8441
3365.206    0.8381    0.8428
3365.226    0.8486    0.8642
3365.246    0.8829    0.8972
3365.266    0.9190    0.9275
3365.286    0.9519    0.9458
3365.305    0.9634    0.9524
3365.325    0.9647    0.9506
3365.345    0.9703    0.9432
# 009349  46  3364.454  3365.346
3364.454    0.8541    0.8720
3364.473    0.9309    0.9118
3364.493    0.9369    0.9177
3364.513    0.8950    0.8786
3364.533    0.7960    0.7842
3364.553    0.6356    0.6328
3364.572    0.4478    0.4649
3364.592    0.3192    0.3246
3364.612    0.2867    0.2763
3364.632    0.3250    0.3273
3364.652    0.4206    0.4348
3364.672    0.5454    0.5400
3364.691    0.6234    0.6052
3364.711    0.6552    0.6436
3364.731    0.6990    0.6841
3364.751    0.7554    0.7492
3364.771    0.8119    0.8281
3364.791    0.8541    0.8941
3364.810    0.8974    0.9307
3364.830    0.9294    0.9443
3364.850    0.9395    0.9430
3364.870    0.9447    0.9358
3364.890    0.9258    0.9258
3364.909    0.9152    0.9122
3364.929    0.8983    0.8931
3364.949    0.8867    0.8750
3364.969    0.8668    0.8640
3364.989    0.8531    0.8596
3365.009    0.8622    0.8606
3365.028    0.8798    0.8704
3365.048    0.8939    0.8921
3365.068    0.9030    0.9173
3365.088    0.9135    0.9350
3365.108    0.9451    0.9371
3365.127    0.9380    0.9213
3365.147    0.8995    0.8841
3365.167    0.8245    0.8348
3365.187    0.7840    0.7976
3365.207    0.7795    0.7978
3365.227    0.8162    0.8373
3365.246    0.8780    0.8888
3365.266    0.9343    0.9315
3365.286    0.9565    0.9532
3365.306    0.9736    0.9583
3365.326    0.9797    0.9548
3365.346    0.9741    0.9465
# 009519  46  3364.458  3365.350
3364.458    0.8230    0.8295
3364.478    0.8385    0.8344
3364.498    0.8185    0.8111
3364.518    0.7539    0.7561
3364.537    0.6745    0.6800
3364.557    0.5879    0.5902
3364.577    0.5158    0.5119
3364.597    0.4683    0.4652
3364.617    0.4573    0.4603
3364.636    0.4900    0.4918
3364.656    0.5479    0.5500
3364.676    0.6145    0.6179
3364.696    0.6926    0.6830
3364.716    0.7520    0.7403
3364.736    0.7876    0.7898
3364.755    0.8310    0.8310
3364.775    0.8654    0.8682
3364.795    0.8865    0.8978
3364.815    0.9154    0.9183
3364.835    0.9258    0.9298
3364.855    0.9311    0.9333
3364.874    0.9292    0.9315
3364.894    0.9343    0.9262
3364.914    0.9279    0.9198
3364.934    0.9264    0.9137
3364.954    0.9099    0.9097
3364.973    0.9016    0.9087
3364.993    0.9173    0.9108
3365.013    0.9190    0.9162
3365.033    0.9270    0.9236
3365.053    0.9202    0.9315
3365.073    0.9438    0.9369
3365.092    0.9320    0.9382
3365.112    0.9183    0.9343
3365.132    0.9219    0.9264
3365.152    0.9224    0.9171
3365.172    0.9133    0.9099
3365.192    0.9001    0.9082
3365.211    0.9064    0.9129
3365.231    0.9173    0.9221
3365.251    0.9345    0.9335
3365.271    0.9532    0.9430
3365.291    0.9568    0.9489
3365.310    0.9594    0.9497
3365.330    0.9515    0.9458
3365.350    0.9251    0.9369
# 009829  45  3364.459  3365.331
3364.459    0.9283    0.8847
3364.479    0.9632    0.9281
3364.498    0.9425    0.9262
3364.518    0.8827    0.8752
3364.538    0.7610    0.7617
3364.558    0.5792    0.5887
3364.578    0.4015    0.4077
3364.598    0.3010    0.2990
3364.617    0.3054    0.3036
3364.637    0.3975    0.3987
3364.657    0.5193    0.5216
3364.677    0.6157    0.6128
3364.697    0.6694    0.6566
3364.717    0.6937    0.6852
3364.736    0.7369    0.7345
3364.756    0.7920    0.8128
3364.776    0.8337    0.8886
3364.796    0.8841    0.9371
3364.816    0.9266    0.9568
3364.835    0.9486    0.9592
3364.855    0.9546    0.9546
3364.875    0.9502    0.9465
3364.895    0.9412    0.9337
3364.915    0.9145    0.9139
3364.935    0.8872    0.8913
3364.954    0.8778    0.8752
3364.974    0.8808    0.8662
3364.994    0.8650    0.8614
3365.014    0.8638    0.8640
3365.034    0.8839    0.8806
3365.054    0.9043    0.9072
3365.073    0.9091    0.9300
3365.093    0.9185    0.9425
3365.113    0.9352    0.9386
3365.133    0.9283    0.9124
3365.153    0.8819    0.8636
3365.172    0.8171    0.8132
3365.192    0.7811    0.7887
3365.212    0.8017    0.8119
3365.232    0.8476    0.8656
3365.252    0.9156    0.9152
3365.272    0.9532    0.9428
3365.291    0.9652    0.9530
3365.311    0.9777    0.9548
3365.331    0.9906    0.9517
# 010321  45  3364.458  3365.331
3364.458    0.8746    0.8931
3364.478    0.9352    0.9147
3364.498    0.9298    0.9012
3364.518    0.8666    0.8439
3364.538    0.7408    0.7337
3364.558    0.5728    0.5774
3364.577    0.4096    0.4224
3364.597    0.3124    0.3110
3364.617    0.2990    0.2941
3364.637    0.3602    0.3642
3364.657    0.4655    0.4733
3364.677    0.5634    0.5683
3364.696    0.6361    0.6242
3364.716    0.6798    0.6610
3364.736    0.7246    0.7063
3364.756    0.7757    0.7736
3364.776    0.8228    0.8474
3364.795    0.8821    0.9026
3364.815    0.9137    0.9345
3364.835    0.9345    0.9447
3364.855    0.9475    0.9430
3364.875    0.9395    0.9363
3364.895    0.9204    0.9266
3364.914    0.8983    0.9133
3364.934    0.8817    0.8962
3364.954    0.8823    0.8813
3364.974    0.8786    0.8720
3364.994    0.8720    0.8680
3365.014    0.8768    0.8700
3365.033    0.8857    0.8815
3365.053    0.8974    0.9022
3365.073    0.9118    0.9232
3365.093    0.9217    0.9345
3365.113    0.9253    0.9305
3365.132    0.9152    0.9097
3365.152    0.8746    0.8716
3365.172    0.8185    0.8293
3365.192    0.7914    0.8054
3365.212    0.8155    0.8171
3365.232    0.8433    0.8586
3365.251    0.9061    0.9036
3365.271    0.9412    0.9376
3365.291    0.9641    0.9526
3365.311    0.9750    0.9539
3365.331    0.9874    0.9478
# 011728  46  3364.454  3365.346
3364.454    0.8164    0.8358
3364.473    0.9129    0.8882
3364.493    0.9262    0.9053
3364.513    0.9045    0.8762
3364.533    0.8119    0.7930
3364.553    0.6468    0.6492
3364.572    0.4614    0.4764
3364.592    0.3090    0.3151
3364.612    0.2452    0.2392
3364.632    0.2713    0.2701
3364.652    0.3669    0.3753
3364.672    0.4873    0.4942
3364.691    0.5887    0.5744
3364.711    0.6366    0.6177
3364.731    0.6581    0.6522
3364.751    0.7165    0.7124
3364.771    0.7825    0.7956
3364.791    0.8329    0.8724
3364.810    0.8876    0.9181
3364.830    0.9126    0.9376
3364.850    0.9410    0.9391
3364.870    0.9300    0.9330
3364.890    0.9179    0.9243
3364.909    0.9122    0.9122
3364.929    0.8976    0.8933
3364.949    0.8726    0.8726
3364.969    0.8716    0.8592
3364.989    0.8686    0.8541
3365.009    0.8650    0.8533
3365.028    0.8628    0.8596
3365.048    0.8702    0.8790
3365.068    0.8931    0.9057
3365.088    0.9188    0.9266
3365.108    0.9279    0.9333
3365.128    0.9177    0.9213
3365.147    0.9074    0.8902
3365.167    0.8484    0.8406
3365.187    0.7718    0.7943
3365.207    0.7631    0.7820
3365.227    0.8147    0.8149
3365.246    0.8656    0.8680
3365.266    0.9116    0.9160
3365.286    0.9399    0.9412
3365.306    0.9524    0.9480
3365.326    0.9616    0.9445
3365.346    0.9781    0.9363
# 012067  46  3364.453  3365.345
3364.453    0.7411    0.7556
3364.473    0.8648    0.8435
3364.493    0.9064    0.8874
3364.512    0.8884    0.8754
3364.532    0.8121    0.8039
3364.552    0.6602    0.6693
3364.572    0.4824    0.4897
3364.592    0.3212    0.3209
3364.611    0.2305    0.2301
3364.631    0.2373    0.2358
3364.651    0.3200    0.3233
3364.671    0.4327    0.4383
3364.691    0.5319    0.5275
3364.711    0.5840    0.5735
3364.730    0.6138    0.6030
3364.750    0.6776    0.6581
3364.770    0.7537    0.7454
3364.790    0.8104    0.8352
3364.810    0.8564    0.8970
3364.830    0.8980    0.9238
3364.849    0.9207    0.9268
3364.869    0.9192    0.9190
3364.889    0.9064    0.9082
3364.909    0.8876    0.8952
3364.929    0.8702    0.8764
3364.948    0.8582    0.8553
3364.968    0.8502    0.8377
3364.988    0.8337    0.8266
3365.008    0.8153    0.8166
3365.028    0.8011    0.8138
3365.048    0.8397    0.8329
3365.067    0.8790    0.8690
3365.087    0.9003    0.9047
3365.107    0.9202    0.9209
3365.127    0.9147    0.9131
3365.147    0.8956    0.8815
3365.167    0.8464    0.8306
3365.186    0.7667    0.7814
3365.206    0.7349    0.7603
3365.226    0.7730    0.7880
3365.246    0.8412    0.8466
3365.266    0.8970    0.9001
3365.286    0.9200    0.9296
3365.305    0.9389    0.9389
3365.325    0.9632    0.9369
3365.345    0.9672    0.9285
# 014614  46  3364.458  3365.350
3364.458    0.8700    0.8865
3364.478    0.9430    0.9241
3364.498    0.9561    0.9260
3364.518    0.8991    0.8849
3364.537    0.7962    0.7943
3364.557    0.6400    0.6415
3364.577    0.4524    0.4626
3364.597    0.3268    0.3265
3364.617    0.2936    0.2913
3364.637    0.3583    0.3591
3364.656    0.4713    0.4725
3364.676    0.5818    0.5828
3364.696    0.6536    0.6498
3364.716    0.6923    0.6853
3364.736    0.7418    0.7246
3364.756    0.7842    0.7869
3364.775    0.8323    0.8551
3364.795    0.8788    0.9122
3364.815    0.9164    0.9430
3364.835    0.9406    0.9524
3364.855    0.9497    0.9502
3364.874    0.9592    0.9436
3364.894    0.9382    0.9341
3364.914    0.9164    0.9198
3364.934    0.8980    0.9009
3364.954    0.8987    0.8841
3364.974    0.8874    0.8742
3364.993    0.8772    0.8692
3365.013    0.8748    0.8680
3365.033    0.8698    0.8770
3365.053    0.8970    0.8989
3365.073    0.9215    0.9247
3365.093    0.9228    0.9419
3365.112    0.9279    0.9445
3365.132    0.9348    0.9292
3365.152    0.9078    0.8945
3365.172    0.8453    0.8498
3365.192    0.8045    0.8185
3365.212    0.8125    0.8228
3365.231    0.8559    0.8590
3365.251    0.9072    0.9068
3365.271    0.9373    0.9419
3365.291    0.9546    0.9581
3365.311    0.9685    0.9609
3365.330    0.9712    0.9574
3365.350    0.9831    0.9504
# 014623  46  3364.458  3365.350
3364.458    0.8346    0.8426
3364.478    0.8921    0.8810
3364.498    0.8810    0.8722
3364.518    0.8138    0.8085
3364.538    0.6950    0.6891
3364.557    0.5308    0.5394
3364.577    0.3801    0.3853
3364.597    0.2895    0.2877
3364.617    0.2791    0.2774
3364.637    0.3402    0.3428
3364.657    0.4406    0.4415
3364.676    0.5252    0.5252
3364.696    0.5872    0.5843
3364.716    0.6430    0.6275
3364.736    0.6958    0.6814
3364.756    0.7471    0.7551
3364.775    0.8043    0.8293
3364.795    0.8908    0.8898
3364.815    0.9318    0.9230
3364.835    0.9473    0.9330
3364.855    0.9356    0.9298
3364.875    0.9183    0.9211
3364.894    0.9014    0.9095
3364.914    0.8804    0.8937
3364.934    0.8660    0.8754
3364.954    0.8527    0.8590
3364.974    0.8453    0.8468
3364.993    0.8395    0.8391
3365.013    0.8395    0.8389
3365.033    0.8561    0.8529
3365.053    0.8894    0.8794
3365.073    0.8980    0.9064
3365.093    0.9022    0.9207
3365.112    0.9141    0.9160
3365.132    0.8931    0.8902
3365.152    0.8555    0.8480
3365.172    0.8173    0.8052
3365.192    0.7768    0.7852
3365.212    0.7869    0.8020
3365.231    0.8350    0.8439
3365.251    0.8740    0.8925
3365.271    0.9118    0.9264
3365.291    0.9425    0.9417
3365.311    0.9517    0.9436
3365.330    0.9674    0.9380
3365.350    0.9554    0.9264
# 015062  45  3364.458  3365.331
3364.458    0.9152    0.9315
3364.478    0.9625    0.9508
3364.498    0.9795    0.9462
3364.518    0.9330    0.9110
3364.538    0.8463    0.8291
3364.558    0.6918    0.6888
3364.577    0.5061    0.5246
3364.597    0.3812    0.3854
3364.617    0.3555    0.3470
3364.637    0.4150    0.4161
3364.657    0.5302    0.5372
3364.677    0.6430    0.6428
3364.696    0.7093    0.7003
3364.716    0.7444    0.7298
3364.736    0.7631    0.7626
3364.756    0.8130    0.8177
3364.776    0.8686    0.8817
3364.796    0.8821    0.9315
3364.815    0.9207    0.9568
3364.835    0.9694    0.9654
3364.855    0.9759    0.9645
3364.875    0.9576    0.9598
3364.895    0.9524    0.9526
3364.914    0.9417    0.9417
3364.934    0.9166    0.9264
3364.954    0.9207    0.9122
3364.974    0.9198    0.9045
3364.994    0.9110    0.9030
3365.014    0.9164    0.9061
3365.033    0.9209    0.9152
3365.053    0.9221    0.9305
3365.073    0.9232    0.9462
3365.093    0.9352    0.9561
3365.113    0.9482    0.9561
3365.133    0.9484    0.9419
3365.152    0.9245    0.9122
3365.172    0.8762    0.8712
3365.192    0.8362    0.8408
3365.212    0.8287    0.8431
3365.232    0.8668    0.8778
3365.252    0.9264    0.9221
3365.271    0.9515    0.9530
3365.291    0.9663    0.9683
3365.311    0.9917    0.9714
3365.331    1.0051    0.9683
# 015442  46  3364.453  3365.346
3364.453    0.8626    0.8798
3364.473    0.9384    0.9241
3364.493    0.9596    0.9373
3364.513    0.9561    0.9164
3364.533    0.8825    0.8515
3364.553    0.7286    0.7261
3364.572    0.5428    0.5580
3364.592    0.3744    0.3846
3364.612    0.2997    0.2938
3364.632    0.3224    0.3214
3364.652    0.4247    0.4318
3364.672    0.5493    0.5539
3364.691    0.6419    0.6315
3364.711    0.6811    0.6679
3364.731    0.7148    0.6947
3364.751    0.7610    0.7485
3364.771    0.8024    0.8266
3364.790    0.8541    0.8945
3364.810    0.8929    0.9389
3364.830    0.9315    0.9559
3364.850    0.9605    0.9572
3364.870    0.9647    0.9519
3364.890    0.9493    0.9443
3364.909    0.9309    0.9335
3364.929    0.9061    0.9166
3364.949    0.8884    0.8974
3364.969    0.8861    0.8833
3364.989    0.8806    0.8752
3365.009    0.8698    0.8698
3365.028    0.8796    0.8722
3365.048    0.8950    0.8892
3365.068    0.9049    0.9152
3365.088    0.9126    0.9369
3365.108    0.9292    0.9458
3365.127    0.9412    0.9391
3365.147    0.9091    0.9110
3365.167    0.8662    0.8630
3365.187    0.8078    0.8147
3365.207    0.7822    0.7985
3365.227    0.8175    0.8289
3365.246    0.8792    0.8810
3365.266    0.9348    0.9290
3365.286    0.9563    0.9543
3365.306    0.9858    0.9618
3365.326    0.9892    0.9601
3365.346    0.9908    0.9539
# 016405  46  3364.458  3365.350
3364.458    0.8222    0.8304
3364.478    0.8919    0.8724
3364.498    0.8935    0.8636
3364.518    0.8247    0.7985
3364.537    0.6849    0.6811
3364.557    0.5040    0.5106
3364.577    0.3285    0.3370
3364.597    0.2223    0.2223
3364.617    0.2079    0.2039
3364.637    0.2675    0.2733
3364.656    0.3753    0.3802
3364.676    0.4865    0.4836
3364.696    0.5473    0.5470
3364.716    0.5922    0.5832
3364.736    0.6482    0.6304
3364.755    0.7084    0.7042
3364.775    0.7789    0.7949
3364.795    0.8410    0.8672
3364.815    0.8915    0.9055
3364.835    0.8970    0.9152
3364.855    0.8952    0.9095
3364.874    0.8898    0.8993
3364.894    0.8728    0.8872
3364.914    0.8780    0.8710
3364.934    0.8564    0.8500
3364.954    0.8395    0.8310
3364.974    0.8185    0.8185
3364.993    0.7880    0.8076
3365.013    0.7840    0.7980
3365.033    0.8128    0.8074
3365.053    0.8622    0.8431
3365.073    0.9020    0.8859
3365.093    0.9055    0.9122
3365.112    0.8964    0.9133
3365.132    0.9059    0.8904
3365.152    0.8511    0.8470
3365.172    0.7925    0.7965
3365.192    0.7635    0.7665
3365.211    0.7770    0.7784
3365.231    0.8232    0.8279
3365.251    0.8658    0.8847
3365.271    0.9080    0.9221
3365.291    0.9124    0.9363
3365.311    0.9438    0.9348
3365.330    0.9552    0.9256
3365.350    0.9638    0.9131
# 017336  45  3364.458  3365.331
3364.458    0.9014    0.9219
3364.478    0.9627    0.9365
3364.498    0.9473    0.9209
3364.518    0.8964    0.8714
3364.538    0.7932    0.7707
3364.558    0.6095    0.6125
3364.577    0.4234    0.4391
3364.597    0.2987    0.2983
3364.617    0.2551    0.2522
3364.637    0.2968    0.2989
3364.657    0.3872    0.3905
3364.677    0.4683    0.4710
3364.696    0.5157    0.5114
3364.716    0.5463    0.5359
3364.736    0.5987    0.5882
3364.756    0.6899    0.6868
3364.776    0.7802    0.8011
3364.796    0.8507    0.8884
3364.815    0.9173    0.9313
3364.835    0.9473    0.9445
3364.855    0.9358    0.9399
3364.875    0.9245    0.9285
3364.895    0.9026    0.9124
3364.914    0.8712    0.8908
3364.934    0.8488    0.8614
3364.954    0.8389    0.8327
3364.974    0.8346    0.8106
3364.994    0.8022    0.7945
3365.014    0.7969    0.7890
3365.033    0.8134    0.8039
3365.053    0.8314    0.8398
3365.073    0.8541    0.8794
3365.093    0.8748    0.9061
3365.113    0.8991    0.9101
3365.133    0.8855    0.8815
3365.152    0.8217    0.8192
3365.172    0.7335    0.7349
3365.192    0.6644    0.6775
3365.212    0.6756    0.6890
3365.232    0.7750    0.7640
3365.251    0.8594    0.8511
3365.271    0.9275    0.9183
3365.291    0.9568    0.9495
3365.311    0.9763    0.9561
3365.331    0.9874    0.9506
# 018261  46  3364.458  3365.350
3364.458    0.8987    0.9112
3364.478    0.9386    0.9230
3364.498    0.9147    0.8993
3364.517    0.8431    0.8337
3364.537    0.7142    0.7117
3364.557    0.5364    0.5484
3364.577    0.3872    0.3930
3364.597    0.3136    0.3083
3364.617    0.3269    0.3255
3364.636    0.4079    0.4157
3364.656    0.5341    0.5342
3364.676    0.6355    0.6276
3364.696    0.6960    0.6825
3364.716    0.7323    0.7198
3364.736    0.7727    0.7659
3364.755    0.8138    0.8232
3364.775    0.8551    0.8827
3364.795    0.8947    0.9245
3364.815    0.9363    0.9443
3364.835    0.9478    0.9480
3364.854    0.9524    0.9443
3364.874    0.9508    0.9373
3364.894    0.9356    0.9283
3364.914    0.9162    0.9160
3364.934    0.9005    0.9024
3364.954    0.8941    0.8919
3364.973    0.8833    0.8859
3364.993    0.8804    0.8827
3365.013    0.8843    0.8847
3365.033    0.8987    0.8976
3365.053    0.9249    0.9192
3365.073    0.9307    0.9393
3365.092    0.9397    0.9482
3365.112    0.9415    0.9430
3365.132    0.9417    0.9217
3365.152    0.8937    0.8884
3365.172    0.8461    0.8561
3365.191    0.8300    0.8437
3365.211    0.8455    0.8600
3365.231    0.8908    0.8968
3365.251    0.9230    0.9333
3365.271    0.9623    0.9557
3365.291    0.9647    0.9636
3365.310    0.9629    0.9623
3365.330    0.9761    0.9563
3365.350    0.9652    0.9473
# 019793  46  3364.458  3365.350
3364.458    0.8228    0.8300
3364.478    0.8624    0.8561
3364.498    0.8459    0.8433
3364.518    0.8004    0.7829
3364.538    0.6823    0.6783
3364.558    0.5384    0.5492
3364.577    0.4314    0.4341
3364.597    0.3560    0.3553
3364.617    0.3402    0.3401
3364.637    0.3886    0.3834
3364.657    0.4573    0.4597
3364.676    0.5310    0.5359
3364.696    0.5980    0.6039
3364.716    0.6697    0.6607
3364.736    0.7338    0.7155
3364.756    0.7734    0.7745
3364.776    0.8234    0.8327
3364.795    0.8688    0.8788
3364.815    0.8952    0.9108
3364.835    0.9112    0.9253
3364.855    0.9262    0.9273
3364.875    0.9303    0.9217
3364.895    0.9202    0.9120
3364.914    0.8964    0.9005
3364.934    0.9030    0.8880
3364.954    0.8722    0.8772
3364.974    0.8618    0.8704
3364.994    0.8700    0.8688
3365.013    0.8636    0.8732
3365.033    0.8906    0.8847
3365.053    0.9082    0.9007
3365.073    0.9112    0.9156
3365.093    0.9204    0.9224
3365.113    0.9322    0.9162
3365.132    0.9022    0.8983
3365.152    0.8668    0.8720
3365.172    0.8555    0.8480
3365.192    0.8391    0.8379
3365.212    0.8527    0.8474
3365.232    0.8541    0.8726
3365.251    0.8778    0.9016
3365.271    0.9179    0.9266
3365.291    0.9473    0.9410
3365.311    0.9627    0.9447
3365.331    0.9570    0.9402
3365.350    0.9238    0.9292
# 019911  45  3364.458  3365.331
3364.458    0.8837    0.9016
3364.478    0.9348    0.9234
3364.498    0.9339    0.9154
3364.518    0.8851    0.8674
3364.538    0.7847    0.7745
3364.558    0.6372    0.6471
3364.577    0.5093    0.5234
3364.597    0.4331    0.4330
3364.617    0.4169    0.4144
3364.637    0.4712    0.4652
3364.657    0.5577    0.5521
3364.677    0.6358    0.6366
3364.696    0.6921    0.6965
3364.716    0.7406    0.7417
3364.736    0.7847    0.7832
3364.756    0.8221    0.8304
3364.776    0.8541    0.8790
3364.795    0.8851    0.9173
3364.815    0.9150    0.9428
3364.835    0.9417    0.9539
3364.855    0.9636    0.9550
3364.875    0.9638    0.9499
3364.895    0.9587    0.9408
3364.914    0.9478    0.9294
3364.934    0.9421    0.9166
3364.954    0.9324    0.9064
3364.974    0.9101    0.9014
3364.994    0.9016    0.9022
3365.014    0.9082    0.9084
3365.033    0.9224    0.9183
3365.053    0.9198    0.9315
3365.073    0.9277    0.9434
3365.093    0.9406    0.9491
3365.113    0.9428    0.9449
3365.133    0.9292    0.9296
3365.152    0.9143    0.9074
3365.172    0.8941    0.8841
3365.192    0.8863    0.8720
3365.212    0.8732    0.8782
3365.232    0.8845    0.9003
3365.251    0.9097    0.9266
3365.271    0.9326    0.9493
3365.291    0.9526    0.9621
3365.311    0.9861    0.9656
3365.331    0.9779    0.9625
# 019925  46  3364.453  3365.345
3364.453    0.8136    0.8314
3364.473    0.9124    0.8896
3364.492    0.9428    0.9074
3364.512    0.8993    0.8802
3364.532    0.8106    0.7989
3364.552    0.6622    0.6566
3364.572    0.4633    0.4749
3364.592    0.3075    0.3163
3364.611    0.2536    0.2473
3364.631    0.2833    0.2803
3364.651    0.3751    0.3872
3364.671    0.5026    0.5055
3364.691    0.5935    0.5865
3364.711    0.6378    0.6257
3364.730    0.6764    0.6571
3364.750    0.7231    0.7165
3364.770    0.7861    0.7997
3364.790    0.8420    0.8758
3364.810    0.8888    0.9226
3364.830    0.9273    0.9402
3364.849    0.9462    0.9402
3364.869    0.9309    0.9330
3364.889    0.9156    0.9241
3364.909    0.9034    0.9122
3364.929    0.8821    0.8954
3364.948    0.8682    0.8776
3364.968    0.8602    0.8636
3364.988    0.8578    0.8535
3365.008    0.8463    0.8445
3365.028    0.8474    0.8453
3365.048    0.8736    0.8664
3365.067    0.8921    0.8978
3365.087    0.9087    0.9251
3365.107    0.9288    0.9345
3365.127    0.9434    0.9234
3365.147    0.9103    0.8902
3365.167    0.8422    0.8404
3365.186    0.7889    0.7974
3365.206    0.7691    0.7863
3365.226    0.8104    0.8204
3365.246    0.8827    0.8764
3365.266    0.9213    0.9224
3365.285    0.9378    0.9449
3365.305    0.9537    0.9513
3365.325    0.9705    0.9482
3365.345    0.9761    0.9399
# 020441  46  3364.453  3365.345
3364.453    0.7695    0.7829
3364.473    0.8692    0.8600
3364.492    0.9118    0.8933
3364.512    0.8995    0.8744
3364.532    0.7991    0.7956
3364.552    0.6431    0.6563
3364.572    0.4672    0.4808
3364.592    0.3267    0.3259
3364.611    0.2548    0.2506
3364.631    0.2653    0.2658
3364.651    0.3467    0.3510
3364.671    0.4551    0.4540
3364.691    0.5395    0.5313
3364.710    0.5856    0.5733
3364.730    0.6229    0.6124
3364.750    0.6738    0.6769
3364.770    0.7607    0.7661
3364.790    0.8258    0.8511
3364.810    0.8788    0.9070
3364.829    0.9251    0.9300
3364.849    0.9300    0.9328
3364.869    0.9249    0.9256
3364.889    0.9169    0.9143
3364.909    0.9066    0.8997
3364.929    0.8782    0.8794
3364.948    0.8455    0.8584
3364.968    0.8537    0.8416
3364.988    0.8535    0.8318
3365.008    0.8354    0.8274
3365.028    0.8295    0.8337
3365.047    0.8529    0.8545
3365.067    0.8766    0.8863
3365.087    0.8945    0.9131
3365.107    0.9277    0.9228
3365.127    0.9204    0.9099
3365.147    0.8870    0.8718
3365.166    0.8291    0.8185
3365.186    0.7485    0.7672
3365.206    0.7332    0.7525
3365.226    0.7729    0.7863
3365.246    0.8418    0.8474
3365.266    0.8952    0.9022
3365.285    0.9354    0.9324
3365.305    0.9497    0.9443
3365.325    0.9649    0.9436
3365.345    0.9572    0.9361
# 020719  45  3364.459  3365.331
3364.459    0.8102    0.8190
3364.479    0.8506    0.8461
3364.498    0.8398    0.8377
3364.518    0.7982    0.7851
3364.538    0.6904    0.6912
3364.558    0.5636    0.5736
3364.578    0.4605    0.4620
3364.598    0.3869    0.3869
3364.617    0.3686    0.3664
3364.637    0.3967    0.3962
3364.657    0.4577    0.4595
3364.677    0.5347    0.5325
3364.697    0.6045    0.5998
3364.716    0.6621    0.6566
3364.736    0.7183    0.7140
3364.756    0.7704    0.7727
3364.776    0.8192    0.8291
3364.796    0.8584    0.8762
3364.816    0.8851    0.9082
3364.835    0.9137    0.9236
3364.855    0.9277    0.9275
3364.875    0.9264    0.9226
3364.895    0.9294    0.9126
3364.915    0.9177    0.8999
3364.935    0.9064    0.8870
3364.954    0.8972    0.8770
3364.974    0.8748    0.8710
3364.994    0.8632    0.8710
3365.014    0.8768    0.8774
3365.034    0.8937    0.8892
3365.053    0.8884    0.9030
3365.073    0.9110    0.9156
3365.093    0.9273    0.9204
3365.113    0.9105    0.9139
3365.133    0.8970    0.8956
3365.153    0.8578    0.8702
3365.172    0.8515    0.8484
3365.192    0.8379    0.8375
3365.212    0.8300    0.8445
3365.232    0.8574    0.8668
3365.252    0.8884    0.8956
3365.272    0.9260    0.9211
3365.291    0.9436    0.9367
3365.311    0.9399    0.9432
3365.331    0.9574    0.9404
# 020741  46  3364.458  3365.350
3364.458    0.8356    0.8439
3364.478    0.8904    0.8870
3364.498    0.9005    0.8841
3364.518    0.8426    0.8255
3364.538    0.7097    0.7078
3364.558    0.5482    0.5456
3364.577    0.3786    0.3908
3364.597    0.2802    0.2826
3364.617    0.2728    0.2652
3364.637    0.3282    0.3304
3364.657    0.4299    0.4347
3364.676    0.5238    0.5253
3364.696    0.5932    0.5890
3364.716    0.6486    0.6317
3364.736    0.6931    0.6817
3364.756    0.7534    0.7523
3364.776    0.8087    0.8293
3364.795    0.8494    0.8872
3364.815    0.8921    0.9213
3364.835    0.9266    0.9318
3364.855    0.9430    0.9285
3364.875    0.9213    0.9200
3364.895    0.9045    0.9084
3364.914    0.9026    0.8935
3364.934    0.8827    0.8752
3364.954    0.8656    0.8596
3364.974    0.8632    0.8506
3364.994    0.8461    0.8474
3365.013    0.8472    0.8504
3365.033    0.8662    0.8640
3365.053    0.8876    0.8886
3365.073    0.9026    0.9137
3365.093    0.9281    0.9279
3365.113    0.9348    0.9238
3365.132    0.9160    0.9014
3365.152    0.8742    0.8612
3365.172    0.8100    0.8181
3365.192    0.7800    0.7945
3365.212    0.7943    0.8072
3365.232    0.8373    0.8496
3365.251    0.8853    0.8954
3365.271    0.9196    0.9303
3365.291    0.9530    0.9460
3365.311    0.9550    0.9480
3365.331    0.9621    0.9421
3365.350    0.9449    0.9322
# 020752  46  3364.453  3365.345
3364.453    0.8239    0.8304
3364.473    0.8724    0.8704
3364.492    0.8892    0.8813
3364.512    0.8547    0.8496
3364.532    0.7672    0.7682
3364.552    0.6458    0.6464
3364.572    0.5104    0.5122
3364.592    0.4063    0.4075
3364.611    0.3675    0.3675
3364.631    0.3975    0.3964
3364.651    0.4768    0.4764
3364.671    0.5683    0.5708
3364.691    0.6445    0.6512
3364.711    0.7163    0.7101
3364.730    0.7805    0.7549
3364.750    0.8087    0.8011
3364.770    0.8408    0.8488
3364.790    0.8706    0.8913
3364.810    0.8941    0.9213
3364.829    0.9386    0.9361
3364.849    0.9402    0.9402
3364.869    0.9380    0.9371
3364.889    0.9378    0.9307
3364.909    0.9245    0.9224
3364.929    0.9152    0.9133
3364.948    0.9226    0.9057
3364.968    0.9070    0.9014
3364.988    0.9022    0.9012
3365.008    0.9101    0.9051
3365.028    0.9114    0.9135
3365.048    0.9202    0.9256
3365.067    0.9361    0.9376
3365.087    0.9430    0.9460
3365.107    0.9402    0.9462
3365.127    0.9393    0.9363
3365.147    0.9112    0.9185
3365.167    0.8956    0.8991
3365.186    0.8782    0.8865
3365.206    0.8839    0.8865
3365.226    0.8904    0.9005
3365.246    0.9164    0.9217
3365.266    0.9339    0.9410
3365.285    0.9561    0.9526
3365.305    0.9716    0.9570
3365.325    0.9701    0.9554
3365.345    0.9552    0.9493
# 021165  46  3364.458  3365.350
3364.458    0.9160    0.9315
3364.478    0.9663    0.9454
3364.498    0.9570    0.9322
3364.518    0.9039    0.8813
3364.538    0.7861    0.7764
3364.558    0.6167    0.6162
3364.577    0.4367    0.4503
3364.597    0.3285    0.3323
3364.617    0.3343    0.3245
3364.637    0.4159    0.4170
3364.657    0.5313    0.5476
3364.676    0.6519    0.6494
3364.696    0.7223    0.7101
3364.716    0.7586    0.7423
3364.736    0.7909    0.7789
3364.756    0.8253    0.8331
3364.776    0.8676    0.8908
3364.795    0.8943    0.9313
3364.815    0.9243    0.9528
3364.835    0.9502    0.9581
3364.855    0.9521    0.9552
3364.875    0.9515    0.9495
3364.895    0.9495    0.9410
3364.914    0.9294    0.9292
3364.934    0.9171    0.9137
3364.954    0.9095    0.9014
3364.974    0.8978    0.8952
3364.994    0.8954    0.8927
3365.013    0.9001    0.8933
3365.033    0.8978    0.9026
3365.053    0.9190    0.9219
3365.073    0.9415    0.9423
3365.093    0.9412    0.9546
3365.113    0.9410    0.9537
3365.132    0.9378    0.9391
3365.152    0.9281    0.9099
3365.172    0.8798    0.8756
3365.192    0.8431    0.8555
3365.212    0.8451    0.8648
3365.232    0.8927    0.8983
3365.251    0.9337    0.9335
3365.271    0.9484    0.9585
3365.291    0.9667    0.9683
3365.311    0.9815    0.9683
3365.331    0.9861    0.9632
3365.350    0.9863    0.9565
# 021172  46  3364.453  3365.345
3364.453    0.8632    0.8841
3364.473    0.9524    0.9219
3364.493    0.9621    0.9258
3364.513    0.9108    0.8904
3364.532    0.8164    0.8084
3364.552    0.6683    0.6590
3364.572    0.4549    0.4685
3364.592    0.3010    0.3083
3364.612    0.2573    0.2514
3364.631    0.3086    0.3079
3364.651    0.4293    0.4371
3364.671    0.5635    0.5657
3364.691    0.6543    0.6448
3364.711    0.6899    0.6784
3364.731    0.7263    0.7086
3364.750    0.7675    0.7630
3364.770    0.8108    0.8383
3364.790    0.8476    0.9020
3364.810    0.8933    0.9373
3364.830    0.9365    0.9484
3364.849    0.9491    0.9471
3364.869    0.9530    0.9412
3364.889    0.9471    0.9330
3364.909    0.9215    0.9200
3364.929    0.8978    0.9003
3364.949    0.8817    0.8810
3364.968    0.8746    0.8712
3364.988    0.8752    0.8670
3365.008    0.8588    0.8636
3365.028    0.8684    0.8682
3365.048    0.8983    0.8888
3365.068    0.9097    0.9175
3365.087    0.9103    0.9373
3365.107    0.9318    0.9436
3365.127    0.9391    0.9326
3365.147    0.9179    0.9032
3365.167    0.8670    0.8594
3365.186    0.8126    0.8234
3365.206    0.8024    0.8181
3365.226    0.8474    0.8517
3365.246    0.9001    0.9007
3365.266    0.9219    0.9371
3365.286    0.9434    0.9530
3365.305    0.9678    0.9550
3365.325    0.9813    0.9499
3365.345    0.9820    0.9419
# 022203  46  3364.458  3365.350
3364.458    0.8179    0.8329
3364.478    0.8880    0.8746
3364.498    0.8921    0.8736
3364.518    0.8281    0.8198
3364.538    0.7132    0.7120
3364.558    0.5627    0.5652
3364.577    0.4152    0.4234
3364.597    0.3184    0.3180
3364.617    0.2905    0.2892
3364.637    0.3382    0.3347
3364.657    0.4149    0.4211
3364.676    0.4995    0.5038
3364.696    0.5752    0.5699
3364.716    0.6352    0.6194
3364.736    0.6838    0.6728
3364.756    0.7439    0.7408
3364.776    0.7995    0.8147
3364.795    0.8422    0.8734
3364.815    0.8902    0.9118
3364.835    0.9339    0.9273
3364.855    0.9251    0.9273
3364.875    0.9103    0.9196
3364.895    0.9007    0.9070
3364.914    0.8995    0.8913
3364.934    0.8774    0.8728
3364.954    0.8802    0.8564
3364.974    0.8616    0.8463
3364.994    0.8529    0.8431
3365.013    0.8521    0.8474
3365.033    0.8547    0.8614
3365.053    0.8768    0.8833
3365.073    0.8910    0.9059
3365.093    0.9150    0.9190
3365.113    0.9200    0.9156
3365.132    0.9003    0.8943
3365.152    0.8519    0.8568
3365.172    0.8011    0.8168
3365.192    0.7885    0.7940
3365.212    0.7932    0.8028
3365.232    0.8238    0.8393
3365.251    0.8808    0.8827
3365.271    0.9207    0.9194
3365.291    0.9408    0.9391
3365.311    0.9537    0.9443
3365.331    0.9563    0.9399
3365.350    0.9482    0.9294
# 023530  46  3364.458  3365.350
3364.458    0.9012    0.9207
3364.478    0.9674    0.9419
3364.498    0.9696    0.9343
3364.518    0.9230    0.8966
3364.537    0.8335    0.8153
3364.557    0.6572    0.6618
3364.577    0.4450    0.4605
3364.597    0.2879    0.2918
3364.617    0.2389    0.2323
3364.637    0.2846    0.2881
3364.656    0.3880    0.3975
3364.676    0.5122    0.5038
3364.696    0.5745    0.5569
3364.716    0.5824    0.5713
3364.736    0.6170    0.6077
3364.755    0.6961    0.6939
3364.775    0.7809    0.8089
3364.795    0.8466    0.8976
3364.815    0.9030    0.9408
3364.835    0.9451    0.9517
3364.855    0.9636    0.9473
3364.874    0.9506    0.9380
3364.894    0.9333    0.9253
3364.914    0.8960    0.9055
3364.934    0.8511    0.8764
3364.954    0.8428    0.8474
3364.974    0.8406    0.8283
3364.993    0.8272    0.8153
3365.013    0.8074    0.8048
3365.033    0.8134    0.8132
3365.053    0.8488    0.8474
3365.073    0.8780    0.8884
3365.093    0.8939    0.9169
3365.112    0.9070    0.9266
3365.132    0.9135    0.9112
3365.152    0.8646    0.8578
3365.172    0.7691    0.7741
3365.192    0.6896    0.7052
3365.212    0.6852    0.7042
3365.231    0.7716    0.7700
3365.251    0.8620    0.8608
3365.271    0.9211    0.9251
3365.291    0.9587    0.9524
3365.311    0.9721    0.9568
3365.330    0.9847    0.9519
3365.350    0.9879    0.9428
# 025002  45  3364.458  3365.331
3364.458    0.9030    0.9160
3364.478    0.9412    0.9288
3364.498    0.9277    0.9103
3364.518    0.8630    0.8498
3364.538    0.7482    0.7403
3364.558    0.5921    0.5927
3364.577    0.4409    0.4545
3364.597    0.3648    0.3643
3364.617    0.3708    0.3640
3364.637    0.4418    0.4416
3364.657    0.5414    0.5495
3364.677    0.6359    0.6417
3364.696    0.7053    0.6986
3364.716    0.7487    0.7384
3364.736    0.7951    0.7798
3364.756    0.8314    0.8316
3364.776    0.8644    0.8845
3364.795    0.9045    0.9234
3364.815    0.9270    0.9462
3364.835    0.9371    0.9537
3364.855    0.9473    0.9526
3364.875    0.9469    0.9471
3364.895    0.9462    0.9384
3364.914    0.9328    0.9270
3364.934    0.9158    0.9143
3364.954    0.9156    0.9045
3364.974    0.9101    0.9003
3364.994    0.8993    0.9016
3365.014    0.9084    0.9074
3365.033    0.9226    0.9179
3365.053    0.9275    0.9324
3365.073    0.9343    0.9451
3365.093    0.9393    0.9506
3365.113    0.9495    0.9447
3365.132    0.9373    0.9279
3365.152    0.9129    0.9009
3365.172    0.8682    0.8744
3365.192    0.8564    0.8624
3365.212    0.8644    0.8734
3365.232    0.8872    0.9018
3365.251    0.9221    0.9313
3365.271    0.9587    0.9535
3365.291    0.9696    0.9632
3365.311    0.9775    0.9634
3365.331    0.9759    0.9583
# 025414  45  3364.459  3365.331
3364.459    0.8257    0.8339
3364.479    0.8925    0.8849
3364.498    0.9072    0.8882
3364.518    0.8780    0.8424
3364.538    0.7642    0.7396
3364.558    0.5733    0.5776
3364.578    0.3739    0.3908
3364.598    0.2468    0.2481
3364.617    0.2100    0.2039
3364.637    0.2524    0.2562
3364.657    0.3574    0.3667
3364.677    0.4724    0.4744
3364.697    0.5500    0.5373
3364.717    0.5786    0.5640
3364.736    0.6152    0.6003
3364.756    0.6830    0.6806
3364.776    0.7631    0.7849
3364.796    0.8360    0.8702
3364.816    0.8750    0.9160
3364.835    0.9147    0.9290
3364.855    0.9449    0.9253
3364.875    0.9230    0.9150
3364.895    0.8962    0.9028
3364.915    0.8784    0.8861
3364.935    0.8484    0.8626
3364.954    0.8364    0.8398
3364.974    0.8183    0.8221
3364.994    0.8030    0.8048
3365.014    0.7890    0.7872
3365.034    0.7997    0.7898
3365.054    0.8217    0.8253
3365.073    0.8626    0.8714
3365.093    0.8952    0.9055
3365.113    0.9185    0.9137
3365.133    0.9177    0.8947
3365.153    0.8561    0.8472
3365.173    0.7631    0.7816
3365.192    0.7160    0.7335
3365.212    0.7246    0.7343
3365.232    0.7978    0.7903
3365.252    0.8788    0.8626
3365.272    0.9152    0.9129
3365.291    0.9380    0.9335
3365.311    0.9521    0.9363
3365.331    0.9513    0.9294
# 025670  45  3364.459  3365.331
3364.459    0.8650    0.8746
3364.479    0.9158    0.9026
3364.498    0.9200    0.8919
3364.518    0.8646    0.8358
3364.538    0.7308    0.7243
3364.558    0.5522    0.5589
3364.578    0.3687    0.3806
3364.598    0.2587    0.2584
3364.617    0.2442    0.2383
3364.637    0.3072    0.3121
3364.657    0.4258    0.4325
3364.677    0.5411    0.5385
3364.697    0.6030    0.5987
3364.717    0.6427    0.6299
3364.736    0.6864    0.6708
3364.756    0.7393    0.7442
3364.776    0.8074    0.8295
3364.796    0.8654    0.8947
3364.816    0.9126    0.9281
3364.836    0.9369    0.9365
3364.855    0.9320    0.9324
3364.875    0.9262    0.9238
3364.895    0.9110    0.9141
3364.915    0.8831    0.9005
3364.935    0.8648    0.8827
3364.954    0.8531    0.8666
3364.974    0.8535    0.8539
3364.994    0.8433    0.8412
3365.014    0.8278    0.8310
3365.034    0.8449    0.8389
3365.054    0.8738    0.8698
3365.073    0.8980    0.9045
3365.093    0.9204    0.9273
3365.113    0.9322    0.9288
3365.133    0.9371    0.9080
3365.153    0.8972    0.8664
3365.173    0.8140    0.8155
3365.192    0.7647    0.7845
3365.212    0.7847    0.7947
3365.232    0.8449    0.8433
3365.252    0.9053    0.8989
3365.272    0.9337    0.9350
3365.291    0.9356    0.9484
3365.311    0.9521    0.9484
3365.331    0.9739    0.9410
# 026381  46  3364.458  3365.350
3364.458    0.9221    0.8774
3364.478    0.9804    0.9294
3364.497    0.9694    0.9393
3364.517    0.9320    0.9101
3364.537    0.8297    0.8285
3364.557    0.6683    0.6789
3364.577    0.4749    0.4866
3364.597    0.3348    0.3354
3364.616    0.3019    0.2997
3364.636    0.3751    0.3756
3364.656    0.4981    0.5036
3364.676    0.6177    0.6114
3364.696    0.6855    0.6637
3364.715    0.7091    0.6823
3364.735    0.7276    0.7186
3364.755    0.7682    0.7923
3364.775    0.8022    0.8752
3364.795    0.8429    0.9333
3364.815    0.9120    0.9592
3364.834    0.9541    0.9647
3364.854    0.9757    0.9616
3364.874    0.9719    0.9548
3364.894    0.9535    0.9447
3364.914    0.9285    0.9290
3364.934    0.9089    0.9076
3364.953    0.8900    0.8892
3364.973    0.8794    0.8756
3364.993    0.8732    0.8634
3365.013    0.8618    0.8541
3365.033    0.8704    0.8620
3365.053    0.8865    0.8896
3365.072    0.8861    0.9194
3365.092    0.8923    0.9397
3365.112    0.9049    0.9445
3365.132    0.9122    0.9285
3365.152    0.8968    0.8861
3365.172    0.8310    0.8274
3365.191    0.7777    0.7881
3365.211    0.7813    0.7956
3365.231    0.8262    0.8468
3365.251    0.9068    0.9039
3365.271    0.9561    0.9384
3365.290    0.9721    0.9515
3365.310    0.9940    0.9550
3365.330    1.0002    0.9532
3365.350    1.0046    0.9475
# 027435  45  3364.458  3365.331
3364.458    0.9099    0.9253
3364.478    0.9568    0.9432
3364.498    0.9568    0.9337
3364.518    0.9160    0.8904
3364.538    0.8156    0.7962
3364.558    0.6386    0.6419
3364.577    0.4505    0.4687
3364.597    0.3292    0.3292
3364.617    0.3019    0.2958
3364.637    0.3662    0.3686
3364.657    0.4811    0.4901
3364.677    0.5943    0.5940
3364.696    0.6631    0.6480
3364.716    0.6936    0.6756
3364.736    0.7276    0.7145
3364.756    0.7752    0.7832
3364.776    0.8323    0.8618
3364.795    0.8806    0.9183
3364.815    0.9198    0.9493
3364.835    0.9565    0.9579
3364.855    0.9625    0.9557
3364.875    0.9565    0.9491
3364.895    0.9480    0.9397
3364.914    0.9217    0.9260
3364.934    0.8939    0.9066
3364.954    0.8833    0.8890
3364.974    0.8884    0.8782
3364.994    0.8817    0.8728
3365.014    0.8770    0.8728
3365.033    0.8823    0.8827
3365.053    0.9049    0.9045
3365.073    0.9120    0.9279
3365.093    0.9262    0.9430
3365.113    0.9373    0.9441
3365.132    0.9356    0.9273
3365.152    0.9024    0.8876
3365.172    0.8278    0.8350
3365.192    0.7804    0.7982
3365.212    0.7920    0.8045
3365.232    0.8435    0.8511
3365.251    0.9072    0.9045
3365.271    0.9583    0.9443
3365.291    0.9714    0.9616
3365.311    0.9779    0.9643
3365.331    0.9915    0.9596
# 029432  46  3364.453  3365.345
3364.453    0.7918    0.8132
3364.473    0.9020    0.8810
3364.492    0.9445    0.9177
3364.512    0.9367    0.9154
3364.532    0.8829    0.8650
3364.552    0.7668    0.7553
3364.572    0.5840    0.5902
3364.592    0.4022    0.4134
3364.611    0.3008    0.2996
3364.631    0.2867    0.2825
3364.651    0.3566    0.3601
3364.671    0.4709    0.4772
3364.691    0.5792    0.5754
3364.711    0.6323    0.6305
3364.730    0.6722    0.6619
3364.750    0.7274    0.7089
3364.770    0.7809    0.7822
3364.790    0.8226    0.8604
3364.810    0.8772    0.9173
3364.830    0.9253    0.9445
3364.849    0.9460    0.9506
3364.869    0.9519    0.9469
3364.889    0.9425    0.9386
3364.909    0.9320    0.9270
3364.929    0.9043    0.9101
3364.948    0.8815    0.8906
3364.968    0.8706    0.8728
3364.988    0.8670    0.8612
3365.008    0.8507    0.8533
3365.028    0.8535    0.8515
3365.048    0.8682    0.8646
3365.067    0.8915    0.8904
3365.087    0.9137    0.9192
3365.107    0.9175    0.9367
3365.127    0.9202    0.9361
3365.147    0.9194    0.9133
3365.167    0.8794    0.8690
3365.186    0.8151    0.8202
3365.206    0.7842    0.7903
3365.226    0.8030    0.8041
3365.246    0.8484    0.8527
3365.266    0.9049    0.9055
3365.286    0.9467    0.9399
3365.305    0.9607    0.9537
3365.325    0.9723    0.9561
3365.345    0.9833    0.9517
# 031965  46  3364.454  3365.346
3364.454    0.8011    0.8155
3364.474    0.8954    0.8813
3364.494    0.9309    0.9072
3364.513    0.9099    0.8857
3364.533    0.8243    0.8082
3364.553    0.6647    0.6683
3364.573    0.4714    0.4863
3364.593    0.3203    0.3231
3364.612    0.2498    0.2467
3364.632    0.2734    0.2728
3364.652    0.3756    0.3776
3364.672    0.4988    0.4999
3364.692    0.5867    0.5886
3364.712    0.6504    0.6343
3364.731    0.6811    0.6670
3364.751    0.7259    0.7228
3364.771    0.7892    0.8008
3364.791    0.8346    0.8740
3364.811    0.8821    0.9202
3364.831    0.9288    0.9384
3364.850    0.9367    0.9391
3364.870    0.9408    0.9322
3364.890    0.9262    0.9230
3364.910    0.9084    0.9110
3364.930    0.8829    0.8933
3364.949    0.8780    0.8746
3364.969    0.8692    0.8608
3364.989    0.8541    0.8529
3365.009    0.8494    0.8463
3365.029    0.8453    0.8472
3365.049    0.8720    0.8668
3365.068    0.8947    0.8974
3365.088    0.9064    0.9256
3365.108    0.9376    0.9369
3365.128    0.9378    0.9285
3365.148    0.9185    0.8991
3365.168    0.8706    0.8529
3365.187    0.8067    0.8111
3365.207    0.7779    0.7973
3365.227    0.8095    0.8258
3365.247    0.8702    0.8772
3365.267    0.9131    0.9211
3365.286    0.9399    0.9434
3365.306    0.9546    0.9504
3365.326    0.9669    0.9480
3365.346    0.9714    0.9410
# 032673  46  3364.453  3365.345
3364.453    0.8043    0.8230
3364.473    0.9152    0.8880
3364.492    0.9313    0.9068
3364.512    0.9043    0.8813
3364.532    0.8181    0.8033
3364.552    0.6651    0.6648
3364.572    0.4750    0.4841
3364.592    0.3102    0.3189
3364.611    0.2391    0.2338
3364.631    0.2425    0.2391
3364.651    0.3024    0.3125
3364.671    0.3961    0.4011
3364.691    0.4674    0.4609
3364.711    0.4992    0.4883
3364.730    0.5308    0.5214
3364.750    0.6140    0.6023
3364.770    0.7228    0.7218
3364.790    0.8057    0.8337
3364.810    0.8598    0.9039
3364.829    0.9087    0.9305
3364.849    0.9415    0.9318
3364.869    0.9260    0.9209
3364.889    0.9049    0.9057
3364.909    0.8551    0.8857
3364.929    0.8352    0.8578
3364.948    0.8102    0.8278
3364.968    0.8130    0.8009
3364.988    0.7958    0.7802
3365.008    0.7690    0.7656
3365.028    0.7720    0.7691
3365.048    0.8033    0.8008
3365.067    0.8397    0.8453
3365.087    0.8610    0.8847
3365.107    0.8980    0.9020
3365.127    0.9137    0.8884
3365.147    0.8694    0.8356
3365.166    0.7537    0.7547
3365.186    0.6548    0.6738
3365.206    0.6321    0.6492
3365.226    0.7005    0.7019
3365.246    0.8035    0.7976
3365.266    0.8847    0.8823
3365.285    0.9288    0.9279
3365.305    0.9535    0.9451
3365.325    0.9565    0.9445
3365.345    0.9621    0.9352
# 033932  45  3364.458  3365.331
3364.458    0.8929    0.9099
3364.478    0.9482    0.9354
3364.498    0.9585    0.9335
3364.518    0.9120    0.8937
3364.538    0.8098    0.8052
3364.558    0.6653    0.6694
3364.577    0.5152    0.5247
3364.597    0.4092    0.4106
3364.617    0.3871    0.3828
3364.637    0.4464    0.4441
3364.657    0.5458    0.5518
3364.677    0.6428    0.6531
3364.696    0.7345    0.7181
3364.716    0.7773    0.7600
3364.736    0.7987    0.7963
3364.756    0.8358    0.8408
3364.776    0.8684    0.8892
3364.796    0.8904    0.9285
3364.815    0.9270    0.9510
3364.835    0.9652    0.9601
3364.855    0.9741    0.9596
3364.875    0.9579    0.9552
3364.895    0.9471    0.9482
3364.914    0.9454    0.9391
3364.934    0.9285    0.9277
3364.954    0.9192    0.9177
3364.974    0.9209    0.9122
3364.994    0.9160    0.9110
3365.014    0.9230    0.9139
3365.033    0.9243    0.9215
3365.053    0.9232    0.9350
3365.073    0.9393    0.9495
3365.093    0.9530    0.9590
3365.113    0.9543    0.9585
3365.133    0.9378    0.9462
3365.152    0.9196    0.9245
3365.172    0.9039    0.8976
3365.192    0.8728    0.8800
3365.212    0.8748    0.8829
3365.232    0.9059    0.9053
3365.252    0.9318    0.9348
3365.271    0.9614    0.9570
3365.291    0.9669    0.9694
3365.311    0.9858    0.9725
3365.331    0.9966    0.9701
# 035185  46  3364.453  3365.345
3364.453    0.8258    0.8329
3364.473    0.8714    0.8696
3364.493    0.8919    0.8833
3364.512    0.8660    0.8632
3364.532    0.8009    0.8002
3364.552    0.6982    0.6997
3364.572    0.5758    0.5812
3364.592    0.4759    0.4769
3364.611    0.4182    0.4194
3364.631    0.4161    0.4172
3364.651    0.4751    0.4663
3364.671    0.5413    0.5421
3364.691    0.6148    0.6190
3364.711    0.6909    0.6838
3364.730    0.7415    0.7347
3364.750    0.7827    0.7838
3364.770    0.8255    0.8318
3364.790    0.8539    0.8758
3364.810    0.8810    0.9101
3364.830    0.9198    0.9315
3364.849    0.9493    0.9404
3364.869    0.9471    0.9404
3364.889    0.9399    0.9343
3364.909    0.9356    0.9243
3364.929    0.9273    0.9124
3364.949    0.9166    0.9014
3364.968    0.9024    0.8937
3364.988    0.9049    0.8906
3365.008    0.9012    0.8931
3365.028    0.8999    0.9007
3365.048    0.8933    0.9124
3365.067    0.9154    0.9247
3365.087    0.9318    0.9352
3365.107    0.9417    0.9386
3365.127    0.9434    0.9324
3365.147    0.9224    0.9171
3365.167    0.8937    0.8976
3365.186    0.8876    0.8827
3365.206    0.8806    0.8776
3365.226    0.8660    0.8865
3365.246    0.8991    0.9057
3365.266    0.9228    0.9277
3365.286    0.9378    0.9451
3365.305    0.9528    0.9548
3365.325    0.9692    0.9572
3365.345    0.9565    0.9530
# 035265  46  3364.454  3365.346
3364.454    0.8278    0.8474
3364.473    0.9333    0.9022
3364.493    0.9469    0.9232
3364.513    0.9169    0.9001
3364.533    0.8404    0.8239
3364.553    0.6790    0.6845
3364.573    0.4959    0.5013
3364.592    0.3391    0.3450
3364.612    0.2718    0.2674
3364.632    0.3034    0.3021
3364.652    0.4037    0.4123
3364.672    0.5331    0.5326
3364.692    0.6202    0.6139
3364.711    0.6561    0.6516
3364.731    0.6944    0.6841
3364.751    0.7495    0.7413
3364.771    0.8097    0.8196
3364.791    0.8594    0.8900
3364.810    0.8972    0.9309
3364.830    0.9219    0.9475
3364.850    0.9402    0.9473
3364.870    0.9458    0.9406
3364.890    0.9288    0.9315
3364.910    0.9126    0.9196
3364.929    0.8997    0.9032
3364.949    0.8855    0.8845
3364.969    0.8774    0.8710
3364.989    0.8678    0.8624
3365.009    0.8517    0.8557
3365.029    0.8539    0.8576
3365.048    0.8778    0.8764
3365.068    0.9131    0.9074
3365.088    0.9341    0.9330
3365.108    0.9447    0.9430
3365.128    0.9471    0.9333
3365.148    0.9112    0.9020
3365.167    0.8525    0.8559
3365.187    0.8028    0.8110
3365.207    0.7890    0.7993
3365.227    0.8333    0.8314
3365.247    0.8865    0.8853
3365.266    0.9181    0.9281
3365.286    0.9480    0.9517
3365.306    0.9574    0.9587
3365.326    0.9734    0.9568
3365.346    0.9766    0.9502
# 036512  46  3364.453  3365.345
3364.453    0.8519    0.8716
3364.473    0.9471    0.9185
3364.493    0.9482    0.9322
3364.513    0.9324    0.9087
3364.533    0.8612    0.8383
3364.552    0.7171    0.7138
3364.572    0.5216    0.5327
3364.592    0.3528    0.3606
3364.612    0.2784    0.2758
3364.632    0.3143    0.3092
3364.652    0.4151    0.4223
3364.671    0.5332    0.5393
3364.691    0.6282    0.6212
3364.711    0.6653    0.6563
3364.731    0.6963    0.6833
3364.751    0.7458    0.7394
3364.770    0.8043    0.8162
3364.790    0.8564    0.8902
3364.810    0.9036    0.9352
3364.830    0.9322    0.9519
3364.850    0.9493    0.9524
3364.870    0.9441    0.9462
3364.889    0.9307    0.9386
3364.909    0.9290    0.9275
3364.929    0.9070    0.9101
3364.949    0.8908    0.8906
3364.969    0.8847    0.8770
3364.989    0.8706    0.8696
3365.008    0.8744    0.8650
3365.028    0.8772    0.8676
3365.048    0.8782    0.8859
3365.068    0.9030    0.9137
3365.088    0.9253    0.9358
3365.108    0.9365    0.9441
3365.127    0.9356    0.9356
3365.147    0.9126    0.9059
3365.167    0.8682    0.8564
3365.187    0.8046    0.8084
3365.207    0.7797    0.7941
3365.226    0.8149    0.8247
3365.246    0.8722    0.8815
3365.266    0.9324    0.9292
3365.286    0.9563    0.9539
3365.306    0.9678    0.9605
3365.326    0.9836    0.9579
3365.345    0.9788    0.9513
# 038647  45  3364.458  3365.331
3364.458    0.8970    0.9156
3364.478    0.9528    0.9305
3364.498    0.9502    0.9145
3364.518    0.8776    0.8582
3364.538    0.7563    0.7473
3364.558    0.5833    0.5837
3364.577    0.4011    0.4177
3364.597    0.3017    0.2997
3364.617    0.2922    0.2888
3364.637    0.3748    0.3761
3364.657    0.4961    0.5036
3364.677    0.6095    0.6095
3364.696    0.6734    0.6665
3364.716    0.7166    0.6984
3364.736    0.7561    0.7365
3364.756    0.7956    0.7969
3364.776    0.8300    0.8640
3364.796    0.8668    0.9147
3364.815    0.9084    0.9397
3364.835    0.9428    0.9469
3364.855    0.9460    0.9441
3364.875    0.9447    0.9376
3364.895    0.9402    0.9290
3364.914    0.9169    0.9166
3364.934    0.8987    0.9003
3364.954    0.8861    0.8870
3364.974    0.8833    0.8810
3364.994    0.8810    0.8796
3365.014    0.8752    0.8813
3365.033    0.8925    0.8915
3365.053    0.9194    0.9120
3365.073    0.9270    0.9333
3365.093    0.9417    0.9449
3365.113    0.9339    0.9421
3365.133    0.9251    0.9238
3365.152    0.9018    0.8935
3365.172    0.8547    0.8570
3365.192    0.8232    0.8360
3365.212    0.8377    0.8466
3365.232    0.8730    0.8837
3365.252    0.9152    0.9245
3365.271    0.9504    0.9502
3365.291    0.9594    0.9605
3365.311    0.9770    0.9590
3365.331    1.0035    0.9517
# 038747  46  3364.458  3365.350
3364.458    0.8285    0.8375
3364.478    0.8670    0.8632
3364.498    0.8682    0.8600
3364.518    0.8222    0.8185
3364.537    0.7499    0.7427
3364.557    0.6282    0.6371
3364.577    0.5236    0.5294
3364.597    0.4537    0.4501
3364.617    0.4260    0.4210
3364.637    0.4406    0.4452
3364.656    0.4991    0.5033
3364.676    0.5744    0.5780
3364.696    0.6522    0.6480
3364.716    0.7188    0.7070
3364.736    0.7720    0.7582
3364.755    0.8106    0.8041
3364.775    0.8418    0.8500
3364.795    0.8728    0.8894
3364.815    0.9059    0.9179
3364.835    0.9339    0.9339
3364.855    0.9491    0.9391
3364.874    0.9382    0.9371
3364.894    0.9247    0.9303
3364.914    0.9219    0.9211
3364.934    0.9160    0.9110
3364.954    0.9114    0.9022
3364.974    0.8974    0.8966
3364.993    0.8991    0.8952
3365.013    0.9126    0.8983
3365.033    0.9108    0.9064
3365.053    0.9108    0.9175
3365.073    0.9152    0.9285
3365.093    0.9238    0.9350
3365.112    0.9262    0.9335
3365.132    0.9118    0.9234
3365.152    0.8985    0.9072
3365.172    0.8888    0.8908
3365.192    0.8823    0.8819
3365.211    0.8806    0.8841
3365.231    0.8886    0.8972
3365.251    0.9061    0.9164
3365.271    0.9406    0.9345
3365.291    0.9449    0.9471
3365.311    0.9696    0.9526
3365.330    0.9772    0.9513
3365.350    0.9436    0.9438
# 038853  46  3364.453  3365.345
3364.453    0.8455    0.8596
3364.473    0.9260    0.9097
3364.493    0.9484    0.9305
3364.513    0.9143    0.9093
3364.533    0.8488    0.8364
3364.552    0.7127    0.7130
3364.572    0.5374    0.5454
3364.592    0.3907    0.3955
3364.612    0.3327    0.3282
3364.632    0.3655    0.3664
3364.651    0.4709    0.4695
3364.671    0.5847    0.5887
3364.691    0.6744    0.6751
3364.711    0.7345    0.7234
3364.731    0.7720    0.7588
3364.751    0.7984    0.8043
3364.770    0.8568    0.8572
3364.790    0.8813    0.9082
3364.810    0.9097    0.9408
3364.830    0.9285    0.9541
3364.850    0.9467    0.9550
3364.870    0.9601    0.9504
3364.889    0.9491    0.9441
3364.909    0.9432    0.9345
3364.929    0.9264    0.9215
3364.949    0.9209    0.9084
3364.969    0.9143    0.9014
3364.989    0.9082    0.9014
3365.008    0.9160    0.9053
3365.028    0.9105    0.9137
3365.048    0.9166    0.9273
3365.068    0.9423    0.9436
3365.088    0.9521    0.9557
3365.108    0.9434    0.9587
3365.127    0.9469    0.9504
3365.147    0.9491    0.9285
3365.167    0.9099    0.8966
3365.187    0.8582    0.8688
3365.207    0.8478    0.8624
3365.227    0.8768    0.8829
3365.246    0.9064    0.9154
3365.266    0.9328    0.9451
3365.286    0.9579    0.9618
3365.306    0.9685    0.9672
3365.326    0.9817    0.9658
3365.345    0.9890    0.9614
# 039506  46  3364.452  3365.345
3364.452    0.9188    0.9438
3364.472    0.9851    0.9652
3364.492    0.9986    0.9710
3364.512    0.9683    0.9581
3364.532    0.9313    0.9145
3364.551    0.8343    0.8253
3364.571    0.6657    0.6742
3364.591    0.4948    0.5099
3364.611    0.4226    0.4184
3364.631    0.4600    0.4509
3364.651    0.5585    0.5712
3364.670    0.6918    0.6929
3364.690    0.7963    0.7764
3364.710    0.8368    0.8123
3364.730    0.8517    0.8316
3364.750    0.8612    0.8620
3364.770    0.8730    0.9051
3364.789    0.8878    0.9428
3364.809    0.9095    0.9672
3364.829    0.9513    0.9768
3364.849    0.9788    0.9779
3364.869    0.9874    0.9757
3364.889    0.9979    0.9716
3364.908    0.9949    0.9647
3364.928    0.9781    0.9535
3364.948    0.9515    0.9412
3364.968    0.9384    0.9330
3364.988    0.9454    0.9303
3365.008    0.9384    0.9303
3365.027    0.9345    0.9330
3365.047    0.9376    0.9421
3365.067    0.9515    0.9554
3365.087    0.9389    0.9667
3365.107    0.9330    0.9721
3365.127    0.9475    0.9692
3365.146    0.9570    0.9559
3365.166    0.9376    0.9307
3365.186    0.9095    0.9043
3365.206    0.8714    0.8935
3365.226    0.8774    0.9076
3365.246    0.9162    0.9363
3365.265    0.9627    0.9607
3365.285    0.9876    0.9750
3365.305    1.0055    0.9795
3365.325    1.0132    0.9786
3365.345    1.0102    0.9754
# 039822  46  3364.454  3365.346
3364.454    0.8586    0.8827
3364.473    0.9475    0.9260
3364.493    0.9761    0.9447
3364.513    0.9486    0.9298
3364.533    0.8843    0.8716
3364.553    0.7593    0.7544
3364.572    0.5764    0.5935
3364.592    0.4165    0.4233
3364.612    0.3315    0.3295
3364.632    0.3588    0.3526
3364.652    0.4544    0.4613
3364.672    0.5830    0.5852
3364.691    0.6831    0.6676
3364.711    0.7243    0.7097
3364.731    0.7516    0.7374
3364.751    0.7752    0.7831
3364.771    0.8224    0.8476
3364.791    0.8640    0.9080
3364.810    0.9049    0.9445
3364.830    0.9378    0.9603
3364.850    0.9656    0.9618
3364.870    0.9802    0.9574
3364.890    0.9656    0.9504
3364.909    0.9478    0.9410
3364.929    0.9277    0.9264
3364.949    0.9224    0.9099
3364.969    0.9076    0.8978
3364.989    0.8906    0.8910
3365.009    0.8804    0.8870
3365.028    0.8993    0.8886
3365.048    0.8989    0.9024
3365.068    0.9219    0.9253
3365.088    0.9393    0.9458
3365.108    0.9204    0.9552
3365.127    0.9417    0.9504
3365.147    0.9412    0.9281
3365.167    0.9089    0.8892
3365.187    0.8525    0.8494
3365.207    0.8181    0.8343
3365.227    0.8358    0.8564
3365.246    0.8878    0.8980
3365.266    0.9365    0.9382
3365.286    0.9561    0.9609
3365.306    0.9779    0.9685
3365.326    0.9927    0.9678
3365.346    0.9968    0.9632
# 040118  45  3364.458  3365.331
3364.458    0.9313    0.8794
3364.478    0.9705    0.9277
3364.498    0.9590    0.9341
3364.518    0.9103    0.8978
3364.538    0.8241    0.8065
3364.558    0.6455    0.6495
3364.577    0.4488    0.4709
3364.597    0.3329    0.3314
3364.617    0.3160    0.3090
3364.637    0.3915    0.3971
3364.657    0.5201    0.5291
3364.677    0.6397    0.6352
3364.696    0.7122    0.6861
3364.716    0.7388    0.7101
3364.736    0.7560    0.7485
3364.756    0.7880    0.8166
3364.776    0.8209    0.8890
3364.796    0.8504    0.9384
3364.815    0.8997    0.9594
3364.835    0.9510    0.9643
3364.855    0.9736    0.9612
3364.875    0.9676    0.9550
3364.895    0.9462    0.9454
3364.914    0.9303    0.9313
3364.934    0.9103    0.9124
3364.954    0.9041    0.8958
3364.974    0.9005    0.8841
3364.994    0.8744    0.8732
3365.014    0.8670    0.8658
3365.033    0.8878    0.8738
3365.053    0.8952    0.8993
3365.073    0.8943    0.9277
3365.093    0.9034    0.9449
3365.113    0.9175    0.9471
3365.133    0.9376    0.9300
3365.152    0.9204    0.8933
3365.172    0.8523    0.8435
3365.192    0.7949    0.8117
3365.212    0.7951    0.8230
3365.232    0.8568    0.8684
3365.251    0.9166    0.9133
3365.271    0.9614    0.9417
3365.291    0.9913    0.9526
3365.311    0.9968    0.9550
3365.331    1.0051    0.9526
# 040133  46  3364.453  3365.345
3364.453    0.7624    0.7734
3364.473    0.8666    0.8543
3364.493    0.9097    0.8935
3364.513    0.8935    0.8774
3364.533    0.8226    0.8019
3364.552    0.6724    0.6716
3364.572    0.4750    0.4911
3364.592    0.3157    0.3227
3364.612    0.2375    0.2329
3364.632    0.2543    0.2499
3364.652    0.3371    0.3481
3364.671    0.4608    0.4639
3364.691    0.5679    0.5577
3364.711    0.6263    0.6070
3364.731    0.6524    0.6402
3364.751    0.7073    0.6949
3364.770    0.7647    0.7718
3364.790    0.8243    0.8525
3364.810    0.8742    0.9068
3364.830    0.9064    0.9298
3364.850    0.9275    0.9320
3364.870    0.9196    0.9247
3364.889    0.9160    0.9154
3364.909    0.9020    0.9028
3364.929    0.8841    0.8847
3364.949    0.8557    0.8636
3364.969    0.8453    0.8480
3364.989    0.8502    0.8383
3365.008    0.8257    0.8295
3365.028    0.8185    0.8264
3365.048    0.8484    0.8445
3365.068    0.8890    0.8804
3365.088    0.9093    0.9137
3365.108    0.9232    0.9281
3365.127    0.9417    0.9215
3365.147    0.9196    0.8933
3365.167    0.8654    0.8476
3365.187    0.8013    0.8024
3365.207    0.7638    0.7865
3365.226    0.7798    0.8115
3365.246    0.8453    0.8630
3365.266    0.9032    0.9093
3365.286    0.9196    0.9341
3365.306    0.9462    0.9415
3365.326    0.9676    0.9391
3365.345    0.9712    0.9318
# 041184  45  3364.458  3365.331
3364.458    0.7057    0.7006
3364.478    0.6979    0.6974
3364.498    0.6825    0.6847
3364.518    0.6560    0.6616
3364.538    0.6202    0.6298
3364.558    0.5966    0.5928
3364.577    0.5664    0.5583
3364.597    0.5319    0.5284
3364.617    0.5125    0.5105
3364.637    0.5072    0.5080
3364.657    0.5178    0.5218
3364.677    0.5428    0.5503
3364.696    0.5830    0.5879
3364.716    0.6369    0.6342
3364.736    0.6917    0.6833
3364.756    0.7355    0.7313
3364.776    0.7752    0.7754
3364.795    0.8145    0.8115
3364.815    0.8488    0.8429
3364.835    0.8732    0.8668
3364.855    0.8876    0.8833
3364.875    0.8867    0.8933
3364.895    0.8874    0.8980
3364.914    0.8886    0.8985
3364.934    0.8910    0.8964
3364.954    0.8978    0.8931
3364.974    0.8888    0.8898
3364.994    0.8857    0.8876
3365.014    0.8888    0.8867
3365.033    0.9016    0.8876
3365.053    0.9078    0.8894
3365.073    0.8902    0.8921
3365.093    0.8784    0.8947
3365.113    0.8906    0.8964
3365.132    0.8863    0.8972
3365.152    0.8921    0.8974
3365.172    0.8958    0.8970
3365.192    0.9003    0.8972
3365.212    0.9005    0.8983
3365.232    0.8983    0.9003
3365.251    0.9091    0.9028
3365.271    0.9095    0.9057
3365.291    0.9101    0.9074
3365.311    0.9076    0.9070
3365.331    0.9024    0.9034
# 041484  46  3364.458  3365.350
3364.458    0.8511    0.8626
3364.477    0.9169    0.9051
3364.497    0.9345    0.9124
3364.517    0.8966    0.8726
3364.537    0.7872    0.7764
3364.557    0.6166    0.6239
3364.577    0.4371    0.4484
3364.596    0.3176    0.3199
3364.616    0.2869    0.2787
3364.636    0.3362    0.3398
3364.656    0.4451    0.4577
3364.676    0.5719    0.5717
3364.696    0.6636    0.6457
3364.715    0.7047    0.6847
3364.735    0.7285    0.7236
3364.755    0.7865    0.7809
3364.775    0.8320    0.8482
3364.795    0.8676    0.9036
3364.815    0.9129    0.9348
3364.834    0.9410    0.9447
3364.854    0.9389    0.9428
3364.874    0.9421    0.9363
3364.894    0.9251    0.9279
3364.914    0.9049    0.9162
3364.934    0.9020    0.9007
3364.953    0.8913    0.8874
3364.973    0.8716    0.8796
3364.993    0.8692    0.8766
3365.013    0.8776    0.8766
3365.033    0.8857    0.8849
3365.053    0.9143    0.9049
3365.072    0.9245    0.9277
3365.092    0.9380    0.9443
3365.112    0.9486    0.9465
3365.132    0.9425    0.9324
3365.152    0.9156    0.9018
3365.172    0.8590    0.8628
3365.191    0.8196    0.8358
3365.211    0.8234    0.8371
3365.231    0.8612    0.8692
3365.251    0.9118    0.9114
3365.271    0.9454    0.9423
3365.290    0.9539    0.9561
3365.310    0.9605    0.9590
3365.330    0.9723    0.9550
3365.350    0.9772    0.9480
# 041526  46  3364.453  3365.345
3364.453    0.8205    0.8343
3364.473    0.9122    0.8956
3364.493    0.9382    0.9249
3364.512    0.9371    0.9124
3364.532    0.8672    0.8486
3364.552    0.7203    0.7223
3364.572    0.5384    0.5461
3364.592    0.3699    0.3765
3364.611    0.2914    0.2895
3364.631    0.3151    0.3104
3364.651    0.4136    0.4193
3364.671    0.5444    0.5503
3364.691    0.6494    0.6474
3364.711    0.7096    0.6981
3364.730    0.7501    0.7281
3364.750    0.7788    0.7718
3364.770    0.8177    0.8335
3364.790    0.8622    0.8933
3364.810    0.8927    0.9326
3364.830    0.9270    0.9489
3364.849    0.9541    0.9502
3364.869    0.9517    0.9451
3364.889    0.9393    0.9378
3364.909    0.9309    0.9281
3364.929    0.9078    0.9137
3364.948    0.8947    0.8983
3364.968    0.8906    0.8874
3364.988    0.8792    0.8833
3365.008    0.8798    0.8813
3365.028    0.8843    0.8831
3365.048    0.8991    0.8972
3365.067    0.9173    0.9202
3365.087    0.9460    0.9421
3365.107    0.9489    0.9521
3365.127    0.9515    0.9469
3365.147    0.9404    0.9260
3365.167    0.9093    0.8919
3365.186    0.8533    0.8596
3365.206    0.8339    0.8461
3365.226    0.8488    0.8646
3365.246    0.8952    0.9026
3365.266    0.9348    0.9367
3365.286    0.9524    0.9552
3365.305    0.9647    0.9607
3365.325    0.9736    0.9592
3365.345    0.9802    0.9539
# 042333  45  3364.459  3365.331
3364.459    0.8504    0.8624
3364.479    0.9145    0.9028
3364.498    0.9196    0.9049
3364.518    0.8660    0.8590
3364.538    0.7539    0.7560
3364.558    0.5943    0.6012
3364.578    0.4278    0.4320
3364.598    0.3115    0.3106
3364.617    0.2825    0.2826
3364.637    0.3464    0.3446
3364.657    0.4559    0.4565
3364.677    0.5618    0.5621
3364.697    0.6364    0.6305
3364.717    0.6806    0.6703
3364.736    0.7221    0.7093
3364.756    0.7667    0.7686
3364.776    0.8164    0.8381
3364.796    0.8676    0.8958
3364.816    0.9039    0.9288
3364.836    0.9378    0.9393
3364.855    0.9497    0.9371
3364.875    0.9333    0.9300
3364.895    0.9326    0.9207
3364.915    0.9217    0.9084
3364.935    0.9018    0.8931
3364.954    0.8833    0.8798
3364.974    0.8646    0.8714
3364.994    0.8553    0.8672
3365.014    0.8674    0.8668
3365.034    0.8857    0.8760
3365.054    0.8947    0.8976
3365.073    0.9147    0.9213
3365.093    0.9358    0.9376
3365.113    0.9318    0.9378
3365.133    0.9428    0.9207
3365.153    0.9059    0.8884
3365.173    0.8517    0.8511
3365.192    0.8166    0.8281
3365.212    0.8204    0.8337
3365.232    0.8507    0.8676
3365.252    0.8995    0.9097
3365.272    0.9373    0.9406
3365.291    0.9451    0.9541
3365.311    0.9685    0.9561
3365.331    0.9799    0.9508
# 042575  46  3364.458  3365.350
3364.458    0.8626    0.8774
3364.478    0.9322    0.9089
3364.498    0.9264    0.9001
3364.518    0.8628    0.8461
3364.538    0.7473    0.7342
3364.557    0.5685    0.5733
3364.577    0.3713    0.3857
3364.597    0.2511    0.2515
3364.617    0.2290    0.2238
3364.637    0.2948    0.2976
3364.657    0.4087    0.4203
3364.676    0.5320    0.5237
3364.696    0.5997    0.5844
3364.716    0.6202    0.6121
3364.736    0.6668    0.6531
3364.756    0.7350    0.7311
3364.776    0.8013    0.8232
3364.795    0.8480    0.8906
3364.815    0.8950    0.9270
3364.835    0.9322    0.9361
3364.855    0.9307    0.9315
3364.875    0.9245    0.9226
3364.894    0.9181    0.9122
3364.914    0.8896    0.8962
3364.934    0.8644    0.8738
3364.954    0.8640    0.8533
3364.974    0.8447    0.8408
3364.994    0.8400    0.8304
3365.013    0.8219    0.8221
3365.033    0.8297    0.8300
3365.053    0.8662    0.8618
3365.073    0.8851    0.8999
3365.093    0.9049    0.9236
3365.113    0.9324    0.9258
3365.132    0.9196    0.9061
3365.152    0.8796    0.8622
3365.172    0.7976    0.8052
3365.192    0.7463    0.7665
3365.212    0.7645    0.7762
3365.231    0.8170    0.8268
3365.251    0.8780    0.8892
3365.271    0.9171    0.9307
3365.291    0.9475    0.9467
3365.311    0.9554    0.9467
3365.331    0.9743    0.9386
3365.350    0.9641    0.9283
# 043297  45  3364.458  3365.331
3364.458    0.8584    0.8692
3364.478    0.9207    0.8993
3364.498    0.9068    0.8857
3364.518    0.8383    0.8219
3364.538    0.7060    0.6987
3364.558    0.5225    0.5246
3364.577    0.3427    0.3558
3364.597    0.2429    0.2415
3364.617    0.2394    0.2322
3364.637    0.3043    0.3151
3364.657    0.4276    0.4366
3364.677    0.5473    0.5381
3364.696    0.6041    0.5916
3364.716    0.6375    0.6229
3364.736    0.6894    0.6700
3364.756    0.7537    0.7487
3364.776    0.8126    0.8352
3364.795    0.8624    0.8960
3364.815    0.8960    0.9277
3364.835    0.9204    0.9345
3364.855    0.9391    0.9296
3364.875    0.9232    0.9207
3364.895    0.9043    0.9097
3364.914    0.8780    0.8943
3364.934    0.8600    0.8738
3364.954    0.8588    0.8559
3364.974    0.8457    0.8437
3364.994    0.8306    0.8327
3365.014    0.8239    0.8260
3365.033    0.8393    0.8371
3365.053    0.8736    0.8696
3365.073    0.9057    0.9049
3365.093    0.9207    0.9247
3365.113    0.9423    0.9228
3365.133    0.9236    0.8983
3365.152    0.8541    0.8557
3365.172    0.7921    0.8043
3365.192    0.7520    0.7754
3365.212    0.7791    0.7923
3365.232    0.8451    0.8447
3365.251    0.8991    0.8972
3365.271    0.9188    0.9320
3365.291    0.9373    0.9445
3365.311    0.9654    0.9432
3365.331    0.9824    0.9350
# 043557  46  3364.458  3365.350
3364.458    0.8825    0.8997
3364.478    0.9441    0.9226
3364.498    0.9303    0.9103
3364.518    0.8704    0.8539
3364.537    0.7528    0.7511
3364.557    0.5886    0.5977
3364.577    0.4320    0.4369
3364.597    0.3293    0.3289
3364.617    0.3154    0.3141
3364.637    0.3854    0.3835
3364.656    0.4810    0.4842
3364.676    0.5750    0.5778
3364.696    0.6433    0.6371
3364.716    0.6831    0.6767
3364.736    0.7357    0.7243
3364.755    0.7852    0.7869
3364.775    0.8308    0.8570
3364.795    0.8863    0.9112
3364.815    0.9292    0.9404
3364.835    0.9475    0.9493
3364.855    0.9471    0.9469
3364.874    0.9412    0.9402
3364.894    0.9292    0.9298
3364.914    0.9131    0.9154
3364.934    0.8980    0.8985
3364.954    0.8888    0.8837
3364.974    0.8902    0.8744
3364.993    0.8742    0.8704
3365.013    0.8622    0.8728
3365.033    0.8861    0.8851
3365.053    0.9078    0.9064
3365.073    0.9307    0.9277
3365.093    0.9361    0.9397
3365.112    0.9253    0.9369
3365.132    0.9173    0.9152
3365.152    0.8794    0.8764
3365.172    0.8404    0.8335
3365.192    0.8017    0.8100
3365.211    0.8119    0.8207
3365.231    0.8537    0.8612
3365.251    0.9047    0.9084
3365.271    0.9412    0.9425
3365.291    0.9570    0.9585
3365.311    0.9770    0.9614
3365.330    0.9768    0.9570
3365.350    0.9517    0.9478
# 043726  46  3364.453  3365.345
3364.453    0.7916    0.8037
3364.473    0.8884    0.8740
3364.493    0.9219    0.8987
3364.513    0.8880    0.8718
3364.533    0.8043    0.7881
3364.552    0.6504    0.6513
3364.572    0.4545    0.4681
3364.592    0.2990    0.3051
3364.612    0.2321    0.2266
3364.632    0.2530    0.2519
3364.651    0.3381    0.3432
3364.671    0.4528    0.4544
3364.691    0.5418    0.5330
3364.711    0.5761    0.5712
3364.731    0.6145    0.6055
3364.751    0.6828    0.6731
3364.770    0.7544    0.7645
3364.790    0.8211    0.8545
3364.810    0.8758    0.9108
3364.830    0.9133    0.9326
3364.850    0.9283    0.9328
3364.870    0.9268    0.9238
3364.889    0.9135    0.9131
3364.909    0.8980    0.8991
3364.929    0.8772    0.8790
3364.949    0.8523    0.8562
3364.969    0.8468    0.8381
3364.989    0.8412    0.8241
3365.008    0.8104    0.8117
3365.028    0.8076    0.8104
3365.048    0.8395    0.8346
3365.068    0.8662    0.8754
3365.088    0.8972    0.9097
3365.107    0.9275    0.9230
3365.127    0.9266    0.9122
3365.147    0.9066    0.8738
3365.167    0.8209    0.8126
3365.187    0.7434    0.7553
3365.207    0.7206    0.7401
3365.226    0.7654    0.7779
3365.246    0.8451    0.8466
3365.266    0.9016    0.9055
3365.286    0.9234    0.9365
3365.306    0.9399    0.9456
3365.326    0.9546    0.9430
3365.345    0.9757    0.9348
# 044324  46  3364.453  3365.345
3364.453    0.8612    0.8817
3364.473    0.9480    0.9213
3364.493    0.9618    0.9324
3364.513    0.9196    0.9057
3364.533    0.8395    0.8295
3364.552    0.6965    0.7024
3364.572    0.5226    0.5306
3364.592    0.3776    0.3791
3364.612    0.3172    0.3152
3364.632    0.3614    0.3611
3364.651    0.4712    0.4713
3364.671    0.5894    0.5942
3364.691    0.6816    0.6792
3364.711    0.7330    0.7236
3364.731    0.7612    0.7558
3364.751    0.8017    0.8009
3364.770    0.8494    0.8555
3364.790    0.8782    0.9078
3364.810    0.9101    0.9406
3364.830    0.9373    0.9537
3364.850    0.9467    0.9541
3364.870    0.9649    0.9493
3364.889    0.9579    0.9432
3364.909    0.9350    0.9348
3364.929    0.9179    0.9228
3364.949    0.9066    0.9103
3364.969    0.9028    0.9030
3364.989    0.8956    0.9009
3365.008    0.9026    0.9018
3365.028    0.9179    0.9070
3365.048    0.9234    0.9209
3365.068    0.9273    0.9393
3365.088    0.9369    0.9535
3365.107    0.9436    0.9572
3365.127    0.9565    0.9486
3365.147    0.9454    0.9264
3365.167    0.8989    0.8947
3365.187    0.8644    0.8674
3365.207    0.8606    0.8622
3365.226    0.8732    0.8829
3365.246    0.9247    0.9181
3365.266    0.9438    0.9482
3365.286    0.9508    0.9641
3365.306    0.9636    0.9681
3365.326    0.9838    0.9654
3365.345    0.9906    0.9596
# 044997  46  3364.452  3365.345
3364.452    0.7697    0.7851
3364.472    0.8880    0.8662
3364.492    0.9258    0.9043
3364.512    0.9245    0.8921
3364.532    0.8604    0.8300
3364.552    0.7190    0.7068
3364.571    0.5232    0.5368
3364.591    0.3383    0.3508
3364.611    0.2382    0.2351
3364.631    0.2359    0.2335
3364.651    0.3207    0.3252
3364.671    0.4408    0.4486
3364.690    0.5429    0.5390
3364.710    0.5905    0.5822
3364.730    0.6206    0.6039
3364.750    0.6787    0.6567
3364.770    0.7463    0.7504
3364.790    0.8126    0.8470
3364.809    0.8616    0.9082
3364.829    0.9016    0.9358
3364.849    0.9361    0.9395
3364.869    0.9361    0.9328
3364.889    0.9215    0.9236
3364.909    0.9007    0.9124
3364.928    0.8768    0.8952
3364.948    0.8618    0.8712
3364.968    0.8547    0.8521
3364.988    0.8463    0.8416
3365.008    0.8299    0.8327
3365.027    0.8287    0.8297
3365.047    0.8545    0.8463
3365.067    0.8839    0.8810
3365.087    0.8983    0.9129
3365.107    0.9131    0.9279
3365.127    0.9307    0.9232
3365.146    0.9133    0.8960
3365.166    0.8529    0.8406
3365.186    0.7745    0.7754
3365.206    0.7233    0.7415
3365.226    0.7537    0.7682
3365.246    0.8333    0.8368
3365.265    0.8861    0.8974
3365.285    0.9253    0.9326
3365.305    0.9454    0.9438
3365.325    0.9719    0.9428
3365.345    0.9988    0.9354
# 045325  45  3364.458  3365.331
3364.458    0.8082    0.8209
3364.478    0.8908    0.8752
3364.498    0.9036    0.8892
3364.518    0.8646    0.8515
3364.538    0.7670    0.7568
3364.558    0.6100    0.6108
3364.577    0.4418    0.4534
3364.597    0.3205    0.3222
3364.617    0.2787    0.2741
3364.637    0.3194    0.3178
3364.657    0.4081    0.4190
3364.677    0.5214    0.5257
3364.696    0.6095    0.5998
3364.716    0.6619    0.6489
3364.736    0.7086    0.6929
3364.756    0.7586    0.7520
3364.776    0.8065    0.8217
3364.796    0.8616    0.8823
3364.815    0.9003    0.9185
3364.835    0.9188    0.9339
3364.855    0.9423    0.9337
3364.875    0.9328    0.9268
3364.895    0.9101    0.9177
3364.914    0.9045    0.9076
3364.934    0.8937    0.8943
3364.954    0.8780    0.8810
3364.974    0.8644    0.8708
3364.994    0.8502    0.8630
3365.014    0.8537    0.8588
3365.033    0.8798    0.8642
3365.053    0.8872    0.8841
3365.073    0.9022    0.9114
3365.093    0.9324    0.9322
3365.113    0.9348    0.9369
3365.133    0.9369    0.9230
3365.152    0.9018    0.8937
3365.172    0.8584    0.8545
3365.192    0.8151    0.8251
3365.212    0.8093    0.8243
3365.232    0.8476    0.8545
3365.251    0.8952    0.8947
3365.271    0.9236    0.9294
3365.291    0.9502    0.9478
3365.311    0.9649    0.9528
3365.331    0.9786    0.9495
# 046903  46  3364.454  3365.346
3364.454    0.8078    0.8285
3364.473    0.9118    0.8872
3364.493    0.9443    0.9177
3364.513    0.9202    0.9051
3364.533    0.8488    0.8414
3364.553    0.7201    0.7165
3364.573    0.5368    0.5424
3364.592    0.3710    0.3802
3364.612    0.2857    0.2809
3364.632    0.2930    0.2908
3364.652    0.3800    0.3873
3364.672    0.5050    0.5102
3364.691    0.6059    0.6006
3364.711    0.6657    0.6527
3364.731    0.6998    0.6855
3364.751    0.7464    0.7338
3364.771    0.8043    0.8048
3364.791    0.8424    0.8758
3364.810    0.8900    0.9221
3364.830    0.9283    0.9445
3364.850    0.9380    0.9482
3364.870    0.9451    0.9434
3364.890    0.9406    0.9356
3364.910    0.9188    0.9249
3364.929    0.9059    0.9099
3364.949    0.8900    0.8917
3364.969    0.8714    0.8776
3364.989    0.8698    0.8700
3365.009    0.8692    0.8652
3365.029    0.8634    0.8664
3365.048    0.8788    0.8802
3365.068    0.9129    0.9061
3365.088    0.9294    0.9305
3365.108    0.9393    0.9419
3365.128    0.9363    0.9363
3365.147    0.9162    0.9131
3365.167    0.8780    0.8722
3365.187    0.8192    0.8295
3365.207    0.7982    0.8110
3365.227    0.8232    0.8314
3365.247    0.8702    0.8776
3365.266    0.9198    0.9196
3365.286    0.9504    0.9465
3365.306    0.9596    0.9559
3365.326    0.9781    0.9552
3365.346    0.9786    0.9493
# 049580  45  3364.458  3365.331
3364.458    0.8730    0.8886
3364.478    0.9361    0.9177
3364.498    0.9307    0.9110
3364.518    0.8851    0.8612
3364.538    0.7745    0.7565
3364.558    0.6009    0.5973
3364.577    0.4093    0.4295
3364.597    0.2994    0.3012
3364.617    0.2836    0.2746
3364.637    0.3437    0.3479
3364.657    0.4593    0.4691
3364.677    0.5770    0.5769
3364.696    0.6492    0.6384
3364.716    0.6853    0.6734
3364.736    0.7290    0.7135
3364.756    0.7771    0.7773
3364.776    0.8202    0.8502
3364.796    0.8708    0.9070
3364.815    0.9043    0.9358
3364.835    0.9296    0.9449
3364.855    0.9486    0.9421
3364.875    0.9402    0.9352
3364.895    0.9324    0.9260
3364.914    0.9202    0.9137
3364.934    0.8960    0.8968
3364.954    0.8841    0.8817
3364.974    0.8841    0.8730
3364.994    0.8766    0.8682
3365.014    0.8626    0.8670
3365.033    0.8758    0.8758
3365.053    0.9034    0.8985
3365.073    0.9143    0.9243
3365.093    0.9204    0.9402
3365.113    0.9247    0.9406
3365.133    0.9292    0.9228
3365.152    0.9068    0.8894
3365.172    0.8463    0.8463
3365.192    0.7995    0.8177
3365.212    0.8108    0.8247
3365.232    0.8628    0.8644
3365.252    0.9129    0.9114
3365.271    0.9462    0.9423
3365.291    0.9641    0.9565
3365.311    0.9752    0.9574
3365.331    0.9786    0.9517
# 049586  46  3364.453  3365.345
3364.453    0.7714    0.7802
3364.473    0.8678    0.8576
3364.492    0.9066    0.8923
3364.512    0.8896    0.8748
3364.532    0.8059    0.7974
3364.552    0.6572    0.6577
3364.572    0.4677    0.4767
3364.592    0.3080    0.3131
3364.611    0.2364    0.2326
3364.631    0.2511    0.2503
3364.651    0.3417    0.3467
3364.671    0.4677    0.4655
3364.691    0.5567    0.5551
3364.711    0.6107    0.6021
3364.730    0.6506    0.6340
3364.750    0.6953    0.6893
3364.770    0.7663    0.7711
3364.790    0.8302    0.8519
3364.810    0.8694    0.9057
3364.829    0.9026    0.9277
3364.849    0.9288    0.9300
3364.869    0.9245    0.9226
3364.889    0.9084    0.9131
3364.909    0.9043    0.9016
3364.929    0.8904    0.8847
3364.948    0.8700    0.8662
3364.968    0.8628    0.8521
3364.988    0.8486    0.8453
3365.008    0.8379    0.8404
3365.028    0.8397    0.8424
3365.048    0.8678    0.8614
3365.067    0.8870    0.8919
3365.087    0.9141    0.9198
3365.107    0.9296    0.9307
3365.127    0.9345    0.9207
3365.147    0.9150    0.8900
3365.166    0.8566    0.8459
3365.186    0.7843    0.8008
3365.206    0.7659    0.7851
3365.226    0.8024    0.8130
3365.246    0.8578    0.8662
3365.266    0.8985    0.9131
3365.285    0.9230    0.9373
3365.305    0.9386    0.9451
3365.325    0.9603    0.9423
3365.345    0.9822    0.9341
# 049728  46  3364.453  3365.345
3364.453    0.8339    0.8453
3364.473    0.9150    0.9030
3364.492    0.9294    0.9247
3364.512    0.9361    0.9070
3364.532    0.8610    0.8398
3364.552    0.7119    0.7096
3364.572    0.5208    0.5272
3364.592    0.3415    0.3523
3364.611    0.2677    0.2642
3364.631    0.2901    0.2862
3364.651    0.3911    0.3946
3364.671    0.5139    0.5218
3364.691    0.6086    0.6112
3364.711    0.6739    0.6525
3364.730    0.6982    0.6795
3364.750    0.7352    0.7320
3364.770    0.7956    0.8106
3364.790    0.8570    0.8847
3364.810    0.8941    0.9309
3364.830    0.9288    0.9489
3364.849    0.9484    0.9497
3364.869    0.9519    0.9436
3364.889    0.9447    0.9352
3364.909    0.9313    0.9241
3364.929    0.9095    0.9072
3364.949    0.8742    0.8876
3364.968    0.8736    0.8738
3364.988    0.8804    0.8646
3365.008    0.8656    0.8561
3365.028    0.8555    0.8547
3365.048    0.8742    0.8722
3365.068    0.8935    0.9036
3365.087    0.9034    0.9300
3365.107    0.9217    0.9425
3365.127    0.9339    0.9363
3365.147    0.9275    0.9084
3365.167    0.8748    0.8610
3365.186    0.8013    0.8149
3365.206    0.7771    0.7962
3365.226    0.8117    0.8238
3365.246    0.8774    0.8780
3365.266    0.9266    0.9253
3365.286    0.9510    0.9502
3365.305    0.9669    0.9572
3365.325    0.9790    0.9557
3365.345    0.9811    0.9493
# 049756  46  3364.458  3365.350
3364.458    0.8566    0.8682
3364.478    0.9238    0.9112
3364.497    0.9339    0.9135
3364.517    0.8970    0.8706
3364.537    0.7870    0.7697
3364.557    0.5999    0.6066
3364.577    0.4010    0.4173
3364.597    0.2750    0.2750
3364.616    0.2433    0.2374
3364.636    0.2979    0.3018
3364.656    0.4173    0.4235
3364.676    0.5420    0.5372
3364.696    0.6156    0.6034
3364.715    0.6406    0.6330
3364.735    0.6772    0.6708
3364.755    0.7442    0.7411
3364.775    0.8065    0.8272
3364.795    0.8549    0.8956
3364.815    0.9080    0.9313
3364.834    0.9358    0.9408
3364.854    0.9421    0.9373
3364.874    0.9307    0.9288
3364.894    0.9190    0.9181
3364.914    0.8968    0.9026
3364.934    0.8770    0.8808
3364.953    0.8622    0.8616
3364.973    0.8610    0.8494
3364.993    0.8500    0.8408
3365.013    0.8320    0.8337
3365.033    0.8397    0.8406
3365.053    0.8734    0.8694
3365.072    0.8974    0.9039
3365.092    0.9066    0.9290
3365.112    0.9260    0.9341
3365.132    0.9341    0.9173
3365.152    0.8968    0.8772
3365.172    0.8270    0.8234
3365.191    0.7697    0.7852
3365.211    0.7736    0.7880
3365.231    0.8289    0.8343
3365.251    0.8839    0.8927
3365.271    0.9258    0.9335
3365.290    0.9506    0.9502
3365.310    0.9554    0.9524
3365.330    0.9663    0.9467
3365.350    0.9727    0.9376
# 050505  46  3364.458  3365.350
3364.458    0.8952    0.9152
3364.478    0.9656    0.9348
3364.497    0.9603    0.9262
3364.517    0.9041    0.8851
3364.537    0.8039    0.7938
3364.557    0.6378    0.6377
3364.577    0.4308    0.4439
3364.597    0.2848    0.2902
3364.616    0.2548    0.2467
3364.636    0.3102    0.3141
3364.656    0.4313    0.4417
3364.676    0.5598    0.5567
3364.696    0.6362    0.6173
3364.715    0.6578    0.6381
3364.735    0.6759    0.6713
3364.755    0.7501    0.7446
3364.775    0.8102    0.8358
3364.795    0.8545    0.9064
3364.815    0.9043    0.9412
3364.834    0.9432    0.9504
3364.854    0.9601    0.9473
3364.874    0.9471    0.9395
3364.894    0.9275    0.9292
3364.914    0.9110    0.9137
3364.934    0.8831    0.8917
3364.953    0.8644    0.8714
3364.973    0.8614    0.8564
3364.993    0.8507    0.8428
3365.013    0.8257    0.8293
3365.033    0.8371    0.8327
3365.053    0.8656    0.8628
3365.072    0.8896    0.8999
3365.092    0.9133    0.9270
3365.112    0.9234    0.9345
3365.132    0.9285    0.9198
3365.152    0.8958    0.8784
3365.172    0.8087    0.8185
3365.191    0.7527    0.7736
3365.211    0.7630    0.7741
3365.231    0.8160    0.8253
3365.251    0.8945    0.8902
3365.271    0.9348    0.9345
3365.290    0.9499    0.9521
3365.310    0.9654    0.9539
3365.330    0.9730    0.9478
3365.350    0.9808    0.9386
# 051178  46  3364.458  3365.350
3364.458    0.9326    0.9471
3364.478    0.9707    0.9550
3364.497    0.9703    0.9417
3364.517    0.9202    0.8976
3364.537    0.8126    0.8037
3364.557    0.6474    0.6509
3364.577    0.4639    0.4734
3364.597    0.3420    0.3468
3364.616    0.3375    0.3294
3364.636    0.4121    0.4127
3364.656    0.5259    0.5375
3364.676    0.6353    0.6383
3364.696    0.7060    0.6902
3364.715    0.7325    0.7147
3364.735    0.7635    0.7511
3364.755    0.8130    0.8126
3364.775    0.8596    0.8808
3364.795    0.8919    0.9309
3364.815    0.9285    0.9554
3364.834    0.9574    0.9612
3364.854    0.9701    0.9585
3364.874    0.9623    0.9524
3364.894    0.9430    0.9443
3364.914    0.9224    0.9318
3364.934    0.9014    0.9156
3364.953    0.8915    0.9022
3364.973    0.8950    0.8941
3364.993    0.8993    0.8904
3365.013    0.8954    0.8908
3365.033    0.9005    0.9012
3365.053    0.9224    0.9213
3365.072    0.9328    0.9408
3365.092    0.9337    0.9532
3365.112    0.9456    0.9528
3365.132    0.9443    0.9354
3365.152    0.9198    0.8995
3365.171    0.8557    0.8568
3365.191    0.8089    0.8278
3365.211    0.8228    0.8362
3365.231    0.8698    0.8780
3365.251    0.9215    0.9260
3365.271    0.9643    0.9583
3365.290    0.9663    0.9712
3365.310    0.9802    0.9723
3365.330    0.9977    0.9676
3365.350    0.9922    0.9601
# 053721  45  3364.458  3365.331
3364.458    0.8825    0.8954
3364.478    0.9415    0.9268
3364.498    0.9417    0.9241
3364.518    0.9055    0.8778
3364.538    0.7861    0.7752
3364.558    0.6128    0.6172
3364.577    0.4364    0.4506
3364.597    0.3225    0.3219
3364.617    0.2950    0.2919
3364.637    0.3632    0.3597
3364.657    0.4712    0.4764
3364.677    0.5749    0.5828
3364.696    0.6564    0.6465
3364.716    0.6952    0.6853
3364.736    0.7335    0.7264
3364.756    0.7842    0.7870
3364.776    0.8341    0.8555
3364.796    0.8734    0.9097
3364.815    0.9080    0.9382
3364.835    0.9397    0.9478
3364.855    0.9460    0.9458
3364.875    0.9423    0.9393
3364.895    0.9311    0.9298
3364.914    0.9133    0.9162
3364.934    0.9045    0.8980
3364.954    0.8902    0.8829
3364.974    0.8754    0.8772
3364.994    0.8861    0.8804
3365.014    0.8894    0.8886
3365.033    0.8943    0.9014
3365.053    0.9228    0.9198
3365.073    0.9339    0.9376
3365.093    0.9482    0.9480
3365.113    0.9665    0.9460
3365.133    0.9441    0.9283
3365.152    0.9080    0.8958
3365.172    0.8650    0.8541
3365.192    0.8170    0.8258
3365.212    0.8160    0.8310
3365.232    0.8614    0.8674
3365.252    0.9074    0.9129
3365.271    0.9369    0.9451
3365.291    0.9612    0.9612
3365.311    0.9712    0.9641
3365.331    0.9736    0.9596
# 054375  46  3364.452  3365.345
3364.452    0.7665    0.7867
3364.472    0.8662    0.8509
3364.492    0.9164    0.8892
3364.512    0.8991    0.8825
3364.532    0.8291    0.8211
3364.552    0.7039    0.7049
3364.571    0.5513    0.5598
3364.591    0.4059    0.4119
3364.611    0.3215    0.3208
3364.631    0.3203    0.3165
3364.651    0.3881    0.3871
3364.671    0.4784    0.4893
3364.690    0.5793    0.5758
3364.710    0.6471    0.6384
3364.730    0.7016    0.6830
3364.750    0.7391    0.7316
3364.770    0.7822    0.7929
3364.790    0.8258    0.8555
3364.809    0.8702    0.9016
3364.829    0.9097    0.9285
3364.849    0.9330    0.9367
3364.869    0.9311    0.9341
3364.889    0.9285    0.9266
3364.909    0.9204    0.9160
3364.928    0.8987    0.9030
3364.948    0.8956    0.8882
3364.968    0.9018    0.8774
3364.988    0.8917    0.8732
3365.008    0.8780    0.8748
3365.027    0.8788    0.8815
3365.047    0.8919    0.8954
3365.067    0.9097    0.9143
3365.087    0.9213    0.9313
3365.107    0.9324    0.9384
3365.127    0.9350    0.9313
3365.146    0.9150    0.9108
3365.166    0.8821    0.8788
3365.186    0.8379    0.8480
3365.206    0.8291    0.8348
3365.226    0.8480    0.8484
3365.246    0.8650    0.8815
3365.265    0.8972    0.9147
3365.285    0.9296    0.9393
3365.305    0.9541    0.9502
3365.325    0.9730    0.9508
3365.345    0.9829    0.9456
# 055459  46  3364.453  3365.345
3364.453    0.8156    0.8283
3364.473    0.8987    0.8898
3364.493    0.9475    0.9133
3364.513    0.9141    0.8894
3364.533    0.8234    0.8100
3364.552    0.6751    0.6764
3364.572    0.4808    0.4942
3364.592    0.3262    0.3307
3364.612    0.2594    0.2546
3364.632    0.2894    0.2899
3364.651    0.3941    0.3957
3364.671    0.5137    0.5216
3364.691    0.6157    0.6115
3364.711    0.6756    0.6572
3364.731    0.7013    0.6904
3364.751    0.7492    0.7439
3364.770    0.8063    0.8134
3364.790    0.8464    0.8817
3364.810    0.8865    0.9247
3364.830    0.9247    0.9415
3364.850    0.9451    0.9415
3364.870    0.9412    0.9348
3364.889    0.9171    0.9266
3364.909    0.9070    0.9158
3364.929    0.9005    0.9001
3364.949    0.8780    0.8829
3364.969    0.8772    0.8712
3364.989    0.8684    0.8644
3365.008    0.8576    0.8582
3365.028    0.8646    0.8588
3365.048    0.8794    0.8766
3365.068    0.8997    0.9072
3365.088    0.9198    0.9330
3365.107    0.9322    0.9428
3365.127    0.9467    0.9345
3365.147    0.9313    0.9076
3365.167    0.8744    0.8660
3365.187    0.8185    0.8272
3365.207    0.7982    0.8171
3365.226    0.8348    0.8429
3365.246    0.8878    0.8900
3365.266    0.9224    0.9296
3365.286    0.9371    0.9499
3365.306    0.9649    0.9554
3365.326    0.9770    0.9524
3365.345    0.9790    0.9456
# 055868  46  3364.452  3365.345
3364.452    0.8843    0.8999
3364.472    0.9510    0.9333
3364.492    0.9587    0.9376
3364.512    0.9326    0.9074
3364.532    0.8557    0.8295
3364.552    0.6933    0.6902
3364.571    0.5032    0.5183
3364.591    0.3534    0.3607
3364.611    0.3071    0.3009
3364.631    0.3602    0.3582
3364.651    0.4750    0.4837
3364.671    0.5988    0.6052
3364.690    0.6880    0.6766
3364.710    0.7288    0.7109
3364.730    0.7539    0.7403
3364.750    0.8037    0.7927
3364.770    0.8370    0.8602
3364.790    0.8672    0.9166
3364.809    0.9043    0.9473
3364.829    0.9445    0.9585
3364.849    0.9627    0.9581
3364.869    0.9557    0.9532
3364.889    0.9561    0.9465
3364.909    0.9421    0.9361
3364.928    0.9120    0.9217
3364.948    0.9043    0.9066
3364.968    0.9103    0.8974
3364.988    0.9051    0.8943
3365.008    0.8966    0.8943
3365.027    0.9003    0.9003
3365.047    0.9179    0.9164
3365.067    0.9300    0.9367
3365.087    0.9262    0.9508
3365.107    0.9369    0.9539
3365.127    0.9508    0.9430
3365.146    0.9273    0.9166
3365.166    0.8770    0.8762
3365.186    0.8320    0.8414
3365.206    0.8183    0.8370
3365.226    0.8566    0.8680
3365.246    0.9112    0.9129
3365.265    0.9393    0.9458
3365.285    0.9583    0.9627
3365.305    0.9799    0.9661
3365.325    0.9924    0.9627
3365.345    0.9986    0.9563
# 059589  46  3364.458  3365.350
3364.458    0.8825    0.8980
3364.478    0.9445    0.9253
3364.498    0.9467    0.9202
3364.518    0.9095    0.8788
3364.537    0.8113    0.7930
3364.557    0.6427    0.6424
3364.577    0.4367    0.4542
3364.597    0.2960    0.3003
3364.617    0.2599    0.2521
3364.637    0.3130    0.3193
3364.656    0.4324    0.4412
3364.676    0.5661    0.5609
3364.696    0.6418    0.6288
3364.716    0.6714    0.6543
3364.736    0.7138    0.6842
3364.755    0.7534    0.7451
3364.775    0.8052    0.8289
3364.795    0.8472    0.8978
3364.815    0.8902    0.9350
3364.835    0.9303    0.9458
3364.855    0.9467    0.9432
3364.874    0.9428    0.9363
3364.894    0.9348    0.9275
3364.914    0.9112    0.9150
3364.934    0.8861    0.8964
3364.954    0.8847    0.8780
3364.974    0.8672    0.8664
3364.993    0.8500    0.8574
3365.013    0.8478    0.8470
3365.033    0.8541    0.8492
3365.053    0.8798    0.8744
3365.073    0.9024    0.9093
3365.093    0.9160    0.9328
3365.112    0.9209    0.9380
3365.132    0.9298    0.9243
3365.152    0.9041    0.8900
3365.172    0.8321    0.8408
3365.192    0.7766    0.8011
3365.212    0.7797    0.8017
3365.231    0.8358    0.8422
3365.251    0.8894    0.8983
3365.271    0.9328    0.9380
3365.291    0.9627    0.9541
3365.311    0.9797    0.9548
3365.331    0.9838    0.9480
3365.350    0.9838    0.9389
# 059610  46  3364.453  3365.345
3364.453    0.8272    0.8400
3364.473    0.9124    0.8999
3364.493    0.9458    0.9311
3364.513    0.9402    0.9232
3364.533    0.8874    0.8682
3364.552    0.7720    0.7602
3364.572    0.5876    0.5927
3364.592    0.4043    0.4179
3364.612    0.3112    0.3105
3364.632    0.3236    0.3146
3364.652    0.4028    0.4099
3364.671    0.5214    0.5280
3364.691    0.6327    0.6250
3364.711    0.6845    0.6767
3364.731    0.7104    0.7075
3364.751    0.7598    0.7520
3364.770    0.8076    0.8147
3364.790    0.8523    0.8821
3364.810    0.8913    0.9292
3364.830    0.9219    0.9506
3364.850    0.9458    0.9543
3364.870    0.9596    0.9497
3364.889    0.9491    0.9430
3364.909    0.9363    0.9337
3364.929    0.9196    0.9194
3364.949    0.8980    0.9020
3364.969    0.9003    0.8892
3364.989    0.9018    0.8839
3365.008    0.8865    0.8833
3365.028    0.8817    0.8872
3365.048    0.9030    0.9005
3365.068    0.9164    0.9221
3365.088    0.9337    0.9419
3365.108    0.9493    0.9515
3365.127    0.9478    0.9473
3365.147    0.9335    0.9258
3365.167    0.8985    0.8872
3365.187    0.8484    0.8449
3365.207    0.8209    0.8241
3365.226    0.8262    0.8397
3365.246    0.8702    0.8829
3365.266    0.9273    0.9268
3365.286    0.9497    0.9537
3365.306    0.9654    0.9638
3365.326    0.9806    0.9643
3365.345    0.9795    0.9598
# 062175  45  3364.458  3365.331
3364.458    0.8106    0.8217
3364.478    0.8983    0.8815
3364.498    0.9093    0.8972
3364.518    0.8732    0.8598
3364.538    0.7702    0.7624
3364.558    0.6081    0.6056
3364.577    0.4199    0.4309
3364.597    0.2794    0.2830
3364.617    0.2349    0.2298
3364.637    0.2833    0.2825
3364.657    0.3881    0.4009
3364.677    0.5228    0.5225
3364.696    0.6132    0.6005
3364.716    0.6575    0.6428
3364.736    0.6944    0.6786
3364.756    0.7452    0.7371
3364.776    0.8013    0.8126
3364.796    0.8474    0.8786
3364.815    0.8839    0.9158
3364.835    0.9143    0.9296
3364.855    0.9166    0.9283
3364.875    0.9228    0.9215
3364.895    0.9164    0.9124
3364.914    0.9007    0.8991
3364.934    0.8813    0.8790
3364.954    0.8602    0.8600
3364.974    0.8576    0.8521
3364.994    0.8541    0.8537
3365.014    0.8492    0.8578
3365.033    0.8592    0.8668
3365.053    0.8956    0.8878
3365.073    0.9279    0.9141
3365.093    0.9292    0.9322
3365.113    0.9365    0.9345
3365.133    0.9412    0.9202
3365.152    0.9064    0.8919
3365.172    0.8535    0.8525
3365.192    0.8057    0.8211
3365.212    0.7945    0.8198
3365.232    0.8412    0.8521
3365.252    0.8917    0.8964
3365.271    0.9185    0.9275
3365.291    0.9389    0.9421
3365.311    0.9574    0.9434
3365.331    0.9766    0.9373
# 062816  46  3364.452  3365.345
3364.452    0.7654    0.7827
3364.472    0.8674    0.8535
3364.492    0.9243    0.8997
3364.512    0.9133    0.9018
3364.532    0.8690    0.8509
3364.552    0.7495    0.7423
3364.571    0.5805    0.5955
3364.591    0.4291    0.4351
3364.611    0.3301    0.3275
3364.631    0.3145    0.3128
3364.651    0.3829    0.3826
3364.671    0.4836    0.4900
3364.690    0.5808    0.5806
3364.710    0.6479    0.6425
3364.730    0.6976    0.6827
3364.750    0.7343    0.7285
3364.770    0.7909    0.7914
3364.790    0.8264    0.8584
3364.809    0.8827    0.9080
3364.829    0.9221    0.9365
3364.849    0.9352    0.9447
3364.869    0.9482    0.9419
3364.889    0.9406    0.9343
3364.909    0.9166    0.9243
3364.928    0.9014    0.9112
3364.948    0.9009    0.8954
3364.968    0.8923    0.8821
3364.988    0.8748    0.8738
3365.008    0.8734    0.8700
3365.027    0.8744    0.8714
3365.047    0.8831    0.8833
3365.067    0.9043    0.9049
3365.087    0.9173    0.9273
3365.107    0.9324    0.9397
3365.127    0.9391    0.9365
3365.146    0.9236    0.9169
3365.166    0.8865    0.8821
3365.186    0.8437    0.8445
3365.206    0.8207    0.8245
3365.226    0.8283    0.8362
3365.246    0.8680    0.8728
3365.265    0.9032    0.9114
3365.285    0.9330    0.9399
3365.305    0.9570    0.9528
3365.325    0.9734    0.9550
3365.345    0.9757    0.9508
# 063048  46  3364.452  3365.344
3364.452    0.8041    0.8257
3364.472    0.9164    0.8906
3364.492    0.9539    0.9190
3364.512    0.9322    0.9039
3364.531    0.8588    0.8437
3364.551    0.7206    0.7193
3364.571    0.5235    0.5377
3364.591    0.3433    0.3533
3364.611    0.2510    0.2454
3364.630    0.2537    0.2519
3364.650    0.3443    0.3513
3364.670    0.4777    0.4813
3364.690    0.5913    0.5792
3364.710    0.6391    0.6247
3364.730    0.6625    0.6498
3364.749    0.7039    0.6968
3364.769    0.7704    0.7784
3364.789    0.8166    0.8620
3364.809    0.8626    0.9175
3364.829    0.9173    0.9406
3364.849    0.9393    0.9430
3364.868    0.9382    0.9373
3364.888    0.9356    0.9285
3364.908    0.9103    0.9169
3364.928    0.8970    0.8983
3364.948    0.8744    0.8752
3364.968    0.8652    0.8582
3364.987    0.8566    0.8504
3365.007    0.8445    0.8437
3365.027    0.8310    0.8414
3365.047    0.8620    0.8572
3365.067    0.9018    0.8900
3365.087    0.9097    0.9207
3365.106    0.9207    0.9350
3365.126    0.9343    0.9311
3365.146    0.9330    0.9053
3365.166    0.8792    0.8578
3365.186    0.7916    0.8048
3365.206    0.7558    0.7804
3365.225    0.7892    0.8032
3365.245    0.8642    0.8598
3365.265    0.9126    0.9131
3365.285    0.9389    0.9421
3365.305    0.9537    0.9508
3365.325    0.9663    0.9486
3365.344    0.9770    0.9415
# 063636  46  3364.453  3365.345
3364.453    0.8710    0.8857
3364.473    0.9294    0.9145
3364.492    0.9262    0.9105
3364.512    0.8819    0.8644
3364.532    0.7704    0.7658
3364.552    0.6109    0.6182
3364.572    0.4523    0.4554
3364.591    0.3357    0.3404
3364.611    0.3099    0.3063
3364.631    0.3671    0.3632
3364.651    0.4611    0.4692
3364.671    0.5647    0.5710
3364.691    0.6474    0.6386
3364.710    0.6978    0.6783
3364.730    0.7355    0.7204
3364.750    0.7748    0.7798
3364.770    0.8222    0.8474
3364.790    0.8766    0.9032
3364.810    0.9221    0.9356
3364.829    0.9428    0.9471
3364.849    0.9493    0.9465
3364.869    0.9471    0.9404
3364.889    0.9356    0.9315
3364.909    0.9171    0.9194
3364.928    0.9020    0.9049
3364.948    0.8925    0.8906
3364.968    0.8933    0.8802
3364.988    0.8752    0.8738
3365.008    0.8720    0.8722
3365.028    0.8827    0.8806
3365.047    0.9003    0.8993
3365.067    0.9093    0.9224
3365.087    0.9391    0.9380
3365.107    0.9320    0.9389
3365.127    0.9152    0.9221
3365.147    0.8945    0.8892
3365.166    0.8525    0.8519
3365.186    0.8134    0.8257
3365.206    0.8162    0.8297
3365.226    0.8588    0.8630
3365.246    0.9001    0.9061
3365.266    0.9296    0.9395
3365.285    0.9587    0.9557
3365.305    0.9745    0.9594
3365.325    0.9799    0.9554
3365.345    0.9652    0.9471
# 064150  46  3364.458  3365.350
3364.458    0.8855    0.8968
3364.478    0.9367    0.9135
3364.498    0.9166    0.8923
3364.518    0.8422    0.8253
3364.538    0.7066    0.6998
3364.557    0.5274    0.5337
3364.577    0.3469    0.3570
3364.597    0.2499    0.2475
3364.617    0.2478    0.2445
3364.637    0.3234    0.3305
3364.656    0.4392    0.4436
3364.676    0.5426    0.5401
3364.696    0.6030    0.5910
3364.716    0.6307    0.6213
3364.736    0.6906    0.6725
3364.756    0.7602    0.7554
3364.775    0.8185    0.8389
3364.795    0.8704    0.9020
3364.815    0.9053    0.9315
3364.835    0.9234    0.9373
3364.855    0.9358    0.9320
3364.875    0.9296    0.9230
3364.894    0.9012    0.9120
3364.914    0.8851    0.8945
3364.934    0.8708    0.8728
3364.954    0.8557    0.8547
3364.974    0.8420    0.8443
3364.993    0.8387    0.8375
3365.013    0.8360    0.8362
3365.033    0.8539    0.8511
3365.053    0.8843    0.8821
3365.073    0.9041    0.9124
3365.093    0.9345    0.9283
3365.112    0.9296    0.9247
3365.132    0.9080    0.8983
3365.152    0.8429    0.8492
3365.172    0.7876    0.7936
3365.192    0.7508    0.7647
3365.211    0.7752    0.7836
3365.231    0.8358    0.8406
3365.251    0.8943    0.9005
3365.271    0.9256    0.9376
3365.291    0.9428    0.9508
3365.311    0.9601    0.9493
3365.330    0.9739    0.9415
3365.350    0.9669    0.9300
# 064747  46  3364.452  3365.344
3364.452    0.8291    0.8515
3364.472    0.9307    0.9078
3364.492    0.9698    0.9328
3364.511    0.9513    0.9213
3364.531    0.8835    0.8656
3364.551    0.7556    0.7502
3364.571    0.5672    0.5777
3364.591    0.3881    0.3992
3364.611    0.2983    0.2942
3364.630    0.3075    0.3035
3364.650    0.3968    0.4039
3364.670    0.5225    0.5309
3364.690    0.6342    0.6245
3364.710    0.6850    0.6693
3364.730    0.7094    0.6966
3364.749    0.7551    0.7422
3364.769    0.8085    0.8153
3364.789    0.8478    0.8876
3364.809    0.8819    0.9345
3364.829    0.9251    0.9543
3364.849    0.9563    0.9568
3364.868    0.9585    0.9524
3364.888    0.9532    0.9449
3364.908    0.9277    0.9343
3364.928    0.9047    0.9185
3364.948    0.8921    0.8997
3364.968    0.8796    0.8849
3364.987    0.8766    0.8762
3365.007    0.8744    0.8692
3365.027    0.8682    0.8682
3365.047    0.8904    0.8827
3365.067    0.9043    0.9095
3365.087    0.9192    0.9343
3365.106    0.9404    0.9462
3365.126    0.9436    0.9425
3365.146    0.9354    0.9185
3365.166    0.8831    0.8744
3365.186    0.8188    0.8264
3365.206    0.7881    0.8052
3365.225    0.8179    0.8262
3365.245    0.8752    0.8764
3365.265    0.9188    0.9241
3365.285    0.9548    0.9510
3365.305    0.9734    0.9603
3365.325    0.9822    0.9598
3365.344    0.9931    0.9552
# 070319  46  3364.458  3365.350
3364.458    0.9502    0.9074
3364.478    0.9786    0.9410
3364.498    0.9596    0.9343
3364.517    0.8929    0.8863
3364.537    0.7702    0.7762
3364.557    0.5942    0.6049
3364.577    0.4203    0.4255
3364.597    0.3282    0.3248
3364.617    0.3493    0.3483
3364.636    0.4503    0.4552
3364.656    0.5790    0.5849
3364.676    0.6898    0.6747
3364.696    0.7379    0.7147
3364.716    0.7560    0.7391
3364.736    0.7836    0.7852
3364.755    0.8192    0.8496
3364.775    0.8551    0.9124
3364.795    0.8910    0.9506
3364.815    0.9339    0.9649
3364.835    0.9576    0.9661
3364.854    0.9652    0.9621
3364.874    0.9658    0.9554
3364.894    0.9493    0.9458
3364.914    0.9288    0.9309
3364.934    0.9143    0.9135
3364.954    0.9093    0.9007
3364.973    0.9022    0.8935
3364.993    0.8876    0.8876
3365.013    0.8956    0.8874
3365.033    0.9053    0.9014
3365.053    0.9150    0.9253
3365.073    0.9198    0.9462
3365.092    0.9305    0.9557
3365.112    0.9402    0.9517
3365.132    0.9337    0.9294
3365.152    0.8933    0.8884
3365.172    0.8461    0.8453
3365.192    0.8140    0.8285
3365.211    0.8312    0.8506
3365.231    0.8839    0.8960
3365.251    0.9436    0.9356
3365.271    0.9732    0.9561
3365.291    0.9759    0.9632
3365.310    0.9849    0.9638
3365.330    0.9970    0.9609
3365.350    0.9861    0.9543
# 072604  46  3364.453  3365.345
3364.453    0.8674    0.8894
3364.473    0.9508    0.9288
3364.493    0.9696    0.9365
3364.513    0.9386    0.9070
3364.532    0.8484    0.8327
3364.552    0.6852    0.6931
3364.572    0.4914    0.5089
3364.592    0.3449    0.3470
3364.612    0.2889    0.2824
3364.632    0.3314    0.3357
3364.651    0.4493    0.4530
3364.671    0.5761    0.5770
3364.691    0.6677    0.6548
3364.711    0.7132    0.6891
3364.731    0.7347    0.7191
3364.751    0.7718    0.7745
3364.770    0.8232    0.8433
3364.790    0.8600    0.9055
3364.810    0.9007    0.9412
3364.830    0.9328    0.9532
3364.850    0.9526    0.9521
3364.869    0.9647    0.9465
3364.889    0.9395    0.9382
3364.909    0.9196    0.9251
3364.929    0.9129    0.9064
3364.949    0.8865    0.8876
3364.969    0.8815    0.8764
3364.988    0.8817    0.8714
3365.008    0.8668    0.8680
3365.028    0.8756    0.8722
3365.048    0.8976    0.8919
3365.068    0.9078    0.9196
3365.088    0.9152    0.9408
3365.107    0.9288    0.9475
3365.127    0.9384    0.9380
3365.147    0.9185    0.9093
3365.167    0.8742    0.8660
3365.187    0.8170    0.8281
3365.207    0.7925    0.8226
3365.226    0.8375    0.8533
3365.246    0.9055    0.9018
3365.266    0.9465    0.9399
3365.286    0.9681    0.9581
3365.306    0.9743    0.9616
3365.325    0.9786    0.9581
3365.345    0.9931    0.9513
# 075676  46  3364.453  3365.346
3364.453    0.8997    0.9204
3364.473    0.9811    0.9493
3364.493    1.0055    0.9508
3364.513    0.9723    0.9249
3364.533    0.8874    0.8559
3364.553    0.7273    0.7221
3364.572    0.5258    0.5436
3364.592    0.3602    0.3664
3364.612    0.2913    0.2839
3364.632    0.3214    0.3238
3364.652    0.4258    0.4378
3364.672    0.5449    0.5511
3364.691    0.6179    0.6132
3364.711    0.6515    0.6349
3364.731    0.6817    0.6592
3364.751    0.7422    0.7246
3364.771    0.8147    0.8181
3364.791    0.8596    0.8980
3364.810    0.8980    0.9406
3364.830    0.9326    0.9554
3364.850    0.9530    0.9535
3364.870    0.9572    0.9454
3364.890    0.9367    0.9356
3364.909    0.9028    0.9230
3364.929    0.8420    0.9028
3364.949    0.7985    0.8802
3364.969    0.8085    0.8648
3364.989    0.8300    0.8553
3365.009    0.8496    0.8476
3365.028    0.8628    0.8507
3365.048    0.8827    0.8742
3365.068    0.9133    0.9080
3365.088    0.9449    0.9341
3365.108    0.9563    0.9438
3365.128    0.9603    0.9328
3365.147    0.9309    0.8974
3365.167    0.8523    0.8356
3365.187    0.7739    0.7768
3365.207    0.7546    0.7631
3365.227    0.8054    0.8085
3365.246    0.8941    0.8770
3365.266    0.9532    0.9352
3365.286    0.9607    0.9638
3365.306    0.9763    0.9705
3365.326    0.9840    0.9667
3365.346    0.9888    0.9590
# 076114  46  3364.458  3365.350
3364.458    0.8716    0.8876
3364.477    0.9462    0.9200
3364.497    0.9410    0.9173
3364.517    0.8966    0.8726
3364.537    0.7847    0.7714
3364.557    0.5994    0.6066
3364.577    0.4053    0.4146
3364.596    0.2748    0.2772
3364.616    0.2439    0.2388
3364.636    0.3064    0.3084
3364.656    0.4243    0.4321
3364.676    0.5449    0.5425
3364.696    0.6111    0.6020
3364.715    0.6371    0.6263
3364.735    0.6714    0.6640
3364.755    0.7396    0.7398
3364.775    0.8160    0.8312
3364.795    0.8630    0.9016
3364.814    0.9034    0.9356
3364.834    0.9373    0.9451
3364.854    0.9419    0.9415
3364.874    0.9322    0.9330
3364.894    0.9262    0.9228
3364.914    0.9026    0.9072
3364.933    0.8756    0.8863
3364.953    0.8684    0.8656
3364.973    0.8618    0.8531
3364.993    0.8459    0.8447
3365.013    0.8346    0.8387
3365.033    0.8490    0.8476
3365.052    0.8802    0.8748
3365.072    0.9039    0.9089
3365.092    0.9204    0.9309
3365.112    0.9350    0.9339
3365.132    0.9275    0.9152
3365.152    0.8817    0.8708
3365.171    0.8095    0.8143
3365.191    0.7589    0.7704
3365.211    0.7688    0.7755
3365.231    0.8247    0.8283
3365.251    0.8863    0.8925
3365.270    0.9350    0.9341
3365.290    0.9524    0.9526
3365.310    0.9548    0.9546
3365.330    0.9661    0.9484
3365.350    0.9707    0.9391
# 077749  46  3364.453  3365.345
3364.453    0.8085    0.8136
3364.473    0.8570    0.8562
3364.492    0.8740    0.8682
3364.512    0.8416    0.8360
3364.532    0.7539    0.7527
3364.552    0.6209    0.6279
3364.572    0.4880    0.4902
3364.592    0.3834    0.3819
3364.611    0.3391    0.3392
3364.631    0.3690    0.3665
3364.651    0.4398    0.4465
3364.671    0.5357    0.5416
3364.691    0.6283    0.6222
3364.710    0.6955    0.6781
3364.730    0.7444    0.7256
3364.750    0.7820    0.7745
3364.770    0.8194    0.8272
3364.790    0.8658    0.8760
3364.810    0.8927    0.9110
3364.829    0.9133    0.9288
3364.849    0.9356    0.9341
3364.869    0.9341    0.9313
3364.889    0.9266    0.9249
3364.909    0.9194    0.9164
3364.929    0.9156    0.9068
3364.948    0.9124    0.8985
3364.968    0.8935    0.8923
3364.988    0.8784    0.8896
3365.008    0.8851    0.8913
3365.028    0.9014    0.8985
3365.048    0.9162    0.9112
3365.067    0.9268    0.9253
3365.087    0.9393    0.9356
3365.107    0.9337    0.9365
3365.127    0.9143    0.9260
3365.147    0.9049    0.9068
3365.166    0.8892    0.8870
3365.186    0.8652    0.8728
3365.206    0.8594    0.8734
3365.226    0.8712    0.8892
3365.246    0.9003    0.9124
3365.266    0.9273    0.9335
3365.285    0.9454    0.9456
3365.305    0.9658    0.9497
3365.325    0.9745    0.9471
3365.345    0.9535    0.9402
# 078217  46  3364.453  3365.345
3364.453    0.8843    0.9022
3364.473    0.9590    0.9382
3364.492    0.9678    0.9438
3364.512    0.9384    0.9162
3364.532    0.8547    0.8395
3364.552    0.6949    0.6974
3364.572    0.4985    0.5100
3364.592    0.3477    0.3517
3364.611    0.3035    0.2994
3364.631    0.3647    0.3616
3364.651    0.4824    0.4899
3364.671    0.6080    0.6095
3364.691    0.6894    0.6781
3364.710    0.7161    0.7053
3364.730    0.7418    0.7345
3364.750    0.7894    0.7914
3364.770    0.8416    0.8640
3364.790    0.8870    0.9224
3364.810    0.9181    0.9530
3364.829    0.9532    0.9621
3364.849    0.9698    0.9607
3364.869    0.9618    0.9552
3364.889    0.9519    0.9478
3364.909    0.9367    0.9363
3364.929    0.9160    0.9194
3364.948    0.9032    0.9032
3364.968    0.8999    0.8931
3364.988    0.8956    0.8882
3365.008    0.8867    0.8859
3365.028    0.8941    0.8923
3365.048    0.9145    0.9112
3365.067    0.9241    0.9333
3365.087    0.9258    0.9499
3365.107    0.9341    0.9543
3365.127    0.9508    0.9428
3365.147    0.9292    0.9112
3365.166    0.8766    0.8670
3365.186    0.8211    0.8276
3365.206    0.8098    0.8238
3365.226    0.8494    0.8600
3365.246    0.9039    0.9105
3365.266    0.9502    0.9475
3365.285    0.9705    0.9638
3365.305    0.9750    0.9678
3365.325    0.9840    0.9652
3365.345    0.9829    0.9592
# 079672  46  3364.458  3365.350
3364.458    0.8804    0.8910
3364.478    0.9341    0.9160
3364.498    0.9213    0.9020
3364.518    0.8562    0.8414
3364.538    0.7417    0.7226
3364.557    0.5531    0.5610
3364.577    0.3726    0.3848
3364.597    0.2736    0.2716
3364.617    0.2701    0.2662
3364.637    0.3518    0.3545
3364.657    0.4672    0.4792
3364.676    0.5798    0.5768
3364.696    0.6473    0.6346
3364.716    0.6778    0.6670
3364.736    0.7278    0.7119
3364.756    0.7854    0.7822
3364.775    0.8352    0.8539
3364.795    0.8718    0.9095
3364.815    0.9108    0.9367
3364.835    0.9423    0.9425
3364.855    0.9341    0.9384
3364.875    0.9281    0.9309
3364.894    0.9232    0.9217
3364.914    0.9070    0.9072
3364.934    0.8906    0.8888
3364.954    0.8724    0.8742
3364.974    0.8712    0.8672
3364.994    0.8678    0.8640
3365.013    0.8632    0.8650
3365.033    0.8823    0.8774
3365.053    0.9018    0.9022
3365.073    0.9166    0.9268
3365.093    0.9266    0.9397
3365.112    0.9412    0.9367
3365.132    0.9243    0.9154
3365.152    0.8813    0.8762
3365.172    0.8202    0.8314
3365.192    0.7941    0.8070
3365.212    0.8115    0.8221
3365.231    0.8632    0.8654
3365.251    0.9110    0.9135
3365.271    0.9352    0.9441
3365.291    0.9559    0.9552
3365.311    0.9618    0.9543
3365.331    0.9797    0.9473
3365.350    0.9621    0.9382
# 085042  45  3364.458  3365.331
3364.458    0.8594    0.8756
3364.478    0.9262    0.9047
3364.498    0.9350    0.8970
3364.518    0.8890    0.8474
3364.538    0.7603    0.7435
3364.557    0.5810    0.5909
3364.577    0.3930    0.4055
3364.597    0.2587    0.2635
3364.617    0.2301    0.2229
3364.637    0.2874    0.2882
3364.657    0.4001    0.4127
3364.676    0.5298    0.5263
3364.696    0.6073    0.6002
3364.716    0.6408    0.6343
3364.736    0.6789    0.6707
3364.756    0.7411    0.7376
3364.776    0.8006    0.8213
3364.795    0.8539    0.8867
3364.815    0.8980    0.9251
3364.835    0.9294    0.9369
3364.855    0.9376    0.9348
3364.875    0.9290    0.9275
3364.895    0.9126    0.9185
3364.914    0.8892    0.9064
3364.934    0.8694    0.8878
3364.954    0.8537    0.8696
3364.974    0.8486    0.8574
3364.994    0.8449    0.8474
3365.013    0.8389    0.8379
3365.033    0.8464    0.8406
3365.053    0.8704    0.8662
3365.073    0.8976    0.9016
3365.093    0.9147    0.9258
3365.113    0.9292    0.9303
3365.132    0.9365    0.9158
3365.152    0.9049    0.8804
3365.172    0.8517    0.8321
3365.192    0.8043    0.7951
3365.212    0.7779    0.7967
3365.232    0.8270    0.8387
3365.251    0.8902    0.8900
3365.271    0.9234    0.9285
3365.291    0.9337    0.9447
3365.311    0.9563    0.9454
3365.331    0.9811    0.9380
# 085810  46  3364.458  3365.350
3364.458    0.8513    0.8636
3364.478    0.9147    0.8980
3364.498    0.9143    0.8906
3364.517    0.8535    0.8370
3364.537    0.7274    0.7246
3364.557    0.5581    0.5631
3364.577    0.3858    0.3941
3364.597    0.2813    0.2799
3364.617    0.2624    0.2619
3364.636    0.3299    0.3279
3364.656    0.4391    0.4400
3364.676    0.5326    0.5426
3364.696    0.6138    0.6076
3364.716    0.6564    0.6471
3364.736    0.7062    0.6936
3364.755    0.7572    0.7579
3364.775    0.8217    0.8335
3364.795    0.8686    0.8937
3364.815    0.9014    0.9264
3364.835    0.9185    0.9358
3364.854    0.9273    0.9328
3364.874    0.9232    0.9251
3364.894    0.9133    0.9154
3364.914    0.9074    0.9024
3364.934    0.8906    0.8861
3364.954    0.8802    0.8718
3364.973    0.8748    0.8636
3364.993    0.8596    0.8592
3365.013    0.8562    0.8596
3365.033    0.8736    0.8710
3365.053    0.8939    0.8947
3365.073    0.9122    0.9202
3365.092    0.9339    0.9343
3365.112    0.9395    0.9328
3365.132    0.9215    0.9120
3365.152    0.8821    0.8740
3365.172    0.8300    0.8306
3365.192    0.7969    0.8050
3365.211    0.8052    0.8145
3365.231    0.8457    0.8553
3365.251    0.8970    0.9034
3365.271    0.9238    0.9371
3365.291    0.9402    0.9519
3365.311    0.9636    0.9530
3365.330    0.9687    0.9471
3365.350    0.9621    0.9373
# 088194  46  3364.458  3365.350
3364.458    0.8857    0.9001
3364.478    0.9445    0.9279
3364.498    0.9497    0.9217
3364.517    0.8997    0.8784
3364.537    0.7860    0.7789
3364.557    0.6131    0.6166
3364.577    0.4150    0.4271
3364.597    0.2864    0.2866
3364.617    0.2608    0.2566
3364.636    0.3259    0.3292
3364.656    0.4525    0.4580
3364.676    0.5750    0.5725
3364.696    0.6468    0.6362
3364.716    0.6808    0.6651
3364.736    0.7160    0.7029
3364.755    0.7698    0.7677
3364.775    0.8238    0.8480
3364.795    0.8690    0.9097
3364.815    0.9120    0.9408
3364.835    0.9373    0.9489
3364.854    0.9454    0.9456
3364.874    0.9438    0.9384
3364.894    0.9365    0.9288
3364.914    0.9171    0.9141
3364.934    0.8931    0.8939
3364.954    0.8810    0.8756
3364.973    0.8726    0.8656
3364.993    0.8586    0.8584
3365.013    0.8529    0.8533
3365.033    0.8658    0.8612
3365.053    0.8872    0.8872
3365.073    0.9076    0.9179
3365.092    0.9245    0.9371
3365.112    0.9320    0.9406
3365.132    0.9262    0.9243
3365.152    0.8960    0.8863
3365.172    0.8320    0.8360
3365.191    0.7842    0.8013
3365.211    0.7918    0.8057
3365.231    0.8391    0.8502
3365.251    0.9047    0.9045
3365.271    0.9419    0.9415
3365.291    0.9475    0.9565
3365.310    0.9759    0.9574
3365.330    0.9788    0.9517
3365.350    0.9754    0.9432
# 088945  46  3364.453  3365.345
3364.453    0.8385    0.8439
3364.473    0.8648    0.8662
3364.492    0.8724    0.8626
3364.512    0.8283    0.8258
3364.532    0.7535    0.7549
3364.552    0.6583    0.6601
3364.572    0.5582    0.5617
3364.592    0.4872    0.4847
3364.611    0.4516    0.4492
3364.631    0.4560    0.4562
3364.651    0.4947    0.4997
3364.671    0.5574    0.5616
3364.691    0.6279    0.6259
3364.710    0.6917    0.6822
3364.730    0.7454    0.7364
3364.750    0.7927    0.7876
3364.770    0.8391    0.8360
3364.790    0.8652    0.8782
3364.810    0.8970    0.9101
3364.829    0.9226    0.9294
3364.849    0.9341    0.9382
3364.869    0.9373    0.9384
3364.889    0.9320    0.9324
3364.909    0.9369    0.9230
3364.929    0.9213    0.9129
3364.948    0.9061    0.9045
3364.968    0.9022    0.8991
3364.988    0.8991    0.8985
3365.008    0.9103    0.9030
3365.028    0.9105    0.9112
3365.048    0.9162    0.9209
3365.067    0.9273    0.9290
3365.087    0.9292    0.9326
3365.107    0.9211    0.9288
3365.127    0.9103    0.9169
3365.147    0.9014    0.8991
3365.166    0.8768    0.8823
3365.186    0.8614    0.8710
3365.206    0.8680    0.8712
3365.226    0.8802    0.8837
3365.246    0.9041    0.9039
3365.266    0.9209    0.9251
3365.285    0.9504    0.9412
3365.305    0.9625    0.9504
3365.325    0.9621    0.9513
3365.345    0.9406    0.9438
# 089282  45  3364.458  3365.331
3364.458    0.8704    0.8813
3364.478    0.9204    0.9124
3364.498    0.9277    0.9135
3364.518    0.8904    0.8714
3364.538    0.7969    0.7777
3364.557    0.6389    0.6449
3364.577    0.4761    0.4897
3364.597    0.3701    0.3720
3364.617    0.3448    0.3385
3364.637    0.3949    0.3948
3364.657    0.5000    0.5036
3364.676    0.5995    0.6083
3364.696    0.6921    0.6890
3364.716    0.7584    0.7394
3364.736    0.7881    0.7795
3364.756    0.8209    0.8239
3364.776    0.8549    0.8720
3364.795    0.8882    0.9110
3364.815    0.9099    0.9369
3364.835    0.9356    0.9475
3364.855    0.9557    0.9480
3364.875    0.9389    0.9436
3364.895    0.9330    0.9363
3364.914    0.9371    0.9266
3364.934    0.9292    0.9143
3364.954    0.9135    0.9047
3364.974    0.9012    0.9020
3364.994    0.9110    0.9061
3365.013    0.9150    0.9139
3365.033    0.9251    0.9247
3365.053    0.9380    0.9376
3365.073    0.9425    0.9497
3365.093    0.9497    0.9565
3365.113    0.9432    0.9550
3365.132    0.9391    0.9443
3365.152    0.9412    0.9243
3365.172    0.9097    0.9012
3365.192    0.8800    0.8857
3365.212    0.8788    0.8874
3365.232    0.8980    0.9064
3365.251    0.9213    0.9305
3365.271    0.9471    0.9510
3365.291    0.9524    0.9618
3365.311    0.9723    0.9638
3365.331    0.9998    0.9603
# 089474  46  3364.457  3365.350
3364.457    0.8752    0.8880
3364.477    0.9358    0.9169
3364.497    0.9305    0.9082
3364.517    0.8676    0.8531
3364.537    0.7478    0.7406
3364.557    0.5741    0.5758
3364.576    0.3971    0.4094
3364.596    0.2867    0.2880
3364.616    0.2742    0.2667
3364.636    0.3354    0.3395
3364.656    0.4465    0.4565
3364.676    0.5651    0.5598
3364.695    0.6302    0.6200
3364.715    0.6700    0.6577
3364.735    0.7102    0.7026
3364.755    0.7663    0.7704
3364.775    0.8213    0.8455
3364.795    0.8788    0.9030
3364.814    0.9097    0.9320
3364.834    0.9345    0.9406
3364.854    0.9341    0.9373
3364.874    0.9303    0.9292
3364.894    0.9175    0.9181
3364.914    0.9034    0.9018
3364.933    0.8770    0.8825
3364.953    0.8758    0.8654
3364.973    0.8632    0.8562
3364.993    0.8582    0.8523
3365.013    0.8533    0.8533
3365.033    0.8648    0.8658
3365.052    0.8888    0.8898
3365.072    0.9103    0.9175
3365.092    0.9277    0.9350
3365.112    0.9419    0.9348
3365.132    0.9292    0.9145
3365.152    0.8788    0.8756
3365.171    0.8264    0.8321
3365.191    0.7916    0.8039
3365.211    0.8019    0.8136
3365.231    0.8566    0.8562
3365.251    0.9007    0.9059
3365.271    0.9315    0.9402
3365.290    0.9391    0.9543
3365.310    0.9576    0.9554
3365.330    0.9772    0.9495
3365.350    0.9705    0.9402
# 089912  46  3364.453  3365.345
3364.453    0.8113    0.8194
3364.473    0.8602    0.8568
3364.493    0.8788    0.8728
3364.513    0.8634    0.8533
3364.532    0.8009    0.7960
3364.552    0.6947    0.6997
3364.572    0.5809    0.5860
3364.592    0.4846    0.4856
3364.612    0.4309    0.4284
3364.632    0.4299    0.4285
3364.651    0.4722    0.4742
3364.671    0.5471    0.5478
3364.691    0.6223    0.6233
3364.711    0.6868    0.6879
3364.731    0.7516    0.7415
3364.751    0.7995    0.7900
3364.770    0.8320    0.8344
3364.790    0.8668    0.8772
3364.810    0.9003    0.9110
3364.830    0.9202    0.9326
3364.850    0.9318    0.9423
3364.869    0.9350    0.9432
3364.889    0.9428    0.9386
3364.909    0.9384    0.9307
3364.929    0.9309    0.9213
3364.949    0.9204    0.9131
3364.969    0.9145    0.9084
3364.988    0.9247    0.9089
3365.008    0.9169    0.9143
3365.028    0.9154    0.9232
3365.048    0.9292    0.9335
3365.068    0.9339    0.9425
3365.088    0.9471    0.9473
3365.107    0.9524    0.9460
3365.127    0.9371    0.9369
3365.147    0.9192    0.9207
3365.167    0.8976    0.9020
3365.187    0.8870    0.8872
3365.207    0.8796    0.8831
3365.226    0.8867    0.8910
3365.246    0.9018    0.9084
3365.266    0.9226    0.9285
3365.286    0.9493    0.9447
3365.306    0.9570    0.9539
3365.325    0.9601    0.9559
3365.345    0.9603    0.9519
# 090004  46  3364.458  3365.350
3364.458    0.9268    0.9412
3364.478    0.9557    0.9328
3364.498    0.9386    0.9014
3364.517    0.8588    0.8368
3364.537    0.7083    0.7114
3364.557    0.5163    0.5284
3364.577    0.3354    0.3424
3364.597    0.2387    0.2358
3364.617    0.2512    0.2521
3364.636    0.3531    0.3571
3364.656    0.4911    0.4932
3364.676    0.6001    0.5907
3364.696    0.6464    0.6310
3364.716    0.6716    0.6501
3364.736    0.7194    0.6974
3364.755    0.7746    0.7757
3364.775    0.8143    0.8606
3364.795    0.8650    0.9162
3364.815    0.9072    0.9389
3364.835    0.9358    0.9410
3364.854    0.9546    0.9350
3364.874    0.9386    0.9262
3364.894    0.9181    0.9152
3364.914    0.9018    0.8978
3364.934    0.8804    0.8758
3364.954    0.8610    0.8590
3364.973    0.8379    0.8484
3364.993    0.8198    0.8337
3365.013    0.8204    0.8219
3365.033    0.8472    0.8356
3365.053    0.8831    0.8752
3365.073    0.8987    0.9137
3365.092    0.9095    0.9318
3365.112    0.9283    0.9290
3365.132    0.9175    0.9045
3365.152    0.8650    0.8588
3365.172    0.7918    0.8074
3365.192    0.7591    0.7834
3365.211    0.7874    0.8069
3365.231    0.8511    0.8648
3365.251    0.9133    0.9192
3365.271    0.9417    0.9486
3365.291    0.9497    0.9557
3365.311    0.9710    0.9497
3365.330    0.9806    0.9393
3365.350    0.9817    0.9281
# 091287  46  3364.453  3365.346
3364.453    0.7985    0.8194
3364.473    0.9103    0.8839
3364.493    0.9436    0.9082
3364.513    0.9171    0.8863
3364.533    0.8331    0.8132
3364.553    0.6841    0.6780
3364.572    0.4892    0.5036
3364.592    0.3190    0.3283
3364.612    0.2391    0.2349
3364.632    0.2579    0.2556
3364.652    0.3528    0.3608
3364.672    0.4789    0.4863
3364.691    0.5809    0.5720
3364.711    0.6276    0.6138
3364.731    0.6624    0.6411
3364.751    0.7089    0.6974
3364.771    0.7700    0.7843
3364.791    0.8268    0.8674
3364.810    0.8718    0.9175
3364.830    0.9137    0.9389
3364.850    0.9408    0.9406
3364.870    0.9421    0.9339
3364.890    0.9247    0.9249
3364.909    0.9066    0.9135
3364.929    0.8896    0.8950
3364.949    0.8714    0.8732
3364.969    0.8559    0.8568
3364.989    0.8397    0.8457
3365.009    0.8276    0.8343
3365.028    0.8321    0.8304
3365.048    0.8624    0.8486
3365.068    0.8853    0.8847
3365.088    0.8929    0.9166
3365.108    0.9131    0.9305
3365.128    0.9228    0.9232
3365.147    0.9051    0.8947
3365.167    0.8543    0.8439
3365.187    0.7825    0.7914
3365.207    0.7546    0.7716
3365.227    0.7941    0.8026
3365.247    0.8606    0.8622
3365.266    0.9126    0.9110
3365.286    0.9345    0.9378
3365.306    0.9510    0.9451
3365.326    0.9750    0.9421
3365.346    0.9838    0.9341
# 096184  46  3364.452  3365.345
3364.452    0.7880    0.7998
3364.472    0.8902    0.8724
3364.492    0.9226    0.9036
3364.512    0.9012    0.8829
3364.532    0.8241    0.8052
3364.551    0.6730    0.6730
3364.571    0.4770    0.4907
3364.591    0.3201    0.3242
3364.611    0.2455    0.2425
3364.631    0.2757    0.2713
3364.651    0.3681    0.3791
3364.670    0.4925    0.4982
3364.690    0.5999    0.5903
3364.710    0.6522    0.6374
3364.730    0.6822    0.6703
3364.750    0.7343    0.7251
3364.770    0.7916    0.8024
3364.789    0.8541    0.8720
3364.809    0.8888    0.9192
3364.829    0.9243    0.9380
3364.849    0.9337    0.9384
3364.869    0.9303    0.9311
3364.889    0.9258    0.9224
3364.908    0.8933    0.9129
3364.928    0.8810    0.8983
3364.948    0.8859    0.8813
3364.968    0.8698    0.8692
3364.988    0.8580    0.8616
3365.008    0.8517    0.8543
3365.027    0.8578    0.8537
3365.047    0.8790    0.8714
3365.067    0.9005    0.9032
3365.087    0.9164    0.9303
3365.107    0.9326    0.9406
3365.126    0.9467    0.9326
3365.146    0.9307    0.9047
3365.166    0.8752    0.8604
3365.186    0.8084    0.8173
3365.206    0.7834    0.8041
3365.226    0.8192    0.8327
3365.245    0.8821    0.8806
3365.265    0.9219    0.9236
3365.285    0.9341    0.9456
3365.305    0.9510    0.9519
3365.325    0.9681    0.9495
3365.345    0.9829    0.9425
# 096395  46  3364.453  3365.345
3364.453    0.8171    0.8360
3364.473    0.9143    0.8966
3364.492    0.9583    0.9277
3364.512    0.9430    0.9215
3364.532    0.8845    0.8678
3364.552    0.7582    0.7549
3364.572    0.5786    0.5879
3364.592    0.4102    0.4167
3364.611    0.3208    0.3192
3364.631    0.3326    0.3279
3364.651    0.4249    0.4293
3364.671    0.5498    0.5581
3364.691    0.6533    0.6561
3364.710    0.7234    0.7058
3364.730    0.7499    0.7362
3364.750    0.7843    0.7773
3364.770    0.8352    0.8371
3364.790    0.8716    0.8970
3364.810    0.9034    0.9376
3364.829    0.9251    0.9550
3364.849    0.9451    0.9583
3364.869    0.9554    0.9543
3364.889    0.9585    0.9482
3364.909    0.9441    0.9399
3364.929    0.9209    0.9279
3364.948    0.9026    0.9141
3364.968    0.8976    0.9028
3364.988    0.9084    0.8968
3365.008    0.9001    0.8929
3365.028    0.8884    0.8935
3365.048    0.9070    0.9051
3365.067    0.9313    0.9251
3365.087    0.9292    0.9451
3365.107    0.9354    0.9550
3365.127    0.9515    0.9510
3365.147    0.9369    0.9315
3365.167    0.9049    0.8976
3365.186    0.8618    0.8634
3365.206    0.8368    0.8463
3365.226    0.8504    0.8618
3365.246    0.8945    0.8995
3365.266    0.9395    0.9354
3365.285    0.9669    0.9554
3365.305    0.9730    0.9632
3365.325    0.9745    0.9632
3365.345    0.9895    0.9592
# 096402  46  3364.453  3365.345
3364.453    0.8431    0.8606
3364.473    0.9292    0.9105
3364.493    0.9550    0.9217
3364.513    0.9221    0.8890
3364.532    0.8179    0.8069
3364.552    0.6566    0.6571
3364.572    0.4539    0.4663
3364.592    0.2955    0.3039
3364.612    0.2455    0.2386
3364.632    0.2876    0.2861
3364.651    0.3868    0.3967
3364.671    0.5177    0.5176
3364.691    0.6069    0.5948
3364.711    0.6452    0.6294
3364.731    0.6741    0.6624
3364.751    0.7263    0.7271
3364.770    0.7861    0.8095
3364.790    0.8331    0.8847
3364.810    0.8819    0.9279
3364.830    0.9273    0.9421
3364.850    0.9421    0.9402
3364.869    0.9389    0.9328
3364.889    0.9298    0.9224
3364.909    0.9147    0.9070
3364.929    0.8923    0.8845
3364.949    0.8610    0.8616
3364.969    0.8509    0.8472
3364.988    0.8439    0.8395
3365.008    0.8276    0.8323
3365.028    0.8373    0.8356
3365.048    0.8656    0.8600
3365.068    0.8902    0.8966
3365.088    0.9078    0.9249
3365.107    0.9288    0.9343
3365.127    0.9315    0.9230
3365.147    0.9049    0.8878
3365.167    0.8420    0.8344
3365.187    0.7721    0.7878
3365.207    0.7621    0.7811
3365.226    0.8168    0.8190
3365.246    0.8752    0.8788
3365.266    0.9200    0.9260
3365.286    0.9432    0.9484
3365.306    0.9530    0.9530
3365.325    0.9752    0.9489
3365.345    0.9802    0.9404
# 096901  46  3364.453  3365.345
3364.453    0.7918    0.8061
3364.473    0.8929    0.8752
3364.492    0.9245    0.8999
3364.512    0.8980    0.8742
3364.532    0.8041    0.7900
3364.552    0.6408    0.6434
3364.572    0.4480    0.4595
3364.592    0.2964    0.3010
3364.611    0.2359    0.2321
3364.631    0.2671    0.2633
3364.651    0.3569    0.3682
3364.671    0.4843    0.4870
3364.691    0.5829    0.5707
3364.710    0.6212    0.6116
3364.730    0.6581    0.6470
3364.750    0.7163    0.7081
3364.770    0.7800    0.7923
3364.790    0.8314    0.8694
3364.810    0.8817    0.9169
3364.829    0.9137    0.9343
3364.849    0.9294    0.9345
3364.869    0.9324    0.9268
3364.889    0.9213    0.9171
3364.909    0.9051    0.9036
3364.929    0.8839    0.8841
3364.948    0.8640    0.8642
3364.968    0.8537    0.8498
3364.988    0.8482    0.8414
3365.008    0.8331    0.8346
3365.028    0.8297    0.8373
3365.048    0.8658    0.8594
3365.067    0.8997    0.8923
3365.087    0.9043    0.9209
3365.107    0.9243    0.9311
3365.127    0.9309    0.9202
3365.147    0.9022    0.8865
3365.167    0.8426    0.8360
3365.186    0.7779    0.7925
3365.206    0.7651    0.7809
3365.226    0.8098    0.8147
3365.246    0.8710    0.8708
3365.266    0.9162    0.9166
3365.285    0.9320    0.9391
3365.305    0.9417    0.9456
3365.325    0.9629    0.9425
3365.345    0.9694    0.9348
# 096948  46  3364.452  3365.345
3364.452    0.7780    0.7949
3364.472    0.8952    0.8728
3364.492    0.9415    0.9084
3364.512    0.9230    0.8929
3364.532    0.8476    0.8224
3364.551    0.6939    0.6942
3364.571    0.4903    0.5059
3364.591    0.3164    0.3230
3364.611    0.2270    0.2225
3364.631    0.2387    0.2376
3364.651    0.3338    0.3406
3364.670    0.4640    0.4629
3364.690    0.5630    0.5592
3364.710    0.6088    0.6038
3364.730    0.6369    0.6299
3364.750    0.6981    0.6845
3364.770    0.7654    0.7727
3364.789    0.8253    0.8561
3364.809    0.8730    0.9133
3364.829    0.9068    0.9363
3364.849    0.9213    0.9376
3364.869    0.9270    0.9300
3364.889    0.9188    0.9207
3364.908    0.9034    0.9095
3364.928    0.8768    0.8908
3364.948    0.8656    0.8676
3364.968    0.8618    0.8507
3364.988    0.8480    0.8426
3365.007    0.8281    0.8350
3365.027    0.8368    0.8321
3365.047    0.8517    0.8498
3365.067    0.8843    0.8857
3365.087    0.9135    0.9183
3365.107    0.9266    0.9326
3365.126    0.9337    0.9268
3365.146    0.9230    0.8978
3365.166    0.8670    0.8463
3365.186    0.7880    0.7903
3365.206    0.7504    0.7665
3365.226    0.7847    0.7960
3365.245    0.8537    0.8547
3365.265    0.9057    0.9099
3365.285    0.9337    0.9391
3365.305    0.9425    0.9475
3365.325    0.9623    0.9454
3365.345    0.9763    0.9373
# 097420  46  3364.453  3365.345
3364.453    0.7665    0.7878
3364.473    0.8782    0.8594
3364.493    0.9373    0.9032
3364.513    0.9243    0.9007
3364.532    0.8574    0.8488
3364.552    0.7367    0.7350
3364.572    0.5604    0.5691
3364.592    0.3907    0.3969
3364.612    0.2877    0.2869
3364.632    0.2848    0.2818
3364.651    0.3631    0.3627
3364.671    0.4763    0.4862
3364.691    0.5928    0.5917
3364.711    0.6627    0.6540
3364.731    0.7037    0.6901
3364.751    0.7440    0.7335
3364.770    0.7956    0.7940
3364.790    0.8368    0.8624
3364.810    0.8712    0.9133
3364.830    0.9072    0.9389
3364.850    0.9213    0.9447
3364.869    0.9428    0.9410
3364.889    0.9489    0.9339
3364.909    0.9333    0.9247
3364.929    0.9139    0.9116
3364.949    0.8870    0.8954
3364.969    0.8867    0.8823
3364.988    0.8863    0.8754
3365.008    0.8762    0.8712
3365.028    0.8740    0.8708
3365.048    0.8796    0.8819
3365.068    0.9036    0.9055
3365.088    0.9185    0.9298
3365.107    0.9266    0.9423
3365.127    0.9367    0.9399
3365.147    0.9305    0.9204
3365.167    0.9024    0.8861
3365.187    0.8506    0.8484
3365.207    0.8185    0.8287
3365.226    0.8270    0.8408
3365.246    0.8646    0.8782
3365.266    0.9135    0.9179
3365.286    0.9465    0.9430
3365.306    0.9623    0.9524
3365.326    0.9685    0.9524
3365.345    0.9775    0.9475
# 098921  46  3364.452  3365.345
3364.452    0.7861    0.7974
3364.472    0.8662    0.8588
3364.492    0.8997    0.8851
3364.512    0.8829    0.8604
3364.532    0.7852    0.7777
3364.551    0.6380    0.6491
3364.571    0.4781    0.4871
3364.591    0.3471    0.3483
3364.611    0.2874    0.2827
3364.631    0.3056    0.3075
3364.651    0.3922    0.3971
3364.670    0.5006    0.4984
3364.690    0.5878    0.5837
3364.710    0.6443    0.6384
3364.730    0.6957    0.6817
3364.750    0.7451    0.7360
3364.770    0.7998    0.8035
3364.789    0.8504    0.8646
3364.809    0.8798    0.9097
3364.829    0.9114    0.9309
3364.849    0.9328    0.9345
3364.869    0.9337    0.9292
3364.889    0.9207    0.9207
3364.908    0.9087    0.9101
3364.928    0.8933    0.8964
3364.948    0.8865    0.8819
3364.968    0.8821    0.8706
3364.988    0.8734    0.8634
3365.008    0.8602    0.8600
3365.027    0.8646    0.8644
3365.047    0.8843    0.8808
3365.067    0.8966    0.9053
3365.087    0.9137    0.9260
3365.107    0.9249    0.9324
3365.126    0.9285    0.9221
3365.146    0.9070    0.8956
3365.166    0.8652    0.8602
3365.186    0.8270    0.8312
3365.206    0.8087    0.8258
3365.226    0.8321    0.8490
3365.245    0.8732    0.8855
3365.265    0.9139    0.9204
3365.285    0.9404    0.9412
3365.305    0.9515    0.9482
3365.325    0.9678    0.9462
3365.345    0.9714    0.9389
# 100963  46  3364.458  3365.350
3364.458    0.8666    0.8833
3364.478    0.9386    0.9173
3364.498    0.9471    0.9160
3364.517    0.8900    0.8760
3364.537    0.7914    0.7816
3364.557    0.6270    0.6294
3364.577    0.4390    0.4503
3364.597    0.3116    0.3115
3364.617    0.2725    0.2708
3364.636    0.3292    0.3279
3364.656    0.4353    0.4434
3364.676    0.5558    0.5540
3364.696    0.6289    0.6222
3364.716    0.6663    0.6571
3364.736    0.7088    0.6957
3364.755    0.7575    0.7568
3364.775    0.8134    0.8346
3364.795    0.8676    0.8989
3364.815    0.9012    0.9348
3364.835    0.9386    0.9462
3364.854    0.9517    0.9447
3364.874    0.9449    0.9380
3364.894    0.9354    0.9292
3364.914    0.9139    0.9164
3364.934    0.9014    0.8987
3364.954    0.8819    0.8819
3364.973    0.8718    0.8722
3364.993    0.8694    0.8676
3365.013    0.8644    0.8672
3365.033    0.8806    0.8760
3365.053    0.9030    0.8974
3365.073    0.9116    0.9221
3365.092    0.9247    0.9380
3365.112    0.9305    0.9399
3365.132    0.9266    0.9238
3365.152    0.8906    0.8878
3365.172    0.8310    0.8398
3365.192    0.7951    0.8046
3365.211    0.8028    0.8061
3365.231    0.8500    0.8455
3365.251    0.8933    0.8980
3365.271    0.9311    0.9371
3365.291    0.9521    0.9552
3365.310    0.9658    0.9583
3365.330    0.9743    0.9537
3365.350    0.9788    0.9451
# 104075  46  3364.458  3365.350
3364.458    0.8476    0.8588
3364.478    0.9003    0.8910
3364.498    0.9049    0.8945
3364.518    0.8614    0.8568
3364.538    0.7654    0.7729
3364.557    0.6504    0.6592
3364.577    0.5341    0.5306
3364.597    0.4339    0.4328
3364.617    0.3993    0.3985
3364.637    0.4325    0.4335
3364.657    0.5078    0.5138
3364.676    0.6010    0.5995
3364.696    0.6849    0.6753
3364.716    0.7405    0.7310
3364.736    0.7818    0.7764
3364.756    0.8155    0.8209
3364.776    0.8588    0.8658
3364.795    0.8999    0.9028
3364.815    0.9171    0.9300
3364.835    0.9337    0.9438
3364.855    0.9478    0.9469
3364.875    0.9495    0.9434
3364.894    0.9356    0.9369
3364.914    0.9352    0.9279
3364.934    0.9303    0.9181
3364.954    0.9116    0.9101
3364.974    0.9131    0.9059
3364.994    0.9120    0.9066
3365.013    0.9095    0.9114
3365.033    0.9238    0.9202
3365.053    0.9260    0.9320
3365.073    0.9404    0.9434
3365.093    0.9449    0.9502
3365.113    0.9447    0.9489
3365.132    0.9358    0.9389
3365.152    0.9192    0.9211
3365.172    0.8915    0.9018
3365.192    0.8882    0.8894
3365.212    0.8900    0.8910
3365.232    0.8970    0.9057
3365.251    0.9177    0.9260
3365.271    0.9425    0.9454
3365.291    0.9652    0.9576
3365.311    0.9712    0.9621
3365.331    0.9802    0.9603
3365.350    0.9521    0.9546
# 109110  46  3364.453  3365.345
3364.453    0.8343    0.8500
3364.473    0.8931    0.8872
3364.492    0.9179    0.8966
3364.512    0.8853    0.8666
3364.532    0.7910    0.7881
3364.552    0.6521    0.6654
3364.572    0.5114    0.5231
3364.592    0.4116    0.4046
3364.611    0.3530    0.3524
3364.631    0.3753    0.3748
3364.651    0.4481    0.4554
3364.671    0.5465    0.5534
3364.691    0.6460    0.6352
3364.711    0.7101    0.6928
3364.730    0.7623    0.7362
3364.750    0.7949    0.7840
3364.770    0.8270    0.8370
3364.790    0.8557    0.8861
3364.810    0.8991    0.9213
3364.829    0.9158    0.9386
3364.849    0.9326    0.9438
3364.869    0.9508    0.9408
3364.889    0.9515    0.9337
3364.909    0.9181    0.9243
3364.929    0.9114    0.9133
3364.948    0.9207    0.9026
3364.968    0.9061    0.8935
3364.988    0.8867    0.8872
3365.008    0.8813    0.8851
3365.028    0.8780    0.8898
3365.048    0.9122    0.9030
3365.067    0.9279    0.9202
3365.087    0.9303    0.9354
3365.107    0.9303    0.9406
3365.127    0.9249    0.9324
3365.147    0.9192    0.9124
3365.167    0.8792    0.8874
3365.186    0.8504    0.8690
3365.206    0.8584    0.8660
3365.226    0.8588    0.8819
3365.246    0.9022    0.9091
3365.266    0.9226    0.9350
3365.285    0.9537    0.9508
3365.305    0.9840    0.9576
3365.325    0.9815    0.9565
3365.345    0.9736    0.9502
# 110205  46  3364.453  3365.346
3364.453    0.8766    0.8966
3364.473    0.9550    0.9348
3364.493    0.9701    0.9425
3364.513    0.9354    0.9156
3364.533    0.8594    0.8402
3364.553    0.7079    0.7019
3364.572    0.5139    0.5286
3364.592    0.3551    0.3653
3364.612    0.3012    0.2942
3364.632    0.3423    0.3372
3364.652    0.4397    0.4505
3364.672    0.5599    0.5653
3364.691    0.6512    0.6346
3364.711    0.6839    0.6687
3364.731    0.7039    0.7010
3364.751    0.7612    0.7612
3364.771    0.8253    0.8398
3364.791    0.8598    0.9068
3364.810    0.9001    0.9436
3364.830    0.9406    0.9576
3364.850    0.9592    0.9572
3364.870    0.9647    0.9510
3364.890    0.9495    0.9419
3364.909    0.9419    0.9290
3364.929    0.9141    0.9095
3364.949    0.8817    0.8894
3364.969    0.8857    0.8756
3364.989    0.8835    0.8680
3365.009    0.8636    0.8642
3365.028    0.8682    0.8696
3365.048    0.8958    0.8896
3365.068    0.9074    0.9171
3365.088    0.9080    0.9384
3365.108    0.9217    0.9462
3365.128    0.9454    0.9352
3365.147    0.9181    0.9030
3365.167    0.8606    0.8517
3365.187    0.8000    0.8059
3365.207    0.7746    0.7973
3365.227    0.8257    0.8339
3365.246    0.8882    0.8878
3365.266    0.9410    0.9345
3365.286    0.9685    0.9590
3365.306    0.9683    0.9658
3365.326    0.9759    0.9638
3365.346    0.9897    0.9574
# 112504  46  3364.453  3365.345
3364.453    0.7936    0.8136
3364.473    0.9043    0.8800
3364.492    0.9412    0.9145
3364.512    0.9397    0.9074
3364.532    0.8718    0.8490
3364.552    0.7347    0.7290
3364.572    0.5484    0.5549
3364.591    0.3717    0.3854
3364.611    0.2769    0.2740
3364.631    0.2811    0.2749
3364.651    0.3637    0.3708
3364.671    0.4873    0.5007
3364.691    0.6111    0.6042
3364.710    0.6711    0.6577
3364.730    0.7018    0.6891
3364.750    0.7386    0.7325
3364.770    0.7971    0.7997
3364.790    0.8494    0.8702
3364.810    0.8853    0.9196
3364.829    0.9089    0.9415
3364.849    0.9311    0.9458
3364.869    0.9324    0.9415
3364.889    0.9173    0.9343
3364.909    0.9196    0.9247
3364.929    0.9076    0.9097
3364.948    0.8935    0.8921
3364.968    0.8855    0.8784
3364.988    0.8758    0.8738
3365.008    0.8690    0.8734
3365.028    0.8742    0.8766
3365.048    0.9005    0.8900
3365.067    0.9147    0.9122
3365.087    0.9221    0.9343
3365.107    0.9326    0.9449
3365.127    0.9449    0.9404
3365.147    0.9335    0.9188
3365.167    0.8931    0.8817
3365.186    0.8389    0.8429
3365.206    0.8126    0.8221
3365.226    0.8308    0.8377
3365.246    0.8758    0.8802
3365.266    0.9211    0.9221
3365.285    0.9376    0.9456
3365.305    0.9513    0.9543
3365.325    0.9815    0.9535
3365.345    0.9876    0.9473
# 113579  45  3364.458  3365.331
3364.458    0.7399    0.7377
3364.478    0.7298    0.7296
3364.498    0.7071    0.7093
3364.518    0.6769    0.6778
3364.538    0.6355    0.6389
3364.557    0.5969    0.5998
3364.577    0.5681    0.5626
3364.597    0.5425    0.5351
3364.617    0.5237    0.5213
3364.637    0.5212    0.5235
3364.657    0.5316    0.5410
3364.676    0.5629    0.5699
3364.696    0.6088    0.6095
3364.716    0.6608    0.6548
3364.736    0.7081    0.7019
3364.756    0.7568    0.7473
3364.776    0.7930    0.7885
3364.795    0.8192    0.8221
3364.815    0.8484    0.8500
3364.835    0.8646    0.8704
3364.855    0.8788    0.8835
3364.875    0.8874    0.8900
3364.895    0.8896    0.8917
3364.914    0.8915    0.8900
3364.934    0.8853    0.8870
3364.954    0.8806    0.8837
3364.974    0.8817    0.8815
3364.994    0.8884    0.8808
3365.013    0.8884    0.8815
3365.033    0.8794    0.8829
3365.053    0.8819    0.8843
3365.073    0.8884    0.8849
3365.093    0.8815    0.8841
3365.113    0.8758    0.8817
3365.132    0.8760    0.8786
3365.152    0.8774    0.8756
3365.172    0.8706    0.8738
3365.192    0.8708    0.8744
3365.212    0.8843    0.8776
3365.232    0.8876    0.8833
3365.251    0.8927    0.8898
3365.271    0.8962    0.8960
3365.291    0.9009    0.8995
3365.311    0.8985    0.8989
3365.331    0.8890    0.8927
# 113989  45  3364.458  3365.331
3364.458    0.9273    0.8815
3364.478    0.9694    0.9318
3364.498    0.9669    0.9415
3364.518    0.9273    0.9105
3364.538    0.8333    0.8264
3364.557    0.6783    0.6853
3364.577    0.4831    0.4989
3364.597    0.3540    0.3538
3364.617    0.3282    0.3238
3364.637    0.4073    0.4074
3364.657    0.5237    0.5379
3364.676    0.6563    0.6403
3364.696    0.7186    0.6955
3364.716    0.7399    0.7183
3364.736    0.7561    0.7540
3364.756    0.7907    0.8194
3364.776    0.8183    0.8908
3364.795    0.8568    0.9382
3364.815    0.9091    0.9614
3364.835    0.9443    0.9667
3364.855    0.9741    0.9643
3364.875    0.9815    0.9590
3364.895    0.9730    0.9499
3364.914    0.9524    0.9356
3364.934    0.9266    0.9158
3364.954    0.9003    0.8993
3364.974    0.8950    0.8904
3364.994    0.8937    0.8867
3365.014    0.8898    0.8872
3365.033    0.8987    0.8970
3365.053    0.9202    0.9171
3365.073    0.9137    0.9373
3365.093    0.9047    0.9495
3365.113    0.9139    0.9504
3365.132    0.9241    0.9358
3365.152    0.9181    0.8995
3365.172    0.8614    0.8506
3365.192    0.8046    0.8179
3365.212    0.8149    0.8268
3365.232    0.8533    0.8704
3365.251    0.9103    0.9150
3365.271    0.9643    0.9438
3365.291    0.9815    0.9550
3365.311    1.0048    0.9576
3365.331    1.0097    0.9559
# 115715  46  3364.458  3365.350
3364.458    0.9169    0.9266
3364.477    0.9546    0.9475
3364.497    0.9641    0.9410
3364.517    0.9091    0.8960
3364.537    0.8035    0.7949
3364.557    0.6256    0.6317
3364.577    0.4417    0.4474
3364.596    0.3217    0.3253
3364.616    0.3164    0.3096
3364.636    0.3991    0.4009
3364.656    0.5254    0.5343
3364.676    0.6485    0.6422
3364.696    0.7117    0.6989
3364.715    0.7328    0.7253
3364.735    0.7682    0.7614
3364.755    0.8115    0.8202
3364.775    0.8626    0.8847
3364.795    0.8950    0.9315
3364.814    0.9224    0.9530
3364.834    0.9563    0.9583
3364.854    0.9696    0.9554
3364.874    0.9616    0.9493
3364.894    0.9467    0.9399
3364.914    0.9270    0.9247
3364.933    0.9076    0.9061
3364.953    0.8970    0.8910
3364.973    0.8952    0.8861
3364.993    0.8925    0.8878
3365.013    0.8917    0.8927
3365.033    0.9012    0.9047
3365.052    0.9234    0.9230
3365.072    0.9389    0.9425
3365.092    0.9415    0.9539
3365.112    0.9484    0.9528
3365.132    0.9441    0.9363
3365.152    0.9122    0.9030
3365.171    0.8632    0.8648
3365.191    0.8279    0.8395
3365.211    0.8362    0.8484
3365.231    0.8817    0.8865
3365.251    0.9260    0.9292
3365.271    0.9508    0.9570
3365.290    0.9661    0.9674
3365.310    0.9712    0.9678
3365.330    0.9784    0.9629
3365.350    0.9802    0.9559
# 116613  45  3364.458  3365.331
3364.458    0.8496    0.8594
3364.478    0.9093    0.8980
3364.498    0.9097    0.8945
3364.518    0.8547    0.8391
3364.538    0.7298    0.7256
3364.557    0.5644    0.5724
3364.577    0.3969    0.4045
3364.597    0.2921    0.2920
3364.617    0.2825    0.2775
3364.637    0.3518    0.3536
3364.657    0.4618    0.4716
3364.676    0.5748    0.5724
3364.696    0.6548    0.6403
3364.716    0.6929    0.6806
3364.736    0.7305    0.7234
3364.756    0.7870    0.7840
3364.776    0.8339    0.8509
3364.795    0.8790    0.9014
3364.815    0.9080    0.9305
3364.835    0.9253    0.9391
3364.855    0.9335    0.9358
3364.875    0.9311    0.9288
3364.895    0.9253    0.9202
3364.914    0.9129    0.9097
3364.934    0.8945    0.8958
3364.954    0.8841    0.8839
3364.974    0.8798    0.8776
3364.994    0.8742    0.8746
3365.014    0.8756    0.8756
3365.033    0.8853    0.8853
3365.053    0.9047    0.9064
3365.073    0.9290    0.9292
3365.093    0.9415    0.9419
3365.113    0.9443    0.9391
3365.132    0.9408    0.9215
3365.152    0.9082    0.8898
3365.172    0.8547    0.8549
3365.192    0.8207    0.8350
3365.212    0.8266    0.8449
3365.232    0.8640    0.8794
3365.251    0.9080    0.9166
3365.271    0.9365    0.9434
3365.291    0.9515    0.9546
3365.311    0.9658    0.9548
3365.331    0.9854    0.9489
# 999999  45  3364.458  3365.331
3364.458    0.8368    0.8515
3364.478    0.9152    0.9014
3364.498    0.9358    0.9093
3364.518    0.8892    0.8708
3364.538    0.7870    0.7759
3364.558    0.6210    0.6207
3364.577    0.4323    0.4453
3364.597    0.2929    0.2973
3364.617    0.2523    0.2460
3364.637    0.2981    0.2994
3364.657    0.4068    0.4129
3364.677    0.5228    0.5240
3364.696    0.6008    0.5902
3364.716    0.6387    0.6249
3364.736    0.6745    0.6636
3364.756    0.7321    0.7335
3364.776    0.7958    0.8205
3364.796    0.8566    0.8921
3364.815    0.9055    0.9300
3364.835    0.9354    0.9432
3364.855    0.9465    0.9412
3364.875    0.9460    0.9337
3364.895    0.9245    0.9236
3364.914    0.9059    0.9103
3364.934    0.8908    0.8906
3364.954    0.8686    0.8708
3364.974    0.8608    0.8576
3364.994    0.8494    0.8488
3365.014    0.8400    0.8435
3365.033    0.8547    0.8500
3365.053    0.8800    0.8746
3365.073    0.8974    0.9064
3365.093    0.9122    0.9290
3365.113    0.9298    0.9339
3365.133    0.9288    0.9175
3365.152    0.8929    0.8794
3365.172    0.8258    0.8238
3365.192    0.7667    0.7797
3365.212    0.7663    0.7784
3365.232    0.8200    0.8230
3365.252    0.8742    0.8833
3365.271    0.9181    0.9260
3365.291    0.9537    0.9473
3365.311    0.9689    0.9519
3365.331    0.9851    0.9480


==> anc/specdat/fit_NH3365.dat <==
# 001499  36  3365.330  3366.024
3365.330    0.6402    0.5860
3365.350    0.6452    0.6170
3365.370    0.6270    0.6317
3365.389    0.5798    0.6104
3365.409    0.4997    0.5305
3365.429    0.4267    0.4438
3365.449    0.4030    0.4220
3365.469    0.4284    0.4594
3365.489    0.4700    0.4854
3365.508    0.4845    0.4626
3365.528    0.4670    0.4240
3365.548    0.4618    0.4325
3365.568    0.5026    0.5004
3365.588    0.5796    0.5826
3365.608    0.6328    0.6336
3365.627    0.6488    0.6464
3365.647    0.6308    0.6328
3365.667    0.5806    0.5875
3365.687    0.4905    0.4984
3365.707    0.3717    0.3703
3365.727    0.2380    0.2322
3365.746    0.1280    0.1269
3365.766    0.0668    0.0677
3365.786    0.0666    0.0676
3365.806    0.1235    0.1248
3365.826    0.2333    0.2289
3365.846    0.3569    0.3522
3365.865    0.4603    0.4603
3365.885    0.5420    0.5545
3365.905    0.6044    0.6279
3365.925    0.6521    0.6725
3365.945    0.6677    0.6800
3365.965    0.6584    0.6598
3365.984    0.6403    0.6378
3366.004    0.6440    0.6278
3366.024    0.6519    0.6222
# 001598  37  3365.325  3366.039
3365.325    0.8375    0.7962
3365.345    0.8354    0.8260
3365.365    0.8249    0.8308
3365.385    0.7905    0.8035
3365.404    0.7138    0.7296
3365.424    0.6297    0.6331
3365.444    0.5770    0.5895
3365.464    0.5820    0.6196
3365.484    0.6340    0.6637
3365.504    0.6805    0.6631
3365.523    0.6762    0.6323
3365.543    0.6528    0.6242
3365.563    0.6820    0.6694
3365.583    0.7349    0.7388
3365.603    0.7793    0.7889
3365.622    0.7985    0.8054
3365.642    0.7980    0.7967
3365.662    0.7607    0.7616
3365.682    0.6822    0.6856
3365.702    0.5603    0.5564
3365.722    0.3947    0.3859
3365.741    0.2283    0.2276
3365.761    0.1141    0.1164
3365.781    0.0886    0.0892
3365.801    0.1523    0.1489
3365.821    0.2838    0.2814
3365.841    0.4358    0.4434
3365.860    0.5643    0.5769
3365.880    0.6624    0.6772
3365.900    0.7420    0.7458
3365.920    0.7823    0.7892
3365.940    0.7987    0.8041
3365.960    0.7840    0.7936
3365.979    0.7663    0.7759
3365.999    0.7672    0.7656
3366.019    0.7805    0.7628
3366.039    0.7771    0.7487
# 001803  36  3365.330  3366.024
3365.330    0.6442    0.6101
3365.350    0.6320    0.6186
3365.370    0.6044    0.6070
3365.390    0.5591    0.5780
3365.410    0.5248    0.5431
3365.430    0.5049    0.5164
3365.449    0.4907    0.5043
3365.469    0.4934    0.5021
3365.489    0.5069    0.5034
3365.509    0.5180    0.5061
3365.529    0.5324    0.5153
3365.548    0.5471    0.5353
3365.568    0.5696    0.5657
3365.588    0.5946    0.5958
3365.608    0.6114    0.6121
3365.628    0.6045    0.6045
3365.648    0.5620    0.5674
3365.667    0.5036    0.5050
3365.687    0.4176    0.4167
3365.707    0.3203    0.3182
3365.727    0.2299    0.2277
3365.747    0.1625    0.1629
3365.767    0.1333    0.1366
3365.786    0.1530    0.1513
3365.806    0.2093    0.2044
3365.826    0.2887    0.2855
3365.846    0.3746    0.3798
3365.866    0.4604    0.4724
3365.886    0.5390    0.5520
3365.905    0.5943    0.6088
3365.925    0.6286    0.6467
3365.945    0.6516    0.6636
3365.965    0.6574    0.6642
3365.985    0.6601    0.6525
3366.005    0.6525    0.6297
3366.024    0.6234    0.5947
# 004290  36  3365.331  3366.025
3365.331    0.7603    0.7132
3365.351    0.7617    0.7458
3365.370    0.7452    0.7483
3365.390    0.7031    0.7115
3365.410    0.6187    0.6321
3365.430    0.5451    0.5521
3365.450    0.5109    0.5265
3365.470    0.5280    0.5560
3365.489    0.5769    0.5864
3365.509    0.6005    0.5828
3365.529    0.5940    0.5618
3365.549    0.5879    0.5699
3365.569    0.6192    0.6222
3365.589    0.6764    0.6890
3365.608    0.7133    0.7330
3365.628    0.7394    0.7473
3365.648    0.7264    0.7323
3365.668    0.6834    0.6849
3365.688    0.6017    0.5939
3365.707    0.4680    0.4661
3365.727    0.3108    0.3111
3365.747    0.1797    0.1766
3365.767    0.0973    0.0988
3365.787    0.0905    0.0918
3365.807    0.1593    0.1549
3365.826    0.2735    0.2671
3365.846    0.3987    0.4088
3365.866    0.5250    0.5379
3365.886    0.6209    0.6368
3365.906    0.6994    0.7062
3365.926    0.7330    0.7464
3365.945    0.7521    0.7567
3365.965    0.7504    0.7451
3365.985    0.7278    0.7278
3366.005    0.7343    0.7175
3366.025    0.7393    0.7091
# 005176  36  3365.331  3366.024
3365.331    0.6888    0.6510
3365.350    0.6879    0.6748
3365.370    0.6607    0.6717
3365.390    0.6069    0.6224
3365.410    0.5266    0.5352
3365.430    0.4713    0.4713
3365.450    0.4600    0.4782
3365.469    0.4990    0.5237
3365.489    0.5419    0.5485
3365.509    0.5485    0.5284
3365.529    0.5348    0.5058
3365.549    0.5413    0.5289
3365.569    0.5918    0.5947
3365.588    0.6561    0.6583
3365.608    0.6887    0.6965
3365.628    0.7060    0.7050
3365.648    0.6950    0.6902
3365.668    0.6384    0.6414
3365.687    0.5391    0.5492
3365.707    0.4047    0.4082
3365.727    0.2606    0.2557
3365.747    0.1383    0.1374
3365.767    0.0822    0.0830
3365.787    0.0976    0.0999
3365.806    0.1827    0.1779
3365.826    0.3082    0.3054
3365.846    0.4406    0.4425
3365.866    0.5541    0.5583
3365.886    0.6417    0.6467
3365.906    0.7018    0.7104
3365.925    0.7293    0.7442
3365.945    0.7295    0.7489
3365.965    0.7236    0.7332
3365.985    0.7248    0.7178
3366.005    0.7279    0.7114
3366.024    0.7316    0.7034
# 006405  37  3365.325  3366.039
3365.325    0.7761    0.7367
3365.345    0.7832    0.7679
3365.364    0.7697    0.7745
3365.384    0.7295    0.7458
3365.404    0.6486    0.6639
3365.424    0.5756    0.5742
3365.444    0.5426    0.5506
3365.464    0.5643    0.5955
3365.483    0.6177    0.6381
3365.503    0.6411    0.6327
3365.523    0.6371    0.5994
3365.543    0.6278    0.5984
3365.563    0.6433    0.6497
3365.583    0.7029    0.7173
3365.602    0.7556    0.7595
3365.622    0.7780    0.7718
3365.642    0.7609    0.7600
3365.662    0.7216    0.7208
3365.682    0.6403    0.6378
3365.701    0.5048    0.5109
3365.721    0.3487    0.3451
3365.741    0.1966    0.1931
3365.761    0.0988    0.1013
3365.781    0.0890    0.0894
3365.801    0.1588    0.1573
3365.820    0.2895    0.2814
3365.840    0.4328    0.4347
3365.860    0.5476    0.5670
3365.880    0.6421    0.6630
3365.900    0.7143    0.7310
3365.920    0.7688    0.7732
3365.939    0.7782    0.7858
3365.959    0.7656    0.7754
3365.979    0.7554    0.7581
3365.999    0.7561    0.7487
3366.019    0.7617    0.7430
3366.039    0.7551    0.7219
# 006455  37  3365.326  3366.040
3365.326    0.7525    0.6963
3365.346    0.7477    0.7347
3365.366    0.7563    0.7461
3365.385    0.7091    0.7263
3365.405    0.6371    0.6542
3365.425    0.5550    0.5614
3365.445    0.4953    0.5188
3365.465    0.5082    0.5450
3365.484    0.5707    0.5818
3365.504    0.6008    0.5796
3365.524    0.5879    0.5468
3365.544    0.5691    0.5409
3365.564    0.5847    0.5901
3365.584    0.6512    0.6642
3365.603    0.6963    0.7155
3365.623    0.7283    0.7328
3365.643    0.7129    0.7193
3365.663    0.6633    0.6762
3365.683    0.5942    0.5932
3365.703    0.4780    0.4662
3365.722    0.3229    0.3220
3365.742    0.1853    0.1836
3365.762    0.0944    0.0962
3365.782    0.0760    0.0765
3365.802    0.1284    0.1254
3365.822    0.2383    0.2336
3365.841    0.3613    0.3649
3365.861    0.4833    0.4962
3365.881    0.5794    0.5997
3365.901    0.6518    0.6747
3365.921    0.7147    0.7218
3365.940    0.7274    0.7372
3365.960    0.7308    0.7268
3365.980    0.7165    0.7063
3366.000    0.6958    0.6931
3366.020    0.6942    0.6853
3366.040    0.7018    0.6642
# 007244  37  3365.325  3366.039
3365.325    0.7690    0.7156
3365.345    0.7695    0.7527
3365.365    0.7667    0.7607
3365.385    0.7135    0.7321
3365.404    0.6440    0.6651
3365.424    0.5618    0.5821
3365.444    0.5187    0.5408
3365.464    0.5240    0.5563
3365.484    0.5720    0.5848
3365.503    0.6016    0.5829
3365.523    0.6015    0.5581
3365.543    0.5832    0.5545
3365.563    0.6052    0.5970
3365.583    0.6515    0.6636
3365.603    0.6958    0.7158
3365.622    0.7246    0.7347
3365.642    0.7310    0.7226
3365.662    0.6775    0.6780
3365.682    0.6023    0.5928
3365.702    0.4758    0.4658
3365.722    0.3180    0.3165
3365.741    0.1874    0.1888
3365.761    0.1009    0.1027
3365.781    0.0821    0.0814
3365.801    0.1274    0.1261
3365.821    0.2301    0.2281
3365.840    0.3530    0.3550
3365.860    0.4714    0.4862
3365.880    0.5744    0.5925
3365.900    0.6578    0.6702
3365.920    0.7026    0.7193
3365.940    0.7218    0.7381
3365.959    0.7244    0.7321
3365.979    0.7129    0.7156
3365.999    0.7055    0.7024
3366.019    0.7049    0.6918
3366.039    0.7193    0.6680
# 007585  36  3365.330  3366.024
3365.330    0.7193    0.6683
3365.350    0.7228    0.6989
3365.370    0.7015    0.7013
3365.390    0.6403    0.6619
3365.410    0.5639    0.5829
3365.430    0.5021    0.5159
3365.449    0.4914    0.5092
3365.469    0.5234    0.5473
3365.489    0.5707    0.5723
3365.509    0.5813    0.5556
3365.529    0.5572    0.5310
3365.549    0.5596    0.5458
3365.568    0.5983    0.6005
3365.588    0.6581    0.6659
3365.608    0.6918    0.7057
3365.628    0.7115    0.7133
3365.648    0.6949    0.6936
3365.667    0.6389    0.6440
3365.687    0.5398    0.5488
3365.707    0.4087    0.4128
3365.727    0.2688    0.2647
3365.747    0.1494    0.1460
3365.767    0.0853    0.0860
3365.786    0.0885    0.0919
3365.806    0.1707    0.1617
3365.826    0.2846    0.2807
3365.846    0.4063    0.4161
3365.866    0.5195    0.5358
3365.886    0.6156    0.6283
3365.905    0.6834    0.6918
3365.925    0.7166    0.7311
3365.945    0.7311    0.7401
3365.965    0.7271    0.7279
3365.985    0.7150    0.7122
3366.005    0.7166    0.7019
3366.024    0.7305    0.6901
# 007902  37  3365.325  3366.039
3365.325    0.6856    0.6345
3365.345    0.6995    0.6690
3365.365    0.6798    0.6841
3365.385    0.6350    0.6636
3365.405    0.5614    0.5860
3365.425    0.4816    0.4984
3365.444    0.4463    0.4727
3365.464    0.4828    0.5072
3365.484    0.5277    0.5375
3365.504    0.5375    0.5172
3365.524    0.5145    0.4775
3365.544    0.5149    0.4808
3365.563    0.5448    0.5385
3365.583    0.5999    0.6163
3365.603    0.6610    0.6663
3365.623    0.6762    0.6780
3365.643    0.6642    0.6598
3365.663    0.6116    0.6091
3365.682    0.5140    0.5225
3365.702    0.3944    0.3942
3365.722    0.2564    0.2532
3365.742    0.1371    0.1369
3365.762    0.0729    0.0731
3365.781    0.0684    0.0692
3365.801    0.1246    0.1236
3365.821    0.2274    0.2273
3365.841    0.3584    0.3528
3365.861    0.4614    0.4692
3365.881    0.5441    0.5643
3365.900    0.6197    0.6345
3365.920    0.6636    0.6814
3365.940    0.6751    0.6937
3365.960    0.6642    0.6784
3365.980    0.6546    0.6571
3366.000    0.6531    0.6452
3366.019    0.6593    0.6366
3366.039    0.6495    0.6095
# 007918  37  3365.325  3366.039
3365.325    0.7506    0.7040
3365.345    0.7551    0.7440
3365.364    0.7520    0.7537
3365.384    0.7104    0.7273
3365.404    0.6349    0.6537
3365.424    0.5583    0.5645
3365.444    0.5198    0.5238
3365.464    0.5320    0.5525
3365.483    0.5826    0.5987
3365.503    0.6186    0.6126
3365.523    0.6182    0.5918
3365.543    0.6033    0.5845
3365.563    0.6219    0.6222
3365.583    0.6795    0.6868
3365.602    0.7345    0.7379
3365.622    0.7638    0.7638
3365.642    0.7670    0.7644
3365.662    0.7435    0.7391
3365.682    0.6719    0.6727
3365.701    0.5499    0.5592
3365.721    0.4004    0.3984
3365.741    0.2398    0.2380
3365.761    0.1276    0.1274
3365.781    0.0925    0.0930
3365.801    0.1372    0.1387
3365.820    0.2511    0.2465
3365.840    0.4024    0.3962
3365.860    0.5309    0.5380
3365.880    0.6286    0.6461
3365.900    0.7066    0.7224
3365.920    0.7584    0.7727
3365.939    0.7896    0.7940
3365.959    0.7807    0.7907
3365.979    0.7697    0.7757
3365.999    0.7718    0.7652
3366.019    0.7789    0.7612
3366.039    0.7816    0.7480
# 008486  37  3365.326  3366.040
3365.326    0.7929    0.7427
3365.346    0.7958    0.7779
3365.366    0.7811    0.7847
3365.385    0.7459    0.7584
3365.405    0.6762    0.6909
3365.425    0.6044    0.6142
3365.445    0.5692    0.5828
3365.465    0.5836    0.6087
3365.484    0.6256    0.6437
3365.504    0.6558    0.6473
3365.524    0.6540    0.6240
3365.544    0.6486    0.6177
3365.564    0.6566    0.6527
3365.584    0.6928    0.7091
3365.603    0.7333    0.7513
3365.623    0.7623    0.7682
3365.643    0.7483    0.7579
3365.663    0.7226    0.7181
3365.683    0.6497    0.6371
3365.703    0.5246    0.5089
3365.722    0.3605    0.3590
3365.742    0.2137    0.2114
3365.762    0.1106    0.1153
3365.782    0.0911    0.0907
3365.802    0.1443    0.1399
3365.821    0.2492    0.2453
3365.841    0.3814    0.3890
3365.861    0.5062    0.5264
3365.881    0.6079    0.6336
3365.901    0.6879    0.7097
3365.921    0.7459    0.7586
3365.940    0.7698    0.7795
3365.960    0.7670    0.7786
3365.980    0.7652    0.7665
3366.000    0.7698    0.7553
3366.020    0.7736    0.7444
3366.040    0.7619    0.7204
# 009172  37  3365.325  3366.039
3365.325    0.7239    0.6819
3365.345    0.7281    0.7029
3365.365    0.6904    0.6986
3365.385    0.6486    0.6662
3365.405    0.6079    0.6170
3365.424    0.5500    0.5745
3365.444    0.5292    0.5509
3365.464    0.5314    0.5478
3365.484    0.5495    0.5494
3365.504    0.5662    0.5460
3365.523    0.5681    0.5445
3365.543    0.5750    0.5586
3365.563    0.6003    0.5924
3365.583    0.6305    0.6336
3365.603    0.6504    0.6628
3365.623    0.6584    0.6662
3365.642    0.6391    0.6396
3365.662    0.5784    0.5785
3365.682    0.4988    0.4863
3365.702    0.3777    0.3739
3365.722    0.2578    0.2610
3365.742    0.1701    0.1710
3365.761    0.1203    0.1235
3365.781    0.1263    0.1225
3365.801    0.1718    0.1702
3365.821    0.2545    0.2556
3365.841    0.3582    0.3607
3365.861    0.4562    0.4661
3365.880    0.5461    0.5530
3365.900    0.5972    0.6223
3365.920    0.6442    0.6657
3365.940    0.6733    0.6847
3365.960    0.6720    0.6850
3365.979    0.6685    0.6750
3365.999    0.6584    0.6577
3366.019    0.6608    0.6305
3366.039    0.6297    0.5859
# 009349  37  3365.326  3366.039
3365.326    0.7654    0.7248
3365.346    0.7617    0.7492
3365.365    0.7463    0.7435
3365.385    0.6844    0.6952
3365.405    0.6013    0.6072
3365.425    0.5257    0.5314
3365.445    0.5010    0.5193
3365.464    0.5325    0.5537
3365.484    0.5699    0.5805
3365.504    0.5899    0.5673
3365.524    0.5710    0.5448
3365.544    0.5798    0.5601
3365.564    0.6133    0.6192
3365.583    0.6693    0.6827
3365.603    0.7120    0.7248
3365.623    0.7203    0.7338
3365.643    0.7129    0.7140
3365.663    0.6625    0.6598
3365.683    0.5642    0.5603
3365.702    0.4276    0.4272
3365.722    0.2764    0.2743
3365.742    0.1501    0.1507
3365.762    0.0858    0.0873
3365.782    0.0939    0.0935
3365.801    0.1660    0.1614
3365.821    0.2814    0.2824
3365.841    0.4163    0.4204
3365.861    0.5319    0.5419
3365.881    0.6132    0.6350
3365.901    0.6871    0.7016
3365.920    0.7325    0.7386
3365.940    0.7389    0.7473
3365.960    0.7229    0.7342
3365.980    0.7120    0.7178
3366.000    0.7186    0.7089
3366.020    0.7175    0.6990
3366.039    0.7127    0.6705
# 009519  36  3365.330  3366.024
3365.330    0.6825    0.6524
3365.350    0.6639    0.6509
3365.370    0.6324    0.6396
3365.390    0.6055    0.6203
3365.410    0.5821    0.5983
3365.429    0.5704    0.5809
3365.449    0.5599    0.5696
3365.469    0.5590    0.5658
3365.489    0.5786    0.5681
3365.509    0.5851    0.5750
3365.529    0.5957    0.5865
3365.548    0.6116    0.6009
3365.568    0.6133    0.6169
3365.588    0.6268    0.6278
3365.608    0.6282    0.6262
3365.628    0.6023    0.6056
3365.647    0.5651    0.5653
3365.667    0.5028    0.5022
3365.687    0.4223    0.4238
3365.707    0.3382    0.3411
3365.727    0.2684    0.2675
3365.747    0.2173    0.2159
3365.766    0.1936    0.1959
3365.786    0.2087    0.2088
3365.806    0.2556    0.2538
3365.826    0.3270    0.3226
3365.846    0.4060    0.4036
3365.866    0.4797    0.4853
3365.885    0.5495    0.5544
3365.905    0.5947    0.6119
3365.925    0.6381    0.6510
3365.945    0.6642    0.6719
3365.965    0.6688    0.6758
3365.984    0.6676    0.6651
3366.004    0.6512    0.6393
3366.024    0.6237    0.5976
# 009829  36  3365.331  3366.025
3365.331    0.7827    0.7478
3365.351    0.7736    0.7654
3365.371    0.7471    0.7553
3365.391    0.6781    0.6920
3365.410    0.5959    0.5954
3365.430    0.5274    0.5283
3365.450    0.5202    0.5416
3365.470    0.5618    0.5922
3365.490    0.6100    0.6084
3365.509    0.6062    0.5818
3365.529    0.5925    0.5626
3365.549    0.6081    0.5972
3365.569    0.6590    0.6694
3365.589    0.7231    0.7306
3365.609    0.7525    0.7554
3365.628    0.7509    0.7506
3365.648    0.7181    0.7199
3365.668    0.6500    0.6525
3365.688    0.5289    0.5374
3365.708    0.3847    0.3835
3365.728    0.2353    0.2281
3365.747    0.1207    0.1213
3365.767    0.0749    0.0777
3365.787    0.1125    0.1099
3365.807    0.2158    0.2109
3365.827    0.3528    0.3533
3365.847    0.4793    0.4931
3365.866    0.5809    0.5979
3365.886    0.6759    0.6786
3365.906    0.7365    0.7330
3365.926    0.7509    0.7567
3365.946    0.7405    0.7495
3365.965    0.7229    0.7288
3365.985    0.7102    0.7129
3366.005    0.7190    0.7083
3366.025    0.7279    0.6979
# 010321  36  3365.331  3366.025
3365.331    0.7185    0.6775
3365.351    0.7180    0.6960
3365.370    0.6841    0.6828
3365.390    0.6180    0.6334
3365.410    0.5506    0.5658
3365.430    0.4988    0.5184
3365.450    0.4899    0.5119
3365.470    0.5125    0.5261
3365.489    0.5369    0.5282
3365.509    0.5426    0.5143
3365.529    0.5362    0.5104
3365.549    0.5502    0.5401
3365.569    0.5867    0.5953
3365.588    0.6250    0.6445
3365.608    0.6569    0.6702
3365.628    0.6494    0.6621
3365.648    0.6180    0.6202
3365.668    0.5494    0.5433
3365.688    0.4430    0.4345
3365.707    0.3152    0.3157
3365.727    0.1984    0.1996
3365.747    0.1186    0.1185
3365.767    0.0878    0.0884
3365.787    0.1138    0.1132
3365.807    0.1895    0.1869
3365.826    0.2903    0.2873
3365.846    0.3944    0.4024
3365.866    0.4987    0.5071
3365.886    0.5782    0.5903
3365.906    0.6347    0.6468
3365.925    0.6645    0.6733
3365.945    0.6714    0.6759
3365.965    0.6566    0.6631
3365.985    0.6485    0.6473
3366.005    0.6443    0.6307
3366.025    0.6375    0.6035
# 011728  37  3365.326  3366.039
3365.326    0.7180    0.6708
3365.346    0.7306    0.7073
3365.365    0.7201    0.7173
3365.385    0.6738    0.6926
3365.405    0.5948    0.6163
3365.425    0.5142    0.5269
3365.445    0.4750    0.4916
3365.465    0.4920    0.5201
3365.484    0.5444    0.5523
3365.504    0.5568    0.5436
3365.524    0.5430    0.5097
3365.544    0.5324    0.5076
3365.564    0.5662    0.5603
3365.583    0.6229    0.6317
3365.603    0.6731    0.6864
3365.623    0.6961    0.7044
3365.643    0.6909    0.6910
3365.663    0.6515    0.6457
3365.683    0.5635    0.5586
3365.702    0.4283    0.4369
3365.722    0.2901    0.2896
3365.742    0.1628    0.1614
3365.762    0.0848    0.0852
3365.782    0.0728    0.0727
3365.802    0.1204    0.1234
3365.821    0.2305    0.2218
3365.841    0.3536    0.3523
3365.861    0.4681    0.4764
3365.881    0.5612    0.5769
3365.901    0.6362    0.6527
3365.920    0.6825    0.6998
3365.940    0.7011    0.7173
3365.960    0.6934    0.7066
3365.980    0.6775    0.6869
3366.000    0.6817    0.6744
3366.020    0.6939    0.6662
3366.039    0.6864    0.6442
# 012067  37  3365.325  3366.039
3365.325    0.6374    0.5784
3365.345    0.6412    0.6196
3365.365    0.6403    0.6383
3365.385    0.6167    0.6269
3365.404    0.5464    0.5687
3365.424    0.4550    0.4835
3365.444    0.4112    0.4388
3365.464    0.4261    0.4560
3365.484    0.4715    0.4857
3365.504    0.4985    0.4764
3365.523    0.4780    0.4417
3365.543    0.4643    0.4305
3365.563    0.4814    0.4751
3365.583    0.5413    0.5500
3365.603    0.6012    0.6094
3365.623    0.6268    0.6321
3365.642    0.6157    0.6233
3365.662    0.5721    0.5837
3365.682    0.5014    0.5059
3365.702    0.3967    0.3912
3365.722    0.2696    0.2609
3365.741    0.1533    0.1525
3365.761    0.0792    0.0807
3365.781    0.0617    0.0623
3365.801    0.1005    0.0975
3365.821    0.1810    0.1798
3365.841    0.2838    0.2905
3365.860    0.3936    0.3980
3365.880    0.4841    0.4977
3365.900    0.5620    0.5790
3365.920    0.6219    0.6359
3365.940    0.6369    0.6593
3365.960    0.6428    0.6516
3365.979    0.6317    0.6321
3365.999    0.6224    0.6167
3366.019    0.6288    0.6067
3366.039    0.6265    0.5840
# 014614  36  3365.330  3366.024
3365.330    0.7670    0.7449
3365.350    0.7777    0.7684
3365.370    0.7588    0.7609
3365.390    0.6979    0.7094
3365.410    0.6253    0.6210
3365.430    0.5551    0.5508
3365.449    0.5274    0.5454
3365.469    0.5625    0.5857
3365.489    0.6023    0.6132
3365.509    0.6124    0.6002
3365.529    0.6024    0.5806
3365.549    0.6159    0.5995
3365.568    0.6537    0.6548
3365.588    0.7068    0.7180
3365.608    0.7518    0.7558
3365.628    0.7614    0.7633
3365.648    0.7458    0.7442
3365.668    0.6906    0.6910
3365.687    0.5942    0.5966
3365.707    0.4578    0.4528
3365.727    0.2997    0.2923
3365.747    0.1627    0.1619
3365.767    0.0931    0.0973
3365.787    0.1115    0.1107
3365.806    0.2030    0.1915
3365.826    0.3227    0.3258
3365.846    0.4554    0.4700
3365.866    0.5643    0.5898
3365.886    0.6581    0.6776
3365.905    0.7338    0.7360
3365.925    0.7610    0.7707
3365.945    0.7809    0.7762
3365.965    0.7677    0.7624
3365.985    0.7516    0.7475
3366.005    0.7454    0.7406
3366.024    0.7638    0.7328
# 014623  36  3365.330  3366.024
3365.330    0.6963    0.6507
3365.350    0.6880    0.6703
3365.370    0.6533    0.6567
3365.390    0.5927    0.6073
3365.410    0.5207    0.5413
3365.430    0.4793    0.4973
3365.449    0.4754    0.4932
3365.469    0.4945    0.5078
3365.489    0.5140    0.5094
3365.509    0.5192    0.4940
3365.529    0.5155    0.4894
3365.548    0.5281    0.5168
3365.568    0.5644    0.5715
3365.588    0.6095    0.6240
3365.608    0.6412    0.6507
3365.628    0.6448    0.6440
3365.648    0.6065    0.6034
3365.667    0.5267    0.5319
3365.687    0.4249    0.4252
3365.707    0.3080    0.3019
3365.727    0.1900    0.1887
3365.747    0.1094    0.1110
3365.767    0.0825    0.0832
3365.786    0.1074    0.1058
3365.806    0.1773    0.1757
3365.826    0.2778    0.2781
3365.846    0.3879    0.3909
3365.866    0.4842    0.4947
3365.885    0.5631    0.5748
3365.905    0.6152    0.6342
3365.925    0.6485    0.6645
3365.945    0.6537    0.6685
3365.965    0.6486    0.6567
3365.985    0.6498    0.6414
3366.004    0.6448    0.6257
3366.024    0.6391    0.5988
# 015062  36  3365.331  3366.025
3365.331    0.8557    0.8274
3365.351    0.8470    0.8439
3365.371    0.8360    0.8370
3365.390    0.7782    0.7930
3365.410    0.6960    0.7044
3365.430    0.6180    0.6250
3365.450    0.5838    0.6135
3365.470    0.6200    0.6543
3365.489    0.6665    0.6808
3365.509    0.6969    0.6645
3365.529    0.6822    0.6386
3365.549    0.6683    0.6543
3365.569    0.7313    0.7145
3365.589    0.7721    0.7784
3365.608    0.8045    0.8126
3365.628    0.8226    0.8183
3365.648    0.7997    0.7995
3365.668    0.7432    0.7499
3365.688    0.6574    0.6542
3365.708    0.5248    0.5057
3365.727    0.3427    0.3378
3365.747    0.1846    0.1849
3365.767    0.1000    0.1042
3365.787    0.1175    0.1146
3365.807    0.2207    0.2122
3365.827    0.3575    0.3683
3365.846    0.5100    0.5211
3365.866    0.6179    0.6457
3365.886    0.7120    0.7290
3365.906    0.7881    0.7834
3365.926    0.8119    0.8117
3365.945    0.8078    0.8134
3365.965    0.7969    0.7974
3365.985    0.7813    0.7813
3366.005    0.7825    0.7755
3366.025    0.7925    0.7709
# 015442  37  3365.326  3366.039
3365.326    0.7836    0.7343
3365.346    0.7856    0.7693
3365.365    0.7752    0.7784
3365.385    0.7408    0.7581
3365.405    0.6628    0.6833
3365.425    0.5769    0.5836
3365.445    0.5238    0.5344
3365.464    0.5325    0.5571
3365.484    0.5784    0.5992
3365.504    0.6074    0.5991
3365.524    0.5969    0.5653
3365.544    0.5851    0.5578
3365.564    0.6084    0.6072
3365.583    0.6734    0.6789
3365.603    0.7241    0.7338
3365.623    0.7487    0.7506
3365.643    0.7335    0.7364
3365.663    0.6952    0.6937
3365.682    0.6200    0.6170
3365.702    0.4936    0.4931
3365.722    0.3399    0.3399
3365.742    0.1976    0.1961
3365.762    0.1036    0.1025
3365.782    0.0767    0.0798
3365.801    0.1292    0.1258
3365.821    0.2434    0.2354
3365.841    0.3718    0.3766
3365.861    0.4900    0.5085
3365.881    0.5921    0.6108
3365.901    0.6694    0.6847
3365.920    0.7223    0.7296
3365.940    0.7427    0.7461
3365.960    0.7285    0.7345
3365.980    0.7130    0.7129
3366.000    0.7091    0.6997
3366.019    0.7096    0.6942
3366.039    0.7032    0.6770
# 016405  36  3365.330  3366.024
3365.330    0.6224    0.5824
3365.350    0.6285    0.6083
3365.370    0.6101    0.6109
3365.390    0.5372    0.5661
3365.410    0.4702    0.4831
3365.430    0.4195    0.4275
3365.449    0.4086    0.4375
3365.469    0.4443    0.4779
3365.489    0.4802    0.4856
3365.509    0.4891    0.4512
3365.529    0.4697    0.4263
3365.549    0.4713    0.4556
3365.568    0.5198    0.5229
3365.588    0.5786    0.5903
3365.608    0.6276    0.6249
3365.628    0.6333    0.6281
3365.648    0.5985    0.6037
3365.667    0.5367    0.5464
3365.687    0.4428    0.4430
3365.707    0.3113    0.3101
3365.727    0.1830    0.1824
3365.747    0.0955    0.0940
3365.767    0.0585    0.0603
3365.786    0.0784    0.0798
3365.806    0.1563    0.1511
3365.826    0.2658    0.2597
3365.846    0.3771    0.3777
3365.866    0.4704    0.4832
3365.886    0.5545    0.5710
3365.905    0.6189    0.6349
3365.925    0.6512    0.6717
3365.945    0.6608    0.6738
3365.965    0.6492    0.6557
3365.985    0.6358    0.6391
3366.004    0.6555    0.6310
3366.024    0.6557    0.6162
# 017336  36  3365.331  3366.025
3365.331    0.7887    0.7461
3365.351    0.7918    0.7626
3365.370    0.7471    0.7518
3365.390    0.6679    0.6914
3365.410    0.5768    0.5810
3365.430    0.4692    0.4846
3365.450    0.4412    0.4616
3365.470    0.4709    0.4920
3365.489    0.5136    0.5082
3365.509    0.5149    0.4851
3365.529    0.4934    0.4647
3365.549    0.5062    0.5011
3365.569    0.5749    0.5888
3365.589    0.6522    0.6761
3365.608    0.7120    0.7216
3365.628    0.7249    0.7276
3365.648    0.7047    0.6990
3365.668    0.6353    0.6333
3365.688    0.5242    0.5242
3365.707    0.3869    0.3876
3365.727    0.2405    0.2388
3365.747    0.1270    0.1254
3365.767    0.0725    0.0743
3365.787    0.0922    0.0919
3365.807    0.1807    0.1745
3365.826    0.2985    0.2959
3365.846    0.4173    0.4331
3365.866    0.5370    0.5489
3365.886    0.6256    0.6353
3365.906    0.6833    0.6931
3365.926    0.7150    0.7165
3365.945    0.7071    0.7050
3365.965    0.6720    0.6736
3365.985    0.6483    0.6503
3366.005    0.6598    0.6471
3366.025    0.6707    0.6464
# 018261  36  3365.330  3366.024
3365.330    0.7485    0.7279
3365.350    0.7417    0.7389
3365.370    0.7094    0.7138
3365.390    0.6445    0.6443
3365.409    0.5692    0.5657
3365.429    0.5257    0.5282
3365.449    0.5352    0.5560
3365.469    0.5742    0.6023
3365.489    0.6067    0.6143
3365.509    0.6169    0.5951
3365.528    0.6177    0.5893
3365.548    0.6378    0.6234
3365.568    0.6759    0.6816
3365.588    0.7133    0.7278
3365.608    0.7495    0.7456
3365.628    0.7405    0.7386
3365.647    0.7040    0.7088
3365.667    0.6448    0.6405
3365.687    0.5347    0.5246
3365.707    0.3784    0.3740
3365.727    0.2281    0.2274
3365.746    0.1278    0.1309
3365.766    0.0969    0.0985
3365.786    0.1458    0.1416
3365.806    0.2526    0.2486
3365.826    0.3854    0.3884
3365.846    0.5073    0.5218
3365.865    0.6122    0.6222
3365.885    0.6781    0.6994
3365.905    0.7295    0.7501
3365.925    0.7642    0.7727
3365.945    0.7645    0.7705
3365.965    0.7561    0.7570
3365.984    0.7513    0.7463
3366.004    0.7584    0.7377
3366.024    0.7506    0.7186
# 019793  36  3365.331  3366.024
3365.331    0.6928    0.6518
3365.350    0.6694    0.6593
3365.370    0.6380    0.6437
3365.390    0.5936    0.6079
3365.410    0.5494    0.5673
3365.430    0.5212    0.5388
3365.450    0.5164    0.5287
3365.469    0.5254    0.5297
3365.489    0.5330    0.5315
3365.509    0.5456    0.5328
3365.529    0.5550    0.5424
3365.549    0.5834    0.5674
3365.569    0.6119    0.6045
3365.588    0.6400    0.6386
3365.608    0.6518    0.6584
3365.628    0.6485    0.6510
3365.648    0.6083    0.6109
3365.668    0.5388    0.5374
3365.687    0.4427    0.4425
3365.707    0.3298    0.3311
3365.727    0.2319    0.2292
3365.747    0.1576    0.1584
3365.767    0.1311    0.1329
3365.787    0.1582    0.1567
3365.806    0.2237    0.2196
3365.826    0.3148    0.3145
3365.846    0.4189    0.4206
3365.866    0.5112    0.5206
3365.886    0.5788    0.6023
3365.906    0.6424    0.6599
3365.925    0.6739    0.6915
3365.945    0.6795    0.7040
3365.965    0.6934    0.7015
3365.985    0.7010    0.6890
3366.005    0.6933    0.6671
3366.024    0.6748    0.6330
# 019911  36  3365.331  3366.025
3365.331    0.7921    0.7605
3365.351    0.7927    0.7727
3365.370    0.7626    0.7574
3365.390    0.7049    0.7152
3365.410    0.6551    0.6640
3365.430    0.6167    0.6298
3365.450    0.6034    0.6245
3365.470    0.6226    0.6345
3365.489    0.6340    0.6386
3365.509    0.6483    0.6331
3365.529    0.6593    0.6337
3365.549    0.6742    0.6564
3365.569    0.7000    0.6989
3365.588    0.7276    0.7408
3365.608    0.7463    0.7697
3365.628    0.7551    0.7723
3365.648    0.7374    0.7425
3365.668    0.6803    0.6736
3365.688    0.5813    0.5638
3365.707    0.4381    0.4328
3365.727    0.2940    0.2943
3365.747    0.1866    0.1903
3365.767    0.1453    0.1480
3365.787    0.1834    0.1773
3365.807    0.2718    0.2680
3365.826    0.3883    0.3873
3365.846    0.5051    0.5169
3365.866    0.6076    0.6273
3365.886    0.6861    0.7093
3365.906    0.7406    0.7628
3365.926    0.7816    0.7907
3365.945    0.7896    0.7980
3365.965    0.7901    0.7936
3365.985    0.8013    0.7842
3366.005    0.7947    0.7713
3366.025    0.7860    0.7473
# 019925  37  3365.325  3366.039
3365.325    0.7163    0.6624
3365.345    0.7209    0.6978
3365.365    0.7142    0.7083
3365.385    0.6613    0.6830
3365.404    0.5789    0.6084
3365.424    0.5007    0.5167
3365.444    0.4672    0.4825
3365.464    0.4900    0.5150
3365.484    0.5335    0.5503
3365.504    0.5509    0.5381
3365.523    0.5386    0.5036
3365.543    0.5317    0.5012
3365.563    0.5617    0.5555
3365.583    0.6216    0.6311
3365.603    0.6639    0.6819
3365.623    0.6887    0.6944
3365.642    0.6809    0.6784
3365.662    0.6368    0.6321
3365.682    0.5493    0.5454
3365.702    0.4216    0.4181
3365.722    0.2785    0.2735
3365.741    0.1551    0.1556
3365.761    0.0803    0.0818
3365.781    0.0701    0.0702
3365.801    0.1221    0.1201
3365.821    0.2239    0.2230
3365.841    0.3495    0.3524
3365.860    0.4578    0.4690
3365.880    0.5527    0.5689
3365.900    0.6239    0.6445
3365.920    0.6751    0.6929
3365.940    0.6902    0.7083
3365.960    0.6894    0.6958
3365.979    0.6747    0.6764
3365.999    0.6702    0.6634
3366.019    0.6823    0.6543
3366.039    0.6688    0.6294
# 020441  37  3365.325  3366.039
3365.325    0.7107    0.6625
3365.345    0.7049    0.6961
3365.365    0.6989    0.6990
3365.384    0.6506    0.6656
3365.404    0.5868    0.5922
3365.424    0.5047    0.5145
3365.444    0.4560    0.4791
3365.464    0.4670    0.4910
3365.484    0.5061    0.5093
3365.503    0.5232    0.5021
3365.523    0.5150    0.4819
3365.543    0.5027    0.4882
3365.563    0.5319    0.5372
3365.583    0.5929    0.6048
3365.603    0.6415    0.6555
3365.622    0.6648    0.6725
3365.642    0.6571    0.6563
3365.662    0.6030    0.6049
3365.682    0.5127    0.5149
3365.702    0.4068    0.3918
3365.721    0.2688    0.2654
3365.741    0.1475    0.1536
3365.761    0.0876    0.0882
3365.781    0.0812    0.0787
3365.801    0.1235    0.1245
3365.821    0.2145    0.2165
3365.840    0.3289    0.3274
3365.860    0.4415    0.4438
3365.880    0.5362    0.5433
3365.900    0.6066    0.6193
3365.920    0.6510    0.6673
3365.940    0.6673    0.6836
3365.959    0.6671    0.6758
3365.979    0.6540    0.6586
3365.999    0.6431    0.6451
3366.019    0.6507    0.6318
3366.039    0.6449    0.6027
# 020719  36  3365.331  3366.025
3365.331    0.7165    0.6776
3365.351    0.6880    0.6823
3365.371    0.6604    0.6639
3365.390    0.6150    0.6286
3365.410    0.5698    0.5860
3365.430    0.5451    0.5541
3365.450    0.5317    0.5405
3365.470    0.5351    0.5405
3365.490    0.5443    0.5448
3365.509    0.5640    0.5498
3365.529    0.5769    0.5610
3365.549    0.5893    0.5848
3365.569    0.6180    0.6192
3365.589    0.6531    0.6530
3365.609    0.6660    0.6725
3365.628    0.6616    0.6677
3365.648    0.6324    0.6321
3365.668    0.5586    0.5632
3365.688    0.4654    0.4667
3365.708    0.3614    0.3564
3365.727    0.2581    0.2579
3365.747    0.1814    0.1817
3365.767    0.1480    0.1493
3365.787    0.1685    0.1664
3365.807    0.2276    0.2281
3365.827    0.3216    0.3205
3365.846    0.4198    0.4200
3365.866    0.5142    0.5204
3365.886    0.5974    0.6039
3365.906    0.6563    0.6644
3365.926    0.6955    0.7003
3365.945    0.7003    0.7147
3365.965    0.7013    0.7148
3365.985    0.7083    0.7045
3366.005    0.7024    0.6847
3366.025    0.6767    0.6510
# 020741  36  3365.331  3366.024
3365.331    0.7052    0.6676
3365.350    0.6933    0.6856
3365.370    0.6710    0.6705
3365.390    0.6128    0.6173
3365.410    0.5410    0.5470
3365.430    0.4892    0.5027
3365.450    0.4800    0.5058
3365.469    0.5153    0.5297
3365.489    0.5530    0.5381
3365.509    0.5367    0.5229
3365.529    0.5317    0.5148
3365.549    0.5554    0.5416
3365.569    0.5910    0.5972
3365.588    0.6339    0.6495
3365.608    0.6769    0.6809
3365.628    0.6808    0.6816
3365.648    0.6417    0.6492
3365.668    0.5797    0.5785
3365.687    0.4790    0.4740
3365.707    0.3374    0.3392
3365.727    0.2105    0.2103
3365.747    0.1203    0.1193
3365.767    0.0821    0.0839
3365.787    0.1097    0.1078
3365.806    0.1827    0.1803
3365.826    0.2954    0.2928
3365.846    0.4135    0.4161
3365.866    0.5162    0.5270
3365.886    0.5927    0.6152
3365.906    0.6549    0.6770
3365.925    0.6994    0.7086
3365.945    0.7070    0.7153
3365.965    0.7081    0.7053
3365.985    0.7010    0.6921
3366.005    0.6957    0.6790
3366.024    0.6910    0.6578
# 020752  37  3365.325  3366.039
3365.325    0.7150    0.6693
3365.345    0.7057    0.6887
3365.365    0.6759    0.6842
3365.385    0.6366    0.6533
3365.404    0.5969    0.6102
3365.424    0.5497    0.5720
3365.444    0.5511    0.5585
3365.464    0.5601    0.5678
3365.484    0.5674    0.5825
3365.504    0.5948    0.5895
3365.523    0.6174    0.5924
3365.543    0.6255    0.6044
3365.563    0.6390    0.6315
3365.583    0.6659    0.6654
3365.603    0.6820    0.6912
3365.622    0.6890    0.6971
3365.642    0.6830    0.6769
3365.662    0.6301    0.6250
3365.682    0.5421    0.5399
3365.702    0.4288    0.4280
3365.722    0.3110    0.3085
3365.741    0.2086    0.2118
3365.761    0.1485    0.1504
3365.781    0.1450    0.1435
3365.801    0.1948    0.1912
3365.821    0.2825    0.2811
3365.841    0.3851    0.3926
3365.860    0.4897    0.4983
3365.880    0.5856    0.5946
3365.900    0.6527    0.6674
3365.920    0.6949    0.7148
3365.940    0.7201    0.7386
3365.959    0.7241    0.7440
3365.979    0.7295    0.7382
3365.999    0.7355    0.7244
3366.019    0.7315    0.7002
3366.039    0.7003    0.6581
# 021165  36  3365.331  3366.024
3365.331    0.7889    0.7621
3365.350    0.7901    0.7800
3365.370    0.7681    0.7695
3365.390    0.7071    0.7129
3365.410    0.6223    0.6232
3365.430    0.5616    0.5640
3365.450    0.5636    0.5792
3365.469    0.6098    0.6307
3365.489    0.6512    0.6595
3365.509    0.6563    0.6437
3365.529    0.6509    0.6249
3365.549    0.6604    0.6461
3365.569    0.6909    0.7016
3365.588    0.7463    0.7520
3365.608    0.7743    0.7788
3365.628    0.7775    0.7798
3365.648    0.7633    0.7588
3365.668    0.6989    0.7040
3365.687    0.5979    0.6059
3365.707    0.4588    0.4552
3365.727    0.2921    0.2884
3365.747    0.1589    0.1569
3365.767    0.0943    0.0978
3365.787    0.1240    0.1225
3365.806    0.2253    0.2172
3365.826    0.3612    0.3638
3365.846    0.5028    0.5122
3365.866    0.6124    0.6285
3365.886    0.6920    0.7106
3365.906    0.7561    0.7665
3365.925    0.7923    0.7954
3365.945    0.7934    0.7995
3365.965    0.7788    0.7870
3365.985    0.7813    0.7746
3366.005    0.7878    0.7681
3366.024    0.7890    0.7579
# 021172  37  3365.325  3366.039
3365.325    0.7352    0.6869
3365.345    0.7362    0.7180
3365.365    0.7288    0.7305
3365.385    0.6861    0.7075
3365.404    0.6026    0.6270
3365.424    0.5265    0.5309
3365.444    0.4926    0.5065
3365.464    0.5253    0.5554
3365.484    0.5717    0.5974
3365.504    0.5899    0.5790
3365.523    0.5786    0.5365
3365.543    0.5657    0.5331
3365.563    0.5973    0.5907
3365.583    0.6599    0.6656
3365.603    0.7027    0.7109
3365.623    0.7163    0.7196
3365.642    0.7032    0.7045
3365.662    0.6610    0.6599
3365.682    0.5752    0.5713
3365.702    0.4393    0.4371
3365.722    0.2858    0.2820
3365.741    0.1555    0.1554
3365.761    0.0771    0.0786
3365.781    0.0704    0.0711
3365.801    0.1349    0.1317
3365.821    0.2512    0.2486
3365.841    0.3803    0.3870
3365.860    0.4915    0.5035
3365.880    0.5814    0.5994
3365.900    0.6557    0.6728
3365.920    0.7093    0.7209
3365.940    0.7208    0.7350
3365.960    0.7010    0.7213
3365.979    0.6928    0.7019
3365.999    0.7008    0.6914
3366.019    0.7124    0.6845
3366.039    0.7063    0.6596
# 022203  36  3365.331  3366.024
3365.331    0.7096    0.6741
3365.350    0.7040    0.6907
3365.370    0.6741    0.6766
3365.390    0.6186    0.6286
3365.410    0.5554    0.5656
3365.430    0.5093    0.5214
3365.450    0.4951    0.5142
3365.469    0.5133    0.5260
3365.489    0.5325    0.5293
3365.509    0.5381    0.5172
3365.529    0.5311    0.5124
3365.549    0.5484    0.5372
3365.569    0.5849    0.5878
3365.588    0.6189    0.6372
3365.608    0.6540    0.6690
3365.628    0.6680    0.6697
3365.648    0.6412    0.6362
3365.668    0.5706    0.5656
3365.687    0.4652    0.4657
3365.707    0.3468    0.3400
3365.727    0.2207    0.2196
3365.747    0.1302    0.1326
3365.767    0.0964    0.0973
3365.787    0.1194    0.1187
3365.806    0.1954    0.1859
3365.826    0.2833    0.2898
3365.846    0.3926    0.4047
3365.866    0.5016    0.5105
3365.886    0.5867    0.5966
3365.906    0.6446    0.6580
3365.925    0.6842    0.6904
3365.945    0.6888    0.6994
3365.965    0.6814    0.6917
3365.985    0.6864    0.6787
3366.005    0.6852    0.6634
3366.024    0.6696    0.6394
# 023530  36  3365.330  3366.024
3365.330    0.7898    0.7549
3365.350    0.7920    0.7732
3365.370    0.7670    0.7697
3365.390    0.7024    0.7193
3365.410    0.6063    0.6069
3365.430    0.4967    0.4981
3365.449    0.4449    0.4688
3365.469    0.4796    0.5061
3365.489    0.5320    0.5349
3365.509    0.5426    0.5111
3365.529    0.5127    0.4775
3365.549    0.5064    0.4999
3365.568    0.5541    0.5757
3365.588    0.6414    0.6592
3365.608    0.6936    0.7016
3365.628    0.7005    0.6995
3365.648    0.6707    0.6645
3365.668    0.5897    0.5958
3365.687    0.4881    0.4949
3365.707    0.3578    0.3588
3365.727    0.2245    0.2194
3365.747    0.1147    0.1128
3365.767    0.0587    0.0616
3365.786    0.0688    0.0678
3365.806    0.1358    0.1305
3365.826    0.2395    0.2403
3365.846    0.3597    0.3677
3365.866    0.4765    0.4821
3365.886    0.5609    0.5732
3365.905    0.6311    0.6377
3365.925    0.6803    0.6745
3365.945    0.6767    0.6731
3365.965    0.6436    0.6457
3365.985    0.6196    0.6202
3366.005    0.6146    0.6122
3366.024    0.6272    0.6080
# 025002  36  3365.331  3366.025
3365.331    0.7468    0.7119
3365.351    0.7410    0.7285
3365.370    0.7083    0.7135
3365.390    0.6560    0.6659
3365.410    0.6003    0.6059
3365.430    0.5576    0.5696
3365.450    0.5598    0.5733
3365.470    0.5737    0.5954
3365.489    0.5981    0.6039
3365.509    0.6172    0.5957
3365.529    0.6194    0.5932
3365.549    0.6350    0.6179
3365.569    0.6596    0.6639
3365.588    0.6955    0.7055
3365.608    0.7213    0.7283
3365.628    0.7145    0.7229
3365.648    0.6805    0.6863
3365.668    0.6173    0.6132
3365.688    0.5090    0.5019
3365.707    0.3771    0.3733
3365.727    0.2440    0.2420
3365.747    0.1429    0.1473
3365.767    0.1120    0.1115
3365.787    0.1428    0.1412
3365.807    0.2286    0.2277
3365.826    0.3442    0.3422
3365.846    0.4631    0.4685
3365.866    0.5672    0.5781
3365.886    0.6479    0.6611
3365.906    0.6989    0.7161
3365.925    0.7234    0.7432
3365.945    0.7333    0.7490
3365.965    0.7323    0.7408
3365.985    0.7365    0.7285
3366.005    0.7408    0.7133
3366.025    0.7251    0.6869
# 025414  36  3365.331  3366.025
3365.331    0.6476    0.6009
3365.351    0.6628    0.6283
3365.371    0.6443    0.6437
3365.391    0.5861    0.6162
3365.410    0.5001    0.5324
3365.430    0.4272    0.4442
3365.450    0.4020    0.4271
3365.470    0.4314    0.4655
3365.490    0.4759    0.4841
3365.510    0.4839    0.4503
3365.529    0.4549    0.4131
3365.549    0.4569    0.4288
3365.569    0.5005    0.5033
3365.589    0.5781    0.5841
3365.609    0.6180    0.6275
3365.628    0.6260    0.6314
3365.648    0.6048    0.6069
3365.668    0.5502    0.5490
3365.688    0.4520    0.4511
3365.708    0.3286    0.3240
3365.728    0.2018    0.1966
3365.747    0.1041    0.1051
3365.767    0.0567    0.0581
3365.787    0.0650    0.0650
3365.807    0.1247    0.1240
3365.827    0.2267    0.2244
3365.847    0.3395    0.3406
3365.866    0.4354    0.4429
3365.886    0.5199    0.5336
3365.906    0.5863    0.6039
3365.926    0.6243    0.6440
3365.946    0.6368    0.6464
3365.965    0.6220    0.6246
3365.985    0.6048    0.6010
3366.005    0.6056    0.5907
3366.025    0.6152    0.5816
# 025670  36  3365.331  3366.025
3365.331    0.7137    0.6702
3365.351    0.7206    0.6928
3365.371    0.6941    0.6973
3365.391    0.6230    0.6525
3365.410    0.5413    0.5614
3365.430    0.4777    0.4850
3365.450    0.4712    0.4879
3365.470    0.5041    0.5365
3365.490    0.5378    0.5528
3365.510    0.5423    0.5167
3365.529    0.5300    0.4851
3365.549    0.5308    0.5092
3365.569    0.5770    0.5843
3365.589    0.6497    0.6569
3365.609    0.6769    0.6914
3365.629    0.6941    0.6910
3365.648    0.6688    0.6667
3365.668    0.6090    0.6079
3365.688    0.5026    0.5040
3365.708    0.3610    0.3640
3365.728    0.2255    0.2204
3365.747    0.1189    0.1178
3365.767    0.0664    0.0689
3365.787    0.0863    0.0859
3365.807    0.1661    0.1652
3365.827    0.2919    0.2883
3365.847    0.4171    0.4194
3365.866    0.5183    0.5254
3365.886    0.6053    0.6129
3365.906    0.6651    0.6773
3365.926    0.6914    0.7115
3365.946    0.6939    0.7117
3365.966    0.6850    0.6914
3365.985    0.6847    0.6738
3366.005    0.6856    0.6657
3366.025    0.6828    0.6548
# 026381  36  3365.330  3366.024
3365.330    0.8383    0.8173
3365.350    0.8408    0.8341
3365.370    0.8207    0.8308
3365.390    0.7626    0.7887
3365.409    0.6744    0.6982
3365.429    0.5818    0.5991
3365.449    0.5311    0.5658
3365.469    0.5508    0.5969
3365.489    0.6088    0.6222
3365.509    0.6437    0.5988
3365.528    0.6193    0.5658
3365.548    0.6079    0.5798
3365.568    0.6728    0.6498
3365.588    0.7305    0.7261
3365.608    0.7667    0.7665
3365.628    0.7811    0.7668
3365.647    0.7514    0.7379
3365.667    0.6868    0.6755
3365.687    0.5733    0.5719
3365.707    0.4410    0.4291
3365.727    0.2771    0.2715
3365.747    0.1439    0.1428
3365.766    0.0746    0.0788
3365.786    0.0856    0.0831
3365.806    0.1649    0.1590
3365.826    0.2840    0.2897
3365.846    0.4122    0.4348
3365.865    0.5292    0.5514
3365.885    0.6328    0.6425
3365.905    0.7039    0.7055
3365.925    0.7365    0.7388
3365.945    0.7333    0.7388
3365.965    0.7066    0.7160
3365.984    0.6887    0.6942
3366.004    0.6910    0.6855
3366.024    0.6968    0.6800
# 027435  36  3365.331  3366.025
3365.331    0.8072    0.7739
3365.351    0.8098    0.7921
3365.370    0.7847    0.7869
3365.390    0.7194    0.7354
3365.410    0.6295    0.6356
3365.430    0.5567    0.5542
3365.450    0.5293    0.5509
3365.469    0.5707    0.5962
3365.489    0.6180    0.6229
3365.509    0.6250    0.6002
3365.529    0.6083    0.5740
3365.549    0.6070    0.5985
3365.569    0.6503    0.6693
3365.588    0.7171    0.7354
3365.608    0.7649    0.7707
3365.628    0.7777    0.7725
3365.648    0.7501    0.7482
3365.668    0.6915    0.6906
3365.688    0.5855    0.5857
3365.707    0.4427    0.4436
3365.727    0.2815    0.2784
3365.747    0.1480    0.1467
3365.767    0.0823    0.0850
3365.787    0.1042    0.1035
3365.807    0.2041    0.1978
3365.826    0.3389    0.3350
3365.846    0.4704    0.4844
3365.866    0.5805    0.6033
3365.886    0.6778    0.6874
3365.906    0.7432    0.7444
3365.925    0.7679    0.7716
3365.945    0.7619    0.7700
3365.965    0.7482    0.7495
3365.985    0.7323    0.7316
3366.005    0.7377    0.7264
3366.025    0.7527    0.7204
# 029432  37  3365.325  3366.039
3365.325    0.7847    0.7320
3365.345    0.7943    0.7745
3365.365    0.7901    0.7876
3365.385    0.7534    0.7688
3365.405    0.6812    0.7024
3365.424    0.6026    0.6114
3365.444    0.5364    0.5468
3365.464    0.5266    0.5509
3365.484    0.5666    0.5890
3365.504    0.6026    0.6003
3365.524    0.6016    0.5757
3365.543    0.5921    0.5614
3365.563    0.6055    0.5942
3365.583    0.6569    0.6637
3365.603    0.7201    0.7274
3365.623    0.7489    0.7591
3365.643    0.7527    0.7582
3365.662    0.7249    0.7298
3365.682    0.6548    0.6624
3365.702    0.5410    0.5473
3365.722    0.3936    0.3939
3365.742    0.2459    0.2387
3365.762    0.1289    0.1268
3365.781    0.0817    0.0855
3365.801    0.1179    0.1159
3365.821    0.2215    0.2149
3365.841    0.3533    0.3551
3365.861    0.4855    0.4947
3365.881    0.5884    0.6055
3365.900    0.6639    0.6827
3365.920    0.7323    0.7377
3365.940    0.7568    0.7631
3365.960    0.7621    0.7593
3365.980    0.7470    0.7406
3365.999    0.7293    0.7269
3366.019    0.7354    0.7216
3366.039    0.7360    0.7107
# 031965  37  3365.326  3366.040
3365.326    0.7206    0.6673
3365.346    0.7246    0.7055
3365.366    0.7115    0.7178
3365.386    0.6778    0.6960
3365.405    0.5995    0.6220
3365.425    0.5129    0.5241
3365.445    0.4800    0.4850
3365.465    0.4967    0.5235
3365.485    0.5494    0.5728
3365.505    0.5749    0.5710
3365.524    0.5691    0.5358
3365.544    0.5507    0.5252
3365.564    0.5888    0.5729
3365.584    0.6467    0.6477
3365.604    0.6823    0.7021
3365.623    0.7140    0.7206
3365.643    0.7156    0.7147
3365.663    0.6853    0.6823
3365.683    0.6070    0.6083
3365.703    0.4835    0.4833
3365.723    0.3293    0.3266
3365.742    0.1882    0.1889
3365.762    0.0967    0.0961
3365.782    0.0723    0.0736
3365.802    0.1229    0.1221
3365.822    0.2313    0.2320
3365.841    0.3676    0.3654
3365.861    0.4965    0.4962
3365.881    0.5905    0.5983
3365.901    0.6610    0.6755
3365.921    0.7143    0.7283
3365.941    0.7291    0.7487
3365.960    0.7208    0.7403
3365.980    0.7206    0.7208
3366.000    0.7211    0.7091
3366.020    0.7238    0.7047
3366.040    0.7221    0.6880
# 032673  37  3365.325  3366.039
3365.325    0.7268    0.6720
3365.345    0.7315    0.7049
3365.365    0.7209    0.7115
3365.385    0.6593    0.6808
3365.404    0.5582    0.5948
3365.424    0.4613    0.4833
3365.444    0.4053    0.4267
3365.464    0.4218    0.4431
3365.484    0.4720    0.4728
3365.503    0.4836    0.4626
3365.523    0.4565    0.4289
3365.543    0.4591    0.4343
3365.563    0.5028    0.5052
3365.583    0.5848    0.6034
3365.603    0.6702    0.6744
3365.622    0.7101    0.6995
3365.642    0.6941    0.6901
3365.662    0.6451    0.6462
3365.682    0.5500    0.5599
3365.702    0.4277    0.4309
3365.722    0.2871    0.2825
3365.741    0.1609    0.1598
3365.761    0.0836    0.0822
3365.781    0.0677    0.0695
3365.801    0.1233    0.1214
3365.821    0.2297    0.2286
3365.840    0.3538    0.3555
3365.860    0.4708    0.4803
3365.880    0.5744    0.5792
3365.900    0.6368    0.6522
3365.920    0.6756    0.6947
3365.940    0.6888    0.6984
3365.959    0.6702    0.6727
3365.979    0.6467    0.6412
3365.999    0.6358    0.6295
3366.019    0.6430    0.6328
3366.039    0.6464    0.6220
# 033932  36  3365.331  3366.025
3365.331    0.8140    0.7809
3365.351    0.8002    0.7971
3365.371    0.7764    0.7813
3365.390    0.7321    0.7337
3365.410    0.6645    0.6654
3365.430    0.6122    0.6167
3365.450    0.6084    0.6155
3365.470    0.6289    0.6480
3365.489    0.6665    0.6748
3365.509    0.6987    0.6797
3365.529    0.6950    0.6766
3365.549    0.6982    0.6912
3365.569    0.7178    0.7283
3365.589    0.7584    0.7695
3365.608    0.7789    0.7947
3365.628    0.7912    0.8000
3365.648    0.7813    0.7811
3365.668    0.7328    0.7293
3365.688    0.6365    0.6331
3365.708    0.5070    0.4940
3365.727    0.3481    0.3453
3365.747    0.2092    0.2130
3365.767    0.1407    0.1428
3365.787    0.1546    0.1528
3365.807    0.2458    0.2381
3365.827    0.3691    0.3727
3365.846    0.5052    0.5103
3365.866    0.6149    0.6334
3365.886    0.6994    0.7226
3365.906    0.7718    0.7809
3365.926    0.8160    0.8130
3365.946    0.8255    0.8230
3365.965    0.8198    0.8190
3365.985    0.8171    0.8102
3366.005    0.8110    0.8013
3366.025    0.8110    0.7867
# 035185  37  3365.325  3366.039
3365.325    0.7575    0.7241
3365.345    0.7490    0.7355
3365.365    0.7188    0.7298
3365.385    0.6933    0.7034
3365.404    0.6571    0.6660
3365.424    0.6206    0.6276
3365.444    0.6031    0.6031
3365.464    0.5833    0.5955
3365.484    0.5848    0.5990
3365.504    0.6013    0.6053
3365.523    0.6334    0.6132
3365.543    0.6507    0.6282
3365.563    0.6584    0.6537
3365.583    0.6855    0.6861
3365.603    0.7158    0.7148
3365.623    0.7143    0.7274
3365.642    0.7005    0.7150
3365.662    0.6668    0.6697
3365.682    0.5887    0.5902
3365.702    0.4837    0.4834
3365.722    0.3713    0.3662
3365.742    0.2680    0.2621
3365.761    0.1899    0.1962
3365.781    0.1760    0.1759
3365.801    0.2111    0.2089
3365.821    0.2879    0.2863
3365.841    0.3867    0.3903
3365.860    0.4974    0.4951
3365.880    0.5902    0.5951
3365.900    0.6700    0.6741
3365.920    0.7206    0.7281
3365.940    0.7525    0.7588
3365.960    0.7567    0.7707
3365.979    0.7616    0.7698
3365.999    0.7672    0.7593
3366.019    0.7534    0.7379
3366.039    0.7190    0.6995
# 035265  37  3365.326  3366.040
3365.326    0.7603    0.7173
3365.346    0.7638    0.7497
3365.366    0.7609    0.7539
3365.385    0.7089    0.7211
3365.405    0.6230    0.6364
3365.425    0.5379    0.5444
3365.445    0.5033    0.5158
3365.465    0.5275    0.5558
3365.485    0.5878    0.5987
3365.504    0.6118    0.5954
3365.524    0.5937    0.5657
3365.544    0.5848    0.5662
3365.564    0.6190    0.6187
3365.584    0.6786    0.6899
3365.603    0.7264    0.7369
3365.623    0.7490    0.7534
3365.643    0.7442    0.7437
3365.663    0.6978    0.7058
3365.683    0.6250    0.6239
3365.703    0.4949    0.4906
3365.722    0.3346    0.3360
3365.742    0.1889    0.1887
3365.762    0.0993    0.0995
3365.782    0.0852    0.0857
3365.802    0.1475    0.1470
3365.822    0.2770    0.2703
3365.841    0.4107    0.4114
3365.861    0.5338    0.5440
3365.881    0.6262    0.6431
3365.901    0.6936    0.7142
3365.921    0.7420    0.7586
3365.941    0.7586    0.7720
3365.960    0.7518    0.7609
3365.980    0.7492    0.7425
3366.000    0.7367    0.7330
3366.020    0.7497    0.7286
3366.040    0.7504    0.7094
# 036512  37  3365.326  3366.039
3365.326    0.7721    0.7193
3365.345    0.7691    0.7514
3365.365    0.7577    0.7610
3365.385    0.7122    0.7376
3365.405    0.6457    0.6598
3365.425    0.5655    0.5653
3365.445    0.5103    0.5286
3365.464    0.5211    0.5594
3365.484    0.5800    0.5995
3365.504    0.6076    0.5928
3365.524    0.5942    0.5573
3365.544    0.5863    0.5540
3365.564    0.6125    0.6073
3365.583    0.6651    0.6786
3365.603    0.7208    0.7313
3365.623    0.7475    0.7468
3365.643    0.7384    0.7337
3365.663    0.6978    0.6917
3365.682    0.6094    0.6135
3365.702    0.4841    0.4858
3365.722    0.3327    0.3298
3365.742    0.1904    0.1871
3365.762    0.0960    0.0985
3365.782    0.0828    0.0829
3365.801    0.1371    0.1366
3365.821    0.2595    0.2529
3365.841    0.4006    0.3962
3365.861    0.5094    0.5258
3365.881    0.5954    0.6245
3365.901    0.6751    0.6958
3365.920    0.7286    0.7391
3365.940    0.7281    0.7539
3365.960    0.7300    0.7418
3365.980    0.7298    0.7218
3366.000    0.7264    0.7104
3366.020    0.7321    0.7045
3366.039    0.7166    0.6855
# 038647  36  3365.331  3366.025
3365.331    0.7338    0.6831
3365.351    0.7211    0.7034
3365.370    0.6855    0.6944
3365.390    0.6174    0.6415
3365.410    0.5536    0.5629
3365.430    0.5040    0.5161
3365.450    0.5084    0.5298
3365.470    0.5460    0.5660
3365.489    0.5715    0.5724
3365.509    0.5704    0.5463
3365.529    0.5616    0.5306
3365.549    0.5772    0.5601
3365.569    0.6139    0.6212
3365.589    0.6524    0.6745
3365.608    0.6812    0.6968
3365.628    0.6923    0.6902
3365.648    0.6628    0.6549
3365.668    0.5875    0.5830
3365.688    0.4776    0.4707
3365.708    0.3399    0.3323
3365.727    0.2076    0.2066
3365.747    0.1106    0.1136
3365.767    0.0786    0.0801
3365.787    0.1148    0.1101
3365.807    0.1971    0.1965
3365.826    0.3093    0.3112
3365.846    0.4238    0.4361
3365.866    0.5267    0.5434
3365.886    0.6059    0.6268
3365.906    0.6717    0.6850
3365.926    0.7027    0.7138
3365.945    0.7073    0.7152
3365.965    0.6944    0.7011
3365.985    0.6923    0.6866
3366.005    0.6987    0.6744
3366.025    0.6928    0.6519
# 038747  36  3365.330  3366.024
3365.330    0.7352    0.6926
3365.350    0.7109    0.7019
3365.370    0.6816    0.6939
3365.390    0.6552    0.6680
3365.410    0.6159    0.6331
3365.430    0.5893    0.6023
3365.449    0.5782    0.5848
3365.469    0.5757    0.5792
3365.489    0.5739    0.5802
3365.509    0.5886    0.5838
3365.529    0.6112    0.5914
3365.549    0.6200    0.6077
3365.568    0.6336    0.6317
3365.588    0.6563    0.6593
3365.608    0.6736    0.6780
3365.628    0.6755    0.6767
3365.648    0.6471    0.6483
3365.667    0.5940    0.5933
3365.687    0.5080    0.5091
3365.707    0.4067    0.4077
3365.727    0.3099    0.3059
3365.747    0.2251    0.2240
3365.767    0.1764    0.1791
3365.786    0.1782    0.1793
3365.806    0.2271    0.2234
3365.826    0.3044    0.3021
3365.846    0.3993    0.3989
3365.866    0.4899    0.4969
3365.886    0.5716    0.5828
3365.905    0.6433    0.6460
3365.925    0.6714    0.6904
3365.945    0.7005    0.7137
3365.965    0.7152    0.7198
3365.985    0.7181    0.7132
3366.005    0.7073    0.6952
3366.024    0.6949    0.6659
# 038853  37  3365.326  3366.039
3365.326    0.8087    0.7716
3365.345    0.8158    0.8015
3365.365    0.7967    0.8050
3365.385    0.7511    0.7716
3365.405    0.6792    0.6926
3365.425    0.6184    0.6076
3365.445    0.5840    0.5828
3365.464    0.6005    0.6246
3365.484    0.6519    0.6798
3365.504    0.6917    0.6920
3365.524    0.6910    0.6705
3365.544    0.6855    0.6648
3365.564    0.7147    0.7002
3365.583    0.7593    0.7523
3365.603    0.7820    0.7943
3365.623    0.8095    0.8119
3365.643    0.8091    0.8108
3365.663    0.7832    0.7878
3365.683    0.7135    0.7236
3365.702    0.6058    0.6073
3365.722    0.4373    0.4357
3365.742    0.2618    0.2609
3365.762    0.1438    0.1416
3365.782    0.1085    0.1120
3365.802    0.1762    0.1765
3365.821    0.3211    0.3077
3365.841    0.4714    0.4736
3365.861    0.6049    0.6153
3365.881    0.7018    0.7135
3365.901    0.7628    0.7795
3365.920    0.8140    0.8213
3365.940    0.8426    0.8414
3365.960    0.8406    0.8393
3365.980    0.8221    0.8281
3366.000    0.8245    0.8211
3366.020    0.8293    0.8177
3366.039    0.8276    0.8048
# 039506  37  3365.325  3366.039
3365.325    0.8915    0.8630
3365.345    0.8886    0.8906
3365.365    0.8985    0.8964
3365.384    0.8702    0.8837
3365.404    0.8132    0.8312
3365.424    0.7367    0.7451
3365.444    0.6798    0.6856
3365.464    0.6660    0.6950
3365.484    0.6949    0.7384
3365.503    0.7422    0.7535
3365.523    0.7640    0.7305
3365.543    0.7542    0.7119
3365.563    0.7624    0.7371
3365.583    0.8052    0.7920
3365.602    0.8381    0.8352
3365.622    0.8557    0.8533
3365.642    0.8478    0.8470
3365.662    0.8264    0.8194
3365.682    0.7695    0.7602
3365.702    0.6651    0.6522
3365.721    0.5090    0.4995
3365.741    0.3186    0.3143
3365.761    0.1633    0.1657
3365.781    0.1011    0.1043
3365.801    0.1509    0.1454
3365.821    0.2816    0.2766
3365.840    0.4325    0.4422
3365.860    0.5706    0.5983
3365.880    0.6811    0.7055
3365.900    0.7591    0.7739
3365.920    0.8070    0.8179
3365.940    0.8304    0.8377
3365.959    0.8253    0.8344
3365.979    0.8082    0.8185
3365.999    0.8113    0.8065
3366.019    0.8243    0.8028
3366.039    0.8241    0.7943
# 039822  37  3365.326  3366.039
3365.326    0.8205    0.7741
3365.346    0.8243    0.8097
3365.365    0.8082    0.8183
3365.385    0.7825    0.8002
3365.405    0.7119    0.7293
3365.425    0.6266    0.6279
3365.445    0.5781    0.5746
3365.464    0.5753    0.6012
3365.484    0.6245    0.6569
3365.504    0.6753    0.6710
3365.524    0.6674    0.6412
3365.544    0.6557    0.6256
3365.564    0.6716    0.6628
3365.583    0.7142    0.7268
3365.603    0.7684    0.7800
3365.623    0.7947    0.8000
3365.643    0.7951    0.7945
3365.663    0.7718    0.7663
3365.683    0.7124    0.7013
3365.702    0.5883    0.5907
3365.722    0.4312    0.4279
3365.742    0.2635    0.2562
3365.762    0.1296    0.1323
3365.782    0.0881    0.0908
3365.801    0.1391    0.1338
3365.821    0.2586    0.2552
3365.841    0.4086    0.4158
3365.861    0.5439    0.5616
3365.881    0.6494    0.6662
3365.901    0.7218    0.7381
3365.920    0.7804    0.7840
3365.940    0.7995    0.8056
3365.960    0.7947    0.7998
3365.980    0.7811    0.7818
3366.000    0.7729    0.7700
3366.020    0.7858    0.7670
3366.039    0.7874    0.7572
# 040118  36  3365.331  3366.025
3365.331    0.7954    0.7581
3365.351    0.7883    0.7780
3365.370    0.7737    0.7831
3365.390    0.7305    0.7459
3365.410    0.6394    0.6461
3365.430    0.5548    0.5512
3365.450    0.5181    0.5394
3365.470    0.5563    0.5910
3365.489    0.6058    0.6219
3365.509    0.6157    0.5972
3365.529    0.6023    0.5617
3365.549    0.6030    0.5806
3365.569    0.6503    0.6531
3365.589    0.7073    0.7238
3365.608    0.7415    0.7535
3365.628    0.7463    0.7494
3365.648    0.7290    0.7198
3365.668    0.6653    0.6587
3365.688    0.5655    0.5546
3365.707    0.4251    0.4183
3365.727    0.2622    0.2617
3365.747    0.1380    0.1358
3365.767    0.0696    0.0740
3365.787    0.0882    0.0854
3365.807    0.1729    0.1675
3365.826    0.2915    0.2938
3365.846    0.4218    0.4377
3365.866    0.5344    0.5573
3365.886    0.6336    0.6454
3365.906    0.6986    0.7065
3365.926    0.7393    0.7379
3365.945    0.7298    0.7367
3365.965    0.7032    0.7138
3365.985    0.6952    0.6921
3366.005    0.7045    0.6845
3366.025    0.7049    0.6776
# 040133  37  3365.326  3366.039
3365.326    0.6775    0.6212
3365.345    0.6809    0.6598
3365.365    0.6780    0.6772
3365.385    0.6405    0.6634
3365.405    0.5725    0.5966
3365.425    0.4990    0.5084
3365.445    0.4497    0.4701
3365.464    0.4616    0.4961
3365.484    0.5103    0.5335
3365.504    0.5355    0.5258
3365.524    0.5277    0.4867
3365.544    0.5169    0.4762
3365.564    0.5378    0.5235
3365.583    0.5912    0.5957
3365.603    0.6400    0.6551
3365.623    0.6778    0.6789
3365.643    0.6696    0.6722
3365.663    0.6307    0.6350
3365.683    0.5400    0.5560
3365.702    0.4363    0.4404
3365.722    0.3030    0.2961
3365.742    0.1710    0.1670
3365.762    0.0863    0.0867
3365.782    0.0655    0.0686
3365.801    0.1126    0.1091
3365.821    0.2097    0.2046
3365.841    0.3282    0.3298
3365.861    0.4388    0.4516
3365.881    0.5368    0.5526
3365.901    0.6229    0.6321
3365.920    0.6724    0.6852
3365.940    0.6866    0.7088
3365.960    0.6879    0.7015
3365.980    0.6803    0.6822
3366.000    0.6730    0.6691
3366.020    0.6872    0.6613
3366.039    0.6831    0.6415
# 041184  36  3365.331  3366.025
3365.331    0.5944    0.5856
3365.351    0.5867    0.5796
3365.370    0.5727    0.5716
3365.390    0.5563    0.5604
3365.410    0.5399    0.5471
3365.430    0.5274    0.5331
3365.450    0.5098    0.5202
3365.470    0.5042    0.5102
3365.489    0.4942    0.5042
3365.509    0.5048    0.5021
3365.529    0.5093    0.5034
3365.549    0.5127    0.5064
3365.569    0.5158    0.5084
3365.588    0.5234    0.5066
3365.608    0.5050    0.4979
3365.628    0.4782    0.4800
3365.648    0.4511    0.4521
3365.668    0.4160    0.4151
3365.688    0.3691    0.3723
3365.707    0.3231    0.3302
3365.727    0.2865    0.2897
3365.747    0.2601    0.2584
3365.767    0.2439    0.2406
3365.787    0.2389    0.2389
3365.807    0.2552    0.2536
3365.826    0.2834    0.2811
3365.846    0.3192    0.3206
3365.866    0.3595    0.3664
3365.886    0.4086    0.4130
3365.906    0.4485    0.4555
3365.925    0.4900    0.4881
3365.945    0.5110    0.5116
3365.965    0.5199    0.5220
3365.985    0.5236    0.5189
3366.005    0.5070    0.5025
3366.025    0.4776    0.4741
# 041484  36  3365.330  3366.024
3365.330    0.7485    0.7190
3365.350    0.7532    0.7428
3365.370    0.7333    0.7377
3365.390    0.6766    0.6885
3365.409    0.5972    0.6041
3365.429    0.5326    0.5319
3365.449    0.5213    0.5310
3365.469    0.5549    0.5818
3365.489    0.5987    0.6160
3365.509    0.6157    0.6033
3365.528    0.6070    0.5800
3365.548    0.6153    0.5913
3365.568    0.6427    0.6443
3365.588    0.6868    0.7027
3365.608    0.7253    0.7354
3365.628    0.7473    0.7398
3365.647    0.7372    0.7234
3365.667    0.6759    0.6769
3365.687    0.5855    0.5849
3365.707    0.4478    0.4469
3365.727    0.2895    0.2907
3365.747    0.1643    0.1619
3365.766    0.0951    0.0976
3365.786    0.1041    0.1037
3365.806    0.1826    0.1819
3365.826    0.3156    0.3107
3365.846    0.4490    0.4509
3365.866    0.5607    0.5692
3365.885    0.6467    0.6545
3365.905    0.7018    0.7201
3365.925    0.7437    0.7596
3365.945    0.7516    0.7700
3365.965    0.7534    0.7596
3365.985    0.7537    0.7456
3366.004    0.7554    0.7377
3366.024    0.7609    0.7274
# 041526  37  3365.325  3366.039
3365.325    0.7535    0.7086
3365.345    0.7600    0.7483
3365.365    0.7577    0.7600
3365.385    0.7274    0.7382
3365.404    0.6540    0.6687
3365.424    0.5704    0.5741
3365.444    0.5223    0.5327
3365.464    0.5512    0.5699
3365.484    0.6002    0.6259
3365.504    0.6352    0.6352
3365.523    0.6342    0.6060
3365.543    0.6196    0.5910
3365.563    0.6377    0.6269
3365.583    0.6795    0.6915
3365.603    0.7343    0.7422
3365.623    0.7614    0.7619
3365.642    0.7588    0.7589
3365.662    0.7295    0.7335
3365.682    0.6611    0.6685
3365.702    0.5458    0.5493
3365.722    0.3893    0.3874
3365.742    0.2337    0.2268
3365.761    0.1195    0.1216
3365.781    0.0851    0.0866
3365.801    0.1354    0.1327
3365.821    0.2503    0.2489
3365.841    0.4022    0.3998
3365.860    0.5201    0.5316
3365.880    0.6229    0.6364
3365.900    0.7039    0.7124
3365.920    0.7518    0.7651
3365.940    0.7798    0.7896
3365.960    0.7730    0.7867
3365.979    0.7677    0.7723
3365.999    0.7713    0.7616
3366.019    0.7736    0.7567
3366.039    0.7791    0.7420
# 042333  36  3365.331  3366.025
3365.331    0.7088    0.6618
3365.351    0.6961    0.6852
3365.371    0.6694    0.6762
3365.391    0.6119    0.6298
3365.410    0.5563    0.5657
3365.430    0.5044    0.5159
3365.450    0.4909    0.5122
3365.470    0.5276    0.5367
3365.490    0.5520    0.5498
3365.510    0.5503    0.5383
3365.529    0.5550    0.5281
3365.549    0.5569    0.5470
3365.569    0.5899    0.5962
3365.589    0.6361    0.6488
3365.609    0.6696    0.6798
3365.629    0.6792    0.6814
3365.648    0.6580    0.6543
3365.668    0.5965    0.5917
3365.688    0.5005    0.4906
3365.708    0.3606    0.3617
3365.728    0.2328    0.2329
3365.747    0.1402    0.1398
3365.767    0.0913    0.0935
3365.787    0.1097    0.1070
3365.807    0.1780    0.1759
3365.827    0.2808    0.2839
3365.847    0.3997    0.4052
3365.866    0.5083    0.5113
3365.886    0.5841    0.6019
3365.906    0.6454    0.6671
3365.926    0.7010    0.7042
3365.946    0.7036    0.7142
3365.966    0.6978    0.7062
3365.985    0.6989    0.6936
3366.005    0.6969    0.6800
3366.025    0.6963    0.6584
# 042575  36  3365.331  3366.024
3365.331    0.6987    0.6530
3365.350    0.6926    0.6764
3365.370    0.6809    0.6845
3365.390    0.6294    0.6439
3365.410    0.5349    0.5474
3365.430    0.4605    0.4696
3365.450    0.4470    0.4732
3365.469    0.4894    0.5207
3365.489    0.5336    0.5395
3365.509    0.5308    0.5027
3365.529    0.5063    0.4667
3365.549    0.5087    0.4908
3365.568    0.5599    0.5635
3365.588    0.6283    0.6394
3365.608    0.6628    0.6775
3365.628    0.6736    0.6795
3365.648    0.6446    0.6546
3365.668    0.6012    0.5943
3365.687    0.4987    0.4944
3365.707    0.3531    0.3542
3365.727    0.2118    0.2115
3365.747    0.1072    0.1064
3365.767    0.0600    0.0609
3365.787    0.0758    0.0775
3365.806    0.1543    0.1485
3365.826    0.2737    0.2670
3365.846    0.3917    0.3965
3365.866    0.4893    0.5080
3365.886    0.5794    0.5968
3365.905    0.6482    0.6607
3365.925    0.6899    0.6984
3365.945    0.6955    0.7000
3365.965    0.6766    0.6787
3365.985    0.6663    0.6593
3366.005    0.6677    0.6518
3366.024    0.6694    0.6425
# 043297  36  3365.331  3366.025
3365.331    0.6847    0.6380
3365.351    0.6814    0.6604
3365.370    0.6460    0.6548
3365.390    0.5809    0.6023
3365.410    0.5032    0.5176
3365.430    0.4488    0.4613
3365.450    0.4410    0.4675
3365.470    0.4791    0.5000
3365.489    0.5125    0.5041
3365.509    0.5079    0.4749
3365.529    0.4882    0.4580
3365.549    0.5018    0.4911
3365.569    0.5441    0.5599
3365.588    0.6087    0.6182
3365.608    0.6342    0.6455
3365.628    0.6356    0.6378
3365.648    0.6046    0.5990
3365.668    0.5270    0.5244
3365.688    0.4207    0.4137
3365.707    0.2923    0.2902
3365.727    0.1696    0.1710
3365.747    0.0892    0.0906
3365.767    0.0622    0.0620
3365.787    0.0864    0.0861
3365.807    0.1596    0.1591
3365.826    0.2628    0.2606
3365.846    0.3740    0.3768
3365.866    0.4714    0.4818
3365.886    0.5576    0.5672
3365.906    0.6153    0.6281
3365.926    0.6375    0.6572
3365.945    0.6436    0.6557
3365.965    0.6299    0.6374
3365.985    0.6200    0.6200
3366.005    0.6272    0.6079
3366.025    0.6262    0.5865
# 043557  36  3365.330  3366.024
3365.330    0.7528    0.7170
3365.350    0.7343    0.7335
3365.370    0.7084    0.7145
3365.390    0.6489    0.6571
3365.410    0.5745    0.5824
3365.430    0.5264    0.5338
3365.449    0.5252    0.5346
3365.469    0.5500    0.5630
3365.489    0.5821    0.5800
3365.509    0.5912    0.5745
3365.529    0.5868    0.5732
3365.549    0.6104    0.6020
3365.568    0.6421    0.6528
3365.588    0.6883    0.7044
3365.608    0.7246    0.7323
3365.628    0.7425    0.7313
3365.648    0.7094    0.7006
3365.667    0.6449    0.6380
3365.687    0.5377    0.5315
3365.707    0.3945    0.3938
3365.727    0.2539    0.2549
3365.747    0.1502    0.1515
3365.767    0.1084    0.1091
3365.786    0.1343    0.1326
3365.806    0.2207    0.2176
3365.826    0.3395    0.3417
3365.846    0.4667    0.4725
3365.866    0.5696    0.5845
3365.886    0.6555    0.6683
3365.905    0.7114    0.7211
3365.925    0.7360    0.7485
3365.945    0.7449    0.7508
3365.965    0.7364    0.7386
3365.985    0.7300    0.7256
3366.005    0.7303    0.7148
3366.024    0.7256    0.6974
# 043726  37  3365.326  3366.039
3365.326    0.6936    0.6519
3365.345    0.7091    0.6850
3365.365    0.6947    0.6957
3365.385    0.6458    0.6705
3365.405    0.5664    0.5878
3365.425    0.4837    0.4893
3365.445    0.4355    0.4511
3365.464    0.4576    0.4802
3365.484    0.4990    0.5170
3365.504    0.5206    0.5066
3365.524    0.5008    0.4701
3365.544    0.4974    0.4701
3365.563    0.5331    0.5261
3365.583    0.5980    0.6084
3365.603    0.6527    0.6657
3365.623    0.6819    0.6827
3365.643    0.6741    0.6682
3365.663    0.6206    0.6229
3365.682    0.5459    0.5416
3365.702    0.4201    0.4154
3365.722    0.2699    0.2710
3365.742    0.1476    0.1477
3365.762    0.0765    0.0764
3365.782    0.0645    0.0659
3365.801    0.1138    0.1114
3365.821    0.2108    0.2108
3365.841    0.3388    0.3384
3365.861    0.4536    0.4603
3365.881    0.5428    0.5595
3365.900    0.6204    0.6324
3365.920    0.6710    0.6825
3365.940    0.6864    0.6971
3365.960    0.6648    0.6816
3365.980    0.6504    0.6581
3366.000    0.6497    0.6458
3366.019    0.6599    0.6408
3366.039    0.6619    0.6206
# 044324  37  3365.326  3366.039
3365.326    0.7829    0.7444
3365.345    0.7896    0.7746
3365.365    0.7797    0.7775
3365.385    0.7325    0.7425
3365.405    0.6558    0.6671
3365.425    0.5865    0.5910
3365.444    0.5625    0.5686
3365.464    0.5784    0.6027
3365.484    0.6333    0.6440
3365.504    0.6560    0.6482
3365.524    0.6489    0.6281
3365.544    0.6479    0.6285
3365.563    0.6694    0.6660
3365.583    0.7135    0.7229
3365.603    0.7539    0.7654
3365.623    0.7707    0.7807
3365.643    0.7686    0.7720
3365.663    0.7371    0.7355
3365.682    0.6580    0.6611
3365.702    0.5349    0.5327
3365.722    0.3726    0.3702
3365.742    0.2185    0.2181
3365.762    0.1222    0.1222
3365.782    0.1027    0.1047
3365.801    0.1655    0.1623
3365.821    0.2919    0.2860
3365.841    0.4345    0.4376
3365.861    0.5612    0.5737
3365.881    0.6560    0.6747
3365.900    0.7253    0.7415
3365.920    0.7737    0.7858
3365.940    0.7936    0.8033
3365.960    0.7951    0.7993
3365.980    0.7861    0.7870
3366.000    0.7874    0.7777
3366.019    0.7927    0.7700
3366.039    0.7811    0.7489
# 044997  37  3365.325  3366.039
3365.325    0.7180    0.6602
3365.345    0.7377    0.6986
3365.365    0.7241    0.7133
3365.384    0.6902    0.7163
3365.404    0.6086    0.6571
3365.424    0.5151    0.5403
3365.444    0.4483    0.4637
3365.464    0.4518    0.4816
3365.483    0.5029    0.5316
3365.503    0.5380    0.5352
3365.523    0.5289    0.4844
3365.543    0.5018    0.4556
3365.563    0.5211    0.5027
3365.583    0.5851    0.5959
3365.602    0.6485    0.6671
3365.622    0.6902    0.6952
3365.642    0.6883    0.6879
3365.662    0.6549    0.6539
3365.682    0.5899    0.5820
3365.702    0.4704    0.4659
3365.721    0.3257    0.3284
3365.741    0.1912    0.1888
3365.761    0.0925    0.0927
3365.781    0.0592    0.0601
3365.801    0.0925    0.0932
3365.821    0.1865    0.1865
3365.840    0.3146    0.3089
3365.860    0.4325    0.4359
3365.880    0.5254    0.5395
3365.900    0.6104    0.6209
3365.920    0.6637    0.6794
3365.939    0.6866    0.7029
3365.959    0.6739    0.6915
3365.979    0.6560    0.6627
3365.999    0.6515    0.6445
3366.019    0.6637    0.6419
3366.039    0.6687    0.6323
# 045325  36  3365.331  3366.025
3365.331    0.7263    0.6906
3365.351    0.7274    0.7175
3365.370    0.7107    0.7153
3365.390    0.6537    0.6731
3365.410    0.5812    0.5928
3365.430    0.5182    0.5219
3365.450    0.5036    0.5114
3365.470    0.5343    0.5504
3365.489    0.5713    0.5806
3365.509    0.5772    0.5736
3365.529    0.5757    0.5522
3365.549    0.5774    0.5617
3365.569    0.6133    0.6122
3365.589    0.6587    0.6724
3365.608    0.6896    0.7089
3365.628    0.7194    0.7185
3365.648    0.7216    0.7029
3365.668    0.6738    0.6572
3365.688    0.5802    0.5687
3365.707    0.4459    0.4448
3365.727    0.2968    0.2967
3365.747    0.1682    0.1706
3365.767    0.1000    0.1005
3365.787    0.1004    0.1000
3365.807    0.1671    0.1672
3365.826    0.2827    0.2781
3365.846    0.4101    0.4129
3365.866    0.5214    0.5341
3365.886    0.6104    0.6288
3365.906    0.6838    0.6978
3365.926    0.7211    0.7396
3365.945    0.7427    0.7525
3365.965    0.7432    0.7446
3365.985    0.7391    0.7305
3366.005    0.7398    0.7203
3366.025    0.7359    0.7086
# 046903  37  3365.326  3366.040
3365.326    0.7623    0.7063
3365.346    0.7638    0.7473
3365.366    0.7570    0.7591
3365.385    0.7214    0.7377
3365.405    0.6533    0.6713
3365.425    0.5695    0.5853
3365.445    0.5195    0.5384
3365.465    0.5255    0.5534
3365.484    0.5703    0.5867
3365.504    0.6021    0.5917
3365.524    0.5963    0.5666
3365.544    0.5918    0.5576
3365.564    0.6056    0.5957
3365.584    0.6549    0.6633
3365.603    0.7110    0.7188
3365.623    0.7352    0.7468
3365.643    0.7371    0.7435
3365.663    0.7076    0.7093
3365.683    0.6326    0.6340
3365.703    0.5254    0.5112
3365.722    0.3702    0.3645
3365.742    0.2174    0.2163
3365.762    0.1134    0.1158
3365.782    0.0836    0.0842
3365.802    0.1282    0.1245
3365.822    0.2276    0.2281
3365.841    0.3595    0.3603
3365.861    0.4819    0.4970
3365.881    0.5847    0.6063
3365.901    0.6736    0.6860
3365.921    0.7315    0.7381
3365.940    0.7487    0.7598
3365.960    0.7410    0.7563
3365.980    0.7300    0.7401
3366.000    0.7376    0.7276
3366.020    0.7478    0.7203
3366.040    0.7408    0.7027
# 049580  36  3365.331  3366.025
3365.331    0.7311    0.7002
3365.351    0.7328    0.7224
3365.371    0.7165    0.7214
3365.390    0.6555    0.6766
3365.410    0.5727    0.5826
3365.430    0.5138    0.5087
3365.450    0.5036    0.5144
3365.470    0.5310    0.5681
3365.490    0.5756    0.5933
3365.509    0.5864    0.5686
3365.529    0.5750    0.5385
3365.549    0.5792    0.5580
3365.569    0.6189    0.6236
3365.589    0.6751    0.6882
3365.608    0.7115    0.7183
3365.628    0.7243    0.7194
3365.648    0.7070    0.6973
3365.668    0.6512    0.6430
3365.688    0.5497    0.5429
3365.708    0.4080    0.4013
3365.727    0.2607    0.2570
3365.747    0.1341    0.1373
3365.767    0.0792    0.0807
3365.787    0.0962    0.0962
3365.807    0.1846    0.1791
3365.827    0.3080    0.3082
3365.846    0.4286    0.4378
3365.866    0.5374    0.5523
3365.886    0.6242    0.6396
3365.906    0.6882    0.7032
3365.926    0.7264    0.7388
3365.946    0.7396    0.7425
3365.965    0.7194    0.7269
3365.985    0.7168    0.7102
3366.005    0.7206    0.7023
3366.025    0.7185    0.6915
# 049586  37  3365.325  3366.039
3365.325    0.6717    0.6200
3365.345    0.6880    0.6601
3365.365    0.6716    0.6736
3365.385    0.6328    0.6518
3365.404    0.5642    0.5867
3365.424    0.4876    0.5043
3365.444    0.4481    0.4688
3365.464    0.4707    0.4932
3365.484    0.5062    0.5253
3365.503    0.5291    0.5188
3365.523    0.5214    0.4864
3365.543    0.5120    0.4800
3365.563    0.5363    0.5258
3365.583    0.5897    0.5980
3365.603    0.6440    0.6540
3365.622    0.6716    0.6756
3365.642    0.6685    0.6683
3365.662    0.6226    0.6298
3365.682    0.5446    0.5500
3365.702    0.4279    0.4281
3365.722    0.2891    0.2858
3365.741    0.1685    0.1667
3365.761    0.0885    0.0887
3365.781    0.0697    0.0712
3365.801    0.1159    0.1141
3365.821    0.2087    0.2094
3365.840    0.3297    0.3273
3365.860    0.4495    0.4498
3365.880    0.5413    0.5525
3365.900    0.6122    0.6323
3365.920    0.6648    0.6863
3365.940    0.6907    0.7079
3365.959    0.6841    0.7019
3365.979    0.6839    0.6844
3365.999    0.6850    0.6713
3366.019    0.6855    0.6618
3366.039    0.6758    0.6384
# 049728  37  3365.325  3366.039
3365.325    0.7704    0.7183
3365.345    0.7727    0.7554
3365.365    0.7600    0.7659
3365.385    0.7271    0.7466
3365.405    0.6513    0.6665
3365.424    0.5599    0.5634
3365.444    0.5026    0.5107
3365.464    0.5123    0.5438
3365.484    0.5742    0.5961
3365.504    0.6067    0.5966
3365.524    0.5878    0.5568
3365.543    0.5713    0.5445
3365.563    0.6044    0.5939
3365.583    0.6667    0.6751
3365.603    0.7194    0.7352
3365.623    0.7499    0.7561
3365.643    0.7513    0.7489
3365.662    0.7125    0.7178
3365.682    0.6443    0.6451
3365.702    0.5117    0.5196
3365.722    0.3634    0.3558
3365.742    0.2050    0.1992
3365.761    0.0984    0.1016
3365.781    0.0721    0.0728
3365.801    0.1234    0.1208
3365.821    0.2390    0.2375
3365.841    0.3839    0.3890
3365.861    0.5200    0.5267
3365.880    0.6146    0.6245
3365.900    0.6899    0.6995
3365.920    0.7301    0.7497
3365.940    0.7596    0.7677
3365.960    0.7470    0.7553
3365.980    0.7345    0.7325
3365.999    0.7238    0.7209
3366.019    0.7338    0.7196
3366.039    0.7454    0.7081
# 049756  36  3365.330  3366.024
3365.330    0.7204    0.6803
3365.350    0.7264    0.7055
3365.370    0.7104    0.7097
3365.390    0.6492    0.6657
3365.409    0.5572    0.5715
3365.429    0.4816    0.4860
3365.449    0.4651    0.4836
3365.469    0.5094    0.5395
3365.489    0.5576    0.5703
3365.509    0.5623    0.5429
3365.528    0.5464    0.5084
3365.548    0.5441    0.5243
3365.568    0.5951    0.5953
3365.588    0.6530    0.6703
3365.608    0.6986    0.7107
3365.628    0.7236    0.7176
3365.647    0.6953    0.7023
3365.667    0.6480    0.6543
3365.687    0.5489    0.5568
3365.707    0.4165    0.4121
3365.727    0.2575    0.2535
3365.747    0.1309    0.1294
3365.766    0.0703    0.0723
3365.786    0.0811    0.0816
3365.806    0.1635    0.1594
3365.826    0.2920    0.2890
3365.846    0.4224    0.4297
3365.865    0.5362    0.5414
3365.885    0.6180    0.6311
3365.905    0.6953    0.6989
3365.925    0.7206    0.7382
3365.945    0.7347    0.7423
3365.965    0.7211    0.7228
3365.984    0.7044    0.7045
3366.004    0.7191    0.6987
3366.024    0.7213    0.6941
# 050505  36  3365.330  3366.024
3365.330    0.7359    0.6934
3365.350    0.7430    0.7173
3365.370    0.7219    0.7276
3365.390    0.6770    0.6934
3365.409    0.5883    0.6005
3365.429    0.4992    0.5056
3365.449    0.4624    0.4918
3365.469    0.5022    0.5418
3365.489    0.5623    0.5707
3365.509    0.5735    0.5405
3365.528    0.5479    0.5028
3365.548    0.5385    0.5188
3365.568    0.5906    0.5935
3365.588    0.6607    0.6713
3365.608    0.7010    0.7094
3365.628    0.7091    0.7094
3365.647    0.6784    0.6849
3365.667    0.6173    0.6275
3365.687    0.5178    0.5266
3365.707    0.3895    0.3874
3365.727    0.2443    0.2392
3365.747    0.1243    0.1232
3365.766    0.0669    0.0687
3365.786    0.0761    0.0768
3365.806    0.1535    0.1498
3365.826    0.2795    0.2718
3365.846    0.4032    0.4067
3365.865    0.5010    0.5171
3365.885    0.5940    0.6074
3365.905    0.6621    0.6739
3365.925    0.6990    0.7104
3365.945    0.7058    0.7112
3365.965    0.6894    0.6880
3365.984    0.6697    0.6667
3366.004    0.6733    0.6583
3366.024    0.6769    0.6516
# 051178  36  3365.330  3366.024
3365.330    0.8241    0.7929
3365.350    0.8204    0.8097
3365.370    0.8019    0.8037
3365.390    0.7391    0.7513
3365.409    0.6580    0.6571
3365.429    0.5829    0.5780
3365.449    0.5653    0.5813
3365.469    0.5995    0.6377
3365.489    0.6542    0.6683
3365.509    0.6711    0.6461
3365.528    0.6542    0.6194
3365.548    0.6525    0.6381
3365.568    0.6879    0.7018
3365.588    0.7386    0.7638
3365.608    0.7814    0.7936
3365.627    0.7973    0.7943
3365.647    0.7805    0.7750
3365.667    0.7286    0.7256
3365.687    0.6353    0.6283
3365.707    0.4943    0.4790
3365.727    0.3127    0.3054
3365.746    0.1639    0.1681
3365.766    0.0923    0.0958
3365.786    0.1157    0.1123
3365.806    0.2181    0.2127
3365.826    0.3690    0.3669
3365.846    0.5021    0.5214
3365.865    0.6012    0.6336
3365.885    0.6998    0.7153
3365.905    0.7619    0.7709
3365.925    0.7965    0.8004
3365.945    0.8056    0.8015
3365.965    0.7878    0.7847
3365.984    0.7782    0.7698
3366.004    0.7818    0.7647
3366.024    0.7820    0.7588
# 053721  36  3365.331  3366.025
3365.331    0.7546    0.7308
3365.351    0.7589    0.7511
3365.371    0.7381    0.7354
3365.390    0.6790    0.6797
3365.410    0.5969    0.5944
3365.430    0.5291    0.5338
3365.450    0.5188    0.5367
3365.470    0.5592    0.5800
3365.489    0.6107    0.6080
3365.509    0.6159    0.6026
3365.529    0.6093    0.5907
3365.549    0.6219    0.6111
3365.569    0.6602    0.6654
3365.589    0.7065    0.7231
3365.608    0.7495    0.7581
3365.628    0.7642    0.7695
3365.648    0.7521    0.7560
3365.668    0.7122    0.7070
3365.688    0.6112    0.6074
3365.708    0.4660    0.4594
3365.727    0.3002    0.3039
3365.747    0.1716    0.1715
3365.767    0.1059    0.1069
3365.787    0.1225    0.1223
3365.807    0.2176    0.2122
3365.827    0.3524    0.3512
3365.846    0.4831    0.4902
3365.866    0.6005    0.6116
3365.886    0.6834    0.6997
3365.906    0.7439    0.7596
3365.926    0.7832    0.7925
3365.945    0.7923    0.7984
3365.965    0.7847    0.7876
3365.985    0.7755    0.7757
3366.005    0.7905    0.7702
3366.025    0.7984    0.7621
# 054375  37  3365.325  3366.039
3365.325    0.7018    0.6483
3365.345    0.7097    0.6856
3365.365    0.6969    0.6981
3365.384    0.6662    0.6786
3365.404    0.6023    0.6245
3365.424    0.5400    0.5591
3365.444    0.5035    0.5222
3365.464    0.5078    0.5280
3365.483    0.5324    0.5488
3365.503    0.5572    0.5534
3365.523    0.5668    0.5390
3365.543    0.5636    0.5352
3365.563    0.5817    0.5639
3365.583    0.6119    0.6157
3365.602    0.6491    0.6611
3365.622    0.6719    0.6853
3365.642    0.6719    0.6800
3365.662    0.6340    0.6431
3365.682    0.5727    0.5696
3365.702    0.4726    0.4597
3365.721    0.3400    0.3360
3365.741    0.2151    0.2133
3365.761    0.1255    0.1284
3365.781    0.0983    0.0998
3365.801    0.1373    0.1316
3365.821    0.2131    0.2149
3365.840    0.3185    0.3224
3365.860    0.4329    0.4403
3365.880    0.5316    0.5440
3365.900    0.6102    0.6259
3365.920    0.6697    0.6825
3365.939    0.6982    0.7107
3365.959    0.6949    0.7160
3365.979    0.7032    0.7068
3365.999    0.7016    0.6939
3366.019    0.7049    0.6790
3366.039    0.6965    0.6521
# 055459  37  3365.326  3366.039
3365.326    0.7478    0.6961
3365.345    0.7502    0.7303
3365.365    0.7338    0.7391
3365.385    0.6929    0.7114
3365.405    0.6146    0.6347
3365.425    0.5468    0.5495
3365.445    0.5112    0.5229
3365.464    0.5316    0.5587
3365.484    0.5856    0.6015
3365.504    0.6049    0.5985
3365.524    0.5928    0.5668
3365.544    0.5883    0.5621
3365.563    0.6146    0.6049
3365.583    0.6700    0.6725
3365.603    0.7188    0.7229
3365.623    0.7337    0.7418
3365.643    0.7313    0.7349
3365.663    0.6942    0.6997
3365.682    0.6209    0.6259
3365.702    0.4929    0.4984
3365.722    0.3421    0.3393
3365.742    0.1970    0.1931
3365.762    0.1025    0.1024
3365.782    0.0819    0.0852
3365.801    0.1421    0.1376
3365.821    0.2581    0.2530
3365.841    0.3945    0.3971
3365.861    0.5155    0.5286
3365.881    0.6098    0.6291
3365.900    0.6871    0.6998
3365.920    0.7360    0.7501
3365.940    0.7546    0.7705
3365.960    0.7596    0.7647
3365.980    0.7494    0.7492
3366.000    0.7456    0.7393
3366.019    0.7511    0.7328
3366.039    0.7544    0.7127
# 055868  37  3365.325  3366.039
3365.325    0.7813    0.7447
3365.345    0.7865    0.7739
3365.365    0.7800    0.7771
3365.384    0.7301    0.7451
3365.404    0.6479    0.6621
3365.424    0.5689    0.5740
3365.444    0.5439    0.5495
3365.464    0.5653    0.5898
3365.483    0.6074    0.6275
3365.503    0.6312    0.6210
3365.523    0.6234    0.5910
3365.543    0.6145    0.5937
3365.563    0.6471    0.6457
3365.583    0.7006    0.7112
3365.602    0.7338    0.7499
3365.622    0.7568    0.7574
3365.642    0.7374    0.7384
3365.662    0.6982    0.6909
3365.682    0.6176    0.6015
3365.702    0.4791    0.4670
3365.721    0.3130    0.3170
3365.741    0.1771    0.1777
3365.761    0.0940    0.0960
3365.781    0.0881    0.0879
3365.801    0.1575    0.1529
3365.821    0.2748    0.2764
3365.840    0.4113    0.4144
3365.860    0.5244    0.5434
3365.880    0.6157    0.6403
3365.900    0.6968    0.7088
3365.920    0.7372    0.7501
3365.939    0.7483    0.7614
3365.959    0.7337    0.7501
3365.979    0.7239    0.7323
3365.999    0.7315    0.7216
3366.019    0.7420    0.7130
3366.039    0.7321    0.6872
# 059589  36  3365.331  3366.025
3365.331    0.7068    0.6567
3365.350    0.7076    0.6792
3365.370    0.6984    0.6978
3365.390    0.6451    0.6833
3365.410    0.5657    0.5962
3365.430    0.4945    0.4983
3365.449    0.4586    0.4798
3365.469    0.4857    0.5317
3365.489    0.5429    0.5682
3365.509    0.5571    0.5380
3365.529    0.5403    0.4878
3365.549    0.5368    0.4932
3365.568    0.5710    0.5603
3365.588    0.6320    0.6424
3365.608    0.6711    0.6868
3365.628    0.6868    0.6915
3365.648    0.6772    0.6722
3365.668    0.6331    0.6237
3365.687    0.5398    0.5372
3365.707    0.4077    0.4063
3365.727    0.2619    0.2600
3365.747    0.1401    0.1380
3365.767    0.0706    0.0723
3365.787    0.0710    0.0738
3365.806    0.1418    0.1362
3365.826    0.2585    0.2514
3365.846    0.3751    0.3832
3365.866    0.4790    0.4987
3365.886    0.5777    0.5898
3365.906    0.6419    0.6601
3365.925    0.6888    0.7016
3365.945    0.6997    0.7102
3365.965    0.6853    0.6909
3365.985    0.6693    0.6680
3366.005    0.6766    0.6581
3366.025    0.6875    0.6515
# 059610  37  3365.326  3366.039
3365.326    0.7974    0.7463
3365.345    0.7974    0.7851
3365.365    0.7947    0.7976
3365.385    0.7596    0.7780
3365.405    0.6920    0.7110
3365.425    0.6115    0.6179
3365.445    0.5573    0.5648
3365.464    0.5651    0.5829
3365.484    0.6116    0.6327
3365.504    0.6467    0.6507
3365.524    0.6569    0.6282
3365.544    0.6415    0.6131
3365.564    0.6492    0.6439
3365.583    0.6987    0.7039
3365.603    0.7534    0.7610
3365.623    0.7845    0.7896
3365.643    0.7870    0.7920
3365.663    0.7711    0.7702
3365.682    0.7115    0.7150
3365.702    0.6072    0.6045
3365.722    0.4482    0.4442
3365.742    0.2726    0.2726
3365.762    0.1472    0.1449
3365.782    0.0932    0.0961
3365.801    0.1323    0.1303
3365.821    0.2468    0.2419
3365.841    0.3966    0.3978
3365.861    0.5324    0.5466
3365.881    0.6439    0.6577
3365.901    0.7226    0.7343
3365.920    0.7750    0.7834
3365.940    0.8069    0.8093
3365.960    0.8069    0.8084
3365.980    0.7947    0.7936
3366.000    0.7827    0.7823
3366.020    0.7912    0.7786
3366.039    0.7967    0.7697
# 062175  36  3365.331  3366.025
3365.331    0.6527    0.6088
3365.351    0.6627    0.6399
3365.371    0.6485    0.6516
3365.390    0.5969    0.6260
3365.410    0.5267    0.5483
3365.430    0.4710    0.4724
3365.450    0.4453    0.4643
3365.470    0.4774    0.5106
3365.489    0.5206    0.5393
3365.509    0.5326    0.5171
3365.529    0.5193    0.4785
3365.549    0.5114    0.4829
3365.569    0.5509    0.5405
3365.589    0.6001    0.6098
3365.608    0.6445    0.6506
3365.628    0.6543    0.6621
3365.648    0.6521    0.6491
3365.668    0.6044    0.6048
3365.688    0.5131    0.5157
3365.708    0.3917    0.3859
3365.727    0.2509    0.2512
3365.747    0.1369    0.1357
3365.767    0.0737    0.0747
3365.787    0.0745    0.0764
3365.807    0.1412    0.1383
3365.827    0.2479    0.2462
3365.846    0.3656    0.3637
3365.866    0.4744    0.4761
3365.886    0.5539    0.5690
3365.906    0.6269    0.6434
3365.926    0.6711    0.6921
3365.945    0.6929    0.7065
3365.965    0.6880    0.6953
3365.985    0.6798    0.6778
3366.005    0.6828    0.6677
3366.025    0.6986    0.6574
# 062816  37  3365.325  3366.039
3365.325    0.7058    0.6486
3365.345    0.7088    0.6918
3365.365    0.7023    0.7099
3365.384    0.6741    0.6960
3365.404    0.6230    0.6433
3365.424    0.5539    0.5691
3365.444    0.5034    0.5178
3365.464    0.4991    0.5165
3365.484    0.5265    0.5428
3365.503    0.5556    0.5548
3365.523    0.5639    0.5434
3365.543    0.5589    0.5360
3365.563    0.5814    0.5621
3365.583    0.6202    0.6167
3365.602    0.6590    0.6680
3365.622    0.6849    0.6981
3365.642    0.6945    0.6976
3365.662    0.6670    0.6668
3365.682    0.6070    0.6005
3365.702    0.5073    0.4953
3365.721    0.3759    0.3697
3365.741    0.2347    0.2381
3365.761    0.1389    0.1399
3365.781    0.0981    0.0981
3365.801    0.1203    0.1198
3365.821    0.1997    0.1985
3365.840    0.3035    0.3078
3365.860    0.4290    0.4314
3365.880    0.5304    0.5410
3365.900    0.6146    0.6268
3365.920    0.6720    0.6861
3365.940    0.6989    0.7166
3365.959    0.7204    0.7208
3365.979    0.6961    0.7094
3365.999    0.6936    0.6955
3366.019    0.7031    0.6833
3366.039    0.7055    0.6631
# 063048  37  3365.325  3366.038
3365.325    0.7044    0.6507
3365.344    0.7129    0.6914
3365.364    0.7119    0.7093
3365.384    0.6781    0.7052
3365.404    0.6107    0.6403
3365.424    0.5230    0.5336
3365.444    0.4616    0.4738
3365.463    0.4709    0.4976
3365.483    0.5188    0.5495
3365.503    0.5511    0.5531
3365.523    0.5433    0.5091
3365.543    0.5249    0.4869
3365.562    0.5482    0.5277
3365.582    0.6129    0.6098
3365.602    0.6651    0.6758
3365.622    0.6875    0.7006
3365.642    0.6955    0.6939
3365.662    0.6677    0.6602
3365.681    0.5932    0.5918
3365.701    0.4750    0.4742
3365.721    0.3324    0.3256
3365.741    0.1857    0.1845
3365.761    0.0904    0.0909
3365.781    0.0602    0.0620
3365.800    0.0974    0.0953
3365.820    0.1908    0.1890
3365.840    0.3189    0.3195
3365.860    0.4360    0.4479
3365.880    0.5316    0.5520
3365.900    0.6187    0.6333
3365.919    0.6769    0.6893
3365.939    0.6965    0.7156
3365.959    0.6965    0.7073
3365.979    0.6731    0.6834
3365.999    0.6734    0.6680
3366.019    0.6926    0.6637
3366.038    0.6929    0.6512
# 063636  37  3365.325  3366.039
3365.325    0.7595    0.7188
3365.345    0.7489    0.7411
3365.365    0.7308    0.7310
3365.384    0.6800    0.6860
3365.404    0.6059    0.6145
3365.424    0.5536    0.5582
3365.444    0.5257    0.5488
3365.464    0.5528    0.5723
3365.484    0.5847    0.5875
3365.503    0.5970    0.5788
3365.523    0.5948    0.5681
3365.543    0.6062    0.5865
3365.563    0.6323    0.6359
3365.583    0.6778    0.6896
3365.603    0.7073    0.7216
3365.622    0.7137    0.7239
3365.642    0.6914    0.6960
3365.662    0.6324    0.6327
3365.682    0.5339    0.5294
3365.702    0.4034    0.3949
3365.721    0.2615    0.2630
3365.741    0.1513    0.1540
3365.761    0.1004    0.1004
3365.781    0.1119    0.1118
3365.801    0.1883    0.1841
3365.821    0.2998    0.2998
3365.840    0.4180    0.4231
3365.860    0.5280    0.5404
3365.880    0.6156    0.6321
3365.900    0.6890    0.6955
3365.920    0.7211    0.7303
3365.940    0.7264    0.7384
3365.959    0.7208    0.7300
3365.979    0.7137    0.7163
3365.999    0.7050    0.7036
3366.019    0.7029    0.6845
3366.039    0.6839    0.6440
# 064150  36  3365.330  3366.024
3365.330    0.7283    0.6814
3365.350    0.7236    0.7011
3365.370    0.6794    0.6920
3365.390    0.6183    0.6315
3365.410    0.5270    0.5386
3365.430    0.4682    0.4835
3365.449    0.4758    0.4982
3365.469    0.5156    0.5404
3365.489    0.5478    0.5470
3365.509    0.5490    0.5145
3365.529    0.5291    0.4976
3365.548    0.5411    0.5333
3365.568    0.6003    0.6077
3365.588    0.6625    0.6727
3365.608    0.6939    0.7023
3365.628    0.7021    0.6997
3365.648    0.6713    0.6685
3365.667    0.6006    0.6030
3365.687    0.4894    0.4890
3365.707    0.3452    0.3429
3365.727    0.2037    0.2017
3365.747    0.1042    0.1049
3365.767    0.0708    0.0721
3365.786    0.1033    0.1025
3365.806    0.1982    0.1936
3365.826    0.3269    0.3225
3365.846    0.4416    0.4528
3365.866    0.5390    0.5604
3365.885    0.6209    0.6390
3365.905    0.6808    0.6973
3365.925    0.7071    0.7239
3365.945    0.7034    0.7191
3365.965    0.6925    0.6992
3365.985    0.6917    0.6841
3366.004    0.7044    0.6778
3366.024    0.7102    0.6637
# 064747  37  3365.325  3366.038
3365.325    0.7755    0.7236
3365.344    0.7845    0.7645
3365.364    0.7771    0.7786
3365.384    0.7458    0.7661
3365.404    0.6789    0.6994
3365.424    0.5861    0.5951
3365.443    0.5252    0.5335
3365.463    0.5260    0.5503
3365.483    0.5753    0.6027
3365.503    0.6203    0.6167
3365.523    0.6163    0.5851
3365.543    0.5976    0.5669
3365.562    0.6101    0.6026
3365.582    0.6683    0.6764
3365.602    0.7283    0.7376
3365.622    0.7567    0.7612
3365.642    0.7610    0.7546
3365.662    0.7180    0.7226
3365.681    0.6519    0.6580
3365.701    0.5468    0.5426
3365.721    0.3879    0.3871
3365.741    0.2359    0.2292
3365.761    0.1171    0.1171
3365.781    0.0743    0.0777
3365.800    0.1157    0.1118
3365.820    0.2239    0.2161
3365.840    0.3555    0.3620
3365.860    0.4802    0.5034
3365.880    0.5912    0.6124
3365.900    0.6761    0.6906
3365.919    0.7382    0.7408
3365.939    0.7574    0.7640
3365.959    0.7518    0.7570
3365.979    0.7357    0.7357
3365.999    0.7291    0.7209
3366.019    0.7313    0.7166
3366.038    0.7396    0.7063
# 070319  36  3365.330  3366.024
3365.330    0.8156    0.7890
3365.350    0.8074    0.8028
3365.370    0.7851    0.7896
3365.390    0.7190    0.7248
3365.410    0.6337    0.6263
3365.429    0.5700    0.5708
3365.449    0.5665    0.5912
3365.469    0.6116    0.6448
3365.489    0.6554    0.6613
3365.509    0.6610    0.6343
3365.529    0.6497    0.6184
3365.548    0.6610    0.6510
3365.568    0.7104    0.7170
3365.588    0.7621    0.7698
3365.608    0.7881    0.7885
3365.628    0.7845    0.7800
3365.647    0.7470    0.7499
3365.667    0.6751    0.6836
3365.687    0.5668    0.5677
3365.707    0.4103    0.4084
3365.727    0.2494    0.2439
3365.747    0.1261    0.1260
3365.766    0.0811    0.0849
3365.786    0.1259    0.1219
3365.806    0.2408    0.2335
3365.826    0.3859    0.3874
3365.846    0.5156    0.5338
3365.866    0.6193    0.6434
3365.885    0.7044    0.7156
3365.905    0.7595    0.7656
3365.925    0.7858    0.7872
3365.945    0.7779    0.7813
3365.965    0.7568    0.7624
3365.985    0.7501    0.7490
3366.004    0.7589    0.7440
3366.024    0.7644    0.7318
# 072604  37  3365.325  3366.039
3365.325    0.7470    0.7057
3365.345    0.7589    0.7399
3365.365    0.7428    0.7513
3365.385    0.7024    0.7300
3365.405    0.6366    0.6491
3365.425    0.5532    0.5509
3365.444    0.5051    0.5184
3365.464    0.5344    0.5609
3365.484    0.5859    0.6102
3365.504    0.6097    0.6048
3365.524    0.6026    0.5658
3365.544    0.5884    0.5598
3365.563    0.6167    0.6086
3365.583    0.6728    0.6819
3365.603    0.7221    0.7311
3365.623    0.7444    0.7449
3365.643    0.7403    0.7338
3365.663    0.7034    0.6958
3365.682    0.6214    0.6206
3365.702    0.4947    0.4928
3365.722    0.3330    0.3339
3365.742    0.1896    0.1872
3365.762    0.0950    0.0964
3365.781    0.0787    0.0800
3365.801    0.1399    0.1371
3365.821    0.2618    0.2567
3365.841    0.3958    0.4012
3365.861    0.5149    0.5288
3365.881    0.6070    0.6252
3365.900    0.6819    0.6942
3365.920    0.7354    0.7432
3365.940    0.7464    0.7602
3365.960    0.7372    0.7489
3365.980    0.7194    0.7290
3366.000    0.7251    0.7186
3366.019    0.7333    0.7147
3366.039    0.7372    0.6965
# 075676  37  3365.326  3366.040
3365.326    0.8500    0.8024
3365.346    0.8545    0.8262
3365.365    0.8486    0.8264
3365.385    0.7997    0.7941
3365.405    0.7005    0.7110
3365.425    0.5942    0.6115
3365.445    0.5380    0.5645
3365.465    0.5565    0.5863
3365.484    0.6155    0.6174
3365.504    0.6380    0.6093
3365.524    0.6139    0.5742
3365.544    0.5918    0.5713
3365.564    0.6046    0.6257
3365.584    0.6557    0.7044
3365.603    0.7066    0.7596
3365.623    0.7637    0.7813
3365.643    0.7896    0.7709
3365.663    0.7563    0.7293
3365.683    0.6714    0.6458
3365.702    0.5331    0.5218
3365.722    0.3648    0.3591
3365.742    0.2027    0.2055
3365.762    0.1038    0.1077
3365.782    0.0884    0.0884
3365.802    0.1583    0.1494
3365.821    0.2825    0.2680
3365.841    0.4048    0.4188
3365.861    0.4973    0.5516
3365.881    0.5838    0.6494
3365.901    0.6845    0.7191
3365.921    0.7644    0.7628
3365.940    0.7800    0.7755
3365.960    0.7649    0.7626
3365.980    0.7425    0.7418
3366.000    0.7471    0.7315
3366.020    0.7704    0.7291
3366.040    0.7770    0.7133
# 076114  36  3365.330  3366.024
3365.330    0.7276    0.6866
3365.350    0.7321    0.7122
3365.370    0.7093    0.7138
3365.389    0.6578    0.6713
3365.409    0.5651    0.5772
3365.429    0.4884    0.4981
3365.449    0.4781    0.4957
3365.469    0.5165    0.5438
3365.489    0.5612    0.5677
3365.508    0.5648    0.5428
3365.528    0.5480    0.5122
3365.548    0.5469    0.5331
3365.568    0.5981    0.6046
3365.588    0.6631    0.6781
3365.608    0.7112    0.7171
3365.627    0.7285    0.7223
3365.647    0.6984    0.7019
3365.667    0.6361    0.6474
3365.687    0.5404    0.5450
3365.707    0.4030    0.3997
3365.727    0.2487    0.2448
3365.746    0.1327    0.1309
3365.766    0.0712    0.0738
3365.786    0.0882    0.0871
3365.806    0.1703    0.1676
3365.826    0.2998    0.2976
3365.845    0.4280    0.4313
3365.865    0.5381    0.5500
3365.885    0.6252    0.6393
3365.905    0.6912    0.7032
3365.925    0.7259    0.7374
3365.945    0.7318    0.7382
3365.964    0.7188    0.7193
3365.984    0.7027    0.7005
3366.004    0.7115    0.6937
3366.024    0.7155    0.6866
# 077749  37  3365.325  3366.039
3365.325    0.6595    0.6046
3365.345    0.6457    0.6260
3365.365    0.6213    0.6263
3365.385    0.5830    0.6023
3365.404    0.5391    0.5657
3365.424    0.5042    0.5302
3365.444    0.4918    0.5114
3365.464    0.4941    0.5093
3365.484    0.5097    0.5120
3365.504    0.5274    0.5117
3365.523    0.5330    0.5132
3365.543    0.5598    0.5274
3365.563    0.5675    0.5574
3365.583    0.5933    0.5940
3365.603    0.6119    0.6207
3365.622    0.6173    0.6250
3365.642    0.5970    0.6008
3365.662    0.5465    0.5450
3365.682    0.4636    0.4607
3365.702    0.3612    0.3582
3365.722    0.2583    0.2552
3365.741    0.1741    0.1759
3365.761    0.1262    0.1281
3365.781    0.1260    0.1255
3365.801    0.1699    0.1675
3365.821    0.2471    0.2447
3365.841    0.3409    0.3419
3365.860    0.4288    0.4371
3365.880    0.5073    0.5269
3365.900    0.5809    0.5966
3365.920    0.6265    0.6422
3365.940    0.6442    0.6642
3365.959    0.6509    0.6677
3365.979    0.6581    0.6590
3365.999    0.6534    0.6411
3366.019    0.6375    0.6122
3366.039    0.6024    0.5664
# 078217  37  3365.325  3366.039
3365.325    0.8226    0.7797
3365.345    0.8228    0.8070
3365.365    0.8108    0.8085
3365.385    0.7579    0.7711
3365.404    0.6776    0.6888
3365.424    0.5958    0.6008
3365.444    0.5729    0.5808
3365.464    0.6021    0.6269
3365.484    0.6480    0.6690
3365.504    0.6741    0.6607
3365.523    0.6654    0.6317
3365.543    0.6492    0.6350
3365.563    0.6891    0.6880
3365.583    0.7423    0.7544
3365.603    0.7881    0.7958
3365.622    0.8009    0.8061
3365.642    0.7923    0.7943
3365.662    0.7487    0.7553
3365.682    0.6668    0.6700
3365.702    0.5299    0.5276
3365.722    0.3603    0.3489
3365.741    0.1958    0.1958
3365.761    0.0988    0.1014
3365.781    0.0925    0.0929
3365.801    0.1754    0.1699
3365.821    0.3193    0.3156
3365.841    0.4722    0.4819
3365.860    0.5906    0.6119
3365.880    0.6773    0.7060
3365.900    0.7542    0.7686
3365.920    0.7980    0.8052
3365.940    0.8065    0.8138
3365.960    0.7984    0.8006
3365.979    0.7905    0.7847
3365.999    0.7818    0.7770
3366.019    0.7945    0.7734
3366.039    0.7925    0.7540
# 079672  36  3365.331  3366.024
3365.331    0.7327    0.6904
3365.350    0.7206    0.7088
3365.370    0.6907    0.6990
3365.390    0.6270    0.6408
3365.410    0.5478    0.5526
3365.430    0.4943    0.5008
3365.449    0.4939    0.5175
3365.469    0.5375    0.5634
3365.489    0.5741    0.5761
3365.509    0.5773    0.5488
3365.529    0.5583    0.5316
3365.549    0.5776    0.5640
3365.568    0.6197    0.6273
3365.588    0.6745    0.6861
3365.608    0.7032    0.7127
3365.628    0.7097    0.7101
3365.648    0.6871    0.6812
3365.667    0.6197    0.6199
3365.687    0.5123    0.5100
3365.707    0.3709    0.3651
3365.727    0.2239    0.2207
3365.747    0.1165    0.1180
3365.767    0.0775    0.0803
3365.786    0.1132    0.1088
3365.806    0.2038    0.1999
3365.826    0.3281    0.3299
3365.846    0.4503    0.4617
3365.866    0.5480    0.5706
3365.886    0.6301    0.6531
3365.905    0.6953    0.7084
3365.925    0.7328    0.7376
3365.945    0.7301    0.7372
3365.965    0.7168    0.7209
3365.985    0.7124    0.7066
3366.004    0.7186    0.6990
3366.024    0.7233    0.6836
# 085042  36  3365.331  3366.025
3365.331    0.7063    0.6524
3365.351    0.7138    0.6805
3365.370    0.6907    0.6888
3365.390    0.6278    0.6545
3365.410    0.5385    0.5661
3365.430    0.4669    0.4857
3365.450    0.4561    0.4777
3365.470    0.4882    0.5210
3365.489    0.5428    0.5419
3365.509    0.5430    0.5132
3365.529    0.5167    0.4781
3365.549    0.5148    0.4953
3365.569    0.5635    0.5664
3365.588    0.6307    0.6386
3365.608    0.6727    0.6811
3365.628    0.6841    0.6863
3365.648    0.6563    0.6630
3365.668    0.6005    0.6055
3365.688    0.4982    0.5037
3365.707    0.3626    0.3731
3365.727    0.2306    0.2297
3365.747    0.1260    0.1193
3365.767    0.0648    0.0666
3365.787    0.0741    0.0763
3365.807    0.1501    0.1462
3365.826    0.2658    0.2561
3365.846    0.3854    0.3868
3365.866    0.4869    0.5025
3365.886    0.5781    0.5939
3365.906    0.6494    0.6616
3365.926    0.6812    0.6994
3365.945    0.6969    0.7031
3365.965    0.6805    0.6841
3365.985    0.6667    0.6639
3366.005    0.6724    0.6545
3366.025    0.6794    0.6442
# 085810  36  3365.330  3366.024
3365.330    0.7093    0.6693
3365.350    0.7057    0.6912
3365.370    0.6776    0.6797
3365.390    0.6133    0.6269
3365.410    0.5394    0.5511
3365.430    0.4899    0.5011
3365.449    0.4894    0.5052
3365.469    0.5205    0.5389
3365.489    0.5544    0.5551
3365.509    0.5623    0.5411
3365.529    0.5558    0.5304
3365.548    0.5662    0.5542
3365.568    0.6028    0.6112
3365.588    0.6539    0.6690
3365.608    0.6992    0.7018
3365.628    0.7008    0.7052
3365.648    0.6853    0.6803
3365.667    0.6268    0.6230
3365.687    0.5170    0.5198
3365.707    0.3805    0.3819
3365.727    0.2428    0.2415
3365.747    0.1382    0.1368
3365.767    0.0906    0.0924
3365.786    0.1130    0.1121
3365.806    0.1954    0.1926
3365.826    0.3165    0.3143
3365.846    0.4413    0.4449
3365.866    0.5469    0.5585
3365.886    0.6262    0.6457
3365.905    0.6921    0.7034
3365.925    0.7234    0.7360
3365.945    0.7306    0.7408
3365.965    0.7180    0.7290
3365.985    0.7191    0.7155
3366.005    0.7288    0.7055
3366.024    0.7279    0.6894
# 088194  36  3365.330  3366.024
3365.330    0.7528    0.7097
3365.350    0.7513    0.7343
3365.370    0.7293    0.7365
3365.390    0.6761    0.6912
3365.410    0.5844    0.5942
3365.429    0.5149    0.5180
3365.449    0.4989    0.5176
3365.469    0.5381    0.5721
3365.489    0.5917    0.6015
3365.509    0.5997    0.5752
3365.529    0.5752    0.5426
3365.548    0.5804    0.5596
3365.568    0.6207    0.6272
3365.588    0.6823    0.6969
3365.608    0.7264    0.7330
3365.628    0.7442    0.7364
3365.647    0.7156    0.7173
3365.667    0.6584    0.6650
3365.687    0.5590    0.5645
3365.707    0.4181    0.4181
3365.727    0.2627    0.2582
3365.747    0.1371    0.1331
3365.766    0.0713    0.0758
3365.786    0.0899    0.0872
3365.806    0.1705    0.1690
3365.826    0.3049    0.3026
3365.846    0.4423    0.4461
3365.866    0.5484    0.5639
3365.885    0.6361    0.6479
3365.905    0.7000    0.7127
3365.925    0.7323    0.7494
3365.945    0.7475    0.7530
3365.965    0.7386    0.7350
3365.984    0.7203    0.7181
3366.004    0.7271    0.7114
3366.024    0.7359    0.7039
# 088945  37  3365.325  3366.039
3365.325    0.7788    0.7485
3365.345    0.7623    0.7506
3365.365    0.7408    0.7381
3365.385    0.7084    0.7114
3365.404    0.6671    0.6786
3365.424    0.6273    0.6457
3365.444    0.6055    0.6219
3365.464    0.5979    0.6093
3365.484    0.6056    0.6060
3365.504    0.6214    0.6095
3365.523    0.6362    0.6196
3365.543    0.6560    0.6386
3365.563    0.6691    0.6653
3365.583    0.6917    0.6939
3365.603    0.7055    0.7143
3365.622    0.7083    0.7163
3365.642    0.6853    0.6917
3365.662    0.6266    0.6356
3365.682    0.5525    0.5509
3365.702    0.4529    0.4480
3365.722    0.3471    0.3440
3365.741    0.2600    0.2625
3365.761    0.2106    0.2116
3365.781    0.2062    0.2065
3365.801    0.2490    0.2473
3365.821    0.3254    0.3246
3365.841    0.4265    0.4226
3365.860    0.5175    0.5188
3365.880    0.6024    0.6094
3365.900    0.6679    0.6800
3365.920    0.7124    0.7274
3365.940    0.7413    0.7535
3365.960    0.7556    0.7624
3365.979    0.7572    0.7586
3365.999    0.7444    0.7428
3366.019    0.7305    0.7133
3366.039    0.6923    0.6657
# 089282  36  3365.331  3366.025
3365.331    0.7667    0.7288
3365.351    0.7575    0.7499
3365.370    0.7318    0.7399
3365.390    0.6806    0.6923
3365.410    0.6187    0.6210
3365.430    0.5683    0.5692
3365.450    0.5610    0.5700
3365.469    0.5851    0.6048
3365.489    0.6193    0.6333
3365.509    0.6419    0.6317
3365.529    0.6399    0.6210
3365.549    0.6522    0.6336
3365.569    0.6830    0.6742
3365.588    0.7027    0.7185
3365.608    0.7345    0.7494
3365.628    0.7499    0.7570
3365.648    0.7306    0.7399
3365.668    0.6957    0.6899
3365.688    0.6055    0.5957
3365.707    0.4724    0.4672
3365.727    0.3214    0.3164
3365.747    0.1846    0.1902
3365.767    0.1241    0.1238
3365.787    0.1329    0.1326
3365.807    0.2128    0.2119
3365.826    0.3364    0.3309
3365.846    0.4617    0.4674
3365.866    0.5749    0.5859
3365.886    0.6656    0.6759
3365.906    0.7248    0.7396
3365.925    0.7714    0.7764
3365.945    0.7780    0.7909
3365.965    0.7856    0.7876
3365.985    0.7849    0.7780
3366.005    0.7869    0.7688
3366.025    0.7800    0.7537
# 089474  36  3365.330  3366.024
3365.330    0.7454    0.7050
3365.350    0.7413    0.7253
3365.370    0.7089    0.7133
3365.389    0.6391    0.6569
3365.409    0.5567    0.5640
3365.429    0.5000    0.5016
3365.449    0.4940    0.5125
3365.469    0.5379    0.5614
3365.489    0.5797    0.5822
3365.508    0.5837    0.5618
3365.528    0.5682    0.5421
3365.548    0.5765    0.5683
3365.568    0.6270    0.6337
3365.588    0.6887    0.6969
3365.608    0.7269    0.7308
3365.627    0.7354    0.7365
3365.647    0.7142    0.7180
3365.667    0.6540    0.6627
3365.687    0.5517    0.5565
3365.707    0.4089    0.4064
3365.727    0.2572    0.2492
3365.746    0.1346    0.1366
3365.766    0.0836    0.0850
3365.786    0.1097    0.1086
3365.806    0.2038    0.2011
3365.826    0.3380    0.3376
3365.846    0.4730    0.4764
3365.865    0.5774    0.5838
3365.885    0.6551    0.6688
3365.905    0.7171    0.7298
3365.925    0.7489    0.7617
3365.945    0.7556    0.7630
3365.965    0.7442    0.7468
3365.984    0.7398    0.7335
3366.004    0.7475    0.7286
3366.024    0.7471    0.7198
# 089912  37  3365.325  3366.039
3365.325    0.7574    0.7276
3365.345    0.7584    0.7388
3365.365    0.7384    0.7354
3365.385    0.7003    0.7135
3365.405    0.6611    0.6786
3365.425    0.6282    0.6431
3365.444    0.6104    0.6193
3365.464    0.5998    0.6086
3365.484    0.6077    0.6084
3365.504    0.6121    0.6125
3365.524    0.6265    0.6194
3365.544    0.6488    0.6330
3365.563    0.6598    0.6545
3365.583    0.6909    0.6830
3365.603    0.7129    0.7084
3365.623    0.7099    0.7191
3365.643    0.6925    0.7052
3365.663    0.6566    0.6605
3365.682    0.5888    0.5887
3365.702    0.4937    0.4884
3365.722    0.3812    0.3774
3365.742    0.2783    0.2769
3365.762    0.2069    0.2082
3365.781    0.1810    0.1862
3365.801    0.2175    0.2126
3365.821    0.2877    0.2824
3365.841    0.3836    0.3799
3365.861    0.4798    0.4857
3365.881    0.5689    0.5830
3365.900    0.6350    0.6575
3365.920    0.6987    0.7132
3365.940    0.7340    0.7459
3365.960    0.7565    0.7598
3365.980    0.7616    0.7595
3366.000    0.7595    0.7482
3366.019    0.7403    0.7268
3366.039    0.7152    0.6885
# 090004  36  3365.330  3366.024
3365.330    0.6961    0.6548
3365.350    0.6974    0.6756
3365.370    0.6631    0.6819
3365.390    0.6016    0.6273
3365.410    0.5153    0.5235
3365.429    0.4515    0.4617
3365.449    0.4510    0.4810
3365.469    0.4897    0.5304
3365.489    0.5280    0.5308
3365.509    0.5225    0.4823
3365.529    0.5003    0.4560
3365.548    0.5175    0.4955
3365.568    0.5729    0.5786
3365.588    0.6333    0.6452
3365.608    0.6674    0.6685
3365.628    0.6654    0.6586
3365.648    0.6304    0.6216
3365.667    0.5527    0.5514
3365.687    0.4338    0.4368
3365.707    0.3040    0.2976
3365.727    0.1730    0.1687
3365.747    0.0812    0.0835
3365.767    0.0542    0.0566
3365.786    0.0887    0.0857
3365.806    0.1728    0.1699
3365.826    0.2899    0.2891
3365.846    0.3985    0.4103
3365.866    0.4932    0.5129
3365.885    0.5742    0.5918
3365.905    0.6383    0.6528
3365.925    0.6622    0.6805
3365.945    0.6560    0.6727
3365.965    0.6442    0.6480
3365.985    0.6377    0.6307
3366.004    0.6476    0.6240
3366.024    0.6465    0.6083
# 091287  37  3365.326  3366.040
3365.326    0.7045    0.6468
3365.346    0.7110    0.6863
3365.365    0.7034    0.7023
3365.385    0.6722    0.6918
3365.405    0.5977    0.6253
3365.425    0.5172    0.5288
3365.445    0.4561    0.4785
3365.465    0.4669    0.5001
3365.484    0.5228    0.5355
3365.504    0.5466    0.5298
3365.524    0.5274    0.4899
3365.544    0.5114    0.4777
3365.564    0.5354    0.5263
3365.584    0.5974    0.6051
3365.603    0.6471    0.6613
3365.623    0.6653    0.6812
3365.643    0.6596    0.6677
3365.663    0.6184    0.6239
3365.683    0.5373    0.5416
3365.703    0.4209    0.4209
3365.722    0.2897    0.2886
3365.742    0.1665    0.1640
3365.762    0.0852    0.0852
3365.782    0.0643    0.0655
3365.802    0.1067    0.1057
3365.822    0.1988    0.1984
3365.841    0.3168    0.3141
3365.861    0.4343    0.4343
3365.881    0.5237    0.5353
3365.901    0.6016    0.6145
3365.921    0.6598    0.6679
3365.940    0.6786    0.6875
3365.960    0.6693    0.6776
3365.980    0.6509    0.6552
3366.000    0.6422    0.6399
3366.020    0.6408    0.6314
3366.040    0.6465    0.6098
# 096184  37  3365.325  3366.039
3365.325    0.7504    0.7102
3365.345    0.7624    0.7418
3365.364    0.7487    0.7504
3365.384    0.7086    0.7271
3365.404    0.6301    0.6418
3365.424    0.5377    0.5390
3365.444    0.5018    0.5071
3365.464    0.5212    0.5564
3365.483    0.5735    0.6055
3365.503    0.6077    0.5974
3365.523    0.5939    0.5526
3365.543    0.5818    0.5440
3365.563    0.6076    0.6001
3365.583    0.6699    0.6812
3365.602    0.7315    0.7350
3365.622    0.7478    0.7556
3365.642    0.7605    0.7525
3365.662    0.7148    0.7244
3365.682    0.6359    0.6513
3365.701    0.5004    0.5275
3365.721    0.3462    0.3566
3365.741    0.1943    0.1953
3365.761    0.1003    0.0955
3365.781    0.0760    0.0765
3365.801    0.1269    0.1379
3365.820    0.2569    0.2608
3365.840    0.4801    0.4187
3365.860    0.6088    0.5549
3365.880    0.6336    0.6524
3365.900    0.6971    0.7236
3365.920    0.7458    0.7718
3365.939    0.7667    0.7880
3365.959    0.7607    0.7764
3365.979    0.7451    0.7567
3365.999    0.7528    0.7475
3366.019    0.7630    0.7470
3366.039    0.7603    0.7330
# 096395  37  3365.325  3366.039
3365.325    0.7982    0.7586
3365.345    0.8110    0.7965
3365.365    0.8113    0.8070
3365.385    0.7697    0.7863
3365.404    0.7021    0.7239
3365.424    0.6257    0.6353
3365.444    0.5781    0.5864
3365.464    0.5822    0.6069
3365.484    0.6207    0.6513
3365.504    0.6599    0.6610
3365.523    0.6696    0.6364
3365.543    0.6602    0.6222
3365.563    0.6648    0.6542
3365.583    0.7129    0.7161
3365.603    0.7553    0.7681
3365.623    0.7782    0.7901
3365.642    0.7905    0.7860
3365.662    0.7645    0.7568
3365.682    0.6969    0.6902
3365.702    0.5853    0.5728
3365.722    0.4223    0.4124
3365.741    0.2563    0.2562
3365.761    0.1335    0.1367
3365.781    0.0929    0.0942
3365.801    0.1392    0.1354
3365.821    0.2537    0.2500
3365.841    0.3954    0.4036
3365.860    0.5242    0.5415
3365.880    0.6372    0.6513
3365.900    0.7065    0.7273
3365.920    0.7567    0.7770
3365.940    0.7907    0.7997
3365.960    0.7934    0.7969
3365.979    0.7780    0.7831
3365.999    0.7741    0.7714
3366.019    0.7909    0.7651
3366.039    0.7876    0.7506
# 096402  37  3365.325  3366.039
3365.325    0.7229    0.6755
3365.345    0.7274    0.7104
3365.365    0.7099    0.7203
3365.385    0.6719    0.6925
3365.405    0.5972    0.6069
3365.425    0.5059    0.5109
3365.444    0.4644    0.4802
3365.464    0.4879    0.5180
3365.484    0.5446    0.5585
3365.504    0.5645    0.5475
3365.524    0.5453    0.5099
3365.544    0.5343    0.5098
3365.563    0.5616    0.5644
3365.583    0.6299    0.6428
3365.603    0.6874    0.6968
3365.623    0.7181    0.7138
3365.643    0.7068    0.7026
3365.663    0.6607    0.6599
3365.682    0.5725    0.5781
3365.702    0.4480    0.4461
3365.722    0.2935    0.2911
3365.742    0.1584    0.1574
3365.762    0.0793    0.0806
3365.781    0.0698    0.0705
3365.801    0.1282    0.1251
3365.821    0.2372    0.2364
3365.841    0.3703    0.3729
3365.861    0.4869    0.4968
3365.881    0.5821    0.5942
3365.900    0.6551    0.6656
3365.920    0.7027    0.7156
3365.940    0.7148    0.7310
3365.960    0.7070    0.7170
3365.980    0.6917    0.6957
3366.000    0.6944    0.6858
3366.019    0.7026    0.6822
3366.039    0.6953    0.6624
# 096901  37  3365.325  3366.039
3365.325    0.7110    0.6619
3365.345    0.7165    0.6976
3365.365    0.7122    0.7079
3365.385    0.6625    0.6808
3365.404    0.5829    0.6052
3365.424    0.5064    0.5150
3365.444    0.4690    0.4852
3365.464    0.4951    0.5224
3365.484    0.5435    0.5607
3365.504    0.5658    0.5492
3365.523    0.5500    0.5142
3365.543    0.5291    0.5105
3365.563    0.5704    0.5635
3365.583    0.6286    0.6387
3365.603    0.6830    0.6915
3365.623    0.7070    0.7091
3365.642    0.6957    0.7000
3365.662    0.6639    0.6610
3365.682    0.5698    0.5782
3365.702    0.4510    0.4482
3365.722    0.2936    0.2950
3365.742    0.1675    0.1619
3365.761    0.0849    0.0870
3365.781    0.0730    0.0742
3365.801    0.1321    0.1284
3365.821    0.2421    0.2388
3365.841    0.3693    0.3746
3365.860    0.4843    0.4934
3365.880    0.5774    0.5927
3365.900    0.6492    0.6683
3365.920    0.7013    0.7185
3365.940    0.7251    0.7357
3365.960    0.7194    0.7246
3365.979    0.7155    0.7065
3365.999    0.7026    0.6957
3366.019    0.7070    0.6896
3366.039    0.6998    0.6677
# 096948  37  3365.325  3366.039
3365.325    0.7032    0.6473
3365.345    0.7145    0.6902
3365.364    0.7101    0.7060
3365.384    0.6731    0.6931
3365.404    0.5935    0.6239
3365.424    0.5100    0.5258
3365.444    0.4630    0.4776
3365.464    0.4792    0.5065
3365.483    0.5326    0.5504
3365.503    0.5620    0.5506
3365.523    0.5485    0.5109
3365.543    0.5270    0.4951
3365.563    0.5435    0.5408
3365.583    0.6049    0.6202
3365.602    0.6711    0.6801
3365.622    0.7010    0.7063
3365.642    0.7008    0.7019
3365.662    0.6724    0.6687
3365.682    0.5932    0.5936
3365.702    0.4739    0.4694
3365.721    0.3226    0.3233
3365.741    0.1818    0.1809
3365.761    0.0889    0.0897
3365.781    0.0645    0.0643
3365.801    0.1043    0.1046
3365.821    0.2046    0.2048
3365.840    0.3388    0.3332
3365.860    0.4604    0.4648
3365.880    0.5607    0.5706
3365.900    0.6307    0.6515
3365.920    0.6847    0.7076
3365.939    0.7176    0.7303
3365.959    0.7161    0.7228
3365.979    0.6997    0.7019
3365.999    0.6896    0.6883
3366.019    0.7044    0.6834
3366.039    0.7104    0.6673
# 097420  37  3365.326  3366.039
3365.326    0.7208    0.6596
3365.345    0.7286    0.7039
3365.365    0.7214    0.7239
3365.385    0.6894    0.7115
3365.405    0.6366    0.6567
3365.425    0.5618    0.5778
3365.444    0.5083    0.5292
3365.464    0.5143    0.5351
3365.484    0.5508    0.5700
3365.504    0.5820    0.5820
3365.524    0.5882    0.5616
3365.544    0.5778    0.5475
3365.563    0.5869    0.5720
3365.583    0.6337    0.6304
3365.603    0.6714    0.6869
3365.623    0.6992    0.7163
3365.643    0.7093    0.7153
3365.663    0.6852    0.6850
3365.682    0.6273    0.6217
3365.702    0.5189    0.5127
3365.722    0.3781    0.3712
3365.742    0.2301    0.2301
3365.762    0.1270    0.1276
3365.782    0.0861    0.0870
3365.801    0.1109    0.1108
3365.821    0.2000    0.1954
3365.841    0.3210    0.3199
3365.861    0.4419    0.4507
3365.881    0.5403    0.5623
3365.901    0.6239    0.6476
3365.920    0.6879    0.7044
3365.940    0.7269    0.7360
3365.960    0.7338    0.7399
3365.980    0.7261    0.7276
3366.000    0.7269    0.7140
3366.019    0.7290    0.7039
3366.039    0.7193    0.6856
# 098921  37  3365.325  3366.039
3365.325    0.6937    0.6400
3365.345    0.6976    0.6738
3365.364    0.6795    0.6792
3365.384    0.6352    0.6503
3365.404    0.5712    0.5924
3365.424    0.5123    0.5351
3365.444    0.4892    0.5116
3365.464    0.5005    0.5229
3365.483    0.5302    0.5378
3365.503    0.5516    0.5342
3365.523    0.5541    0.5211
3365.543    0.5550    0.5280
3365.563    0.5733    0.5675
3365.583    0.6101    0.6230
3365.602    0.6470    0.6653
3365.622    0.6756    0.6830
3365.642    0.6671    0.6688
3365.662    0.6237    0.6194
3365.682    0.5352    0.5313
3365.701    0.4188    0.4167
3365.721    0.2865    0.2849
3365.741    0.1725    0.1726
3365.761    0.1041    0.1056
3365.781    0.0965    0.0959
3365.801    0.1433    0.1431
3365.820    0.2374    0.2313
3365.840    0.3451    0.3491
3365.860    0.4551    0.4675
3365.880    0.5548    0.5686
3365.900    0.6232    0.6446
3365.920    0.6750    0.6929
3365.939    0.6952    0.7127
3365.959    0.7034    0.7117
3365.979    0.7018    0.7002
3365.999    0.6976    0.6866
3366.019    0.6868    0.6685
3366.039    0.6792    0.6339
# 100963  36  3365.330  3366.024
3365.330    0.7276    0.6898
3365.350    0.7325    0.7168
3365.370    0.7214    0.7160
3365.390    0.6563    0.6710
3365.410    0.5724    0.5840
3365.429    0.5061    0.5146
3365.449    0.4925    0.5077
3365.469    0.5244    0.5502
3365.489    0.5704    0.5774
3365.509    0.5805    0.5608
3365.529    0.5706    0.5374
3365.548    0.5658    0.5542
3365.568    0.6116    0.6153
3365.588    0.6647    0.6814
3365.608    0.7044    0.7188
3365.628    0.7233    0.7238
3365.648    0.7013    0.7026
3365.667    0.6525    0.6522
3365.687    0.5601    0.5555
3365.707    0.4210    0.4172
3365.727    0.2691    0.2664
3365.747    0.1452    0.1460
3365.766    0.0865    0.0881
3365.786    0.0971    0.0962
3365.806    0.1731    0.1718
3365.826    0.3014    0.2964
3365.846    0.4273    0.4340
3365.866    0.5393    0.5523
3365.885    0.6243    0.6383
3365.905    0.6957    0.7029
3365.925    0.7193    0.7388
3365.945    0.7310    0.7439
3365.965    0.7301    0.7286
3365.985    0.7203    0.7119
3366.004    0.7190    0.7036
3366.024    0.7274    0.6936
# 104075  36  3365.331  3366.025
3365.331    0.7494    0.7079
3365.350    0.7293    0.7219
3365.370    0.7005    0.7132
3365.390    0.6722    0.6795
3365.410    0.6224    0.6336
3365.430    0.5905    0.5970
3365.450    0.5762    0.5849
3365.469    0.5794    0.5933
3365.489    0.6013    0.6073
3365.509    0.6249    0.6155
3365.529    0.6397    0.6214
3365.549    0.6527    0.6365
3365.569    0.6634    0.6648
3365.588    0.6866    0.6963
3365.608    0.7114    0.7209
3365.628    0.7251    0.7259
3365.648    0.7006    0.7036
3365.668    0.6506    0.6488
3365.687    0.5669    0.5651
3365.707    0.4526    0.4506
3365.727    0.3293    0.3285
3365.747    0.2286    0.2257
3365.767    0.1632    0.1673
3365.787    0.1664    0.1668
3365.806    0.2264    0.2188
3365.826    0.3122    0.3143
3365.846    0.4250    0.4289
3365.866    0.5363    0.5401
3365.886    0.6202    0.6328
3365.906    0.6902    0.7008
3365.925    0.7311    0.7418
3365.945    0.7528    0.7631
3365.965    0.7652    0.7674
3365.985    0.7645    0.7612
3366.005    0.7642    0.7475
3366.025    0.7489    0.7231
# 109110  37  3365.325  3366.039
3365.325    0.7454    0.6984
3365.345    0.7403    0.7221
3365.365    0.7249    0.7190
3365.385    0.6687    0.6845
3365.404    0.6006    0.6326
3365.424    0.5666    0.5817
3365.444    0.5466    0.5580
3365.464    0.5445    0.5617
3365.484    0.5694    0.5717
3365.504    0.5824    0.5721
3365.523    0.5970    0.5694
3365.543    0.5977    0.5812
3365.563    0.6199    0.6156
3365.583    0.6495    0.6604
3365.603    0.6814    0.6950
3365.622    0.7042    0.7052
3365.642    0.6896    0.6858
3365.662    0.6427    0.6321
3365.682    0.5398    0.5428
3365.702    0.4286    0.4251
3365.722    0.3105    0.2992
3365.741    0.1887    0.1973
3365.761    0.1317    0.1326
3365.781    0.1264    0.1246
3365.801    0.1743    0.1733
3365.821    0.2759    0.2664
3365.841    0.3741    0.3818
3365.860    0.4621    0.4906
3365.880    0.5748    0.5880
3365.900    0.6554    0.6605
3365.920    0.6831    0.7057
3365.940    0.7109    0.7254
3365.959    0.7193    0.7263
3365.979    0.7147    0.7170
3365.999    0.7006    0.7029
3366.019    0.7023    0.6816
3366.039    0.6966    0.6431
# 110205  37  3365.326  3366.040
3365.326    0.8171    0.7889
3365.346    0.8295    0.8158
3365.365    0.8155    0.8158
3365.385    0.7645    0.7782
3365.405    0.6845    0.6917
3365.425    0.5898    0.5979
3365.445    0.5424    0.5632
3365.465    0.5652    0.5954
3365.484    0.6216    0.6326
3365.504    0.6533    0.6301
3365.524    0.6375    0.6030
3365.544    0.6272    0.6058
3365.564    0.6642    0.6593
3365.584    0.7241    0.7310
3365.603    0.7684    0.7789
3365.623    0.7909    0.7967
3365.643    0.7883    0.7867
3365.663    0.7514    0.7463
3365.683    0.6656    0.6610
3365.702    0.5278    0.5303
3365.722    0.3592    0.3585
3365.742    0.2017    0.2004
3365.762    0.1039    0.1047
3365.782    0.0903    0.0907
3365.802    0.1605    0.1586
3365.821    0.2907    0.2855
3365.841    0.4409    0.4446
3365.861    0.5653    0.5821
3365.881    0.6586    0.6800
3365.901    0.7417    0.7468
3365.921    0.7865    0.7865
3365.940    0.8013    0.7963
3365.960    0.7788    0.7829
3365.980    0.7560    0.7640
3366.000    0.7501    0.7554
3366.020    0.7630    0.7535
3366.040    0.7658    0.7374
# 112504  37  3365.325  3366.039
3365.325    0.7320    0.6696
3365.345    0.7377    0.7153
3365.365    0.7298    0.7327
3365.385    0.7099    0.7198
3365.404    0.6361    0.6602
3365.424    0.5473    0.5679
3365.444    0.5007    0.5153
3365.464    0.5126    0.5373
3365.484    0.5603    0.5849
3365.504    0.5950    0.5929
3365.523    0.5860    0.5622
3365.543    0.5792    0.5429
3365.563    0.5981    0.5765
3365.583    0.6446    0.6461
3365.603    0.6923    0.7060
3365.623    0.7194    0.7328
3365.642    0.7325    0.7316
3365.662    0.6987    0.7045
3365.682    0.6297    0.6386
3365.702    0.5205    0.5228
3365.722    0.3768    0.3694
3365.742    0.2265    0.2178
3365.761    0.1139    0.1166
3365.781    0.0764    0.0781
3365.801    0.1159    0.1130
3365.821    0.2155    0.2136
3365.841    0.3489    0.3525
3365.861    0.4767    0.4882
3365.880    0.5824    0.5909
3365.900    0.6500    0.6722
3365.920    0.7050    0.7293
3365.940    0.7446    0.7567
3365.960    0.7398    0.7542
3365.979    0.7357    0.7381
3365.999    0.7417    0.7246
3366.019    0.7446    0.7185
3366.039    0.7466    0.7040
# 113579  36  3365.331  3366.025
3365.331    0.6364    0.6314
3365.351    0.6252    0.6233
3365.370    0.6097    0.6129
3365.390    0.6008    0.5992
3365.410    0.5822    0.5841
3365.430    0.5673    0.5694
3365.450    0.5531    0.5571
3365.469    0.5423    0.5490
3365.489    0.5429    0.5454
3365.509    0.5458    0.5461
3365.529    0.5537    0.5503
3365.549    0.5567    0.5554
3365.569    0.5631    0.5586
3365.588    0.5644    0.5567
3365.608    0.5536    0.5464
3365.628    0.5275    0.5253
3365.648    0.4918    0.4929
3365.668    0.4481    0.4504
3365.688    0.4009    0.4016
3365.707    0.3508    0.3542
3365.727    0.3080    0.3091
3365.747    0.2737    0.2752
3365.767    0.2577    0.2572
3365.787    0.2609    0.2578
3365.807    0.2793    0.2770
3365.826    0.3092    0.3102
3365.846    0.3548    0.3563
3365.866    0.4047    0.4083
3365.886    0.4589    0.4602
3365.906    0.5050    0.5065
3365.925    0.5398    0.5415
3365.945    0.5626    0.5660
3365.965    0.5729    0.5762
3365.985    0.5737    0.5717
3366.005    0.5562    0.5528
3366.025    0.5264    0.5210
# 113989  36  3365.331  3366.025
3365.331    0.8511    0.8247
3365.351    0.8383    0.8402
3365.370    0.8320    0.8410
3365.390    0.7814    0.8065
3365.410    0.6869    0.7152
3365.430    0.6049    0.6203
3365.450    0.5553    0.5961
3365.470    0.5874    0.6352
3365.489    0.6452    0.6616
3365.509    0.6708    0.6366
3365.529    0.6604    0.5977
3365.549    0.6545    0.6097
3365.569    0.7049    0.6775
3365.589    0.7589    0.7495
3365.608    0.7797    0.7852
3365.628    0.7898    0.7865
3365.648    0.7752    0.7600
3365.668    0.7228    0.7018
3365.688    0.6199    0.6013
3365.707    0.4692    0.4653
3365.727    0.3001    0.3005
3365.747    0.1599    0.1594
3365.767    0.0823    0.0843
3365.787    0.0913    0.0910
3365.807    0.1817    0.1769
3365.826    0.3112    0.3110
3365.846    0.4428    0.4615
3365.866    0.5614    0.5829
3365.886    0.6515    0.6697
3365.906    0.7278    0.7306
3365.926    0.7610    0.7640
3365.945    0.7579    0.7661
3365.965    0.7281    0.7459
3365.985    0.7234    0.7249
3366.005    0.7273    0.7173
3366.025    0.7281    0.7122
# 115715  36  3365.330  3366.024
3365.330    0.7869    0.7600
3365.350    0.7901    0.7804
3365.370    0.7631    0.7704
3365.389    0.6998    0.7170
3365.409    0.6268    0.6253
3365.429    0.5683    0.5621
3365.449    0.5607    0.5752
3365.469    0.6028    0.6304
3365.489    0.6504    0.6578
3365.508    0.6555    0.6397
3365.528    0.6394    0.6172
3365.548    0.6480    0.6366
3365.568    0.6888    0.6942
3365.588    0.7470    0.7509
3365.608    0.7805    0.7807
3365.627    0.7885    0.7852
3365.647    0.7645    0.7677
3365.667    0.7143    0.7158
3365.687    0.6101    0.6115
3365.707    0.4591    0.4554
3365.727    0.2905    0.2831
3365.746    0.1518    0.1543
3365.766    0.0903    0.0917
3365.786    0.1143    0.1139
3365.806    0.2201    0.2147
3365.826    0.3690    0.3653
3365.846    0.5029    0.5161
3365.865    0.6081    0.6270
3365.885    0.6969    0.7101
3365.905    0.7610    0.7681
3365.925    0.7934    0.8002
3365.945    0.7985    0.8039
3365.964    0.7883    0.7914
3365.984    0.7831    0.7786
3366.004    0.7869    0.7736
3366.024    0.7929    0.7651
# 116613  36  3365.331  3366.025
3365.331    0.7143    0.6776
3365.351    0.7091    0.6969
3365.370    0.6720    0.6839
3365.390    0.6219    0.6297
3365.410    0.5504    0.5531
3365.430    0.4960    0.5063
3365.450    0.4999    0.5172
3365.470    0.5336    0.5539
3365.489    0.5642    0.5668
3365.509    0.5681    0.5488
3365.529    0.5592    0.5355
3365.549    0.5737    0.5608
3365.569    0.6138    0.6167
3365.588    0.6551    0.6671
3365.608    0.6816    0.6937
3365.628    0.6934    0.6907
3365.648    0.6633    0.6595
3365.668    0.5925    0.5921
3365.688    0.4910    0.4829
3365.707    0.3543    0.3522
3365.727    0.2181    0.2175
3365.747    0.1186    0.1208
3365.767    0.0816    0.0821
3365.787    0.1075    0.1059
3365.807    0.1871    0.1865
3365.826    0.3027    0.2991
3365.846    0.4217    0.4267
3365.866    0.5254    0.5389
3365.886    0.6104    0.6263
3365.906    0.6685    0.6879
3365.926    0.7013    0.7203
3365.945    0.7130    0.7256
3365.965    0.7132    0.7148
3365.985    0.7115    0.7011
3366.005    0.7071    0.6887
3366.025    0.7057    0.6671
# 999999  36  3365.331  3366.025
3365.331    0.7401    0.6942
3365.351    0.7360    0.7219
3365.370    0.7168    0.7228
3365.390    0.6566    0.6812
3365.410    0.5825    0.5920
3365.430    0.5043    0.5085
3365.450    0.4764    0.4919
3365.470    0.5071    0.5308
3365.489    0.5508    0.5591
3365.509    0.5640    0.5450
3365.529    0.5448    0.5187
3365.549    0.5489    0.5335
3365.569    0.5910    0.5974
3365.589    0.6595    0.6699
3365.608    0.7075    0.7117
3365.628    0.7243    0.7213
3365.648    0.6989    0.7026
3365.668    0.6518    0.6513
3365.688    0.5581    0.5556
3365.708    0.4244    0.4181
3365.727    0.2756    0.2742
3365.747    0.1496    0.1499
3365.767    0.0833    0.0845
3365.787    0.0881    0.0881
3365.807    0.1611    0.1584
3365.827    0.2789    0.2796
3365.846    0.4102    0.4102
3365.866    0.5235    0.5315
3365.886    0.6097    0.6246
3365.906    0.6747    0.6915
3365.926    0.7137    0.7290
3365.945    0.7321    0.7343
3365.965    0.7166    0.7175
3365.985    0.7062    0.6982
3366.005    0.7062    0.6894
3366.025    0.7034    0.6822


==> anc/specdat/fit_NH3370.dat <==
# 001499  57  3370.109  3371.219
3370.109    0.7290    0.7124
3370.128    0.6888    0.6868
3370.148    0.6080    0.6312
3370.168    0.5333    0.5710
3370.188    0.4802    0.5322
3370.208    0.4737    0.5184
3370.228    0.5124    0.5054
3370.247    0.5414    0.4718
3370.267    0.5151    0.4122
3370.287    0.4217    0.3377
3370.307    0.3034    0.2657
3370.327    0.2357    0.2330
3370.347    0.2661    0.2749
3370.366    0.3607    0.3594
3370.386    0.4012    0.4073
3370.406    0.3501    0.3541
3370.426    0.2329    0.2493
3370.446    0.1882    0.2002
3370.465    0.2840    0.2645
3370.485    0.4668    0.4280
3370.505    0.6275    0.6024
3370.525    0.7076    0.6984
3370.545    0.6906    0.6850
3370.565    0.6101    0.5940
3370.584    0.5065    0.4928
3370.604    0.4068    0.4248
3370.624    0.3513    0.4147
3370.644    0.3482    0.4411
3370.664    0.3972    0.4780
3370.684    0.4763    0.5148
3370.703    0.5230    0.5294
3370.723    0.4899    0.4851
3370.743    0.3726    0.3692
3370.763    0.2206    0.2285
3370.783    0.1172    0.1260
3370.803    0.0910    0.0913
3370.822    0.1251    0.1139
3370.842    0.1888    0.1730
3370.862    0.2500    0.2443
3370.882    0.2917    0.3054
3370.902    0.3148    0.3347
3370.922    0.3208    0.3265
3370.941    0.3006    0.3085
3370.961    0.2911    0.3148
3370.981    0.3062    0.3574
3371.001    0.3450    0.4126
3371.021    0.3927    0.4488
3371.040    0.4384    0.4534
3371.060    0.4595    0.4317
3371.080    0.4448    0.3954
3371.100    0.4232    0.3598
3371.120    0.4151    0.3401
3371.140    0.4063    0.3486
3371.159    0.4272    0.3931
3371.179    0.5068    0.4834
3371.199    0.6056    0.5995
3371.219    0.6545    0.6901
# 001598  57  3370.103  3371.214
3370.103    0.8196    0.8177
3370.123    0.7898    0.8015
3370.143    0.7372    0.7575
3370.163    0.6663    0.7053
3370.183    0.6214    0.6741
3370.202    0.6285    0.6742
3370.222    0.6700    0.6822
3370.242    0.7062    0.6644
3370.262    0.6957    0.6097
3370.282    0.6026    0.5255
3370.302    0.4646    0.4255
3370.321    0.3685    0.3556
3370.341    0.3784    0.3710
3370.361    0.4790    0.4718
3370.381    0.5253    0.5441
3370.401    0.4734    0.4875
3370.421    0.3327    0.3436
3370.440    0.2357    0.2522
3370.460    0.3063    0.2964
3370.480    0.5097    0.4694
3370.500    0.7076    0.6677
3370.520    0.8024    0.7883
3370.539    0.8185    0.8006
3370.559    0.7684    0.7321
3370.579    0.6781    0.6328
3370.599    0.5761    0.5612
3370.619    0.5070    0.5498
3370.639    0.4943    0.5820
3370.658    0.5458    0.6197
3370.678    0.6162    0.6527
3370.698    0.6583    0.6648
3370.718    0.6239    0.6166
3370.738    0.4967    0.4837
3370.758    0.3133    0.3087
3370.777    0.1677    0.1757
3370.797    0.1155    0.1187
3370.817    0.1559    0.1457
3370.837    0.2458    0.2275
3370.857    0.3311    0.3285
3370.877    0.3910    0.4190
3370.896    0.4366    0.4696
3370.916    0.4534    0.4702
3370.936    0.4353    0.4418
3370.956    0.4127    0.4371
3370.976    0.4256    0.4819
3370.995    0.4856    0.5494
3371.015    0.5549    0.6046
3371.035    0.5988    0.6196
3371.055    0.6207    0.5988
3371.075    0.6128    0.5598
3371.095    0.5946    0.5202
3371.114    0.5760    0.4976
3371.134    0.5560    0.5016
3371.154    0.5631    0.5411
3371.174    0.6193    0.6166
3371.194    0.7084    0.7143
3371.214    0.7695    0.7963
# 001803  57  3370.109  3371.219
3370.109    0.6424    0.6748
3370.129    0.6217    0.6543
3370.148    0.5875    0.6246
3370.168    0.5612    0.5880
3370.188    0.5395    0.5506
3370.208    0.5295    0.5125
3370.228    0.5078    0.4732
3370.248    0.4841    0.4326
3370.267    0.4522    0.3963
3370.287    0.4046    0.3661
3370.307    0.3690    0.3489
3370.327    0.3508    0.3440
3370.347    0.3378    0.3439
3370.367    0.3316    0.3381
3370.386    0.3156    0.3231
3370.406    0.2975    0.3038
3370.426    0.2927    0.2970
3370.446    0.3178    0.3185
3370.466    0.3749    0.3720
3370.486    0.4493    0.4440
3370.505    0.5138    0.5080
3370.525    0.5612    0.5500
3370.545    0.5679    0.5567
3370.565    0.5415    0.5339
3370.585    0.4931    0.4976
3370.604    0.4539    0.4652
3370.624    0.4252    0.4419
3370.644    0.4186    0.4295
3370.664    0.4147    0.4205
3370.684    0.4065    0.4042
3370.704    0.3771    0.3719
3370.723    0.3264    0.3249
3370.743    0.2594    0.2654
3370.763    0.1964    0.2093
3370.783    0.1570    0.1712
3370.803    0.1507    0.1600
3370.823    0.1758    0.1760
3370.842    0.2165    0.2098
3370.862    0.2562    0.2541
3370.882    0.2883    0.2963
3370.902    0.3156    0.3301
3370.922    0.3283    0.3551
3370.942    0.3394    0.3758
3370.961    0.3547    0.3959
3370.981    0.3755    0.4180
3371.001    0.4022    0.4370
3371.021    0.4290    0.4470
3371.041    0.4468    0.4445
3371.061    0.4576    0.4314
3371.080    0.4597    0.4155
3371.100    0.4573    0.4040
3371.120    0.4616    0.4061
3371.140    0.4765    0.4260
3371.160    0.4985    0.4617
3371.179    0.5236    0.5016
3371.199    0.5331    0.5357
3371.219    0.5206    0.5465
# 004290  58  3370.090  3371.220
3370.090    0.7849    0.7761
3370.109    0.7997    0.7874
3370.129    0.7700    0.7682
3370.149    0.6998    0.7248
3370.169    0.6301    0.6772
3370.189    0.5957    0.6480
3370.209    0.5984    0.6411
3370.228    0.6301    0.6349
3370.248    0.6543    0.6060
3370.268    0.6247    0.5485
3370.288    0.5433    0.4709
3370.308    0.4307    0.3914
3370.327    0.3507    0.3499
3370.347    0.3791    0.3794
3370.367    0.4705    0.4597
3370.387    0.4937    0.4985
3370.407    0.4393    0.4344
3370.427    0.3065    0.3163
3370.446    0.2361    0.2556
3370.466    0.3234    0.3133
3370.486    0.5080    0.4747
3370.506    0.6844    0.6507
3370.526    0.7658    0.7549
3370.546    0.7736    0.7581
3370.565    0.7243    0.6915
3370.585    0.6272    0.5999
3370.605    0.5321    0.5368
3370.625    0.4800    0.5241
3370.645    0.4703    0.5461
3370.665    0.5020    0.5764
3370.684    0.5587    0.5988
3370.704    0.5920    0.5959
3370.724    0.5265    0.5337
3370.744    0.4171    0.4055
3370.764    0.2592    0.2562
3370.784    0.1408    0.1475
3370.803    0.1118    0.1114
3370.823    0.1511    0.1398
3370.843    0.2320    0.2142
3370.863    0.3122    0.3073
3370.883    0.3751    0.3915
3370.903    0.4147    0.4413
3370.922    0.4290    0.4475
3370.942    0.4099    0.4322
3370.962    0.4012    0.4347
3370.982    0.4211    0.4751
3371.002    0.4662    0.5353
3371.021    0.5224    0.5782
3371.041    0.5662    0.5882
3371.061    0.5861    0.5649
3371.081    0.5876    0.5255
3371.101    0.5651    0.4889
3371.121    0.5463    0.4709
3371.140    0.5406    0.4797
3371.160    0.5573    0.5214
3371.180    0.6031    0.5961
3371.200    0.6809    0.6882
3371.220    0.7253    0.7586
# 005176  57  3370.108  3371.218
3370.108    0.7734    0.7736
3370.128    0.7365    0.7440
3370.148    0.6708    0.6929
3370.168    0.6033    0.6422
3370.187    0.5585    0.6125
3370.207    0.5661    0.5977
3370.227    0.6006    0.5782
3370.247    0.6053    0.5358
3370.267    0.5616    0.4696
3370.286    0.4599    0.3932
3370.306    0.3526    0.3194
3370.326    0.2974    0.2932
3370.346    0.3469    0.3421
3370.366    0.4325    0.4248
3370.386    0.4538    0.4504
3370.405    0.3768    0.3851
3370.425    0.2681    0.2833
3370.445    0.2433    0.2510
3370.465    0.3547    0.3397
3370.485    0.5398    0.5110
3370.505    0.6944    0.6720
3370.524    0.7516    0.7459
3370.544    0.7296    0.7251
3370.564    0.6598    0.6403
3370.584    0.5609    0.5490
3370.604    0.4789    0.4972
3370.623    0.4340    0.4937
3370.643    0.4428    0.5189
3370.663    0.4838    0.5530
3370.683    0.5487    0.5832
3370.703    0.5742    0.5822
3370.723    0.5172    0.5137
3370.742    0.3856    0.3868
3370.762    0.2310    0.2398
3370.782    0.1316    0.1397
3370.802    0.1142    0.1135
3370.822    0.1611    0.1513
3370.842    0.2388    0.2257
3370.861    0.3021    0.3027
3370.881    0.3438    0.3627
3370.901    0.3555    0.3828
3370.921    0.3512    0.3699
3370.941    0.3447    0.3589
3370.960    0.3488    0.3798
3370.980    0.3745    0.4345
3371.000    0.4273    0.4942
3371.020    0.4832    0.5297
3371.040    0.5291    0.5311
3371.060    0.5304    0.5054
3371.079    0.5202    0.4692
3371.099    0.5109    0.4346
3371.119    0.4985    0.4178
3371.139    0.4857    0.4303
3371.159    0.5196    0.4802
3371.179    0.5909    0.5668
3371.198    0.6719    0.6616
3371.218    0.7053    0.7285
# 006405  57  3370.103  3371.214
3370.103    0.8085    0.8100
3370.123    0.7771    0.7943
3370.143    0.7243    0.7525
3370.163    0.6616    0.7029
3370.182    0.6276    0.6724
3370.202    0.6297    0.6667
3370.222    0.6592    0.6660
3370.242    0.6992    0.6414
3370.262    0.6816    0.5849
3370.282    0.5843    0.5033
3370.301    0.4521    0.4130
3370.321    0.3565    0.3446
3370.341    0.3699    0.3632
3370.361    0.4633    0.4610
3370.381    0.5276    0.5281
3370.401    0.4675    0.4713
3370.420    0.3184    0.3406
3370.440    0.2356    0.2494
3370.460    0.3103    0.2972
3370.480    0.5056    0.4683
3370.500    0.6887    0.6625
3370.520    0.7870    0.7800
3370.539    0.8002    0.7914
3370.559    0.7514    0.7244
3370.579    0.6601    0.6292
3370.599    0.5662    0.5617
3370.619    0.5059    0.5500
3370.639    0.4975    0.5766
3370.658    0.5331    0.6083
3370.678    0.5916    0.6374
3370.698    0.6359    0.6474
3370.718    0.6049    0.5981
3370.738    0.4797    0.4671
3370.757    0.3046    0.3054
3370.777    0.1658    0.1698
3370.797    0.1134    0.1168
3370.817    0.1528    0.1457
3370.837    0.2452    0.2283
3370.857    0.3295    0.3297
3370.876    0.3853    0.4145
3370.896    0.4329    0.4651
3370.916    0.4412    0.4638
3370.936    0.4206    0.4384
3370.956    0.4129    0.4391
3370.976    0.4387    0.4865
3370.995    0.4953    0.5522
3371.015    0.5522    0.6042
3371.035    0.5961    0.6177
3371.055    0.6193    0.5972
3371.075    0.6157    0.5587
3371.095    0.5914    0.5198
3371.114    0.5719    0.4970
3371.134    0.5631    0.4995
3371.154    0.5733    0.5354
3371.174    0.6207    0.6073
3371.194    0.7023    0.7029
3371.214    0.7556    0.7832
# 006455  57  3370.104  3371.214
3370.104    0.7686    0.7617
3370.124    0.7333    0.7430
3370.143    0.6736    0.6987
3370.163    0.6030    0.6442
3370.183    0.5620    0.6104
3370.203    0.5678    0.6073
3370.223    0.6094    0.6101
3370.242    0.6318    0.5890
3370.262    0.6219    0.5337
3370.282    0.5403    0.4537
3370.302    0.4054    0.3628
3370.322    0.3078    0.3017
3370.342    0.3278    0.3261
3370.361    0.4211    0.4180
3370.381    0.4813    0.4842
3370.401    0.4319    0.4310
3370.421    0.2856    0.3003
3370.441    0.2066    0.2186
3370.461    0.2779    0.2705
3370.480    0.4590    0.4297
3370.500    0.6474    0.6220
3370.520    0.7534    0.7415
3370.540    0.7610    0.7508
3370.560    0.7093    0.6753
3370.579    0.6070    0.5765
3370.599    0.5030    0.5019
3370.619    0.4326    0.4874
3370.639    0.4245    0.5153
3370.659    0.4658    0.5508
3370.679    0.5373    0.5792
3370.698    0.5797    0.5859
3370.718    0.5516    0.5363
3370.738    0.4290    0.4130
3370.758    0.2578    0.2586
3370.778    0.1333    0.1417
3370.798    0.0979    0.0988
3370.817    0.1354    0.1222
3370.837    0.2112    0.1911
3370.857    0.2869    0.2790
3370.877    0.3417    0.3622
3370.897    0.3814    0.4144
3370.917    0.3966    0.4185
3370.936    0.3845    0.3959
3370.956    0.3648    0.3903
3370.976    0.3861    0.4293
3370.996    0.4352    0.4941
3371.016    0.4839    0.5438
3371.035    0.5330    0.5554
3371.055    0.5571    0.5338
3371.075    0.5495    0.4941
3371.095    0.5270    0.4544
3371.115    0.5070    0.4318
3371.135    0.4955    0.4385
3371.154    0.5010    0.4789
3371.174    0.5613    0.5594
3371.194    0.6590    0.6651
3371.214    0.7308    0.7539
# 007244  57  3370.103  3371.213
3370.103    0.7766    0.7675
3370.122    0.7489    0.7534
3370.142    0.6872    0.7132
3370.162    0.6260    0.6651
3370.182    0.5836    0.6315
3370.202    0.5781    0.6196
3370.222    0.6044    0.6116
3370.241    0.6282    0.5865
3370.261    0.6256    0.5341
3370.281    0.5559    0.4617
3370.301    0.4337    0.3853
3370.321    0.3443    0.3387
3370.341    0.3488    0.3588
3370.360    0.4221    0.4258
3370.380    0.4717    0.4696
3370.400    0.4271    0.4217
3370.420    0.3061    0.3132
3370.440    0.2279    0.2432
3370.459    0.2831    0.2805
3370.479    0.4492    0.4236
3370.499    0.6259    0.5988
3370.519    0.7321    0.7185
3370.539    0.7501    0.7405
3370.559    0.6992    0.6817
3370.578    0.6122    0.5966
3370.598    0.5351    0.5271
3370.618    0.4690    0.5048
3370.638    0.4471    0.5196
3370.658    0.4721    0.5468
3370.678    0.5228    0.5689
3370.697    0.5573    0.5681
3370.717    0.5199    0.5164
3370.737    0.4086    0.4027
3370.757    0.2572    0.2627
3370.777    0.1453    0.1531
3370.796    0.1091    0.1090
3370.816    0.1362    0.1261
3370.836    0.2073    0.1901
3370.856    0.2840    0.2767
3370.876    0.3512    0.3603
3370.896    0.3918    0.4158
3370.915    0.4163    0.4302
3370.935    0.4048    0.4195
3370.955    0.3874    0.4183
3370.975    0.3950    0.4511
3370.995    0.4379    0.5071
3371.015    0.4990    0.5537
3371.034    0.5450    0.5675
3371.054    0.5621    0.5490
3371.074    0.5636    0.5116
3371.094    0.5464    0.4740
3371.114    0.5257    0.4528
3371.133    0.5161    0.4574
3371.153    0.5250    0.4941
3371.173    0.5721    0.5643
3371.193    0.6563    0.6557
3371.213    0.7218    0.7321
# 007585  57  3370.109  3371.219
3370.109    0.7668    0.7610
3370.128    0.7286    0.7345
3370.148    0.6713    0.6869
3370.168    0.5991    0.6403
3370.188    0.5687    0.6131
3370.208    0.5756    0.6017
3370.227    0.5970    0.5851
3370.247    0.6081    0.5445
3370.267    0.5739    0.4798
3370.287    0.4678    0.4010
3370.307    0.3451    0.3299
3370.327    0.3104    0.3074
3370.346    0.3537    0.3532
3370.366    0.4388    0.4294
3370.386    0.4559    0.4471
3370.406    0.3697    0.3718
3370.426    0.2539    0.2706
3370.446    0.2326    0.2443
3370.465    0.3466    0.3298
3370.485    0.5313    0.4982
3370.505    0.6847    0.6584
3370.525    0.7327    0.7367
3370.545    0.7133    0.7175
3370.565    0.6539    0.6366
3370.584    0.5645    0.5535
3370.604    0.4844    0.5021
3370.624    0.4456    0.4979
3370.644    0.4398    0.5204
3370.664    0.4757    0.5484
3370.683    0.5250    0.5681
3370.703    0.5504    0.5572
3370.723    0.4960    0.4842
3370.743    0.3652    0.3541
3370.763    0.2148    0.2176
3370.783    0.1205    0.1294
3370.802    0.1139    0.1104
3370.822    0.1649    0.1491
3370.842    0.2366    0.2243
3370.862    0.3002    0.3085
3370.882    0.3578    0.3754
3370.902    0.3900    0.4044
3370.921    0.3839    0.3988
3370.941    0.3678    0.3879
3370.961    0.3671    0.4051
3370.981    0.3914    0.4552
3371.001    0.4420    0.5119
3371.021    0.4981    0.5455
3371.040    0.5352    0.5453
3371.060    0.5429    0.5183
3371.080    0.5377    0.4796
3371.100    0.5241    0.4465
3371.120    0.5111    0.4329
3371.139    0.5120    0.4472
3371.159    0.5369    0.4970
3371.179    0.6044    0.5809
3371.199    0.6713    0.6761
3371.219    0.6986    0.7364
# 007902  57  3370.103  3371.213
3370.103    0.7577    0.7389
3370.123    0.7031    0.7147
3370.143    0.6257    0.6644
3370.163    0.5665    0.6112
3370.182    0.5372    0.5813
3370.202    0.5394    0.5721
3370.222    0.5760    0.5592
3370.242    0.5966    0.5189
3370.262    0.5623    0.4524
3370.282    0.4477    0.3704
3370.301    0.3220    0.2927
3370.321    0.2554    0.2511
3370.341    0.2940    0.2931
3370.361    0.3827    0.3869
3370.381    0.4135    0.4268
3370.401    0.3493    0.3544
3370.420    0.2265    0.2424
3370.440    0.1821    0.1905
3370.460    0.2863    0.2669
3370.480    0.4786    0.4421
3370.500    0.6458    0.6217
3370.519    0.7199    0.7155
3370.539    0.7066    0.7081
3370.559    0.6356    0.6250
3370.579    0.5393    0.5265
3370.599    0.4580    0.4675
3370.619    0.4083    0.4636
3370.638    0.4027    0.4870
3370.658    0.4415    0.5151
3370.678    0.5086    0.5420
3370.698    0.5492    0.5479
3370.718    0.4982    0.4911
3370.738    0.3656    0.3638
3370.757    0.2197    0.2250
3370.777    0.1149    0.1229
3370.797    0.0920    0.0940
3370.817    0.1397    0.1286
3370.837    0.2114    0.2010
3370.857    0.2772    0.2848
3370.876    0.3276    0.3525
3370.896    0.3633    0.3873
3370.916    0.3648    0.3780
3370.936    0.3507    0.3571
3370.956    0.3364    0.3680
3370.975    0.3584    0.4160
3370.995    0.4112    0.4775
3371.015    0.4608    0.5159
3371.035    0.5079    0.5195
3371.055    0.5272    0.4955
3371.075    0.5152    0.4574
3371.094    0.4960    0.4223
3371.114    0.4804    0.4006
3371.134    0.4647    0.4059
3371.154    0.4972    0.4483
3371.174    0.5613    0.5341
3371.194    0.6451    0.6451
3371.213    0.6933    0.7261
# 007918  57  3370.103  3371.214
3370.103    0.8128    0.8091
3370.123    0.7956    0.7978
3370.143    0.7381    0.7588
3370.163    0.6780    0.7088
3370.182    0.6285    0.6724
3370.202    0.6132    0.6563
3370.222    0.6377    0.6497
3370.242    0.6637    0.6269
3370.262    0.6567    0.5752
3370.282    0.5808    0.4972
3370.301    0.4625    0.4117
3370.321    0.3583    0.3439
3370.341    0.3468    0.3453
3370.361    0.4316    0.4176
3370.381    0.4818    0.4837
3370.401    0.4488    0.4592
3370.420    0.3512    0.3607
3370.440    0.2597    0.2736
3370.460    0.2967    0.2944
3370.480    0.4598    0.4326
3370.500    0.6424    0.6146
3370.520    0.7609    0.7452
3370.539    0.7858    0.7771
3370.559    0.7398    0.7258
3370.579    0.6593    0.6362
3370.599    0.5687    0.5632
3370.619    0.4985    0.5386
3370.639    0.4771    0.5563
3370.658    0.5059    0.5893
3370.678    0.5639    0.6234
3370.698    0.6182    0.6389
3370.718    0.6132    0.6008
3370.738    0.5012    0.4869
3370.757    0.3341    0.3362
3370.777    0.1888    0.1972
3370.797    0.1233    0.1282
3370.817    0.1439    0.1370
3370.837    0.2200    0.2026
3370.857    0.3011    0.2929
3370.876    0.3588    0.3711
3370.896    0.3945    0.4184
3370.916    0.3988    0.4212
3370.936    0.3895    0.4029
3370.956    0.3859    0.4050
3370.976    0.4052    0.4476
3370.995    0.4510    0.5098
3371.015    0.5091    0.5649
3371.035    0.5604    0.5869
3371.055    0.5859    0.5748
3371.075    0.5861    0.5411
3371.095    0.5703    0.5032
3371.114    0.5514    0.4780
3371.134    0.5388    0.4754
3371.154    0.5430    0.5059
3371.174    0.5935    0.5724
3371.194    0.6719    0.6634
3371.214    0.7211    0.7449
# 008486  57  3370.104  3371.214
3370.104    0.8158    0.8162
3370.123    0.7956    0.8046
3370.143    0.7444    0.7704
3370.163    0.6902    0.7283
3370.183    0.6610    0.6978
3370.203    0.6589    0.6842
3370.223    0.6670    0.6722
3370.242    0.6797    0.6434
3370.262    0.6750    0.5897
3370.282    0.5992    0.5171
3370.302    0.4857    0.4380
3370.322    0.4001    0.3859
3370.341    0.3976    0.4005
3370.361    0.4716    0.4728
3370.381    0.5165    0.5186
3370.401    0.4596    0.4647
3370.421    0.3409    0.3440
3370.441    0.2519    0.2647
3370.460    0.3054    0.3020
3370.480    0.4757    0.4520
3370.500    0.6557    0.6345
3370.520    0.7672    0.7581
3370.540    0.7863    0.7843
3370.560    0.7442    0.7332
3370.579    0.6759    0.6567
3370.599    0.5995    0.5943
3370.619    0.5493    0.5736
3370.639    0.5272    0.5845
3370.659    0.5409    0.6045
3370.679    0.5788    0.6212
3370.698    0.6118    0.6182
3370.718    0.5683    0.5631
3370.738    0.4428    0.4400
3370.758    0.2854    0.2866
3370.778    0.1584    0.1662
3370.797    0.1152    0.1195
3370.817    0.1513    0.1433
3370.837    0.2365    0.2217
3370.857    0.3232    0.3245
3370.877    0.3950    0.4190
3370.897    0.4471    0.4772
3370.916    0.4647    0.4896
3370.936    0.4623    0.4782
3370.956    0.4429    0.4814
3370.976    0.4648    0.5206
3370.996    0.5132    0.5806
3371.016    0.5643    0.6285
3371.035    0.6114    0.6427
3371.055    0.6424    0.6255
3371.075    0.6399    0.5894
3371.095    0.6265    0.5525
3371.115    0.6119    0.5299
3371.134    0.6009    0.5304
3371.154    0.6126    0.5583
3371.174    0.6433    0.6167
3371.194    0.7029    0.6965
3371.214    0.7511    0.7654
# 009172  57  3370.103  3371.214
3370.103    0.7045    0.7166
3370.123    0.6761    0.6989
3370.143    0.6353    0.6668
3370.163    0.5991    0.6317
3370.183    0.5728    0.6010
3370.202    0.5596    0.5757
3370.222    0.5724    0.5456
3370.242    0.5587    0.5057
3370.262    0.5289    0.4565
3370.282    0.4622    0.4073
3370.302    0.4070    0.3729
3370.321    0.3625    0.3643
3370.341    0.3640    0.3771
3370.361    0.3866    0.3901
3370.381    0.3710    0.3780
3370.401    0.3339    0.3376
3370.421    0.2907    0.2972
3370.440    0.2872    0.2954
3370.460    0.3624    0.3522
3370.480    0.4659    0.4543
3370.500    0.5757    0.5600
3370.520    0.6421    0.6276
3370.539    0.6545    0.6387
3370.559    0.6114    0.6046
3370.579    0.5581    0.5518
3370.599    0.4931    0.5077
3370.619    0.4586    0.4858
3370.639    0.4507    0.4834
3370.658    0.4598    0.4876
3370.678    0.4707    0.4832
3370.698    0.4559    0.4543
3370.718    0.3975    0.3933
3370.738    0.3076    0.3085
3370.758    0.2204    0.2226
3370.777    0.1541    0.1640
3370.797    0.1341    0.1420
3370.817    0.1661    0.1618
3370.837    0.2217    0.2123
3370.857    0.2807    0.2759
3370.877    0.3289    0.3344
3370.896    0.3604    0.3735
3370.916    0.3772    0.3960
3370.936    0.3785    0.4093
3370.956    0.3866    0.4271
3370.976    0.4070    0.4555
3370.995    0.4340    0.4861
3371.015    0.4769    0.5085
3371.035    0.4987    0.5112
3371.055    0.5126    0.4948
3371.075    0.5156    0.4689
3371.095    0.5061    0.4470
3371.114    0.5051    0.4409
3371.134    0.5172    0.4572
3371.154    0.5360    0.4988
3371.174    0.5785    0.5582
3371.194    0.6088    0.6163
3371.214    0.6173    0.6467
# 009349  57  3370.103  3371.213
3370.103    0.7739    0.7836
3370.123    0.7456    0.7584
3370.143    0.6841    0.7093
3370.162    0.6138    0.6610
3370.182    0.5805    0.6301
3370.202    0.5907    0.6204
3370.222    0.6224    0.6088
3370.242    0.6352    0.5725
3370.262    0.6037    0.5102
3370.281    0.5076    0.4367
3370.301    0.3987    0.3630
3370.321    0.3396    0.3307
3370.341    0.3703    0.3726
3370.361    0.4567    0.4546
3370.381    0.4834    0.4835
3370.400    0.4063    0.4156
3370.420    0.2859    0.3004
3370.440    0.2408    0.2485
3370.460    0.3345    0.3218
3370.480    0.5130    0.4902
3370.499    0.6836    0.6545
3370.519    0.7652    0.7509
3370.539    0.7489    0.7442
3370.559    0.7023    0.6653
3370.579    0.5997    0.5708
3370.599    0.5020    0.5111
3370.618    0.4569    0.5016
3370.638    0.4567    0.5236
3370.658    0.4879    0.5546
3370.678    0.5453    0.5820
3370.698    0.5740    0.5822
3370.718    0.5344    0.5192
3370.737    0.3985    0.3967
3370.757    0.2400    0.2488
3370.777    0.1333    0.1432
3370.797    0.1121    0.1104
3370.817    0.1509    0.1434
3370.836    0.2275    0.2136
3370.856    0.3001    0.3015
3370.876    0.3529    0.3771
3370.896    0.3917    0.4163
3370.916    0.4040    0.4143
3370.936    0.3839    0.3987
3370.955    0.3670    0.4073
3370.975    0.3976    0.4534
3370.995    0.4490    0.5150
3371.015    0.5055    0.5572
3371.035    0.5463    0.5620
3371.055    0.5573    0.5353
3371.074    0.5532    0.4966
3371.094    0.5359    0.4599
3371.114    0.5131    0.4421
3371.134    0.5102    0.4524
3371.154    0.5335    0.4968
3371.173    0.5928    0.5716
3371.193    0.6687    0.6680
3371.213    0.7178    0.7398
# 009519  57  3370.108  3371.218
3370.108    0.6685    0.7016
3370.128    0.6521    0.6893
3370.147    0.6366    0.6685
3370.167    0.6159    0.6394
3370.187    0.6067    0.6052
3370.207    0.5789    0.5675
3370.227    0.5484    0.5282
3370.247    0.5216    0.4891
3370.266    0.4969    0.4550
3370.286    0.4598    0.4247
3370.306    0.4292    0.4021
3370.326    0.3962    0.3863
3370.346    0.3720    0.3745
3370.365    0.3555    0.3643
3370.385    0.3356    0.3541
3370.405    0.3364    0.3479
3370.425    0.3462    0.3520
3370.445    0.3678    0.3720
3370.465    0.4182    0.4089
3370.484    0.4717    0.4540
3370.504    0.5181    0.5016
3370.524    0.5478    0.5380
3370.544    0.5609    0.5556
3370.564    0.5469    0.5536
3370.584    0.5322    0.5368
3370.603    0.5025    0.5136
3370.623    0.4856    0.4872
3370.643    0.4621    0.4611
3370.663    0.4411    0.4342
3370.683    0.4161    0.4034
3370.702    0.3735    0.3679
3370.722    0.3218    0.3245
3370.742    0.2735    0.2791
3370.762    0.2248    0.2386
3370.782    0.1974    0.2109
3370.802    0.1886    0.2013
3370.821    0.2131    0.2101
3370.841    0.2455    0.2352
3370.861    0.2737    0.2708
3370.881    0.3113    0.3100
3370.901    0.3365    0.3476
3370.921    0.3620    0.3814
3370.940    0.3853    0.4096
3370.960    0.4050    0.4359
3370.980    0.4266    0.4585
3371.000    0.4479    0.4761
3371.020    0.4689    0.4869
3371.039    0.4918    0.4899
3371.059    0.4992    0.4864
3371.079    0.5035    0.4796
3371.099    0.5150    0.4746
3371.119    0.5217    0.4758
3371.139    0.5241    0.4855
3371.158    0.5319    0.5015
3371.178    0.5347    0.5207
3371.198    0.5265    0.5347
3371.218    0.5123    0.5368
# 009829  57  3370.109  3371.219
3370.109    0.7834    0.7851
3370.129    0.7315    0.7477
3370.148    0.6601    0.6942
3370.168    0.5959    0.6479
3370.188    0.5875    0.6356
3370.208    0.6139    0.6467
3370.228    0.6608    0.6433
3370.247    0.6781    0.6042
3370.267    0.6098    0.5276
3370.287    0.4787    0.4267
3370.307    0.3504    0.3322
3370.327    0.3124    0.3077
3370.347    0.3887    0.3854
3370.366    0.4892    0.4851
3370.386    0.4942    0.4961
3370.406    0.3727    0.3851
3370.426    0.2386    0.2608
3370.446    0.2477    0.2485
3370.466    0.4046    0.3800
3370.485    0.6104    0.5708
3370.505    0.7665    0.7318
3370.525    0.8106    0.7863
3370.545    0.7741    0.7396
3370.565    0.6949    0.6387
3370.584    0.5821    0.5494
3370.604    0.4826    0.5105
3370.624    0.4519    0.5316
3370.644    0.4900    0.5768
3370.664    0.5623    0.6183
3370.684    0.6255    0.6452
3370.703    0.6324    0.6298
3370.723    0.5449    0.5348
3370.743    0.3750    0.3725
3370.763    0.2087    0.2134
3370.783    0.1182    0.1232
3370.803    0.1248    0.1184
3370.822    0.1931    0.1733
3370.842    0.2720    0.2618
3370.862    0.3383    0.3531
3370.882    0.3861    0.4206
3370.902    0.4220    0.4396
3370.921    0.4103    0.4172
3370.941    0.3850    0.3954
3370.961    0.3779    0.4180
3370.981    0.4226    0.4818
3371.001    0.4813    0.5463
3371.021    0.5439    0.5764
3371.040    0.5776    0.5689
3371.060    0.5732    0.5362
3371.080    0.5556    0.4953
3371.100    0.5374    0.4631
3371.120    0.5210    0.4553
3371.140    0.5178    0.4831
3371.159    0.5537    0.5468
3371.179    0.6483    0.6461
3371.199    0.7435    0.7483
3371.219    0.7640    0.8030
# 010321  57  3370.108  3371.219
3370.108    0.7034    0.7114
3370.128    0.6660    0.6809
3370.148    0.5979    0.6380
3370.168    0.5574    0.6008
3370.188    0.5411    0.5786
3370.208    0.5530    0.5632
3370.227    0.5721    0.5393
3370.247    0.5670    0.4945
3370.267    0.5155    0.4332
3370.287    0.4259    0.3701
3370.307    0.3432    0.3292
3370.327    0.3264    0.3337
3370.346    0.3680    0.3745
3370.366    0.4133    0.4107
3370.386    0.3929    0.3913
3370.406    0.3087    0.3206
3370.426    0.2456    0.2597
3370.446    0.2705    0.2730
3370.465    0.3892    0.3678
3370.485    0.5404    0.5117
3370.505    0.6488    0.6327
3370.525    0.6909    0.6811
3370.545    0.6634    0.6524
3370.564    0.5972    0.5844
3370.584    0.5222    0.5135
3370.604    0.4513    0.4744
3370.624    0.4147    0.4703
3370.644    0.4264    0.4858
3370.664    0.4662    0.5021
3370.683    0.4945    0.5020
3370.703    0.4770    0.4663
3370.723    0.3978    0.3849
3370.743    0.2733    0.2758
3370.763    0.1669    0.1771
3370.783    0.1164    0.1219
3370.802    0.1249    0.1192
3370.822    0.1696    0.1600
3370.842    0.2307    0.2275
3370.862    0.3003    0.3007
3370.882    0.3494    0.3589
3370.901    0.3717    0.3872
3370.921    0.3748    0.3919
3370.941    0.3644    0.3929
3370.961    0.3668    0.4129
3370.981    0.3899    0.4533
3371.001    0.4384    0.4949
3371.020    0.4769    0.5148
3371.040    0.5151    0.5072
3371.060    0.5202    0.4784
3371.080    0.5156    0.4444
3371.100    0.4927    0.4210
3371.120    0.4828    0.4202
3371.139    0.4900    0.4472
3371.159    0.5261    0.5068
3371.179    0.6008    0.5886
3371.199    0.6563    0.6644
3371.219    0.6567    0.6945
# 011728  57  3370.103  3371.213
3370.103    0.7640    0.7532
3370.123    0.7394    0.7393
3370.143    0.6755    0.6945
3370.163    0.6016    0.6386
3370.183    0.5459    0.5980
3370.202    0.5338    0.5844
3370.222    0.5626    0.5782
3370.242    0.6024    0.5525
3370.262    0.5927    0.4968
3370.282    0.5132    0.4197
3370.301    0.3865    0.3399
3370.321    0.2919    0.2814
3370.341    0.2914    0.2942
3370.361    0.3814    0.3771
3370.381    0.4547    0.4462
3370.401    0.4138    0.4160
3370.420    0.2923    0.3130
3370.440    0.2133    0.2287
3370.460    0.2677    0.2579
3370.480    0.4369    0.4041
3370.500    0.6153    0.5891
3370.520    0.7218    0.7155
3370.539    0.7362    0.7371
3370.559    0.6839    0.6719
3370.579    0.6005    0.5700
3370.599    0.5037    0.4908
3370.619    0.4258    0.4662
3370.638    0.4050    0.4832
3370.658    0.4344    0.5155
3370.678    0.4945    0.5475
3370.698    0.5484    0.5642
3370.718    0.5328    0.5295
3370.738    0.4314    0.4221
3370.757    0.2799    0.2826
3370.777    0.1519    0.1592
3370.797    0.0978    0.1024
3370.817    0.1227    0.1141
3370.837    0.1876    0.1735
3370.857    0.2585    0.2543
3370.876    0.3183    0.3276
3370.896    0.3477    0.3771
3370.916    0.3720    0.3838
3370.936    0.3523    0.3651
3370.956    0.3372    0.3620
3370.975    0.3511    0.3957
3370.995    0.3928    0.4559
3371.015    0.4467    0.5066
3371.035    0.4912    0.5238
3371.055    0.5130    0.5076
3371.075    0.5189    0.4714
3371.094    0.5014    0.4342
3371.114    0.4856    0.4076
3371.134    0.4713    0.4062
3371.154    0.4862    0.4392
3371.174    0.5363    0.5126
3371.194    0.6153    0.6162
3371.213    0.6896    0.7068
# 012067  57  3370.103  3371.213
3370.103    0.7130    0.7173
3370.123    0.6869    0.7018
3370.143    0.6273    0.6560
3370.162    0.5614    0.6020
3370.182    0.5086    0.5569
3370.202    0.4861    0.5324
3370.222    0.5165    0.5130
3370.242    0.5423    0.4775
3370.262    0.5319    0.4217
3370.281    0.4634    0.3584
3370.301    0.3545    0.2944
3370.321    0.2675    0.2585
3370.341    0.2690    0.2816
3370.361    0.3473    0.3527
3370.381    0.4000    0.4004
3370.400    0.3707    0.3671
3370.420    0.2608    0.2724
3370.440    0.1934    0.2055
3370.460    0.2445    0.2397
3370.480    0.3974    0.3758
3370.499    0.5639    0.5385
3370.519    0.6751    0.6610
3370.539    0.6925    0.6856
3370.559    0.6334    0.6239
3370.579    0.5514    0.5272
3370.599    0.4545    0.4513
3370.618    0.3875    0.4237
3370.638    0.3634    0.4317
3370.658    0.3776    0.4556
3370.678    0.4353    0.4839
3370.698    0.4871    0.5006
3370.718    0.4709    0.4715
3370.737    0.3798    0.3839
3370.757    0.2419    0.2565
3370.777    0.1348    0.1483
3370.797    0.0944    0.0977
3370.817    0.1151    0.1078
3370.837    0.1717    0.1604
3370.856    0.2301    0.2289
3370.876    0.2846    0.2992
3370.896    0.3235    0.3458
3370.916    0.3376    0.3557
3370.936    0.3342    0.3431
3370.955    0.3186    0.3416
3370.975    0.3253    0.3722
3370.995    0.3519    0.4248
3371.015    0.4011    0.4687
3371.035    0.4486    0.4818
3371.055    0.4746    0.4631
3371.074    0.4633    0.4281
3371.094    0.4548    0.3895
3371.114    0.4429    0.3643
3371.134    0.4327    0.3627
3371.154    0.4431    0.3935
3371.174    0.5062    0.4634
3371.193    0.5883    0.5589
3371.213    0.6439    0.6522
# 014614  57  3370.109  3371.219
3370.109    0.7973    0.7962
3370.129    0.7425    0.7644
3370.148    0.6747    0.7166
3370.168    0.6200    0.6713
3370.188    0.6114    0.6500
3370.208    0.6239    0.6464
3370.228    0.6587    0.6334
3370.248    0.6696    0.5909
3370.267    0.6119    0.5236
3370.287    0.4990    0.4359
3370.307    0.3804    0.3573
3370.327    0.3420    0.3347
3370.347    0.3973    0.3923
3370.367    0.4674    0.4742
3370.386    0.4714    0.4853
3370.406    0.3895    0.3985
3370.426    0.2761    0.2896
3370.446    0.2601    0.2675
3370.466    0.3922    0.3728
3370.486    0.5894    0.5526
3370.505    0.7471    0.7027
3370.525    0.7909    0.7721
3370.545    0.7589    0.7440
3370.565    0.6875    0.6584
3370.585    0.5890    0.5720
3370.604    0.5040    0.5293
3370.624    0.4689    0.5330
3370.644    0.4810    0.5632
3370.664    0.5421    0.5977
3370.684    0.6002    0.6226
3370.704    0.6102    0.6093
3370.723    0.5383    0.5308
3370.743    0.3848    0.3863
3370.763    0.2273    0.2358
3370.783    0.1362    0.1410
3370.803    0.1261    0.1252
3370.823    0.1861    0.1743
3370.842    0.2690    0.2539
3370.862    0.3292    0.3425
3370.882    0.3822    0.4076
3370.902    0.4149    0.4294
3370.922    0.4063    0.4154
3370.942    0.3866    0.4034
3370.961    0.3883    0.4256
3370.981    0.4282    0.4832
3371.001    0.4825    0.5446
3371.021    0.5424    0.5785
3371.041    0.5724    0.5758
3371.061    0.5809    0.5465
3371.080    0.5777    0.5094
3371.100    0.5476    0.4769
3371.120    0.5288    0.4649
3371.140    0.5284    0.4836
3371.160    0.5678    0.5386
3371.179    0.6425    0.6209
3371.199    0.7078    0.7147
3371.219    0.7305    0.7702
# 014623  57  3370.107  3371.217
3370.107    0.7070    0.7119
3370.127    0.6679    0.6828
3370.147    0.6076    0.6389
3370.167    0.5497    0.5976
3370.187    0.5249    0.5691
3370.207    0.5286    0.5484
3370.226    0.5537    0.5223
3370.246    0.5558    0.4786
3370.266    0.5111    0.4204
3370.286    0.4277    0.3604
3370.306    0.3415    0.3202
3370.325    0.3128    0.3199
3370.345    0.3483    0.3569
3370.365    0.3929    0.3926
3370.385    0.3772    0.3802
3370.405    0.3134    0.3177
3370.425    0.2471    0.2580
3370.444    0.2573    0.2613
3370.464    0.3622    0.3484
3370.484    0.5077    0.4872
3370.504    0.6229    0.6118
3370.524    0.6787    0.6691
3370.544    0.6668    0.6488
3370.563    0.5972    0.5844
3370.583    0.5226    0.5123
3370.603    0.4466    0.4687
3370.623    0.4170    0.4608
3370.643    0.4200    0.4756
3370.662    0.4507    0.4943
3370.682    0.4845    0.5012
3370.702    0.4772    0.4738
3370.722    0.4060    0.3996
3370.742    0.2895    0.2927
3370.762    0.1805    0.1903
3370.781    0.1180    0.1295
3370.801    0.1215    0.1175
3370.821    0.1625    0.1521
3370.841    0.2233    0.2155
3370.861    0.2842    0.2865
3370.880    0.3271    0.3418
3370.900    0.3580    0.3734
3370.920    0.3632    0.3798
3370.940    0.3530    0.3812
3370.960    0.3538    0.3994
3370.980    0.3753    0.4375
3370.999    0.4157    0.4768
3371.019    0.4626    0.5001
3371.039    0.4933    0.4951
3371.059    0.5028    0.4678
3371.079    0.4980    0.4336
3371.099    0.4760    0.4083
3371.118    0.4701    0.4040
3371.138    0.4792    0.4278
3371.158    0.5157    0.4833
3371.178    0.5766    0.5625
3371.198    0.6412    0.6394
3371.217    0.6561    0.6751
# 015062  57  3370.109  3371.219
3370.109    0.8221    0.8119
3370.129    0.7688    0.7842
3370.149    0.7055    0.7374
3370.169    0.6489    0.6957
3370.188    0.6312    0.6811
3370.208    0.6465    0.6883
3370.228    0.7003    0.6893
3370.248    0.7209    0.6593
3370.268    0.6734    0.5958
3370.288    0.5635    0.5073
3370.307    0.4420    0.4227
3370.327    0.3928    0.3867
3370.347    0.4565    0.4432
3370.367    0.5393    0.5358
3370.387    0.5295    0.5493
3370.407    0.4418    0.4452
3370.426    0.2988    0.3203
3370.446    0.2747    0.2827
3370.466    0.4146    0.3884
3370.486    0.6202    0.5766
3370.506    0.7663    0.7388
3370.525    0.8177    0.8050
3370.545    0.8089    0.7804
3370.565    0.7369    0.6973
3370.585    0.6414    0.6098
3370.605    0.5518    0.5658
3370.625    0.5139    0.5765
3370.644    0.5348    0.6121
3370.664    0.5895    0.6482
3370.684    0.6464    0.6693
3370.704    0.6619    0.6507
3370.724    0.5764    0.5607
3370.744    0.4234    0.4057
3370.763    0.2491    0.2528
3370.783    0.1430    0.1498
3370.803    0.1362    0.1327
3370.823    0.2027    0.1872
3370.843    0.2957    0.2807
3370.863    0.3669    0.3805
3370.882    0.4194    0.4561
3370.902    0.4614    0.4922
3370.922    0.4692    0.4817
3370.942    0.4447    0.4611
3370.962    0.4320    0.4745
3370.981    0.4694    0.5257
3371.001    0.5398    0.5895
3371.021    0.5973    0.6266
3371.041    0.6345    0.6246
3371.061    0.6320    0.5943
3371.081    0.6217    0.5542
3371.100    0.6006    0.5234
3371.120    0.5809    0.5133
3371.140    0.5777    0.5360
3371.160    0.6091    0.5940
3371.180    0.6724    0.6800
3371.200    0.7432    0.7691
3371.219    0.7748    0.8188
# 015442  57  3370.103  3371.213
3370.103    0.7773    0.7745
3370.123    0.7681    0.7642
3370.143    0.7010    0.7231
3370.162    0.6250    0.6713
3370.182    0.5800    0.6317
3370.202    0.5758    0.6242
3370.222    0.6139    0.6310
3370.242    0.6558    0.6173
3370.261    0.6548    0.5710
3370.281    0.5785    0.4942
3370.301    0.4528    0.4025
3370.321    0.3428    0.3289
3370.341    0.3311    0.3306
3370.361    0.4191    0.4173
3370.380    0.4985    0.4965
3370.400    0.4669    0.4748
3370.420    0.3369    0.3531
3370.440    0.2323    0.2480
3370.460    0.2657    0.2650
3370.480    0.4453    0.4120
3370.499    0.6399    0.5954
3370.519    0.7492    0.7343
3370.539    0.7734    0.7681
3370.559    0.7303    0.7102
3370.579    0.6468    0.6100
3370.598    0.5473    0.5302
3370.618    0.4726    0.5011
3370.638    0.4444    0.5220
3370.658    0.4810    0.5582
3370.678    0.5439    0.5898
3370.698    0.6023    0.6051
3370.717    0.5921    0.5749
3370.737    0.4811    0.4702
3370.757    0.3130    0.3166
3370.777    0.1727    0.1808
3370.797    0.1114    0.1143
3370.816    0.1314    0.1221
3370.836    0.1985    0.1834
3370.856    0.2737    0.2700
3370.876    0.3382    0.3565
3370.896    0.3917    0.4178
3370.916    0.4125    0.4322
3370.935    0.4060    0.4118
3370.955    0.3849    0.3981
3370.975    0.3848    0.4273
3370.995    0.4269    0.4900
3371.015    0.4794    0.5470
3371.035    0.5418    0.5685
3371.054    0.5711    0.5549
3371.074    0.5639    0.5190
3371.094    0.5446    0.4785
3371.114    0.5252    0.4505
3371.134    0.5116    0.4487
3371.153    0.5105    0.4798
3371.173    0.5539    0.5507
3371.193    0.6418    0.6516
3371.213    0.7253    0.7477
# 016405  57  3370.108  3371.219
3370.108    0.7381    0.7248
3370.128    0.6761    0.6845
3370.148    0.5875    0.6262
3370.168    0.5267    0.5744
3370.188    0.4962    0.5436
3370.208    0.5133    0.5235
3370.227    0.5420    0.4937
3370.247    0.5378    0.4413
3370.267    0.4808    0.3726
3370.287    0.3573    0.2992
3370.307    0.2605    0.2453
3370.326    0.2395    0.2472
3370.346    0.3103    0.3135
3370.366    0.3937    0.3864
3370.386    0.3883    0.3837
3370.406    0.2889    0.2990
3370.426    0.2023    0.2162
3370.445    0.2245    0.2223
3370.465    0.3593    0.3404
3370.485    0.5384    0.5174
3370.505    0.6717    0.6605
3370.525    0.7075    0.7053
3370.545    0.6561    0.6533
3370.564    0.5742    0.5594
3370.584    0.4815    0.4722
3370.604    0.3987    0.4332
3370.624    0.3583    0.4393
3370.644    0.3745    0.4664
3370.664    0.4326    0.5003
3370.683    0.4991    0.5276
3370.703    0.5119    0.5177
3370.723    0.4366    0.4366
3370.743    0.2923    0.3019
3370.763    0.1639    0.1743
3370.782    0.0988    0.1058
3370.802    0.1043    0.0997
3370.822    0.1616    0.1449
3370.842    0.2262    0.2159
3370.862    0.2748    0.2866
3370.882    0.3150    0.3327
3370.901    0.3349    0.3411
3370.921    0.3171    0.3259
3370.941    0.2974    0.3212
3370.961    0.3087    0.3512
3370.981    0.3399    0.4057
3371.001    0.3812    0.4546
3371.020    0.4350    0.4751
3371.040    0.4670    0.4666
3371.060    0.4696    0.4361
3371.080    0.4600    0.3981
3371.100    0.4492    0.3679
3371.120    0.4289    0.3583
3371.139    0.4381    0.3781
3371.159    0.4815    0.4384
3371.179    0.5715    0.5369
3371.199    0.6574    0.6403
3371.219    0.6581    0.6921
# 017336  57  3370.109  3371.219
3370.109    0.6965    0.6931
3370.129    0.6488    0.6497
3370.148    0.5502    0.5863
3370.168    0.4716    0.5293
3370.188    0.4470    0.5112
3370.208    0.4885    0.5259
3370.228    0.5526    0.5352
3370.247    0.5627    0.5102
3370.267    0.5130    0.4468
3370.287    0.4084    0.3632
3370.307    0.3002    0.2913
3370.327    0.2769    0.2771
3370.347    0.3519    0.3430
3370.366    0.4411    0.4294
3370.386    0.4366    0.4502
3370.406    0.3486    0.3673
3370.426    0.2353    0.2603
3370.446    0.2320    0.2386
3370.466    0.3721    0.3430
3370.485    0.5668    0.5109
3370.505    0.7076    0.6636
3370.525    0.7554    0.7188
3370.545    0.7044    0.6680
3370.565    0.6006    0.5550
3370.585    0.4815    0.4461
3370.604    0.3786    0.3956
3370.624    0.3438    0.4086
3370.644    0.3843    0.4594
3370.664    0.4664    0.5137
3370.684    0.5404    0.5500
3370.703    0.5587    0.5435
3370.723    0.4847    0.4685
3370.743    0.3417    0.3358
3370.763    0.1944    0.2008
3370.783    0.1110    0.1163
3370.803    0.1075    0.0978
3370.822    0.1486    0.1269
3370.842    0.1972    0.1840
3370.862    0.2473    0.2508
3370.882    0.3018    0.3104
3370.902    0.3364    0.3400
3370.922    0.3343    0.3304
3370.941    0.2997    0.3087
3370.961    0.2853    0.3113
3370.981    0.3082    0.3526
3371.001    0.3508    0.4066
3371.021    0.3987    0.4370
3371.041    0.4324    0.4301
3371.060    0.4386    0.3990
3371.080    0.4166    0.3593
3371.100    0.3912    0.3301
3371.120    0.3695    0.3272
3371.140    0.3735    0.3628
3371.159    0.4236    0.4379
3371.179    0.5200    0.5525
3371.199    0.6312    0.6703
3371.219    0.6858    0.7381
# 018261  57  3370.108  3371.218
3370.108    0.8046    0.8050
3370.127    0.7560    0.7743
3370.147    0.6966    0.7301
3370.167    0.6501    0.6931
3370.187    0.6286    0.6739
3370.207    0.6465    0.6619
3370.226    0.6734    0.6377
3370.246    0.6647    0.5884
3370.266    0.6030    0.5188
3370.286    0.4940    0.4411
3370.306    0.4055    0.3831
3370.326    0.3884    0.3845
3370.345    0.4471    0.4444
3370.365    0.5084    0.5056
3370.385    0.4825    0.4865
3370.405    0.3752    0.3874
3370.425    0.2831    0.2973
3370.444    0.3073    0.3039
3370.464    0.4467    0.4242
3370.484    0.6132    0.5973
3370.504    0.7376    0.7328
3370.524    0.7779    0.7788
3370.544    0.7640    0.7410
3370.563    0.6958    0.6662
3370.583    0.6056    0.5942
3370.603    0.5337    0.5604
3370.623    0.5094    0.5642
3370.643    0.5207    0.5852
3370.663    0.5636    0.6084
3370.682    0.6125    0.6193
3370.702    0.5912    0.5895
3370.722    0.4961    0.4931
3370.742    0.3471    0.3485
3370.762    0.2073    0.2140
3370.781    0.1338    0.1433
3370.801    0.1465    0.1439
3370.821    0.2189    0.2051
3370.841    0.2979    0.2960
3370.861    0.3720    0.3837
3370.881    0.4103    0.4405
3370.900    0.4295    0.4545
3370.920    0.4303    0.4435
3370.940    0.4214    0.4427
3370.960    0.4295    0.4768
3370.980    0.4708    0.5362
3371.000    0.5287    0.5899
3371.019    0.5766    0.6135
3371.039    0.6063    0.6052
3371.059    0.6149    0.5740
3371.079    0.5987    0.5364
3371.099    0.5863    0.5084
3371.118    0.5731    0.5013
3371.138    0.5744    0.5219
3371.158    0.6121    0.5754
3371.178    0.6825    0.6555
3371.198    0.7355    0.7340
3371.218    0.7365    0.7663
# 019793  57  3370.108  3371.218
3370.108    0.6557    0.6844
3370.128    0.6378    0.6613
3370.148    0.5928    0.6285
3370.168    0.5711    0.5939
3370.187    0.5594    0.5627
3370.207    0.5428    0.5305
3370.227    0.5292    0.4950
3370.247    0.5043    0.4545
3370.267    0.4654    0.4125
3370.286    0.4114    0.3790
3370.306    0.3696    0.3588
3370.326    0.3534    0.3553
3370.346    0.3548    0.3596
3370.366    0.3517    0.3569
3370.386    0.3368    0.3392
3370.405    0.3161    0.3162
3370.425    0.3046    0.3069
3370.445    0.3297    0.3332
3370.465    0.3977    0.3983
3370.485    0.4869    0.4828
3370.505    0.5662    0.5562
3370.524    0.6028    0.5924
3370.544    0.6006    0.5890
3370.564    0.5645    0.5553
3370.584    0.5089    0.5132
3370.604    0.4571    0.4811
3370.623    0.4271    0.4663
3370.643    0.4431    0.4633
3370.663    0.4504    0.4607
3370.683    0.4499    0.4442
3370.703    0.4094    0.4043
3370.723    0.3445    0.3414
3370.742    0.2693    0.2713
3370.762    0.1964    0.2049
3370.782    0.1507    0.1634
3370.802    0.1526    0.1553
3370.822    0.1883    0.1786
3370.842    0.2277    0.2224
3370.861    0.2758    0.2700
3370.881    0.3084    0.3143
3370.901    0.3274    0.3463
3370.921    0.3451    0.3677
3370.941    0.3532    0.3858
3370.960    0.3607    0.4059
3370.980    0.3933    0.4304
3371.000    0.4188    0.4522
3371.020    0.4492    0.4629
3371.040    0.4662    0.4587
3371.060    0.4725    0.4430
3371.079    0.4727    0.4257
3371.099    0.4704    0.4155
3371.119    0.4729    0.4228
3371.139    0.4911    0.4513
3371.159    0.5190    0.4976
3371.179    0.5540    0.5492
3371.198    0.5841    0.5860
3371.218    0.5695    0.5950
# 019911  57  3370.109  3371.219
3370.109    0.7410    0.7626
3370.128    0.7166    0.7432
3370.148    0.6852    0.7122
3370.168    0.6491    0.6819
3370.188    0.6308    0.6584
3370.208    0.6378    0.6389
3370.228    0.6462    0.6139
3370.247    0.6311    0.5785
3370.267    0.5841    0.5298
3370.287    0.5139    0.4804
3370.307    0.4593    0.4475
3370.327    0.4397    0.4437
3370.347    0.4688    0.4609
3370.366    0.4864    0.4701
3370.386    0.4596    0.4462
3370.406    0.3890    0.3922
3370.426    0.3274    0.3473
3370.446    0.3458    0.3565
3370.465    0.4370    0.4279
3370.485    0.5592    0.5420
3370.505    0.6630    0.6465
3370.525    0.7065    0.7013
3370.545    0.7039    0.6965
3370.565    0.6696    0.6527
3370.584    0.6207    0.6045
3370.604    0.5631    0.5719
3370.624    0.5335    0.5660
3370.644    0.5390    0.5784
3370.664    0.5589    0.5914
3370.684    0.5691    0.5849
3370.703    0.5497    0.5450
3370.723    0.4756    0.4626
3370.743    0.3571    0.3538
3370.763    0.2454    0.2507
3370.783    0.1772    0.1851
3370.802    0.1723    0.1723
3370.822    0.2238    0.2077
3370.842    0.2923    0.2760
3370.862    0.3516    0.3536
3370.882    0.4004    0.4189
3370.902    0.4253    0.4591
3370.921    0.4349    0.4761
3370.941    0.4367    0.4858
3370.961    0.4504    0.5035
3370.981    0.4852    0.5336
3371.001    0.5308    0.5657
3371.021    0.5712    0.5841
3371.040    0.5947    0.5813
3371.060    0.5995    0.5604
3371.080    0.5913    0.5337
3371.100    0.5860    0.5153
3371.120    0.5825    0.5168
3371.140    0.5834    0.5433
3371.159    0.6088    0.5899
3371.179    0.6561    0.6509
3371.199    0.6855    0.7029
3371.219    0.6890    0.7218
# 019925  57  3370.103  3371.213
3370.103    0.7494    0.7499
3370.123    0.7345    0.7345
3370.143    0.6792    0.6904
3370.162    0.5977    0.6391
3370.182    0.5446    0.5998
3370.202    0.5365    0.5848
3370.222    0.5685    0.5760
3370.242    0.6034    0.5469
3370.261    0.5901    0.4939
3370.281    0.5113    0.4193
3370.301    0.3938    0.3403
3370.321    0.2996    0.2889
3370.341    0.3063    0.3066
3370.361    0.3825    0.3855
3370.380    0.4237    0.4413
3370.400    0.3949    0.4063
3370.420    0.2915    0.2991
3370.440    0.2114    0.2226
3370.460    0.2648    0.2585
3370.480    0.4290    0.4049
3370.499    0.6152    0.5769
3370.519    0.7188    0.7027
3370.539    0.7365    0.7264
3370.559    0.6845    0.6636
3370.579    0.5860    0.5666
3370.598    0.4916    0.4947
3370.618    0.4278    0.4686
3370.638    0.4060    0.4826
3370.658    0.4304    0.5100
3370.678    0.4950    0.5369
3370.698    0.5414    0.5473
3370.717    0.5212    0.5113
3370.737    0.4147    0.4074
3370.757    0.2636    0.2679
3370.777    0.1419    0.1532
3370.797    0.0988    0.1029
3370.817    0.1251    0.1182
3370.836    0.1902    0.1751
3370.856    0.2618    0.2551
3370.876    0.3171    0.3313
3370.896    0.3546    0.3794
3370.916    0.3701    0.3865
3370.936    0.3634    0.3703
3370.955    0.3513    0.3693
3370.975    0.3570    0.4049
3370.995    0.3966    0.4637
3371.015    0.4516    0.5117
3371.035    0.4933    0.5267
3371.054    0.5189    0.5106
3371.074    0.5319    0.4746
3371.094    0.5032    0.4359
3371.114    0.4879    0.4107
3371.134    0.4683    0.4107
3371.154    0.4828    0.4447
3371.173    0.5490    0.5135
3371.193    0.6206    0.6142
3371.213    0.6744    0.7052
# 020441  57  3370.102  3371.213
3370.102    0.7401    0.7365
3370.122    0.7143    0.7166
3370.142    0.6519    0.6696
3370.162    0.5805    0.6159
3370.182    0.5192    0.5781
3370.202    0.5161    0.5609
3370.221    0.5460    0.5479
3370.241    0.5719    0.5175
3370.261    0.5616    0.4642
3370.281    0.4907    0.3966
3370.301    0.3849    0.3330
3370.320    0.3070    0.3042
3370.340    0.3230    0.3322
3370.360    0.3929    0.3992
3370.380    0.4314    0.4342
3370.400    0.3873    0.3873
3370.420    0.2844    0.2930
3370.439    0.2285    0.2409
3370.459    0.2938    0.2872
3370.479    0.4555    0.4281
3370.499    0.6115    0.5914
3370.519    0.7013    0.6957
3370.539    0.7218    0.7029
3370.558    0.6627    0.6374
3370.578    0.5627    0.5425
3370.598    0.4669    0.4724
3370.618    0.4133    0.4510
3370.638    0.3997    0.4676
3370.657    0.4241    0.4980
3370.677    0.4872    0.5283
3370.697    0.5212    0.5353
3370.717    0.4884    0.4891
3370.737    0.3850    0.3819
3370.757    0.2503    0.2503
3370.776    0.1360    0.1514
3370.796    0.1037    0.1061
3370.816    0.1312    0.1207
3370.836    0.1936    0.1768
3370.856    0.2550    0.2519
3370.876    0.3108    0.3228
3370.895    0.3545    0.3660
3370.915    0.3597    0.3764
3370.935    0.3508    0.3662
3370.955    0.3410    0.3677
3370.975    0.3515    0.4003
3370.994    0.3826    0.4495
3371.014    0.4269    0.4915
3371.034    0.4663    0.5020
3371.054    0.4970    0.4806
3371.074    0.4857    0.4423
3371.094    0.4741    0.4061
3371.113    0.4649    0.3879
3371.133    0.4544    0.3959
3371.153    0.4736    0.4382
3371.173    0.5346    0.5156
3371.193    0.6268    0.6124
3371.213    0.6816    0.6891
# 020719  57  3370.108  3371.218
3370.108    0.6877    0.7089
3370.128    0.6602    0.6874
3370.148    0.6269    0.6560
3370.168    0.6005    0.6220
3370.188    0.5742    0.5898
3370.207    0.5679    0.5599
3370.227    0.5652    0.5258
3370.247    0.5367    0.4874
3370.267    0.4935    0.4479
3370.287    0.4497    0.4152
3370.307    0.4163    0.3968
3370.326    0.3944    0.3935
3370.346    0.3887    0.3962
3370.366    0.3893    0.3916
3370.386    0.3727    0.3720
3370.406    0.3398    0.3455
3370.426    0.3257    0.3335
3370.445    0.3538    0.3543
3370.465    0.4181    0.4139
3370.485    0.4962    0.4950
3370.505    0.5766    0.5682
3370.525    0.6294    0.6081
3370.544    0.6193    0.6080
3370.564    0.5774    0.5780
3370.584    0.5299    0.5377
3370.604    0.4882    0.5055
3370.624    0.4715    0.4898
3370.644    0.4700    0.4871
3370.663    0.4712    0.4855
3370.683    0.4604    0.4712
3370.703    0.4350    0.4334
3370.723    0.3776    0.3713
3370.743    0.2994    0.2960
3370.762    0.2197    0.2297
3370.782    0.1707    0.1830
3370.802    0.1653    0.1702
3370.822    0.1961    0.1904
3370.842    0.2371    0.2334
3370.862    0.2871    0.2846
3370.881    0.3306    0.3287
3370.901    0.3512    0.3632
3370.921    0.3538    0.3865
3370.941    0.3680    0.4054
3370.961    0.3805    0.4264
3370.981    0.4088    0.4505
3371.000    0.4399    0.4711
3371.020    0.4671    0.4828
3371.040    0.4876    0.4802
3371.060    0.4918    0.4657
3371.080    0.4955    0.4479
3371.099    0.4928    0.4377
3371.119    0.4987    0.4429
3371.139    0.5125    0.4685
3371.159    0.5406    0.5113
3371.179    0.5674    0.5603
3371.199    0.5855    0.5976
3371.218    0.5880    0.6070
# 020741  57  3370.108  3371.218
3370.108    0.7228    0.7417
3370.128    0.6863    0.7076
3370.148    0.6337    0.6604
3370.168    0.5760    0.6180
3370.187    0.5483    0.5907
3370.207    0.5607    0.5689
3370.227    0.5756    0.5383
3370.247    0.5733    0.4898
3370.267    0.5252    0.4273
3370.286    0.4306    0.3675
3370.306    0.3520    0.3264
3370.326    0.3205    0.3308
3370.346    0.3654    0.3758
3370.366    0.4108    0.4138
3370.386    0.3960    0.3945
3370.405    0.3201    0.3262
3370.425    0.2527    0.2623
3370.445    0.2721    0.2726
3370.465    0.3882    0.3750
3370.485    0.5413    0.5252
3370.505    0.6653    0.6504
3370.524    0.7065    0.6981
3370.544    0.6894    0.6688
3370.564    0.6180    0.5935
3370.584    0.5370    0.5204
3370.604    0.4519    0.4810
3370.623    0.4152    0.4777
3370.643    0.4239    0.4959
3370.663    0.4677    0.5189
3370.683    0.5058    0.5272
3370.703    0.5027    0.4958
3370.723    0.4122    0.4109
3370.742    0.2867    0.2981
3370.762    0.1785    0.1878
3370.782    0.1160    0.1238
3370.802    0.1208    0.1181
3370.822    0.1708    0.1606
3370.842    0.2424    0.2312
3370.861    0.3048    0.3022
3370.881    0.3467    0.3592
3370.901    0.3694    0.3849
3370.921    0.3675    0.3865
3370.941    0.3535    0.3886
3370.960    0.3648    0.4109
3370.980    0.3883    0.4552
3371.000    0.4373    0.4998
3371.020    0.4902    0.5219
3371.040    0.5103    0.5132
3371.060    0.5174    0.4825
3371.079    0.5075    0.4480
3371.099    0.4887    0.4220
3371.119    0.4908    0.4178
3371.139    0.4992    0.4431
3371.159    0.5336    0.5001
3371.179    0.6052    0.5805
3371.198    0.6708    0.6527
3371.218    0.6583    0.6855
# 020752  57  3370.103  3371.213
3370.103    0.7473    0.7754
3370.123    0.7342    0.7635
3370.142    0.7073    0.7386
3370.162    0.6719    0.7057
3370.182    0.6464    0.6724
3370.202    0.6391    0.6402
3370.222    0.6334    0.6048
3370.242    0.6196    0.5618
3370.261    0.5860    0.5143
3370.281    0.5278    0.4642
3370.301    0.4684    0.4261
3370.321    0.4273    0.4106
3370.341    0.4154    0.4168
3370.360    0.4238    0.4275
3370.380    0.4157    0.4217
3370.400    0.3825    0.3899
3370.420    0.3467    0.3503
3370.440    0.3328    0.3384
3370.460    0.3825    0.3798
3370.479    0.4795    0.4640
3370.499    0.5725    0.5679
3370.519    0.6489    0.6477
3370.539    0.6773    0.6789
3370.559    0.6551    0.6627
3370.579    0.6204    0.6204
3370.598    0.5710    0.5790
3370.618    0.5319    0.5494
3370.638    0.5139    0.5369
3370.658    0.5116    0.5341
3370.678    0.5144    0.5272
3370.697    0.5023    0.5034
3370.717    0.4498    0.4495
3370.737    0.3645    0.3685
3370.757    0.2679    0.2787
3370.777    0.1920    0.2065
3370.797    0.1632    0.1728
3370.816    0.1816    0.1823
3370.836    0.2295    0.2277
3370.856    0.2963    0.2915
3370.876    0.3519    0.3536
3370.896    0.3877    0.4000
3370.916    0.3992    0.4284
3370.935    0.4049    0.4465
3370.955    0.4222    0.4682
3370.975    0.4571    0.4989
3370.995    0.4915    0.5337
3371.015    0.5169    0.5609
3371.035    0.5434    0.5704
3371.054    0.5802    0.5614
3371.074    0.5809    0.5394
3371.094    0.5720    0.5157
3371.114    0.5731    0.5019
3371.134    0.5713    0.5064
3371.153    0.5851    0.5310
3371.173    0.6214    0.5748
3371.193    0.6399    0.6229
3371.213    0.6339    0.6539
# 021165  57  3370.108  3371.218
3370.108    0.8149    0.8295
3370.128    0.7887    0.8002
3370.148    0.7173    0.7554
3370.168    0.6744    0.7170
3370.187    0.6671    0.7011
3370.207    0.6847    0.6978
3370.227    0.7053    0.6816
3370.247    0.6952    0.6353
3370.267    0.6331    0.5607
3370.287    0.5261    0.4659
3370.306    0.4043    0.3823
3370.326    0.3656    0.3559
3370.346    0.4366    0.4213
3370.366    0.5003    0.5114
3370.386    0.4855    0.5142
3370.406    0.4034    0.4072
3370.425    0.2823    0.2945
3370.445    0.2757    0.2782
3370.465    0.4209    0.3997
3370.485    0.6239    0.5918
3370.505    0.7730    0.7485
3370.524    0.8219    0.8067
3370.544    0.7938    0.7768
3370.564    0.7209    0.6961
3370.584    0.6377    0.6187
3370.604    0.5665    0.5837
3370.624    0.5384    0.5929
3370.643    0.5461    0.6184
3370.663    0.5921    0.6458
3370.683    0.6383    0.6647
3370.703    0.6431    0.6442
3370.723    0.5632    0.5474
3370.743    0.3976    0.3865
3370.762    0.2291    0.2355
3370.782    0.1324    0.1420
3370.802    0.1380    0.1372
3370.822    0.2189    0.2033
3370.842    0.3114    0.3046
3370.861    0.3872    0.3983
3370.881    0.4323    0.4627
3370.901    0.4520    0.4752
3370.921    0.4461    0.4534
3370.941    0.4259    0.4448
3370.961    0.4362    0.4812
3370.980    0.4831    0.5458
3371.000    0.5495    0.6093
3371.020    0.5983    0.6405
3371.040    0.6368    0.6364
3371.060    0.6482    0.6080
3371.080    0.6364    0.5707
3371.099    0.6153    0.5408
3371.119    0.5927    0.5280
3371.139    0.5940    0.5434
3371.159    0.6233    0.5932
3371.179    0.6906    0.6738
3371.198    0.7551    0.7560
3371.218    0.7729    0.8037
# 021172  57  3370.102  3371.212
3370.102    0.7951    0.7856
3370.122    0.7659    0.7686
3370.142    0.6923    0.7231
3370.162    0.6183    0.6687
3370.182    0.5849    0.6337
3370.201    0.5855    0.6263
3370.221    0.6207    0.6207
3370.241    0.6580    0.5869
3370.261    0.6312    0.5218
3370.281    0.5338    0.4367
3370.300    0.3910    0.3467
3370.320    0.2871    0.2795
3370.340    0.3025    0.3020
3370.360    0.4030    0.4073
3370.380    0.4589    0.4805
3370.400    0.4108    0.4242
3370.419    0.2804    0.2933
3370.439    0.1937    0.2054
3370.459    0.2740    0.2569
3370.479    0.4677    0.4327
3370.499    0.6539    0.6330
3370.518    0.7626    0.7506
3370.538    0.7693    0.7628
3370.558    0.7161    0.6891
3370.578    0.6176    0.5875
3370.598    0.5315    0.5175
3370.618    0.4557    0.5063
3370.637    0.4422    0.5294
3370.657    0.4880    0.5576
3370.677    0.5373    0.5860
3370.697    0.5928    0.6044
3370.717    0.5717    0.5644
3370.737    0.4438    0.4385
3370.756    0.2715    0.2802
3370.776    0.1402    0.1494
3370.796    0.0958    0.1003
3370.816    0.1380    0.1294
3370.836    0.2164    0.2079
3370.855    0.2971    0.2981
3370.875    0.3522    0.3817
3370.895    0.3896    0.4257
3370.915    0.4045    0.4172
3370.935    0.3905    0.3883
3370.955    0.3691    0.3926
3370.974    0.3895    0.4426
3370.994    0.4438    0.5137
3371.014    0.4958    0.5631
3371.034    0.5546    0.5744
3371.054    0.5794    0.5549
3371.073    0.5626    0.5200
3371.093    0.5498    0.4801
3371.113    0.5317    0.4523
3371.133    0.5150    0.4485
3371.153    0.5276    0.4785
3371.173    0.5856    0.5511
3371.192    0.6676    0.6516
3371.212    0.7305    0.7482
# 022203  57  3370.108  3371.218
3370.108    0.6958    0.7119
3370.128    0.6564    0.6825
3370.148    0.6055    0.6391
3370.168    0.5594    0.5974
3370.187    0.5354    0.5666
3370.207    0.5314    0.5398
3370.227    0.5404    0.5071
3370.247    0.5409    0.4614
3370.267    0.4974    0.4066
3370.286    0.4112    0.3583
3370.306    0.3476    0.3289
3370.326    0.3308    0.3342
3370.346    0.3565    0.3658
3370.366    0.3869    0.3906
3370.386    0.3766    0.3757
3370.405    0.3211    0.3274
3370.425    0.2726    0.2818
3370.445    0.2874    0.2909
3370.465    0.3781    0.3717
3370.485    0.5161    0.4941
3370.505    0.6222    0.6026
3370.524    0.6607    0.6512
3370.544    0.6471    0.6353
3370.564    0.5887    0.5744
3370.584    0.5099    0.5072
3370.604    0.4340    0.4632
3370.623    0.4078    0.4506
3370.643    0.4158    0.4599
3370.663    0.4513    0.4769
3370.683    0.4681    0.4827
3370.703    0.4507    0.4573
3370.723    0.3957    0.3905
3370.742    0.2901    0.2995
3370.762    0.1912    0.2053
3370.782    0.1358    0.1435
3370.802    0.1307    0.1294
3370.822    0.1627    0.1585
3370.842    0.2184    0.2149
3370.861    0.2757    0.2754
3370.881    0.3224    0.3279
3370.901    0.3491    0.3577
3370.921    0.3524    0.3678
3370.941    0.3406    0.3744
3370.960    0.3457    0.3925
3370.980    0.3738    0.4265
3371.000    0.4098    0.4625
3371.020    0.4460    0.4824
3371.040    0.4767    0.4776
3371.060    0.4854    0.4529
3371.079    0.4804    0.4232
3371.099    0.4644    0.3996
3371.119    0.4555    0.3955
3371.139    0.4685    0.4186
3371.159    0.5041    0.4709
3371.179    0.5679    0.5434
3371.198    0.6132    0.6084
3371.218    0.6180    0.6406
# 023530  57  3370.109  3371.219
3370.109    0.7394    0.7333
3370.128    0.6963    0.6995
3370.148    0.5976    0.6299
3370.168    0.5034    0.5586
3370.188    0.4666    0.5288
3370.208    0.4975    0.5465
3370.228    0.5625    0.5652
3370.247    0.6026    0.5411
3370.267    0.5669    0.4702
3370.287    0.4504    0.3759
3370.307    0.3047    0.2814
3370.327    0.2309    0.2332
3370.347    0.2831    0.2845
3370.366    0.3984    0.3970
3370.386    0.4230    0.4586
3370.406    0.3622    0.3827
3370.426    0.2200    0.2443
3370.446    0.1685    0.1821
3370.465    0.2901    0.2575
3370.485    0.5098    0.4460
3370.505    0.6949    0.6393
3370.525    0.7739    0.7352
3370.545    0.7432    0.7079
3370.565    0.6519    0.5966
3370.584    0.5238    0.4763
3370.604    0.3996    0.4010
3370.624    0.3425    0.4032
3370.644    0.3599    0.4491
3370.664    0.4346    0.4975
3370.684    0.5224    0.5391
3370.703    0.5595    0.5551
3370.723    0.5142    0.5029
3370.743    0.3741    0.3704
3370.763    0.2137    0.2168
3370.783    0.1061    0.1130
3370.803    0.0864    0.0842
3370.822    0.1272    0.1115
3370.842    0.1853    0.1712
3370.862    0.2357    0.2418
3370.882    0.2866    0.3081
3370.902    0.3392    0.3443
3370.921    0.3476    0.3330
3370.941    0.3141    0.3002
3370.961    0.2867    0.2978
3370.981    0.2915    0.3451
3371.001    0.3419    0.4122
3371.021    0.4073    0.4546
3371.040    0.4450    0.4566
3371.060    0.4567    0.4292
3371.080    0.4377    0.3890
3371.100    0.4211    0.3519
3371.120    0.3905    0.3338
3371.140    0.3732    0.3489
3371.159    0.4094    0.4044
3371.179    0.5022    0.5105
3371.199    0.6206    0.6440
3371.219    0.6736    0.7452
# 025002  57  3370.108  3371.219
3370.108    0.7440    0.7612
3370.128    0.7138    0.7374
3370.148    0.6631    0.7023
3370.168    0.6249    0.6694
3370.188    0.6119    0.6462
3370.208    0.6222    0.6275
3370.227    0.6358    0.6023
3370.247    0.6288    0.5599
3370.267    0.5805    0.5032
3370.287    0.4979    0.4448
3370.307    0.4290    0.4062
3370.327    0.3999    0.4049
3370.346    0.4304    0.4319
3370.366    0.4559    0.4537
3370.386    0.4280    0.4304
3370.406    0.3607    0.3654
3370.426    0.2945    0.3092
3370.446    0.3119    0.3181
3370.465    0.4170    0.4012
3370.485    0.5541    0.5328
3370.505    0.6663    0.6500
3370.525    0.7190    0.7066
3370.545    0.7145    0.6947
3370.564    0.6618    0.6436
3370.584    0.5879    0.5843
3370.604    0.5286    0.5474
3370.624    0.4995    0.5396
3370.644    0.5010    0.5503
3370.664    0.5321    0.5621
3370.683    0.5484    0.5573
3370.703    0.5131    0.5174
3370.723    0.4405    0.4337
3370.743    0.3265    0.3220
3370.763    0.2109    0.2180
3370.783    0.1480    0.1558
3370.802    0.1493    0.1489
3370.822    0.2017    0.1904
3370.842    0.2737    0.2630
3370.862    0.3403    0.3427
3370.882    0.3878    0.4070
3370.901    0.4173    0.4419
3370.921    0.4170    0.4544
3370.941    0.4229    0.4611
3370.961    0.4346    0.4815
3370.981    0.4676    0.5187
3371.001    0.5122    0.5574
3371.020    0.5493    0.5780
3371.040    0.5778    0.5742
3371.060    0.5932    0.5499
3371.080    0.5792    0.5190
3371.100    0.5686    0.4968
3371.120    0.5616    0.4948
3371.139    0.5657    0.5174
3371.159    0.6003    0.5672
3371.179    0.6474    0.6342
3371.199    0.6767    0.6949
3371.219    0.6855    0.7178
# 025414  57  3370.109  3371.219
3370.109    0.7185    0.6995
3370.129    0.6700    0.6690
3370.148    0.5825    0.6140
3370.168    0.5032    0.5545
3370.188    0.4646    0.5216
3370.208    0.4722    0.5151
3370.228    0.5199    0.5047
3370.248    0.5571    0.4659
3370.267    0.5210    0.4059
3370.287    0.4132    0.3301
3370.307    0.2858    0.2563
3370.327    0.2239    0.2253
3370.347    0.2712    0.2778
3370.367    0.3687    0.3769
3370.386    0.4014    0.4151
3370.406    0.3295    0.3427
3370.426    0.2070    0.2251
3370.446    0.1765    0.1804
3370.466    0.2911    0.2659
3370.485    0.4770    0.4359
3370.505    0.6321    0.6136
3370.525    0.7003    0.7016
3370.545    0.6871    0.6772
3370.565    0.6070    0.5785
3370.585    0.4950    0.4707
3370.604    0.3962    0.4122
3370.624    0.3505    0.4102
3370.644    0.3495    0.4398
3370.664    0.3976    0.4732
3370.684    0.4725    0.5056
3370.704    0.5114    0.5149
3370.723    0.4718    0.4632
3370.743    0.3403    0.3402
3370.763    0.1925    0.2006
3370.783    0.1024    0.1073
3370.803    0.0800    0.0835
3370.822    0.1257    0.1136
3370.842    0.1915    0.1770
3370.862    0.2472    0.2514
3370.882    0.2941    0.3171
3370.902    0.3301    0.3495
3370.922    0.3368    0.3391
3370.941    0.3073    0.3166
3370.961    0.2953    0.3219
3370.981    0.3058    0.3679
3371.001    0.3834    0.4260
3371.021    0.4248    0.4605
3371.041    0.4463    0.4599
3371.060    0.4590    0.4345
3371.080    0.4426    0.3952
3371.100    0.4204    0.3590
3371.120    0.4076    0.3407
3371.140    0.4011    0.3518
3371.159    0.4353    0.3993
3371.179    0.5228    0.4945
3371.199    0.6227    0.6165
3371.219    0.6599    0.7073
# 025670  57  3370.109  3371.219
3370.109    0.7637    0.7458
3370.129    0.7119    0.7150
3370.149    0.6374    0.6610
3370.168    0.5636    0.6112
3370.188    0.5324    0.5833
3370.208    0.5399    0.5768
3370.228    0.5837    0.5626
3370.248    0.6009    0.5200
3370.268    0.5509    0.4526
3370.287    0.4488    0.3751
3370.307    0.3228    0.2969
3370.327    0.2690    0.2681
3370.347    0.3246    0.3266
3370.367    0.4269    0.4244
3370.387    0.4385    0.4506
3370.406    0.3560    0.3686
3370.426    0.2307    0.2496
3370.446    0.2132    0.2144
3370.466    0.3366    0.3136
3370.486    0.5336    0.4993
3370.506    0.6917    0.6680
3370.525    0.7458    0.7396
3370.545    0.7138    0.7117
3370.565    0.6366    0.6182
3370.585    0.5343    0.5204
3370.605    0.4486    0.4687
3370.624    0.4030    0.4704
3370.644    0.4132    0.4975
3370.664    0.4605    0.5276
3370.684    0.5286    0.5550
3370.704    0.5601    0.5548
3370.724    0.4965    0.4860
3370.743    0.3607    0.3578
3370.763    0.2062    0.2126
3370.783    0.1107    0.1192
3370.803    0.1026    0.1007
3370.823    0.1523    0.1433
3370.843    0.2259    0.2190
3370.862    0.2960    0.2972
3370.882    0.3403    0.3622
3370.902    0.3636    0.3866
3370.922    0.3640    0.3709
3370.942    0.3406    0.3527
3370.961    0.3375    0.3697
3370.981    0.3643    0.4248
3371.001    0.4178    0.4853
3371.021    0.4716    0.5187
3371.041    0.5163    0.5170
3371.061    0.5192    0.4893
3371.080    0.5116    0.4516
3371.100    0.4885    0.4158
3371.120    0.4774    0.3984
3371.140    0.4695    0.4110
3371.160    0.4987    0.4632
3371.180    0.5785    0.5577
3371.199    0.6713    0.6640
3371.219    0.6931    0.7398
# 026381  57  3370.109  3371.219
3370.109    0.7754    0.7665
3370.129    0.7148    0.7357
3370.148    0.6331    0.6849
3370.168    0.5739    0.6362
3370.188    0.5657    0.6233
3370.208    0.6104    0.6421
3370.228    0.6659    0.6530
3370.247    0.6844    0.6257
3370.267    0.6268    0.5531
3370.287    0.4924    0.4437
3370.307    0.3432    0.3254
3370.327    0.2797    0.2688
3370.347    0.3418    0.3277
3370.366    0.4284    0.4352
3370.386    0.4455    0.4687
3370.406    0.3529    0.3692
3370.426    0.2160    0.2364
3370.446    0.1944    0.2026
3370.466    0.3400    0.3147
3370.485    0.5582    0.5042
3370.505    0.7320    0.6831
3370.525    0.8035    0.7623
3370.545    0.7872    0.7359
3370.565    0.7083    0.6439
3370.585    0.5937    0.5475
3370.604    0.4947    0.5056
3370.624    0.4598    0.5276
3370.644    0.4901    0.5802
3370.664    0.5616    0.6247
3370.684    0.6291    0.6491
3370.704    0.6571    0.6318
3370.723    0.5741    0.5459
3370.743    0.4080    0.3882
3370.763    0.2228    0.2252
3370.783    0.1168    0.1257
3370.803    0.1186    0.1125
3370.822    0.1790    0.1622
3370.842    0.2595    0.2477
3370.862    0.3211    0.3388
3370.882    0.3685    0.4120
3370.902    0.4060    0.4385
3370.922    0.4091    0.4145
3370.941    0.3848    0.3873
3370.961    0.3791    0.4024
3370.981    0.4051    0.4637
3371.001    0.4652    0.5298
3371.021    0.5332    0.5640
3371.041    0.5776    0.5620
3371.060    0.5828    0.5377
3371.080    0.5673    0.5005
3371.100    0.5468    0.4661
3371.120    0.5204    0.4525
3371.140    0.5037    0.4760
3371.160    0.5352    0.5449
3371.179    0.6253    0.6439
3371.199    0.7228    0.7518
3371.219    0.7581    0.8156
# 027435  57  3370.108  3371.219
3370.108    0.7901    0.7814
3370.128    0.7394    0.7466
3370.148    0.6577    0.6918
3370.168    0.5979    0.6457
3370.188    0.5828    0.6321
3370.208    0.6150    0.6421
3370.227    0.6581    0.6411
3370.247    0.6736    0.6052
3370.267    0.6148    0.5346
3370.287    0.4950    0.4413
3370.307    0.3695    0.3546
3370.326    0.3331    0.3315
3370.346    0.4166    0.4007
3370.366    0.4965    0.4993
3370.386    0.4833    0.5094
3370.406    0.3894    0.4023
3370.426    0.2561    0.2791
3370.445    0.2573    0.2598
3370.465    0.4154    0.3781
3370.485    0.6179    0.5712
3370.505    0.7628    0.7291
3370.525    0.7960    0.7847
3370.545    0.7607    0.7406
3370.564    0.6887    0.6473
3370.584    0.5745    0.5523
3370.604    0.4894    0.5099
3370.624    0.4520    0.5265
3370.644    0.4759    0.5692
3370.663    0.5534    0.6076
3370.683    0.6173    0.6334
3370.703    0.6288    0.6172
3370.723    0.5458    0.5254
3370.743    0.3798    0.3704
3370.763    0.2175    0.2170
3370.782    0.1227    0.1303
3370.802    0.1231    0.1189
3370.822    0.1872    0.1713
3370.842    0.2645    0.2563
3370.862    0.3306    0.3460
3370.882    0.3949    0.4154
3370.901    0.4281    0.4400
3370.921    0.4149    0.4230
3370.941    0.3882    0.4017
3370.961    0.3834    0.4195
3370.981    0.4227    0.4782
3371.000    0.4763    0.5389
3371.020    0.5377    0.5725
3371.040    0.5739    0.5662
3371.060    0.5753    0.5330
3371.080    0.5612    0.4914
3371.100    0.5352    0.4594
3371.119    0.5122    0.4522
3371.139    0.5112    0.4792
3371.159    0.5532    0.5456
3371.179    0.6374    0.6439
3371.199    0.7295    0.7442
3371.219    0.7560    0.7980
# 029432  57  3370.104  3371.215
3370.104    0.7831    0.7823
3370.124    0.7709    0.7709
3370.144    0.7099    0.7273
3370.164    0.6297    0.6705
3370.184    0.5817    0.6295
3370.204    0.5814    0.6196
3370.223    0.6090    0.6229
3370.243    0.6460    0.6077
3370.263    0.6415    0.5577
3370.283    0.5614    0.4786
3370.303    0.4303    0.3868
3370.322    0.3284    0.3201
3370.342    0.3185    0.3220
3370.362    0.4144    0.4038
3370.382    0.4857    0.4827
3370.402    0.4534    0.4611
3370.422    0.3320    0.3478
3370.441    0.2370    0.2554
3370.461    0.2769    0.2713
3370.481    0.4450    0.4132
3370.501    0.6402    0.6027
3370.521    0.7588    0.7377
3370.541    0.7777    0.7663
3370.560    0.7303    0.7076
3370.580    0.6396    0.6055
3370.600    0.5311    0.5216
3370.620    0.4548    0.4942
3370.640    0.4349    0.5167
3370.660    0.4738    0.5572
3370.679    0.5391    0.5939
3370.699    0.6020    0.6157
3370.719    0.5927    0.5860
3370.739    0.4856    0.4780
3370.759    0.3240    0.3205
3370.779    0.1791    0.1829
3370.798    0.1121    0.1174
3370.818    0.1322    0.1231
3370.838    0.2020    0.1831
3370.858    0.2733    0.2675
3370.878    0.3323    0.3490
3370.898    0.3768    0.4012
3370.917    0.4010    0.4087
3370.937    0.3852    0.3873
3370.957    0.3627    0.3788
3370.977    0.3766    0.4127
3370.997    0.4199    0.4762
3371.017    0.4700    0.5317
3371.036    0.5202    0.5522
3371.056    0.5455    0.5383
3371.076    0.5434    0.5023
3371.096    0.5284    0.4624
3371.116    0.5001    0.4354
3371.136    0.4934    0.4352
3371.155    0.4988    0.4684
3371.175    0.5518    0.5418
3371.195    0.6422    0.6439
3371.215    0.7079    0.7382
# 031965  57  3370.103  3371.214
3370.103    0.7945    0.7880
3370.123    0.7679    0.7748
3370.143    0.7031    0.7316
3370.163    0.6393    0.6764
3370.183    0.5932    0.6353
3370.203    0.5836    0.6199
3370.222    0.6052    0.6119
3370.242    0.6232    0.5832
3370.262    0.6176    0.5243
3370.282    0.5440    0.4430
3370.302    0.4090    0.3525
3370.321    0.3016    0.2893
3370.341    0.3026    0.2966
3370.361    0.3837    0.3825
3370.381    0.4325    0.4590
3370.401    0.4113    0.4313
3370.421    0.3042    0.3169
3370.440    0.2173    0.2315
3370.460    0.2724    0.2583
3370.480    0.4424    0.4086
3370.500    0.6355    0.6012
3370.520    0.7532    0.7343
3370.540    0.7661    0.7589
3370.559    0.7115    0.6984
3370.579    0.6240    0.5994
3370.599    0.5269    0.5224
3370.619    0.4557    0.4989
3370.639    0.4421    0.5170
3370.658    0.4687    0.5464
3370.678    0.5250    0.5789
3370.698    0.5927    0.6010
3370.718    0.5782    0.5721
3370.738    0.4695    0.4622
3370.758    0.3049    0.3039
3370.777    0.1639    0.1751
3370.797    0.1017    0.1109
3370.817    0.1315    0.1240
3370.837    0.1974    0.1903
3370.857    0.2788    0.2777
3370.877    0.3337    0.3549
3370.896    0.3698    0.3938
3370.916    0.3785    0.3895
3370.936    0.3576    0.3655
3370.956    0.3446    0.3681
3370.976    0.3693    0.4153
3370.995    0.4142    0.4801
3371.015    0.4753    0.5333
3371.035    0.5254    0.5520
3371.055    0.5544    0.5386
3371.075    0.5527    0.5052
3371.095    0.5326    0.4664
3371.114    0.5120    0.4387
3371.134    0.5036    0.4319
3371.154    0.5148    0.4586
3371.174    0.5598    0.5267
3371.194    0.6364    0.6282
3371.214    0.6998    0.7234
# 032673  57  3370.103  3371.213
3370.103    0.6816    0.6741
3370.122    0.6608    0.6498
3370.142    0.5741    0.5902
3370.162    0.4869    0.5231
3370.182    0.4238    0.4825
3370.202    0.4279    0.4795
3370.221    0.4734    0.4885
3370.241    0.5220    0.4760
3370.261    0.5064    0.4281
3370.281    0.4216    0.3558
3370.301    0.3077    0.2820
3370.321    0.2478    0.2433
3370.340    0.2787    0.2725
3370.360    0.3675    0.3585
3370.380    0.4075    0.4193
3370.400    0.3592    0.3835
3370.420    0.2657    0.2814
3370.440    0.1999    0.2166
3370.459    0.2779    0.2598
3370.479    0.4474    0.4077
3370.499    0.6207    0.5798
3370.519    0.7071    0.6834
3370.539    0.7062    0.6769
3370.558    0.6102    0.5894
3370.578    0.4851    0.4701
3370.598    0.3863    0.3856
3370.618    0.3223    0.3667
3370.638    0.3243    0.3991
3370.658    0.3762    0.4498
3370.677    0.4643    0.4945
3370.697    0.5324    0.5171
3370.717    0.5124    0.4824
3370.737    0.3884    0.3789
3370.757    0.2443    0.2445
3370.777    0.1312    0.1379
3370.796    0.0889    0.0928
3370.816    0.1141    0.1007
3370.836    0.1593    0.1444
3370.856    0.2167    0.2036
3370.876    0.2603    0.2625
3370.895    0.2912    0.3007
3370.915    0.3004    0.3070
3370.935    0.2850    0.2880
3370.955    0.2639    0.2786
3370.975    0.2731    0.3036
3370.995    0.2953    0.3525
3371.014    0.3422    0.3912
3371.034    0.3802    0.4015
3371.054    0.3971    0.3811
3371.074    0.3902    0.3451
3371.094    0.3720    0.3110
3371.114    0.3511    0.2944
3371.133    0.3481    0.3069
3371.153    0.3703    0.3600
3371.173    0.4359    0.4573
3371.193    0.5489    0.5806
3371.213    0.6317    0.6814
# 033932  57  3370.109  3371.220
3370.109    0.8289    0.8377
3370.129    0.8043    0.8171
3370.149    0.7423    0.7840
3370.169    0.7096    0.7525
3370.189    0.6965    0.7321
3370.208    0.7101    0.7198
3370.228    0.7168    0.7003
3370.248    0.7117    0.6622
3370.268    0.6738    0.6038
3370.288    0.5963    0.5348
3370.307    0.5080    0.4804
3370.327    0.4672    0.4629
3370.347    0.4955    0.4940
3370.367    0.5362    0.5344
3370.387    0.5280    0.5255
3370.407    0.4503    0.4527
3370.426    0.3597    0.3741
3370.446    0.3481    0.3562
3370.466    0.4466    0.4371
3370.486    0.6034    0.5810
3370.506    0.7360    0.7150
3370.526    0.8000    0.7840
3370.545    0.7958    0.7802
3370.565    0.7447    0.7285
3370.585    0.6868    0.6679
3370.605    0.6169    0.6298
3370.625    0.5834    0.6232
3370.645    0.5872    0.6371
3370.664    0.6109    0.6542
3370.684    0.6291    0.6586
3370.704    0.6250    0.6259
3370.724    0.5466    0.5379
3370.744    0.4071    0.4051
3370.764    0.2665    0.2711
3370.783    0.1793    0.1872
3370.803    0.1686    0.1685
3370.823    0.2310    0.2159
3370.843    0.3127    0.3033
3370.863    0.3905    0.3974
3370.882    0.4465    0.4657
3370.902    0.4776    0.5011
3370.922    0.4855    0.5064
3370.942    0.4844    0.5086
3370.962    0.4922    0.5321
3370.982    0.5206    0.5785
3371.001    0.5748    0.6262
3371.021    0.6234    0.6578
3371.041    0.6564    0.6604
3371.061    0.6719    0.6390
3371.081    0.6642    0.6076
3371.101    0.6489    0.5816
3371.120    0.6324    0.5728
3371.140    0.6389    0.5874
3371.160    0.6642    0.6286
3371.180    0.6968    0.6899
3371.200    0.7466    0.7514
3371.220    0.7542    0.7816
# 035185  57  3370.103  3371.213
3370.103    0.7226    0.7446
3370.123    0.7142    0.7355
3370.143    0.6896    0.7135
3370.163    0.6527    0.6841
3370.182    0.6328    0.6542
3370.202    0.6067    0.6232
3370.222    0.5962    0.5907
3370.242    0.5943    0.5544
3370.262    0.5683    0.5143
3370.282    0.5210    0.4750
3370.301    0.4797    0.4453
3370.321    0.4382    0.4271
3370.341    0.4166    0.4205
3370.361    0.4142    0.4163
3370.381    0.4009    0.4036
3370.401    0.3769    0.3804
3370.420    0.3549    0.3591
3370.440    0.3540    0.3565
3370.460    0.3833    0.3886
3370.480    0.4556    0.4534
3370.500    0.5342    0.5310
3370.520    0.6001    0.5951
3370.539    0.6430    0.6256
3370.559    0.6418    0.6227
3370.579    0.6148    0.5954
3370.599    0.5685    0.5618
3370.619    0.5210    0.5365
3370.638    0.5103    0.5242
3370.658    0.5050    0.5182
3370.678    0.5004    0.5080
3370.698    0.4722    0.4812
3370.718    0.4378    0.4311
3370.738    0.3646    0.3616
3370.757    0.2827    0.2898
3370.777    0.2134    0.2263
3370.797    0.1782    0.1904
3370.817    0.1915    0.1889
3370.837    0.2264    0.2181
3370.857    0.2713    0.2661
3370.876    0.3249    0.3162
3370.896    0.3517    0.3623
3370.916    0.3699    0.3967
3370.936    0.3927    0.4219
3370.956    0.4018    0.4441
3370.976    0.4276    0.4681
3370.995    0.4520    0.4916
3371.015    0.4850    0.5114
3371.035    0.5194    0.5202
3371.055    0.5271    0.5157
3371.075    0.5303    0.5019
3371.094    0.5326    0.4881
3371.114    0.5355    0.4819
3371.134    0.5374    0.4914
3371.154    0.5548    0.5184
3371.174    0.5720    0.5578
3371.194    0.5985    0.5973
3371.213    0.5976    0.6206
# 035265  57  3370.104  3371.214
3370.104    0.8039    0.7965
3370.124    0.7754    0.7743
3370.144    0.7097    0.7266
3370.163    0.6339    0.6770
3370.183    0.5903    0.6449
3370.203    0.5848    0.6378
3370.223    0.6272    0.6323
3370.243    0.6577    0.6020
3370.263    0.6375    0.5423
3370.282    0.5444    0.4666
3370.302    0.4266    0.3833
3370.322    0.3405    0.3368
3370.342    0.3674    0.3714
3370.362    0.4675    0.4625
3370.381    0.5189    0.5090
3370.401    0.4467    0.4479
3370.421    0.3063    0.3233
3370.441    0.2425    0.2548
3370.461    0.3279    0.3181
3370.481    0.5165    0.4884
3370.500    0.6960    0.6615
3370.520    0.7714    0.7675
3370.540    0.7870    0.7670
3370.560    0.7296    0.6898
3370.580    0.6239    0.5922
3370.600    0.5236    0.5280
3370.619    0.4684    0.5178
3370.639    0.4611    0.5430
3370.659    0.5015    0.5776
3370.679    0.5668    0.6087
3370.699    0.6069    0.6152
3370.719    0.5658    0.5580
3370.738    0.4325    0.4334
3370.758    0.2677    0.2743
3370.778    0.1468    0.1551
3370.798    0.1145    0.1135
3370.818    0.1581    0.1442
3370.837    0.2321    0.2164
3370.857    0.3050    0.3082
3370.877    0.3671    0.3879
3370.897    0.4088    0.4297
3370.917    0.4143    0.4264
3370.937    0.3941    0.4063
3370.956    0.3857    0.4114
3370.976    0.4016    0.4579
3370.996    0.4469    0.5234
3371.016    0.5107    0.5704
3371.036    0.5542    0.5790
3371.056    0.5723    0.5545
3371.075    0.5706    0.5161
3371.095    0.5610    0.4776
3371.115    0.5339    0.4570
3371.135    0.5264    0.4649
3371.155    0.5327    0.5077
3371.174    0.6037    0.5817
3371.194    0.6877    0.6798
3371.214    0.7274    0.7575
# 036512  57  3370.104  3371.214
3370.104    0.7782    0.7745
3370.124    0.7530    0.7553
3370.143    0.6866    0.7110
3370.163    0.6210    0.6575
3370.183    0.5702    0.6246
3370.203    0.5789    0.6203
3370.223    0.6182    0.6202
3370.243    0.6545    0.5936
3370.262    0.6317    0.5375
3370.282    0.5255    0.4549
3370.302    0.3953    0.3629
3370.322    0.3145    0.3036
3370.342    0.3314    0.3315
3370.362    0.4302    0.4315
3370.381    0.4920    0.4951
3370.401    0.4329    0.4455
3370.421    0.3022    0.3180
3370.441    0.2275    0.2399
3370.461    0.3122    0.2968
3370.481    0.4982    0.4680
3370.500    0.6731    0.6457
3370.520    0.7757    0.7570
3370.540    0.7842    0.7603
3370.560    0.7063    0.6834
3370.580    0.6062    0.5820
3370.599    0.5123    0.5150
3370.619    0.4496    0.5018
3370.639    0.4412    0.5287
3370.659    0.4864    0.5631
3370.679    0.5617    0.5928
3370.699    0.6031    0.6016
3370.718    0.5712    0.5556
3370.738    0.4392    0.4330
3370.758    0.2705    0.2757
3370.778    0.1479    0.1541
3370.798    0.1068    0.1088
3370.818    0.1467    0.1364
3370.837    0.2245    0.2054
3370.857    0.2942    0.2941
3370.877    0.3492    0.3734
3370.897    0.3935    0.4173
3370.917    0.4042    0.4136
3370.937    0.3849    0.3894
3370.956    0.3687    0.3908
3370.976    0.3862    0.4362
3370.996    0.4415    0.5022
3371.016    0.5029    0.5500
3371.036    0.5451    0.5607
3371.055    0.5592    0.5411
3371.075    0.5535    0.5037
3371.095    0.5327    0.4652
3371.115    0.5157    0.4416
3371.135    0.5034    0.4461
3371.155    0.5106    0.4876
3371.174    0.5748    0.5644
3371.194    0.6608    0.6700
3371.214    0.7241    0.7579
# 038647  57  3370.109  3371.219
3370.109    0.7663    0.7631
3370.129    0.7057    0.7291
3370.149    0.6425    0.6828
3370.168    0.5968    0.6461
3370.188    0.5857    0.6253
3370.208    0.5987    0.6105
3370.228    0.6305    0.5804
3370.248    0.6253    0.5269
3370.268    0.5652    0.4571
3370.287    0.4511    0.3861
3370.307    0.3454    0.3320
3370.327    0.3326    0.3382
3370.347    0.4037    0.4061
3370.367    0.4612    0.4644
3370.386    0.4394    0.4395
3370.406    0.3248    0.3374
3370.426    0.2371    0.2493
3370.446    0.2671    0.2642
3370.466    0.4169    0.3936
3370.486    0.5965    0.5704
3370.505    0.7070    0.6995
3370.525    0.7379    0.7446
3370.545    0.7078    0.7027
3370.565    0.6356    0.6189
3370.585    0.5567    0.5458
3370.605    0.4892    0.5144
3370.624    0.4571    0.5187
3370.644    0.4694    0.5373
3370.664    0.5094    0.5574
3370.684    0.5490    0.5668
3370.704    0.5363    0.5346
3370.724    0.4408    0.4373
3370.743    0.2962    0.3056
3370.763    0.1715    0.1815
3370.783    0.1121    0.1181
3370.803    0.1303    0.1255
3370.823    0.1941    0.1866
3370.842    0.2695    0.2696
3370.862    0.3403    0.3566
3370.882    0.3917    0.4176
3370.902    0.4120    0.4370
3370.922    0.4103    0.4270
3370.942    0.3981    0.4244
3370.961    0.4047    0.4534
3370.981    0.4416    0.5094
3371.001    0.4910    0.5605
3371.021    0.5411    0.5812
3371.041    0.5669    0.5681
3371.061    0.5764    0.5333
3371.080    0.5652    0.4962
3371.100    0.5475    0.4680
3371.120    0.5408    0.4615
3371.140    0.5488    0.4838
3371.160    0.5887    0.5405
3371.180    0.6642    0.6265
3371.199    0.7130    0.7073
3371.219    0.7153    0.7432
# 038747  57  3370.109  3371.219
3370.109    0.7019    0.7266
3370.128    0.6855    0.7160
3370.148    0.6558    0.6931
3370.168    0.6232    0.6634
3370.188    0.6098    0.6308
3370.208    0.6001    0.5969
3370.227    0.5910    0.5621
3370.247    0.5681    0.5219
3370.267    0.5280    0.4801
3370.287    0.4838    0.4424
3370.307    0.4481    0.4158
3370.327    0.4228    0.4034
3370.346    0.4051    0.4010
3370.366    0.3889    0.3987
3370.386    0.3758    0.3875
3370.406    0.3509    0.3679
3370.426    0.3454    0.3527
3370.446    0.3564    0.3599
3370.465    0.4055    0.3970
3370.485    0.4713    0.4625
3370.505    0.5509    0.5349
3370.525    0.6037    0.5905
3370.545    0.6237    0.6138
3370.565    0.6114    0.6045
3370.584    0.5776    0.5765
3370.604    0.5370    0.5424
3370.624    0.5064    0.5151
3370.644    0.4887    0.4979
3370.664    0.4803    0.4858
3370.683    0.4683    0.4704
3370.703    0.4444    0.4406
3370.723    0.3921    0.3923
3370.743    0.3259    0.3296
3370.763    0.2609    0.2649
3370.783    0.2009    0.2143
3370.802    0.1791    0.1909
3370.822    0.1948    0.1966
3370.842    0.2294    0.2284
3370.862    0.2800    0.2752
3370.882    0.3237    0.3240
3370.902    0.3578    0.3657
3370.921    0.3780    0.3958
3370.941    0.3921    0.4208
3370.961    0.4054    0.4442
3370.981    0.4284    0.4689
3371.001    0.4600    0.4927
3371.021    0.4825    0.5096
3371.040    0.5051    0.5148
3371.060    0.5219    0.5079
3371.080    0.5321    0.4933
3371.100    0.5241    0.4792
3371.120    0.5254    0.4745
3371.139    0.5305    0.4842
3371.159    0.5484    0.5106
3371.179    0.5678    0.5478
3371.199    0.5769    0.5833
3371.219    0.5802    0.6021
# 038853  57  3370.104  3371.215
3370.104    0.8459    0.8494
3370.124    0.8257    0.8341
3370.144    0.7628    0.7969
3370.164    0.7119    0.7540
3370.183    0.6834    0.7261
3370.203    0.6812    0.7150
3370.223    0.7062    0.7058
3370.243    0.7241    0.6770
3370.263    0.7032    0.6220
3370.283    0.6165    0.5465
3370.302    0.5102    0.4684
3370.322    0.4277    0.4151
3370.342    0.4443    0.4354
3370.362    0.5297    0.5139
3370.382    0.5627    0.5594
3370.402    0.5050    0.5003
3370.421    0.3672    0.3821
3370.441    0.2878    0.3026
3370.461    0.3556    0.3501
3370.481    0.5399    0.5089
3370.501    0.7068    0.6875
3370.521    0.7976    0.7974
3370.540    0.8162    0.8113
3370.560    0.7770    0.7549
3370.580    0.6982    0.6739
3370.600    0.6291    0.6157
3370.620    0.5702    0.6020
3370.640    0.5558    0.6202
3370.659    0.5921    0.6465
3370.679    0.6334    0.6728
3370.699    0.6507    0.6784
3370.719    0.6272    0.6250
3370.739    0.5036    0.4940
3370.759    0.3272    0.3258
3370.778    0.1866    0.1977
3370.798    0.1413    0.1431
3370.818    0.1820    0.1735
3370.838    0.2755    0.2612
3370.858    0.3622    0.3666
3370.877    0.4200    0.4492
3370.897    0.4559    0.4919
3370.917    0.4638    0.4880
3370.937    0.4536    0.4701
3370.957    0.4508    0.4807
3370.977    0.4797    0.5324
3370.996    0.5299    0.5968
3371.016    0.5937    0.6470
3371.036    0.6467    0.6611
3371.056    0.6580    0.6427
3371.076    0.6545    0.6066
3371.096    0.6474    0.5703
3371.115    0.6242    0.5492
3371.135    0.6170    0.5506
3371.155    0.6281    0.5816
3371.175    0.6660    0.6431
3371.195    0.7325    0.7234
3371.215    0.7647    0.7883
# 039506  57  3370.104  3371.215
3370.104    0.8678    0.8690
3370.124    0.8341    0.8600
3370.144    0.7754    0.8285
3370.164    0.7303    0.7876
3370.184    0.7158    0.7619
3370.203    0.7343    0.7642
3370.223    0.7718    0.7766
3370.243    0.7976    0.7672
3370.263    0.7795    0.7208
3370.283    0.7063    0.6380
3370.302    0.5716    0.5288
3370.322    0.4469    0.4224
3370.342    0.4226    0.4089
3370.362    0.5105    0.5040
3370.382    0.5672    0.5867
3370.402    0.5105    0.5336
3370.421    0.3669    0.3838
3370.441    0.2533    0.2625
3370.461    0.2947    0.2909
3370.481    0.4941    0.4627
3370.501    0.7063    0.6722
3370.521    0.8398    0.8104
3370.540    0.8682    0.8445
3370.560    0.8348    0.8028
3370.580    0.7773    0.7256
3370.600    0.6945    0.6642
3370.620    0.6457    0.6536
3370.640    0.6421    0.6834
3370.659    0.6653    0.7171
3370.679    0.7119    0.7428
3370.699    0.7439    0.7508
3370.719    0.7145    0.7062
3370.739    0.5953    0.5749
3370.759    0.4069    0.3846
3370.778    0.2214    0.2259
3370.798    0.1393    0.1508
3370.818    0.1900    0.1826
3370.838    0.3065    0.2864
3370.858    0.4027    0.4105
3370.878    0.4654    0.5137
3370.897    0.5056    0.5673
3370.917    0.5230    0.5647
3370.937    0.5205    0.5317
3370.957    0.5214    0.5276
3370.977    0.5421    0.5760
3370.997    0.5943    0.6486
3371.016    0.6567    0.7010
3371.036    0.7127    0.7193
3371.056    0.7211    0.7063
3371.076    0.7211    0.6764
3371.096    0.7110    0.6425
3371.116    0.6839    0.6186
3371.135    0.6714    0.6173
3371.155    0.6720    0.6461
3371.175    0.7094    0.7057
3371.195    0.7721    0.7842
3371.215    0.8138    0.8523
# 039822  57  3370.103  3371.213
3370.103    0.8346    0.8293
3370.123    0.8221    0.8215
3370.143    0.7600    0.7852
3370.162    0.6969    0.7374
3370.182    0.6575    0.6984
3370.202    0.6406    0.6894
3370.222    0.6710    0.6958
3370.242    0.7160    0.6839
3370.262    0.7190    0.6368
3370.281    0.6434    0.5638
3370.301    0.5157    0.4660
3370.321    0.4025    0.3779
3370.341    0.3722    0.3653
3370.361    0.4599    0.4511
3370.381    0.5281    0.5440
3370.400    0.5022    0.5281
3370.420    0.3826    0.3989
3370.440    0.2622    0.2764
3370.460    0.2869    0.2812
3370.480    0.4596    0.4291
3370.499    0.6616    0.6220
3370.519    0.7878    0.7716
3370.539    0.8202    0.8145
3370.559    0.7883    0.7658
3370.579    0.7140    0.6730
3370.599    0.6183    0.5933
3370.618    0.5459    0.5672
3370.638    0.5219    0.5876
3370.658    0.5448    0.6237
3370.678    0.6079    0.6566
3370.698    0.6710    0.6772
3370.718    0.6648    0.6506
3370.737    0.5594    0.5479
3370.757    0.3829    0.3773
3370.777    0.2126    0.2170
3370.797    0.1251    0.1338
3370.817    0.1439    0.1423
3370.836    0.2298    0.2127
3370.856    0.3178    0.3148
3370.876    0.3901    0.4107
3370.896    0.4414    0.4712
3370.916    0.4571    0.4775
3370.936    0.4448    0.4492
3370.955    0.4187    0.4382
3370.975    0.4352    0.4754
3370.995    0.4776    0.5464
3371.015    0.5464    0.6088
3371.035    0.6053    0.6342
3371.055    0.6272    0.6226
3371.074    0.6340    0.5906
3371.094    0.6146    0.5507
3371.114    0.5953    0.5205
3371.134    0.5857    0.5142
3371.154    0.5778    0.5406
3371.173    0.6174    0.5998
3371.193    0.6965    0.6906
3371.213    0.7527    0.7805
# 040118  57  3370.109  3371.219
3370.109    0.7890    0.7832
3370.129    0.7298    0.7540
3370.148    0.6566    0.7060
3370.168    0.5983    0.6604
3370.188    0.5913    0.6482
3370.208    0.6381    0.6642
3370.228    0.6869    0.6708
3370.247    0.7006    0.6412
3370.267    0.6543    0.5689
3370.287    0.5130    0.4594
3370.307    0.3562    0.3390
3370.327    0.2913    0.2824
3370.347    0.3590    0.3462
3370.366    0.4576    0.4576
3370.386    0.4523    0.4885
3370.406    0.3713    0.3813
3370.426    0.2249    0.2432
3370.446    0.2044    0.2114
3370.466    0.3528    0.3308
3370.485    0.5789    0.5258
3370.505    0.7598    0.7044
3370.525    0.8187    0.7802
3370.545    0.7900    0.7528
3370.565    0.7259    0.6634
3370.585    0.6194    0.5717
3370.604    0.5243    0.5336
3370.624    0.4825    0.5565
3370.644    0.5099    0.6062
3370.664    0.5844    0.6470
3370.684    0.6515    0.6702
3370.703    0.6680    0.6558
3370.723    0.5942    0.5657
3370.743    0.4208    0.4025
3370.763    0.2309    0.2328
3370.783    0.1225    0.1301
3370.803    0.1228    0.1196
3370.822    0.1970    0.1766
3370.842    0.2814    0.2706
3370.862    0.3475    0.3674
3370.882    0.3887    0.4410
3370.902    0.4281    0.4631
3370.922    0.4317    0.4349
3370.941    0.4009    0.4089
3370.961    0.4006    0.4297
3370.981    0.4413    0.4952
3371.001    0.4973    0.5616
3371.021    0.5608    0.5943
3371.041    0.6153    0.5917
3371.060    0.6209    0.5677
3371.080    0.5898    0.5309
3371.100    0.5707    0.4965
3371.120    0.5531    0.4822
3371.140    0.5399    0.5037
3371.159    0.5698    0.5647
3371.179    0.6533    0.6636
3371.199    0.7411    0.7668
3371.219    0.7645    0.8272
# 040133  57  3370.104  3371.214
3370.104    0.7542    0.7494
3370.124    0.7325    0.7323
3370.144    0.6619    0.6860
3370.163    0.5855    0.6327
3370.183    0.5377    0.5907
3370.203    0.5267    0.5711
3370.223    0.5638    0.5554
3370.243    0.5943    0.5198
3370.263    0.5708    0.4593
3370.282    0.4751    0.3868
3370.302    0.3568    0.3080
3370.322    0.2693    0.2588
3370.342    0.2715    0.2803
3370.362    0.3615    0.3618
3370.381    0.4160    0.4179
3370.401    0.3756    0.3825
3370.421    0.2657    0.2777
3370.441    0.1967    0.2072
3370.461    0.2552    0.2499
3370.481    0.4314    0.4015
3370.500    0.6116    0.5750
3370.520    0.7086    0.6986
3370.540    0.7068    0.7168
3370.560    0.6636    0.6488
3370.580    0.5753    0.5504
3370.600    0.4801    0.4787
3370.619    0.4178    0.4593
3370.639    0.3960    0.4758
3370.659    0.4160    0.5051
3370.679    0.4733    0.5367
3370.699    0.5374    0.5545
3370.719    0.5145    0.5189
3370.738    0.4081    0.4164
3370.758    0.2641    0.2710
3370.778    0.1454    0.1521
3370.798    0.0964    0.1011
3370.818    0.1250    0.1183
3370.837    0.1940    0.1772
3370.857    0.2638    0.2572
3370.877    0.3155    0.3292
3370.897    0.3463    0.3687
3370.917    0.3542    0.3669
3370.937    0.3403    0.3483
3370.956    0.3304    0.3517
3370.976    0.3440    0.3934
3370.996    0.3817    0.4536
3371.016    0.4328    0.4989
3371.036    0.4888    0.5114
3371.056    0.5078    0.4939
3371.075    0.4939    0.4604
3371.095    0.4823    0.4222
3371.115    0.4708    0.3958
3371.135    0.4631    0.3936
3371.155    0.4736    0.4256
3371.175    0.5369    0.4995
3371.194    0.6232    0.5988
3371.214    0.6866    0.6929
# 041184  57  3370.108  3371.219
3370.108    0.5958    0.5984
3370.128    0.5808    0.5980
3370.148    0.5725    0.5899
3370.168    0.5698    0.5749
3370.188    0.5473    0.5537
3370.208    0.5271    0.5280
3370.227    0.4992    0.5007
3370.247    0.4795    0.4708
3370.267    0.4510    0.4413
3370.287    0.4321    0.4139
3370.307    0.4058    0.3901
3370.327    0.3788    0.3710
3370.346    0.3579    0.3578
3370.366    0.3390    0.3497
3370.386    0.3337    0.3477
3370.406    0.3399    0.3517
3370.426    0.3560    0.3614
3370.446    0.3810    0.3761
3370.465    0.3991    0.3934
3370.485    0.4163    0.4134
3370.505    0.4395    0.4330
3370.525    0.4522    0.4498
3370.545    0.4579    0.4615
3370.564    0.4670    0.4667
3370.584    0.4715    0.4647
3370.604    0.4668    0.4554
3370.624    0.4551    0.4394
3370.644    0.4291    0.4178
3370.664    0.3951    0.3921
3370.683    0.3620    0.3651
3370.703    0.3239    0.3354
3370.723    0.2978    0.3059
3370.743    0.2754    0.2784
3370.763    0.2522    0.2547
3370.783    0.2342    0.2364
3370.802    0.2289    0.2253
3370.822    0.2247    0.2210
3370.842    0.2229    0.2245
3370.862    0.2351    0.2352
3370.882    0.2510    0.2519
3370.901    0.2744    0.2717
3370.921    0.3002    0.2951
3370.941    0.3208    0.3192
3370.961    0.3476    0.3425
3370.981    0.3667    0.3637
3371.001    0.3770    0.3820
3371.020    0.3824    0.3965
3371.040    0.3963    0.4087
3371.060    0.4088    0.4181
3371.080    0.4269    0.4256
3371.100    0.4318    0.4319
3371.120    0.4487    0.4378
3371.139    0.4584    0.4432
3371.159    0.4549    0.4486
3371.179    0.4505    0.4530
3371.199    0.4493    0.4553
3371.219    0.4455    0.4542
# 041484  57  3370.109  3371.219
3370.109    0.8264    0.8147
3370.129    0.7793    0.7865
3370.149    0.7079    0.7401
3370.169    0.6519    0.6961
3370.188    0.6282    0.6720
3370.208    0.6390    0.6595
3370.228    0.6537    0.6362
3370.248    0.6642    0.5865
3370.268    0.6203    0.5142
3370.287    0.5119    0.4346
3370.307    0.3970    0.3600
3370.327    0.3432    0.3372
3370.347    0.3918    0.3926
3370.367    0.4525    0.4754
3370.387    0.4498    0.4882
3370.406    0.3912    0.4058
3370.426    0.2828    0.2946
3370.446    0.2684    0.2669
3370.466    0.3958    0.3673
3370.486    0.5802    0.5463
3370.506    0.7301    0.7065
3370.525    0.7775    0.7766
3370.545    0.7602    0.7565
3370.565    0.7031    0.6786
3370.585    0.6129    0.5966
3370.605    0.5433    0.5512
3370.625    0.4910    0.5474
3370.644    0.4863    0.5634
3370.664    0.5328    0.5863
3370.684    0.5917    0.6084
3370.704    0.6058    0.6020
3370.724    0.5337    0.5277
3370.744    0.3880    0.3875
3370.763    0.2337    0.2454
3370.783    0.1349    0.1476
3370.803    0.1238    0.1301
3370.823    0.1880    0.1810
3370.843    0.2713    0.2686
3370.863    0.3406    0.3574
3370.882    0.3936    0.4144
3370.902    0.4123    0.4292
3370.922    0.4029    0.4117
3370.942    0.4001    0.4040
3370.962    0.4036    0.4371
3370.982    0.4357    0.5022
3371.001    0.4957    0.5623
3371.021    0.5512    0.5972
3371.041    0.5848    0.5972
3371.061    0.6035    0.5715
3371.081    0.5868    0.5342
3371.100    0.5675    0.5016
3371.120    0.5554    0.4831
3371.140    0.5554    0.4902
3371.160    0.5882    0.5321
3371.180    0.6482    0.6101
3371.200    0.7193    0.7018
3371.219    0.7345    0.7568
# 041526  57  3370.103  3371.213
3370.103    0.8258    0.8255
3370.123    0.8100    0.8171
3370.143    0.7617    0.7814
3370.163    0.6855    0.7327
3370.182    0.6436    0.6955
3370.202    0.6408    0.6787
3370.222    0.6551    0.6707
3370.242    0.6909    0.6442
3370.262    0.6874    0.5893
3370.282    0.6155    0.5131
3370.301    0.4832    0.4292
3370.321    0.3733    0.3562
3370.341    0.3541    0.3542
3370.361    0.4450    0.4378
3370.381    0.5150    0.5200
3370.400    0.4759    0.4987
3370.420    0.3614    0.3757
3370.440    0.2540    0.2649
3370.460    0.2807    0.2763
3370.480    0.4495    0.4226
3370.500    0.6504    0.6203
3370.519    0.7739    0.7581
3370.539    0.8070    0.7997
3370.559    0.7674    0.7502
3370.579    0.6931    0.6604
3370.599    0.5983    0.5853
3370.619    0.5364    0.5586
3370.638    0.5052    0.5706
3370.658    0.5243    0.5953
3370.678    0.5785    0.6219
3370.698    0.6210    0.6421
3370.718    0.6143    0.6169
3370.738    0.5117    0.5084
3370.757    0.3445    0.3509
3370.777    0.1909    0.2000
3370.797    0.1189    0.1245
3370.817    0.1377    0.1358
3370.837    0.2199    0.2106
3370.856    0.3107    0.3073
3370.876    0.3791    0.4013
3370.896    0.4262    0.4569
3370.916    0.4389    0.4604
3370.936    0.4308    0.4361
3370.956    0.4224    0.4337
3370.975    0.4284    0.4752
3370.995    0.4751    0.5460
3371.015    0.5284    0.6052
3371.035    0.5836    0.6282
3371.055    0.6275    0.6155
3371.075    0.6324    0.5806
3371.094    0.6070    0.5423
3371.114    0.5907    0.5118
3371.134    0.5762    0.5028
3371.154    0.5744    0.5224
3371.174    0.6100    0.5770
3371.193    0.6758    0.6590
3371.213    0.7403    0.7477
# 042333  57  3370.109  3371.219
3370.109    0.7379    0.7558
3370.129    0.7047    0.7271
3370.149    0.6601    0.6834
3370.168    0.6069    0.6437
3370.188    0.5721    0.6139
3370.208    0.5778    0.5917
3370.228    0.5946    0.5618
3370.248    0.5902    0.5146
3370.268    0.5488    0.4528
3370.287    0.4689    0.3916
3370.307    0.3753    0.3455
3370.327    0.3381    0.3425
3370.347    0.3725    0.3831
3370.367    0.4263    0.4245
3370.387    0.4119    0.4125
3370.406    0.3337    0.3467
3370.426    0.2622    0.2750
3370.446    0.2736    0.2711
3370.466    0.3780    0.3615
3370.486    0.5254    0.5090
3370.506    0.6482    0.6421
3370.525    0.7115    0.7034
3370.545    0.6976    0.6882
3370.565    0.6369    0.6213
3370.585    0.5565    0.5489
3370.605    0.4872    0.5050
3370.624    0.4425    0.4959
3370.644    0.4413    0.5083
3370.664    0.4742    0.5277
3370.684    0.5093    0.5369
3370.704    0.5057    0.5120
3370.724    0.4433    0.4353
3370.743    0.3258    0.3253
3370.763    0.2004    0.2106
3370.783    0.1289    0.1381
3370.803    0.1245    0.1254
3370.823    0.1717    0.1650
3370.843    0.2466    0.2360
3370.862    0.3152    0.3098
3370.882    0.3593    0.3711
3370.902    0.3805    0.4011
3370.922    0.3803    0.4048
3370.942    0.3769    0.4062
3370.961    0.3787    0.4267
3370.981    0.4141    0.4703
3371.001    0.4529    0.5171
3371.021    0.5054    0.5435
3371.041    0.5379    0.5394
3371.061    0.5384    0.5117
3371.080    0.5349    0.4774
3371.100    0.5269    0.4487
3371.120    0.5096    0.4394
3371.140    0.5125    0.4577
3371.160    0.5534    0.5075
3371.180    0.6091    0.5828
3371.199    0.6747    0.6558
3371.219    0.6673    0.6960
# 042575  57  3370.108  3371.218
3370.108    0.7485    0.7342
3370.128    0.6909    0.7013
3370.148    0.6083    0.6439
3370.167    0.5377    0.5912
3370.187    0.5118    0.5620
3370.207    0.5332    0.5554
3370.227    0.5642    0.5411
3370.247    0.5868    0.4974
3370.267    0.5434    0.4289
3370.286    0.4274    0.3525
3370.306    0.3041    0.2777
3370.326    0.2494    0.2517
3370.346    0.3044    0.3092
3370.366    0.3976    0.4027
3370.385    0.4234    0.4268
3370.405    0.3385    0.3436
3370.425    0.2117    0.2278
3370.445    0.1885    0.1938
3370.465    0.3095    0.2901
3370.485    0.5054    0.4740
3370.504    0.6707    0.6389
3370.524    0.7308    0.7213
3370.544    0.6937    0.6937
3370.564    0.6177    0.5973
3370.584    0.5137    0.4964
3370.603    0.4282    0.4442
3370.623    0.3740    0.4444
3370.643    0.3770    0.4723
3370.663    0.4302    0.5042
3370.683    0.5035    0.5346
3370.703    0.5381    0.5372
3370.722    0.4780    0.4754
3370.742    0.3408    0.3436
3370.762    0.1950    0.2012
3370.782    0.1015    0.1104
3370.802    0.0956    0.0917
3370.822    0.1450    0.1310
3370.841    0.2115    0.1987
3370.861    0.2683    0.2786
3370.881    0.3196    0.3444
3370.901    0.3542    0.3722
3370.921    0.3542    0.3589
3370.940    0.3322    0.3399
3370.960    0.3243    0.3529
3370.980    0.3425    0.4052
3371.000    0.3943    0.4655
3371.020    0.4527    0.4995
3371.040    0.4899    0.4968
3371.059    0.4979    0.4690
3371.079    0.4801    0.4284
3371.099    0.4676    0.3926
3371.119    0.4527    0.3761
3371.139    0.4435    0.3891
3371.159    0.4740    0.4413
3371.178    0.5534    0.5304
3371.198    0.6548    0.6443
3371.218    0.6921    0.7233
# 043297  57  3370.109  3371.219
3370.109    0.7285    0.7248
3370.128    0.6717    0.6910
3370.148    0.6009    0.6375
3370.168    0.5359    0.5897
3370.188    0.5110    0.5651
3370.208    0.5337    0.5542
3370.228    0.5698    0.5319
3370.247    0.5716    0.4871
3370.267    0.5272    0.4200
3370.287    0.4089    0.3439
3370.307    0.3048    0.2826
3370.327    0.2723    0.2765
3370.347    0.3349    0.3393
3370.366    0.3928    0.4086
3370.386    0.3899    0.4074
3370.406    0.3202    0.3178
3370.426    0.2078    0.2232
3370.446    0.2113    0.2183
3370.465    0.3522    0.3234
3370.485    0.5435    0.4998
3370.505    0.6822    0.6524
3370.525    0.7258    0.7124
3370.545    0.6901    0.6739
3370.565    0.6140    0.5808
3370.584    0.5071    0.4964
3370.604    0.4269    0.4522
3370.624    0.3875    0.4554
3370.644    0.3941    0.4806
3370.664    0.4431    0.5089
3370.684    0.4997    0.5282
3370.703    0.5148    0.5118
3370.723    0.4393    0.4308
3370.743    0.2989    0.2999
3370.763    0.1683    0.1749
3370.783    0.0973    0.1039
3370.802    0.1015    0.0975
3370.822    0.1545    0.1412
3370.842    0.2257    0.2144
3370.862    0.2914    0.2941
3370.882    0.3403    0.3563
3370.902    0.3653    0.3808
3370.921    0.3675    0.3720
3370.941    0.3433    0.3606
3370.961    0.3379    0.3798
3370.981    0.3651    0.4309
3371.001    0.4162    0.4845
3371.021    0.4703    0.5107
3371.040    0.5028    0.5028
3371.060    0.5035    0.4701
3371.080    0.4885    0.4296
3371.100    0.4726    0.3987
3371.120    0.4615    0.3902
3371.140    0.4603    0.4127
3371.159    0.4942    0.4686
3371.179    0.5813    0.5620
3371.199    0.6644    0.6625
3371.219    0.6762    0.7171
# 043557  57  3370.109  3371.219
3370.109    0.7667    0.7698
3370.128    0.7214    0.7393
3370.148    0.6613    0.6942
3370.168    0.6095    0.6557
3370.188    0.5944    0.6355
3370.208    0.6070    0.6259
3370.227    0.6305    0.6079
3370.247    0.6206    0.5652
3370.267    0.5669    0.4987
3370.287    0.4721    0.4234
3370.307    0.3865    0.3680
3370.327    0.3656    0.3642
3370.346    0.4163    0.4093
3370.366    0.4687    0.4602
3370.386    0.4481    0.4537
3370.406    0.3709    0.3831
3370.426    0.2946    0.3121
3370.446    0.3098    0.3168
3370.465    0.4325    0.4117
3370.485    0.6008    0.5622
3370.505    0.7188    0.6894
3370.525    0.7561    0.7398
3370.545    0.7271    0.7091
3370.565    0.6625    0.6330
3370.584    0.5739    0.5625
3370.604    0.4985    0.5229
3370.624    0.4760    0.5241
3370.644    0.4885    0.5494
3370.664    0.5317    0.5778
3370.683    0.5661    0.5886
3370.703    0.5625    0.5589
3370.723    0.4827    0.4720
3370.743    0.3479    0.3445
3370.763    0.2170    0.2224
3370.783    0.1434    0.1489
3370.802    0.1421    0.1389
3370.822    0.1917    0.1809
3370.842    0.2624    0.2534
3370.862    0.3287    0.3294
3370.882    0.3745    0.3847
3370.902    0.3908    0.4065
3370.921    0.3862    0.4041
3370.941    0.3834    0.4034
3370.961    0.3857    0.4275
3370.981    0.4154    0.4753
3371.001    0.4762    0.5241
3371.021    0.5263    0.5499
3371.040    0.5448    0.5459
3371.060    0.5466    0.5190
3371.080    0.5443    0.4847
3371.100    0.5222    0.4593
3371.120    0.5181    0.4564
3371.139    0.5267    0.4824
3371.159    0.5674    0.5423
3371.179    0.6283    0.6255
3371.199    0.6869    0.7040
3371.219    0.6997    0.7386
# 043726  57  3370.103  3371.214
3370.103    0.7556    0.7464
3370.123    0.7321    0.7254
3370.143    0.6627    0.6734
3370.163    0.5716    0.6132
3370.183    0.5163    0.5741
3370.203    0.5127    0.5645
3370.222    0.5497    0.5603
3370.242    0.5849    0.5328
3370.262    0.5651    0.4764
3370.282    0.4973    0.4017
3370.302    0.3660    0.3234
3370.322    0.2791    0.2782
3370.341    0.3012    0.3082
3370.361    0.4075    0.4027
3370.381    0.4690    0.4637
3370.401    0.4172    0.4111
3370.421    0.2839    0.2879
3370.441    0.1980    0.2143
3370.460    0.2677    0.2641
3370.480    0.4539    0.4283
3370.500    0.6445    0.6165
3370.520    0.7435    0.7298
3370.540    0.7343    0.7298
3370.559    0.6722    0.6498
3370.579    0.5757    0.5398
3370.599    0.4647    0.4630
3370.619    0.3962    0.4472
3370.639    0.3911    0.4732
3370.659    0.4323    0.5098
3370.678    0.5093    0.5438
3370.698    0.5456    0.5620
3370.718    0.5143    0.5214
3370.738    0.4050    0.4034
3370.758    0.2403    0.2523
3370.778    0.1284    0.1372
3370.797    0.0962    0.0945
3370.817    0.1295    0.1145
3370.837    0.1959    0.1776
3370.857    0.2644    0.2582
3370.877    0.3188    0.3332
3370.897    0.3601    0.3779
3370.916    0.3689    0.3791
3370.936    0.3507    0.3565
3370.956    0.3296    0.3532
3370.976    0.3391    0.3924
3370.996    0.3764    0.4549
3371.015    0.4346    0.5003
3371.035    0.4853    0.5110
3371.055    0.4985    0.4871
3371.075    0.4914    0.4455
3371.095    0.4760    0.4054
3371.115    0.4575    0.3834
3371.134    0.4484    0.3892
3371.154    0.4547    0.4308
3371.174    0.5320    0.5133
3371.194    0.6350    0.6240
3371.214    0.6998    0.7175
# 044324  57  3370.103  3371.214
3370.103    0.8268    0.8232
3370.123    0.8015    0.8104
3370.143    0.7444    0.7748
3370.163    0.6955    0.7320
3370.183    0.6530    0.7008
3370.203    0.6482    0.6872
3370.222    0.6720    0.6766
3370.242    0.6976    0.6480
3370.262    0.6748    0.5947
3370.282    0.6041    0.5222
3370.302    0.4905    0.4442
3370.321    0.4069    0.3959
3370.341    0.4136    0.4108
3370.361    0.4863    0.4818
3370.381    0.5282    0.5282
3370.401    0.4817    0.4797
3370.421    0.3556    0.3658
3370.440    0.2721    0.2917
3370.460    0.3382    0.3277
3370.480    0.5015    0.4739
3370.500    0.6688    0.6497
3370.520    0.7786    0.7668
3370.540    0.7943    0.7889
3370.559    0.7602    0.7396
3370.579    0.6814    0.6592
3370.599    0.6016    0.5963
3370.619    0.5453    0.5753
3370.639    0.5201    0.5871
3370.658    0.5377    0.6090
3370.678    0.5880    0.6298
3370.698    0.6169    0.6304
3370.718    0.5777    0.5780
3370.738    0.4657    0.4572
3370.758    0.3078    0.3037
3370.777    0.1769    0.1854
3370.797    0.1278    0.1310
3370.817    0.1598    0.1528
3370.837    0.2447    0.2293
3370.857    0.3323    0.3285
3370.877    0.3971    0.4169
3370.896    0.4389    0.4664
3370.916    0.4464    0.4753
3370.936    0.4413    0.4632
3370.956    0.4411    0.4690
3370.976    0.4623    0.5111
3370.996    0.5059    0.5724
3371.015    0.5724    0.6189
3371.035    0.6136    0.6355
3371.055    0.6314    0.6192
3371.075    0.6317    0.5838
3371.095    0.6138    0.5473
3371.114    0.6093    0.5253
3371.134    0.5951    0.5255
3371.154    0.5929    0.5553
3371.174    0.6415    0.6159
3371.194    0.6941    0.6966
3371.214    0.7413    0.7645
# 044997  57  3370.103  3371.213
3370.103    0.7303    0.7253
3370.123    0.7209    0.7196
3370.143    0.6625    0.6766
3370.163    0.5818    0.6125
3370.182    0.5142    0.5621
3370.202    0.4934    0.5448
3370.222    0.5264    0.5494
3370.242    0.5732    0.5365
3370.262    0.5830    0.4874
3370.282    0.5183    0.4149
3370.301    0.3953    0.3367
3370.321    0.2833    0.2646
3370.341    0.2616    0.2564
3370.361    0.3430    0.3418
3370.381    0.4184    0.4440
3370.400    0.4114    0.4458
3370.420    0.3201    0.3321
3370.440    0.1960    0.2129
3370.460    0.2155    0.2064
3370.480    0.3694    0.3389
3370.500    0.5725    0.5378
3370.519    0.7062    0.6856
3370.539    0.7458    0.7330
3370.559    0.6853    0.6750
3370.579    0.5932    0.5625
3370.599    0.4857    0.4624
3370.619    0.3962    0.4238
3370.638    0.3648    0.4405
3370.658    0.3946    0.4750
3370.678    0.4588    0.5087
3370.698    0.5348    0.5403
3370.718    0.5542    0.5357
3370.738    0.4696    0.4526
3370.757    0.3116    0.3156
3370.777    0.1646    0.1764
3370.797    0.0925    0.1001
3370.817    0.0982    0.0980
3370.837    0.1586    0.1481
3370.856    0.2248    0.2177
3370.876    0.2822    0.2940
3370.896    0.3314    0.3532
3370.916    0.3538    0.3691
3370.936    0.3425    0.3440
3370.956    0.3181    0.3237
3370.975    0.3063    0.3459
3370.995    0.3391    0.4062
3371.015    0.4008    0.4642
3371.035    0.4493    0.4883
3371.055    0.4794    0.4772
3371.075    0.4768    0.4434
3371.094    0.4588    0.4041
3371.114    0.4452    0.3709
3371.134    0.4291    0.3601
3371.154    0.4290    0.3828
3371.174    0.4729    0.4503
3371.194    0.5752    0.5627
3371.213    0.6618    0.6789
# 045325  57  3370.109  3371.219
3370.109    0.7907    0.7929
3370.129    0.7602    0.7713
3370.148    0.7068    0.7311
3370.168    0.6372    0.6853
3370.188    0.5981    0.6522
3370.208    0.6002    0.6327
3370.228    0.6196    0.6105
3370.247    0.6330    0.5723
3370.267    0.6108    0.5118
3370.287    0.5303    0.4397
3370.307    0.4181    0.3745
3370.327    0.3596    0.3480
3370.347    0.3789    0.3827
3370.366    0.4369    0.4457
3370.386    0.4560    0.4726
3370.406    0.4072    0.4173
3370.426    0.3105    0.3223
3370.446    0.2696    0.2793
3370.466    0.3563    0.3442
3370.485    0.5192    0.4858
3370.505    0.6728    0.6442
3370.525    0.7626    0.7386
3370.545    0.7549    0.7420
3370.565    0.6982    0.6789
3370.585    0.6186    0.5976
3370.604    0.5322    0.5430
3370.624    0.4760    0.5246
3370.644    0.4690    0.5349
3370.664    0.5048    0.5572
3370.684    0.5507    0.5784
3370.703    0.5711    0.5770
3370.723    0.5235    0.5231
3370.743    0.4081    0.4086
3370.763    0.2620    0.2715
3370.783    0.1551    0.1678
3370.803    0.1270    0.1310
3370.822    0.1653    0.1573
3370.842    0.2318    0.2273
3370.862    0.3068    0.3107
3370.882    0.3609    0.3786
3370.902    0.3915    0.4109
3370.922    0.3958    0.4097
3370.941    0.3881    0.4027
3370.961    0.3905    0.4190
3370.981    0.4161    0.4667
3371.001    0.4504    0.5244
3371.021    0.5077    0.5642
3371.041    0.5539    0.5715
3371.060    0.5837    0.5517
3371.080    0.5678    0.5161
3371.100    0.5482    0.4813
3371.120    0.5372    0.4615
3371.140    0.5306    0.4670
3371.159    0.5506    0.5020
3371.179    0.6107    0.5712
3371.199    0.6656    0.6572
3371.219    0.6863    0.7208
# 046903  57  3370.104  3371.214
3370.104    0.7716    0.7707
3370.124    0.7607    0.7614
3370.143    0.7011    0.7259
3370.163    0.6356    0.6766
3370.183    0.5879    0.6372
3370.203    0.5790    0.6196
3370.223    0.5957    0.6114
3370.242    0.6288    0.5903
3370.262    0.6262    0.5418
3370.282    0.5660    0.4698
3370.302    0.4509    0.3890
3370.322    0.3443    0.3304
3370.342    0.3320    0.3333
3370.361    0.3953    0.3930
3370.381    0.4412    0.4514
3370.401    0.4161    0.4314
3370.421    0.3332    0.3377
3370.441    0.2432    0.2569
3370.461    0.2699    0.2735
3370.480    0.4225    0.3920
3370.500    0.6065    0.5648
3370.520    0.7198    0.6995
3370.540    0.7483    0.7420
3370.560    0.7122    0.6966
3370.579    0.6399    0.6136
3370.599    0.5444    0.5367
3370.619    0.4689    0.5040
3370.639    0.4407    0.5139
3370.659    0.4660    0.5430
3370.679    0.5195    0.5717
3370.698    0.5643    0.5820
3370.718    0.5528    0.5469
3370.738    0.4506    0.4468
3370.758    0.3065    0.3067
3370.778    0.1782    0.1829
3370.798    0.1119    0.1192
3370.817    0.1271    0.1221
3370.837    0.1953    0.1761
3370.857    0.2682    0.2575
3370.877    0.3260    0.3392
3370.897    0.3720    0.3957
3370.917    0.3982    0.4127
3370.936    0.3918    0.4032
3370.956    0.3745    0.3996
3370.976    0.3873    0.4282
3370.996    0.4224    0.4828
3371.016    0.4736    0.5338
3371.035    0.5282    0.5554
3371.055    0.5546    0.5448
3371.075    0.5556    0.5118
3371.095    0.5394    0.4739
3371.115    0.5206    0.4479
3371.135    0.5083    0.4464
3371.154    0.5130    0.4748
3371.174    0.5605    0.5390
3371.194    0.6297    0.6291
3371.214    0.6888    0.7132
# 049580  58  3370.090  3371.220
3370.090    0.7929    0.7860
3370.109    0.7923    0.7894
3370.129    0.7508    0.7623
3370.149    0.6792    0.7138
3370.169    0.6193    0.6662
3370.189    0.5932    0.6402
3370.209    0.6052    0.6315
3370.228    0.6366    0.6152
3370.248    0.6533    0.5712
3370.268    0.6199    0.5037
3370.288    0.5102    0.4237
3370.308    0.3842    0.3492
3370.328    0.3284    0.3246
3370.347    0.3758    0.3780
3370.367    0.4492    0.4686
3370.387    0.4624    0.4898
3370.407    0.3868    0.3996
3370.427    0.2638    0.2784
3370.446    0.2414    0.2422
3370.466    0.3588    0.3359
3370.486    0.5528    0.5180
3370.506    0.7140    0.6871
3370.526    0.7745    0.7659
3370.546    0.7482    0.7437
3370.565    0.6841    0.6645
3370.585    0.5921    0.5742
3370.605    0.5042    0.5231
3370.625    0.4587    0.5204
3370.645    0.4580    0.5414
3370.665    0.5152    0.5666
3370.684    0.5744    0.5898
3370.704    0.5937    0.5891
3370.724    0.5226    0.5217
3370.744    0.3787    0.3849
3370.764    0.2251    0.2346
3370.784    0.1281    0.1365
3370.803    0.1129    0.1168
3370.823    0.1708    0.1624
3370.843    0.2512    0.2464
3370.863    0.3231    0.3371
3370.883    0.3828    0.4066
3370.903    0.4137    0.4325
3370.922    0.4086    0.4197
3370.942    0.3943    0.4036
3370.962    0.3870    0.4237
3370.982    0.4221    0.4817
3371.002    0.4736    0.5448
3371.021    0.5326    0.5792
3371.041    0.5719    0.5790
3371.061    0.5809    0.5508
3371.081    0.5685    0.5106
3371.101    0.5480    0.4751
3371.121    0.5342    0.4579
3371.140    0.5332    0.4670
3371.160    0.5568    0.5105
3371.180    0.6204    0.5918
3371.200    0.6989    0.6907
3371.220    0.7381    0.7572
# 049586  57  3370.103  3371.213
3370.103    0.7382    0.7464
3370.122    0.7313    0.7342
3370.142    0.6690    0.6918
3370.162    0.5985    0.6368
3370.182    0.5434    0.5927
3370.202    0.5354    0.5689
3370.222    0.5536    0.5512
3370.241    0.5741    0.5199
3370.261    0.5607    0.4644
3370.281    0.4932    0.3926
3370.301    0.3812    0.3186
3370.321    0.2843    0.2709
3370.341    0.2793    0.2854
3370.360    0.3472    0.3522
3370.380    0.4006    0.4102
3370.400    0.3815    0.3853
3370.420    0.2875    0.2917
3370.440    0.2064    0.2200
3370.459    0.2468    0.2452
3370.479    0.4054    0.3771
3370.499    0.5856    0.5523
3370.519    0.6933    0.6817
3370.539    0.7096    0.7127
3370.559    0.6720    0.6551
3370.578    0.5834    0.5652
3370.598    0.4835    0.4874
3370.618    0.4146    0.4567
3370.638    0.3930    0.4656
3370.658    0.4119    0.4914
3370.678    0.4617    0.5204
3370.697    0.5120    0.5362
3370.717    0.5047    0.5076
3370.737    0.4143    0.4113
3370.757    0.2682    0.2755
3370.777    0.1488    0.1591
3370.796    0.0971    0.1045
3370.816    0.1187    0.1107
3370.836    0.1804    0.1643
3370.856    0.2428    0.2403
3370.876    0.2992    0.3126
3370.896    0.3383    0.3573
3370.915    0.3513    0.3643
3370.935    0.3398    0.3511
3370.955    0.3320    0.3518
3370.975    0.3366    0.3869
3370.995    0.3706    0.4434
3371.015    0.4263    0.4905
3371.034    0.4708    0.5069
3371.054    0.4988    0.4931
3371.074    0.4995    0.4589
3371.094    0.4834    0.4206
3371.114    0.4701    0.3939
3371.133    0.4631    0.3902
3371.153    0.4749    0.4177
3371.173    0.5229    0.4842
3371.193    0.6045    0.5814
3371.213    0.6653    0.6730
# 049728  57  3370.104  3371.214
3370.104    0.7909    0.7840
3370.124    0.7743    0.7700
3370.144    0.7122    0.7244
3370.163    0.6311    0.6691
3370.183    0.5821    0.6275
3370.203    0.5689    0.6187
3370.223    0.6021    0.6222
3370.243    0.6428    0.6027
3370.262    0.6304    0.5507
3370.282    0.5530    0.4698
3370.302    0.4187    0.3750
3370.322    0.3117    0.3010
3370.342    0.3151    0.3073
3370.362    0.4092    0.4014
3370.381    0.4763    0.4841
3370.401    0.4510    0.4588
3370.421    0.3155    0.3330
3370.441    0.2158    0.2308
3370.461    0.2630    0.2566
3370.481    0.4469    0.4135
3370.500    0.6468    0.6039
3370.520    0.7570    0.7435
3370.540    0.7702    0.7704
3370.560    0.7178    0.7031
3370.580    0.6294    0.5970
3370.600    0.5294    0.5144
3370.619    0.4564    0.4918
3370.639    0.4292    0.5152
3370.659    0.4691    0.5521
3370.679    0.5377    0.5865
3370.699    0.5921    0.6076
3370.719    0.5884    0.5756
3370.738    0.4805    0.4680
3370.758    0.3127    0.3061
3370.778    0.1607    0.1684
3370.798    0.1017    0.1059
3370.818    0.1275    0.1203
3370.838    0.2020    0.1869
3370.857    0.2833    0.2706
3370.877    0.3363    0.3534
3370.897    0.3715    0.4044
3370.917    0.3905    0.4062
3370.937    0.3761    0.3794
3370.956    0.3555    0.3729
3370.976    0.3657    0.4124
3370.996    0.4150    0.4808
3371.016    0.4729    0.5373
3371.036    0.5304    0.5564
3371.056    0.5587    0.5401
3371.075    0.5526    0.5054
3371.095    0.5368    0.4646
3371.115    0.5132    0.4359
3371.135    0.4920    0.4331
3371.155    0.4996    0.4658
3371.175    0.5485    0.5400
3371.194    0.6391    0.6405
3371.214    0.7147    0.7403
# 049756  57  3370.109  3371.219
3370.109    0.7732    0.7693
3370.128    0.7323    0.7401
3370.148    0.6560    0.6841
3370.168    0.5793    0.6279
3370.188    0.5441    0.5981
3370.208    0.5660    0.5936
3370.228    0.6046    0.5838
3370.247    0.6275    0.5470
3370.267    0.5853    0.4800
3370.287    0.4689    0.3957
3370.307    0.3421    0.3136
3370.327    0.2800    0.2796
3370.347    0.3347    0.3338
3370.366    0.4350    0.4286
3370.386    0.4439    0.4661
3370.406    0.3785    0.3858
3370.426    0.2463    0.2622
3370.446    0.2063    0.2177
3370.465    0.3285    0.3023
3370.485    0.5255    0.4864
3370.505    0.7003    0.6662
3370.525    0.7617    0.7532
3370.545    0.7371    0.7286
3370.565    0.6611    0.6333
3370.584    0.5595    0.5351
3370.604    0.4622    0.4763
3370.624    0.4111    0.4767
3370.644    0.4173    0.5090
3370.664    0.4725    0.5470
3370.684    0.5448    0.5829
3370.703    0.5856    0.5917
3370.723    0.5292    0.5304
3370.743    0.3936    0.3912
3370.763    0.2315    0.2336
3370.783    0.1209    0.1279
3370.803    0.1009    0.1018
3370.822    0.1506    0.1382
3370.842    0.2276    0.2134
3370.862    0.2913    0.2982
3370.882    0.3430    0.3661
3370.902    0.3720    0.3931
3370.922    0.3725    0.3775
3370.941    0.3500    0.3569
3370.961    0.3424    0.3703
3370.981    0.3656    0.4255
3371.001    0.4201    0.4906
3371.021    0.4817    0.5292
3371.040    0.5230    0.5299
3371.060    0.5331    0.5018
3371.080    0.5118    0.4605
3371.100    0.4942    0.4235
3371.120    0.4784    0.4061
3371.140    0.4698    0.4188
3371.159    0.4988    0.4666
3371.179    0.5845    0.5564
3371.199    0.6722    0.6665
3371.219    0.7096    0.7449
# 050505  57  3370.109  3371.219
3370.109    0.7560    0.7454
3370.129    0.6968    0.7122
3370.148    0.6193    0.6572
3370.168    0.5550    0.6028
3370.188    0.5228    0.5820
3370.208    0.5499    0.5905
3370.228    0.6077    0.5894
3370.247    0.6380    0.5535
3370.267    0.5880    0.4825
3370.287    0.4598    0.3908
3370.307    0.3211    0.2980
3370.327    0.2629    0.2601
3370.347    0.3278    0.3254
3370.366    0.4211    0.4335
3370.386    0.4268    0.4690
3370.406    0.3608    0.3721
3370.426    0.2238    0.2387
3370.446    0.1936    0.2016
3370.466    0.3383    0.3107
3370.485    0.5598    0.4988
3370.505    0.7248    0.6766
3370.525    0.7759    0.7518
3370.545    0.7410    0.7170
3370.565    0.6587    0.6153
3370.585    0.5435    0.5109
3370.604    0.4417    0.4616
3370.624    0.3965    0.4732
3370.644    0.4183    0.5126
3370.664    0.4894    0.5493
3370.684    0.5589    0.5786
3370.704    0.5816    0.5766
3370.723    0.5165    0.5061
3370.743    0.3644    0.3614
3370.763    0.2051    0.2079
3370.783    0.1046    0.1128
3370.803    0.0994    0.0972
3370.822    0.1546    0.1401
3370.842    0.2297    0.2169
3370.862    0.2931    0.3016
3370.882    0.3431    0.3727
3370.902    0.3843    0.4023
3370.922    0.3870    0.3827
3370.941    0.3579    0.3564
3370.961    0.3391    0.3683
3370.981    0.3658    0.4260
3371.001    0.4260    0.4914
3371.021    0.4798    0.5259
3371.041    0.5207    0.5222
3371.060    0.5314    0.4942
3371.080    0.5116    0.4536
3371.100    0.4896    0.4175
3371.120    0.4701    0.4019
3371.140    0.4588    0.4193
3371.160    0.4853    0.4791
3371.179    0.5841    0.5756
3371.199    0.6901    0.6934
3371.219    0.7234    0.7711
# 051178  57  3370.108  3371.218
3370.108    0.8224    0.8213
3370.128    0.7829    0.7952
3370.148    0.7158    0.7468
3370.168    0.6575    0.6989
3370.188    0.6282    0.6787
3370.207    0.6521    0.6842
3370.227    0.6944    0.6855
3370.247    0.7158    0.6548
3370.267    0.6728    0.5917
3370.287    0.5657    0.5051
3370.306    0.4355    0.4156
3370.326    0.3679    0.3668
3370.346    0.4328    0.4204
3370.366    0.5330    0.5324
3370.386    0.5573    0.5699
3370.406    0.4576    0.4697
3370.425    0.3058    0.3272
3370.445    0.2624    0.2671
3370.465    0.3865    0.3642
3370.485    0.5940    0.5616
3370.505    0.7727    0.7394
3370.525    0.8426    0.8170
3370.544    0.8185    0.7951
3370.564    0.7427    0.7091
3370.584    0.6430    0.6135
3370.604    0.5528    0.5607
3370.624    0.5028    0.5668
3370.644    0.5214    0.6020
3370.663    0.5789    0.6350
3370.683    0.6442    0.6630
3370.703    0.6696    0.6625
3370.723    0.6138    0.5894
3370.743    0.4544    0.4359
3370.762    0.2671    0.2707
3370.782    0.1429    0.1519
3370.802    0.1271    0.1248
3370.822    0.1888    0.1766
3370.842    0.2784    0.2713
3370.862    0.3642    0.3730
3370.881    0.4187    0.4499
3370.901    0.4509    0.4850
3370.921    0.4567    0.4686
3370.941    0.4433    0.4420
3370.961    0.4382    0.4553
3370.981    0.4586    0.5153
3371.000    0.5132    0.5826
3371.020    0.5777    0.6252
3371.040    0.6260    0.6263
3371.060    0.6292    0.5970
3371.080    0.6116    0.5554
3371.100    0.5962    0.5190
3371.119    0.5781    0.5036
3371.139    0.5668    0.5177
3371.159    0.5808    0.5679
3371.179    0.6537    0.6522
3371.199    0.7388    0.7499
3371.218    0.7647    0.8138
# 053721  57  3370.109  3371.219
3370.109    0.8123    0.8104
3370.129    0.7800    0.7811
3370.149    0.7047    0.7335
3370.169    0.6465    0.6896
3370.188    0.6182    0.6668
3370.208    0.6315    0.6587
3370.228    0.6642    0.6449
3370.248    0.6717    0.6058
3370.268    0.6183    0.5372
3370.288    0.5176    0.4493
3370.307    0.3966    0.3730
3370.327    0.3478    0.3443
3370.347    0.4055    0.3917
3370.367    0.4721    0.4677
3370.387    0.4734    0.4836
3370.407    0.4054    0.4079
3370.426    0.2953    0.3137
3370.446    0.2826    0.2893
3370.466    0.4087    0.3846
3370.486    0.5805    0.5553
3370.506    0.7273    0.7091
3370.525    0.7820    0.7762
3370.545    0.7649    0.7544
3370.565    0.7052    0.6748
3370.585    0.6093    0.5922
3370.605    0.5271    0.5490
3370.625    0.4916    0.5540
3370.644    0.5044    0.5851
3370.664    0.5551    0.6237
3370.684    0.6067    0.6504
3370.704    0.6263    0.6361
3370.724    0.5622    0.5499
3370.744    0.4139    0.4016
3370.763    0.2459    0.2554
3370.783    0.1462    0.1542
3370.803    0.1335    0.1321
3370.823    0.1918    0.1774
3370.843    0.2743    0.2608
3370.863    0.3449    0.3479
3370.882    0.3908    0.4057
3370.902    0.4032    0.4239
3370.922    0.3909    0.4104
3370.942    0.3865    0.4022
3370.962    0.3949    0.4295
3370.981    0.4321    0.4857
3371.001    0.4834    0.5479
3371.021    0.5430    0.5841
3371.041    0.5820    0.5848
3371.061    0.5913    0.5583
3371.081    0.5840    0.5210
3371.100    0.5563    0.4908
3371.120    0.5438    0.4789
3371.140    0.5468    0.4974
3371.160    0.5826    0.5509
3371.180    0.6500    0.6337
3371.200    0.7223    0.7206
3371.219    0.7492    0.7688
# 054375  57  3370.103  3371.213
3370.103    0.7423    0.7675
3370.123    0.7444    0.7630
3370.143    0.7190    0.7347
3370.163    0.6601    0.6934
3370.182    0.6138    0.6560
3370.202    0.5966    0.6255
3370.222    0.6041    0.5985
3370.242    0.6055    0.5632
3370.262    0.6005    0.5135
3370.282    0.5541    0.4542
3370.301    0.4685    0.4007
3370.321    0.3940    0.3668
3370.341    0.3772    0.3735
3370.361    0.4033    0.4136
3370.381    0.4429    0.4443
3370.400    0.4254    0.4247
3370.420    0.3486    0.3565
3370.440    0.2891    0.2951
3370.460    0.3006    0.3035
3370.480    0.4074    0.3984
3370.500    0.5525    0.5385
3370.519    0.6616    0.6530
3370.539    0.7084    0.7075
3370.559    0.6817    0.6882
3370.579    0.6327    0.6252
3370.599    0.5653    0.5599
3370.619    0.5110    0.5205
3370.638    0.4738    0.5112
3370.658    0.4773    0.5208
3370.678    0.5065    0.5365
3370.698    0.5269    0.5416
3370.718    0.5056    0.5125
3370.738    0.4326    0.4345
3370.757    0.3127    0.3275
3370.777    0.2006    0.2183
3370.797    0.1418    0.1515
3370.817    0.1405    0.1440
3370.837    0.1926    0.1878
3370.856    0.2629    0.2569
3370.876    0.3206    0.3337
3370.896    0.3674    0.3920
3370.916    0.3915    0.4201
3370.936    0.3979    0.4256
3370.956    0.3975    0.4313
3370.975    0.4075    0.4549
3370.995    0.4337    0.4979
3371.015    0.4795    0.5406
3371.035    0.5225    0.5622
3371.055    0.5456    0.5550
3371.075    0.5554    0.5265
3371.094    0.5523    0.4934
3371.114    0.5463    0.4667
3371.134    0.5383    0.4590
3371.154    0.5554    0.4777
3371.174    0.5813    0.5260
3371.194    0.6301    0.5963
3371.213    0.6772    0.6610
# 055459  57  3370.103  3371.214
3370.103    0.7940    0.7916
3370.123    0.7736    0.7788
3370.143    0.7153    0.7379
3370.163    0.6494    0.6861
3370.183    0.6028    0.6468
3370.203    0.5927    0.6298
3370.222    0.6114    0.6190
3370.242    0.6345    0.5891
3370.262    0.6295    0.5315
3370.282    0.5424    0.4528
3370.302    0.4182    0.3672
3370.322    0.3208    0.3083
3370.341    0.3207    0.3191
3370.361    0.4008    0.3980
3370.381    0.4680    0.4652
3370.401    0.4192    0.4358
3370.421    0.3183    0.3278
3370.441    0.2317    0.2467
3370.460    0.2815    0.2757
3370.480    0.4553    0.4203
3370.500    0.6366    0.6049
3370.520    0.7437    0.7337
3370.540    0.7581    0.7596
3370.559    0.7155    0.7039
3370.579    0.6291    0.6108
3370.599    0.5374    0.5369
3370.619    0.4724    0.5118
3370.639    0.4516    0.5257
3370.659    0.4725    0.5534
3370.678    0.5316    0.5812
3370.698    0.5834    0.5970
3370.718    0.5612    0.5626
3370.738    0.4562    0.4534
3370.758    0.3011    0.3013
3370.778    0.1653    0.1730
3370.797    0.1091    0.1159
3370.817    0.1361    0.1285
3370.837    0.2055    0.1940
3370.857    0.2862    0.2815
3370.877    0.3422    0.3599
3370.897    0.3744    0.4025
3370.916    0.3873    0.4023
3370.936    0.3753    0.3837
3370.956    0.3632    0.3874
3370.976    0.3845    0.4318
3370.996    0.4288    0.4969
3371.015    0.4878    0.5463
3371.035    0.5364    0.5652
3371.055    0.5599    0.5514
3371.075    0.5610    0.5174
3371.095    0.5483    0.4791
3371.115    0.5336    0.4519
3371.134    0.5216    0.4477
3371.154    0.5235    0.4750
3371.174    0.5689    0.5406
3371.194    0.6497    0.6358
3371.214    0.7039    0.7233
# 055868  57  3370.103  3371.213
3370.103    0.8128    0.8063
3370.123    0.7822    0.7903
3370.143    0.7198    0.7492
3370.163    0.6595    0.7011
3370.182    0.6252    0.6722
3370.202    0.6330    0.6674
3370.222    0.6621    0.6667
3370.242    0.6860    0.6411
3370.262    0.6654    0.5838
3370.282    0.5838    0.5030
3370.301    0.4511    0.4157
3370.321    0.3602    0.3514
3370.341    0.3798    0.3717
3370.361    0.4631    0.4655
3370.381    0.5068    0.5248
3370.400    0.4608    0.4691
3370.420    0.3141    0.3337
3370.440    0.2375    0.2464
3370.460    0.3078    0.2956
3370.480    0.4936    0.4645
3370.500    0.6845    0.6555
3370.519    0.7858    0.7691
3370.539    0.8008    0.7852
3370.559    0.7437    0.7209
3370.579    0.6656    0.6283
3370.599    0.5773    0.5620
3370.619    0.5083    0.5488
3370.638    0.4992    0.5702
3370.658    0.5316    0.5990
3370.678    0.5884    0.6229
3370.698    0.6236    0.6273
3370.718    0.5859    0.5742
3370.738    0.4621    0.4455
3370.757    0.2893    0.2909
3370.777    0.1560    0.1638
3370.797    0.1119    0.1156
3370.817    0.1533    0.1453
3370.837    0.2374    0.2264
3370.856    0.3227    0.3211
3370.876    0.3885    0.4106
3370.896    0.4318    0.4629
3370.916    0.4522    0.4651
3370.936    0.4398    0.4427
3370.956    0.4170    0.4440
3370.975    0.4322    0.4867
3370.995    0.4865    0.5539
3371.015    0.5480    0.6046
3371.035    0.5979    0.6177
3371.055    0.6153    0.5973
3371.075    0.6076    0.5592
3371.094    0.5878    0.5226
3371.114    0.5762    0.4990
3371.134    0.5636    0.5016
3371.154    0.5728    0.5374
3371.174    0.6227    0.6084
3371.194    0.6992    0.7026
3371.213    0.7483    0.7782
# 059589  57  3370.109  3371.220
3370.109    0.7494    0.7475
3370.129    0.7153    0.7266
3370.149    0.6427    0.6790
3370.169    0.5736    0.6262
3370.189    0.5478    0.5953
3370.208    0.5610    0.5893
3370.228    0.6046    0.5805
3370.248    0.6308    0.5431
3370.268    0.5914    0.4779
3370.288    0.4803    0.3950
3370.308    0.3424    0.3061
3370.327    0.2637    0.2557
3370.347    0.2909    0.2913
3370.367    0.3687    0.3937
3370.387    0.4008    0.4472
3370.407    0.3598    0.3776
3370.427    0.2374    0.2500
3370.446    0.1848    0.1913
3370.466    0.2880    0.2621
3370.486    0.4819    0.4395
3370.506    0.6625    0.6246
3370.526    0.7388    0.7261
3370.545    0.7288    0.7224
3370.565    0.6634    0.6440
3370.585    0.5656    0.5461
3370.605    0.4721    0.4858
3370.625    0.4252    0.4828
3370.645    0.4266    0.5091
3370.664    0.4759    0.5348
3370.684    0.5420    0.5614
3370.704    0.5883    0.5731
3370.724    0.5527    0.5244
3370.744    0.4037    0.3987
3370.764    0.2346    0.2449
3370.783    0.1254    0.1380
3370.803    0.0969    0.1022
3370.823    0.1429    0.1374
3370.843    0.2205    0.2134
3370.863    0.2890    0.2994
3370.883    0.3340    0.3701
3370.902    0.3670    0.3994
3370.922    0.3791    0.3835
3370.942    0.3610    0.3575
3370.962    0.3496    0.3698
3370.982    0.3716    0.4254
3371.002    0.4246    0.4883
3371.021    0.4806    0.5237
3371.041    0.5223    0.5298
3371.061    0.5435    0.5118
3371.081    0.5328    0.4779
3371.101    0.5026    0.4404
3371.121    0.4897    0.4149
3371.140    0.4797    0.4145
3371.160    0.4961    0.4526
3371.180    0.5643    0.5383
3371.200    0.6536    0.6540
3371.220    0.7011    0.7452
# 059610  57  3370.104  3371.214
3370.104    0.8151    0.8119
3370.124    0.8104    0.8082
3370.143    0.7600    0.7761
3370.163    0.6978    0.7253
3370.183    0.6327    0.6812
3370.203    0.6190    0.6630
3370.223    0.6353    0.6621
3370.242    0.6708    0.6509
3370.262    0.6776    0.6090
3370.282    0.6203    0.5369
3370.302    0.5040    0.4457
3370.322    0.3907    0.3635
3370.342    0.3511    0.3434
3370.361    0.4150    0.4051
3370.381    0.4858    0.4942
3370.401    0.4851    0.5023
3370.421    0.3944    0.4035
3370.441    0.2713    0.2901
3370.461    0.2761    0.2763
3370.480    0.4133    0.3876
3370.500    0.6102    0.5753
3370.520    0.7554    0.7325
3370.540    0.8024    0.7918
3370.560    0.7621    0.7540
3370.580    0.6939    0.6639
3370.599    0.6051    0.5821
3370.619    0.5238    0.5415
3370.639    0.4845    0.5514
3370.659    0.5019    0.5852
3370.679    0.5652    0.6210
3370.698    0.6259    0.6449
3370.718    0.6312    0.6297
3370.738    0.5504    0.5381
3370.758    0.3914    0.3820
3370.778    0.2223    0.2270
3370.798    0.1267    0.1362
3370.817    0.1286    0.1272
3370.837    0.1977    0.1823
3370.857    0.2848    0.2720
3370.877    0.3531    0.3622
3370.897    0.3917    0.4229
3370.917    0.4117    0.4359
3370.936    0.4088    0.4167
3370.956    0.3919    0.4049
3370.976    0.3966    0.4349
3370.996    0.4373    0.4993
3371.016    0.5007    0.5623
3371.036    0.5599    0.5940
3371.055    0.5879    0.5894
3371.075    0.5942    0.5591
3371.095    0.5830    0.5194
3371.115    0.5635    0.4874
3371.135    0.5476    0.4775
3371.154    0.5367    0.4976
3371.174    0.5707    0.5550
3371.194    0.6542    0.6439
3371.214    0.7206    0.7369
# 062175  57  3370.109  3371.219
3370.109    0.7836    0.7752
3370.129    0.7401    0.7532
3370.149    0.6670    0.7053
3370.169    0.6045    0.6515
3370.188    0.5686    0.6150
3370.208    0.5664    0.5939
3370.228    0.5942    0.5690
3370.248    0.6146    0.5219
3370.268    0.5801    0.4559
3370.288    0.4847    0.3809
3370.307    0.3582    0.3120
3370.327    0.2807    0.2759
3370.347    0.3144    0.3175
3370.367    0.4040    0.4099
3370.387    0.4403    0.4530
3370.407    0.3770    0.3850
3370.426    0.2559    0.2710
3370.446    0.2068    0.2110
3370.466    0.2946    0.2799
3370.486    0.4785    0.4526
3370.506    0.6516    0.6345
3370.525    0.7364    0.7330
3370.545    0.7143    0.7305
3370.565    0.6640    0.6518
3370.585    0.5802    0.5560
3370.605    0.4929    0.4957
3370.625    0.4357    0.4853
3370.644    0.4286    0.5010
3370.664    0.4565    0.5248
3370.684    0.5117    0.5551
3370.704    0.5514    0.5727
3370.724    0.5200    0.5288
3370.744    0.3921    0.4052
3370.763    0.2382    0.2583
3370.783    0.1306    0.1425
3370.803    0.1002    0.1039
3370.823    0.1409    0.1368
3370.843    0.2147    0.2136
3370.863    0.2923    0.3027
3370.882    0.3436    0.3720
3370.902    0.3780    0.4053
3370.922    0.3802    0.3953
3370.942    0.3582    0.3760
3370.962    0.3541    0.3901
3370.981    0.3799    0.4413
3371.001    0.4290    0.5058
3371.021    0.4853    0.5471
3371.041    0.5288    0.5518
3371.061    0.5480    0.5270
3371.081    0.5444    0.4870
3371.100    0.5297    0.4498
3371.120    0.5085    0.4248
3371.140    0.5012    0.4234
3371.160    0.5288    0.4543
3371.180    0.5927    0.5266
3371.200    0.6633    0.6291
3371.219    0.7106    0.7106
# 062816  57  3370.103  3371.214
3370.103    0.7525    0.7723
3370.123    0.7596    0.7723
3370.143    0.7333    0.7454
3370.163    0.6682    0.7029
3370.183    0.6227    0.6625
3370.202    0.5969    0.6368
3370.222    0.5961    0.6183
3370.242    0.6219    0.5921
3370.262    0.6270    0.5468
3370.282    0.5848    0.4839
3370.302    0.4999    0.4163
3370.321    0.4053    0.3678
3370.341    0.3640    0.3609
3370.361    0.3965    0.4043
3370.381    0.4422    0.4539
3370.401    0.4314    0.4478
3370.421    0.3683    0.3748
3370.440    0.2869    0.2987
3370.460    0.2887    0.2873
3370.480    0.3937    0.3765
3370.500    0.5476    0.5275
3370.520    0.6742    0.6644
3370.539    0.7403    0.7274
3370.559    0.7204    0.7130
3370.579    0.6581    0.6457
3370.599    0.5860    0.5720
3370.619    0.5168    0.5274
3370.639    0.4675    0.5190
3370.658    0.4712    0.5322
3370.678    0.5113    0.5527
3370.698    0.5488    0.5644
3370.718    0.5464    0.5430
3370.738    0.4768    0.4674
3370.758    0.3441    0.3471
3370.777    0.2152    0.2307
3370.797    0.1370    0.1503
3370.817    0.1335    0.1342
3370.837    0.1851    0.1750
3370.857    0.2554    0.2497
3370.877    0.3190    0.3308
3370.896    0.3697    0.3909
3370.916    0.3969    0.4214
3370.936    0.4007    0.4232
3370.956    0.4032    0.4222
3370.976    0.4006    0.4438
3370.996    0.4278    0.4901
3371.015    0.4834    0.5373
3371.035    0.5295    0.5662
3371.055    0.5609    0.5642
3371.075    0.5702    0.5373
3371.095    0.5582    0.5011
3371.114    0.5413    0.4730
3371.134    0.5338    0.4620
3371.154    0.5330    0.4781
3371.174    0.5644    0.5259
3371.194    0.6286    0.6009
3371.214    0.6803    0.6794
# 063048  57  3370.103  3371.214
3370.103    0.7630    0.7617
3370.123    0.7466    0.7534
3370.143    0.6808    0.7104
3370.163    0.6009    0.6497
3370.183    0.5459    0.6023
3370.203    0.5423    0.5882
3370.222    0.5752    0.5894
3370.242    0.6157    0.5716
3370.262    0.6189    0.5196
3370.282    0.5525    0.4422
3370.302    0.4097    0.3496
3370.322    0.2875    0.2715
3370.341    0.2690    0.2666
3370.361    0.3616    0.3547
3370.381    0.4434    0.4510
3370.401    0.4118    0.4370
3370.421    0.2968    0.3143
3370.441    0.1920    0.2053
3370.460    0.2182    0.2151
3370.480    0.3954    0.3595
3370.500    0.6048    0.5639
3370.520    0.7333    0.7156
3370.540    0.7734    0.7527
3370.560    0.7138    0.6887
3370.579    0.6183    0.5851
3370.599    0.5205    0.4949
3370.619    0.4393    0.4669
3370.639    0.4148    0.4917
3370.659    0.4417    0.5310
3370.679    0.5125    0.5691
3370.698    0.5880    0.5988
3370.718    0.5947    0.5849
3370.738    0.4893    0.4839
3370.758    0.3147    0.3207
3370.778    0.1665    0.1738
3370.798    0.0950    0.1018
3370.817    0.1121    0.1082
3370.837    0.1804    0.1692
3370.857    0.2559    0.2543
3370.877    0.3143    0.3365
3370.897    0.3576    0.3897
3370.916    0.3721    0.3936
3370.936    0.3565    0.3640
3370.956    0.3369    0.3508
3370.976    0.3479    0.3867
3370.996    0.3883    0.4544
3371.016    0.4406    0.5112
3371.035    0.4912    0.5311
3371.055    0.5253    0.5183
3371.075    0.5240    0.4836
3371.095    0.5126    0.4423
3371.115    0.4936    0.4110
3371.135    0.4748    0.4038
3371.154    0.4771    0.4296
3371.174    0.5295    0.4992
3371.194    0.6229    0.6080
3371.214    0.6942    0.7181
# 063636  57  3370.103  3371.213
3370.103    0.7610    0.7633
3370.122    0.7259    0.7406
3370.142    0.6691    0.7002
3370.162    0.6165    0.6602
3370.182    0.5984    0.6343
3370.202    0.6046    0.6197
3370.222    0.6180    0.5998
3370.241    0.6214    0.5630
3370.261    0.5766    0.5036
3370.281    0.4972    0.4340
3370.301    0.4061    0.3766
3370.321    0.3612    0.3608
3370.341    0.3890    0.3950
3370.360    0.4368    0.4393
3370.380    0.4437    0.4411
3370.400    0.3745    0.3779
3370.420    0.2861    0.2997
3370.440    0.2727    0.2818
3370.460    0.3695    0.3602
3370.479    0.5269    0.4966
3370.499    0.6645    0.6374
3370.519    0.7246    0.7145
3370.539    0.7171    0.7093
3370.559    0.6682    0.6471
3370.578    0.5878    0.5769
3370.598    0.5098    0.5280
3370.618    0.4701    0.5164
3370.638    0.4690    0.5308
3370.658    0.4996    0.5517
3370.678    0.5384    0.5607
3370.697    0.5358    0.5381
3370.717    0.4736    0.4646
3370.737    0.3560    0.3488
3370.757    0.2236    0.2294
3370.777    0.1411    0.1490
3370.797    0.1292    0.1286
3370.816    0.1718    0.1604
3370.836    0.2405    0.2289
3370.856    0.3065    0.3092
3370.876    0.3647    0.3765
3370.896    0.4010    0.4134
3370.915    0.4027    0.4206
3370.935    0.3980    0.4196
3370.955    0.3974    0.4353
3370.975    0.4210    0.4757
3370.995    0.4659    0.5237
3371.015    0.5124    0.5549
3371.034    0.5468    0.5569
3371.054    0.5571    0.5339
3371.074    0.5572    0.4996
3371.094    0.5393    0.4705
3371.114    0.5258    0.4607
3371.134    0.5321    0.4785
3371.153    0.5640    0.5248
3371.173    0.6095    0.5988
3371.193    0.6670    0.6773
3371.213    0.6909    0.7229
# 064150  57  3370.108  3371.218
3370.108    0.7422    0.7449
3370.128    0.6937    0.7066
3370.147    0.6257    0.6531
3370.167    0.5626    0.6046
3370.187    0.5393    0.5830
3370.207    0.5585    0.5780
3370.227    0.5948    0.5607
3370.246    0.5984    0.5169
3370.266    0.5352    0.4453
3370.286    0.4165    0.3596
3370.306    0.3041    0.2873
3370.326    0.2768    0.2766
3370.346    0.3489    0.3469
3370.365    0.4327    0.4301
3370.385    0.4307    0.4386
3370.405    0.3317    0.3471
3370.425    0.2297    0.2460
3370.445    0.2434    0.2414
3370.465    0.3859    0.3630
3370.484    0.5733    0.5388
3370.504    0.7176    0.6907
3370.524    0.7534    0.7427
3370.544    0.7073    0.6952
3370.564    0.6190    0.5955
3370.583    0.5178    0.5086
3370.603    0.4333    0.4672
3370.623    0.3990    0.4777
3370.643    0.4230    0.5117
3370.663    0.4897    0.5479
3370.683    0.5490    0.5740
3370.702    0.5610    0.5605
3370.722    0.4836    0.4751
3370.742    0.3388    0.3317
3370.762    0.1881    0.1928
3370.782    0.1060    0.1137
3370.802    0.1102    0.1078
3370.821    0.1719    0.1538
3370.841    0.2420    0.2302
3370.861    0.3019    0.3090
3370.881    0.3396    0.3647
3370.901    0.3612    0.3787
3370.920    0.3569    0.3618
3370.940    0.3397    0.3499
3370.960    0.3357    0.3753
3370.980    0.3718    0.4327
3371.000    0.4239    0.4885
3371.020    0.4776    0.5151
3371.039    0.5131    0.5084
3371.059    0.5116    0.4780
3371.079    0.4990    0.4387
3371.099    0.4794    0.4073
3371.119    0.4642    0.3981
3371.138    0.4692    0.4202
3371.158    0.5107    0.4834
3371.178    0.5977    0.5833
3371.198    0.6830    0.6882
3371.218    0.7102    0.7439
# 064747  57  3370.104  3371.214
3370.104    0.8000    0.7918
3370.123    0.7825    0.7860
3370.143    0.7268    0.7471
3370.163    0.6480    0.6898
3370.183    0.5944    0.6443
3370.203    0.5922    0.6343
3370.223    0.6229    0.6454
3370.242    0.6668    0.6402
3370.262    0.6722    0.5973
3370.282    0.6019    0.5208
3370.302    0.4737    0.4223
3370.322    0.3459    0.3320
3370.342    0.3178    0.3162
3370.361    0.4102    0.3977
3370.381    0.5077    0.5037
3370.401    0.4955    0.5029
3370.421    0.3627    0.3791
3370.441    0.2308    0.2539
3370.460    0.2510    0.2484
3370.480    0.4241    0.3862
3370.500    0.6285    0.5912
3370.520    0.7621    0.7468
3370.540    0.7997    0.7910
3370.560    0.7623    0.7360
3370.579    0.6745    0.6368
3370.599    0.5687    0.5433
3370.619    0.4861    0.5086
3370.639    0.4623    0.5322
3370.659    0.4905    0.5757
3370.679    0.5560    0.6145
3370.698    0.6206    0.6393
3370.718    0.6288    0.6212
3370.738    0.5300    0.5201
3370.758    0.3621    0.3544
3370.778    0.1998    0.1989
3370.798    0.1091    0.1169
3370.817    0.1260    0.1179
3370.837    0.1948    0.1793
3370.857    0.2754    0.2695
3370.877    0.3457    0.3597
3370.897    0.3899    0.4233
3370.917    0.4152    0.4364
3370.936    0.4085    0.4104
3370.956    0.3791    0.3909
3370.976    0.3796    0.4196
3370.996    0.4223    0.4870
3371.016    0.4837    0.5506
3371.036    0.5405    0.5774
3371.055    0.5833    0.5668
3371.075    0.5784    0.5320
3371.095    0.5551    0.4900
3371.115    0.5328    0.4582
3371.135    0.5156    0.4522
3371.155    0.5164    0.4823
3371.174    0.5572    0.5488
3371.194    0.6418    0.6512
3371.214    0.7243    0.7539
# 070319  57  3370.108  3371.218
3370.108    0.8156    0.8126
3370.128    0.7567    0.7800
3370.148    0.6805    0.7315
3370.168    0.6465    0.6931
3370.188    0.6467    0.6852
3370.207    0.6811    0.6947
3370.227    0.7140    0.6899
3370.247    0.7137    0.6488
3370.267    0.6437    0.5710
3370.287    0.5129    0.4648
3370.306    0.3802    0.3676
3370.326    0.3441    0.3367
3370.346    0.4234    0.4121
3370.366    0.5079    0.5116
3370.386    0.4768    0.5079
3370.406    0.3778    0.3858
3370.425    0.2491    0.2671
3370.445    0.2567    0.2576
3370.465    0.4234    0.3929
3370.485    0.6408    0.5953
3370.505    0.7849    0.7525
3370.525    0.8219    0.8048
3370.544    0.7920    0.7670
3370.564    0.7173    0.6786
3370.584    0.6247    0.5968
3370.604    0.5449    0.5662
3370.624    0.5194    0.5880
3370.643    0.5471    0.6256
3370.663    0.6052    0.6590
3370.683    0.6580    0.6759
3370.703    0.6587    0.6470
3370.723    0.5636    0.5389
3370.743    0.3881    0.3697
3370.762    0.2133    0.2184
3370.782    0.1232    0.1309
3370.802    0.1382    0.1327
3370.822    0.2178    0.2022
3370.842    0.3109    0.3030
3370.862    0.3758    0.4011
3370.881    0.4267    0.4643
3370.901    0.4586    0.4790
3370.921    0.4527    0.4536
3370.941    0.4276    0.4389
3370.961    0.4324    0.4717
3370.981    0.4794    0.5398
3371.000    0.5423    0.5995
3371.020    0.5966    0.6285
3371.040    0.6314    0.6214
3371.060    0.6409    0.5912
3371.080    0.6183    0.5528
3371.099    0.5974    0.5237
3371.119    0.5840    0.5156
3371.139    0.5785    0.5411
3371.159    0.6060    0.6044
3371.179    0.6918    0.6961
3371.199    0.7691    0.7858
3371.218    0.7865    0.8274
# 072604  57  3370.104  3371.214
3370.104    0.8006    0.8050
3370.123    0.7691    0.7901
3370.143    0.7093    0.7471
3370.163    0.6483    0.6947
3370.183    0.6066    0.6599
3370.203    0.6186    0.6527
3370.223    0.6554    0.6492
3370.242    0.6841    0.6212
3370.262    0.6640    0.5594
3370.282    0.5690    0.4736
3370.302    0.4205    0.3753
3370.322    0.3175    0.3049
3370.342    0.3243    0.3240
3370.361    0.4182    0.4198
3370.381    0.4819    0.4951
3370.401    0.4373    0.4465
3370.421    0.2955    0.3117
3370.441    0.2076    0.2234
3370.460    0.2813    0.2674
3370.480    0.4737    0.4365
3370.500    0.6731    0.6356
3370.520    0.7825    0.7614
3370.540    0.7797    0.7764
3370.560    0.7271    0.7076
3370.579    0.6421    0.6153
3370.599    0.5587    0.5456
3370.619    0.4912    0.5327
3370.639    0.4839    0.5583
3370.659    0.5234    0.5902
3370.679    0.5871    0.6213
3370.698    0.6345    0.6397
3370.718    0.6028    0.6039
3370.738    0.4853    0.4815
3370.758    0.3046    0.3105
3370.778    0.1618    0.1712
3370.798    0.1128    0.1160
3370.817    0.1487    0.1420
3370.837    0.2294    0.2223
3370.857    0.3135    0.3199
3370.877    0.3668    0.4023
3370.897    0.3986    0.4419
3370.916    0.4127    0.4307
3370.936    0.4024    0.4010
3370.956    0.3878    0.4051
3370.976    0.4127    0.4592
3370.996    0.4685    0.5315
3371.016    0.5257    0.5817
3371.035    0.5772    0.5944
3371.055    0.5994    0.5778
3371.075    0.5933    0.5431
3371.095    0.5653    0.5043
3371.115    0.5518    0.4769
3371.135    0.5446    0.4735
3371.154    0.5506    0.5021
3371.174    0.5955    0.5725
3371.194    0.6798    0.6742
3371.214    0.7393    0.7649
# 075676  57  3370.104  3371.214
3370.104    0.8181    0.7865
3370.124    0.7851    0.7674
3370.143    0.7075    0.7198
3370.163    0.6266    0.6596
3370.183    0.5715    0.6214
3370.203    0.5683    0.6197
3370.223    0.6159    0.6298
3370.242    0.6557    0.6162
3370.262    0.6452    0.5653
3370.282    0.5608    0.4856
3370.302    0.4272    0.3916
3370.322    0.3330    0.3240
3370.342    0.3512    0.3457
3370.361    0.4497    0.4469
3370.381    0.5112    0.5320
3370.401    0.4734    0.4903
3370.421    0.3318    0.3520
3370.441    0.2391    0.2540
3370.461    0.3080    0.2988
3370.480    0.5131    0.4620
3370.500    0.7140    0.6590
3370.520    0.8104    0.7775
3370.540    0.7960    0.7818
3370.560    0.7145    0.6997
3370.580    0.5997    0.5876
3370.599    0.4948    0.5107
3370.619    0.4282    0.4956
3370.639    0.4350    0.5315
3370.659    0.5034    0.5794
3370.679    0.5897    0.6217
3370.698    0.6513    0.6442
3370.718    0.6292    0.6095
3370.738    0.4999    0.4874
3370.758    0.3166    0.3156
3370.778    0.1685    0.1739
3370.798    0.1117    0.1142
3370.817    0.1461    0.1328
3370.837    0.2203    0.2028
3370.857    0.2899    0.2914
3370.877    0.3533    0.3733
3370.897    0.4012    0.4224
3370.917    0.4144    0.4204
3370.936    0.3923    0.3909
3370.956    0.3642    0.3813
3370.976    0.3801    0.4218
3370.996    0.4268    0.4916
3371.016    0.4878    0.5463
3371.035    0.5428    0.5603
3371.055    0.5664    0.5391
3371.075    0.5598    0.4982
3371.095    0.5363    0.4566
3371.115    0.5174    0.4317
3371.135    0.4960    0.4377
3371.154    0.4914    0.4800
3371.174    0.5489    0.5643
3371.194    0.6483    0.6748
3371.214    0.7315    0.7693
# 076114  57  3370.108  3371.218
3370.108    0.7704    0.7570
3370.128    0.7271    0.7278
3370.148    0.6470    0.6720
3370.168    0.5716    0.6163
3370.188    0.5355    0.5887
3370.207    0.5489    0.5887
3370.227    0.5957    0.5864
3370.247    0.6190    0.5542
3370.267    0.5788    0.4898
3370.287    0.4733    0.4032
3370.306    0.3454    0.3186
3370.326    0.2751    0.2749
3370.346    0.3242    0.3239
3370.366    0.4338    0.4286
3370.386    0.4762    0.4732
3370.406    0.3868    0.3950
3370.425    0.2495    0.2740
3370.445    0.2128    0.2211
3370.465    0.3313    0.3073
3370.485    0.5325    0.4934
3370.505    0.7039    0.6730
3370.525    0.7649    0.7574
3370.544    0.7483    0.7337
3370.564    0.6731    0.6378
3370.584    0.5605    0.5314
3370.604    0.4578    0.4716
3370.624    0.4084    0.4749
3370.644    0.4154    0.5126
3370.663    0.4732    0.5522
3370.683    0.5475    0.5869
3370.703    0.5902    0.5912
3370.723    0.5390    0.5240
3370.743    0.3916    0.3823
3370.762    0.2296    0.2331
3370.782    0.1205    0.1264
3370.802    0.0992    0.0979
3370.822    0.1497    0.1345
3370.842    0.2268    0.2086
3370.862    0.2928    0.2934
3370.881    0.3404    0.3612
3370.901    0.3727    0.3947
3370.921    0.3751    0.3829
3370.941    0.3579    0.3590
3370.961    0.3402    0.3682
3370.981    0.3586    0.4205
3371.000    0.4184    0.4821
3371.020    0.4682    0.5229
3371.040    0.5091    0.5248
3371.060    0.5283    0.4966
3371.080    0.5111    0.4552
3371.100    0.4899    0.4186
3371.119    0.4759    0.4028
3371.139    0.4705    0.4177
3371.159    0.4905    0.4726
3371.179    0.5706    0.5675
3371.199    0.6738    0.6795
3371.218    0.7246    0.7553
# 077749  57  3370.103  3371.213
3370.103    0.6778    0.7008
3370.123    0.6690    0.6877
3370.143    0.6352    0.6598
3370.163    0.5950    0.6249
3370.182    0.5699    0.5916
3370.202    0.5546    0.5576
3370.222    0.5492    0.5217
3370.242    0.5359    0.4806
3370.262    0.5028    0.4353
3370.282    0.4463    0.3926
3370.301    0.3911    0.3633
3370.321    0.3541    0.3511
3370.341    0.3446    0.3547
3370.361    0.3533    0.3593
3370.381    0.3509    0.3488
3370.400    0.3197    0.3220
3370.420    0.2877    0.2931
3370.440    0.2897    0.2910
3370.460    0.3370    0.3343
3370.480    0.4208    0.4165
3370.500    0.5142    0.5089
3370.519    0.5777    0.5752
3370.539    0.6024    0.6016
3370.559    0.5855    0.5852
3370.579    0.5410    0.5446
3370.599    0.4889    0.5026
3370.619    0.4513    0.4741
3370.638    0.4300    0.4618
3370.658    0.4323    0.4572
3370.678    0.4406    0.4483
3370.698    0.4272    0.4224
3370.718    0.3789    0.3725
3370.738    0.3060    0.3029
3370.757    0.2245    0.2332
3370.777    0.1624    0.1757
3370.797    0.1402    0.1496
3370.817    0.1599    0.1594
3370.837    0.2053    0.1981
3370.856    0.2580    0.2492
3370.876    0.3072    0.3032
3370.896    0.3374    0.3459
3370.916    0.3499    0.3741
3370.936    0.3592    0.3935
3370.956    0.3703    0.4132
3370.975    0.3892    0.4372
3370.995    0.4166    0.4645
3371.015    0.4456    0.4848
3371.035    0.4734    0.4899
3371.055    0.4983    0.4785
3371.075    0.5000    0.4572
3371.094    0.4948    0.4377
3371.114    0.4909    0.4287
3371.134    0.5011    0.4393
3371.154    0.5188    0.4717
3371.174    0.5480    0.5202
3371.194    0.5736    0.5694
3371.213    0.5739    0.5974
# 078217  57  3370.103  3371.214
3370.103    0.8289    0.8156
3370.123    0.7936    0.7971
3370.143    0.7259    0.7525
3370.163    0.6619    0.7026
3370.183    0.6270    0.6750
3370.202    0.6318    0.6767
3370.222    0.6797    0.6845
3370.242    0.7145    0.6673
3370.262    0.6894    0.6139
3370.282    0.5959    0.5282
3370.302    0.4574    0.4253
3370.321    0.3637    0.3577
3370.341    0.3819    0.3795
3370.361    0.4949    0.4807
3370.381    0.5540    0.5444
3370.401    0.4726    0.4794
3370.421    0.3214    0.3378
3370.440    0.2402    0.2576
3370.460    0.3270    0.3152
3370.480    0.5370    0.4937
3370.500    0.7194    0.6871
3370.520    0.8143    0.7971
3370.539    0.8156    0.8000
3370.559    0.7532    0.7269
3370.579    0.6602    0.6291
3370.599    0.5733    0.5638
3370.619    0.5085    0.5592
3370.639    0.5070    0.5966
3370.658    0.5517    0.6381
3370.678    0.6207    0.6708
3370.698    0.6601    0.6738
3370.718    0.6202    0.6094
3370.738    0.4793    0.4634
3370.758    0.2972    0.2875
3370.777    0.1577    0.1630
3370.797    0.1156    0.1162
3370.817    0.1635    0.1497
3370.837    0.2554    0.2349
3370.857    0.3393    0.3379
3370.877    0.3987    0.4276
3370.896    0.4410    0.4746
3370.916    0.4506    0.4725
3370.936    0.4313    0.4458
3370.956    0.4195    0.4452
3370.976    0.4459    0.4920
3370.995    0.4976    0.5580
3371.015    0.5627    0.6097
3371.035    0.6119    0.6214
3371.055    0.6269    0.5984
3371.075    0.6163    0.5585
3371.095    0.5924    0.5202
3371.114    0.5753    0.5011
3371.134    0.5715    0.5112
3371.154    0.5777    0.5581
3371.174    0.6279    0.6390
3371.194    0.7206    0.7354
3371.214    0.7779    0.8087
# 079672  57  3370.108  3371.218
3370.108    0.7730    0.7720
3370.128    0.7273    0.7381
3370.148    0.6625    0.6869
3370.167    0.5974    0.6439
3370.187    0.5733    0.6206
3370.207    0.5882    0.6114
3370.227    0.6214    0.5902
3370.247    0.6255    0.5420
3370.267    0.5655    0.4710
3370.286    0.4585    0.3927
3370.306    0.3455    0.3232
3370.326    0.3130    0.3110
3370.346    0.3733    0.3749
3370.366    0.4469    0.4534
3370.385    0.4505    0.4545
3370.405    0.3540    0.3615
3370.425    0.2392    0.2579
3370.445    0.2462    0.2476
3370.465    0.3852    0.3621
3370.485    0.5790    0.5440
3370.504    0.7243    0.6901
3370.524    0.7607    0.7520
3370.544    0.7234    0.7170
3370.564    0.6468    0.6282
3370.584    0.5534    0.5434
3370.604    0.4739    0.5029
3370.623    0.4337    0.5075
3370.643    0.4488    0.5330
3370.663    0.5012    0.5622
3370.683    0.5558    0.5844
3370.703    0.5721    0.5690
3370.722    0.4969    0.4897
3370.742    0.3470    0.3490
3370.762    0.2030    0.2085
3370.782    0.1194    0.1255
3370.802    0.1199    0.1176
3370.822    0.1789    0.1693
3370.841    0.2611    0.2474
3370.861    0.3266    0.3320
3370.881    0.3674    0.3925
3370.901    0.3842    0.4104
3370.921    0.3841    0.3955
3370.941    0.3738    0.3865
3370.960    0.3709    0.4123
3370.980    0.4120    0.4705
3371.000    0.4651    0.5283
3371.020    0.5165    0.5571
3371.040    0.5512    0.5507
3371.059    0.5548    0.5214
3371.079    0.5428    0.4819
3371.099    0.5235    0.4497
3371.119    0.5157    0.4381
3371.139    0.5165    0.4568
3371.159    0.5449    0.5126
3371.178    0.6236    0.5979
3371.198    0.6926    0.6947
3371.218    0.7093    0.7485
# 085042  57  3370.109  3371.219
3370.109    0.7437    0.7328
3370.129    0.6950    0.7060
3370.149    0.6230    0.6527
3370.168    0.5605    0.6002
3370.188    0.5212    0.5686
3370.208    0.5314    0.5622
3370.228    0.5686    0.5531
3370.248    0.5867    0.5159
3370.268    0.5513    0.4502
3370.287    0.4376    0.3712
3370.307    0.3137    0.2879
3370.327    0.2471    0.2471
3370.347    0.2862    0.2909
3370.367    0.3907    0.3859
3370.387    0.4360    0.4269
3370.406    0.3511    0.3617
3370.426    0.2271    0.2460
3370.446    0.1866    0.1966
3370.466    0.2958    0.2757
3370.486    0.4909    0.4523
3370.506    0.6586    0.6301
3370.525    0.7286    0.7194
3370.545    0.7088    0.7060
3370.565    0.6266    0.6172
3370.585    0.5314    0.5149
3370.605    0.4445    0.4546
3370.625    0.3938    0.4519
3370.644    0.3847    0.4786
3370.664    0.4319    0.5112
3370.684    0.5055    0.5398
3370.704    0.5398    0.5429
3370.724    0.4937    0.4817
3370.743    0.3661    0.3600
3370.763    0.2130    0.2162
3370.783    0.1117    0.1180
3370.803    0.0936    0.0910
3370.823    0.1356    0.1243
3370.843    0.2061    0.1935
3370.862    0.2698    0.2699
3370.882    0.3196    0.3387
3370.902    0.3517    0.3716
3370.922    0.3574    0.3623
3370.942    0.3374    0.3421
3370.962    0.3226    0.3526
3370.981    0.3454    0.3993
3371.001    0.3941    0.4598
3371.021    0.4455    0.4981
3371.041    0.4914    0.5013
3371.061    0.5026    0.4767
3371.081    0.4950    0.4383
3371.100    0.4746    0.4037
3371.120    0.4518    0.3841
3371.140    0.4524    0.3936
3371.160    0.4747    0.4421
3371.180    0.5483    0.5333
3371.199    0.6384    0.6412
3371.219    0.6795    0.7263
# 085810  57  3370.109  3371.219
3370.109    0.7656    0.7672
3370.129    0.7224    0.7372
3370.149    0.6642    0.6901
3370.169    0.6091    0.6458
3370.188    0.5801    0.6192
3370.208    0.5810    0.6027
3370.228    0.6002    0.5789
3370.248    0.6037    0.5337
3370.268    0.5544    0.4672
3370.288    0.4574    0.3909
3370.307    0.3559    0.3320
3370.327    0.3186    0.3182
3370.347    0.3643    0.3658
3370.367    0.4327    0.4288
3370.387    0.4360    0.4339
3370.406    0.3564    0.3671
3370.426    0.2682    0.2825
3370.446    0.2667    0.2695
3370.466    0.3780    0.3639
3370.486    0.5526    0.5246
3370.506    0.6891    0.6690
3370.525    0.7342    0.7321
3370.545    0.7168    0.7107
3370.565    0.6528    0.6336
3370.585    0.5651    0.5531
3370.605    0.4881    0.5077
3370.625    0.4409    0.5042
3370.644    0.4446    0.5241
3370.664    0.4882    0.5516
3370.684    0.5365    0.5695
3370.704    0.5494    0.5513
3370.724    0.4867    0.4724
3370.744    0.3472    0.3439
3370.763    0.2106    0.2207
3370.783    0.1293    0.1374
3370.803    0.1221    0.1210
3370.823    0.1758    0.1618
3370.843    0.2493    0.2356
3370.863    0.3114    0.3142
3370.882    0.3532    0.3692
3370.902    0.3777    0.3917
3370.922    0.3725    0.3863
3370.942    0.3619    0.3829
3370.962    0.3664    0.4078
3370.982    0.4004    0.4592
3371.001    0.4471    0.5098
3371.021    0.4949    0.5403
3371.041    0.5339    0.5385
3371.061    0.5434    0.5118
3371.081    0.5308    0.4751
3371.100    0.5159    0.4460
3371.120    0.5051    0.4345
3371.140    0.5065    0.4524
3371.160    0.5430    0.5051
3371.180    0.6122    0.5882
3371.200    0.6759    0.6753
3371.219    0.6963    0.7216
# 088194  57  3370.108  3371.218
3370.108    0.7921    0.7822
3370.128    0.7452    0.7521
3370.148    0.6687    0.6981
3370.168    0.5995    0.6461
3370.187    0.5690    0.6226
3370.207    0.5875    0.6222
3370.227    0.6282    0.6143
3370.247    0.6519    0.5740
3370.267    0.6008    0.5028
3370.287    0.4836    0.4115
3370.306    0.3500    0.3246
3370.326    0.2860    0.2837
3370.346    0.3436    0.3399
3370.366    0.4445    0.4463
3370.386    0.4712    0.4798
3370.405    0.3847    0.3944
3370.425    0.2454    0.2638
3370.445    0.2143    0.2194
3370.465    0.3413    0.3183
3370.485    0.5485    0.5120
3370.505    0.7109    0.6910
3370.524    0.7761    0.7693
3370.544    0.7547    0.7446
3370.564    0.6809    0.6513
3370.584    0.5785    0.5518
3370.604    0.4907    0.4995
3370.624    0.4429    0.5052
3370.643    0.4481    0.5364
3370.663    0.5055    0.5708
3370.683    0.5711    0.6012
3370.703    0.5999    0.6023
3370.723    0.5420    0.5291
3370.742    0.3905    0.3893
3370.762    0.2232    0.2289
3370.782    0.1164    0.1251
3370.802    0.1056    0.1036
3370.822    0.1618    0.1494
3370.842    0.2403    0.2325
3370.861    0.3122    0.3183
3370.881    0.3618    0.3894
3370.901    0.3925    0.4155
3370.921    0.3903    0.3967
3370.941    0.3669    0.3750
3370.961    0.3622    0.3944
3370.980    0.3916    0.4521
3371.000    0.4477    0.5192
3371.020    0.5105    0.5574
3371.040    0.5542    0.5572
3371.060    0.5649    0.5291
3371.080    0.5468    0.4885
3371.099    0.5217    0.4538
3371.119    0.5135    0.4359
3371.139    0.5023    0.4480
3371.159    0.5250    0.4988
3371.179    0.6107    0.5897
3371.198    0.6966    0.6928
3371.218    0.7349    0.7684
# 088945  57  3370.103  3371.213
3370.103    0.6838    0.7097
3370.123    0.6773    0.6997
3370.143    0.6536    0.6797
3370.163    0.6324    0.6542
3370.183    0.6139    0.6265
3370.202    0.6033    0.5994
3370.222    0.5917    0.5698
3370.242    0.5662    0.5384
3370.262    0.5423    0.5062
3370.282    0.4991    0.4765
3370.301    0.4698    0.4538
3370.321    0.4450    0.4370
3370.341    0.4233    0.4246
3370.361    0.4019    0.4114
3370.381    0.3848    0.3943
3370.401    0.3739    0.3766
3370.420    0.3599    0.3681
3370.440    0.3732    0.3787
3370.460    0.4105    0.4143
3370.480    0.4758    0.4689
3370.500    0.5479    0.5274
3370.520    0.5958    0.5724
3370.539    0.6203    0.5927
3370.559    0.6065    0.5899
3370.579    0.5715    0.5710
3370.599    0.5358    0.5474
3370.619    0.5100    0.5281
3370.639    0.4941    0.5143
3370.658    0.4834    0.5014
3370.678    0.4729    0.4800
3370.698    0.4464    0.4436
3370.718    0.4003    0.3911
3370.738    0.3371    0.3284
3370.757    0.2687    0.2703
3370.777    0.2165    0.2232
3370.797    0.1941    0.2001
3370.817    0.2046    0.2041
3370.837    0.2366    0.2312
3370.857    0.2811    0.2723
3370.876    0.3211    0.3149
3370.896    0.3508    0.3558
3370.916    0.3766    0.3891
3370.936    0.3924    0.4157
3370.956    0.4092    0.4384
3370.976    0.4292    0.4592
3370.995    0.4493    0.4763
3371.015    0.4749    0.4887
3371.035    0.4934    0.4927
3371.055    0.5079    0.4888
3371.075    0.5162    0.4812
3371.095    0.5127    0.4769
3371.114    0.5177    0.4817
3371.134    0.5261    0.4999
3371.154    0.5408    0.5302
3371.174    0.5622    0.5653
3371.194    0.5789    0.5944
3371.213    0.5781    0.6063
# 089282  57  3370.109  3371.219
3370.109    0.8104    0.8217
3370.129    0.7743    0.7995
3370.148    0.7364    0.7642
3370.168    0.6914    0.7263
3370.188    0.6671    0.6987
3370.208    0.6665    0.6781
3370.228    0.6713    0.6497
3370.247    0.6790    0.6058
3370.267    0.6356    0.5429
3370.287    0.5498    0.4734
3370.307    0.4575    0.4178
3370.327    0.4093    0.4038
3370.347    0.4365    0.4401
3370.366    0.4828    0.4853
3370.386    0.4879    0.4839
3370.406    0.4133    0.4132
3370.426    0.3172    0.3268
3370.446    0.2986    0.3055
3370.466    0.3936    0.3864
3370.485    0.5483    0.5278
3370.505    0.6801    0.6730
3370.525    0.7435    0.7532
3370.545    0.7485    0.7521
3370.565    0.7106    0.6965
3370.585    0.6455    0.6299
3370.604    0.5784    0.5878
3370.624    0.5338    0.5744
3370.644    0.5228    0.5829
3370.664    0.5474    0.5998
3370.684    0.5927    0.6111
3370.703    0.5948    0.5943
3370.723    0.5192    0.5232
3370.743    0.3875    0.4002
3370.763    0.2542    0.2669
3370.783    0.1638    0.1751
3370.803    0.1504    0.1529
3370.822    0.2025    0.1924
3370.842    0.2803    0.2736
3370.862    0.3496    0.3632
3370.882    0.4055    0.4316
3370.902    0.4357    0.4630
3370.922    0.4447    0.4648
3370.941    0.4400    0.4652
3370.961    0.4464    0.4888
3370.981    0.4816    0.5381
3371.001    0.5293    0.5918
3371.021    0.5837    0.6250
3371.041    0.6100    0.6272
3371.060    0.6291    0.6055
3371.080    0.6255    0.5712
3371.100    0.6069    0.5405
3371.120    0.5983    0.5250
3371.140    0.6044    0.5328
3371.159    0.6283    0.5664
3371.179    0.6725    0.6275
3371.199    0.7155    0.6974
3371.219    0.7311    0.7399
# 089474  57  3370.109  3371.219
3370.109    0.7892    0.7849
3370.129    0.7371    0.7494
3370.149    0.6677    0.6963
3370.168    0.6062    0.6519
3370.188    0.5749    0.6282
3370.208    0.5990    0.6199
3370.228    0.6327    0.6002
3370.248    0.6355    0.5522
3370.268    0.5695    0.4781
3370.287    0.4459    0.3951
3370.307    0.3388    0.3214
3370.327    0.3106    0.3069
3370.347    0.3749    0.3699
3370.367    0.4462    0.4509
3370.387    0.4522    0.4561
3370.406    0.3568    0.3727
3370.426    0.2562    0.2729
3370.446    0.2620    0.2629
3370.466    0.4020    0.3766
3370.486    0.5935    0.5573
3370.506    0.7298    0.7073
3370.525    0.7762    0.7612
3370.545    0.7396    0.7229
3370.565    0.6580    0.6317
3370.585    0.5609    0.5456
3370.605    0.4784    0.5059
3370.625    0.4420    0.5142
3370.644    0.4589    0.5443
3370.664    0.5208    0.5806
3370.684    0.5887    0.6083
3370.704    0.5944    0.5953
3370.724    0.5155    0.5078
3370.744    0.3635    0.3600
3370.763    0.2103    0.2204
3370.783    0.1252    0.1319
3370.803    0.1235    0.1209
3370.823    0.1835    0.1712
3370.843    0.2621    0.2527
3370.863    0.3254    0.3340
3370.882    0.3640    0.3852
3370.902    0.3804    0.3967
3370.922    0.3745    0.3791
3370.942    0.3622    0.3718
3370.962    0.3676    0.4036
3370.982    0.4016    0.4655
3371.001    0.4597    0.5216
3371.021    0.5150    0.5517
3371.041    0.5484    0.5468
3371.061    0.5506    0.5171
3371.081    0.5410    0.4786
3371.100    0.5169    0.4485
3371.120    0.5025    0.4371
3371.140    0.5091    0.4568
3371.160    0.5434    0.5143
3371.180    0.6217    0.6053
3371.200    0.6965    0.7008
3371.219    0.7165    0.7501
# 089912  57  3370.104  3371.214
3370.104    0.7137    0.7376
3370.124    0.7101    0.7305
3370.143    0.6849    0.7122
3370.163    0.6569    0.6852
3370.183    0.6377    0.6546
3370.203    0.6183    0.6230
3370.223    0.6049    0.5897
3370.242    0.5855    0.5550
3370.262    0.5578    0.5157
3370.282    0.5255    0.4775
3370.302    0.4786    0.4468
3370.322    0.4417    0.4278
3370.342    0.4218    0.4190
3370.361    0.4094    0.4130
3370.381    0.3942    0.4008
3370.401    0.3729    0.3804
3370.421    0.3551    0.3607
3370.441    0.3507    0.3586
3370.461    0.3846    0.3870
3370.480    0.4521    0.4417
3370.500    0.5248    0.5132
3370.520    0.5899    0.5764
3370.540    0.6268    0.6124
3370.560    0.6170    0.6156
3370.580    0.5944    0.5942
3370.599    0.5569    0.5648
3370.619    0.5265    0.5374
3370.639    0.5035    0.5192
3370.659    0.4947    0.5073
3370.679    0.4915    0.4928
3370.699    0.4677    0.4654
3370.718    0.4224    0.4219
3370.738    0.3643    0.3597
3370.758    0.2861    0.2916
3370.778    0.2219    0.2331
3370.798    0.1902    0.1986
3370.817    0.1898    0.1944
3370.837    0.2250    0.2181
3370.857    0.2696    0.2613
3370.877    0.3129    0.3111
3370.897    0.3472    0.3566
3370.917    0.3748    0.3926
3370.936    0.3945    0.4189
3370.956    0.4079    0.4428
3370.976    0.4285    0.4668
3370.996    0.4561    0.4907
3371.016    0.4818    0.5100
3371.036    0.5099    0.5193
3371.055    0.5333    0.5170
3371.075    0.5406    0.5056
3371.095    0.5344    0.4924
3371.115    0.5344    0.4860
3371.135    0.5362    0.4934
3371.155    0.5451    0.5167
3371.174    0.5655    0.5498
3371.194    0.5837    0.5859
3371.214    0.5886    0.6094
# 090004  57  3370.109  3371.219
3370.109    0.7290    0.7308
3370.128    0.6665    0.6941
3370.148    0.5942    0.6380
3370.168    0.5394    0.5922
3370.188    0.5306    0.5753
3370.208    0.5629    0.5717
3370.227    0.6053    0.5512
3370.247    0.6083    0.4989
3370.267    0.5294    0.4221
3370.287    0.3850    0.3293
3370.307    0.2595    0.2484
3370.327    0.2321    0.2378
3370.346    0.3116    0.3126
3370.366    0.3823    0.4023
3370.386    0.3707    0.3934
3370.406    0.2724    0.2831
3370.426    0.1699    0.1824
3370.446    0.1927    0.1932
3370.465    0.3588    0.3226
3370.485    0.5707    0.5187
3370.505    0.7091    0.6731
3370.525    0.7374    0.7209
3370.545    0.6945    0.6694
3370.565    0.6015    0.5704
3370.584    0.4990    0.4910
3370.604    0.4211    0.4636
3370.624    0.3956    0.4853
3370.644    0.4257    0.5195
3370.664    0.4873    0.5513
3370.683    0.5587    0.5757
3370.703    0.5683    0.5603
3370.723    0.4774    0.4648
3370.743    0.3103    0.3108
3370.763    0.1607    0.1705
3370.783    0.0957    0.1001
3370.802    0.1120    0.1055
3370.822    0.1787    0.1647
3370.842    0.2518    0.2480
3370.862    0.3046    0.3280
3370.882    0.3465    0.3783
3370.902    0.3674    0.3792
3370.921    0.3530    0.3516
3370.941    0.3347    0.3415
3370.961    0.3396    0.3786
3370.981    0.3756    0.4425
3371.001    0.4362    0.4932
3371.021    0.4871    0.5122
3371.040    0.5208    0.5047
3371.060    0.5257    0.4777
3371.080    0.5018    0.4405
3371.100    0.4774    0.4077
3371.120    0.4598    0.3951
3371.139    0.4647    0.4150
3371.159    0.5143    0.4814
3371.179    0.6070    0.5906
3371.199    0.6842    0.7031
3371.219    0.7013    0.7565
# 091287  57  3370.104  3371.214
3370.104    0.7454    0.7355
3370.124    0.7243    0.7251
3370.144    0.6543    0.6819
3370.163    0.5875    0.6265
3370.183    0.5287    0.5817
3370.203    0.5195    0.5674
3370.223    0.5578    0.5655
3370.243    0.5969    0.5430
3370.263    0.5910    0.4885
3370.282    0.5163    0.4168
3370.302    0.3842    0.3320
3370.322    0.2799    0.2659
3370.342    0.2679    0.2713
3370.362    0.3570    0.3582
3370.382    0.4361    0.4405
3370.401    0.4074    0.4209
3370.421    0.2932    0.3069
3370.441    0.1966    0.2089
3370.461    0.2336    0.2275
3370.481    0.4014    0.3721
3370.501    0.5955    0.5645
3370.520    0.7084    0.6969
3370.540    0.7323    0.7305
3370.560    0.6830    0.6679
3370.580    0.5924    0.5626
3370.600    0.4885    0.4772
3370.619    0.4078    0.4499
3370.639    0.3857    0.4676
3370.659    0.4148    0.4990
3370.679    0.4740    0.5295
3370.699    0.5313    0.5508
3370.719    0.5336    0.5266
3370.738    0.4384    0.4334
3370.758    0.2897    0.2875
3370.778    0.1512    0.1594
3370.798    0.0907    0.0976
3370.818    0.1159    0.1065
3370.838    0.1795    0.1641
3370.857    0.2468    0.2394
3370.877    0.3043    0.3182
3370.897    0.3485    0.3728
3370.917    0.3650    0.3824
3370.937    0.3578    0.3597
3370.957    0.3352    0.3498
3370.976    0.3341    0.3804
3370.996    0.3793    0.4416
3371.016    0.4317    0.4944
3371.036    0.4744    0.5133
3371.056    0.5090    0.4987
3371.076    0.5135    0.4634
3371.095    0.4843    0.4253
3371.115    0.4643    0.3957
3371.135    0.4566    0.3900
3371.155    0.4626    0.4185
3371.175    0.5097    0.4898
3371.194    0.6055    0.5924
3371.214    0.6798    0.7000
# 096184  57  3370.103  3371.214
3370.103    0.8008    0.7943
3370.123    0.7797    0.7782
3370.143    0.7201    0.7340
3370.163    0.6428    0.6800
3370.182    0.5961    0.6431
3370.202    0.5849    0.6282
3370.222    0.6084    0.6183
3370.242    0.6452    0.5865
3370.262    0.6327    0.5266
3370.282    0.5415    0.4461
3370.301    0.4110    0.3611
3370.321    0.3082    0.2977
3370.341    0.3132    0.3145
3370.361    0.4143    0.4078
3370.381    0.4668    0.4795
3370.401    0.4242    0.4377
3370.420    0.3058    0.3211
3370.440    0.2224    0.2339
3370.460    0.2865    0.2748
3370.480    0.4730    0.4373
3370.500    0.6596    0.6305
3370.520    0.7621    0.7537
3370.539    0.7665    0.7684
3370.559    0.7093    0.7003
3370.579    0.6202    0.6016
3370.599    0.5286    0.5294
3370.619    0.4624    0.5111
3370.639    0.4476    0.5304
3370.658    0.4711    0.5578
3370.678    0.5283    0.5879
3370.698    0.5838    0.6056
3370.718    0.5757    0.5677
3370.738    0.4609    0.4480
3370.757    0.2925    0.2944
3370.777    0.1540    0.1629
3370.797    0.1024    0.1080
3370.817    0.1371    0.1299
3370.837    0.2167    0.2029
3370.857    0.3014    0.2940
3370.876    0.3492    0.3684
3370.896    0.3719    0.4073
3370.916    0.3856    0.3991
3370.936    0.3718    0.3754
3370.956    0.3610    0.3827
3370.976    0.3827    0.4348
3370.995    0.4335    0.5007
3371.015    0.4897    0.5517
3371.035    0.5377    0.5665
3371.055    0.5682    0.5497
3371.075    0.5644    0.5137
3371.095    0.5466    0.4742
3371.114    0.5282    0.4481
3371.134    0.5112    0.4444
3371.154    0.5222    0.4748
3371.174    0.5788    0.5460
3371.194    0.6676    0.6479
3371.214    0.7143    0.7381
# 096395  57  3370.103  3371.214
3370.103    0.8211    0.8149
3370.123    0.8002    0.8078
3370.143    0.7508    0.7741
3370.163    0.6914    0.7281
3370.183    0.6524    0.6925
3370.203    0.6431    0.6801
3370.222    0.6640    0.6780
3370.242    0.6997    0.6598
3370.262    0.6917    0.6121
3370.282    0.6156    0.5383
3370.302    0.5014    0.4492
3370.322    0.3908    0.3768
3370.341    0.3746    0.3726
3370.361    0.4570    0.4465
3370.381    0.5258    0.5210
3370.401    0.4817    0.4976
3370.421    0.3663    0.3806
3370.441    0.2635    0.2784
3370.460    0.2943    0.2891
3370.480    0.4530    0.4259
3370.500    0.6455    0.6145
3370.520    0.7626    0.7542
3370.540    0.7971    0.7947
3370.560    0.7612    0.7487
3370.579    0.6912    0.6671
3370.599    0.6051    0.5929
3370.619    0.5367    0.5647
3370.639    0.5106    0.5782
3370.659    0.5277    0.6066
3370.678    0.5837    0.6314
3370.698    0.6285    0.6428
3370.718    0.6176    0.6073
3370.738    0.5106    0.4980
3370.758    0.3481    0.3395
3370.778    0.1952    0.1986
3370.797    0.1223    0.1305
3370.817    0.1432    0.1386
3370.837    0.2247    0.2082
3370.857    0.3135    0.3063
3370.877    0.3751    0.3996
3370.897    0.4228    0.4593
3370.916    0.4500    0.4711
3370.936    0.4408    0.4534
3370.956    0.4262    0.4482
3370.976    0.4427    0.4838
3370.996    0.4862    0.5475
3371.016    0.5460    0.6035
3371.035    0.5987    0.6260
3371.055    0.6245    0.6152
3371.075    0.6206    0.5820
3371.095    0.6087    0.5434
3371.115    0.5932    0.5158
3371.135    0.5868    0.5120
3371.154    0.5901    0.5372
3371.174    0.6157    0.5970
3371.194    0.6831    0.6833
3371.214    0.7355    0.7652
# 096402  57  3370.104  3371.214
3370.104    0.7878    0.7734
3370.123    0.7461    0.7534
3370.143    0.6711    0.7023
3370.163    0.5950    0.6428
3370.183    0.5485    0.6046
3370.203    0.5556    0.5962
3370.223    0.5965    0.5917
3370.242    0.6299    0.5627
3370.262    0.6038    0.4993
3370.282    0.5023    0.4117
3370.302    0.3524    0.3165
3370.322    0.2612    0.2554
3370.342    0.2770    0.2803
3370.361    0.3728    0.3713
3370.381    0.4140    0.4385
3370.401    0.3801    0.3918
3370.421    0.2589    0.2715
3370.441    0.1854    0.1989
3370.460    0.2623    0.2489
3370.480    0.4548    0.4155
3370.500    0.6575    0.6102
3370.520    0.7574    0.7316
3370.540    0.7523    0.7382
3370.560    0.6830    0.6578
3370.579    0.5894    0.5572
3370.599    0.4863    0.4850
3370.619    0.4221    0.4741
3370.639    0.4135    0.5047
3370.659    0.4576    0.5448
3370.679    0.5357    0.5838
3370.698    0.5963    0.6045
3370.718    0.5702    0.5651
3370.738    0.4437    0.4400
3370.758    0.2705    0.2755
3370.778    0.1398    0.1483
3370.798    0.0966    0.1003
3370.817    0.1348    0.1230
3370.837    0.2067    0.1919
3370.857    0.2730    0.2763
3370.877    0.3221    0.3474
3370.897    0.3554    0.3791
3370.916    0.3631    0.3667
3370.936    0.3470    0.3403
3370.956    0.3319    0.3467
3370.976    0.3499    0.3982
3370.996    0.3984    0.4658
3371.016    0.4553    0.5122
3371.035    0.5043    0.5230
3371.055    0.5275    0.5056
3371.075    0.5170    0.4704
3371.095    0.4909    0.4321
3371.115    0.4741    0.4065
3371.135    0.4682    0.4074
3371.154    0.4795    0.4437
3371.174    0.5428    0.5254
3371.194    0.6443    0.6375
3371.214    0.7023    0.7330
# 096901  57  3370.104  3371.214
3370.104    0.7746    0.7688
3370.124    0.7447    0.7461
3370.143    0.6781    0.6986
3370.163    0.5998    0.6419
3370.183    0.5580    0.6045
3370.203    0.5567    0.5920
3370.223    0.5875    0.5808
3370.242    0.6128    0.5476
3370.262    0.5849    0.4847
3370.282    0.4897    0.4026
3370.302    0.3554    0.3173
3370.322    0.2756    0.2681
3370.342    0.2971    0.2999
3370.361    0.3917    0.3879
3370.381    0.4278    0.4466
3370.401    0.3913    0.3964
3370.421    0.2696    0.2809
3370.441    0.2035    0.2158
3370.461    0.2876    0.2770
3370.480    0.4762    0.4359
3370.500    0.6571    0.6222
3370.520    0.7461    0.7340
3370.540    0.7229    0.7352
3370.560    0.6700    0.6549
3370.580    0.5732    0.5534
3370.599    0.4852    0.4887
3370.619    0.4269    0.4758
3370.639    0.4119    0.4998
3370.659    0.4453    0.5338
3370.679    0.5201    0.5679
3370.699    0.5758    0.5828
3370.718    0.5438    0.5394
3370.738    0.4182    0.4170
3370.758    0.2590    0.2616
3370.778    0.1337    0.1439
3370.798    0.0982    0.1014
3370.817    0.1369    0.1256
3370.837    0.2095    0.1944
3370.857    0.2746    0.2781
3370.877    0.3269    0.3486
3370.897    0.3619    0.3810
3370.917    0.3638    0.3709
3370.936    0.3456    0.3508
3370.956    0.3364    0.3592
3370.976    0.3554    0.4091
3370.996    0.4013    0.4737
3371.016    0.4571    0.5180
3371.036    0.5030    0.5267
3371.055    0.5294    0.5075
3371.075    0.5222    0.4705
3371.095    0.5011    0.4325
3371.115    0.4824    0.4086
3371.135    0.4710    0.4112
3371.155    0.4961    0.4506
3371.174    0.5591    0.5271
3371.194    0.6467    0.6345
3371.214    0.7042    0.7236
# 096948  57  3370.104  3371.214
3370.104    0.7693    0.7568
3370.124    0.7547    0.7447
3370.143    0.6904    0.7023
3370.163    0.6070    0.6428
3370.183    0.5430    0.5965
3370.203    0.5289    0.5793
3370.223    0.5520    0.5737
3370.243    0.5874    0.5489
3370.262    0.5921    0.4965
3370.282    0.5143    0.4187
3370.302    0.3864    0.3304
3370.322    0.2775    0.2626
3370.342    0.2633    0.2663
3370.361    0.3534    0.3448
3370.381    0.3956    0.4281
3370.401    0.3908    0.4130
3370.421    0.3001    0.3039
3370.441    0.1999    0.2099
3370.461    0.2264    0.2293
3370.480    0.4039    0.3646
3370.500    0.6077    0.5594
3370.520    0.7333    0.7047
3370.540    0.7434    0.7394
3370.560    0.6831    0.6758
3370.580    0.5962    0.5698
3370.599    0.5004    0.4880
3370.619    0.4223    0.4577
3370.639    0.3934    0.4753
3370.659    0.4115    0.5091
3370.679    0.4741    0.5439
3370.699    0.5464    0.5677
3370.718    0.5568    0.5449
3370.738    0.4558    0.4430
3370.758    0.2951    0.2908
3370.778    0.1509    0.1592
3370.798    0.0885    0.0965
3370.818    0.1115    0.1050
3370.837    0.1801    0.1595
3370.857    0.2511    0.2399
3370.877    0.3055    0.3177
3370.897    0.3443    0.3664
3370.917    0.3588    0.3703
3370.937    0.3502    0.3476
3370.956    0.3298    0.3423
3370.976    0.3354    0.3784
3370.996    0.3720    0.4418
3371.016    0.4269    0.4953
3371.036    0.4776    0.5151
3371.056    0.5052    0.5013
3371.075    0.5110    0.4684
3371.095    0.4893    0.4284
3371.115    0.4725    0.3987
3371.135    0.4608    0.3931
3371.155    0.4628    0.4217
3371.174    0.5075    0.4880
3371.194    0.6019    0.5933
3371.214    0.6798    0.6976
# 097420  57  3370.104  3371.214
3370.104    0.7695    0.7759
3370.124    0.7598    0.7713
3370.144    0.7193    0.7393
3370.164    0.6554    0.6936
3370.183    0.6083    0.6554
3370.203    0.5890    0.6312
3370.223    0.5981    0.6146
3370.243    0.6226    0.5855
3370.263    0.6257    0.5333
3370.283    0.5715    0.4627
3370.302    0.4586    0.3902
3370.322    0.3584    0.3329
3370.342    0.3292    0.3297
3370.362    0.3828    0.3849
3370.382    0.4270    0.4404
3370.401    0.4162    0.4278
3370.421    0.3383    0.3425
3370.441    0.2490    0.2595
3370.461    0.2608    0.2631
3370.481    0.3945    0.3753
3370.501    0.5725    0.5430
3370.520    0.6968    0.6769
3370.540    0.7321    0.7349
3370.560    0.7214    0.7057
3370.580    0.6531    0.6286
3370.600    0.5598    0.5548
3370.620    0.4941    0.5174
3370.639    0.4564    0.5163
3370.659    0.4624    0.5332
3370.679    0.4993    0.5539
3370.699    0.5461    0.5635
3370.719    0.5335    0.5346
3370.739    0.4543    0.4449
3370.758    0.3111    0.3200
3370.778    0.1832    0.1964
3370.798    0.1186    0.1266
3370.818    0.1280    0.1246
3370.838    0.1909    0.1771
3370.858    0.2642    0.2586
3370.877    0.3271    0.3371
3370.897    0.3730    0.3956
3370.917    0.3953    0.4158
3370.937    0.3960    0.4094
3370.957    0.3834    0.4094
3370.977    0.3917    0.4397
3370.996    0.4279    0.4914
3371.016    0.4749    0.5431
3371.036    0.5293    0.5682
3371.056    0.5675    0.5609
3371.076    0.5740    0.5306
3371.095    0.5578    0.4953
3371.115    0.5419    0.4661
3371.135    0.5291    0.4570
3371.155    0.5300    0.4762
3371.175    0.5690    0.5294
3371.195    0.6283    0.6114
3371.214    0.6847    0.6902
# 098921  57  3370.103  3371.214
3370.103    0.7337    0.7376
3370.123    0.7063    0.7223
3370.143    0.6587    0.6861
3370.163    0.6045    0.6436
3370.183    0.5694    0.6080
3370.202    0.5608    0.5829
3370.222    0.5704    0.5564
3370.242    0.5824    0.5188
3370.262    0.5565    0.4668
3370.282    0.4880    0.4078
3370.302    0.4005    0.3580
3370.321    0.3392    0.3391
3370.341    0.3483    0.3583
3370.361    0.3955    0.3962
3370.381    0.4176    0.4077
3370.401    0.3737    0.3670
3370.421    0.2964    0.3015
3370.440    0.2596    0.2716
3370.460    0.3137    0.3166
3370.480    0.4500    0.4331
3370.500    0.5883    0.5686
3370.520    0.6633    0.6618
3370.539    0.6759    0.6812
3370.559    0.6375    0.6390
3370.579    0.5793    0.5692
3370.599    0.5057    0.5113
3370.619    0.4470    0.4847
3370.639    0.4302    0.4863
3370.658    0.4469    0.5005
3370.678    0.4746    0.5117
3370.698    0.4879    0.4993
3370.718    0.4508    0.4455
3370.738    0.3544    0.3507
3370.758    0.2363    0.2424
3370.777    0.1498    0.1612
3370.797    0.1184    0.1229
3370.817    0.1452    0.1364
3370.837    0.2032    0.1893
3370.857    0.2694    0.2613
3370.877    0.3234    0.3298
3370.896    0.3555    0.3745
3370.916    0.3671    0.3947
3370.936    0.3649    0.3996
3370.956    0.3670    0.4109
3370.976    0.3839    0.4412
3370.996    0.4227    0.4829
3371.015    0.4675    0.5146
3371.035    0.5051    0.5242
3371.055    0.5253    0.5075
3371.075    0.5231    0.4756
3371.095    0.5158    0.4446
3371.114    0.5070    0.4290
3371.134    0.5065    0.4365
3371.154    0.5220    0.4732
3371.174    0.5645    0.5368
3371.194    0.6213    0.6115
3371.214    0.6480    0.6653
# 100963  57  3370.108  3371.219
3370.108    0.7789    0.7714
3370.128    0.7333    0.7442
3370.148    0.6717    0.6949
3370.168    0.6046    0.6465
3370.188    0.5700    0.6203
3370.208    0.5840    0.6135
3370.227    0.6143    0.6023
3370.247    0.6311    0.5648
3370.267    0.5942    0.5005
3370.287    0.4953    0.4201
3370.307    0.3764    0.3458
3370.326    0.3217    0.3193
3370.346    0.3664    0.3667
3370.366    0.4527    0.4504
3370.386    0.4599    0.4751
3370.406    0.3917    0.3983
3370.426    0.2702    0.2879
3370.445    0.2432    0.2516
3370.465    0.3578    0.3360
3370.485    0.5476    0.5073
3370.505    0.6979    0.6716
3370.525    0.7556    0.7516
3370.545    0.7410    0.7316
3370.564    0.6714    0.6525
3370.584    0.5813    0.5600
3370.604    0.4931    0.5052
3370.624    0.4400    0.5012
3370.644    0.4462    0.5264
3370.664    0.4941    0.5574
3370.683    0.5455    0.5808
3370.703    0.5716    0.5754
3370.723    0.5187    0.5065
3370.743    0.3847    0.3749
3370.763    0.2299    0.2317
3370.782    0.1278    0.1396
3370.802    0.1149    0.1135
3370.822    0.1623    0.1509
3370.842    0.2386    0.2263
3370.862    0.3046    0.3116
3370.882    0.3597    0.3805
3370.901    0.3962    0.4109
3370.921    0.3918    0.4048
3370.941    0.3779    0.3900
3370.961    0.3733    0.4042
3370.981    0.3943    0.4546
3371.001    0.4455    0.5143
3371.020    0.4964    0.5498
3371.040    0.5372    0.5517
3371.060    0.5531    0.5247
3371.080    0.5444    0.4853
3371.100    0.5230    0.4509
3371.120    0.5114    0.4364
3371.139    0.5105    0.4501
3371.159    0.5331    0.4997
3371.179    0.6010    0.5847
3371.199    0.6825    0.6830
3371.219    0.7203    0.7480
# 104075  57  3370.109  3371.219
3370.109    0.7575    0.7876
3370.128    0.7435    0.7746
3370.148    0.7147    0.7483
3370.168    0.6834    0.7170
3370.188    0.6622    0.6861
3370.208    0.6515    0.6563
3370.227    0.6488    0.6245
3370.247    0.6448    0.5832
3370.267    0.6109    0.5355
3370.287    0.5551    0.4897
3370.307    0.5020    0.4576
3370.327    0.4560    0.4477
3370.346    0.4543    0.4552
3370.366    0.4564    0.4629
3370.386    0.4387    0.4493
3370.406    0.4064    0.4107
3370.426    0.3611    0.3703
3370.446    0.3615    0.3641
3370.465    0.4168    0.4091
3370.485    0.5100    0.5000
3370.505    0.6157    0.6005
3370.525    0.6731    0.6719
3370.545    0.6907    0.6941
3370.564    0.6691    0.6744
3370.584    0.6339    0.6321
3370.604    0.5863    0.5913
3370.624    0.5530    0.5658
3370.644    0.5393    0.5567
3370.664    0.5379    0.5549
3370.683    0.5396    0.5470
3370.703    0.5133    0.5176
3370.723    0.4549    0.4576
3370.743    0.3675    0.3720
3370.763    0.2704    0.2811
3370.783    0.2003    0.2122
3370.802    0.1756    0.1851
3370.822    0.1987    0.2013
3370.842    0.2573    0.2528
3370.862    0.3276    0.3202
3370.882    0.3767    0.3834
3370.902    0.4078    0.4294
3370.921    0.4250    0.4560
3370.941    0.4373    0.4751
3370.961    0.4564    0.4972
3370.981    0.4754    0.5275
3371.001    0.5153    0.5605
3371.020    0.5490    0.5837
3371.040    0.5800    0.5907
3371.060    0.6001    0.5793
3371.080    0.6033    0.5567
3371.100    0.5947    0.5346
3371.120    0.5884    0.5238
3371.139    0.5907    0.5311
3371.159    0.6094    0.5595
3371.179    0.6315    0.6037
3371.199    0.6540    0.6486
3371.219    0.6634    0.6731
# 109110  57  3370.103  3371.213
3370.103    0.7367    0.7470
3370.123    0.7008    0.7301
3370.142    0.6778    0.7002
3370.162    0.6320    0.6647
3370.182    0.5924    0.6336
3370.202    0.6044    0.6070
3370.222    0.6062    0.5776
3370.242    0.5878    0.5377
3370.261    0.5660    0.4899
3370.281    0.4993    0.4379
3370.301    0.4239    0.3992
3370.321    0.3927    0.3873
3370.341    0.3916    0.4007
3370.360    0.4110    0.4168
3370.380    0.4200    0.4097
3370.400    0.3750    0.3702
3370.420    0.3116    0.3242
3370.440    0.3000    0.3147
3370.460    0.3783    0.3677
3370.479    0.4813    0.4649
3370.499    0.5830    0.5758
3370.519    0.6676    0.6510
3370.539    0.6589    0.6679
3370.559    0.6301    0.6353
3370.579    0.5879    0.5816
3370.598    0.5383    0.5375
3370.618    0.4900    0.5131
3370.638    0.4678    0.5097
3370.658    0.4835    0.5155
3370.678    0.4908    0.5138
3370.697    0.4847    0.4898
3370.717    0.4435    0.4309
3370.737    0.3429    0.3433
3370.757    0.2443    0.2499
3370.777    0.1680    0.1796
3370.797    0.1465    0.1522
3370.816    0.1755    0.1682
3370.836    0.2274    0.2185
3370.856    0.2846    0.2843
3370.876    0.3418    0.3456
3370.896    0.3770    0.3883
3370.916    0.3870    0.4108
3370.935    0.3893    0.4231
3370.955    0.4051    0.4410
3370.975    0.4208    0.4707
3370.995    0.4538    0.5057
3371.015    0.4841    0.5314
3371.035    0.5255    0.5368
3371.054    0.5528    0.5228
3371.074    0.5414    0.4970
3371.094    0.5272    0.4730
3371.114    0.5246    0.4633
3371.134    0.5394    0.4762
3371.153    0.5613    0.5122
3371.173    0.5944    0.5690
3371.193    0.6230    0.6281
3371.213    0.6396    0.6628
# 110205  57  3370.104  3371.214
3370.104    0.8022    0.8002
3370.124    0.7814    0.7800
3370.143    0.7142    0.7333
3370.163    0.6375    0.6770
3370.183    0.5882    0.6430
3370.203    0.5959    0.6424
3370.223    0.6393    0.6504
3370.242    0.6787    0.6343
3370.262    0.6622    0.5793
3370.282    0.5657    0.4927
3370.302    0.4298    0.3942
3370.322    0.3317    0.3281
3370.342    0.3529    0.3483
3370.361    0.4464    0.4372
3370.381    0.4851    0.5061
3370.401    0.4408    0.4609
3370.421    0.3190    0.3351
3370.441    0.2352    0.2518
3370.461    0.3109    0.2998
3370.480    0.5083    0.4562
3370.500    0.6968    0.6473
3370.520    0.7892    0.7672
3370.540    0.7927    0.7770
3370.560    0.7337    0.7016
3370.580    0.6393    0.5974
3370.599    0.5326    0.5266
3370.619    0.4689    0.5123
3370.639    0.4607    0.5450
3370.659    0.5094    0.5906
3370.679    0.5861    0.6291
3370.698    0.6333    0.6412
3370.718    0.6077    0.5925
3370.738    0.4795    0.4636
3370.758    0.3012    0.2970
3370.778    0.1601    0.1661
3370.798    0.1094    0.1136
3370.817    0.1451    0.1336
3370.837    0.2212    0.2032
3370.857    0.2927    0.2928
3370.877    0.3537    0.3744
3370.897    0.4043    0.4210
3370.917    0.4166    0.4199
3370.936    0.3974    0.3965
3370.956    0.3784    0.3932
3370.976    0.3892    0.4354
3370.996    0.4401    0.5030
3371.016    0.4956    0.5562
3371.035    0.5514    0.5707
3371.055    0.5790    0.5511
3371.075    0.5638    0.5125
3371.095    0.5390    0.4735
3371.115    0.5187    0.4511
3371.135    0.5026    0.4590
3371.154    0.5192    0.5016
3371.174    0.5781    0.5836
3371.194    0.6720    0.6869
3371.214    0.7389    0.7718
# 112504  57  3370.104  3371.214
3370.104    0.7909    0.7925
3370.124    0.7847    0.7851
3370.143    0.7396    0.7511
3370.163    0.6671    0.7011
3370.183    0.6104    0.6598
3370.203    0.5927    0.6408
3370.223    0.6146    0.6310
3370.243    0.6428    0.6044
3370.262    0.6414    0.5537
3370.282    0.5801    0.4789
3370.302    0.4560    0.3912
3370.322    0.3385    0.3195
3370.342    0.3234    0.3170
3370.362    0.3987    0.3969
3370.381    0.4546    0.4761
3370.401    0.4664    0.4640
3370.421    0.3473    0.3530
3370.441    0.2379    0.2505
3370.461    0.2616    0.2618
3370.481    0.4203    0.4019
3370.500    0.6176    0.5851
3370.520    0.7523    0.7311
3370.540    0.7805    0.7736
3370.560    0.7374    0.7238
3370.580    0.6584    0.6315
3370.599    0.5683    0.5567
3370.619    0.4975    0.5255
3370.639    0.4648    0.5372
3370.659    0.4832    0.5634
3370.679    0.5278    0.5907
3370.699    0.5804    0.6093
3370.718    0.5805    0.5855
3370.738    0.4812    0.4846
3370.758    0.3239    0.3289
3370.778    0.1798    0.1873
3370.798    0.1108    0.1158
3370.818    0.1249    0.1239
3370.837    0.2031    0.1864
3370.857    0.2958    0.2794
3370.877    0.3557    0.3685
3370.897    0.3935    0.4245
3370.917    0.4049    0.4322
3370.937    0.3978    0.4115
3370.956    0.3831    0.4071
3370.976    0.4021    0.4446
3370.996    0.4399    0.5100
3371.016    0.4984    0.5664
3371.036    0.5549    0.5888
3371.056    0.5762    0.5768
3371.075    0.5800    0.5448
3371.095    0.5685    0.5048
3371.115    0.5517    0.4745
3371.135    0.5367    0.4659
3371.155    0.5388    0.4878
3371.174    0.5826    0.5429
3371.194    0.6631    0.6334
3371.214    0.7288    0.7263
# 113579  57  3370.109  3371.219
3370.109    0.6214    0.6364
3370.129    0.6122    0.6328
3370.148    0.6042    0.6220
3370.168    0.5950    0.6035
3370.188    0.5764    0.5789
3370.208    0.5455    0.5499
3370.228    0.5183    0.5184
3370.248    0.4991    0.4864
3370.267    0.4736    0.4571
3370.287    0.4468    0.4289
3370.307    0.4256    0.4048
3370.327    0.3987    0.3854
3370.347    0.3676    0.3712
3370.367    0.3512    0.3626
3370.386    0.3414    0.3597
3370.406    0.3491    0.3626
3370.426    0.3662    0.3714
3370.446    0.3871    0.3857
3370.466    0.4086    0.4043
3370.486    0.4317    0.4253
3370.505    0.4522    0.4449
3370.525    0.4667    0.4627
3370.545    0.4768    0.4748
3370.565    0.4848    0.4794
3370.585    0.4843    0.4758
3370.604    0.4805    0.4651
3370.624    0.4615    0.4471
3370.644    0.4330    0.4238
3370.664    0.3992    0.3967
3370.684    0.3621    0.3672
3370.704    0.3252    0.3366
3370.723    0.2988    0.3080
3370.743    0.2761    0.2798
3370.763    0.2546    0.2556
3370.783    0.2380    0.2373
3370.803    0.2267    0.2265
3370.823    0.2229    0.2240
3370.842    0.2289    0.2295
3370.862    0.2454    0.2427
3370.882    0.2643    0.2620
3370.902    0.2889    0.2854
3370.922    0.3155    0.3107
3370.942    0.3373    0.3361
3370.961    0.3607    0.3589
3370.981    0.3758    0.3802
3371.001    0.3877    0.3981
3371.021    0.4018    0.4122
3371.041    0.4123    0.4226
3371.060    0.4230    0.4296
3371.080    0.4324    0.4349
3371.100    0.4415    0.4392
3371.120    0.4580    0.4433
3371.140    0.4621    0.4478
3371.160    0.4591    0.4526
3371.179    0.4590    0.4564
3371.199    0.4518    0.4581
3371.219    0.4436    0.4564
# 113989  57  3370.109  3371.220
3370.109    0.7872    0.7872
3370.129    0.7300    0.7624
3370.149    0.6605    0.7145
3370.169    0.6102    0.6685
3370.189    0.6027    0.6531
3370.208    0.6380    0.6654
3370.228    0.6901    0.6725
3370.248    0.7042    0.6427
3370.268    0.6549    0.5732
3370.288    0.5378    0.4714
3370.308    0.3894    0.3588
3370.327    0.3103    0.3016
3370.347    0.3658    0.3516
3370.367    0.4497    0.4638
3370.387    0.4488    0.4999
3370.407    0.3802    0.4005
3370.427    0.2416    0.2606
3370.446    0.2110    0.2161
3370.466    0.3423    0.3160
3370.486    0.5682    0.5126
3370.506    0.7464    0.6925
3370.526    0.8087    0.7762
3370.546    0.7952    0.7575
3370.565    0.7268    0.6789
3370.585    0.6326    0.5861
3370.605    0.5353    0.5389
3370.625    0.4949    0.5537
3370.645    0.5192    0.5969
3370.664    0.5822    0.6323
3370.684    0.6403    0.6564
3370.704    0.6633    0.6486
3370.724    0.6017    0.5700
3370.744    0.4341    0.4172
3370.764    0.2529    0.2491
3370.783    0.1307    0.1434
3370.803    0.1199    0.1208
3370.823    0.1851    0.1739
3370.843    0.2757    0.2656
3370.863    0.3466    0.3629
3370.883    0.3921    0.4408
3370.902    0.4331    0.4711
3370.922    0.4505    0.4511
3370.942    0.4213    0.4221
3370.962    0.4056    0.4365
3370.982    0.4433    0.4977
3371.002    0.5066    0.5652
3371.021    0.5692    0.6005
3371.041    0.6083    0.6016
3371.061    0.6177    0.5773
3371.081    0.6026    0.5406
3371.101    0.5800    0.5059
3371.121    0.5585    0.4896
3371.140    0.5456    0.5041
3371.160    0.5683    0.5591
3371.180    0.6403    0.6507
3371.200    0.7295    0.7530
3371.220    0.7690    0.8190
# 115715  57  3370.108  3371.219
3370.108    0.8236    0.8249
3370.128    0.7741    0.7949
3370.148    0.7150    0.7475
3370.168    0.6659    0.7057
3370.188    0.6458    0.6883
3370.208    0.6607    0.6872
3370.227    0.6992    0.6756
3370.247    0.7075    0.6340
3370.267    0.6575    0.5622
3370.287    0.5336    0.4683
3370.307    0.4032    0.3794
3370.326    0.3567    0.3529
3370.346    0.4271    0.4174
3370.366    0.5196    0.5119
3370.386    0.4979    0.5204
3370.406    0.4041    0.4138
3370.426    0.2762    0.2915
3370.445    0.2710    0.2724
3370.465    0.4134    0.3907
3370.485    0.6193    0.5852
3370.505    0.7682    0.7466
3370.525    0.8153    0.8074
3370.545    0.7885    0.7716
3370.564    0.7203    0.6890
3370.584    0.6246    0.6059
3370.604    0.5500    0.5691
3370.624    0.5113    0.5825
3370.644    0.5335    0.6177
3370.664    0.5832    0.6530
3370.683    0.6436    0.6766
3370.703    0.6604    0.6610
3370.723    0.5748    0.5652
3370.743    0.4082    0.3996
3370.763    0.2337    0.2339
3370.783    0.1279    0.1376
3370.802    0.1315    0.1301
3370.822    0.2106    0.1928
3370.842    0.3051    0.2932
3370.862    0.3764    0.3939
3370.882    0.4272    0.4627
3370.901    0.4487    0.4801
3370.921    0.4432    0.4595
3370.941    0.4285    0.4446
3370.961    0.4316    0.4728
3370.981    0.4783    0.5378
3371.001    0.5434    0.6020
3371.020    0.5974    0.6328
3371.040    0.6295    0.6281
3371.060    0.6393    0.5969
3371.080    0.6255    0.5571
3371.100    0.6023    0.5253
3371.120    0.5848    0.5153
3371.139    0.5809    0.5339
3371.159    0.6180    0.5867
3371.179    0.6882    0.6693
3371.199    0.7582    0.7572
3371.219    0.7768    0.8056
# 116613  57  3370.109  3371.219
3370.109    0.7679    0.7761
3370.129    0.7291    0.7454
3370.149    0.6680    0.7010
3370.169    0.6107    0.6605
3370.188    0.5899    0.6350
3370.208    0.6034    0.6138
3370.228    0.6260    0.5817
3370.248    0.6216    0.5305
3370.268    0.5715    0.4651
3370.288    0.4745    0.3971
3370.307    0.3727    0.3512
3370.327    0.3467    0.3511
3370.347    0.3961    0.4019
3370.367    0.4364    0.4494
3370.387    0.4194    0.4284
3370.407    0.3442    0.3405
3370.426    0.2519    0.2629
3370.446    0.2627    0.2644
3370.466    0.3865    0.3720
3370.486    0.5592    0.5362
3370.506    0.6877    0.6756
3370.525    0.7332    0.7321
3370.545    0.7115    0.7078
3370.565    0.6492    0.6347
3370.585    0.5685    0.5621
3370.605    0.4992    0.5224
3370.625    0.4653    0.5170
3370.644    0.4636    0.5287
3370.664    0.4928    0.5455
3370.684    0.5328    0.5526
3370.704    0.5259    0.5229
3370.724    0.4399    0.4354
3370.744    0.3026    0.3075
3370.763    0.1775    0.1939
3370.783    0.1175    0.1253
3370.803    0.1256    0.1225
3370.823    0.1841    0.1738
3370.843    0.2583    0.2556
3370.863    0.3262    0.3403
3370.882    0.3772    0.3995
3370.902    0.4055    0.4254
3370.922    0.4036    0.4237
3370.942    0.3956    0.4247
3370.962    0.4062    0.4529
3370.982    0.4411    0.5048
3371.001    0.4862    0.5526
3371.021    0.5314    0.5777
3371.041    0.5644    0.5698
3371.061    0.5774    0.5383
3371.081    0.5662    0.5000
3371.100    0.5539    0.4724
3371.120    0.5411    0.4630
3371.140    0.5439    0.4806
3371.160    0.5780    0.5299
3371.180    0.6387    0.6065
3371.200    0.6963    0.6841
3371.219    0.6990    0.7178
# 999999  57  3370.109  3371.219
3370.109    0.7700    0.7617
3370.129    0.7352    0.7365
3370.149    0.6611    0.6842
3370.168    0.5864    0.6317
3370.188    0.5480    0.5990
3370.208    0.5542    0.5936
3370.228    0.5963    0.5899
3370.248    0.6187    0.5598
3370.268    0.5893    0.4976
3370.287    0.4883    0.4187
3370.307    0.3623    0.3341
3370.327    0.2921    0.2895
3370.347    0.3282    0.3262
3370.367    0.4240    0.4175
3370.387    0.4694    0.4649
3370.406    0.3961    0.4098
3370.426    0.2728    0.2951
3370.446    0.2273    0.2358
3370.466    0.3194    0.3028
3370.486    0.5049    0.4712
3370.506    0.6755    0.6474
3370.525    0.7558    0.7411
3370.545    0.7508    0.7347
3370.565    0.6842    0.6509
3370.585    0.5731    0.5485
3370.605    0.4705    0.4828
3370.625    0.4124    0.4749
3370.644    0.4184    0.5022
3370.664    0.4690    0.5400
3370.684    0.5375    0.5732
3370.704    0.5746    0.5798
3370.724    0.5320    0.5235
3370.743    0.4104    0.4038
3370.763    0.2514    0.2541
3370.783    0.1382    0.1437
3370.803    0.1046    0.1057
3370.823    0.1441    0.1333
3370.843    0.2178    0.2012
3370.862    0.2820    0.2784
3370.882    0.3345    0.3483
3370.902    0.3657    0.3836
3370.922    0.3680    0.3777
3370.942    0.3524    0.3581
3370.962    0.3403    0.3656
3370.981    0.3613    0.4098
3371.001    0.4098    0.4721
3371.021    0.4617    0.5156
3371.041    0.5037    0.5230
3371.061    0.5270    0.4997
3371.081    0.5193    0.4612
3371.100    0.4901    0.4263
3371.120    0.4726    0.4064
3371.140    0.4669    0.4163
3371.160    0.4931    0.4645
3371.180    0.5621    0.5522
3371.199    0.6504    0.6546
3371.219    0.6953    0.7374


==> anc/specdat/fit_NH3382.dat <==
# 001499  37  3382.115  3382.833
3382.115    0.8192    0.7013
3382.135    0.8678    0.7762
3382.155    0.8350    0.8106
3382.175    0.7343    0.7764
3382.195    0.6282    0.6950
3382.215    0.5821    0.6183
3382.235    0.6038    0.5792
3382.255    0.6177    0.5607
3382.275    0.5694    0.5229
3382.295    0.4705    0.4552
3382.315    0.3941    0.3959
3382.335    0.3834    0.3844
3382.355    0.3847    0.3940
3382.375    0.3357    0.3582
3382.395    0.2420    0.2679
3382.415    0.1775    0.1869
3382.435    0.1828    0.1726
3382.454    0.2392    0.2297
3382.474    0.3360    0.3496
3382.494    0.4858    0.5059
3382.514    0.6577    0.6575
3382.534    0.7670    0.7677
3382.554    0.7867    0.8314
3382.574    0.7442    0.8551
3382.594    0.6931    0.8279
3382.614    0.6449    0.7269
3382.634    0.5396    0.5523
3382.654    0.3713    0.3542
3382.674    0.2297    0.2119
3382.694    0.1729    0.1824
3382.714    0.2493    0.2750
3382.734    0.4315    0.4497
3382.754    0.6386    0.6334
3382.774    0.8179    0.7663
3382.793    0.9147    0.8352
3382.813    0.9761    0.8612
3382.833    1.0086    0.8370
# 001598  37  3382.111  3382.829
3382.111    0.8780    0.8074
3382.131    0.9064    0.8547
3382.151    0.8995    0.8839
3382.171    0.8346    0.8642
3382.190    0.7372    0.8033
3382.210    0.6899    0.7338
3382.230    0.7191    0.6984
3382.250    0.7672    0.6929
3382.270    0.7535    0.6772
3382.290    0.6527    0.6233
3382.310    0.5530    0.5554
3382.330    0.5235    0.5286
3382.350    0.5349    0.5384
3382.370    0.4785    0.5014
3382.390    0.3396    0.3809
3382.410    0.2374    0.2547
3382.430    0.2278    0.2147
3382.450    0.2973    0.2767
3382.470    0.3946    0.4067
3382.490    0.5275    0.5695
3382.509    0.6982    0.7183
3382.529    0.8183    0.8302
3382.549    0.8708    0.8888
3382.569    0.8578    0.9110
3382.589    0.8293    0.8987
3382.609    0.7809    0.8266
3382.629    0.6670    0.6703
3382.649    0.4725    0.4536
3382.669    0.2773    0.2637
3382.689    0.1841    0.1888
3382.709    0.2458    0.2607
3382.729    0.4285    0.4457
3382.749    0.6608    0.6555
3382.769    0.8362    0.8076
3382.789    0.9361    0.8847
3382.809    0.9842    0.9154
3382.829    1.0042    0.9147
# 001803  37  3382.116  3382.834
3382.116    0.6132    0.5500
3382.136    0.6097    0.5932
3382.156    0.5897    0.6091
3382.176    0.5569    0.5947
3382.196    0.5259    0.5558
3382.216    0.4952    0.5038
3382.236    0.4596    0.4509
3382.255    0.4280    0.4078
3382.275    0.3940    0.3729
3382.295    0.3527    0.3458
3382.315    0.3155    0.3199
3382.335    0.2807    0.2893
3382.355    0.2435    0.2524
3382.375    0.2113    0.2140
3382.395    0.1856    0.1837
3382.415    0.1720    0.1720
3382.435    0.1861    0.1857
3382.455    0.2291    0.2257
3382.475    0.2861    0.2856
3382.495    0.3469    0.3528
3382.515    0.3993    0.4122
3382.535    0.4345    0.4491
3382.555    0.4367    0.4544
3382.575    0.4182    0.4265
3382.594    0.3748    0.3753
3382.614    0.3201    0.3082
3382.634    0.2550    0.2434
3382.654    0.1990    0.1957
3382.674    0.1696    0.1754
3382.694    0.1736    0.1857
3382.714    0.2147    0.2230
3382.734    0.2817    0.2796
3382.754    0.3556    0.3449
3382.774    0.4293    0.4087
3382.794    0.4804    0.4625
3382.814    0.5120    0.5007
3382.834    0.5174    0.5229
# 004290  37  3382.116  3382.834
3382.116    0.8670    0.7777
3382.136    0.8956    0.8299
3382.156    0.8602    0.8559
3382.176    0.7874    0.8316
3382.196    0.7015    0.7686
3382.216    0.6736    0.7053
3382.236    0.6966    0.6707
3382.256    0.7093    0.6546
3382.276    0.6860    0.6252
3382.296    0.5927    0.5689
3382.316    0.5051    0.5133
3382.336    0.4846    0.4912
3382.356    0.4822    0.4811
3382.375    0.4159    0.4294
3382.395    0.2901    0.3237
3382.415    0.2133    0.2281
3382.435    0.2226    0.2055
3382.455    0.2813    0.2675
3382.475    0.3790    0.3925
3382.495    0.5212    0.5492
3382.515    0.6823    0.6981
3382.535    0.7962    0.8052
3382.555    0.8279    0.8632
3382.575    0.8059    0.8794
3382.595    0.7773    0.8474
3382.615    0.7138    0.7470
3382.635    0.5702    0.5749
3382.655    0.3960    0.3759
3382.675    0.2367    0.2267
3382.694    0.1786    0.1854
3382.714    0.2477    0.2619
3382.734    0.4146    0.4298
3382.754    0.6223    0.6203
3382.774    0.7838    0.7670
3382.794    0.8983    0.8504
3382.814    0.9723    0.8851
3382.834    0.9784    0.8792
# 005176  37  3382.117  3382.834
3382.117    0.8976    0.7754
3382.136    0.8972    0.8318
3382.156    0.8702    0.8509
3382.176    0.7851    0.8192
3382.196    0.7013    0.7595
3382.216    0.6866    0.7042
3382.236    0.6831    0.6653
3382.256    0.6647    0.6255
3382.276    0.6008    0.5658
3382.296    0.5080    0.4967
3382.316    0.4535    0.4534
3382.336    0.4442    0.4479
3382.356    0.4250    0.4365
3382.376    0.3509    0.3717
3382.396    0.2536    0.2723
3382.416    0.2009    0.2038
3382.435    0.2196    0.2073
3382.455    0.2890    0.2830
3382.475    0.3978    0.4111
3382.495    0.5425    0.5598
3382.515    0.6874    0.6912
3382.535    0.7663    0.7822
3382.555    0.7640    0.8316
3382.575    0.7266    0.8389
3382.595    0.6872    0.7876
3382.615    0.6266    0.6624
3382.635    0.4924    0.4804
3382.655    0.3152    0.3012
3382.675    0.1978    0.1941
3382.695    0.1881    0.1983
3382.715    0.2880    0.3096
3382.734    0.4699    0.4733
3382.754    0.6660    0.6422
3382.774    0.7993    0.7617
3382.794    0.8904    0.8278
3382.814    0.9423    0.8519
3382.834    0.9445    0.8308
# 006405  37  3382.110  3382.828
3382.110    0.8931    0.8041
3382.130    0.9156    0.8566
3382.150    0.8972    0.8833
3382.170    0.8204    0.8616
3382.190    0.7430    0.8024
3382.210    0.7160    0.7427
3382.230    0.7338    0.7083
3382.250    0.7525    0.6872
3382.270    0.7083    0.6482
3382.290    0.6067    0.5812
3382.310    0.5199    0.5206
3382.330    0.5013    0.5071
3382.350    0.5105    0.5130
3382.369    0.4389    0.4661
3382.389    0.3055    0.3485
3382.409    0.2249    0.2379
3382.429    0.2278    0.2097
3382.449    0.2858    0.2731
3382.469    0.3848    0.4014
3382.489    0.5375    0.5622
3382.509    0.6968    0.7138
3382.529    0.8080    0.8202
3382.549    0.8418    0.8762
3382.569    0.8188    0.8947
3382.589    0.7872    0.8706
3382.609    0.7332    0.7795
3382.629    0.6045    0.6094
3382.649    0.4231    0.4008
3382.669    0.2528    0.2388
3382.689    0.1841    0.1953
3382.708    0.2619    0.2798
3382.728    0.4538    0.4618
3382.748    0.6677    0.6578
3382.768    0.8362    0.7984
3382.788    0.9294    0.8718
3382.808    0.9761    0.9012
3382.828    0.9972    0.8954
# 006455  37  3382.112  3382.829
3382.112    0.8574    0.7626
3382.132    0.8849    0.8230
3382.151    0.8861    0.8600
3382.171    0.8032    0.8435
3382.191    0.7066    0.7750
3382.211    0.6557    0.6986
3382.231    0.6739    0.6567
3382.251    0.7168    0.6445
3382.271    0.6734    0.6193
3382.291    0.5729    0.5544
3382.311    0.4708    0.4787
3382.331    0.4588    0.4514
3382.351    0.4664    0.4676
3382.371    0.4218    0.4428
3382.391    0.2980    0.3380
3382.411    0.2095    0.2241
3382.431    0.1978    0.1854
3382.450    0.2521    0.2340
3382.470    0.3426    0.3529
3382.490    0.4801    0.5146
3382.510    0.6567    0.6800
3382.530    0.8011    0.8024
3382.550    0.8474    0.8684
3382.570    0.8281    0.8927
3382.590    0.7764    0.8774
3382.610    0.7347    0.7998
3382.630    0.6440    0.6405
3382.650    0.4471    0.4285
3382.670    0.2614    0.2477
3382.690    0.1733    0.1773
3382.710    0.2226    0.2448
3382.730    0.4062    0.4203
3382.750    0.6292    0.6249
3382.769    0.8111    0.7734
3382.789    0.9260    0.8596
3382.809    0.9817    0.8958
3382.829    1.0044    0.8956
# 007244  37  3382.111  3382.829
3382.111    0.8370    0.7540
3382.131    0.8652    0.8115
3382.151    0.8551    0.8472
3382.171    0.8151    0.8329
3382.191    0.7256    0.7748
3382.211    0.6731    0.7084
3382.230    0.6682    0.6667
3382.250    0.6888    0.6424
3382.270    0.6575    0.6104
3382.290    0.5746    0.5541
3382.310    0.4939    0.4944
3382.330    0.4663    0.4660
3382.350    0.4577    0.4591
3382.370    0.4010    0.4183
3382.390    0.2963    0.3231
3382.410    0.2139    0.2258
3382.430    0.2030    0.1900
3382.450    0.2483    0.2351
3382.470    0.3344    0.3467
3382.490    0.4749    0.4991
3382.510    0.6408    0.6548
3382.530    0.7560    0.7748
3382.549    0.8111    0.8418
3382.569    0.8093    0.8676
3382.589    0.7621    0.8451
3382.609    0.7124    0.7577
3382.629    0.5968    0.5983
3382.649    0.4170    0.4027
3382.669    0.2541    0.2427
3382.689    0.1718    0.1798
3382.709    0.2241    0.2358
3382.729    0.3777    0.3879
3382.749    0.5804    0.5753
3382.769    0.7521    0.7311
3382.789    0.8764    0.8262
3382.809    0.9451    0.8702
3382.829    0.9768    0.8722
# 007585  37  3382.116  3382.834
3382.116    0.8898    0.7674
3382.136    0.8983    0.8285
3382.156    0.8517    0.8521
3382.176    0.7861    0.8247
3382.196    0.7040    0.7656
3382.216    0.6789    0.7076
3382.236    0.6936    0.6657
3382.256    0.6773    0.6259
3382.276    0.6102    0.5690
3382.295    0.5163    0.5043
3382.315    0.4498    0.4566
3382.335    0.4506    0.4469
3382.355    0.4328    0.4382
3382.375    0.3571    0.3795
3382.395    0.2507    0.2795
3382.415    0.1996    0.2014
3382.435    0.2045    0.1935
3382.455    0.2680    0.2609
3382.475    0.3747    0.3863
3382.495    0.5212    0.5409
3382.515    0.6755    0.6847
3382.535    0.7741    0.7863
3382.555    0.7818    0.8393
3382.575    0.7530    0.8464
3382.595    0.7099    0.7974
3382.614    0.6371    0.6856
3382.634    0.5133    0.5102
3382.654    0.3484    0.3270
3382.674    0.2137    0.2058
3382.694    0.1805    0.1919
3382.714    0.2660    0.2883
3382.734    0.4540    0.4556
3382.754    0.6434    0.6285
3382.774    0.7938    0.7558
3382.794    0.8894    0.8283
3382.814    0.9309    0.8568
3382.834    0.9605    0.8412
# 007902  37  3382.111  3382.829
3382.111    0.8588    0.7440
3382.131    0.8937    0.8121
3382.151    0.8634    0.8433
3382.171    0.7737    0.8151
3382.191    0.6727    0.7451
3382.211    0.6460    0.6753
3382.231    0.6586    0.6302
3382.251    0.6580    0.5947
3382.271    0.5944    0.5390
3382.291    0.4827    0.4624
3382.311    0.4094    0.4048
3382.331    0.3943    0.3996
3382.350    0.4031    0.4129
3382.370    0.3491    0.3782
3382.390    0.2492    0.2836
3382.410    0.1837    0.1942
3382.430    0.1839    0.1709
3382.450    0.2393    0.2257
3382.470    0.3310    0.3457
3382.490    0.4715    0.5070
3382.510    0.6442    0.6670
3382.530    0.7777    0.7843
3382.550    0.8046    0.8490
3382.570    0.7695    0.8692
3382.590    0.7295    0.8391
3382.610    0.6858    0.7391
3382.630    0.5736    0.5679
3382.649    0.3938    0.3806
3382.669    0.2432    0.2327
3382.689    0.1874    0.1969
3382.709    0.2635    0.2864
3382.729    0.4424    0.4602
3382.749    0.6644    0.6436
3382.769    0.8381    0.7771
3382.789    0.9171    0.8494
3382.809    0.9727    0.8744
3382.829    0.9915    0.8517
# 007918  37  3382.110  3382.828
3382.110    0.8515    0.7814
3382.130    0.8843    0.8293
3382.150    0.8931    0.8632
3382.170    0.8360    0.8564
3382.190    0.7554    0.8085
3382.210    0.7065    0.7471
3382.230    0.7021    0.7024
3382.250    0.7223    0.6770
3382.270    0.7049    0.6471
3382.290    0.6249    0.5948
3382.310    0.5373    0.5359
3382.330    0.5001    0.5036
3382.350    0.4945    0.4945
3382.369    0.4462    0.4603
3382.389    0.3397    0.3689
3382.409    0.2425    0.2633
3382.429    0.2189    0.2126
3382.449    0.2612    0.2457
3382.469    0.3475    0.3493
3382.489    0.4746    0.4941
3382.509    0.6311    0.6434
3382.529    0.7542    0.7624
3382.549    0.8111    0.8371
3382.569    0.8130    0.8728
3382.589    0.7757    0.8658
3382.609    0.7300    0.7951
3382.629    0.6266    0.6470
3382.649    0.4675    0.4501
3382.669    0.2935    0.2762
3382.689    0.1928    0.1956
3382.708    0.2193    0.2333
3382.728    0.3577    0.3766
3382.748    0.5673    0.5668
3382.768    0.7560    0.7316
3382.788    0.8908    0.8343
3382.808    0.9607    0.8825
3382.828    1.0081    0.8902
# 008486  37  3382.112  3382.829
3382.112    0.8515    0.7642
3382.132    0.8748    0.8211
3382.151    0.8780    0.8582
3382.171    0.8368    0.8549
3382.191    0.7540    0.8121
3382.211    0.7175    0.7572
3382.231    0.7219    0.7150
3382.251    0.7256    0.6838
3382.271    0.6904    0.6424
3382.291    0.6056    0.5804
3382.311    0.5170    0.5196
3382.331    0.4854    0.4915
3382.351    0.4879    0.4843
3382.371    0.4313    0.4431
3382.391    0.3165    0.3468
3382.411    0.2298    0.2463
3382.431    0.2217    0.2069
3382.451    0.2616    0.2496
3382.470    0.3487    0.3517
3382.490    0.4716    0.4962
3382.510    0.6236    0.6431
3382.530    0.7381    0.7568
3382.550    0.7907    0.8232
3382.570    0.7865    0.8455
3382.590    0.7475    0.8207
3382.610    0.6853    0.7330
3382.630    0.5689    0.5776
3382.650    0.4018    0.3892
3382.670    0.2445    0.2351
3382.690    0.1696    0.1725
3382.710    0.2064    0.2215
3382.730    0.3452    0.3624
3382.750    0.5367    0.5400
3382.769    0.7198    0.6849
3382.789    0.8459    0.7832
3382.809    0.9108    0.8335
3382.829    0.9493    0.8464
# 009172  37  3382.111  3382.829
3382.111    0.7872    0.6898
3382.131    0.8024    0.7435
3382.151    0.7697    0.7721
3382.171    0.7271    0.7663
3382.191    0.6820    0.7313
3382.210    0.6497    0.6834
3382.230    0.6308    0.6279
3382.250    0.5953    0.5724
3382.270    0.5485    0.5200
3382.290    0.4909    0.4749
3382.310    0.4354    0.4395
3382.330    0.3978    0.4081
3382.350    0.3648    0.3686
3382.370    0.3021    0.3143
3382.390    0.2539    0.2549
3382.410    0.2154    0.2130
3382.430    0.2141    0.2108
3382.450    0.2616    0.2578
3382.470    0.3480    0.3480
3382.490    0.4544    0.4626
3382.510    0.5454    0.5757
3382.529    0.6350    0.6587
3382.549    0.6753    0.7034
3382.569    0.6510    0.6957
3382.589    0.5914    0.6352
3382.609    0.5180    0.5317
3382.629    0.4193    0.4078
3382.649    0.3056    0.2953
3382.669    0.2248    0.2256
3382.689    0.2079    0.2181
3382.709    0.2589    0.2729
3382.729    0.3664    0.3720
3382.749    0.4888    0.4872
3382.769    0.6139    0.5921
3382.789    0.7152    0.6697
3382.809    0.7697    0.7117
3382.829    0.7698    0.7165
# 009349  37  3382.112  3382.829
3382.112    0.8674    0.7663
3382.132    0.8792    0.8215
3382.151    0.8504    0.8408
3382.171    0.7633    0.8098
3382.191    0.6750    0.7452
3382.211    0.6589    0.6850
3382.231    0.6883    0.6503
3382.251    0.6888    0.6262
3382.271    0.6281    0.5855
3382.291    0.5317    0.5254
3382.311    0.4752    0.4770
3382.331    0.4664    0.4618
3382.351    0.4388    0.4487
3382.371    0.3628    0.3884
3382.391    0.2622    0.2888
3382.411    0.2084    0.2124
3382.431    0.2232    0.2081
3382.451    0.2831    0.2801
3382.470    0.3899    0.4004
3382.490    0.5349    0.5522
3382.510    0.6863    0.6918
3382.530    0.7779    0.7903
3382.550    0.8078    0.8429
3382.570    0.7786    0.8525
3382.590    0.7211    0.8074
3382.610    0.6500    0.6907
3382.630    0.5133    0.5125
3382.650    0.3483    0.3264
3382.670    0.2106    0.2028
3382.690    0.1761    0.1872
3382.710    0.2638    0.2831
3382.730    0.4494    0.4522
3382.750    0.6393    0.6282
3382.769    0.7838    0.7530
3382.789    0.8762    0.8289
3382.809    0.9249    0.8604
3382.829    0.9537    0.8496
# 009519  37  3382.116  3382.834
3382.116    0.6530    0.6116
3382.136    0.6473    0.6403
3382.156    0.6377    0.6486
3382.176    0.6091    0.6356
3382.196    0.5868    0.6055
3382.216    0.5591    0.5647
3382.236    0.5275    0.5207
3382.256    0.4906    0.4786
3382.276    0.4512    0.4405
3382.296    0.4136    0.4045
3382.315    0.3709    0.3698
3382.335    0.3189    0.3313
3382.355    0.2823    0.2919
3382.375    0.2566    0.2569
3382.395    0.2398    0.2342
3382.415    0.2333    0.2309
3382.435    0.2523    0.2512
3382.455    0.2968    0.2935
3382.475    0.3468    0.3505
3382.495    0.4008    0.4105
3382.515    0.4472    0.4603
3382.535    0.4805    0.4881
3382.555    0.4854    0.4873
3382.575    0.4560    0.4579
3382.595    0.4117    0.4068
3382.615    0.3531    0.3462
3382.634    0.2976    0.2927
3382.654    0.2544    0.2532
3382.674    0.2309    0.2397
3382.694    0.2474    0.2548
3382.714    0.2937    0.2952
3382.734    0.3541    0.3529
3382.754    0.4249    0.4178
3382.774    0.4940    0.4801
3382.794    0.5443    0.5322
3382.814    0.5761    0.5707
3382.834    0.5880    0.5959
# 009829  37  3382.117  3382.835
3382.117    0.9318    0.8327
3382.137    0.9245    0.8726
3382.157    0.8584    0.8670
3382.177    0.7459    0.8126
3382.197    0.6842    0.7434
3382.217    0.7060    0.6986
3382.236    0.7508    0.6820
3382.256    0.7477    0.6598
3382.276    0.6503    0.6042
3382.296    0.5388    0.5319
3382.316    0.4916    0.4945
3382.336    0.4972    0.5025
3382.356    0.4600    0.4861
3382.376    0.3458    0.3914
3382.396    0.2413    0.2679
3382.416    0.2134    0.2061
3382.436    0.2603    0.2405
3382.456    0.3525    0.3512
3382.476    0.4739    0.5070
3382.496    0.6361    0.6703
3382.516    0.7800    0.7974
3382.536    0.8523    0.8702
3382.555    0.8545    0.8987
3382.575    0.8187    0.8919
3382.595    0.7759    0.8306
3382.615    0.6811    0.6920
3382.635    0.5085    0.4900
3382.655    0.3156    0.2963
3382.675    0.1959    0.1971
3382.695    0.2189    0.2355
3382.715    0.3794    0.3926
3382.735    0.6052    0.5954
3382.755    0.7880    0.7610
3382.775    0.8863    0.8564
3382.795    0.9367    0.8985
3382.815    0.9563    0.9039
3382.835    0.9449    0.8662
# 010321  37  3382.116  3382.834
3382.116    0.8666    0.7471
3382.136    0.8580    0.7995
3382.156    0.8156    0.8123
3382.176    0.7352    0.7823
3382.196    0.6660    0.7298
3382.216    0.6592    0.6770
3382.236    0.6607    0.6305
3382.256    0.6230    0.5816
3382.276    0.5618    0.5252
3382.296    0.4866    0.4733
3382.316    0.4346    0.4417
3382.336    0.4092    0.4234
3382.356    0.3805    0.3880
3382.376    0.3003    0.3190
3382.396    0.2305    0.2406
3382.416    0.1975    0.1967
3382.435    0.2203    0.2121
3382.455    0.2935    0.2900
3382.475    0.4091    0.4145
3382.495    0.5375    0.5560
3382.515    0.6599    0.6801
3382.535    0.7288    0.7619
3382.555    0.7291    0.7927
3382.575    0.6928    0.7697
3382.595    0.6356    0.6893
3382.615    0.5425    0.5565
3382.635    0.4172    0.3991
3382.655    0.2786    0.2642
3382.675    0.1929    0.1977
3382.695    0.2105    0.2212
3382.715    0.3114    0.3240
3382.735    0.4649    0.4683
3382.754    0.6217    0.6015
3382.774    0.7359    0.7076
3382.794    0.8188    0.7704
3382.814    0.8555    0.7900
3382.834    0.8397    0.7651
# 011728  37  3382.112  3382.829
3382.112    0.8502    0.7487
3382.132    0.8913    0.8110
3382.151    0.8724    0.8420
3382.171    0.7932    0.8215
3382.191    0.6894    0.7584
3382.211    0.6375    0.6909
3382.231    0.6558    0.6468
3382.251    0.6814    0.6173
3382.271    0.6327    0.5737
3382.291    0.5284    0.5078
3382.311    0.4495    0.4496
3382.331    0.4235    0.4320
3382.351    0.4259    0.4327
3382.371    0.3756    0.3919
3382.391    0.2742    0.2979
3382.411    0.2007    0.2088
3382.431    0.1947    0.1840
3382.451    0.2469    0.2373
3382.470    0.3364    0.3472
3382.490    0.4662    0.5011
3382.510    0.6399    0.6554
3382.530    0.7743    0.7723
3382.550    0.8017    0.8400
3382.570    0.7714    0.8634
3382.590    0.7264    0.8370
3382.610    0.6739    0.7420
3382.630    0.5675    0.5758
3382.650    0.3903    0.3814
3382.670    0.2447    0.2329
3382.690    0.1845    0.1897
3382.710    0.2479    0.2669
3382.730    0.4128    0.4315
3382.750    0.6294    0.6153
3382.769    0.8072    0.7511
3382.789    0.9032    0.8348
3382.809    0.9645    0.8694
3382.829    0.9895    0.8592
# 012067  37  3382.111  3382.829
3382.111    0.7909    0.6808
3382.131    0.8389    0.7540
3382.151    0.8297    0.8030
3382.171    0.7725    0.7930
3382.191    0.6731    0.7290
3382.210    0.6060    0.6549
3382.230    0.6060    0.5998
3382.250    0.6048    0.5687
3382.270    0.5792    0.5315
3382.290    0.4928    0.4690
3382.310    0.4055    0.4038
3382.330    0.3713    0.3764
3382.350    0.3833    0.3839
3382.370    0.3536    0.3690
3382.390    0.2708    0.2974
3382.410    0.1914    0.2087
3382.430    0.1793    0.1662
3382.450    0.2063    0.1967
3382.470    0.2796    0.2932
3382.490    0.4187    0.4361
3382.510    0.5806    0.5907
3382.529    0.7135    0.7115
3382.549    0.7716    0.7940
3382.569    0.7464    0.8341
3382.589    0.7000    0.8291
3382.609    0.6610    0.7595
3382.629    0.5856    0.6149
3382.649    0.4303    0.4253
3382.669    0.2752    0.2601
3382.689    0.1883    0.1870
3382.709    0.2069    0.2335
3382.729    0.3539    0.3777
3382.749    0.5622    0.5580
3382.769    0.7514    0.7076
3382.789    0.8867    0.7980
3382.809    0.9663    0.8362
3382.829    0.9993    0.8272
# 014614  37  3382.116  3382.834
3382.116    0.8870    0.8033
3382.136    0.9116    0.8488
3382.156    0.8817    0.8612
3382.176    0.7938    0.8272
3382.196    0.7039    0.7654
3382.216    0.6789    0.7104
3382.236    0.7119    0.6780
3382.256    0.7173    0.6518
3382.275    0.6545    0.6101
3382.295    0.5592    0.5495
3382.315    0.5016    0.5035
3382.335    0.4899    0.4916
3382.355    0.4674    0.4781
3382.375    0.3909    0.4120
3382.395    0.2770    0.3046
3382.415    0.2139    0.2236
3382.435    0.2344    0.2199
3382.455    0.3128    0.2959
3382.475    0.4134    0.4282
3382.495    0.5511    0.5838
3382.515    0.6995    0.7231
3382.535    0.7991    0.8185
3382.555    0.8373    0.8680
3382.575    0.7969    0.8760
3382.594    0.7560    0.8352
3382.614    0.6902    0.7229
3382.634    0.5508    0.5451
3382.654    0.3769    0.3538
3382.674    0.2297    0.2254
3382.694    0.2038    0.2128
3382.714    0.3038    0.3192
3382.734    0.4837    0.4979
3382.754    0.6875    0.6753
3382.774    0.8354    0.7995
3382.794    0.9236    0.8652
3382.814    0.9504    0.8876
3382.834    0.9674    0.8696
# 014623  37  3382.117  3382.834
3382.117    0.8553    0.7175
3382.136    0.8397    0.7730
3382.156    0.7827    0.7890
3382.176    0.7037    0.7607
3382.196    0.6512    0.7084
3382.216    0.6331    0.6537
3382.236    0.6269    0.6030
3382.256    0.6001    0.5500
3382.276    0.5289    0.4943
3382.296    0.4529    0.4467
3382.316    0.4130    0.4178
3382.336    0.3855    0.3970
3382.356    0.3469    0.3582
3382.376    0.2767    0.2918
3382.396    0.2118    0.2223
3382.416    0.1903    0.1873
3382.435    0.2114    0.2070
3382.455    0.2878    0.2838
3382.475    0.4011    0.4023
3382.495    0.5223    0.5347
3382.515    0.6291    0.6494
3382.535    0.6741    0.7236
3382.555    0.6677    0.7468
3382.575    0.6462    0.7148
3382.595    0.5793    0.6265
3382.615    0.4832    0.4932
3382.635    0.3601    0.3461
3382.655    0.2421    0.2288
3382.675    0.1756    0.1773
3382.695    0.1920    0.2056
3382.715    0.2821    0.3019
3382.734    0.4238    0.4264
3382.754    0.5809    0.5553
3382.774    0.6979    0.6560
3382.794    0.7681    0.7190
3382.814    0.8061    0.7406
3382.834    0.7921    0.7176
# 015062  37  3382.116  3382.834
3382.116    0.8987    0.8300
3382.136    0.9164    0.8712
3382.156    0.8857    0.8841
3382.176    0.8065    0.8498
3382.196    0.7350    0.7843
3382.216    0.7115    0.7296
3382.236    0.7521    0.7096
3382.256    0.7832    0.7052
3382.276    0.7415    0.6794
3382.296    0.6468    0.6216
3382.316    0.5609    0.5690
3382.336    0.5581    0.5569
3382.356    0.5317    0.5487
3382.376    0.4338    0.4744
3382.395    0.3110    0.3502
3382.415    0.2414    0.2498
3382.435    0.2703    0.2473
3382.455    0.3542    0.3374
3382.475    0.4553    0.4816
3382.495    0.6094    0.6417
3382.515    0.7605    0.7780
3382.535    0.8474    0.8642
3382.555    0.8634    0.9041
3382.575    0.8533    0.9101
3382.595    0.8128    0.8742
3382.615    0.7425    0.7704
3382.635    0.6006    0.5898
3382.655    0.4097    0.3805
3382.675    0.2384    0.2324
3382.695    0.2017    0.2140
3382.715    0.3140    0.3320
3382.734    0.5110    0.5196
3382.754    0.7283    0.7106
3382.774    0.8790    0.8358
3382.794    0.9465    0.8966
3382.814    0.9687    0.9181
3382.834    0.9734    0.9076
# 015442  37  3382.112  3382.829
3382.112    0.8574    0.7743
3382.132    0.8906    0.8287
3382.151    0.8754    0.8598
3382.171    0.8008    0.8387
3382.191    0.7006    0.7690
3382.211    0.6590    0.6947
3382.231    0.6806    0.6566
3382.251    0.7228    0.6483
3382.271    0.6976    0.6291
3382.291    0.5979    0.5733
3382.311    0.5055    0.5080
3382.331    0.4845    0.4844
3382.351    0.4896    0.4937
3382.371    0.4265    0.4593
3382.391    0.3125    0.3506
3382.411    0.2196    0.2379
3382.431    0.2161    0.2023
3382.451    0.2754    0.2597
3382.470    0.3702    0.3771
3382.490    0.5080    0.5388
3382.510    0.6630    0.6998
3382.530    0.8033    0.8168
3382.550    0.8578    0.8784
3382.570    0.8418    0.8989
3382.590    0.8039    0.8800
3382.610    0.7520    0.8004
3382.630    0.6396    0.6422
3382.650    0.4546    0.4346
3382.670    0.2721    0.2589
3382.690    0.1913    0.1952
3382.710    0.2469    0.2705
3382.730    0.4322    0.4488
3382.750    0.6551    0.6474
3382.769    0.8258    0.7874
3382.789    0.9228    0.8676
3382.809    0.9752    0.9003
3382.829    1.0069    0.8974
# 016405  37  3382.116  3382.834
3382.116    0.8804    0.7381
3382.136    0.9001    0.8076
3382.156    0.8443    0.8266
3382.176    0.7403    0.7898
3382.196    0.6639    0.7246
3382.216    0.6358    0.6631
3382.236    0.6353    0.6126
3382.256    0.6108    0.5569
3382.276    0.5333    0.4850
3382.295    0.4234    0.4178
3382.315    0.3835    0.3810
3382.335    0.3730    0.3818
3382.355    0.3648    0.3739
3382.375    0.2925    0.3162
3382.395    0.2047    0.2290
3382.415    0.1721    0.1704
3382.435    0.1888    0.1769
3382.455    0.2446    0.2505
3382.475    0.3659    0.3761
3382.495    0.5137    0.5250
3382.515    0.6751    0.6598
3382.535    0.7335    0.7551
3382.555    0.7129    0.8069
3382.575    0.6738    0.8104
3382.595    0.6397    0.7499
3382.614    0.5782    0.6247
3382.634    0.4533    0.4458
3382.654    0.2958    0.2777
3382.674    0.1893    0.1837
3382.694    0.1812    0.1965
3382.714    0.2890    0.3083
3382.734    0.4658    0.4745
3382.754    0.6581    0.6334
3382.774    0.8009    0.7454
3382.794    0.8867    0.8061
3382.814    0.9268    0.8207
3382.834    0.9139    0.7798
# 017336  37  3382.116  3382.834
3382.116    0.8511    0.7619
3382.136    0.8772    0.8098
3382.156    0.8204    0.8141
3382.176    0.6947    0.7539
3382.196    0.5887    0.6616
3382.216    0.5679    0.5970
3382.236    0.6414    0.5860
3382.256    0.6907    0.5969
3382.276    0.6468    0.5805
3382.296    0.5375    0.5263
3382.316    0.4648    0.4758
3382.336    0.4492    0.4628
3382.356    0.4368    0.4496
3382.376    0.3516    0.3786
3382.396    0.2483    0.2696
3382.415    0.2042    0.2020
3382.435    0.2288    0.2149
3382.455    0.3092    0.3075
3382.475    0.4234    0.4533
3382.495    0.5872    0.6190
3382.515    0.7568    0.7609
3382.535    0.8344    0.8500
3382.555    0.8468    0.8910
3382.575    0.8089    0.8941
3382.595    0.7713    0.8470
3382.615    0.6953    0.7263
3382.635    0.5396    0.5363
3382.655    0.3517    0.3363
3382.675    0.2197    0.2120
3382.695    0.2093    0.2176
3382.715    0.3239    0.3489
3382.734    0.5324    0.5357
3382.754    0.7470    0.7178
3382.774    0.8788    0.8352
3382.794    0.9389    0.8904
3382.814    0.9618    0.9014
3382.834    0.9598    0.8672
# 018261  37  3382.116  3382.834
3382.116    0.9185    0.8153
3382.136    0.8997    0.8566
3382.156    0.8387    0.8557
3382.176    0.7691    0.8166
3382.196    0.7234    0.7638
3382.216    0.7223    0.7185
3382.236    0.7269    0.6800
3382.256    0.6925    0.6345
3382.276    0.6128    0.5782
3382.296    0.5348    0.5297
3382.315    0.5021    0.5079
3382.335    0.4908    0.4958
3382.355    0.4304    0.4509
3382.375    0.3284    0.3584
3382.395    0.2426    0.2616
3382.415    0.2174    0.2184
3382.435    0.2693    0.2522
3382.455    0.3565    0.3520
3382.475    0.4795    0.4911
3382.495    0.6236    0.6340
3382.515    0.7274    0.7470
3382.535    0.7775    0.8147
3382.555    0.7721    0.8366
3382.575    0.7365    0.8078
3382.595    0.6784    0.7166
3382.615    0.5643    0.5647
3382.634    0.4088    0.3957
3382.654    0.2667    0.2505
3382.674    0.1898    0.1916
3382.694    0.2217    0.2387
3382.714    0.3569    0.3714
3382.734    0.5386    0.5370
3382.754    0.7006    0.6798
3382.774    0.8050    0.7748
3382.794    0.8762    0.8274
3382.814    0.9076    0.8441
3382.834    0.8750    0.8209
# 019793  37  3382.117  3382.834
3382.117    0.6716    0.5860
3382.136    0.6549    0.6255
3382.156    0.6257    0.6397
3382.176    0.5852    0.6239
3382.196    0.5521    0.5849
3382.216    0.5116    0.5357
3382.236    0.4959    0.4875
3382.256    0.4707    0.4475
3382.276    0.4319    0.4166
3382.296    0.3819    0.3904
3382.316    0.3547    0.3622
3382.336    0.3243    0.3260
3382.356    0.2752    0.2810
3382.376    0.2330    0.2338
3382.396    0.2023    0.1967
3382.416    0.1867    0.1825
3382.435    0.2007    0.1980
3382.455    0.2451    0.2459
3382.475    0.3186    0.3186
3382.495    0.3981    0.4012
3382.515    0.4527    0.4752
3382.535    0.4922    0.5226
3382.555    0.5007    0.5316
3382.575    0.4745    0.4997
3382.595    0.4348    0.4340
3382.615    0.3622    0.3506
3382.635    0.2845    0.2693
3382.655    0.2149    0.2095
3382.675    0.1738    0.1842
3382.695    0.1828    0.1980
3382.715    0.2390    0.2461
3382.734    0.3171    0.3133
3382.754    0.4130    0.3928
3382.774    0.4933    0.4683
3382.794    0.5586    0.5287
3382.814    0.5864    0.5673
3382.834    0.5802    0.5836
# 019911  37  3382.116  3382.834
3382.116    0.8941    0.7870
3382.136    0.8802    0.8270
3382.156    0.8360    0.8431
3382.176    0.7929    0.8308
3382.196    0.7667    0.7997
3382.216    0.7423    0.7616
3382.236    0.7231    0.7226
3382.256    0.6872    0.6809
3382.276    0.6428    0.6356
3382.296    0.5907    0.5916
3382.316    0.5492    0.5536
3382.336    0.5091    0.5151
3382.356    0.4639    0.4609
3382.376    0.3841    0.3868
3382.396    0.3201    0.3128
3382.416    0.2725    0.2726
3382.435    0.2923    0.2874
3382.455    0.3666    0.3593
3382.475    0.4627    0.4701
3382.495    0.5753    0.5917
3382.515    0.6766    0.6968
3382.535    0.7310    0.7670
3382.555    0.7410    0.7929
3382.575    0.7263    0.7688
3382.595    0.6665    0.6925
3382.615    0.5642    0.5712
3382.635    0.4379    0.4297
3382.655    0.3122    0.3073
3382.675    0.2382    0.2426
3382.695    0.2488    0.2564
3382.715    0.3341    0.3420
3382.734    0.4671    0.4628
3382.754    0.6058    0.5947
3382.774    0.7165    0.7018
3382.794    0.7932    0.7698
3382.814    0.8393    0.7960
3382.834    0.8445    0.7831
# 019925  37  3382.111  3382.829
3382.111    0.8513    0.7365
3382.131    0.8896    0.8039
3382.151    0.8494    0.8373
3382.171    0.7700    0.8115
3382.191    0.6753    0.7423
3382.211    0.6427    0.6730
3382.230    0.6437    0.6330
3382.250    0.6682    0.6070
3382.270    0.6132    0.5657
3382.290    0.5186    0.4996
3382.310    0.4406    0.4409
3382.330    0.4239    0.4257
3382.350    0.4227    0.4302
3382.370    0.3681    0.3898
3382.390    0.2649    0.2931
3382.410    0.1960    0.2032
3382.430    0.1912    0.1803
3382.450    0.2432    0.2362
3382.470    0.3439    0.3551
3382.490    0.4933    0.5122
3382.510    0.6589    0.6665
3382.529    0.7654    0.7748
3382.549    0.7956    0.8391
3382.569    0.7656    0.8588
3382.589    0.7142    0.8287
3382.609    0.6595    0.7296
3382.629    0.5518    0.5600
3382.649    0.3840    0.3645
3382.669    0.2316    0.2184
3382.689    0.1700    0.1792
3382.709    0.2401    0.2599
3382.729    0.4145    0.4265
3382.749    0.6174    0.6102
3382.769    0.7834    0.7494
3382.789    0.8999    0.8287
3382.809    0.9721    0.8624
3382.829    0.9915    0.8531
# 020441  37  3382.111  3382.829
3382.111    0.8098    0.7084
3382.131    0.8437    0.7714
3382.151    0.8310    0.8082
3382.171    0.7714    0.7934
3382.191    0.6834    0.7362
3382.211    0.6152    0.6708
3382.230    0.6193    0.6260
3382.250    0.6377    0.5947
3382.270    0.6084    0.5574
3382.290    0.5275    0.5036
3382.310    0.4466    0.4519
3382.330    0.4156    0.4250
3382.350    0.4093    0.4109
3382.370    0.3629    0.3702
3382.390    0.2747    0.2919
3382.410    0.2079    0.2154
3382.430    0.1991    0.1894
3382.450    0.2422    0.2330
3382.470    0.3219    0.3374
3382.490    0.4523    0.4786
3382.510    0.6255    0.6226
3382.530    0.7434    0.7365
3382.549    0.7702    0.8037
3382.569    0.7492    0.8291
3382.589    0.7027    0.8011
3382.609    0.6283    0.7066
3382.629    0.5225    0.5503
3382.649    0.3892    0.3720
3382.669    0.2454    0.2339
3382.689    0.1817    0.1854
3382.709    0.2256    0.2417
3382.729    0.3607    0.3804
3382.749    0.5521    0.5490
3382.769    0.7251    0.6933
3382.789    0.8498    0.7867
3382.809    0.9256    0.8308
3382.829    0.9701    0.8274
# 020719  37  3382.117  3382.835
3382.117    0.7208    0.6378
3382.137    0.7024    0.6797
3382.157    0.6893    0.6969
3382.177    0.6497    0.6863
3382.197    0.6088    0.6527
3382.217    0.5857    0.6066
3382.236    0.5720    0.5604
3382.256    0.5367    0.5155
3382.276    0.4984    0.4770
3382.296    0.4520    0.4432
3382.316    0.4044    0.4094
3382.336    0.3562    0.3701
3382.356    0.3127    0.3229
3382.376    0.2758    0.2729
3382.396    0.2345    0.2317
3382.416    0.2141    0.2134
3382.436    0.2292    0.2280
3382.456    0.2791    0.2773
3382.476    0.3540    0.3530
3382.496    0.4355    0.4394
3382.516    0.5082    0.5172
3382.536    0.5401    0.5682
3382.555    0.5461    0.5804
3382.575    0.5259    0.5513
3382.595    0.4759    0.4853
3382.615    0.4108    0.3970
3382.635    0.3188    0.3076
3382.655    0.2442    0.2385
3382.675    0.2025    0.2057
3382.695    0.1998    0.2157
3382.715    0.2556    0.2643
3382.735    0.3414    0.3392
3382.755    0.4358    0.4245
3382.775    0.5288    0.5050
3382.795    0.5924    0.5690
3382.815    0.6245    0.6098
3382.835    0.6440    0.6269
# 020741  37  3382.117  3382.834
3382.117    0.8620    0.7244
3382.136    0.8678    0.7816
3382.156    0.8087    0.8048
3382.176    0.7377    0.7843
3382.196    0.6705    0.7371
3382.216    0.6483    0.6841
3382.236    0.6457    0.6334
3382.256    0.6150    0.5804
3382.276    0.5453    0.5218
3382.296    0.4684    0.4680
3382.316    0.4223    0.4323
3382.336    0.4053    0.4096
3382.356    0.3766    0.3742
3382.376    0.3005    0.3105
3382.396    0.2340    0.2380
3382.416    0.1990    0.1947
3382.435    0.2098    0.2050
3382.455    0.2770    0.2731
3382.475    0.3740    0.3853
3382.495    0.5008    0.5155
3382.515    0.6170    0.6336
3382.535    0.6858    0.7165
3382.555    0.6947    0.7527
3382.575    0.6549    0.7352
3382.595    0.6001    0.6587
3382.615    0.4956    0.5295
3382.635    0.3773    0.3770
3382.655    0.2630    0.2461
3382.675    0.1797    0.1775
3382.695    0.1778    0.1903
3382.715    0.2569    0.2775
3382.734    0.4063    0.4022
3382.754    0.5569    0.5383
3382.774    0.6842    0.6486
3382.794    0.7714    0.7208
3382.814    0.8192    0.7516
3382.834    0.8321    0.7382
# 020752  37  3382.111  3382.829
3382.111    0.7860    0.6899
3382.131    0.7976    0.7444
3382.151    0.7780    0.7777
3382.171    0.7411    0.7802
3382.191    0.7133    0.7544
3382.211    0.6869    0.7097
3382.230    0.6485    0.6589
3382.250    0.6183    0.6031
3382.270    0.5696    0.5503
3382.290    0.5184    0.5049
3382.310    0.4605    0.4677
3382.330    0.4279    0.4330
3382.350    0.3835    0.3906
3382.370    0.3337    0.3357
3382.390    0.2780    0.2775
3382.410    0.2349    0.2364
3382.430    0.2355    0.2320
3382.450    0.2811    0.2728
3382.470    0.3538    0.3529
3382.490    0.4503    0.4549
3382.510    0.5315    0.5556
3382.529    0.6001    0.6297
3382.549    0.6310    0.6690
3382.569    0.6182    0.6599
3382.589    0.5721    0.6020
3382.609    0.4900    0.5052
3382.629    0.3965    0.3910
3382.649    0.3024    0.2877
3382.669    0.2275    0.2229
3382.689    0.1998    0.2131
3382.709    0.2405    0.2583
3382.729    0.3347    0.3439
3382.749    0.4512    0.4468
3382.769    0.5794    0.5451
3382.789    0.6654    0.6240
3382.809    0.7176    0.6756
3382.829    0.7485    0.6971
# 021165  37  3382.117  3382.834
3382.117    0.9290    0.8364
3382.136    0.9330    0.8784
3382.156    0.8786    0.8884
3382.176    0.8054    0.8551
3382.196    0.7575    0.7991
3382.216    0.7475    0.7518
3382.236    0.7633    0.7231
3382.256    0.7595    0.6931
3382.276    0.6805    0.6391
3382.296    0.5863    0.5700
3382.316    0.5271    0.5270
3382.336    0.5232    0.5257
3382.356    0.4945    0.5124
3382.376    0.3913    0.4297
3382.396    0.2739    0.3065
3382.416    0.2217    0.2278
3382.435    0.2600    0.2382
3382.455    0.3425    0.3292
3382.475    0.4498    0.4712
3382.495    0.6052    0.6276
3382.515    0.7437    0.7586
3382.535    0.8143    0.8416
3382.555    0.8327    0.8813
3382.575    0.8125    0.8835
3382.595    0.7718    0.8333
3382.615    0.6917    0.7084
3382.635    0.5373    0.5175
3382.655    0.3388    0.3223
3382.675    0.2091    0.2047
3382.695    0.2000    0.2136
3382.715    0.3252    0.3430
3382.735    0.5299    0.5354
3382.754    0.7163    0.7036
3382.774    0.8537    0.8187
3382.794    0.9322    0.8762
3382.814    0.9570    0.8970
3382.834    0.9603    0.8815
# 021172  37  3382.111  3382.829
3382.111    0.9009    0.7805
3382.131    0.9219    0.8437
3382.151    0.8833    0.8700
3382.171    0.7914    0.8371
3382.191    0.6989    0.7640
3382.211    0.6739    0.6971
3382.231    0.6939    0.6618
3382.251    0.7034    0.6353
3382.271    0.6375    0.5794
3382.291    0.5086    0.4915
3382.311    0.4238    0.4244
3382.331    0.4295    0.4268
3382.350    0.4389    0.4537
3382.370    0.3784    0.4169
3382.390    0.2687    0.3032
3382.410    0.1891    0.2014
3382.430    0.2016    0.1832
3382.450    0.2680    0.2513
3382.470    0.3604    0.3828
3382.490    0.5055    0.5507
3382.510    0.6834    0.7086
3382.530    0.7951    0.8158
3382.550    0.8300    0.8716
3382.570    0.8000    0.8904
3382.590    0.7761    0.8642
3382.610    0.7199    0.7654
3382.630    0.5812    0.5845
3382.649    0.3989    0.3810
3382.669    0.2322    0.2217
3382.689    0.1759    0.1887
3382.709    0.2766    0.2942
3382.729    0.4747    0.4887
3382.749    0.7013    0.6830
3382.769    0.8702    0.8123
3382.789    0.9493    0.8754
3382.809    0.9901    0.8972
3382.829    1.0028    0.8778
# 022203  37  3382.117  3382.834
3382.117    0.8297    0.7102
3382.136    0.8337    0.7637
3382.156    0.7851    0.7860
3382.176    0.7148    0.7675
3382.196    0.6671    0.7223
3382.216    0.6462    0.6694
3382.236    0.6224    0.6177
3382.256    0.6122    0.5658
3382.276    0.5502    0.5129
3382.296    0.4776    0.4663
3382.316    0.4300    0.4337
3382.336    0.3967    0.4084
3382.356    0.3578    0.3709
3382.376    0.3011    0.3111
3382.396    0.2392    0.2455
3382.416    0.2008    0.2061
3382.435    0.2189    0.2156
3382.455    0.2877    0.2794
3382.475    0.3895    0.3858
3382.495    0.5047    0.5102
3382.515    0.6055    0.6240
3382.535    0.6656    0.7045
3382.555    0.6767    0.7391
3382.575    0.6483    0.7204
3382.595    0.5912    0.6462
3382.615    0.5104    0.5253
3382.635    0.3969    0.3845
3382.655    0.2785    0.2642
3382.675    0.2054    0.2014
3382.695    0.1977    0.2142
3382.715    0.2811    0.2956
3382.734    0.4055    0.4106
3382.754    0.5425    0.5364
3382.774    0.6663    0.6399
3382.794    0.7477    0.7076
3382.814    0.8069    0.7347
3382.834    0.8070    0.7190
# 023530  37  3382.116  3382.834
3382.116    0.8788    0.7823
3382.136    0.9215    0.8343
3382.156    0.8684    0.8463
3382.176    0.7196    0.7860
3382.196    0.5940    0.6816
3382.216    0.5801    0.6044
3382.236    0.6498    0.5887
3382.256    0.6850    0.5948
3382.276    0.6223    0.5618
3382.295    0.5036    0.4824
3382.315    0.4027    0.4095
3382.335    0.4047    0.4134
3382.355    0.4325    0.4453
3382.375    0.3629    0.3966
3382.395    0.2391    0.2713
3382.415    0.1770    0.1773
3382.435    0.1960    0.1787
3382.455    0.2645    0.2633
3382.475    0.3824    0.4083
3382.495    0.5495    0.5916
3382.515    0.7320    0.7577
3382.535    0.8459    0.8594
3382.555    0.8662    0.9066
3382.575    0.8339    0.9211
3382.595    0.8032    0.8943
3382.614    0.7501    0.8002
3382.634    0.6212    0.6109
3382.654    0.4024    0.3801
3382.674    0.2216    0.2166
3382.694    0.1920    0.2002
3382.714    0.3198    0.3364
3382.734    0.5482    0.5568
3382.754    0.7729    0.7549
3382.774    0.9281    0.8706
3382.794    0.9879    0.9183
3382.814    0.9998    0.9281
3382.834    1.0028    0.8983
# 025002  37  3382.116  3382.834
3382.116    0.8628    0.7679
3382.136    0.8642    0.8130
3382.156    0.8156    0.8249
3382.176    0.7600    0.8022
3382.196    0.7153    0.7600
3382.216    0.6990    0.7143
3382.236    0.6981    0.6696
3382.256    0.6575    0.6216
3382.276    0.5987    0.5699
3382.296    0.5381    0.5240
3382.316    0.4858    0.4914
3382.336    0.4537    0.4616
3382.356    0.3979    0.4126
3382.376    0.3209    0.3385
3382.396    0.2559    0.2650
3382.416    0.2304    0.2298
3382.435    0.2635    0.2526
3382.455    0.3419    0.3337
3382.475    0.4468    0.4536
3382.495    0.5640    0.5825
3382.515    0.6682    0.6907
3382.535    0.7181    0.7584
3382.555    0.7213    0.7766
3382.575    0.6899    0.7417
3382.595    0.6229    0.6530
3382.615    0.5217    0.5207
3382.635    0.3909    0.3743
3382.655    0.2669    0.2564
3382.675    0.1991    0.2044
3382.695    0.2203    0.2336
3382.715    0.3221    0.3320
3382.735    0.4646    0.4656
3382.754    0.6072    0.5894
3382.774    0.7194    0.6910
3382.794    0.7951    0.7544
3382.814    0.8239    0.7784
3382.834    0.8121    0.7638
# 025414  37  3382.117  3382.835
3382.117    0.8507    0.7238
3382.137    0.8800    0.7991
3382.157    0.8482    0.8209
3382.177    0.7231    0.7707
3382.197    0.6066    0.6819
3382.217    0.5852    0.6104
3382.236    0.6266    0.5794
3382.256    0.6330    0.5586
3382.276    0.5661    0.5104
3382.296    0.4524    0.4347
3382.316    0.3808    0.3812
3382.336    0.3787    0.3850
3382.356    0.3815    0.3997
3382.376    0.3180    0.3511
3382.396    0.2157    0.2480
3382.416    0.1665    0.1692
3382.436    0.1790    0.1663
3382.456    0.2431    0.2394
3382.476    0.3567    0.3733
3382.496    0.5192    0.5419
3382.516    0.6812    0.6966
3382.536    0.7813    0.7998
3382.555    0.7985    0.8509
3382.575    0.7376    0.8644
3382.595    0.6984    0.8251
3382.615    0.6542    0.7102
3382.635    0.5236    0.5242
3382.655    0.3437    0.3246
3382.675    0.2056    0.1947
3382.695    0.1766    0.1883
3382.715    0.2771    0.3054
3382.735    0.4863    0.4940
3382.755    0.7002    0.6744
3382.775    0.8476    0.7938
3382.795    0.9425    0.8529
3382.815    0.9820    0.8678
3382.835    0.9730    0.8289
# 025670  37  3382.117  3382.835
3382.117    0.8966    0.7686
3382.137    0.9080    0.8348
3382.157    0.8513    0.8480
3382.177    0.7504    0.8019
3382.197    0.6690    0.7296
3382.217    0.6592    0.6716
3382.236    0.6902    0.6380
3382.256    0.6722    0.6002
3382.276    0.5891    0.5368
3382.296    0.4730    0.4618
3382.316    0.4212    0.4225
3382.336    0.4298    0.4335
3382.356    0.4132    0.4345
3382.376    0.3254    0.3647
3382.396    0.2201    0.2535
3382.416    0.1803    0.1818
3382.436    0.2109    0.1917
3382.456    0.2805    0.2769
3382.476    0.3966    0.4173
3382.496    0.5517    0.5810
3382.516    0.7158    0.7214
3382.536    0.7936    0.8100
3382.555    0.7797    0.8498
3382.575    0.7396    0.8500
3382.595    0.6929    0.7932
3382.615    0.6286    0.6624
3382.635    0.4916    0.4728
3382.655    0.3110    0.2878
3382.675    0.1864    0.1832
3382.695    0.1830    0.2000
3382.715    0.3109    0.3290
3382.735    0.5137    0.5138
3382.755    0.6984    0.6800
3382.775    0.8219    0.7867
3382.795    0.9003    0.8416
3382.815    0.9563    0.8586
3382.835    0.9601    0.8272
# 026381  37  3382.115  3382.833
3382.115    0.9294    0.8278
3382.135    0.9473    0.8720
3382.155    0.9122    0.8865
3382.175    0.7892    0.8466
3382.195    0.6819    0.7700
3382.215    0.6745    0.7078
3382.235    0.7354    0.6882
3382.255    0.7709    0.6814
3382.275    0.6910    0.6331
3382.295    0.5434    0.5338
3382.315    0.4449    0.4512
3382.335    0.4534    0.4540
3382.355    0.4876    0.4920
3382.375    0.4171    0.4504
3382.395    0.2844    0.3235
3382.415    0.2245    0.2227
3382.435    0.2544    0.2271
3382.454    0.3311    0.3188
3382.474    0.4376    0.4683
3382.494    0.5731    0.6391
3382.514    0.7293    0.7878
3382.534    0.8435    0.8792
3382.554    0.8762    0.9192
3382.574    0.8730    0.9270
3382.594    0.8490    0.8989
3382.614    0.7858    0.8065
3382.634    0.6460    0.6294
3382.654    0.4217    0.4078
3382.674    0.2507    0.2433
3382.694    0.2043    0.2213
3382.714    0.3405    0.3516
3382.734    0.5691    0.5647
3382.754    0.7834    0.7568
3382.774    0.9213    0.8712
3382.793    0.9840    0.9194
3382.813    0.9949    0.9339
3382.833    0.9799    0.9150
# 027435  37  3382.116  3382.834
3382.116    0.8991    0.8119
3382.136    0.9238    0.8578
3382.156    0.8758    0.8678
3382.176    0.7686    0.8236
3382.196    0.6781    0.7492
3382.216    0.6753    0.6918
3382.236    0.7308    0.6728
3382.256    0.7523    0.6663
3382.276    0.6917    0.6321
3382.296    0.5836    0.5661
3382.316    0.5075    0.5139
3382.336    0.5090    0.5097
3382.356    0.4837    0.5058
3382.376    0.3900    0.4311
3382.396    0.2733    0.3049
3382.416    0.2135    0.2195
3382.435    0.2507    0.2276
3382.455    0.3308    0.3200
3382.475    0.4393    0.4659
3382.495    0.5943    0.6305
3382.515    0.7478    0.7705
3382.535    0.8339    0.8576
3382.555    0.8500    0.8976
3382.575    0.8321    0.9024
3382.595    0.7967    0.8610
3382.615    0.7221    0.7471
3382.635    0.5695    0.5578
3382.655    0.3703    0.3501
3382.675    0.2222    0.2148
3382.695    0.1993    0.2130
3382.715    0.3233    0.3437
3382.735    0.5406    0.5454
3382.754    0.7477    0.7213
3382.774    0.8770    0.8389
3382.794    0.9402    0.8943
3382.814    0.9793    0.9114
3382.834    0.9822    0.8913
# 029432  37  3382.110  3382.828
3382.110    0.8426    0.7695
3382.130    0.8758    0.8141
3382.150    0.8902    0.8529
3382.170    0.8270    0.8492
3382.190    0.7298    0.7923
3382.210    0.6645    0.7143
3382.230    0.6610    0.6613
3382.250    0.6973    0.6457
3382.270    0.7002    0.6345
3382.290    0.6278    0.5914
3382.310    0.5302    0.5240
3382.330    0.4800    0.4808
3382.350    0.4726    0.4810
3382.370    0.4495    0.4668
3382.390    0.3617    0.3829
3382.409    0.2422    0.2718
3382.429    0.2052    0.2039
3382.449    0.2495    0.2270
3382.469    0.3292    0.3279
3382.489    0.4504    0.4779
3382.509    0.6074    0.6409
3382.529    0.7549    0.7739
3382.549    0.8373    0.8557
3382.569    0.8511    0.8956
3382.589    0.8147    0.9001
3382.609    0.7773    0.8507
3382.629    0.6971    0.7218
3382.649    0.5349    0.5223
3382.669    0.3395    0.3215
3382.689    0.2106    0.2095
3382.709    0.2225    0.2357
3382.729    0.3583    0.3865
3382.748    0.5788    0.5813
3382.768    0.7932    0.7572
3382.788    0.9268    0.8618
3382.808    0.9954    0.9068
3382.828    1.0382    0.9122
# 031965  37  3382.112  3382.830
3382.112    0.8480    0.7518
3382.132    0.8843    0.8151
3382.152    0.8716    0.8527
3382.172    0.7985    0.8352
3382.192    0.7166    0.7707
3382.212    0.6625    0.6997
3382.232    0.6676    0.6552
3382.252    0.6979    0.6305
3382.271    0.6602    0.5953
3382.291    0.5548    0.5304
3382.311    0.4655    0.4651
3382.331    0.4451    0.4435
3382.351    0.4500    0.4533
3382.371    0.3944    0.4235
3382.391    0.2865    0.3261
3382.411    0.2049    0.2220
3382.431    0.1942    0.1835
3382.451    0.2433    0.2288
3382.471    0.3347    0.3410
3382.491    0.4682    0.4949
3382.511    0.6328    0.6513
3382.531    0.7690    0.7697
3382.551    0.8020    0.8393
3382.570    0.7825    0.8692
3382.590    0.7586    0.8578
3382.610    0.7133    0.7784
3382.630    0.6028    0.6183
3382.650    0.4308    0.4133
3382.670    0.2580    0.2434
3382.690    0.1760    0.1797
3382.710    0.2228    0.2455
3382.730    0.3876    0.4116
3382.750    0.6166    0.6062
3382.770    0.8013    0.7565
3382.790    0.9114    0.8408
3382.810    0.9795    0.8772
3382.830    1.0125    0.8740
# 032673  37  3382.111  3382.829
3382.111    0.7729    0.6936
3382.131    0.8366    0.7542
3382.151    0.8175    0.7867
3382.171    0.7094    0.7523
3382.191    0.5802    0.6631
3382.211    0.5246    0.5762
3382.230    0.5725    0.5394
3382.250    0.6087    0.5414
3382.270    0.6153    0.5383
3382.290    0.5263    0.4976
3382.310    0.4360    0.4398
3382.330    0.4035    0.4103
3382.350    0.3928    0.4069
3382.370    0.3520    0.3742
3382.390    0.2660    0.2896
3382.410    0.1945    0.2045
3382.430    0.1920    0.1810
3382.450    0.2456    0.2359
3382.470    0.3388    0.3547
3382.490    0.4749    0.5127
3382.510    0.6552    0.6702
3382.530    0.8004    0.7869
3382.549    0.8383    0.8502
3382.569    0.8008    0.8752
3382.589    0.7432    0.8545
3382.609    0.6874    0.7668
3382.629    0.5914    0.6039
3382.649    0.4224    0.4036
3382.669    0.2547    0.2428
3382.689    0.1872    0.1881
3382.709    0.2391    0.2600
3382.729    0.4013    0.4270
3382.749    0.6219    0.6180
3382.769    0.8113    0.7658
3382.789    0.9232    0.8484
3382.809    0.9759    0.8790
3382.829    0.9845    0.8622
# 033932  37  3382.116  3382.834
3382.116    0.8989    0.8323
3382.136    0.9070    0.8662
3382.156    0.8782    0.8786
3382.176    0.8310    0.8614
3382.196    0.7927    0.8236
3382.216    0.7743    0.7831
3382.236    0.7596    0.7483
3382.256    0.7458    0.7135
3382.276    0.6987    0.6685
3382.296    0.6288    0.6176
3382.316    0.5820    0.5780
3382.336    0.5504    0.5532
3382.356    0.5097    0.5171
3382.376    0.4264    0.4425
3382.395    0.3241    0.3486
3382.415    0.2662    0.2752
3382.435    0.2822    0.2700
3382.455    0.3559    0.3390
3382.475    0.4578    0.4591
3382.495    0.5757    0.5965
3382.515    0.6979    0.7183
3382.535    0.7854    0.8041
3382.555    0.8119    0.8480
3382.575    0.7997    0.8486
3382.595    0.7502    0.7969
3382.615    0.6651    0.6831
3382.635    0.5304    0.5200
3382.655    0.3715    0.3533
3382.675    0.2487    0.2435
3382.695    0.2197    0.2320
3382.714    0.3037    0.3149
3382.734    0.4618    0.4662
3382.754    0.6324    0.6272
3382.774    0.7732    0.7518
3382.794    0.8622    0.8266
3382.814    0.9053    0.8600
3382.834    0.9156    0.8590
# 035185  37  3382.111  3382.829
3382.111    0.8320    0.7558
3382.131    0.8188    0.7896
3382.151    0.8128    0.8091
3382.171    0.7903    0.8080
3382.191    0.7649    0.7872
3382.210    0.7451    0.7551
3382.230    0.7049    0.7152
3382.250    0.6761    0.6734
3382.270    0.6179    0.6311
3382.290    0.5918    0.5887
3382.310    0.5469    0.5465
3382.330    0.4973    0.5027
3382.350    0.4494    0.4526
3382.370    0.3973    0.3938
3382.390    0.3364    0.3333
3382.410    0.2948    0.2876
3382.430    0.2783    0.2757
3382.450    0.2998    0.3081
3382.470    0.3857    0.3819
3382.490    0.4926    0.4817
3382.510    0.5810    0.5865
3382.529    0.6592    0.6714
3382.549    0.6921    0.7290
3382.569    0.7021    0.7425
3382.589    0.6665    0.7065
3382.609    0.6118    0.6242
3382.629    0.5096    0.5107
3382.649    0.4012    0.3937
3382.669    0.3126    0.3052
3382.689    0.2618    0.2708
3382.709    0.2929    0.2999
3382.729    0.3797    0.3828
3382.749    0.4900    0.4953
3382.769    0.6097    0.6087
3382.789    0.7223    0.6997
3382.809    0.8033    0.7553
3382.829    0.8272    0.7730
# 035265  37  3382.112  3382.829
3382.112    0.8492    0.7675
3382.131    0.8778    0.8213
3382.151    0.8788    0.8533
3382.171    0.8070    0.8339
3382.191    0.7079    0.7721
3382.211    0.6775    0.7062
3382.231    0.6888    0.6665
3382.251    0.7034    0.6460
3382.271    0.6670    0.6136
3382.291    0.5713    0.5556
3382.311    0.5014    0.4982
3382.331    0.4762    0.4770
3382.351    0.4671    0.4742
3382.371    0.4126    0.4286
3382.391    0.2898    0.3261
3382.411    0.2087    0.2289
3382.431    0.2135    0.2015
3382.450    0.2711    0.2529
3382.470    0.3623    0.3699
3382.490    0.5034    0.5230
3382.510    0.6654    0.6733
3382.530    0.7768    0.7847
3382.550    0.8084    0.8478
3382.570    0.7907    0.8700
3382.590    0.7547    0.8453
3382.610    0.6960    0.7518
3382.630    0.5773    0.5844
3382.650    0.4037    0.3849
3382.670    0.2458    0.2298
3382.690    0.1772    0.1807
3382.710    0.2295    0.2542
3382.730    0.3999    0.4197
3382.750    0.6108    0.6084
3382.769    0.7851    0.7482
3382.789    0.9045    0.8343
3382.809    0.9643    0.8732
3382.829    0.9811    0.8738
# 036512  37  3382.111  3382.829
3382.111    0.8586    0.7700
3382.131    0.8970    0.8268
3382.151    0.8810    0.8590
3382.171    0.7927    0.8370
3382.191    0.7050    0.7697
3382.211    0.6717    0.6992
3382.231    0.6823    0.6596
3382.251    0.7058    0.6430
3382.271    0.6736    0.6139
3382.291    0.5917    0.5555
3382.310    0.5083    0.4982
3382.330    0.4669    0.4776
3382.350    0.4691    0.4844
3382.370    0.4191    0.4470
3382.390    0.3073    0.3405
3382.410    0.2146    0.2313
3382.430    0.2055    0.1944
3382.450    0.2607    0.2460
3382.470    0.3588    0.3658
3382.490    0.4940    0.5263
3382.510    0.6548    0.6866
3382.530    0.7845    0.8041
3382.550    0.8387    0.8680
3382.570    0.8179    0.8902
3382.590    0.7831    0.8700
3382.610    0.7320    0.7858
3382.629    0.6352    0.6336
3382.649    0.4448    0.4290
3382.669    0.2700    0.2580
3382.689    0.1907    0.1969
3382.709    0.2518    0.2710
3382.729    0.4319    0.4451
3382.749    0.6460    0.6400
3382.769    0.8185    0.7847
3382.789    0.9183    0.8630
3382.809    0.9865    0.8945
3382.829    1.0186    0.8884
# 038647  37  3382.116  3382.834
3382.116    0.8964    0.7682
3382.136    0.8956    0.8281
3382.156    0.8370    0.8414
3382.176    0.7577    0.8043
3382.196    0.6893    0.7437
3382.216    0.6741    0.6896
3382.236    0.6847    0.6483
3382.256    0.6618    0.6031
3382.276    0.5838    0.5418
3382.296    0.4887    0.4801
3382.316    0.4435    0.4485
3382.336    0.4394    0.4456
3382.356    0.4177    0.4237
3382.376    0.3158    0.3488
3382.396    0.2256    0.2515
3382.415    0.1970    0.1953
3382.435    0.2209    0.2074
3382.455    0.2946    0.2907
3382.475    0.4159    0.4250
3382.495    0.5605    0.5778
3382.515    0.6882    0.7096
3382.535    0.7640    0.7951
3382.555    0.7624    0.8314
3382.575    0.7218    0.8185
3382.595    0.6674    0.7458
3382.615    0.5847    0.6079
3382.635    0.4437    0.4299
3382.655    0.2895    0.2699
3382.675    0.1914    0.1876
3382.695    0.1941    0.2125
3382.715    0.3075    0.3324
3382.734    0.4998    0.4906
3382.754    0.6665    0.6457
3382.774    0.7976    0.7540
3382.794    0.8792    0.8149
3382.814    0.9137    0.8346
3382.834    0.9028    0.8070
# 038747  37  3382.116  3382.834
3382.116    0.7024    0.6265
3382.136    0.6890    0.6682
3382.156    0.6696    0.6880
3382.176    0.6567    0.6816
3382.196    0.6236    0.6518
3382.216    0.5790    0.6072
3382.236    0.5564    0.5580
3382.256    0.5324    0.5125
3382.276    0.4991    0.4745
3382.295    0.4600    0.4444
3382.315    0.4073    0.4141
3382.335    0.3686    0.3790
3382.355    0.3272    0.3363
3382.375    0.2828    0.2892
3382.395    0.2479    0.2478
3382.415    0.2315    0.2247
3382.435    0.2355    0.2305
3382.455    0.2703    0.2686
3382.475    0.3318    0.3339
3382.495    0.4054    0.4133
3382.515    0.4681    0.4894
3382.535    0.5159    0.5445
3382.555    0.5482    0.5656
3382.575    0.5365    0.5476
3382.595    0.4903    0.4944
3382.614    0.4372    0.4226
3382.634    0.3554    0.3420
3382.654    0.2774    0.2753
3382.674    0.2332    0.2386
3382.694    0.2251    0.2397
3382.714    0.2639    0.2771
3382.734    0.3439    0.3414
3382.754    0.4369    0.4187
3382.774    0.5111    0.4949
3382.794    0.5754    0.5587
3382.814    0.6315    0.6034
3382.834    0.6315    0.6278
# 038853  37  3382.111  3382.829
3382.111    0.8760    0.8030
3382.131    0.8859    0.8468
3382.151    0.8839    0.8744
3382.171    0.8295    0.8612
3382.191    0.7723    0.8111
3382.211    0.7420    0.7535
3382.231    0.7343    0.7168
3382.251    0.7399    0.6992
3382.270    0.7153    0.6776
3382.290    0.6619    0.6339
3382.310    0.5987    0.5837
3382.330    0.5574    0.5564
3382.350    0.5343    0.5439
3382.370    0.4660    0.4944
3382.390    0.3532    0.3882
3382.410    0.2591    0.2791
3382.430    0.2458    0.2378
3382.450    0.3042    0.2858
3382.470    0.4021    0.4009
3382.490    0.5344    0.5478
3382.510    0.6618    0.6887
3382.530    0.7690    0.7932
3382.550    0.8289    0.8551
3382.570    0.8316    0.8808
3382.590    0.8074    0.8644
3382.609    0.7420    0.7890
3382.629    0.6273    0.6352
3382.649    0.4555    0.4367
3382.669    0.2833    0.2675
3382.689    0.1919    0.1974
3382.709    0.2353    0.2530
3382.729    0.3968    0.4096
3382.749    0.5969    0.5999
3382.769    0.7807    0.7532
3382.789    0.8972    0.8433
3382.809    0.9412    0.8853
3382.829    0.9945    0.8931
# 039506  37  3382.110  3382.828
3382.110    0.9268    0.8662
3382.130    0.9447    0.8964
3382.150    0.9548    0.9232
3382.170    0.9105    0.9207
3382.190    0.8341    0.8817
3382.210    0.7881    0.8287
3382.229    0.7930    0.7958
3382.249    0.8297    0.7847
3382.269    0.8266    0.7663
3382.289    0.7374    0.7060
3382.309    0.6223    0.6174
3382.329    0.5649    0.5681
3382.349    0.5895    0.5875
3382.369    0.5776    0.5929
3382.389    0.4529    0.4974
3382.409    0.3184    0.3490
3382.429    0.2891    0.2726
3382.449    0.3538    0.3206
3382.469    0.4567    0.4515
3382.489    0.5603    0.6093
3382.509    0.6776    0.7563
3382.529    0.8074    0.8622
3382.549    0.8784    0.9173
3382.569    0.9039    0.9380
3382.588    0.9133    0.9345
3382.608    0.8710    0.8919
3382.628    0.7813    0.7759
3382.648    0.5976    0.5776
3382.668    0.3739    0.3597
3382.688    0.2248    0.2315
3382.708    0.2485    0.2617
3382.728    0.4178    0.4324
3382.748    0.6683    0.6509
3382.768    0.8610    0.8175
3382.788    0.9462    0.9032
3382.808    0.9949    0.9369
3382.828    1.0081    0.9454
# 039822  37  3382.112  3382.829
3382.112    0.8764    0.8089
3382.132    0.9108    0.8517
3382.151    0.8939    0.8819
3382.171    0.8426    0.8706
3382.191    0.7554    0.8121
3382.211    0.6992    0.7418
3382.231    0.7191    0.7023
3382.251    0.7567    0.6957
3382.271    0.7506    0.6844
3382.291    0.6744    0.6361
3382.311    0.5692    0.5670
3382.331    0.5295    0.5328
3382.351    0.5373    0.5416
3382.371    0.4896    0.5176
3382.391    0.3698    0.4101
3382.411    0.2605    0.2816
3382.431    0.2411    0.2293
3382.451    0.3016    0.2814
3382.470    0.3973    0.3986
3382.490    0.5186    0.5558
3382.510    0.6696    0.7101
3382.530    0.8011    0.8234
3382.550    0.8622    0.8853
3382.570    0.8742    0.9120
3382.590    0.8496    0.9068
3382.610    0.8046    0.8474
3382.630    0.6952    0.7057
3382.650    0.5126    0.4959
3382.670    0.3146    0.2971
3382.690    0.1977    0.2038
3382.710    0.2441    0.2590
3382.730    0.4193    0.4345
3382.750    0.6494    0.6445
3382.769    0.8293    0.7963
3382.789    0.9309    0.8821
3382.809    0.9811    0.9171
3382.829    1.0151    0.9209
# 040118  37  3382.116  3382.834
3382.116    0.9415    0.8348
3382.136    0.9689    0.8813
3382.156    0.9177    0.8952
3382.176    0.8004    0.8545
3382.196    0.6901    0.7793
3382.216    0.6823    0.7204
3382.236    0.7598    0.7034
3382.256    0.7822    0.6947
3382.276    0.6953    0.6402
3382.296    0.5313    0.5343
3382.316    0.4460    0.4523
3382.336    0.4703    0.4643
3382.356    0.5086    0.5085
3382.376    0.4178    0.4609
3382.396    0.2897    0.3241
3382.415    0.2256    0.2243
3382.435    0.2644    0.2295
3382.455    0.3371    0.3309
3382.475    0.4444    0.4837
3382.495    0.5912    0.6545
3382.515    0.7434    0.7991
3382.535    0.8274    0.8843
3382.555    0.8668    0.9202
3382.575    0.8756    0.9273
3382.595    0.8476    0.8983
3382.615    0.7963    0.8030
3382.635    0.6349    0.6197
3382.655    0.4095    0.3933
3382.675    0.2348    0.2309
3382.695    0.2006    0.2175
3382.715    0.3491    0.3583
3382.734    0.5703    0.5665
3382.754    0.7865    0.7605
3382.774    0.9251    0.8730
3382.794    0.9730    0.9207
3382.814    0.9984    0.9341
3382.834    0.9982    0.9150
# 040133  37  3382.111  3382.829
3382.111    0.8158    0.7224
3382.131    0.8788    0.7914
3382.151    0.8636    0.8335
3382.171    0.7927    0.8185
3382.191    0.6997    0.7540
3382.211    0.6368    0.6797
3382.231    0.6366    0.6289
3382.251    0.6449    0.5972
3382.271    0.6126    0.5542
3382.291    0.5219    0.4873
3382.310    0.4275    0.4270
3382.330    0.4004    0.4047
3382.350    0.4071    0.4132
3382.370    0.3691    0.3898
3382.390    0.2765    0.3054
3382.410    0.1929    0.2101
3382.430    0.1745    0.1698
3382.450    0.2240    0.2067
3382.470    0.3014    0.3109
3382.490    0.4383    0.4609
3382.510    0.5974    0.6196
3382.530    0.7389    0.7458
3382.550    0.7925    0.8239
3382.570    0.7721    0.8602
3382.590    0.7311    0.8496
3382.610    0.6833    0.7707
3382.629    0.5963    0.6234
3382.649    0.4446    0.4256
3382.669    0.2705    0.2582
3382.689    0.1911    0.1914
3382.709    0.2285    0.2507
3382.729    0.3813    0.4089
3382.749    0.6055    0.5976
3382.769    0.7829    0.7480
3382.789    0.9268    0.8352
3382.809    0.9954    0.8708
3382.829    1.0240    0.8596
# 041184  37  3382.116  3382.834
3382.116    0.4081    0.4025
3382.136    0.4129    0.4116
3382.156    0.4099    0.4138
3382.176    0.4038    0.4083
3382.196    0.3898    0.3959
3382.216    0.3771    0.3784
3382.236    0.3637    0.3574
3382.256    0.3392    0.3348
3382.276    0.3115    0.3116
3382.296    0.2875    0.2885
3382.316    0.2666    0.2663
3382.336    0.2474    0.2456
3382.356    0.2311    0.2281
3382.376    0.2117    0.2155
3382.396    0.2053    0.2097
3382.416    0.2109    0.2124
3382.435    0.2263    0.2230
3382.455    0.2452    0.2415
3382.475    0.2638    0.2652
3382.495    0.2891    0.2900
3382.515    0.3111    0.3117
3382.535    0.3251    0.3266
3382.555    0.3320    0.3320
3382.575    0.3292    0.3277
3382.595    0.3167    0.3153
3382.615    0.2964    0.2983
3382.635    0.2826    0.2813
3382.655    0.2718    0.2690
3382.675    0.2634    0.2653
3382.695    0.2676    0.2722
3382.715    0.2915    0.2898
3382.735    0.3191    0.3166
3382.754    0.3468    0.3479
3382.774    0.3823    0.3840
3382.794    0.4202    0.4201
3382.814    0.4597    0.4545
3382.834    0.4838    0.4864
# 041484  37  3382.115  3382.833
3382.115    0.8708    0.7739
3382.135    0.8863    0.8320
3382.155    0.8690    0.8566
3382.175    0.7941    0.8314
3382.195    0.7142    0.7734
3382.215    0.6898    0.7152
3382.235    0.7089    0.6741
3382.255    0.7023    0.6383
3382.275    0.6442    0.5879
3382.295    0.5523    0.5260
3382.315    0.4805    0.4825
3382.335    0.4686    0.4750
3382.355    0.4515    0.4678
3382.375    0.3819    0.4087
3382.395    0.2729    0.3048
3382.414    0.2082    0.2237
3382.434    0.2236    0.2075
3382.454    0.2810    0.2692
3382.474    0.3766    0.3900
3382.494    0.5198    0.5403
3382.514    0.6690    0.6809
3382.534    0.7679    0.7814
3382.554    0.7930    0.8362
3382.574    0.7667    0.8480
3382.594    0.7259    0.8061
3382.614    0.6602    0.6944
3382.634    0.5228    0.5205
3382.654    0.3515    0.3359
3382.674    0.2211    0.2116
3382.694    0.1860    0.1957
3382.714    0.2703    0.2918
3382.734    0.4391    0.4584
3382.753    0.6320    0.6203
3382.773    0.7807    0.7458
3382.793    0.8841    0.8181
3382.813    0.9386    0.8521
3382.833    0.9583    0.8492
# 041526  37  3382.111  3382.829
3382.111    0.8806    0.7863
3382.131    0.9028    0.8412
3382.151    0.8865    0.8786
3382.171    0.8325    0.8690
3382.191    0.7638    0.8145
3382.210    0.7176    0.7523
3382.230    0.7160    0.7091
3382.250    0.7506    0.6880
3382.270    0.7083    0.6571
3382.290    0.6138    0.5937
3382.310    0.5242    0.5216
3382.330    0.4941    0.4919
3382.350    0.5033    0.5040
3382.370    0.4604    0.4817
3382.390    0.3414    0.3799
3382.410    0.2382    0.2591
3382.430    0.2178    0.2073
3382.450    0.2696    0.2507
3382.470    0.3612    0.3653
3382.490    0.4875    0.5187
3382.510    0.6431    0.6720
3382.529    0.7746    0.7820
3382.549    0.8424    0.8509
3382.569    0.8387    0.8847
3382.589    0.7934    0.8823
3382.609    0.7523    0.8181
3382.629    0.6421    0.6693
3382.649    0.4749    0.4600
3382.669    0.2909    0.2712
3382.689    0.1824    0.1863
3382.709    0.2177    0.2396
3382.729    0.3900    0.4062
3382.749    0.6269    0.6102
3382.769    0.8048    0.7695
3382.789    0.9129    0.8570
3382.809    0.9795    0.8947
3382.829    1.0067    0.8987
# 042333  37  3382.117  3382.835
3382.117    0.8521    0.7347
3382.137    0.8555    0.7929
3382.157    0.8207    0.8156
3382.177    0.7502    0.7943
3382.197    0.6949    0.7449
3382.217    0.6699    0.6909
3382.236    0.6515    0.6448
3382.256    0.6387    0.5958
3382.276    0.5733    0.5391
3382.296    0.5018    0.4832
3382.316    0.4465    0.4455
3382.336    0.4222    0.4269
3382.356    0.3819    0.4001
3382.376    0.3212    0.3406
3382.396    0.2475    0.2615
3382.416    0.2074    0.2052
3382.436    0.2131    0.2057
3382.456    0.2708    0.2698
3382.476    0.3796    0.3833
3382.496    0.5056    0.5194
3382.516    0.6372    0.6454
3382.536    0.7107    0.7364
3382.555    0.7236    0.7802
3382.575    0.7016    0.7768
3382.595    0.6442    0.7152
3382.615    0.5592    0.5947
3382.635    0.4424    0.4374
3382.655    0.3084    0.2895
3382.675    0.2034    0.2004
3382.695    0.1852    0.1994
3382.715    0.2657    0.2838
3382.735    0.4217    0.4216
3382.755    0.5794    0.5661
3382.775    0.7129    0.6806
3382.795    0.8087    0.7528
3382.815    0.8574    0.7832
3382.835    0.8628    0.7704
# 042575  37  3382.117  3382.834
3382.117    0.9070    0.7739
3382.136    0.9158    0.8348
3382.156    0.8628    0.8492
3382.176    0.7442    0.8011
3382.196    0.6494    0.7226
3382.216    0.6390    0.6610
3382.236    0.6748    0.6310
3382.256    0.6820    0.6026
3382.276    0.5902    0.5423
3382.296    0.4634    0.4605
3382.316    0.4096    0.4117
3382.336    0.4210    0.4220
3382.356    0.4139    0.4298
3382.376    0.3340    0.3641
3382.396    0.2259    0.2509
3382.416    0.1749    0.1769
3382.435    0.2010    0.1849
3382.455    0.2709    0.2688
3382.475    0.3872    0.4094
3382.495    0.5531    0.5761
3382.515    0.7161    0.7214
3382.535    0.8141    0.8153
3382.555    0.7984    0.8630
3382.575    0.7463    0.8726
3382.595    0.7109    0.8270
3382.615    0.6448    0.7019
3382.635    0.5109    0.5064
3382.655    0.3314    0.3065
3382.675    0.1945    0.1879
3382.695    0.1832    0.1991
3382.715    0.3152    0.3330
3382.734    0.5205    0.5202
3382.754    0.7199    0.7002
3382.774    0.8728    0.8141
3382.794    0.9410    0.8686
3382.814    0.9786    0.8810
3382.834    0.9607    0.8431
# 043297  37  3382.116  3382.834
3382.116    0.9018    0.7688
3382.136    0.9156    0.8276
3382.156    0.8337    0.8335
3382.176    0.7384    0.7860
3382.196    0.6485    0.7171
3382.216    0.6359    0.6613
3382.236    0.6665    0.6217
3382.256    0.6406    0.5749
3382.276    0.5406    0.5057
3382.296    0.4339    0.4356
3382.316    0.3994    0.4033
3382.336    0.4060    0.4070
3382.356    0.3807    0.3901
3382.376    0.2914    0.3156
3382.396    0.2019    0.2207
3382.416    0.1719    0.1705
3382.435    0.2047    0.1915
3382.455    0.2777    0.2811
3382.475    0.4038    0.4217
3382.495    0.5788    0.5809
3382.515    0.7176    0.7161
3382.535    0.7743    0.8030
3382.555    0.7553    0.8412
3382.575    0.7050    0.8306
3382.595    0.6551    0.7565
3382.615    0.5808    0.6105
3382.635    0.4385    0.4218
3382.655    0.2752    0.2558
3382.675    0.1782    0.1762
3382.695    0.1958    0.2105
3382.715    0.3263    0.3438
3382.734    0.5153    0.5139
3382.754    0.7003    0.6753
3382.774    0.8291    0.7825
3382.794    0.8989    0.8371
3382.814    0.9318    0.8466
3382.834    0.9124    0.8026
# 043557  37  3382.116  3382.834
3382.116    0.8937    0.7995
3382.136    0.8910    0.8385
3382.156    0.8426    0.8441
3382.176    0.7561    0.8121
3382.196    0.7091    0.7610
3382.216    0.7023    0.7143
3382.236    0.7083    0.6784
3382.256    0.6950    0.6425
3382.276    0.6372    0.5969
3382.295    0.5587    0.5516
3382.315    0.5142    0.5174
3382.335    0.4891    0.4945
3382.355    0.4360    0.4540
3382.375    0.3600    0.3765
3382.395    0.2728    0.2863
3382.415    0.2301    0.2328
3382.435    0.2622    0.2480
3382.455    0.3318    0.3311
3382.475    0.4526    0.4599
3382.495    0.5880    0.6020
3382.515    0.7053    0.7243
3382.535    0.7697    0.8054
3382.555    0.7936    0.8400
3382.575    0.7672    0.8247
3382.595    0.7034    0.7509
3382.614    0.6132    0.6249
3382.634    0.4726    0.4567
3382.654    0.3159    0.3029
3382.674    0.2165    0.2188
3382.694    0.2251    0.2346
3382.714    0.3313    0.3421
3382.734    0.4976    0.4992
3382.754    0.6592    0.6519
3382.774    0.7943    0.7640
3382.794    0.8648    0.8285
3382.814    0.8989    0.8509
3382.834    0.9047    0.8337
# 043726  37  3382.111  3382.829
3382.111    0.8022    0.7078
3382.131    0.8525    0.7784
3382.151    0.8451    0.8200
3382.171    0.7628    0.7951
3382.191    0.6474    0.7147
3382.211    0.5946    0.6317
3382.231    0.6065    0.5902
3382.251    0.6449    0.5813
3382.271    0.6216    0.5609
3382.291    0.5278    0.5040
3382.311    0.4333    0.4392
3382.330    0.4147    0.4160
3382.350    0.4198    0.4234
3382.370    0.3784    0.3946
3382.390    0.2655    0.3013
3382.410    0.1860    0.2041
3382.430    0.1861    0.1730
3382.450    0.2369    0.2235
3382.470    0.3303    0.3390
3382.490    0.4655    0.4958
3382.510    0.6396    0.6540
3382.530    0.7607    0.7716
3382.550    0.8164    0.8383
3382.570    0.7872    0.8652
3382.590    0.7325    0.8463
3382.610    0.6805    0.7565
3382.630    0.5691    0.5869
3382.649    0.4109    0.3904
3382.669    0.2397    0.2244
3382.689    0.1627    0.1654
3382.709    0.2138    0.2330
3382.729    0.3668    0.3997
3382.749    0.5955    0.5953
3382.769    0.7947    0.7470
3382.789    0.9169    0.8321
3382.809    0.9734    0.8686
3382.829    1.0083    0.8624
# 044324  37  3382.111  3382.829
3382.111    0.8728    0.7974
3382.131    0.8960    0.8470
3382.151    0.8921    0.8740
3382.171    0.8348    0.8602
3382.191    0.7709    0.8140
3382.211    0.7372    0.7617
3382.231    0.7301    0.7228
3382.251    0.7332    0.6915
3382.271    0.6989    0.6498
3382.291    0.6148    0.5937
3382.311    0.5456    0.5453
3382.330    0.5249    0.5247
3382.350    0.5032    0.5084
3382.370    0.4302    0.4504
3382.390    0.3162    0.3456
3382.410    0.2364    0.2499
3382.430    0.2344    0.2218
3382.450    0.2885    0.2752
3382.470    0.3849    0.3915
3382.490    0.5220    0.5393
3382.510    0.6656    0.6814
3382.530    0.7737    0.7870
3382.550    0.8035    0.8470
3382.570    0.7951    0.8642
3382.590    0.7520    0.8314
3382.610    0.6917    0.7316
3382.630    0.5728    0.5658
3382.649    0.4017    0.3860
3382.669    0.2506    0.2402
3382.689    0.1871    0.1939
3382.709    0.2461    0.2626
3382.729    0.4055    0.4179
3382.749    0.6059    0.5976
3382.769    0.7684    0.7417
3382.789    0.8786    0.8289
3382.809    0.9471    0.8704
3382.829    0.9665    0.8750
# 044997  37  3382.110  3382.828
3382.110    0.7889    0.6973
3382.130    0.8453    0.7693
3382.150    0.8541    0.8253
3382.170    0.7795    0.8130
3382.190    0.6578    0.7278
3382.210    0.5814    0.6262
3382.230    0.5992    0.5731
3382.250    0.6548    0.5720
3382.270    0.6501    0.5708
3382.290    0.5513    0.5257
3382.310    0.4565    0.4520
3382.330    0.4197    0.4170
3382.350    0.4293    0.4389
3382.370    0.4044    0.4350
3382.389    0.2972    0.3487
3382.409    0.1960    0.2265
3382.429    0.1798    0.1681
3382.449    0.2229    0.2027
3382.469    0.2976    0.3092
3382.489    0.4324    0.4684
3382.509    0.6179    0.6446
3382.529    0.7727    0.7804
3382.549    0.8418    0.8549
3382.569    0.8247    0.8886
3382.589    0.7797    0.8878
3382.609    0.7325    0.8287
3382.629    0.6542    0.6845
3382.649    0.4920    0.4715
3382.669    0.2996    0.2720
3382.689    0.1779    0.1799
3382.708    0.2000    0.2297
3382.728    0.3781    0.4011
3382.748    0.6102    0.6121
3382.768    0.8183    0.7737
3382.788    0.9482    0.8594
3382.808    1.0198    0.8941
3382.828    1.0610    0.8915
# 045325  37  3382.116  3382.834
3382.116    0.8636    0.7574
3382.136    0.8722    0.8160
3382.156    0.8463    0.8420
3382.176    0.7829    0.8190
3382.196    0.7093    0.7633
3382.216    0.6849    0.7065
3382.236    0.6925    0.6665
3382.256    0.6806    0.6334
3382.276    0.6304    0.5880
3382.296    0.5539    0.5308
3382.316    0.4902    0.4872
3382.336    0.4670    0.4725
3382.356    0.4422    0.4576
3382.376    0.3747    0.3993
3382.396    0.2798    0.3038
3382.415    0.2213    0.2296
3382.435    0.2280    0.2159
3382.455    0.2836    0.2770
3382.475    0.3891    0.3946
3382.495    0.5271    0.5384
3382.515    0.6546    0.6722
3382.535    0.7415    0.7693
3382.555    0.7818    0.8234
3382.575    0.7616    0.8343
3382.595    0.7142    0.7909
3382.615    0.6355    0.6790
3382.635    0.5044    0.5099
3382.655    0.3477    0.3332
3382.675    0.2262    0.2142
3382.695    0.1858    0.1973
3382.715    0.2611    0.2860
3382.734    0.4254    0.4349
3382.754    0.6182    0.6009
3382.774    0.7647    0.7278
3382.794    0.8656    0.8041
3382.814    0.9322    0.8398
3382.834    0.9333    0.8362
# 046903  37  3382.112  3382.829
3382.112    0.8634    0.7700
3382.132    0.8825    0.8217
3382.151    0.8728    0.8543
3382.171    0.8211    0.8449
3382.191    0.7374    0.7927
3382.211    0.6738    0.7281
3382.231    0.6902    0.6827
3382.251    0.7088    0.6567
3382.271    0.6714    0.6234
3382.291    0.5939    0.5652
3382.311    0.5028    0.5018
3382.331    0.4663    0.4697
3382.351    0.4659    0.4640
3382.371    0.4103    0.4303
3382.391    0.3141    0.3410
3382.411    0.2285    0.2424
3382.431    0.2092    0.2010
3382.450    0.2546    0.2380
3382.470    0.3354    0.3442
3382.490    0.4704    0.4926
3382.510    0.6266    0.6464
3382.530    0.7661    0.7686
3382.550    0.8202    0.8437
3382.570    0.8039    0.8762
3382.590    0.7681    0.8642
3382.610    0.7244    0.7887
3382.630    0.6236    0.6381
3382.650    0.4562    0.4425
3382.670    0.2889    0.2726
3382.690    0.1938    0.1980
3382.710    0.2286    0.2468
3382.730    0.3818    0.3977
3382.750    0.5940    0.5875
3382.769    0.7823    0.7398
3382.789    0.8978    0.8393
3382.809    0.9621    0.8841
3382.829    1.0009    0.8859
# 049580  37  3382.116  3382.834
3382.116    0.8993    0.7773
3382.136    0.9007    0.8397
3382.156    0.8537    0.8580
3382.176    0.7730    0.8196
3382.196    0.7013    0.7509
3382.216    0.6852    0.6937
3382.236    0.7081    0.6634
3382.256    0.7010    0.6369
3382.276    0.6269    0.5859
3382.296    0.5303    0.5159
3382.316    0.4734    0.4710
3382.336    0.4722    0.4738
3382.356    0.4553    0.4729
3382.375    0.3677    0.4095
3382.395    0.2580    0.2943
3382.415    0.2068    0.2107
3382.435    0.2301    0.2116
3382.455    0.2988    0.2929
3382.475    0.4144    0.4291
3382.495    0.5660    0.5872
3382.515    0.7093    0.7243
3382.535    0.7976    0.8130
3382.555    0.7984    0.8564
3382.575    0.7624    0.8608
3382.595    0.7239    0.8121
3382.615    0.6560    0.6894
3382.635    0.5144    0.5027
3382.655    0.3352    0.3112
3382.675    0.1989    0.1939
3382.695    0.1818    0.1982
3382.714    0.2921    0.3117
3382.734    0.4888    0.4956
3382.754    0.6861    0.6691
3382.774    0.8241    0.7840
3382.794    0.9074    0.8439
3382.814    0.9585    0.8676
3382.834    0.9638    0.8502
# 049586  37  3382.111  3382.829
3382.111    0.8168    0.7251
3382.131    0.8718    0.7938
3382.151    0.8734    0.8339
3382.171    0.7952    0.8194
3382.191    0.6998    0.7603
3382.211    0.6455    0.6925
3382.230    0.6525    0.6451
3382.250    0.6540    0.6081
3382.270    0.6027    0.5591
3382.290    0.5045    0.4896
3382.310    0.4262    0.4271
3382.330    0.4049    0.4051
3382.350    0.4084    0.4078
3382.370    0.3631    0.3777
3382.390    0.2701    0.2946
3382.410    0.1950    0.2076
3382.430    0.1854    0.1754
3382.450    0.2268    0.2177
3382.470    0.3141    0.3239
3382.490    0.4538    0.4708
3382.510    0.6153    0.6219
3382.530    0.7428    0.7408
3382.549    0.7795    0.8121
3382.569    0.7544    0.8457
3382.589    0.7125    0.8293
3382.609    0.6604    0.7434
3382.629    0.5655    0.5843
3382.649    0.4096    0.3920
3382.669    0.2539    0.2386
3382.689    0.1781    0.1837
3382.709    0.2264    0.2459
3382.729    0.3831    0.3989
3382.749    0.5824    0.5808
3382.769    0.7591    0.7285
3382.789    0.8898    0.8171
3382.809    0.9665    0.8555
3382.829    0.9915    0.8470
# 049728  37  3382.111  3382.828
3382.111    0.8472    0.7720
3382.131    0.8923    0.8291
3382.150    0.9014    0.8658
3382.170    0.8238    0.8521
3382.190    0.7138    0.7865
3382.210    0.6773    0.7104
3382.230    0.6918    0.6673
3382.250    0.7206    0.6542
3382.270    0.6909    0.6297
3382.290    0.5786    0.5648
3382.310    0.4911    0.4866
3382.330    0.4661    0.4567
3382.350    0.4663    0.4754
3382.370    0.4271    0.4575
3382.390    0.3146    0.3554
3382.410    0.2148    0.2369
3382.430    0.2017    0.1921
3382.450    0.2588    0.2419
3382.470    0.3579    0.3613
3382.489    0.4934    0.5132
3382.509    0.6605    0.6758
3382.529    0.7876    0.7971
3382.549    0.8300    0.8646
3382.569    0.8274    0.8941
3382.589    0.7973    0.8872
3382.609    0.7553    0.8185
3382.629    0.6396    0.6644
3382.649    0.4708    0.4500
3382.669    0.2848    0.2603
3382.689    0.1752    0.1803
3382.709    0.2191    0.2423
3382.729    0.3999    0.4180
3382.749    0.6305    0.6265
3382.769    0.8268    0.7842
3382.789    0.9419    0.8676
3382.808    0.9943    0.9007
3382.828    1.0058    0.9020
# 049756  37  3382.116  3382.833
3382.116    0.8748    0.7677
3382.135    0.9028    0.8289
3382.155    0.8668    0.8509
3382.175    0.7598    0.8119
3382.195    0.6694    0.7365
3382.215    0.6489    0.6722
3382.235    0.6780    0.6408
3382.255    0.6882    0.6190
3382.275    0.6202    0.5723
3382.295    0.5044    0.4998
3382.315    0.4436    0.4469
3382.335    0.4492    0.4457
3382.355    0.4396    0.4501
3382.375    0.3602    0.3895
3382.395    0.2476    0.2762
3382.415    0.1889    0.1924
3382.435    0.2046    0.1910
3382.454    0.2696    0.2636
3382.474    0.3785    0.3962
3382.494    0.5395    0.5576
3382.514    0.7045    0.7034
3382.534    0.7916    0.8013
3382.554    0.7965    0.8535
3382.574    0.7732    0.8676
3382.594    0.7269    0.8291
3382.614    0.6648    0.7129
3382.634    0.5269    0.5237
3382.654    0.3371    0.3219
3382.674    0.2022    0.1908
3382.694    0.1708    0.1820
3382.714    0.2728    0.2963
3382.734    0.4784    0.4853
3382.754    0.6896    0.6691
3382.774    0.8339    0.7916
3382.793    0.9179    0.8515
3382.813    0.9596    0.8750
3382.833    0.9667    0.8547
# 050505  37  3382.115  3382.833
3382.115    0.8833    0.7752
3382.135    0.9150    0.8377
3382.155    0.8847    0.8592
3382.175    0.7575    0.8123
3382.195    0.6374    0.7223
3382.215    0.6202    0.6507
3382.235    0.6882    0.6299
3382.255    0.7249    0.6288
3382.275    0.6521    0.5933
3382.295    0.5220    0.5122
3382.315    0.4419    0.4434
3382.335    0.4443    0.4465
3382.355    0.4558    0.4732
3382.375    0.3831    0.4207
3382.395    0.2570    0.2927
3382.415    0.1904    0.1946
3382.435    0.2151    0.1947
3382.454    0.2852    0.2760
3382.474    0.3869    0.4188
3382.494    0.5534    0.5931
3382.514    0.7291    0.7495
3382.534    0.8230    0.8472
3382.554    0.8424    0.8927
3382.574    0.8185    0.9047
3382.594    0.7958    0.8746
3382.614    0.7291    0.7725
3382.634    0.5797    0.5857
3382.654    0.3822    0.3650
3382.674    0.2243    0.2103
3382.694    0.1811    0.1947
3382.714    0.2972    0.3231
3382.734    0.5335    0.5327
3382.754    0.7511    0.7254
3382.774    0.8987    0.8426
3382.793    0.9678    0.8937
3382.813    0.9892    0.9099
3382.833    0.9952    0.8851
# 051178  37  3382.116  3382.833
3382.116    0.9024    0.8295
3382.136    0.9183    0.8756
3382.156    0.8847    0.8825
3382.175    0.7982    0.8418
3382.195    0.7273    0.7741
3382.215    0.7194    0.7234
3382.235    0.7633    0.7066
3382.255    0.7718    0.6978
3382.275    0.7155    0.6616
3382.295    0.6079    0.5977
3382.315    0.5493    0.5514
3382.335    0.5526    0.5517
3382.355    0.5195    0.5436
3382.375    0.4138    0.4559
3382.395    0.2784    0.3187
3382.415    0.2279    0.2327
3382.435    0.2773    0.2512
3382.455    0.3680    0.3547
3382.475    0.4757    0.5042
3382.494    0.6207    0.6555
3382.514    0.7667    0.7849
3382.534    0.8486    0.8616
3382.554    0.8584    0.8956
3382.574    0.8358    0.8972
3382.594    0.7927    0.8519
3382.614    0.7188    0.7323
3382.634    0.5548    0.5380
3382.654    0.3501    0.3308
3382.674    0.2092    0.2026
3382.694    0.1972    0.2108
3382.714    0.3311    0.3496
3382.734    0.5390    0.5536
3382.754    0.7530    0.7323
3382.774    0.8788    0.8391
3382.794    0.9285    0.8888
3382.813    0.9621    0.9066
3382.833    0.9725    0.8931
# 053721  37  3382.116  3382.834
3382.116    0.8921    0.8063
3382.136    0.8980    0.8502
3382.156    0.8800    0.8638
3382.176    0.8093    0.8370
3382.196    0.7333    0.7858
3382.216    0.7013    0.7360
3382.236    0.7190    0.6994
3382.256    0.7228    0.6637
3382.276    0.6583    0.6135
3382.296    0.5656    0.5544
3382.316    0.5040    0.5116
3382.336    0.4919    0.4936
3382.356    0.4642    0.4668
3382.376    0.3709    0.3953
3382.395    0.2785    0.3012
3382.415    0.2280    0.2304
3382.435    0.2461    0.2304
3382.455    0.3030    0.3043
3382.475    0.4212    0.4300
3382.495    0.5649    0.5748
3382.515    0.7018    0.7040
3382.535    0.7762    0.7951
3382.555    0.7870    0.8441
3382.575    0.7702    0.8494
3382.595    0.7311    0.7969
3382.615    0.6427    0.6736
3382.635    0.5028    0.4959
3382.655    0.3337    0.3193
3382.675    0.2156    0.2095
3382.695    0.1951    0.2058
3382.715    0.2893    0.3075
3382.734    0.4698    0.4655
3382.754    0.6521    0.6365
3382.774    0.7936    0.7645
3382.794    0.8730    0.8381
3382.814    0.9292    0.8674
3382.834    0.9458    0.8559
# 054375  37  3382.110  3382.828
3382.110    0.7793    0.6880
3382.130    0.8041    0.7489
3382.150    0.7982    0.7912
3382.170    0.7586    0.7905
3382.190    0.7130    0.7485
3382.210    0.6639    0.6904
3382.230    0.6358    0.6406
3382.250    0.6364    0.6038
3382.270    0.6062    0.5679
3382.290    0.5487    0.5259
3382.310    0.4997    0.4862
3382.330    0.4587    0.4603
3382.350    0.4253    0.4384
3382.370    0.3767    0.3940
3382.389    0.3010    0.3230
3382.409    0.2364    0.2454
3382.429    0.2109    0.2073
3382.449    0.2407    0.2326
3382.469    0.3176    0.3185
3382.489    0.4378    0.4445
3382.509    0.5660    0.5797
3382.529    0.6767    0.6934
3382.549    0.7381    0.7675
3382.569    0.7391    0.7956
3382.589    0.7052    0.7714
3382.609    0.6364    0.6875
3382.629    0.5280    0.5492
3382.649    0.3926    0.3890
3382.669    0.2762    0.2588
3382.689    0.2025    0.2045
3382.708    0.2184    0.2397
3382.728    0.3312    0.3520
3382.748    0.4907    0.4990
3382.768    0.6533    0.6337
3382.788    0.7889    0.7291
3382.808    0.8736    0.7813
3382.828    0.9194    0.7907
# 055459  37  3382.111  3382.829
3382.111    0.8672    0.7702
3382.131    0.8853    0.8281
3382.151    0.8798    0.8610
3382.171    0.8111    0.8447
3382.191    0.7276    0.7878
3382.211    0.6926    0.7241
3382.231    0.6955    0.6805
3382.251    0.7063    0.6495
3382.271    0.6622    0.6048
3382.291    0.5620    0.5373
3382.311    0.4800    0.4765
3382.330    0.4585    0.4577
3382.350    0.4520    0.4609
3382.370    0.3963    0.4245
3382.390    0.2959    0.3275
3382.410    0.2138    0.2281
3382.430    0.2073    0.1932
3382.450    0.2508    0.2405
3382.470    0.3440    0.3537
3382.490    0.4827    0.5052
3382.510    0.6428    0.6569
3382.530    0.7567    0.7720
3382.550    0.7936    0.8404
3382.570    0.7973    0.8690
3382.590    0.7681    0.8511
3382.610    0.7065    0.7640
3382.630    0.5992    0.6003
3382.649    0.4263    0.4101
3382.669    0.2570    0.2477
3382.689    0.1833    0.1896
3382.709    0.2385    0.2569
3382.729    0.4056    0.4201
3382.749    0.6180    0.6098
3382.769    0.8002    0.7579
3382.789    0.9084    0.8426
3382.809    0.9643    0.8788
3382.829    0.9904    0.8750
# 055868  37  3382.110  3382.828
3382.110    0.8867    0.7998
3382.130    0.9139    0.8511
3382.150    0.8841    0.8738
3382.170    0.8057    0.8476
3382.190    0.7323    0.7872
3382.210    0.7026    0.7288
3382.230    0.7249    0.6942
3382.250    0.7396    0.6697
3382.270    0.6805    0.6266
3382.290    0.5794    0.5603
3382.310    0.5086    0.5059
3382.330    0.4916    0.4953
3382.350    0.4835    0.4947
3382.370    0.4108    0.4371
3382.389    0.2878    0.3287
3382.409    0.2172    0.2303
3382.429    0.2308    0.2113
3382.449    0.2938    0.2783
3382.469    0.3895    0.4076
3382.489    0.5418    0.5681
3382.509    0.6955    0.7178
3382.529    0.7963    0.8213
3382.549    0.8310    0.8738
3382.569    0.8153    0.8847
3382.589    0.7779    0.8488
3382.609    0.7073    0.7452
3382.629    0.5818    0.5711
3382.649    0.3914    0.3719
3382.669    0.2371    0.2276
3382.689    0.1891    0.1996
3382.708    0.2703    0.2904
3382.728    0.4573    0.4684
3382.748    0.6705    0.6549
3382.768    0.8274    0.7889
3382.788    0.9133    0.8608
3382.808    0.9647    0.8908
3382.828    0.9847    0.8849
# 059589  37  3382.116  3382.834
3382.116    0.8710    0.7563
3382.136    0.8927    0.8289
3382.156    0.8598    0.8566
3382.176    0.7730    0.8168
3382.196    0.6742    0.7345
3382.215    0.6489    0.6673
3382.235    0.6874    0.6356
3382.255    0.6981    0.6183
3382.275    0.6320    0.5700
3382.295    0.4981    0.4842
3382.315    0.4167    0.4162
3382.335    0.4256    0.4211
3382.355    0.4384    0.4556
3382.375    0.3696    0.4200
3382.395    0.2588    0.3046
3382.415    0.1923    0.2040
3382.435    0.2121    0.1914
3382.455    0.2766    0.2658
3382.475    0.3816    0.4014
3382.495    0.5352    0.5704
3382.515    0.6958    0.7246
3382.535    0.8037    0.8241
3382.554    0.8221    0.8714
3382.574    0.8089    0.8865
3382.594    0.7894    0.8584
3382.614    0.7213    0.7607
3382.634    0.5878    0.5836
3382.654    0.3948    0.3729
3382.674    0.2294    0.2201
3382.694    0.1846    0.1968
3382.714    0.2860    0.3117
3382.734    0.4884    0.5076
3382.754    0.7124    0.6937
3382.774    0.8642    0.8130
3382.794    0.9482    0.8704
3382.814    0.9829    0.8894
3382.834    0.9861    0.8652
# 059610  37  3382.111  3382.829
3382.111    0.8504    0.7856
3382.131    0.8724    0.8320
3382.151    0.8894    0.8694
3382.171    0.8533    0.8652
3382.191    0.7638    0.8140
3382.211    0.6998    0.7458
3382.231    0.7117    0.7000
3382.251    0.7425    0.6839
3382.271    0.7228    0.6685
3382.291    0.6533    0.6249
3382.311    0.5694    0.5635
3382.330    0.5261    0.5278
3382.350    0.5249    0.5243
3382.370    0.4846    0.4988
3382.390    0.3659    0.4032
3382.410    0.2510    0.2806
3382.430    0.2213    0.2166
3382.450    0.2682    0.2475
3382.470    0.3609    0.3547
3382.490    0.4780    0.5045
3382.510    0.6315    0.6596
3382.530    0.7642    0.7813
3382.550    0.8391    0.8543
3382.570    0.8431    0.8894
3382.590    0.8245    0.8888
3382.610    0.7752    0.8306
3382.630    0.6744    0.6910
3382.649    0.5152    0.4979
3382.669    0.3175    0.3014
3382.689    0.1983    0.1959
3382.709    0.2087    0.2244
3382.729    0.3492    0.3733
3382.749    0.5753    0.5760
3382.769    0.7802    0.7485
3382.789    0.8956    0.8506
3382.809    0.9689    0.8964
3382.829    1.0113    0.9061
# 062175  37  3382.116  3382.834
3382.116    0.8674    0.7458
3382.136    0.9028    0.8202
3382.156    0.8698    0.8529
3382.176    0.7843    0.8264
3382.196    0.7019    0.7621
3382.216    0.6668    0.6981
3382.236    0.6776    0.6530
3382.256    0.6739    0.6109
3382.276    0.6009    0.5484
3382.296    0.4879    0.4715
3382.316    0.4166    0.4207
3382.336    0.4213    0.4218
3382.356    0.4228    0.4319
3382.376    0.3599    0.3839
3382.395    0.2532    0.2860
3382.415    0.1837    0.1964
3382.435    0.1919    0.1774
3382.455    0.2438    0.2365
3382.475    0.3447    0.3570
3382.495    0.4912    0.5113
3382.515    0.6510    0.6581
3382.535    0.7579    0.7642
3382.555    0.7777    0.8264
3382.575    0.7437    0.8494
3382.595    0.7088    0.8194
3382.615    0.6418    0.7143
3382.635    0.5240    0.5378
3382.655    0.3647    0.3432
3382.675    0.2221    0.2096
3382.695    0.1824    0.1917
3382.715    0.2630    0.2940
3382.734    0.4476    0.4610
3382.754    0.6587    0.6387
3382.774    0.8130    0.7644
3382.794    0.9089    0.8318
3382.814    0.9623    0.8559
3382.834    0.9856    0.8320
# 062816  37  3382.110  3382.828
3382.110    0.8123    0.7173
3382.130    0.8370    0.7721
3382.150    0.8276    0.8160
3382.170    0.7869    0.8202
3382.190    0.7350    0.7811
3382.210    0.6809    0.7224
3382.230    0.6644    0.6725
3382.250    0.6687    0.6390
3382.270    0.6561    0.6072
3382.290    0.6035    0.5630
3382.310    0.5242    0.5146
3382.330    0.4741    0.4832
3382.350    0.4548    0.4669
3382.369    0.4234    0.4348
3382.389    0.3436    0.3610
3382.409    0.2545    0.2709
3382.429    0.2233    0.2171
3382.449    0.2407    0.2326
3382.469    0.3143    0.3162
3382.489    0.4359    0.4456
3382.509    0.5673    0.5884
3382.529    0.7000    0.7106
3382.549    0.7665    0.7918
3382.569    0.7764    0.8285
3382.589    0.7446    0.8177
3382.609    0.6875    0.7487
3382.629    0.5863    0.6166
3382.649    0.4497    0.4458
3382.669    0.3016    0.2912
3382.689    0.2116    0.2110
3382.708    0.2195    0.2311
3382.728    0.3180    0.3433
3382.748    0.4872    0.5032
3382.768    0.6739    0.6531
3382.788    0.8241    0.7584
3382.808    0.9162    0.8155
3382.828    0.9678    0.8300
# 063048  37  3382.110  3382.828
3382.110    0.8245    0.7286
3382.130    0.8654    0.7938
3382.150    0.8698    0.8402
3382.169    0.8061    0.8300
3382.189    0.6871    0.7603
3382.209    0.6194    0.6741
3382.229    0.6362    0.6212
3382.249    0.6801    0.6031
3382.269    0.6486    0.5768
3382.289    0.5368    0.5092
3382.309    0.4276    0.4261
3382.329    0.3946    0.3913
3382.349    0.4117    0.4146
3382.369    0.3890    0.4156
3382.389    0.2937    0.3360
3382.409    0.1998    0.2266
3382.429    0.1848    0.1747
3382.449    0.2300    0.2098
3382.469    0.3085    0.3164
3382.489    0.4355    0.4723
3382.508    0.6153    0.6321
3382.528    0.7547    0.7658
3382.548    0.8222    0.8449
3382.568    0.8155    0.8827
3382.588    0.7754    0.8825
3382.608    0.7410    0.8219
3382.628    0.6566    0.6775
3382.648    0.4861    0.4697
3382.668    0.2958    0.2771
3382.688    0.1846    0.1864
3382.708    0.2127    0.2357
3382.728    0.3760    0.4010
3382.748    0.6052    0.6056
3382.768    0.8108    0.7670
3382.788    0.9410    0.8561
3382.808    1.0051    0.8925
3382.828    1.0392    0.8884
# 063636  37  3382.111  3382.829
3382.111    0.8788    0.7725
3382.131    0.8760    0.8200
3382.151    0.8387    0.8362
3382.171    0.7665    0.8141
3382.191    0.7175    0.7684
3382.211    0.6915    0.7188
3382.230    0.6896    0.6758
3382.250    0.6783    0.6286
3382.270    0.6145    0.5739
3382.290    0.5309    0.5198
3382.310    0.4774    0.4824
3382.330    0.4506    0.4603
3382.350    0.4172    0.4263
3382.370    0.3473    0.3589
3382.390    0.2613    0.2750
3382.410    0.2147    0.2187
3382.430    0.2329    0.2228
3382.450    0.2979    0.2923
3382.470    0.4011    0.4111
3382.490    0.5377    0.5500
3382.510    0.6730    0.6762
3382.529    0.7398    0.7612
3382.549    0.7475    0.8041
3382.569    0.7254    0.7954
3382.589    0.6693    0.7298
3382.609    0.5822    0.6069
3382.629    0.4569    0.4484
3382.649    0.3151    0.3003
3382.669    0.2168    0.2128
3382.689    0.2041    0.2154
3382.709    0.2872    0.3048
3382.729    0.4435    0.4473
3382.749    0.6143    0.5946
3382.769    0.7405    0.7096
3382.789    0.8239    0.7807
3382.809    0.8690    0.8098
3382.829    0.8710    0.7985
# 064150  37  3382.117  3382.834
3382.117    0.9066    0.7894
3382.136    0.9093    0.8381
3382.156    0.8468    0.8377
3382.176    0.7340    0.7852
3382.196    0.6504    0.7150
3382.216    0.6557    0.6628
3382.236    0.6833    0.6308
3382.256    0.6540    0.5913
3382.276    0.5596    0.5259
3382.296    0.4612    0.4566
3382.316    0.4201    0.4257
3382.336    0.4285    0.4320
3382.356    0.4020    0.4141
3382.376    0.3026    0.3333
3382.396    0.2095    0.2326
3382.416    0.1857    0.1828
3382.435    0.2252    0.2094
3382.455    0.3053    0.3062
3382.475    0.4323    0.4513
3382.495    0.6019    0.6098
3382.515    0.7316    0.7394
3382.535    0.7907    0.8200
3382.555    0.7852    0.8553
3382.575    0.7271    0.8453
3382.595    0.6766    0.7721
3382.615    0.6070    0.6247
3382.635    0.4527    0.4311
3382.655    0.2789    0.2606
3382.675    0.1817    0.1815
3382.695    0.2089    0.2230
3382.715    0.3455    0.3666
3382.734    0.5492    0.5430
3382.754    0.7253    0.7032
3382.774    0.8537    0.8043
3382.794    0.9082    0.8535
3382.814    0.9384    0.8610
3382.834    0.9145    0.8173
# 064747  37  3382.110  3382.828
3382.110    0.8531    0.7836
3382.130    0.8913    0.8325
3382.149    0.8985    0.8684
3382.169    0.8395    0.8614
3382.189    0.7347    0.8032
3382.209    0.6767    0.7288
3382.229    0.6914    0.6814
3382.249    0.7325    0.6660
3382.269    0.7143    0.6465
3382.289    0.6318    0.5916
3382.309    0.5228    0.5181
3382.329    0.4785    0.4812
3382.349    0.4831    0.4924
3382.369    0.4595    0.4784
3382.389    0.3479    0.3836
3382.409    0.2359    0.2609
3382.429    0.2113    0.2020
3382.449    0.2597    0.2393
3382.469    0.3422    0.3514
3382.489    0.4805    0.5086
3382.508    0.6402    0.6659
3382.528    0.7723    0.7956
3382.548    0.8529    0.8702
3382.568    0.8576    0.9022
3382.588    0.8217    0.8983
3382.608    0.7798    0.8397
3382.628    0.6817    0.7011
3382.648    0.5083    0.4959
3382.668    0.3180    0.2987
3382.688    0.1976    0.1999
3382.708    0.2255    0.2436
3382.728    0.3923    0.4077
3382.748    0.6177    0.6143
3382.768    0.8128    0.7784
3382.788    0.9313    0.8692
3382.808    0.9881    0.9072
3382.828    1.0111    0.9105
# 070319  37  3382.116  3382.834
3382.116    0.9537    0.8660
3382.136    0.9465    0.8987
3382.156    0.8878    0.8921
3382.176    0.7898    0.8447
3382.196    0.7291    0.7852
3382.216    0.7593    0.7463
3382.236    0.7921    0.7274
3382.256    0.7786    0.6978
3382.276    0.6801    0.6343
3382.296    0.5660    0.5595
3382.315    0.5216    0.5277
3382.335    0.5342    0.5394
3382.355    0.4936    0.5190
3382.375    0.3690    0.4125
3382.395    0.2509    0.2800
3382.415    0.2286    0.2196
3382.435    0.2869    0.2627
3382.455    0.3834    0.3819
3382.475    0.5073    0.5409
3382.495    0.6592    0.7013
3382.515    0.7925    0.8219
3382.535    0.8596    0.8874
3382.555    0.8644    0.9120
3382.575    0.8391    0.9018
3382.595    0.7932    0.8375
3382.614    0.6963    0.7032
3382.634    0.5218    0.4975
3382.654    0.3179    0.2999
3382.674    0.1981    0.2019
3382.694    0.2331    0.2476
3382.714    0.4046    0.4144
3382.734    0.6253    0.6223
3382.754    0.8102    0.7856
3382.774    0.9124    0.8752
3382.794    0.9530    0.9133
3382.814    0.9736    0.9200
3382.834    0.9546    0.8906
# 072604  37  3382.111  3382.829
3382.111    0.8847    0.7903
3382.131    0.9202    0.8496
3382.151    0.9005    0.8802
3382.171    0.8171    0.8566
3382.191    0.7264    0.7909
3382.211    0.6998    0.7254
3382.231    0.7228    0.6901
3382.251    0.7362    0.6696
3382.271    0.6877    0.6247
3382.291    0.5679    0.5436
3382.311    0.4751    0.4710
3382.330    0.4621    0.4613
3382.350    0.4701    0.4890
3382.370    0.4283    0.4613
3382.390    0.3095    0.3486
3382.410    0.2152    0.2339
3382.430    0.2165    0.2026
3382.450    0.2824    0.2653
3382.470    0.3834    0.3935
3382.490    0.5223    0.5563
3382.510    0.6784    0.7109
3382.530    0.7980    0.8179
3382.550    0.8337    0.8746
3382.570    0.8276    0.8966
3382.590    0.7940    0.8790
3382.610    0.7464    0.7945
3382.630    0.6340    0.6265
3382.649    0.4352    0.4226
3382.669    0.2578    0.2476
3382.689    0.1879    0.1935
3382.709    0.2625    0.2831
3382.729    0.4535    0.4724
3382.749    0.6806    0.6713
3382.769    0.8509    0.8082
3382.789    0.9408    0.8762
3382.809    0.9966    0.9024
3382.829    1.0177    0.8927
# 075676  37  3382.112  3382.829
3382.112    0.8453    0.7867
3382.131    0.8798    0.8316
3382.151    0.8660    0.8525
3382.171    0.7804    0.8177
3382.191    0.6724    0.7393
3382.211    0.6278    0.6663
3382.231    0.6662    0.6358
3382.251    0.7276    0.6347
3382.271    0.6981    0.6210
3382.291    0.6063    0.5732
3382.311    0.5155    0.5192
3382.331    0.4872    0.5012
3382.351    0.4819    0.4998
3382.371    0.4214    0.4460
3382.391    0.3013    0.3298
3382.411    0.2180    0.2274
3382.431    0.2203    0.2085
3382.450    0.2848    0.2732
3382.470    0.3844    0.4029
3382.490    0.5265    0.5658
3382.510    0.6987    0.7198
3382.530    0.8266    0.8266
3382.550    0.8718    0.8835
3382.570    0.8539    0.9051
3382.590    0.8132    0.8861
3382.610    0.7554    0.8002
3382.630    0.6356    0.6323
3382.650    0.4437    0.4206
3382.670    0.2610    0.2544
3382.690    0.2018    0.2118
3382.710    0.3112    0.3110
3382.730    0.4846    0.5029
3382.750    0.6797    0.6979
3382.769    0.8535    0.8253
3382.789    0.9404    0.8923
3382.809    0.9883    0.9145
3382.829    0.9879    0.8999
# 076114  37  3382.116  3382.833
3382.116    0.8764    0.7755
3382.136    0.8991    0.8337
3382.155    0.8610    0.8472
3382.175    0.7570    0.8013
3382.195    0.6531    0.7211
3382.215    0.6346    0.6567
3382.235    0.6727    0.6295
3382.255    0.6845    0.6132
3382.275    0.6216    0.5700
3382.295    0.5139    0.4993
3382.315    0.4420    0.4476
3382.335    0.4415    0.4462
3382.355    0.4335    0.4464
3382.375    0.3538    0.3793
3382.395    0.2349    0.2641
3382.415    0.1800    0.1847
3382.435    0.2061    0.1898
3382.455    0.2793    0.2734
3382.475    0.3926    0.4138
3382.494    0.5514    0.5728
3382.514    0.7201    0.7221
3382.534    0.8156    0.8200
3382.554    0.8145    0.8692
3382.574    0.7788    0.8792
3382.594    0.7376    0.8368
3382.614    0.6651    0.7170
3382.634    0.5270    0.5242
3382.654    0.3458    0.3205
3382.674    0.2000    0.1918
3382.694    0.1784    0.1896
3382.714    0.2918    0.3126
3382.734    0.5047    0.5082
3382.754    0.7109    0.6933
3382.774    0.8576    0.8134
3382.794    0.9268    0.8716
3382.813    0.9641    0.8886
3382.833    0.9786    0.8628
# 077749  37  3382.111  3382.829
3382.111    0.6543    0.5649
3382.131    0.6598    0.6223
3382.151    0.6457    0.6534
3382.171    0.6069    0.6501
3382.191    0.5698    0.6159
3382.210    0.5362    0.5653
3382.230    0.5068    0.5063
3382.250    0.4774    0.4527
3382.270    0.4348    0.4105
3382.290    0.3925    0.3796
3382.310    0.3448    0.3543
3382.330    0.3125    0.3262
3382.350    0.2830    0.2891
3382.370    0.2425    0.2444
3382.390    0.2055    0.2020
3382.410    0.1782    0.1758
3382.430    0.1822    0.1780
3382.450    0.2129    0.2137
3382.470    0.2778    0.2788
3382.490    0.3528    0.3609
3382.510    0.4259    0.4416
3382.529    0.4748    0.4992
3382.549    0.4987    0.5257
3382.569    0.4863    0.5105
3382.589    0.4412    0.4574
3382.609    0.3865    0.3791
3382.629    0.3104    0.2946
3382.649    0.2341    0.2242
3382.669    0.1790    0.1841
3382.689    0.1673    0.1825
3382.709    0.2061    0.2179
3382.729    0.2782    0.2808
3382.749    0.3723    0.3578
3382.769    0.4620    0.4351
3382.789    0.5314    0.5012
3382.809    0.5725    0.5478
3382.829    0.5853    0.5715
# 078217  37  3382.111  3382.829
3382.111    0.9103    0.8350
3382.131    0.9358    0.8784
3382.151    0.9131    0.8976
3382.171    0.8404    0.8720
3382.190    0.7470    0.8162
3382.210    0.7166    0.7595
3382.230    0.7605    0.7305
3382.250    0.7903    0.7163
3382.270    0.7415    0.6811
3382.290    0.6268    0.6118
3382.310    0.5423    0.5454
3382.330    0.5234    0.5293
3382.350    0.5314    0.5348
3382.370    0.4614    0.4776
3382.390    0.3151    0.3482
3382.410    0.2246    0.2370
3382.430    0.2392    0.2208
3382.450    0.3159    0.3007
3382.470    0.4224    0.4410
3382.490    0.5678    0.6048
3382.509    0.7382    0.7449
3382.529    0.8287    0.8445
3382.549    0.8668    0.8950
3382.569    0.8500    0.9114
3382.589    0.8098    0.8884
3382.609    0.7506    0.7978
3382.629    0.6169    0.6226
3382.649    0.4258    0.4040
3382.669    0.2470    0.2349
3382.689    0.1820    0.1901
3382.709    0.2718    0.2867
3382.729    0.4763    0.4821
3382.749    0.6981    0.6869
3382.769    0.8557    0.8274
3382.789    0.9497    0.8960
3382.809    0.9827    0.9213
3382.829    0.9945    0.9145
# 079672  37  3382.117  3382.834
3382.117    0.9057    0.7947
3382.136    0.9126    0.8451
3382.156    0.8594    0.8517
3382.176    0.7591    0.8087
3382.196    0.6838    0.7447
3382.216    0.6882    0.6923
3382.236    0.6989    0.6561
3382.256    0.6753    0.6146
3382.276    0.5903    0.5518
3382.296    0.4897    0.4856
3382.316    0.4522    0.4535
3382.336    0.4545    0.4564
3382.356    0.4194    0.4379
3382.376    0.3282    0.3577
3382.396    0.2288    0.2529
3382.416    0.1922    0.1941
3382.435    0.2294    0.2123
3382.455    0.3080    0.3021
3382.475    0.4244    0.4421
3382.495    0.5786    0.5981
3382.515    0.7194    0.7291
3382.535    0.7905    0.8126
3382.555    0.7865    0.8507
3382.575    0.7444    0.8437
3382.595    0.6923    0.7761
3382.615    0.6080    0.6359
3382.635    0.4637    0.4471
3382.655    0.2948    0.2748
3382.675    0.1912    0.1876
3382.695    0.1995    0.2181
3382.715    0.3315    0.3519
3382.734    0.5305    0.5235
3382.754    0.7155    0.6847
3382.774    0.8279    0.7898
3382.794    0.8978    0.8443
3382.814    0.9354    0.8596
3382.834    0.9200    0.8283
# 085042  37  3382.116  3382.834
3382.116    0.8935    0.7670
3382.136    0.9192    0.8325
3382.156    0.8724    0.8533
3382.176    0.7633    0.8134
3382.196    0.6734    0.7389
3382.216    0.6486    0.6751
3382.236    0.6786    0.6397
3382.256    0.6724    0.6079
3382.276    0.5848    0.5466
3382.296    0.4763    0.4628
3382.316    0.4068    0.4077
3382.336    0.4123    0.4124
3382.356    0.4112    0.4239
3382.376    0.3422    0.3680
3382.395    0.2301    0.2645
3382.415    0.1786    0.1819
3382.435    0.1974    0.1787
3382.455    0.2568    0.2541
3382.475    0.3752    0.3891
3382.495    0.5292    0.5560
3382.515    0.6960    0.7083
3382.535    0.7921    0.8100
3382.555    0.7960    0.8618
3382.575    0.7549    0.8728
3382.595    0.7165    0.8310
3382.615    0.6566    0.7133
3382.635    0.5339    0.5247
3382.655    0.3520    0.3244
3382.675    0.2026    0.1963
3382.695    0.1772    0.1927
3382.715    0.2916    0.3128
3382.734    0.4982    0.4941
3382.754    0.6987    0.6783
3382.774    0.8402    0.8015
3382.794    0.9333    0.8632
3382.814    0.9879    0.8817
3382.834    0.9863    0.8523
# 085810  37  3382.116  3382.834
3382.116    0.8796    0.7705
3382.136    0.8919    0.8234
3382.156    0.8541    0.8381
3382.176    0.7752    0.8089
3382.196    0.6941    0.7549
3382.216    0.6722    0.7008
3382.235    0.6773    0.6566
3382.255    0.6521    0.6080
3382.275    0.5820    0.5492
3382.295    0.4995    0.4908
3382.315    0.4506    0.4546
3382.335    0.4371    0.4401
3382.355    0.4081    0.4133
3382.375    0.3290    0.3463
3382.395    0.2409    0.2595
3382.415    0.2018    0.2024
3382.435    0.2205    0.2096
3382.455    0.2869    0.2839
3382.475    0.3990    0.4078
3382.495    0.5396    0.5520
3382.515    0.6713    0.6816
3382.535    0.7511    0.7723
3382.555    0.7542    0.8166
3382.574    0.7137    0.8117
3382.594    0.6670    0.7475
3382.614    0.5914    0.6184
3382.634    0.4630    0.4484
3382.654    0.3073    0.2905
3382.674    0.2029    0.2009
3382.694    0.1981    0.2102
3382.714    0.2964    0.3125
3382.734    0.4648    0.4682
3382.754    0.6428    0.6229
3382.774    0.7674    0.7381
3382.794    0.8494    0.8057
3382.814    0.9074    0.8304
3382.834    0.9139    0.8106
# 088194  37  3382.116  3382.834
3382.116    0.9064    0.8026
3382.136    0.9260    0.8582
3382.156    0.8933    0.8728
3382.176    0.7779    0.8300
3382.196    0.6902    0.7558
3382.216    0.6761    0.6966
3382.236    0.7176    0.6713
3382.256    0.7328    0.6512
3382.276    0.6586    0.5994
3382.296    0.5327    0.5183
3382.315    0.4606    0.4642
3382.335    0.4644    0.4682
3382.355    0.4646    0.4801
3382.375    0.3759    0.4148
3382.395    0.2542    0.2882
3382.415    0.1932    0.1976
3382.435    0.2202    0.2008
3382.455    0.2959    0.2880
3382.475    0.4075    0.4313
3382.495    0.5653    0.5990
3382.515    0.7303    0.7442
3382.535    0.8179    0.8358
3382.555    0.8289    0.8815
3382.575    0.7969    0.8931
3382.595    0.7617    0.8557
3382.615    0.7047    0.7396
3382.634    0.5586    0.5548
3382.654    0.3628    0.3407
3382.674    0.2076    0.1998
3382.694    0.1795    0.1924
3382.714    0.3026    0.3196
3382.734    0.5172    0.5237
3382.754    0.7381    0.7133
3382.774    0.8750    0.8316
3382.794    0.9410    0.8863
3382.814    0.9876    0.9030
3382.834    0.9933    0.8782
# 088945  37  3382.111  3382.829
3382.111    0.6209    0.5712
3382.131    0.6187    0.5991
3382.151    0.5998    0.6102
3382.171    0.5789    0.6024
3382.191    0.5675    0.5786
3382.210    0.5381    0.5476
3382.230    0.5047    0.5133
3382.250    0.4844    0.4821
3382.270    0.4634    0.4546
3382.290    0.4311    0.4279
3382.310    0.4006    0.3978
3382.330    0.3540    0.3612
3382.350    0.3104    0.3188
3382.370    0.2735    0.2755
3382.390    0.2462    0.2402
3382.410    0.2303    0.2223
3382.430    0.2317    0.2294
3382.450    0.2655    0.2635
3382.470    0.3189    0.3204
3382.490    0.3838    0.3897
3382.510    0.4442    0.4567
3382.529    0.4872    0.5044
3382.549    0.5054    0.5264
3382.569    0.5015    0.5139
3382.589    0.4738    0.4695
3382.609    0.4111    0.4034
3382.629    0.3378    0.3310
3382.649    0.2741    0.2692
3382.669    0.2293    0.2321
3382.689    0.2160    0.2275
3382.709    0.2459    0.2559
3382.729    0.3092    0.3110
3382.749    0.3932    0.3819
3382.769    0.4718    0.4560
3382.789    0.5410    0.5222
3382.809    0.5913    0.5729
3382.829    0.6020    0.6058
# 089282  37  3382.116  3382.834
3382.116    0.8806    0.7858
3382.136    0.8855    0.8356
3382.156    0.8539    0.8580
3382.176    0.8132    0.8433
3382.196    0.7681    0.8030
3382.216    0.7330    0.7558
3382.236    0.7206    0.7114
3382.256    0.7019    0.6645
3382.276    0.6500    0.6091
3382.296    0.5690    0.5539
3382.316    0.5169    0.5167
3382.336    0.4955    0.4987
3382.356    0.4558    0.4704
3382.376    0.3838    0.4032
3382.396    0.2933    0.3107
3382.415    0.2371    0.2438
3382.435    0.2433    0.2342
3382.455    0.3053    0.2945
3382.475    0.4015    0.4073
3382.495    0.5277    0.5428
3382.515    0.6583    0.6680
3382.535    0.7364    0.7593
3382.555    0.7645    0.8078
3382.575    0.7459    0.8098
3382.595    0.6955    0.7565
3382.615    0.6090    0.6414
3382.635    0.4910    0.4813
3382.655    0.3409    0.3229
3382.675    0.2235    0.2221
3382.695    0.2069    0.2148
3382.715    0.2786    0.3011
3382.734    0.4346    0.4378
3382.754    0.6081    0.5887
3382.774    0.7271    0.7070
3382.794    0.8196    0.7809
3382.814    0.8839    0.8158
3382.834    0.8962    0.8134
# 089474  37  3382.115  3382.833
3382.115    0.9034    0.7918
3382.135    0.9131    0.8429
3382.155    0.8523    0.8535
3382.175    0.7540    0.8147
3382.195    0.6890    0.7511
3382.215    0.6879    0.6978
3382.235    0.7083    0.6653
3382.255    0.7008    0.6340
3382.275    0.6326    0.5812
3382.295    0.5348    0.5162
3382.315    0.4725    0.4753
3382.335    0.4597    0.4695
3382.355    0.4345    0.4525
3382.375    0.3489    0.3788
3382.394    0.2525    0.2788
3382.414    0.2059    0.2089
3382.434    0.2310    0.2174
3382.454    0.3063    0.3010
3382.474    0.4232    0.4353
3382.494    0.5727    0.5869
3382.514    0.7079    0.7176
3382.534    0.7816    0.8052
3382.554    0.7921    0.8509
3382.574    0.7598    0.8555
3382.594    0.7208    0.8013
3382.614    0.6452    0.6717
3382.634    0.4908    0.4841
3382.654    0.3186    0.3011
3382.674    0.2028    0.1955
3382.694    0.1908    0.2071
3382.714    0.3107    0.3288
3382.733    0.5036    0.5006
3382.753    0.6894    0.6724
3382.773    0.8219    0.7892
3382.793    0.8999    0.8506
3382.813    0.9493    0.8698
3382.833    0.9499    0.8441
# 089912  37  3382.111  3382.829
3382.111    0.7316    0.6555
3382.131    0.7340    0.6974
3382.151    0.7213    0.7236
3382.171    0.6966    0.7276
3382.191    0.6784    0.7093
3382.211    0.6534    0.6745
3382.231    0.6203    0.6318
3382.251    0.5936    0.5886
3382.271    0.5620    0.5489
3382.291    0.5289    0.5130
3382.310    0.4891    0.4797
3382.330    0.4328    0.4411
3382.350    0.3798    0.3950
3382.370    0.3384    0.3426
3382.390    0.2940    0.2916
3382.410    0.2585    0.2552
3382.430    0.2515    0.2463
3382.450    0.2741    0.2725
3382.470    0.3380    0.3321
3382.490    0.4100    0.4143
3382.510    0.4871    0.5018
3382.530    0.5499    0.5750
3382.550    0.5786    0.6176
3382.570    0.5920    0.6190
3382.590    0.5651    0.5782
3382.610    0.5092    0.5036
3382.629    0.4201    0.4167
3382.649    0.3377    0.3295
3382.669    0.2732    0.2677
3382.689    0.2373    0.2464
3382.709    0.2492    0.2696
3382.729    0.3238    0.3308
3382.749    0.4223    0.4147
3382.769    0.5168    0.5036
3382.789    0.6073    0.5824
3382.809    0.6738    0.6402
3382.829    0.7133    0.6733
# 090004  37  3382.116  3382.834
3382.116    0.9465    0.8097
3382.136    0.9528    0.8638
3382.156    0.8602    0.8598
3382.176    0.7276    0.8004
3382.196    0.6543    0.7254
3382.216    0.6789    0.6741
3382.236    0.7209    0.6418
3382.256    0.6780    0.5890
3382.276    0.5438    0.4948
3382.295    0.4046    0.4019
3382.315    0.3642    0.3687
3382.335    0.4052    0.4074
3382.355    0.3961    0.4234
3382.375    0.2965    0.3462
3382.395    0.2007    0.2301
3382.415    0.1799    0.1715
3382.435    0.2206    0.2030
3382.455    0.3051    0.3079
3382.475    0.4315    0.4646
3382.495    0.6024    0.6361
3382.515    0.7549    0.7704
3382.535    0.8104    0.8476
3382.555    0.7997    0.8825
3382.575    0.7698    0.8792
3382.595    0.7428    0.8168
3382.614    0.6605    0.6808
3382.634    0.4919    0.4748
3382.654    0.2972    0.2805
3382.674    0.1851    0.1874
3382.694    0.2218    0.2363
3382.714    0.3878    0.4024
3382.734    0.6088    0.6065
3382.754    0.8033    0.7654
3382.774    0.9045    0.8527
3382.794    0.9550    0.8890
3382.814    0.9739    0.8859
3382.834    0.9358    0.8260
# 091287  37  3382.111  3382.829
3382.111    0.8333    0.7300
3382.131    0.8654    0.7974
3382.151    0.8690    0.8406
3382.171    0.7936    0.8219
3382.191    0.6694    0.7473
3382.211    0.6112    0.6650
3382.231    0.6454    0.6189
3382.251    0.6816    0.6026
3382.271    0.6399    0.5731
3382.291    0.5352    0.5056
3382.311    0.4340    0.4318
3382.331    0.4051    0.4087
3382.351    0.4218    0.4297
3382.371    0.3857    0.4131
3382.391    0.2851    0.3198
3382.411    0.1949    0.2136
3382.431    0.1832    0.1740
3382.450    0.2330    0.2164
3382.470    0.3156    0.3288
3382.490    0.4587    0.4885
3382.510    0.6365    0.6561
3382.530    0.7773    0.7834
3382.550    0.8285    0.8553
3382.570    0.8156    0.8855
3382.590    0.7607    0.8746
3382.610    0.7135    0.8004
3382.630    0.6234    0.6446
3382.650    0.4561    0.4366
3382.670    0.2726    0.2581
3382.690    0.1878    0.1895
3382.710    0.2355    0.2596
3382.730    0.4072    0.4346
3382.750    0.6419    0.6339
3382.769    0.8314    0.7770
3382.789    0.9410    0.8596
3382.809    1.0005    0.8919
3382.829    1.0294    0.8821
# 096184  37  3382.110  3382.828
3382.110    0.8478    0.7537
3382.130    0.8880    0.8162
3382.150    0.8874    0.8568
3382.170    0.8113    0.8439
3382.190    0.7188    0.7823
3382.210    0.6724    0.7106
3382.230    0.6830    0.6651
3382.250    0.7000    0.6421
3382.270    0.6651    0.6076
3382.290    0.5658    0.5423
3382.310    0.4725    0.4734
3382.330    0.4533    0.4491
3382.350    0.4603    0.4608
3382.369    0.4106    0.4375
3382.389    0.3011    0.3418
3382.409    0.2127    0.2320
3382.429    0.2015    0.1866
3382.449    0.2435    0.2283
3382.469    0.3285    0.3387
3382.489    0.4624    0.4916
3382.509    0.6350    0.6485
3382.529    0.7688    0.7681
3382.549    0.8046    0.8389
3382.569    0.8024    0.8722
3382.589    0.7403    0.8640
3382.609    0.7031    0.7889
3382.629    0.6172    0.6304
3382.649    0.4476    0.4225
3382.669    0.2644    0.2469
3382.689    0.1687    0.1778
3382.708    0.2171    0.2347
3382.728    0.3771    0.3984
3382.748    0.6074    0.5972
3382.768    0.7956    0.7539
3382.788    0.9139    0.8420
3382.808    0.9849    0.8808
3382.828    1.0254    0.8827
# 096395  37  3382.111  3382.828
3382.111    0.8730    0.7956
3382.131    0.8958    0.8433
3382.151    0.9080    0.8790
3382.170    0.8600    0.8766
3382.190    0.7780    0.8331
3382.210    0.7208    0.7737
3382.230    0.7303    0.7298
3382.250    0.7549    0.7053
3382.270    0.7311    0.6764
3382.290    0.6577    0.6223
3382.310    0.5652    0.5583
3382.330    0.5177    0.5243
3382.350    0.5153    0.5230
3382.370    0.4848    0.4948
3382.390    0.3727    0.3984
3382.410    0.2579    0.2800
3382.430    0.2299    0.2207
3382.450    0.2690    0.2537
3382.470    0.3573    0.3614
3382.490    0.4856    0.5116
3382.509    0.6422    0.6593
3382.529    0.7702    0.7829
3382.549    0.8262    0.8568
3382.569    0.8337    0.8888
3382.589    0.8020    0.8819
3382.609    0.7623    0.8181
3382.629    0.6530    0.6784
3382.649    0.4893    0.4816
3382.669    0.3122    0.2967
3382.689    0.2025    0.2030
3382.709    0.2237    0.2394
3382.729    0.3704    0.3884
3382.749    0.5879    0.5834
3382.769    0.7865    0.7473
3382.789    0.9005    0.8455
3382.809    0.9705    0.8913
3382.828    1.0067    0.9016
# 096402  37  3382.111  3382.829
3382.111    0.8574    0.7635
3382.131    0.9001    0.8238
3382.151    0.8810    0.8529
3382.171    0.7876    0.8222
3382.191    0.6736    0.7456
3382.211    0.6305    0.6713
3382.231    0.6653    0.6331
3382.251    0.6861    0.6143
3382.271    0.6307    0.5713
3382.291    0.5106    0.4906
3382.311    0.4171    0.4173
3382.330    0.4031    0.4044
3382.350    0.4200    0.4275
3382.370    0.3765    0.4021
3382.390    0.2647    0.3029
3382.410    0.1898    0.2040
3382.430    0.1952    0.1790
3382.450    0.2533    0.2387
3382.470    0.3464    0.3627
3382.490    0.4922    0.5248
3382.510    0.6645    0.6825
3382.530    0.7831    0.7952
3382.550    0.8151    0.8590
3382.570    0.7960    0.8874
3382.590    0.7705    0.8718
3382.610    0.7263    0.7836
3382.630    0.6112    0.6100
3382.649    0.4234    0.4054
3382.669    0.2465    0.2352
3382.689    0.1774    0.1844
3382.709    0.2530    0.2720
3382.729    0.4423    0.4585
3382.749    0.6697    0.6595
3382.769    0.8431    0.8022
3382.789    0.9480    0.8748
3382.809    0.9952    0.8997
3382.829    1.0144    0.8821
# 096901  37  3382.111  3382.828
3382.111    0.8504    0.7502
3382.131    0.8896    0.8141
3382.150    0.8762    0.8476
3382.170    0.7940    0.8278
3382.190    0.6945    0.7614
3382.210    0.6531    0.6898
3382.230    0.6599    0.6451
3382.250    0.6745    0.6182
3382.270    0.6266    0.5746
3382.290    0.5255    0.5015
3382.310    0.4379    0.4336
3382.330    0.4110    0.4152
3382.350    0.4199    0.4281
3382.370    0.3756    0.3992
3382.390    0.2770    0.3056
3382.410    0.1990    0.2099
3382.430    0.1890    0.1802
3382.450    0.2420    0.2317
3382.470    0.3371    0.3479
3382.489    0.4781    0.4951
3382.509    0.6389    0.6507
3382.529    0.7638    0.7684
3382.549    0.8093    0.8383
3382.569    0.7789    0.8694
3382.589    0.7389    0.8547
3382.609    0.6906    0.7698
3382.629    0.5847    0.6048
3382.649    0.4206    0.4002
3382.669    0.2517    0.2372
3382.689    0.1766    0.1839
3382.709    0.2405    0.2594
3382.729    0.4156    0.4306
3382.749    0.6320    0.6237
3382.769    0.8123    0.7693
3382.789    0.9213    0.8492
3382.809    0.9824    0.8806
3382.828    1.0090    0.8706
# 096948  37  3382.110  3382.828
3382.110    0.8320    0.7401
3382.130    0.8764    0.8056
3382.150    0.8849    0.8494
3382.170    0.8221    0.8358
3382.190    0.7045    0.7670
3382.210    0.6343    0.6869
3382.230    0.6483    0.6386
3382.250    0.6756    0.6192
3382.270    0.6381    0.5884
3382.290    0.5530    0.5205
3382.309    0.4473    0.4467
3382.329    0.4076    0.4146
3382.349    0.4313    0.4305
3382.369    0.3996    0.4155
3382.389    0.2971    0.3234
3382.409    0.1933    0.2133
3382.429    0.1736    0.1669
3382.449    0.2272    0.2064
3382.469    0.3070    0.3151
3382.489    0.4326    0.4709
3382.509    0.6125    0.6362
3382.529    0.7563    0.7645
3382.549    0.8291    0.8408
3382.569    0.8045    0.8784
3382.589    0.7509    0.8762
3382.609    0.7125    0.8069
3382.629    0.6273    0.6497
3382.648    0.4603    0.4463
3382.668    0.2726    0.2570
3382.688    0.1727    0.1733
3382.708    0.2090    0.2263
3382.728    0.3695    0.3929
3382.748    0.6045    0.6003
3382.768    0.8106    0.7649
3382.788    0.9345    0.8561
3382.808    1.0025    0.8931
3382.828    1.0397    0.8890
# 097420  37  3382.111  3382.829
3382.111    0.8232    0.7401
3382.131    0.8606    0.7949
3382.151    0.8704    0.8385
3382.171    0.8300    0.8414
3382.191    0.7499    0.7991
3382.211    0.6858    0.7369
3382.231    0.6806    0.6855
3382.251    0.6830    0.6510
3382.270    0.6575    0.6153
3382.290    0.5844    0.5569
3382.310    0.4948    0.4902
3382.330    0.4497    0.4512
3382.350    0.4417    0.4468
3382.370    0.4197    0.4295
3382.390    0.3385    0.3582
3382.410    0.2434    0.2600
3382.430    0.2042    0.2007
3382.450    0.2277    0.2175
3382.470    0.3052    0.3058
3382.490    0.4284    0.4425
3382.510    0.5834    0.5942
3382.530    0.7188    0.7229
3382.550    0.7802    0.8072
3382.570    0.7843    0.8484
3382.590    0.7589    0.8464
3382.609    0.7034    0.7909
3382.629    0.6209    0.6621
3382.649    0.4839    0.4795
3382.669    0.3257    0.3039
3382.689    0.2052    0.2061
3382.709    0.2103    0.2244
3382.729    0.3306    0.3492
3382.749    0.5143    0.5267
3382.769    0.7186    0.6883
3382.789    0.8656    0.7943
3382.809    0.9473    0.8463
3382.829    0.9924    0.8557
# 098921  37  3382.110  3382.828
3382.110    0.8306    0.7204
3382.130    0.8515    0.7797
3382.150    0.8335    0.8149
3382.170    0.7777    0.8087
3382.190    0.7213    0.7684
3382.210    0.6783    0.7165
3382.230    0.6596    0.6691
3382.250    0.6482    0.6246
3382.270    0.6024    0.5725
3382.290    0.5271    0.5137
3382.310    0.4612    0.4643
3382.330    0.4314    0.4356
3382.350    0.4071    0.4110
3382.369    0.3569    0.3652
3382.389    0.2842    0.2915
3382.409    0.2215    0.2246
3382.429    0.2107    0.2046
3382.449    0.2539    0.2484
3382.469    0.3440    0.3479
3382.489    0.4691    0.4792
3382.509    0.5990    0.6112
3382.529    0.6981    0.7163
3382.549    0.7418    0.7797
3382.569    0.7211    0.7952
3382.589    0.6708    0.7556
3382.609    0.6003    0.6548
3382.629    0.4917    0.5050
3382.649    0.3587    0.3459
3382.669    0.2393    0.2298
3382.688    0.1900    0.1951
3382.708    0.2307    0.2481
3382.728    0.3579    0.3723
3382.748    0.5235    0.5240
3382.768    0.6836    0.6580
3382.788    0.8074    0.7495
3382.808    0.8833    0.7945
3382.828    0.9171    0.7929
# 100963  37  3382.116  3382.834
3382.116    0.8798    0.7813
3382.136    0.9026    0.8381
3382.156    0.8720    0.8570
3382.176    0.7854    0.8247
3382.196    0.7042    0.7621
3382.216    0.6725    0.7052
3382.236    0.7015    0.6697
3382.256    0.7129    0.6381
3382.276    0.6434    0.5864
3382.295    0.5344    0.5225
3382.315    0.4723    0.4745
3382.335    0.4661    0.4670
3382.355    0.4435    0.4607
3382.375    0.3695    0.3989
3382.395    0.2636    0.2926
3382.415    0.2048    0.2117
3382.435    0.2257    0.2076
3382.455    0.2910    0.2820
3382.475    0.3975    0.4131
3382.495    0.5393    0.5698
3382.515    0.6923    0.7107
3382.535    0.7775    0.8065
3382.555    0.8022    0.8549
3382.575    0.7757    0.8602
3382.595    0.7394    0.8119
3382.614    0.6630    0.7000
3382.634    0.5272    0.5212
3382.654    0.3559    0.3327
3382.674    0.2123    0.2087
3382.694    0.1860    0.1982
3382.714    0.2904    0.3032
3382.734    0.4694    0.4787
3382.754    0.6633    0.6537
3382.774    0.8143    0.7773
3382.794    0.8983    0.8443
3382.814    0.9554    0.8700
3382.834    0.9645    0.8541
# 104075  37  3382.116  3382.834
3382.116    0.8306    0.7410
3382.136    0.8251    0.7847
3382.156    0.8089    0.8087
3382.176    0.7831    0.8052
3382.196    0.7394    0.7784
3382.216    0.7173    0.7389
3382.236    0.6912    0.6955
3382.256    0.6605    0.6510
3382.276    0.6362    0.6062
3382.296    0.5805    0.5639
3382.316    0.5240    0.5264
3382.336    0.4826    0.4896
3382.356    0.4374    0.4432
3382.376    0.3734    0.3820
3382.396    0.3092    0.3173
3382.416    0.2711    0.2733
3382.435    0.2783    0.2717
3382.455    0.3298    0.3197
3382.475    0.4094    0.4091
3382.495    0.5118    0.5182
3382.515    0.6074    0.6222
3382.535    0.6650    0.6998
3382.555    0.6912    0.7371
3382.575    0.6780    0.7263
3382.595    0.6336    0.6651
3382.615    0.5532    0.5612
3382.635    0.4412    0.4350
3382.655    0.3306    0.3192
3382.675    0.2509    0.2469
3382.695    0.2284    0.2389
3382.715    0.2773    0.2955
3382.734    0.3814    0.3913
3382.754    0.5157    0.5082
3382.774    0.6384    0.6148
3382.794    0.7332    0.6945
3382.814    0.7903    0.7411
3382.834    0.8121    0.7542
# 109110  37  3382.111  3382.829
3382.111    0.8274    0.7229
3382.131    0.8236    0.7727
3382.151    0.8128    0.8006
3382.171    0.7637    0.7960
3382.191    0.7104    0.7633
3382.211    0.6945    0.7168
3382.230    0.6634    0.6697
3382.250    0.6399    0.6207
3382.270    0.6031    0.5725
3382.290    0.5343    0.5278
3382.310    0.4985    0.4910
3382.330    0.4588    0.4592
3382.350    0.4096    0.4194
3382.370    0.3467    0.3611
3382.390    0.2807    0.2921
3382.410    0.2434    0.2382
3382.430    0.2313    0.2264
3382.450    0.2720    0.2690
3382.470    0.3638    0.3597
3382.490    0.4676    0.4784
3382.510    0.5753    0.5976
3382.529    0.6731    0.6882
3382.549    0.6952    0.7427
3382.569    0.6819    0.7461
3382.589    0.6403    0.6950
3382.609    0.5713    0.5940
3382.629    0.4759    0.4622
3382.649    0.3452    0.3330
3382.669    0.2480    0.2450
3382.689    0.2137    0.2245
3382.709    0.2603    0.2763
3382.729    0.3726    0.3816
3382.749    0.5063    0.5075
3382.769    0.6460    0.6223
3382.789    0.7546    0.7065
3382.809    0.8190    0.7530
3382.829    0.8422    0.7610
# 110205  37  3382.112  3382.829
3382.112    0.8831    0.8057
3382.131    0.9070    0.8451
3382.151    0.8991    0.8678
3382.171    0.8070    0.8422
3382.191    0.6971    0.7741
3382.211    0.6631    0.7049
3382.231    0.6941    0.6717
3382.251    0.7325    0.6671
3382.271    0.7165    0.6503
3382.291    0.6173    0.5966
3382.311    0.5287    0.5330
3382.331    0.5055    0.5066
3382.351    0.4966    0.5057
3382.371    0.4426    0.4596
3382.391    0.3164    0.3477
3382.411    0.2276    0.2412
3382.431    0.2343    0.2157
3382.450    0.2894    0.2780
3382.470    0.3953    0.4072
3382.490    0.5335    0.5677
3382.510    0.6969    0.7194
3382.530    0.8153    0.8274
3382.550    0.8519    0.8861
3382.570    0.8506    0.9087
3382.590    0.8181    0.8917
3382.610    0.7582    0.8098
3382.630    0.6295    0.6451
3382.650    0.4503    0.4317
3382.670    0.2743    0.2562
3382.690    0.1876    0.1966
3382.710    0.2578    0.2766
3382.730    0.4577    0.4602
3382.750    0.6767    0.6642
3382.769    0.8420    0.8076
3382.789    0.9378    0.8876
3382.809    0.9804    0.9175
3382.829    1.0065    0.9116
# 112504  37  3382.111  3382.828
3382.111    0.8387    0.7572
3382.131    0.8919    0.8175
3382.150    0.8904    0.8604
3382.170    0.8302    0.8592
3382.190    0.7364    0.8085
3382.210    0.6871    0.7403
3382.230    0.6994    0.6907
3382.250    0.7176    0.6637
3382.270    0.6838    0.6304
3382.290    0.5943    0.5683
3382.310    0.4990    0.4970
3382.330    0.4575    0.4631
3382.350    0.4711    0.4704
3382.370    0.4436    0.4529
3382.390    0.3367    0.3641
3382.410    0.2303    0.2507
3382.430    0.1972    0.1934
3382.450    0.2398    0.2238
3382.470    0.3228    0.3272
3382.489    0.4494    0.4686
3382.509    0.6136    0.6281
3382.529    0.7494    0.7567
3382.549    0.8257    0.8360
3382.569    0.8270    0.8746
3382.589    0.7718    0.8738
3382.609    0.7283    0.8126
3382.629    0.6510    0.6711
3382.649    0.4854    0.4702
3382.669    0.2981    0.2835
3382.689    0.1900    0.1912
3382.709    0.2181    0.2304
3382.729    0.3589    0.3824
3382.749    0.5677    0.5798
3382.769    0.7659    0.7439
3382.789    0.9016    0.8408
3382.808    0.9802    0.8829
3382.828    1.0275    0.8886
# 113579  37  3382.116  3382.834
3382.116    0.5424    0.5275
3382.136    0.5380    0.5395
3382.156    0.5325    0.5421
3382.176    0.5282    0.5346
3382.196    0.5138    0.5180
3382.216    0.4956    0.4942
3382.236    0.4670    0.4659
3382.256    0.4342    0.4350
3382.276    0.4065    0.4031
3382.296    0.3781    0.3713
3382.316    0.3439    0.3405
3382.336    0.3092    0.3117
3382.356    0.2838    0.2870
3382.376    0.2647    0.2688
3382.396    0.2594    0.2598
3382.415    0.2625    0.2616
3382.435    0.2776    0.2749
3382.455    0.3009    0.2987
3382.475    0.3293    0.3294
3382.495    0.3550    0.3618
3382.515    0.3882    0.3902
3382.535    0.4100    0.4093
3382.555    0.4186    0.4154
3382.575    0.4113    0.4081
3382.595    0.3876    0.3897
3382.615    0.3627    0.3648
3382.635    0.3403    0.3400
3382.655    0.3217    0.3216
3382.675    0.3166    0.3146
3382.695    0.3228    0.3217
3382.715    0.3426    0.3430
3382.734    0.3687    0.3741
3382.754    0.4116    0.4142
3382.774    0.4596    0.4572
3382.794    0.5021    0.4990
3382.814    0.5434    0.5368
3382.834    0.5662    0.5694
# 113989  37  3382.116  3382.834
3382.116    0.9110    0.8222
3382.136    0.9341    0.8694
3382.156    0.8802    0.8821
3382.176    0.7918    0.8366
3382.196    0.6963    0.7558
3382.216    0.6756    0.6947
3382.236    0.7337    0.6808
3382.256    0.7658    0.6814
3382.276    0.7047    0.6430
3382.296    0.5710    0.5565
3382.316    0.4806    0.4863
3382.336    0.4894    0.4926
3382.356    0.5122    0.5206
3382.375    0.4262    0.4688
3382.395    0.2865    0.3345
3382.415    0.2243    0.2307
3382.435    0.2613    0.2357
3382.455    0.3549    0.3350
3382.475    0.4582    0.4857
3382.495    0.5929    0.6549
3382.515    0.7537    0.7982
3382.535    0.8570    0.8831
3382.555    0.8819    0.9190
3382.575    0.8694    0.9245
3382.595    0.8488    0.8927
3382.615    0.7766    0.7952
3382.635    0.6219    0.6138
3382.655    0.4173    0.3933
3382.675    0.2459    0.2369
3382.695    0.2122    0.2270
3382.714    0.3369    0.3576
3382.734    0.5604    0.5704
3382.754    0.7831    0.7586
3382.774    0.9156    0.8690
3382.794    0.9736    0.9166
3382.814    0.9993    0.9296
3382.834    0.9790    0.9078
# 115715  37  3382.116  3382.833
3382.116    0.9171    0.8344
3382.135    0.9369    0.8768
3382.155    0.8925    0.8874
3382.175    0.8158    0.8529
3382.195    0.7418    0.7945
3382.215    0.7281    0.7459
3382.235    0.7560    0.7191
3382.255    0.7570    0.6925
3382.275    0.6882    0.6390
3382.295    0.5748    0.5661
3382.315    0.5149    0.5180
3382.335    0.5157    0.5156
3382.355    0.4929    0.5058
3382.375    0.3951    0.4263
3382.395    0.2711    0.3032
3382.415    0.2229    0.2232
3382.435    0.2549    0.2362
3382.455    0.3367    0.3314
3382.474    0.4518    0.4682
3382.494    0.6030    0.6252
3382.514    0.7458    0.7565
3382.534    0.8130    0.8404
3382.554    0.8352    0.8825
3382.574    0.8170    0.8888
3382.594    0.7623    0.8431
3382.614    0.6899    0.7204
3382.634    0.5393    0.5275
3382.654    0.3491    0.3266
3382.674    0.2060    0.2029
3382.694    0.1945    0.2070
3382.714    0.3208    0.3354
3382.734    0.5313    0.5316
3382.754    0.7293    0.7130
3382.774    0.8650    0.8289
3382.793    0.9399    0.8831
3382.813    0.9645    0.9020
3382.833    0.9579    0.8821
# 116613  37  3382.116  3382.834
3382.116    0.8821    0.7542
3382.136    0.8831    0.8175
3382.156    0.8453    0.8397
3382.176    0.7757    0.8149
3382.196    0.7068    0.7635
3382.216    0.6845    0.7107
3382.236    0.6869    0.6636
3382.256    0.6586    0.6122
3382.276    0.5843    0.5499
3382.296    0.5006    0.4903
3382.316    0.4533    0.4555
3382.336    0.4377    0.4421
3382.356    0.4031    0.4126
3382.376    0.3229    0.3411
3382.395    0.2370    0.2566
3382.415    0.1967    0.1996
3382.435    0.2211    0.2081
3382.455    0.2886    0.2831
3382.475    0.3963    0.4063
3382.495    0.5348    0.5479
3382.515    0.6631    0.6733
3382.535    0.7295    0.7588
3382.555    0.7219    0.7965
3382.575    0.6855    0.7822
3382.595    0.6315    0.7070
3382.615    0.5451    0.5707
3382.635    0.4179    0.4019
3382.655    0.2698    0.2533
3382.675    0.1771    0.1749
3382.695    0.1760    0.1903
3382.714    0.2692    0.2849
3382.734    0.4259    0.4338
3382.754    0.5968    0.5834
3382.774    0.7394    0.6979
3382.794    0.8283    0.7698
3382.814    0.8833    0.8028
3382.834    0.8960    0.7920
# 999999  37  3382.116  3382.834
3382.116    0.8792    0.7729
3382.136    0.8933    0.8272
3382.156    0.8586    0.8468
3382.176    0.7691    0.8117
3382.196    0.6736    0.7411
3382.216    0.6419    0.6769
3382.236    0.6764    0.6422
3382.256    0.6944    0.6203
3382.276    0.6312    0.5793
3382.296    0.5299    0.5153
3382.316    0.4611    0.4641
3382.336    0.4525    0.4538
3382.356    0.4367    0.4500
3382.376    0.3662    0.3928
3382.396    0.2618    0.2877
3382.415    0.1998    0.2073
3382.435    0.2104    0.1959
3382.455    0.2699    0.2642
3382.475    0.3800    0.3926
3382.495    0.5302    0.5523
3382.515    0.6960    0.7013
3382.535    0.7938    0.8054
3382.555    0.8141    0.8610
3382.575    0.7822    0.8752
3382.595    0.7417    0.8383
3382.615    0.6773    0.7295
3382.635    0.5475    0.5504
3382.655    0.3772    0.3533
3382.675    0.2274    0.2177
3382.695    0.1886    0.1992
3382.715    0.2793    0.3032
3382.734    0.4722    0.4748
3382.754    0.6787    0.6592
3382.774    0.8270    0.7903
3382.794    0.9209    0.8598
3382.814    0.9705    0.8845
3382.834    0.9745    0.8668


==> anc/specdat/fit_NH3387.dat <==
# 001499  38  3386.961  3387.699
3386.961    0.8766    0.9406
3386.981    0.9061    0.9171
3387.001    0.9224    0.8833
3387.021    0.9145    0.8606
3387.041    0.8915    0.8584
3387.061    0.8817    0.8700
3387.081    0.8931    0.8821
3387.100    0.9059    0.8841
3387.120    0.8821    0.8720
3387.140    0.8320    0.8543
3387.160    0.8050    0.8490
3387.180    0.8391    0.8656
3387.200    0.8956    0.8943
3387.220    0.9367    0.9137
3387.240    0.9249    0.9001
3387.260    0.8274    0.8339
3387.280    0.6711    0.7142
3387.300    0.5360    0.5774
3387.320    0.4633    0.4789
3387.340    0.4543    0.4379
3387.360    0.4312    0.4114
3387.380    0.3517    0.3455
3387.400    0.2484    0.2501
3387.419    0.1846    0.1885
3387.439    0.1958    0.1945
3387.459    0.2737    0.2745
3387.479    0.4143    0.4129
3387.499    0.5781    0.5698
3387.519    0.6814    0.6841
3387.539    0.7050    0.7213
3387.559    0.6753    0.6830
3387.579    0.5841    0.5742
3387.599    0.4373    0.4214
3387.619    0.3073    0.2973
3387.639    0.2692    0.2678
3387.659    0.3148    0.3178
3387.679    0.3589    0.3714
3387.699    0.3819    0.3788
# 001598  38  3386.956  3387.693
3386.956    0.9436    0.9721
3386.976    0.9623    0.9645
3386.996    0.9656    0.9489
3387.016    0.9548    0.9348
3387.035    0.9445    0.9281
3387.055    0.9428    0.9264
3387.075    0.9563    0.9275
3387.095    0.9539    0.9275
3387.115    0.9365    0.9194
3387.135    0.8991    0.9053
3387.155    0.8612    0.8989
3387.175    0.8680    0.9089
3387.195    0.8987    0.9296
3387.215    0.9367    0.9467
3387.235    0.9543    0.9430
3387.255    0.9016    0.9001
3387.275    0.7934    0.8063
3387.295    0.6693    0.6841
3387.315    0.5932    0.5916
3387.335    0.5750    0.5608
3387.355    0.5590    0.5463
3387.374    0.4804    0.4781
3387.394    0.3401    0.3511
3387.414    0.2535    0.2604
3387.434    0.2763    0.2766
3387.454    0.3835    0.3820
3387.474    0.5309    0.5305
3387.494    0.6866    0.6809
3387.514    0.7943    0.7851
3387.534    0.8171    0.8192
3387.554    0.7813    0.7907
3387.574    0.6973    0.6925
3387.594    0.5357    0.5272
3387.614    0.3804    0.3702
3387.634    0.3298    0.3223
3387.654    0.3803    0.3867
3387.674    0.4513    0.4604
3387.693    0.4709    0.4696
# 001803  38  3386.961  3387.699
3386.961    0.8847    0.9226
3386.981    0.9076    0.9141
3387.001    0.9171    0.9043
3387.021    0.9196    0.8991
3387.041    0.9213    0.8999
3387.061    0.9213    0.9047
3387.081    0.9185    0.9087
3387.101    0.9097    0.9084
3387.121    0.8980    0.9049
3387.141    0.8913    0.9009
3387.161    0.8917    0.8991
3387.180    0.8958    0.8987
3387.200    0.8962    0.8937
3387.220    0.8740    0.8750
3387.240    0.8318    0.8346
3387.260    0.7610    0.7709
3387.280    0.6849    0.6914
3387.300    0.6042    0.6086
3387.320    0.5328    0.5325
3387.340    0.4671    0.4653
3387.360    0.4058    0.4038
3387.380    0.3527    0.3491
3387.400    0.3132    0.3117
3387.420    0.3036    0.3065
3387.440    0.3387    0.3428
3387.460    0.4147    0.4153
3387.480    0.5102    0.5049
3387.500    0.5912    0.5853
3387.519    0.6361    0.6317
3387.539    0.6362    0.6353
3387.559    0.5912    0.5933
3387.579    0.5111    0.5202
3387.599    0.4438    0.4419
3387.619    0.3938    0.3842
3387.639    0.3610    0.3610
3387.659    0.3604    0.3670
3387.679    0.3789    0.3824
3387.699    0.3889    0.3848
# 004290  38  3386.962  3387.699
3386.962    0.9192    0.9629
3386.982    0.9404    0.9517
3387.002    0.9497    0.9333
3387.021    0.9425    0.9202
3387.041    0.9315    0.9173
3387.061    0.9322    0.9217
3387.081    0.9451    0.9256
3387.101    0.9458    0.9221
3387.121    0.9234    0.9093
3387.141    0.8876    0.8943
3387.161    0.8559    0.8900
3387.181    0.8638    0.9024
3387.201    0.9099    0.9236
3387.221    0.9592    0.9376
3387.241    0.9585    0.9262
3387.261    0.8872    0.8728
3387.281    0.7584    0.7736
3387.301    0.6285    0.6569
3387.321    0.5604    0.5710
3387.341    0.5431    0.5325
3387.360    0.5157    0.5004
3387.380    0.4279    0.4215
3387.400    0.3064    0.3115
3387.420    0.2410    0.2445
3387.440    0.2683    0.2680
3387.460    0.3695    0.3700
3387.480    0.5174    0.5150
3387.500    0.6687    0.6608
3387.520    0.7610    0.7609
3387.540    0.7770    0.7909
3387.560    0.7384    0.7506
3387.580    0.6342    0.6394
3387.600    0.4836    0.4802
3387.620    0.3625    0.3490
3387.640    0.3220    0.3197
3387.660    0.3791    0.3813
3387.680    0.4448    0.4505
3387.699    0.4681    0.4678
# 005176  38  3386.961  3387.698
3386.961    0.8952    0.9460
3386.981    0.9211    0.9247
3387.001    0.9436    0.8991
3387.021    0.9181    0.8833
3387.040    0.9051    0.8829
3387.060    0.9089    0.8919
3387.080    0.9188    0.9016
3387.100    0.9158    0.9036
3387.120    0.8929    0.8956
3387.140    0.8588    0.8847
3387.160    0.8506    0.8831
3387.180    0.8702    0.8954
3387.200    0.9049    0.9139
3387.220    0.9408    0.9204
3387.240    0.9072    0.8919
3387.260    0.7985    0.8121
3387.280    0.6639    0.6899
3387.300    0.5423    0.5692
3387.320    0.4953    0.4958
3387.340    0.4857    0.4668
3387.359    0.4472    0.4340
3387.379    0.3583    0.3577
3387.399    0.2588    0.2648
3387.419    0.2117    0.2158
3387.439    0.2441    0.2445
3387.459    0.3473    0.3443
3387.479    0.4932    0.4870
3387.499    0.6304    0.6270
3387.519    0.7079    0.7166
3387.539    0.7143    0.7338
3387.559    0.6738    0.6783
3387.579    0.5724    0.5582
3387.599    0.4227    0.4110
3387.619    0.3156    0.3062
3387.639    0.2918    0.2894
3387.658    0.3250    0.3308
3387.678    0.3633    0.3713
3387.698    0.3771    0.3736
# 006405  38  3386.956  3387.693
3386.956    0.9322    0.9663
3386.975    0.9432    0.9565
3386.995    0.9502    0.9386
3387.015    0.9539    0.9232
3387.035    0.9441    0.9169
3387.055    0.9443    0.9179
3387.075    0.9489    0.9217
3387.095    0.9423    0.9230
3387.115    0.9262    0.9164
3387.135    0.9007    0.9045
3387.155    0.8626    0.8985
3387.175    0.8632    0.9068
3387.195    0.9053    0.9253
3387.215    0.9417    0.9395
3387.235    0.9478    0.9311
3387.255    0.8752    0.8800
3387.275    0.7595    0.7795
3387.294    0.6372    0.6636
3387.314    0.5689    0.5735
3387.334    0.5613    0.5404
3387.354    0.5326    0.5195
3387.374    0.4468    0.4464
3387.394    0.3213    0.3290
3387.414    0.2432    0.2481
3387.434    0.2621    0.2618
3387.454    0.3608    0.3598
3387.474    0.5043    0.5044
3387.494    0.6587    0.6528
3387.514    0.7631    0.7558
3387.534    0.7820    0.7887
3387.554    0.7437    0.7546
3387.574    0.6551    0.6510
3387.594    0.5082    0.4923
3387.614    0.3602    0.3512
3387.633    0.3124    0.3090
3387.653    0.3570    0.3603
3387.673    0.4172    0.4263
3387.693    0.4414    0.4409
# 006455  38  3386.956  3387.694
3386.956    0.9194    0.9623
3386.976    0.9423    0.9515
3386.996    0.9570    0.9307
3387.016    0.9489    0.9133
3387.036    0.9296    0.9072
3387.056    0.9290    0.9101
3387.076    0.9337    0.9156
3387.096    0.9432    0.9164
3387.116    0.9209    0.9076
3387.136    0.8808    0.8923
3387.156    0.8398    0.8849
3387.176    0.8464    0.8947
3387.195    0.8964    0.9150
3387.215    0.9504    0.9333
3387.235    0.9430    0.9294
3387.255    0.8902    0.8845
3387.275    0.7677    0.7885
3387.295    0.6350    0.6640
3387.315    0.5554    0.5653
3387.335    0.5326    0.5225
3387.355    0.5174    0.4980
3387.375    0.4335    0.4263
3387.395    0.3071    0.3100
3387.415    0.2207    0.2258
3387.435    0.2285    0.2316
3387.455    0.3205    0.3204
3387.475    0.4680    0.4625
3387.495    0.6301    0.6183
3387.514    0.7325    0.7279
3387.534    0.7568    0.7709
3387.554    0.7396    0.7423
3387.574    0.6457    0.6430
3387.594    0.4846    0.4844
3387.614    0.3477    0.3374
3387.634    0.2987    0.2886
3387.654    0.3388    0.3439
3387.674    0.4069    0.4195
3387.694    0.4460    0.4433
# 007244  38  3386.955  3387.693
3386.955    0.8983    0.9594
3386.975    0.9243    0.9493
3386.995    0.9471    0.9298
3387.015    0.9441    0.9139
3387.035    0.9445    0.9108
3387.055    0.9412    0.9173
3387.075    0.9499    0.9241
3387.095    0.9495    0.9228
3387.115    0.9177    0.9114
3387.135    0.8827    0.8962
3387.155    0.8622    0.8900
3387.175    0.8684    0.8995
3387.194    0.9133    0.9181
3387.214    0.9469    0.9335
3387.234    0.9554    0.9277
3387.254    0.9074    0.8841
3387.274    0.7638    0.7962
3387.294    0.6431    0.6839
3387.314    0.5703    0.5909
3387.334    0.5390    0.5413
3387.354    0.5242    0.5054
3387.374    0.4472    0.4328
3387.394    0.3314    0.3263
3387.414    0.2477    0.2495
3387.434    0.2519    0.2544
3387.454    0.3383    0.3396
3387.474    0.4748    0.4758
3387.494    0.6356    0.6234
3387.513    0.7456    0.7311
3387.533    0.7759    0.7788
3387.553    0.7401    0.7537
3387.573    0.6437    0.6571
3387.593    0.5058    0.5073
3387.613    0.3791    0.3691
3387.633    0.3255    0.3184
3387.653    0.3616    0.3639
3387.673    0.4278    0.4369
3387.693    0.4686    0.4686
# 007585  38  3386.961  3387.699
3386.961    0.9018    0.9530
3386.981    0.9245    0.9343
3387.001    0.9365    0.9103
3387.021    0.9419    0.8958
3387.041    0.9386    0.8958
3387.061    0.9232    0.9047
3387.081    0.9322    0.9131
3387.100    0.9264    0.9141
3387.120    0.9039    0.9051
3387.140    0.8682    0.8931
3387.160    0.8533    0.8898
3387.180    0.8766    0.9012
3387.200    0.9183    0.9196
3387.220    0.9478    0.9292
3387.240    0.9268    0.9087
3387.260    0.8343    0.8410
3387.280    0.6831    0.7288
3387.300    0.5748    0.6104
3387.320    0.5241    0.5338
3387.340    0.5194    0.5027
3387.360    0.4858    0.4648
3387.380    0.3830    0.3782
3387.400    0.2709    0.2733
3387.419    0.2170    0.2213
3387.439    0.2488    0.2509
3387.459    0.3550    0.3547
3387.479    0.5137    0.5004
3387.499    0.6451    0.6427
3387.519    0.7239    0.7333
3387.539    0.7384    0.7514
3387.559    0.6868    0.6986
3387.579    0.5898    0.5785
3387.599    0.4360    0.4236
3387.619    0.3181    0.3097
3387.639    0.3000    0.2936
3387.659    0.3470    0.3511
3387.679    0.3918    0.4056
3387.699    0.4174    0.4128
# 007902  38  3386.956  3387.693
3386.956    0.8968    0.9526
3386.976    0.9200    0.9339
3386.996    0.9363    0.9082
3387.016    0.9283    0.8917
3387.035    0.9093    0.8904
3387.055    0.9126    0.8989
3387.075    0.9251    0.9078
3387.095    0.9300    0.9093
3387.115    0.8931    0.8991
3387.135    0.8610    0.8841
3387.155    0.8258    0.8786
3387.175    0.8437    0.8900
3387.195    0.9101    0.9116
3387.215    0.9638    0.9262
3387.235    0.9391    0.9122
3387.255    0.8668    0.8506
3387.275    0.7355    0.7393
3387.295    0.5950    0.6135
3387.315    0.5291    0.5266
3387.335    0.5130    0.4932
3387.354    0.4783    0.4647
3387.374    0.3822    0.3853
3387.394    0.2646    0.2733
3387.414    0.1998    0.2019
3387.434    0.2155    0.2149
3387.454    0.3025    0.3056
3387.474    0.4561    0.4500
3387.494    0.6153    0.6041
3387.514    0.7094    0.7084
3387.534    0.7140    0.7364
3387.554    0.6795    0.6934
3387.574    0.5875    0.5816
3387.594    0.4335    0.4255
3387.614    0.3095    0.3025
3387.634    0.2848    0.2813
3387.654    0.3356    0.3437
3387.673    0.3966    0.4048
3387.693    0.4218    0.4182
# 007918  38  3386.956  3387.693
3386.956    0.9160    0.9609
3386.975    0.9343    0.9541
3386.995    0.9515    0.9358
3387.015    0.9495    0.9169
3387.035    0.9410    0.9059
3387.055    0.9350    0.9047
3387.075    0.9365    0.9089
3387.095    0.9397    0.9129
3387.115    0.9283    0.9110
3387.135    0.9039    0.9024
3387.155    0.8666    0.8954
3387.175    0.8620    0.8999
3387.195    0.8939    0.9154
3387.215    0.9300    0.9300
3387.235    0.9358    0.9243
3387.255    0.8742    0.8764
3387.275    0.7514    0.7775
3387.294    0.6138    0.6578
3387.314    0.5333    0.5551
3387.334    0.5149    0.5072
3387.354    0.5033    0.4854
3387.374    0.4396    0.4314
3387.394    0.3360    0.3345
3387.414    0.2465    0.2506
3387.434    0.2393    0.2392
3387.454    0.3116    0.3113
3387.474    0.4401    0.4415
3387.494    0.5939    0.5899
3387.514    0.7153    0.7091
3387.534    0.7623    0.7642
3387.554    0.7359    0.7473
3387.574    0.6567    0.6593
3387.594    0.5297    0.5149
3387.614    0.3842    0.3707
3387.633    0.3022    0.3002
3387.653    0.3159    0.3134
3387.673    0.3568    0.3617
3387.693    0.3771    0.3826
# 008486  38  3386.956  3387.694
3386.956    0.9224    0.9663
3386.976    0.9369    0.9568
3386.996    0.9480    0.9389
3387.016    0.9521    0.9238
3387.036    0.9371    0.9194
3387.056    0.9393    0.9243
3387.076    0.9543    0.9315
3387.096    0.9638    0.9352
3387.116    0.9504    0.9313
3387.136    0.9204    0.9221
3387.156    0.8921    0.9160
3387.175    0.8810    0.9194
3387.195    0.9183    0.9315
3387.215    0.9537    0.9421
3387.235    0.9594    0.9356
3387.255    0.9007    0.8931
3387.275    0.7989    0.8063
3387.295    0.6676    0.6971
3387.315    0.5887    0.6125
3387.335    0.5758    0.5750
3387.355    0.5662    0.5465
3387.375    0.4827    0.4702
3387.395    0.3513    0.3520
3387.415    0.2612    0.2662
3387.435    0.2711    0.2735
3387.455    0.3668    0.3694
3387.474    0.5125    0.5044
3387.494    0.6608    0.6486
3387.514    0.7504    0.7527
3387.534    0.7729    0.7923
3387.554    0.7527    0.7652
3387.574    0.6611    0.6697
3387.594    0.5204    0.5189
3387.614    0.3867    0.3741
3387.634    0.3228    0.3142
3387.654    0.3528    0.3526
3387.674    0.4191    0.4222
3387.694    0.4485    0.4532
# 009172  38  3386.956  3387.693
3386.956    0.8970    0.9417
3386.976    0.9126    0.9324
3386.996    0.9322    0.9196
3387.015    0.9391    0.9116
3387.035    0.9467    0.9112
3387.055    0.9361    0.9164
3387.075    0.9279    0.9207
3387.095    0.9245    0.9190
3387.115    0.9009    0.9116
3387.135    0.8898    0.9039
3387.155    0.8817    0.9014
3387.175    0.8939    0.9064
3387.195    0.9112    0.9129
3387.215    0.9177    0.9097
3387.235    0.9024    0.8835
3387.255    0.8327    0.8272
3387.275    0.7342    0.7459
3387.295    0.6470    0.6577
3387.315    0.5806    0.5806
3387.334    0.5265    0.5201
3387.354    0.4698    0.4577
3387.374    0.3902    0.3876
3387.394    0.3166    0.3223
3387.414    0.2835    0.2909
3387.434    0.3176    0.3159
3387.454    0.3980    0.3962
3387.474    0.5123    0.5077
3387.494    0.6239    0.6156
3387.514    0.6893    0.6882
3387.534    0.6880    0.7053
3387.554    0.6551    0.6624
3387.574    0.5678    0.5720
3387.594    0.4708    0.4657
3387.614    0.3962    0.3848
3387.634    0.3582    0.3578
3387.654    0.3755    0.3799
3387.673    0.4094    0.4161
3387.693    0.4393    0.4351
# 009349  38  3386.956  3387.693
3386.956    0.9126    0.9572
3386.976    0.9305    0.9410
3386.996    0.9467    0.9198
3387.016    0.9456    0.9068
3387.035    0.9322    0.9066
3387.055    0.9196    0.9139
3387.075    0.9275    0.9192
3387.095    0.9273    0.9158
3387.115    0.9045    0.9024
3387.135    0.8764    0.8884
3387.155    0.8555    0.8865
3387.175    0.8666    0.9012
3387.195    0.9147    0.9226
3387.215    0.9471    0.9330
3387.235    0.9354    0.9131
3387.255    0.8498    0.8455
3387.275    0.7178    0.7328
3387.295    0.5953    0.6132
3387.315    0.5393    0.5359
3387.335    0.5286    0.5062
3387.354    0.4813    0.4745
3387.374    0.3871    0.3935
3387.394    0.2843    0.2895
3387.414    0.2287    0.2342
3387.434    0.2664    0.2647
3387.454    0.3718    0.3686
3387.474    0.5178    0.5149
3387.494    0.6584    0.6598
3387.514    0.7442    0.7546
3387.534    0.7637    0.7766
3387.554    0.7241    0.7264
3387.574    0.6097    0.6059
3387.594    0.4608    0.4479
3387.614    0.3399    0.3315
3387.634    0.3148    0.3172
3387.653    0.3751    0.3749
3387.673    0.4266    0.4321
3387.693    0.4400    0.4388
# 009519  38  3386.960  3387.698
3386.960    0.9018    0.9305
3386.980    0.9260    0.9283
3387.000    0.9268    0.9245
3387.020    0.9313    0.9215
3387.040    0.9384    0.9207
3387.060    0.9345    0.9215
3387.080    0.9219    0.9224
3387.100    0.9262    0.9224
3387.120    0.9152    0.9211
3387.140    0.9126    0.9188
3387.160    0.9091    0.9150
3387.180    0.9059    0.9076
3387.200    0.8950    0.8929
3387.220    0.8652    0.8668
3387.240    0.8205    0.8260
3387.259    0.7732    0.7743
3387.279    0.7120    0.7097
3387.299    0.6497    0.6406
3387.319    0.5822    0.5721
3387.339    0.5072    0.5079
3387.359    0.4464    0.4519
3387.379    0.4045    0.4094
3387.399    0.3903    0.3882
3387.419    0.3974    0.3946
3387.439    0.4291    0.4299
3387.459    0.4842    0.4867
3387.479    0.5484    0.5503
3387.499    0.6095    0.6028
3387.519    0.6328    0.6299
3387.539    0.6216    0.6242
3387.558    0.5884    0.5907
3387.578    0.5321    0.5369
3387.598    0.4847    0.4796
3387.618    0.4325    0.4337
3387.638    0.4023    0.4065
3387.658    0.3997    0.3955
3387.678    0.3903    0.3906
3387.698    0.3780    0.3792
# 009829  38  3386.961  3387.699
3386.961    0.9454    0.9658
3386.981    0.9535    0.9524
3387.001    0.9574    0.9365
3387.021    0.9460    0.9262
3387.041    0.9443    0.9224
3387.061    0.9421    0.9221
3387.081    0.9478    0.9219
3387.101    0.9365    0.9150
3387.121    0.9028    0.9001
3387.141    0.8529    0.8888
3387.161    0.8391    0.8935
3387.181    0.8688    0.9133
3387.201    0.9324    0.9350
3387.220    0.9641    0.9410
3387.240    0.9228    0.9143
3387.260    0.8304    0.8387
3387.280    0.6949    0.7218
3387.300    0.5895    0.6088
3387.320    0.5545    0.5475
3387.340    0.5446    0.5266
3387.360    0.4909    0.4792
3387.380    0.3689    0.3723
3387.400    0.2637    0.2656
3387.420    0.2371    0.2394
3387.440    0.3042    0.3075
3387.460    0.4405    0.4383
3387.480    0.6020    0.5946
3387.500    0.7381    0.7258
3387.520    0.8020    0.7901
3387.539    0.7809    0.7863
3387.559    0.7107    0.7165
3387.579    0.5764    0.5760
3387.599    0.4164    0.4109
3387.619    0.3266    0.3177
3387.639    0.3455    0.3432
3387.659    0.4121    0.4231
3387.679    0.4522    0.4640
3387.699    0.4548    0.4471
# 010321  38  3386.961  3387.699
3386.961    0.9068    0.9436
3386.981    0.9262    0.9260
3387.001    0.9243    0.9087
3387.021    0.9243    0.9020
3387.041    0.9217    0.9061
3387.061    0.9283    0.9133
3387.081    0.9318    0.9137
3387.101    0.9160    0.9039
3387.121    0.8886    0.8888
3387.140    0.8624    0.8798
3387.160    0.8561    0.8843
3387.180    0.8821    0.9014
3387.200    0.9154    0.9179
3387.220    0.9412    0.9171
3387.240    0.8997    0.8821
3387.260    0.7941    0.8057
3387.280    0.6781    0.7008
3387.300    0.5727    0.6005
3387.320    0.5270    0.5315
3387.340    0.5021    0.4841
3387.360    0.4336    0.4230
3387.380    0.3384    0.3370
3387.400    0.2621    0.2624
3387.420    0.2414    0.2468
3387.440    0.3025    0.3061
3387.459    0.4216    0.4160
3387.479    0.5655    0.5545
3387.499    0.6817    0.6734
3387.519    0.7388    0.7365
3387.539    0.7145    0.7295
3387.559    0.6383    0.6536
3387.579    0.5272    0.5266
3387.599    0.4071    0.3971
3387.619    0.3364    0.3276
3387.639    0.3447    0.3421
3387.659    0.3916    0.4012
3387.679    0.4348    0.4440
3387.699    0.4474    0.4400
# 011728  38  3386.956  3387.694
3386.956    0.9028    0.9554
3386.976    0.9232    0.9430
3386.996    0.9324    0.9185
3387.016    0.9354    0.8978
3387.036    0.9300    0.8908
3387.056    0.9192    0.8952
3387.076    0.9185    0.9028
3387.095    0.9266    0.9057
3387.115    0.9209    0.8983
3387.135    0.8847    0.8835
3387.155    0.8339    0.8746
3387.175    0.8370    0.8825
3387.195    0.8855    0.9043
3387.215    0.9384    0.9236
3387.235    0.9438    0.9194
3387.255    0.8813    0.8702
3387.275    0.7427    0.7677
3387.295    0.6045    0.6374
3387.315    0.5170    0.5332
3387.335    0.4899    0.4861
3387.355    0.4827    0.4612
3387.375    0.4127    0.3985
3387.394    0.2934    0.3001
3387.414    0.2122    0.2175
3387.434    0.2118    0.2118
3387.454    0.2865    0.2878
3387.474    0.4248    0.4222
3387.494    0.5879    0.5772
3387.514    0.6998    0.6976
3387.534    0.7325    0.7464
3387.554    0.7011    0.7219
3387.574    0.6177    0.6266
3387.594    0.4925    0.4753
3387.614    0.3476    0.3327
3387.634    0.2811    0.2773
3387.654    0.3183    0.3177
3387.674    0.3759    0.3830
3387.694    0.4032    0.4068
# 012067  38  3386.955  3387.693
3386.955    0.8674    0.9415
3386.975    0.8999    0.9243
3386.995    0.9162    0.8941
3387.015    0.9290    0.8708
3387.035    0.9112    0.8680
3387.055    0.8962    0.8819
3387.075    0.9036    0.8970
3387.095    0.9074    0.9005
3387.115    0.8976    0.8890
3387.135    0.8652    0.8710
3387.155    0.8241    0.8622
3387.175    0.8268    0.8720
3387.195    0.8742    0.8952
3387.215    0.9232    0.9139
3387.235    0.9535    0.9070
3387.255    0.8839    0.8553
3387.274    0.7539    0.7602
3387.294    0.6146    0.6347
3387.314    0.5129    0.5295
3387.334    0.4807    0.4730
3387.354    0.4581    0.4410
3387.374    0.3917    0.3834
3387.394    0.2892    0.2921
3387.414    0.2096    0.2149
3387.434    0.2010    0.2008
3387.454    0.2612    0.2618
3387.474    0.3899    0.3853
3387.494    0.5411    0.5374
3387.514    0.6633    0.6637
3387.534    0.7078    0.7218
3387.554    0.6817    0.7026
3387.574    0.6065    0.6115
3387.593    0.4926    0.4781
3387.613    0.3500    0.3459
3387.633    0.2938    0.2901
3387.653    0.3266    0.3228
3387.673    0.3748    0.3857
3387.693    0.4163    0.4158
# 014614  38  3386.961  3387.699
3386.961    0.9226    0.9623
3386.981    0.9458    0.9473
3387.001    0.9462    0.9292
3387.021    0.9451    0.9177
3387.041    0.9423    0.9156
3387.061    0.9532    0.9188
3387.081    0.9489    0.9217
3387.101    0.9277    0.9183
3387.121    0.9009    0.9070
3387.141    0.8684    0.8962
3387.160    0.8576    0.8972
3387.180    0.8859    0.9122
3387.200    0.9298    0.9315
3387.220    0.9497    0.9386
3387.240    0.9219    0.9137
3387.260    0.8318    0.8408
3387.280    0.6995    0.7263
3387.300    0.5970    0.6131
3387.320    0.5512    0.5488
3387.340    0.5403    0.5271
3387.360    0.5003    0.4876
3387.380    0.3955    0.3920
3387.400    0.2780    0.2851
3387.420    0.2389    0.2431
3387.440    0.2916    0.2923
3387.460    0.4121    0.4098
3387.480    0.5678    0.5608
3387.499    0.7005    0.6926
3387.519    0.7716    0.7754
3387.539    0.7745    0.7861
3387.559    0.7213    0.7264
3387.579    0.6052    0.5974
3387.599    0.4448    0.4374
3387.619    0.3422    0.3316
3387.639    0.3361    0.3326
3387.659    0.3896    0.3964
3387.679    0.4236    0.4377
3387.699    0.4345    0.4276
# 014623  38  3386.960  3387.698
3386.960    0.8913    0.9352
3386.980    0.9131    0.9171
3387.000    0.9150    0.8976
3387.020    0.9141    0.8896
3387.040    0.9221    0.8943
3387.060    0.9194    0.9034
3387.080    0.9164    0.9057
3387.100    0.9057    0.8964
3387.120    0.8802    0.8806
3387.140    0.8509    0.8704
3387.160    0.8482    0.8744
3387.180    0.8750    0.8915
3387.200    0.9141    0.9087
3387.219    0.9335    0.9087
3387.239    0.8931    0.8754
3387.259    0.7887    0.8006
3387.279    0.6677    0.6960
3387.299    0.5708    0.5920
3387.319    0.5071    0.5155
3387.339    0.4739    0.4633
3387.359    0.4203    0.4071
3387.379    0.3397    0.3325
3387.399    0.2606    0.2641
3387.419    0.2381    0.2428
3387.439    0.2873    0.2893
3387.459    0.3987    0.3945
3387.479    0.5353    0.5280
3387.499    0.6554    0.6485
3387.518    0.7219    0.7165
3387.538    0.7053    0.7209
3387.558    0.6419    0.6560
3387.578    0.5390    0.5391
3387.598    0.4221    0.4141
3387.618    0.3498    0.3378
3387.638    0.3394    0.3378
3387.658    0.3759    0.3862
3387.678    0.4196    0.4290
3387.698    0.4397    0.4311
# 015062  38  3386.961  3387.699
3386.961    0.9443    0.9705
3386.981    0.9634    0.9601
3387.001    0.9585    0.9458
3387.021    0.9583    0.9354
3387.041    0.9601    0.9315
3387.061    0.9550    0.9311
3387.081    0.9493    0.9311
3387.101    0.9456    0.9258
3387.121    0.9080    0.9126
3387.141    0.8786    0.9005
3387.161    0.8714    0.9018
3387.181    0.8898    0.9183
3387.201    0.9243    0.9386
3387.221    0.9441    0.9478
3387.241    0.9224    0.9288
3387.261    0.8638    0.8660
3387.280    0.7568    0.7661
3387.300    0.6359    0.6543
3387.320    0.5893    0.5856
3387.340    0.5830    0.5634
3387.360    0.5369    0.5272
3387.380    0.4248    0.4288
3387.400    0.3040    0.3139
3387.420    0.2712    0.2741
3387.440    0.3384    0.3385
3387.460    0.4720    0.4681
3387.480    0.6169    0.6174
3387.500    0.7489    0.7446
3387.520    0.8211    0.8128
3387.540    0.8100    0.8160
3387.560    0.7568    0.7565
3387.580    0.6381    0.6266
3387.599    0.4698    0.4673
3387.619    0.3627    0.3520
3387.639    0.3608    0.3563
3387.659    0.4242    0.4353
3387.679    0.4797    0.4884
3387.699    0.4847    0.4797
# 015442  38  3386.956  3387.693
3386.956    0.9219    0.9661
3386.976    0.9491    0.9587
3386.996    0.9629    0.9410
3387.015    0.9521    0.9256
3387.035    0.9380    0.9177
3387.055    0.9365    0.9175
3387.075    0.9382    0.9200
3387.095    0.9521    0.9198
3387.115    0.9337    0.9103
3387.135    0.8831    0.8939
3387.155    0.8468    0.8847
3387.175    0.8412    0.8935
3387.195    0.8817    0.9160
3387.215    0.9380    0.9363
3387.235    0.9557    0.9361
3387.255    0.9034    0.8972
3387.275    0.7995    0.8072
3387.295    0.6745    0.6838
3387.314    0.5801    0.5838
3387.334    0.5518    0.5354
3387.354    0.5304    0.5176
3387.374    0.4571    0.4595
3387.394    0.3419    0.3458
3387.414    0.2469    0.2517
3387.434    0.2429    0.2484
3387.454    0.3343    0.3333
3387.474    0.4779    0.4717
3387.494    0.6355    0.6265
3387.514    0.7502    0.7442
3387.534    0.7869    0.7901
3387.554    0.7563    0.7682
3387.574    0.6734    0.6783
3387.594    0.5332    0.5235
3387.613    0.3807    0.3745
3387.633    0.3164    0.3092
3387.653    0.3581    0.3584
3387.673    0.4296    0.4389
3387.693    0.4643    0.4664
# 016405  38  3386.961  3387.699
3386.961    0.8935    0.9296
3386.981    0.9124    0.8978
3387.001    0.8999    0.8678
3387.021    0.8925    0.8574
3387.041    0.8898    0.8684
3387.061    0.8935    0.8876
3387.080    0.8983    0.9003
3387.100    0.9024    0.9005
3387.120    0.8817    0.8888
3387.140    0.8368    0.8764
3387.160    0.8306    0.8764
3387.180    0.8688    0.8915
3387.200    0.9234    0.9105
3387.220    0.9467    0.9122
3387.240    0.8991    0.8730
3387.260    0.7775    0.7793
3387.280    0.6165    0.6494
3387.300    0.5070    0.5332
3387.320    0.4792    0.4709
3387.340    0.4648    0.4449
3387.360    0.4052    0.3981
3387.380    0.3117    0.3069
3387.399    0.2133    0.2178
3387.419    0.1712    0.1772
3387.439    0.2126    0.2128
3387.459    0.3242    0.3181
3387.479    0.4761    0.4675
3387.499    0.6135    0.6098
3387.519    0.6811    0.6923
3387.539    0.6708    0.6966
3387.559    0.6156    0.6266
3387.579    0.4966    0.4952
3387.599    0.3696    0.3508
3387.619    0.2769    0.2669
3387.639    0.2732    0.2758
3387.659    0.3306    0.3345
3387.679    0.3655    0.3750
3387.699    0.3774    0.3703
# 017336  38  3386.961  3387.699
3386.961    0.9458    0.9539
3386.981    0.9519    0.9365
3387.001    0.9438    0.9147
3387.021    0.9288    0.9016
3387.041    0.9082    0.8985
3387.061    0.9036    0.8980
3387.081    0.9194    0.8919
3387.101    0.8970    0.8712
3387.121    0.8461    0.8398
3387.141    0.7962    0.8200
3387.161    0.7782    0.8323
3387.181    0.8204    0.8706
3387.200    0.8908    0.9076
3387.220    0.9480    0.9236
3387.240    0.9091    0.8987
3387.260    0.7987    0.8192
3387.280    0.6430    0.6904
3387.300    0.5266    0.5535
3387.320    0.4657    0.4631
3387.340    0.4507    0.4298
3387.360    0.4123    0.4013
3387.380    0.3336    0.3302
3387.400    0.2489    0.2484
3387.420    0.2190    0.2247
3387.440    0.2718    0.2799
3387.460    0.4029    0.3966
3387.480    0.5719    0.5514
3387.500    0.7099    0.6955
3387.519    0.7739    0.7723
3387.539    0.7777    0.7786
3387.559    0.7084    0.7135
3387.579    0.5829    0.5780
3387.599    0.4210    0.4152
3387.619    0.3328    0.3191
3387.639    0.3406    0.3403
3387.659    0.4080    0.4203
3387.679    0.4485    0.4649
3387.699    0.4612    0.4493
# 018261  38  3386.960  3387.698
3386.960    0.9247    0.9550
3386.980    0.9428    0.9378
3387.000    0.9497    0.9209
3387.020    0.9371    0.9135
3387.040    0.9371    0.9160
3387.060    0.9404    0.9226
3387.080    0.9412    0.9264
3387.100    0.9264    0.9226
3387.120    0.8976    0.9131
3387.140    0.8776    0.9055
3387.160    0.8762    0.9084
3387.180    0.9057    0.9215
3387.199    0.9367    0.9339
3387.219    0.9365    0.9300
3387.239    0.8900    0.8890
3387.259    0.7903    0.8009
3387.279    0.6639    0.6849
3387.299    0.5898    0.5878
3387.319    0.5562    0.5411
3387.339    0.5322    0.5194
3387.359    0.4715    0.4660
3387.379    0.3601    0.3684
3387.399    0.2729    0.2816
3387.419    0.2627    0.2682
3387.439    0.3414    0.3402
3387.459    0.4757    0.4686
3387.479    0.6242    0.6115
3387.499    0.7241    0.7243
3387.518    0.7586    0.7750
3387.538    0.7537    0.7623
3387.558    0.6797    0.6822
3387.578    0.5567    0.5458
3387.598    0.4174    0.4035
3387.618    0.3354    0.3285
3387.638    0.3450    0.3454
3387.658    0.3919    0.4023
3387.678    0.4241    0.4328
3387.698    0.4293    0.4200
# 019793  38  3386.961  3387.698
3386.961    0.8855    0.9241
3386.981    0.9196    0.9150
3387.001    0.9232    0.9049
3387.021    0.9173    0.8999
3387.040    0.9228    0.9005
3387.060    0.9234    0.9039
3387.080    0.8980    0.9047
3387.100    0.8991    0.9009
3387.120    0.8935    0.8950
3387.140    0.8798    0.8910
3387.160    0.8806    0.8921
3387.180    0.8980    0.8962
3387.200    0.9020    0.8947
3387.220    0.8825    0.8770
3387.240    0.8297    0.8343
3387.260    0.7547    0.7661
3387.280    0.6644    0.6827
3387.300    0.5847    0.5980
3387.320    0.5230    0.5219
3387.340    0.4647    0.4546
3387.359    0.3946    0.3947
3387.379    0.3456    0.3387
3387.399    0.3049    0.3030
3387.419    0.2947    0.3047
3387.439    0.3503    0.3521
3387.459    0.4437    0.4365
3387.479    0.5385    0.5349
3387.499    0.6243    0.6187
3387.519    0.6659    0.6633
3387.539    0.6537    0.6561
3387.559    0.5936    0.6003
3387.579    0.5125    0.5157
3387.599    0.4347    0.4324
3387.619    0.3908    0.3784
3387.639    0.3655    0.3644
3387.658    0.3656    0.3775
3387.678    0.3903    0.3950
3387.698    0.4015    0.3936
# 019911  38  3386.961  3387.699
3386.961    0.9147    0.9517
3386.981    0.9320    0.9425
3387.001    0.9456    0.9315
3387.021    0.9504    0.9247
3387.041    0.9541    0.9236
3387.061    0.9493    0.9251
3387.081    0.9449    0.9245
3387.101    0.9361    0.9188
3387.121    0.9196    0.9108
3387.141    0.8991    0.9057
3387.160    0.9005    0.9082
3387.180    0.9045    0.9175
3387.200    0.9120    0.9253
3387.220    0.9047    0.9198
3387.240    0.8716    0.8888
3387.260    0.8065    0.8281
3387.280    0.7281    0.7470
3387.300    0.6473    0.6648
3387.320    0.5935    0.5966
3387.340    0.5522    0.5380
3387.360    0.4884    0.4729
3387.380    0.3979    0.3986
3387.400    0.3312    0.3400
3387.420    0.3243    0.3313
3387.440    0.3853    0.3865
3387.460    0.4970    0.4896
3387.479    0.6142    0.6013
3387.499    0.7016    0.6998
3387.519    0.7461    0.7535
3387.539    0.7417    0.7492
3387.559    0.6898    0.6869
3387.579    0.5929    0.5830
3387.599    0.4810    0.4744
3387.619    0.4114    0.4043
3387.639    0.4020    0.3928
3387.659    0.4129    0.4204
3387.679    0.4312    0.4470
3387.699    0.4518    0.4432
# 019925  38  3386.955  3387.693
3386.955    0.8925    0.9535
3386.975    0.9245    0.9391
3386.995    0.9378    0.9143
3387.015    0.9378    0.8950
3387.035    0.9217    0.8900
3387.055    0.9120    0.8964
3387.075    0.9283    0.9053
3387.095    0.9294    0.9078
3387.115    0.9116    0.8997
3387.135    0.8831    0.8857
3387.155    0.8395    0.8788
3387.175    0.8523    0.8880
3387.195    0.8956    0.9087
3387.215    0.9277    0.9243
3387.235    0.9441    0.9141
3387.254    0.8702    0.8620
3387.274    0.7382    0.7579
3387.294    0.5913    0.6314
3387.314    0.5228    0.5344
3387.334    0.4991    0.4908
3387.354    0.4753    0.4627
3387.374    0.4075    0.3951
3387.394    0.2917    0.2917
3387.414    0.2090    0.2157
3387.434    0.2151    0.2163
3387.454    0.2975    0.2951
3387.474    0.4339    0.4305
3387.494    0.5890    0.5833
3387.514    0.6953    0.6981
3387.534    0.7209    0.7403
3387.554    0.6992    0.7078
3387.573    0.6119    0.6115
3387.593    0.4745    0.4621
3387.613    0.3371    0.3285
3387.633    0.2896    0.2828
3387.653    0.3261    0.3261
3387.673    0.3800    0.3889
3387.693    0.4086    0.4105
# 020441  38  3386.955  3387.693
3386.955    0.8913    0.9469
3386.975    0.9251    0.9322
3386.995    0.9322    0.9072
3387.015    0.9207    0.8892
3387.035    0.9095    0.8882
3387.055    0.9116    0.8987
3387.075    0.9158    0.9078
3387.095    0.9194    0.9053
3387.115    0.9080    0.8898
3387.135    0.8660    0.8720
3387.154    0.8360    0.8666
3387.174    0.8445    0.8794
3387.194    0.8952    0.9036
3387.214    0.9419    0.9207
3387.234    0.9428    0.9103
3387.254    0.8672    0.8561
3387.274    0.7310    0.7551
3387.294    0.5980    0.6336
3387.314    0.5216    0.5362
3387.334    0.4908    0.4837
3387.354    0.4578    0.4473
3387.374    0.3940    0.3827
3387.394    0.2956    0.2926
3387.414    0.2247    0.2297
3387.434    0.2346    0.2375
3387.453    0.3167    0.3135
3387.473    0.4456    0.4450
3387.493    0.6031    0.5928
3387.513    0.7096    0.7073
3387.533    0.7377    0.7539
3387.553    0.7122    0.7249
3387.573    0.6222    0.6249
3387.593    0.4835    0.4792
3387.613    0.3618    0.3526
3387.633    0.3177    0.3103
3387.653    0.3487    0.3527
3387.673    0.4074    0.4156
3387.693    0.4426    0.4400
# 020719  38  3386.961  3387.699
3386.961    0.9105    0.9330
3386.981    0.9221    0.9262
3387.001    0.9264    0.9169
3387.021    0.9262    0.9108
3387.041    0.9241    0.9099
3387.061    0.9152    0.9116
3387.081    0.9215    0.9124
3387.101    0.9087    0.9095
3387.121    0.8987    0.9043
3387.140    0.8902    0.9003
3387.160    0.8915    0.8999
3387.180    0.9049    0.9024
3387.200    0.9135    0.9009
3387.220    0.8878    0.8849
3387.240    0.8433    0.8455
3387.260    0.7709    0.7809
3387.280    0.6920    0.6994
3387.300    0.6083    0.6156
3387.320    0.5384    0.5405
3387.340    0.4781    0.4750
3387.360    0.4200    0.4149
3387.380    0.3614    0.3610
3387.400    0.3294    0.3263
3387.420    0.3233    0.3284
3387.440    0.3729    0.3759
3387.459    0.4592    0.4552
3387.479    0.5556    0.5525
3387.499    0.6403    0.6361
3387.519    0.6794    0.6822
3387.539    0.6766    0.6784
3387.559    0.6250    0.6268
3387.579    0.5393    0.5433
3387.599    0.4606    0.4560
3387.619    0.3999    0.3934
3387.639    0.3662    0.3695
3387.659    0.3748    0.3770
3387.679    0.3917    0.3930
3387.699    0.3960    0.3943
# 020741  38  3386.961  3387.698
3386.961    0.8919    0.9399
3386.981    0.9141    0.9190
3387.001    0.9158    0.8958
3387.021    0.9055    0.8853
3387.040    0.9101    0.8898
3387.060    0.9145    0.9005
3387.080    0.9097    0.9049
3387.100    0.9095    0.8964
3387.120    0.8890    0.8792
3387.140    0.8564    0.8664
3387.160    0.8500    0.8704
3387.180    0.8784    0.8902
3387.200    0.9298    0.9124
3387.220    0.9348    0.9171
3387.240    0.9003    0.8853
3387.260    0.8028    0.8070
3387.280    0.6589    0.6936
3387.300    0.5549    0.5812
3387.320    0.5034    0.5050
3387.340    0.4694    0.4615
3387.359    0.4260    0.4156
3387.379    0.3467    0.3398
3387.399    0.2596    0.2634
3387.419    0.2312    0.2375
3387.439    0.2865    0.2863
3387.459    0.4048    0.3973
3387.479    0.5446    0.5389
3387.499    0.6665    0.6679
3387.519    0.7316    0.7449
3387.539    0.7258    0.7509
3387.559    0.6759    0.6845
3387.579    0.5723    0.5581
3387.599    0.4267    0.4166
3387.619    0.3377    0.3277
3387.639    0.3243    0.3266
3387.658    0.3761    0.3768
3387.678    0.4182    0.4219
3387.698    0.4235    0.4234
# 020752  38  3386.955  3387.693
3386.955    0.9114    0.9467
3386.975    0.9224    0.9378
3386.995    0.9268    0.9260
3387.015    0.9367    0.9169
3387.035    0.9406    0.9143
3387.055    0.9417    0.9179
3387.075    0.9519    0.9238
3387.095    0.9460    0.9281
3387.115    0.9249    0.9285
3387.135    0.9120    0.9262
3387.155    0.9039    0.9241
3387.175    0.9145    0.9230
3387.195    0.9171    0.9204
3387.215    0.9101    0.9076
3387.234    0.8752    0.8764
3387.254    0.8106    0.8183
3387.274    0.7246    0.7393
3387.294    0.6462    0.6558
3387.314    0.5758    0.5830
3387.334    0.5271    0.5236
3387.354    0.4748    0.4669
3387.374    0.4067    0.4051
3387.394    0.3508    0.3475
3387.414    0.3172    0.3177
3387.434    0.3296    0.3362
3387.454    0.4028    0.4045
3387.474    0.5083    0.5026
3387.494    0.6073    0.5998
3387.514    0.6708    0.6667
3387.533    0.6863    0.6849
3387.553    0.6458    0.6513
3387.573    0.5699    0.5741
3387.593    0.4783    0.4784
3387.613    0.4050    0.3966
3387.633    0.3578    0.3532
3387.653    0.3463    0.3499
3387.673    0.3611    0.3675
3387.693    0.3815    0.3794
# 021165  38  3386.961  3387.698
3386.961    0.9337    0.9656
3386.981    0.9475    0.9519
3387.001    0.9526    0.9358
3387.021    0.9425    0.9249
3387.041    0.9399    0.9217
3387.061    0.9454    0.9236
3387.080    0.9596    0.9270
3387.100    0.9471    0.9273
3387.120    0.9228    0.9209
3387.140    0.8845    0.9131
3387.160    0.8710    0.9133
3387.180    0.9036    0.9249
3387.200    0.9300    0.9395
3387.220    0.9497    0.9423
3387.240    0.9279    0.9137
3387.260    0.8316    0.8381
3387.280    0.7093    0.7253
3387.300    0.6122    0.6212
3387.320    0.5748    0.5694
3387.340    0.5661    0.5534
3387.360    0.5195    0.5077
3387.379    0.4077    0.4092
3387.399    0.2883    0.2991
3387.419    0.2556    0.2610
3387.439    0.3192    0.3191
3387.459    0.4466    0.4438
3387.479    0.6017    0.5931
3387.499    0.7333    0.7209
3387.519    0.7813    0.7898
3387.539    0.7741    0.7909
3387.559    0.7156    0.7243
3387.579    0.5924    0.5912
3387.599    0.4478    0.4328
3387.619    0.3479    0.3340
3387.639    0.3379    0.3392
3387.659    0.3937    0.3988
3387.679    0.4219    0.4316
3387.698    0.4229    0.4186
# 021172  38  3386.955  3387.693
3386.955    0.9152    0.9629
3386.975    0.9288    0.9491
3386.995    0.9451    0.9268
3387.015    0.9367    0.9097
3387.035    0.9281    0.9047
3387.055    0.9268    0.9087
3387.075    0.9428    0.9156
3387.095    0.9434    0.9194
3387.115    0.9204    0.9137
3387.134    0.8806    0.9018
3387.154    0.8464    0.8943
3387.174    0.8590    0.9016
3387.194    0.9141    0.9202
3387.214    0.9568    0.9358
3387.234    0.9587    0.9283
3387.254    0.8845    0.8764
3387.274    0.7631    0.7718
3387.294    0.6281    0.6446
3387.314    0.5495    0.5548
3387.334    0.5405    0.5266
3387.354    0.5223    0.5083
3387.374    0.4320    0.4303
3387.394    0.2998    0.3055
3387.414    0.2173    0.2202
3387.433    0.2271    0.2263
3387.453    0.3120    0.3148
3387.473    0.4624    0.4586
3387.493    0.6234    0.6166
3387.513    0.7347    0.7295
3387.533    0.7591    0.7665
3387.553    0.7163    0.7347
3387.573    0.6337    0.6327
3387.593    0.4806    0.4721
3387.613    0.3351    0.3282
3387.633    0.2916    0.2880
3387.653    0.3442    0.3472
3387.673    0.4044    0.4151
3387.693    0.4281    0.4266
# 022203  38  3386.961  3387.698
3386.961    0.8913    0.9337
3386.981    0.9160    0.9185
3387.001    0.9207    0.9022
3387.021    0.9230    0.8950
3387.040    0.9256    0.8983
3387.060    0.9213    0.9057
3387.080    0.9101    0.9084
3387.100    0.8985    0.9016
3387.120    0.8744    0.8888
3387.140    0.8594    0.8798
3387.160    0.8600    0.8819
3387.180    0.8876    0.8945
3387.200    0.9108    0.9068
3387.220    0.9219    0.9026
3387.240    0.8817    0.8664
3387.260    0.7903    0.7925
3387.280    0.6773    0.6934
3387.300    0.5876    0.5959
3387.320    0.5225    0.5214
3387.340    0.4814    0.4668
3387.359    0.4226    0.4132
3387.379    0.3451    0.3450
3387.399    0.2737    0.2831
3387.419    0.2572    0.2622
3387.439    0.3041    0.3029
3387.459    0.4072    0.3990
3387.479    0.5305    0.5229
3387.499    0.6337    0.6365
3387.519    0.6904    0.7057
3387.539    0.6961    0.7112
3387.559    0.6518    0.6518
3387.579    0.5488    0.5453
3387.599    0.4390    0.4321
3387.619    0.3707    0.3601
3387.639    0.3509    0.3526
3387.658    0.3801    0.3870
3387.678    0.4190    0.4240
3387.698    0.4339    0.4282
# 023530  38  3386.961  3387.699
3386.961    0.9475    0.9645
3386.981    0.9614    0.9510
3387.001    0.9583    0.9307
3387.021    0.9356    0.9166
3387.041    0.9190    0.9131
3387.061    0.9173    0.9137
3387.081    0.9256    0.9120
3387.101    0.9305    0.8999
3387.120    0.8843    0.8748
3387.140    0.8093    0.8490
3387.160    0.7704    0.8472
3387.180    0.8151    0.8744
3387.200    0.9099    0.9114
3387.220    0.9579    0.9341
3387.240    0.9486    0.9224
3387.260    0.8658    0.8570
3387.280    0.7279    0.7318
3387.300    0.5806    0.5852
3387.320    0.4965    0.4862
3387.340    0.4747    0.4595
3387.360    0.4518    0.4448
3387.380    0.3672    0.3678
3387.400    0.2488    0.2533
3387.420    0.1939    0.1943
3387.440    0.2195    0.2263
3387.459    0.3213    0.3227
3387.479    0.4956    0.4795
3387.499    0.6702    0.6504
3387.519    0.7711    0.7591
3387.539    0.7718    0.7822
3387.559    0.7168    0.7367
3387.579    0.6055    0.6139
3387.599    0.4377    0.4334
3387.619    0.3055    0.2983
3387.639    0.3021    0.2987
3387.659    0.3892    0.3965
3387.679    0.4625    0.4721
3387.699    0.4763    0.4712
# 025002  38  3386.961  3387.699
3386.961    0.9147    0.9515
3386.981    0.9305    0.9395
3387.001    0.9404    0.9260
3387.021    0.9417    0.9188
3387.041    0.9419    0.9190
3387.061    0.9386    0.9226
3387.081    0.9386    0.9230
3387.101    0.9300    0.9177
3387.121    0.9124    0.9089
3387.140    0.8999    0.9032
3387.160    0.8855    0.9059
3387.180    0.8985    0.9169
3387.200    0.9298    0.9268
3387.220    0.9345    0.9219
3387.240    0.8902    0.8884
3387.260    0.8041    0.8207
3387.280    0.6994    0.7303
3387.300    0.6260    0.6430
3387.320    0.5757    0.5777
3387.340    0.5305    0.5258
3387.360    0.4703    0.4613
3387.380    0.3884    0.3791
3387.400    0.3105    0.3111
3387.420    0.2927    0.2994
3387.440    0.3533    0.3590
3387.459    0.4718    0.4643
3387.479    0.6009    0.5913
3387.499    0.7093    0.6973
3387.519    0.7523    0.7534
3387.539    0.7311    0.7464
3387.559    0.6714    0.6766
3387.579    0.5620    0.5608
3387.599    0.4474    0.4413
3387.619    0.3787    0.3703
3387.639    0.3719    0.3689
3387.659    0.4047    0.4090
3387.679    0.4320    0.4414
3387.699    0.4415    0.4374
# 025414  38  3386.961  3387.699
3386.961    0.8878    0.9434
3386.981    0.9164    0.9177
3387.001    0.9281    0.8853
3387.021    0.9200    0.8678
3387.041    0.8915    0.8718
3387.061    0.8929    0.8859
3387.081    0.9129    0.8954
3387.101    0.9105    0.8898
3387.121    0.8670    0.8684
3387.141    0.8128    0.8463
3387.161    0.7960    0.8441
3387.181    0.8360    0.8670
3387.201    0.8960    0.8995
3387.221    0.9499    0.9181
3387.240    0.9275    0.9014
3387.260    0.8211    0.8297
3387.280    0.6714    0.7031
3387.300    0.5224    0.5623
3387.320    0.4676    0.4682
3387.340    0.4513    0.4361
3387.360    0.4316    0.4111
3387.380    0.3385    0.3347
3387.400    0.2245    0.2305
3387.420    0.1718    0.1718
3387.440    0.1896    0.1927
3387.460    0.2877    0.2864
3387.480    0.4452    0.4385
3387.500    0.6063    0.6008
3387.520    0.7091    0.7029
3387.540    0.7094    0.7223
3387.559    0.6528    0.6744
3387.579    0.5674    0.5544
3387.599    0.4038    0.3917
3387.619    0.2827    0.2735
3387.639    0.2701    0.2682
3387.659    0.3354    0.3446
3387.679    0.4012    0.4103
3387.699    0.4199    0.4155
# 025670  38  3386.962  3387.699
3386.962    0.9070    0.9478
3386.981    0.9279    0.9258
3387.001    0.9236    0.8980
3387.021    0.9243    0.8825
3387.041    0.9160    0.8837
3387.061    0.9005    0.8937
3387.081    0.9158    0.9022
3387.101    0.9150    0.9001
3387.121    0.8872    0.8857
3387.141    0.8310    0.8696
3387.161    0.8228    0.8680
3387.181    0.8564    0.8859
3387.201    0.9160    0.9116
3387.221    0.9471    0.9238
3387.241    0.9133    0.9003
3387.261    0.8132    0.8219
3387.281    0.6615    0.6945
3387.300    0.5415    0.5703
3387.320    0.5005    0.4902
3387.340    0.4894    0.4659
3387.360    0.4434    0.4375
3387.380    0.3493    0.3547
3387.400    0.2500    0.2505
3387.420    0.1994    0.2002
3387.440    0.2317    0.2357
3387.460    0.3451    0.3430
3387.480    0.5043    0.4949
3387.500    0.6460    0.6418
3387.520    0.7251    0.7274
3387.540    0.7261    0.7365
3387.560    0.6794    0.6773
3387.580    0.5626    0.5506
3387.600    0.4011    0.3916
3387.619    0.2920    0.2883
3387.639    0.2860    0.2854
3387.659    0.3468    0.3539
3387.679    0.3988    0.4074
3387.699    0.4108    0.4063
# 026381  38  3386.961  3387.699
3386.961    0.9469    0.9703
3386.981    0.9676    0.9601
3387.001    0.9590    0.9449
3387.021    0.9389    0.9324
3387.041    0.9371    0.9234
3387.061    0.9467    0.9183
3387.081    0.9526    0.9175
3387.100    0.9454    0.9143
3387.120    0.9026    0.9014
3387.140    0.8504    0.8876
3387.160    0.8221    0.8896
3387.180    0.8482    0.9093
3387.200    0.9122    0.9337
3387.220    0.9663    0.9462
3387.240    0.9590    0.9326
3387.260    0.8890    0.8784
3387.280    0.7734    0.7798
3387.300    0.6575    0.6660
3387.320    0.5970    0.5884
3387.340    0.5757    0.5592
3387.360    0.5261    0.5207
3387.380    0.4163    0.4175
3387.400    0.2917    0.2938
3387.419    0.2391    0.2436
3387.439    0.2852    0.2888
3387.459    0.4031    0.4023
3387.479    0.5612    0.5551
3387.499    0.7229    0.7042
3387.519    0.8115    0.7925
3387.539    0.8074    0.8059
3387.559    0.7376    0.7539
3387.579    0.6237    0.6278
3387.599    0.4579    0.4555
3387.619    0.3447    0.3373
3387.639    0.3539    0.3470
3387.659    0.4226    0.4323
3387.679    0.4695    0.4825
3387.699    0.4685    0.4656
# 027435  38  3386.961  3387.699
3386.961    0.9449    0.9652
3386.981    0.9478    0.9517
3387.001    0.9482    0.9348
3387.021    0.9425    0.9238
3387.041    0.9320    0.9209
3387.061    0.9445    0.9217
3387.081    0.9546    0.9219
3387.101    0.9438    0.9147
3387.120    0.9028    0.8999
3387.140    0.8557    0.8861
3387.160    0.8416    0.8882
3387.180    0.8764    0.9074
3387.200    0.9217    0.9307
3387.220    0.9565    0.9404
3387.240    0.9311    0.9175
3387.260    0.8348    0.8459
3387.280    0.7037    0.7293
3387.300    0.5988    0.6109
3387.320    0.5461    0.5425
3387.340    0.5385    0.5213
3387.360    0.4943    0.4827
3387.380    0.3794    0.3844
3387.400    0.2719    0.2771
3387.420    0.2412    0.2451
3387.439    0.3023    0.3043
3387.459    0.4337    0.4304
3387.479    0.5910    0.5841
3387.499    0.7273    0.7181
3387.519    0.7916    0.7892
3387.539    0.7771    0.7907
3387.559    0.7191    0.7266
3387.579    0.5974    0.5921
3387.599    0.4368    0.4253
3387.619    0.3301    0.3212
3387.639    0.3388    0.3366
3387.659    0.4105    0.4173
3387.679    0.4561    0.4662
3387.699    0.4594    0.4553
# 029432  38  3386.956  3387.694
3386.956    0.9152    0.9636
3386.976    0.9449    0.9579
3386.996    0.9598    0.9402
3387.016    0.9471    0.9221
3387.036    0.9386    0.9131
3387.056    0.9365    0.9126
3387.076    0.9406    0.9158
3387.096    0.9471    0.9171
3387.116    0.9322    0.9099
3387.136    0.8906    0.8958
3387.156    0.8463    0.8865
3387.176    0.8496    0.8929
3387.196    0.8882    0.9131
3387.216    0.9408    0.9326
3387.235    0.9430    0.9333
3387.255    0.8968    0.8960
3387.275    0.7903    0.8067
3387.295    0.6575    0.6822
3387.315    0.5678    0.5742
3387.335    0.5309    0.5226
3387.355    0.5129    0.5029
3387.375    0.4548    0.4495
3387.395    0.3447    0.3439
3387.415    0.2476    0.2487
3387.435    0.2272    0.2315
3387.455    0.2963    0.3010
3387.475    0.4391    0.4318
3387.495    0.6030    0.5879
3387.515    0.7226    0.7168
3387.535    0.7721    0.7773
3387.555    0.7518    0.7645
3387.574    0.6864    0.6856
3387.594    0.5441    0.5391
3387.614    0.3887    0.3834
3387.634    0.3143    0.3069
3387.654    0.3368    0.3373
3387.674    0.4006    0.4065
3387.694    0.4316    0.4357
# 031965  38  3386.956  3387.694
3386.956    0.9095    0.9585
3386.976    0.9283    0.9456
3386.996    0.9395    0.9217
3387.016    0.9432    0.9001
3387.036    0.9249    0.8898
3387.056    0.9183    0.8904
3387.076    0.9202    0.8976
3387.096    0.9262    0.9057
3387.116    0.9147    0.9064
3387.136    0.8855    0.8983
3387.155    0.8537    0.8919
3387.175    0.8562    0.8964
3387.195    0.8929    0.9126
3387.215    0.9281    0.9279
3387.235    0.9305    0.9211
3387.255    0.8754    0.8686
3387.275    0.7497    0.7621
3387.295    0.6033    0.6308
3387.315    0.5228    0.5330
3387.335    0.5073    0.4966
3387.355    0.4975    0.4796
3387.375    0.4262    0.4176
3387.395    0.3047    0.3090
3387.415    0.2134    0.2215
3387.435    0.2111    0.2111
3387.455    0.2782    0.2823
3387.474    0.4147    0.4068
3387.494    0.5769    0.5626
3387.514    0.6887    0.6885
3387.534    0.7271    0.7434
3387.554    0.7073    0.7231
3387.574    0.6328    0.6310
3387.594    0.4945    0.4818
3387.614    0.3522    0.3389
3387.634    0.2860    0.2784
3387.654    0.3057    0.3081
3387.674    0.3477    0.3590
3387.694    0.3707    0.3710
# 032673  38  3386.955  3387.693
3386.955    0.8989    0.9458
3386.975    0.9311    0.9324
3386.995    0.9495    0.9043
3387.015    0.9103    0.8810
3387.035    0.8991    0.8730
3387.055    0.8976    0.8756
3387.075    0.8970    0.8780
3387.095    0.8908    0.8694
3387.115    0.8572    0.8447
3387.135    0.8111    0.8168
3387.155    0.7674    0.8111
3387.174    0.7814    0.8358
3387.194    0.8580    0.8778
3387.214    0.9320    0.9091
3387.234    0.9217    0.9055
3387.254    0.8346    0.8498
3387.274    0.6929    0.7364
3387.294    0.5516    0.5922
3387.314    0.4664    0.4726
3387.334    0.4289    0.4133
3387.354    0.4062    0.3895
3387.374    0.3452    0.3430
3387.394    0.2627    0.2633
3387.414    0.2059    0.2055
3387.434    0.2138    0.2169
3387.454    0.2942    0.2992
3387.474    0.4405    0.4367
3387.493    0.6076    0.5869
3387.513    0.7258    0.7081
3387.533    0.7539    0.7535
3387.553    0.7170    0.7236
3387.573    0.6245    0.6219
3387.593    0.4785    0.4671
3387.613    0.3377    0.3302
3387.633    0.2942    0.2898
3387.653    0.3331    0.3417
3387.673    0.3896    0.4040
3387.693    0.4205    0.4154
# 033932  38  3386.962  3387.699
3386.962    0.9395    0.9661
3386.981    0.9451    0.9572
3387.001    0.9515    0.9454
3387.021    0.9465    0.9373
3387.041    0.9552    0.9361
3387.061    0.9528    0.9386
3387.081    0.9581    0.9408
3387.101    0.9519    0.9384
3387.121    0.9339    0.9318
3387.141    0.9158    0.9256
3387.161    0.8995    0.9258
3387.181    0.9173    0.9335
3387.201    0.9417    0.9428
3387.221    0.9460    0.9410
3387.241    0.9256    0.9133
3387.261    0.8541    0.8494
3387.281    0.7509    0.7584
3387.300    0.6680    0.6747
3387.320    0.6132    0.6165
3387.340    0.5909    0.5814
3387.360    0.5388    0.5315
3387.380    0.4425    0.4455
3387.400    0.3535    0.3563
3387.420    0.3204    0.3222
3387.440    0.3667    0.3703
3387.460    0.4841    0.4813
3387.480    0.6192    0.6140
3387.500    0.7359    0.7281
3387.520    0.7912    0.7947
3387.540    0.7916    0.8000
3387.560    0.7350    0.7410
3387.580    0.6194    0.6255
3387.600    0.4973    0.4909
3387.619    0.4092    0.4015
3387.639    0.3854    0.3847
3387.659    0.4227    0.4248
3387.679    0.4587    0.4641
3387.699    0.4696    0.4674
# 035185  38  3386.956  3387.693
3386.956    0.9350    0.9469
3386.976    0.9557    0.9421
3386.995    0.9696    0.9343
3387.015    0.9645    0.9260
3387.035    0.9478    0.9207
3387.055    0.9546    0.9192
3387.075    0.9438    0.9204
3387.095    0.9285    0.9228
3387.115    0.9126    0.9247
3387.135    0.8950    0.9256
3387.155    0.8910    0.9251
3387.175    0.8937    0.9226
3387.195    0.8798    0.9147
3387.215    0.8772    0.8960
3387.235    0.8486    0.8598
3387.255    0.7973    0.8043
3387.275    0.7268    0.7342
3387.295    0.6566    0.6583
3387.314    0.5912    0.5888
3387.334    0.5230    0.5208
3387.354    0.4653    0.4567
3387.374    0.4053    0.3962
3387.394    0.3520    0.3471
3387.414    0.3200    0.3234
3387.434    0.3292    0.3369
3387.454    0.3834    0.3890
3387.474    0.4673    0.4671
3387.494    0.5482    0.5488
3387.514    0.6017    0.6098
3387.534    0.6146    0.6317
3387.554    0.5880    0.6087
3387.574    0.5377    0.5488
3387.594    0.4626    0.4718
3387.614    0.3910    0.4008
3387.633    0.3499    0.3545
3387.653    0.3374    0.3314
3387.673    0.3425    0.3262
3387.693    0.3601    0.3239
# 035265  38  3386.956  3387.694
3386.956    0.9183    0.9623
3386.976    0.9378    0.9502
3386.996    0.9436    0.9298
3387.016    0.9428    0.9137
3387.036    0.9378    0.9089
3387.056    0.9352    0.9129
3387.076    0.9371    0.9188
3387.096    0.9376    0.9202
3387.116    0.9154    0.9129
3387.136    0.8851    0.9005
3387.156    0.8644    0.8954
3387.176    0.8710    0.9043
3387.196    0.9072    0.9228
3387.216    0.9517    0.9356
3387.235    0.9447    0.9245
3387.255    0.8794    0.8688
3387.275    0.7454    0.7628
3387.295    0.6149    0.6386
3387.315    0.5370    0.5509
3387.335    0.5286    0.5193
3387.355    0.5096    0.4962
3387.375    0.4310    0.4231
3387.395    0.3111    0.3127
3387.415    0.2392    0.2402
3387.435    0.2532    0.2567
3387.455    0.3544    0.3540
3387.475    0.4996    0.4979
3387.495    0.6577    0.6452
3387.515    0.7540    0.7471
3387.535    0.7667    0.7788
3387.554    0.7278    0.7442
3387.574    0.6372    0.6393
3387.594    0.4858    0.4826
3387.614    0.3538    0.3453
3387.634    0.3090    0.3027
3387.654    0.3483    0.3505
3387.674    0.4036    0.4104
3387.694    0.4234    0.4237
# 036512  38  3386.956  3387.694
3386.956    0.9147    0.9616
3386.976    0.9423    0.9497
3386.996    0.9441    0.9294
3387.016    0.9447    0.9131
3387.036    0.9419    0.9068
3387.056    0.9343    0.9087
3387.076    0.9341    0.9133
3387.096    0.9322    0.9141
3387.116    0.9143    0.9059
3387.136    0.8784    0.8925
3387.156    0.8435    0.8870
3387.175    0.8549    0.8964
3387.195    0.8888    0.9171
3387.215    0.9290    0.9330
3387.235    0.9449    0.9243
3387.255    0.8843    0.8718
3387.275    0.7568    0.7686
3387.295    0.6317    0.6439
3387.315    0.5499    0.5523
3387.335    0.5351    0.5168
3387.355    0.5036    0.4929
3387.375    0.4213    0.4200
3387.395    0.3006    0.3083
3387.415    0.2286    0.2339
3387.435    0.2439    0.2486
3387.455    0.3500    0.3436
3387.475    0.4923    0.4872
3387.494    0.6368    0.6297
3387.514    0.7328    0.7350
3387.534    0.7605    0.7684
3387.554    0.7332    0.7333
3387.574    0.6305    0.6297
3387.594    0.4772    0.4740
3387.614    0.3492    0.3383
3387.634    0.3079    0.3004
3387.654    0.3483    0.3546
3387.674    0.4064    0.4178
3387.694    0.4323    0.4302
# 038647  38  3386.961  3387.699
3386.961    0.9103    0.9489
3386.981    0.9264    0.9275
3387.001    0.9352    0.9082
3387.021    0.9358    0.9022
3387.041    0.9258    0.9095
3387.061    0.9330    0.9202
3387.081    0.9371    0.9253
3387.101    0.9266    0.9200
3387.121    0.9007    0.9076
3387.141    0.8660    0.8980
3387.161    0.8628    0.9009
3387.181    0.8902    0.9156
3387.201    0.9328    0.9307
3387.221    0.9576    0.9288
3387.240    0.9114    0.8935
3387.260    0.8084    0.8110
3387.280    0.6787    0.6969
3387.300    0.5829    0.5970
3387.320    0.5504    0.5453
3387.340    0.5338    0.5188
3387.360    0.4687    0.4599
3387.380    0.3545    0.3537
3387.400    0.2501    0.2582
3387.420    0.2382    0.2382
3387.440    0.3019    0.3051
3387.460    0.4353    0.4325
3387.480    0.5936    0.5814
3387.500    0.7109    0.7026
3387.520    0.7511    0.7591
3387.540    0.7281    0.7451
3387.559    0.6546    0.6683
3387.579    0.5386    0.5295
3387.599    0.3900    0.3830
3387.619    0.3156    0.3082
3387.639    0.3386    0.3345
3387.659    0.3959    0.4063
3387.679    0.4365    0.4484
3387.699    0.4468    0.4368
# 038747  38  3386.961  3387.699
3386.961    0.9059    0.9382
3386.981    0.9190    0.9352
3387.001    0.9354    0.9285
3387.021    0.9402    0.9226
3387.041    0.9406    0.9200
3387.061    0.9408    0.9204
3387.081    0.9371    0.9215
3387.100    0.9241    0.9211
3387.120    0.9039    0.9183
3387.140    0.9045    0.9147
3387.160    0.9093    0.9122
3387.180    0.9097    0.9110
3387.200    0.9084    0.9074
3387.220    0.8952    0.8941
3387.240    0.8535    0.8634
3387.260    0.8052    0.8117
3387.280    0.7389    0.7427
3387.300    0.6714    0.6665
3387.320    0.5990    0.5931
3387.340    0.5316    0.5267
3387.360    0.4718    0.4661
3387.380    0.4061    0.4115
3387.400    0.3699    0.3709
3387.419    0.3557    0.3583
3387.439    0.3782    0.3826
3387.459    0.4457    0.4439
3387.479    0.5339    0.5266
3387.499    0.6056    0.6066
3387.519    0.6673    0.6605
3387.539    0.6762    0.6738
3387.559    0.6333    0.6430
3387.579    0.5712    0.5784
3387.599    0.5035    0.5008
3387.619    0.4413    0.4345
3387.639    0.3992    0.3969
3387.659    0.3844    0.3894
3387.679    0.3932    0.3979
3387.699    0.4055    0.4019
# 038853  38  3386.956  3387.694
3386.956    0.9399    0.9694
3386.976    0.9469    0.9603
3386.996    0.9456    0.9436
3387.016    0.9508    0.9292
3387.036    0.9478    0.9228
3387.056    0.9456    0.9241
3387.076    0.9603    0.9290
3387.096    0.9649    0.9326
3387.116    0.9428    0.9305
3387.136    0.9173    0.9232
3387.156    0.8880    0.9190
3387.176    0.8941    0.9243
3387.196    0.9196    0.9373
3387.216    0.9408    0.9465
3387.236    0.9471    0.9341
3387.255    0.8796    0.8839
3387.275    0.7640    0.7845
3387.295    0.6477    0.6674
3387.315    0.5739    0.5876
3387.335    0.5708    0.5651
3387.355    0.5717    0.5506
3387.375    0.4880    0.4807
3387.395    0.3556    0.3653
3387.415    0.2823    0.2841
3387.435    0.2951    0.2969
3387.455    0.3920    0.3953
3387.475    0.5458    0.5372
3387.495    0.6872    0.6783
3387.515    0.7755    0.7768
3387.535    0.7920    0.8110
3387.555    0.7702    0.7793
3387.574    0.6868    0.6855
3387.594    0.5471    0.5330
3387.614    0.4004    0.3901
3387.634    0.3417    0.3344
3387.654    0.3675    0.3687
3387.674    0.4111    0.4173
3387.694    0.4201    0.4223
# 039506  38  3386.956  3387.694
3386.956    0.9521    0.9817
3386.976    0.9687    0.9797
3386.996    0.9761    0.9719
3387.016    0.9705    0.9621
3387.036    0.9658    0.9521
3387.056    0.9714    0.9434
3387.076    0.9748    0.9395
3387.096    0.9734    0.9419
3387.116    0.9652    0.9434
3387.135    0.9288    0.9391
3387.155    0.8902    0.9345
3387.175    0.8886    0.9382
3387.195    0.9049    0.9499
3387.215    0.9495    0.9614
3387.235    0.9824    0.9618
3387.255    0.9618    0.9373
3387.275    0.8766    0.8746
3387.295    0.7838    0.7825
3387.315    0.7120    0.7037
3387.335    0.6861    0.6725
3387.355    0.6700    0.6583
3387.375    0.5833    0.5886
3387.395    0.4470    0.4508
3387.415    0.3250    0.3366
3387.435    0.3304    0.3346
3387.455    0.4322    0.4333
3387.475    0.5761    0.5735
3387.494    0.7203    0.7066
3387.514    0.8260    0.8113
3387.534    0.8566    0.8564
3387.554    0.8281    0.8447
3387.574    0.7602    0.7716
3387.594    0.6298    0.6276
3387.614    0.4786    0.4644
3387.634    0.3955    0.3869
3387.654    0.4288    0.4277
3387.674    0.4821    0.4948
3387.694    0.4976    0.5001
# 039822  38  3386.956  3387.693
3386.956    0.9251    0.9719
3386.976    0.9528    0.9663
3386.996    0.9707    0.9515
3387.016    0.9596    0.9361
3387.035    0.9491    0.9264
3387.055    0.9397    0.9219
3387.075    0.9532    0.9224
3387.095    0.9513    0.9256
3387.115    0.9369    0.9243
3387.135    0.9173    0.9154
3387.155    0.8764    0.9084
3387.175    0.8648    0.9135
3387.195    0.8925    0.9300
3387.215    0.9434    0.9460
3387.235    0.9667    0.9456
3387.255    0.9156    0.9099
3387.275    0.8183    0.8249
3387.295    0.6973    0.7071
3387.315    0.6192    0.6108
3387.335    0.5939    0.5748
3387.354    0.5765    0.5661
3387.374    0.5055    0.5109
3387.394    0.3846    0.3910
3387.414    0.2731    0.2840
3387.434    0.2649    0.2696
3387.454    0.3543    0.3495
3387.474    0.4902    0.4848
3387.494    0.6366    0.6375
3387.514    0.7595    0.7589
3387.534    0.8111    0.8126
3387.554    0.7927    0.7991
3387.574    0.7133    0.7175
3387.594    0.5780    0.5670
3387.614    0.4210    0.4063
3387.634    0.3366    0.3327
3387.653    0.3654    0.3667
3387.673    0.4232    0.4320
3387.693    0.4436    0.4453
# 040118  38  3386.961  3387.699
3386.961    0.9449    0.9710
3386.981    0.9557    0.9596
3387.001    0.9557    0.9443
3387.021    0.9480    0.9322
3387.041    0.9348    0.9238
3387.061    0.9570    0.9198
3387.081    0.9493    0.9209
3387.101    0.9482    0.9194
3387.121    0.9152    0.9082
3387.141    0.8620    0.8964
3387.161    0.8253    0.8989
3387.181    0.8620    0.9173
3387.200    0.9232    0.9382
3387.220    0.9654    0.9491
3387.240    0.9667    0.9343
3387.260    0.8894    0.8788
3387.280    0.7663    0.7791
3387.300    0.6657    0.6682
3387.320    0.6051    0.5980
3387.340    0.5902    0.5756
3387.360    0.5425    0.5359
3387.380    0.4233    0.4246
3387.400    0.2893    0.2949
3387.420    0.2448    0.2463
3387.440    0.2986    0.3003
3387.460    0.4164    0.4193
3387.480    0.5838    0.5749
3387.500    0.7333    0.7206
3387.519    0.8097    0.7984
3387.539    0.8108    0.8085
3387.559    0.7530    0.7546
3387.579    0.6199    0.6256
3387.599    0.4523    0.4508
3387.619    0.3420    0.3343
3387.639    0.3537    0.3493
3387.659    0.4242    0.4365
3387.679    0.4746    0.4822
3387.699    0.4611    0.4604
# 040133  38  3386.956  3387.694
3386.956    0.8768    0.9491
3386.976    0.9032    0.9337
3386.996    0.9309    0.9059
3387.016    0.9230    0.8825
3387.036    0.9126    0.8740
3387.056    0.9190    0.8796
3387.076    0.9226    0.8906
3387.096    0.9154    0.8978
3387.116    0.9028    0.8950
3387.136    0.8644    0.8837
3387.156    0.8300    0.8760
3387.176    0.8426    0.8825
3387.195    0.8987    0.9005
3387.215    0.9324    0.9177
3387.235    0.9322    0.9114
3387.255    0.8670    0.8602
3387.275    0.7338    0.7568
3387.295    0.5997    0.6278
3387.315    0.5116    0.5252
3387.335    0.4854    0.4768
3387.355    0.4654    0.4504
3387.375    0.3964    0.3904
3387.395    0.2932    0.2921
3387.415    0.2085    0.2112
3387.435    0.1983    0.1994
3387.455    0.2636    0.2657
3387.475    0.3942    0.3932
3387.495    0.5582    0.5453
3387.514    0.6734    0.6624
3387.534    0.7029    0.7185
3387.554    0.6945    0.6994
3387.574    0.6105    0.6098
3387.594    0.4699    0.4677
3387.614    0.3444    0.3322
3387.634    0.2761    0.2735
3387.654    0.2998    0.3012
3387.674    0.3466    0.3548
3387.694    0.3711    0.3751
# 041184  38  3386.961  3387.699
3386.961    0.8551    0.8523
3386.981    0.8632    0.8622
3387.001    0.8698    0.8672
3387.021    0.8650    0.8684
3387.041    0.8646    0.8668
3387.061    0.8616    0.8632
3387.081    0.8559    0.8580
3387.101    0.8515    0.8517
3387.121    0.8453    0.8437
3387.140    0.8387    0.8339
3387.160    0.8209    0.8198
3387.180    0.7925    0.8006
3387.200    0.7628    0.7748
3387.220    0.7381    0.7417
3387.240    0.7058    0.7011
3387.260    0.6578    0.6540
3387.280    0.6093    0.6023
3387.300    0.5604    0.5488
3387.320    0.5021    0.4967
3387.340    0.4485    0.4500
3387.360    0.4029    0.4116
3387.380    0.3779    0.3843
3387.400    0.3659    0.3692
3387.420    0.3659    0.3661
3387.440    0.3799    0.3729
3387.459    0.3936    0.3858
3387.479    0.4085    0.4022
3387.499    0.4156    0.4172
3387.519    0.4173    0.4272
3387.539    0.4232    0.4298
3387.559    0.4223    0.4240
3387.579    0.4079    0.4106
3387.599    0.3936    0.3911
3387.619    0.3739    0.3678
3387.639    0.3437    0.3426
3387.659    0.3159    0.3171
3387.679    0.2907    0.2919
3387.699    0.2677    0.2674
# 041484  38  3386.961  3387.699
3386.961    0.9154    0.9590
3386.981    0.9391    0.9417
3387.001    0.9460    0.9211
3387.021    0.9404    0.9080
3387.041    0.9294    0.9068
3387.061    0.9339    0.9126
3387.081    0.9408    0.9200
3387.101    0.9391    0.9224
3387.121    0.9114    0.9164
3387.141    0.8756    0.9074
3387.160    0.8668    0.9053
3387.180    0.8939    0.9147
3387.200    0.9285    0.9300
3387.220    0.9432    0.9350
3387.240    0.9076    0.9074
3387.260    0.8270    0.8287
3387.280    0.6902    0.7073
3387.300    0.5825    0.5913
3387.320    0.5360    0.5311
3387.340    0.5321    0.5188
3387.360    0.4989    0.4889
3387.380    0.3984    0.3996
3387.400    0.2855    0.2911
3387.420    0.2313    0.2392
3387.440    0.2743    0.2761
3387.460    0.3933    0.3854
3387.480    0.5410    0.5332
3387.499    0.6702    0.6660
3387.519    0.7434    0.7525
3387.539    0.7501    0.7672
3387.559    0.7088    0.7117
3387.579    0.5961    0.5893
3387.599    0.4468    0.4346
3387.619    0.3366    0.3260
3387.639    0.3178    0.3152
3387.659    0.3601    0.3673
3387.679    0.3935    0.4049
3387.699    0.4036    0.3972
# 041526  38  3386.956  3387.693
3386.956    0.9099    0.9663
3386.975    0.9279    0.9570
3386.995    0.9576    0.9376
3387.015    0.9598    0.9196
3387.035    0.9438    0.9118
3387.055    0.9389    0.9141
3387.075    0.9486    0.9215
3387.095    0.9445    0.9283
3387.115    0.9367    0.9290
3387.135    0.9141    0.9221
3387.155    0.8782    0.9150
3387.175    0.8764    0.9162
3387.195    0.9080    0.9275
3387.215    0.9421    0.9395
3387.235    0.9583    0.9339
3387.255    0.9047    0.8882
3387.275    0.7827    0.7909
3387.294    0.6491    0.6727
3387.314    0.5717    0.5773
3387.334    0.5574    0.5449
3387.354    0.5490    0.5359
3387.374    0.4780    0.4775
3387.394    0.3583    0.3607
3387.414    0.2574    0.2594
3387.434    0.2389    0.2437
3387.454    0.3176    0.3191
3387.474    0.4643    0.4536
3387.494    0.6097    0.6058
3387.514    0.7224    0.7248
3387.534    0.7690    0.7764
3387.554    0.7394    0.7582
3387.574    0.6710    0.6710
3387.594    0.5373    0.5225
3387.613    0.3802    0.3778
3387.633    0.3110    0.3032
3387.653    0.3289    0.3300
3387.673    0.3850    0.3917
3387.693    0.4134    0.4152
# 042333  38  3386.962  3387.699
3386.962    0.8904    0.9428
3386.981    0.9196    0.9256
3387.001    0.9241    0.9055
3387.021    0.9328    0.8960
3387.041    0.9277    0.9003
3387.061    0.9164    0.9105
3387.081    0.9129    0.9166
3387.101    0.9188    0.9126
3387.121    0.9133    0.9009
3387.141    0.8732    0.8910
3387.161    0.8598    0.8921
3387.181    0.8937    0.9047
3387.201    0.9294    0.9194
3387.221    0.9421    0.9192
3387.241    0.9036    0.8870
3387.261    0.8202    0.8130
3387.281    0.6920    0.7088
3387.300    0.5832    0.6119
3387.320    0.5258    0.5410
3387.340    0.5143    0.4972
3387.360    0.4615    0.4453
3387.380    0.3708    0.3658
3387.400    0.2769    0.2852
3387.420    0.2519    0.2527
3387.440    0.2970    0.2935
3387.460    0.3984    0.3976
3387.480    0.5304    0.5331
3387.500    0.6581    0.6577
3387.520    0.7283    0.7330
3387.540    0.7340    0.7403
3387.560    0.6687    0.6776
3387.580    0.5536    0.5592
3387.600    0.4412    0.4272
3387.619    0.3485    0.3448
3387.639    0.3408    0.3360
3387.659    0.3757    0.3825
3387.679    0.4223    0.4271
3387.699    0.4360    0.4324
# 042575  38  3386.961  3387.698
3386.961    0.9030    0.9478
3386.981    0.9194    0.9243
3387.001    0.9251    0.8968
3387.020    0.9277    0.8831
3387.040    0.9066    0.8859
3387.060    0.9045    0.8970
3387.080    0.9110    0.9047
3387.100    0.9072    0.9007
3387.120    0.8786    0.8837
3387.140    0.8350    0.8664
3387.160    0.8217    0.8654
3387.180    0.8490    0.8845
3387.200    0.9171    0.9112
3387.220    0.9517    0.9243
3387.240    0.9285    0.9009
3387.260    0.8402    0.8236
3387.280    0.6795    0.6969
3387.300    0.5450    0.5668
3387.319    0.4936    0.4901
3387.339    0.4794    0.4627
3387.359    0.4464    0.4313
3387.379    0.3436    0.3465
3387.399    0.2350    0.2415
3387.419    0.1884    0.1903
3387.439    0.2227    0.2235
3387.459    0.3278    0.3289
3387.479    0.4920    0.4824
3387.499    0.6465    0.6343
3387.519    0.7165    0.7254
3387.539    0.7122    0.7381
3387.559    0.6657    0.6797
3387.579    0.5544    0.5514
3387.599    0.4025    0.3897
3387.619    0.2909    0.2818
3387.638    0.2826    0.2824
3387.658    0.3486    0.3550
3387.678    0.4099    0.4135
3387.698    0.4167    0.4150
# 043297  38  3386.961  3387.699
3386.961    0.8972    0.9412
3386.981    0.9171    0.9162
3387.001    0.9273    0.8919
3387.021    0.9247    0.8839
3387.041    0.9072    0.8923
3387.061    0.9070    0.9047
3387.081    0.9213    0.9080
3387.101    0.9097    0.8970
3387.121    0.8696    0.8770
3387.141    0.8272    0.8636
3387.160    0.8270    0.8688
3387.180    0.8610    0.8915
3387.200    0.9328    0.9156
3387.220    0.9532    0.9209
3387.240    0.9072    0.8870
3387.260    0.7967    0.8020
3387.280    0.6525    0.6789
3387.300    0.5425    0.5621
3387.320    0.4892    0.4928
3387.340    0.4765    0.4602
3387.360    0.4258    0.4099
3387.380    0.3183    0.3170
3387.400    0.2229    0.2259
3387.420    0.1924    0.1962
3387.440    0.2429    0.2452
3387.460    0.3619    0.3607
3387.479    0.5240    0.5078
3387.499    0.6639    0.6518
3387.519    0.7266    0.7325
3387.539    0.7084    0.7340
3387.559    0.6461    0.6601
3387.579    0.5234    0.5217
3387.599    0.3819    0.3706
3387.619    0.2981    0.2889
3387.639    0.3141    0.3114
3387.659    0.3763    0.3864
3387.679    0.4224    0.4354
3387.699    0.4396    0.4286
# 043557  38  3386.961  3387.699
3386.961    0.9324    0.9557
3386.981    0.9478    0.9423
3387.001    0.9425    0.9262
3387.021    0.9449    0.9166
3387.041    0.9358    0.9156
3387.061    0.9337    0.9181
3387.081    0.9330    0.9181
3387.100    0.9185    0.9116
3387.120    0.9005    0.8993
3387.140    0.8800    0.8902
3387.160    0.8642    0.8939
3387.180    0.8849    0.9097
3387.200    0.9279    0.9266
3387.220    0.9341    0.9277
3387.240    0.8943    0.8954
3387.260    0.7971    0.8200
3387.280    0.6850    0.7132
3387.300    0.5954    0.6111
3387.320    0.5492    0.5455
3387.340    0.5188    0.5078
3387.360    0.4697    0.4570
3387.380    0.3763    0.3742
3387.400    0.2896    0.2959
3387.419    0.2707    0.2766
3387.439    0.3311    0.3337
3387.459    0.4565    0.4506
3387.479    0.6016    0.5891
3387.499    0.7124    0.7075
3387.519    0.7691    0.7727
3387.539    0.7575    0.7714
3387.559    0.6968    0.7023
3387.579    0.5841    0.5766
3387.599    0.4491    0.4384
3387.619    0.3646    0.3542
3387.639    0.3593    0.3552
3387.659    0.3951    0.4040
3387.679    0.4292    0.4382
3387.699    0.4382    0.4317
# 043726  38  3386.956  3387.694
3386.956    0.9003    0.9524
3386.976    0.9154    0.9345
3386.996    0.9273    0.9055
3387.016    0.9393    0.8843
3387.036    0.9209    0.8813
3387.056    0.9026    0.8906
3387.076    0.9074    0.8999
3387.096    0.9221    0.8991
3387.115    0.9022    0.8851
3387.135    0.8513    0.8650
3387.155    0.8128    0.8580
3387.175    0.8209    0.8740
3387.195    0.8896    0.9032
3387.215    0.9467    0.9249
3387.235    0.9456    0.9175
3387.255    0.8792    0.8610
3387.275    0.7313    0.7494
3387.295    0.5715    0.6128
3387.315    0.4934    0.5097
3387.335    0.4817    0.4685
3387.355    0.4710    0.4474
3387.375    0.3923    0.3827
3387.395    0.2728    0.2782
3387.415    0.1995    0.2054
3387.434    0.2108    0.2106
3387.454    0.2919    0.2907
3387.474    0.4309    0.4297
3387.494    0.5995    0.5922
3387.514    0.7206    0.7155
3387.534    0.7422    0.7605
3387.554    0.7042    0.7291
3387.574    0.6237    0.6236
3387.594    0.4758    0.4622
3387.614    0.3360    0.3213
3387.634    0.2885    0.2829
3387.654    0.3365    0.3404
3387.674    0.3966    0.4064
3387.694    0.4196    0.4182
# 044324  38  3386.956  3387.694
3386.956    0.9169    0.9647
3386.976    0.9391    0.9543
3386.996    0.9458    0.9371
3387.016    0.9543    0.9230
3387.036    0.9563    0.9183
3387.056    0.9421    0.9219
3387.075    0.9504    0.9279
3387.095    0.9543    0.9318
3387.115    0.9430    0.9292
3387.135    0.9126    0.9217
3387.155    0.8817    0.9169
3387.175    0.8829    0.9207
3387.195    0.9215    0.9320
3387.215    0.9557    0.9399
3387.235    0.9436    0.9264
3387.255    0.8716    0.8732
3387.275    0.7501    0.7764
3387.295    0.6417    0.6651
3387.315    0.5756    0.5863
3387.335    0.5632    0.5541
3387.355    0.5403    0.5253
3387.375    0.4578    0.4499
3387.394    0.3423    0.3463
3387.414    0.2661    0.2698
3387.434    0.2761    0.2787
3387.454    0.3733    0.3705
3387.474    0.5127    0.5086
3387.494    0.6495    0.6483
3387.514    0.7471    0.7475
3387.534    0.7755    0.7822
3387.554    0.7418    0.7485
3387.574    0.6425    0.6473
3387.594    0.5090    0.4996
3387.614    0.3777    0.3679
3387.634    0.3237    0.3186
3387.654    0.3516    0.3529
3387.674    0.3999    0.4070
3387.694    0.4252    0.4258
# 044997  38  3386.955  3387.693
3386.955    0.8989    0.9543
3386.975    0.9181    0.9447
3386.995    0.9423    0.9183
3387.015    0.9484    0.8919
3387.035    0.9245    0.8794
3387.055    0.9036    0.8806
3387.075    0.9087    0.8880
3387.095    0.9256    0.8939
3387.115    0.9043    0.8884
3387.135    0.8618    0.8706
3387.155    0.8151    0.8561
3387.175    0.8041    0.8620
3387.195    0.8517    0.8878
3387.215    0.9207    0.9158
3387.235    0.9454    0.9224
3387.254    0.8943    0.8882
3387.274    0.7661    0.7940
3387.294    0.6163    0.6545
3387.314    0.5142    0.5270
3387.334    0.4814    0.4656
3387.354    0.4716    0.4543
3387.374    0.4259    0.4178
3387.394    0.3156    0.3201
3387.414    0.2171    0.2205
3387.434    0.1912    0.1930
3387.454    0.2471    0.2496
3387.474    0.3744    0.3726
3387.494    0.5464    0.5344
3387.514    0.6861    0.6730
3387.534    0.7293    0.7347
3387.554    0.7163    0.7226
3387.573    0.6581    0.6507
3387.593    0.5178    0.5093
3387.613    0.3634    0.3505
3387.633    0.2745    0.2696
3387.653    0.2991    0.3025
3387.673    0.3672    0.3779
3387.693    0.4047    0.4089
# 045325  38  3386.961  3387.699
3386.961    0.9076    0.9519
3386.981    0.9211    0.9354
3387.001    0.9341    0.9129
3387.021    0.9307    0.8976
3387.041    0.9279    0.8962
3387.061    0.9243    0.9045
3387.081    0.9268    0.9135
3387.101    0.9285    0.9156
3387.121    0.9101    0.9089
3387.141    0.8776    0.8993
3387.161    0.8648    0.8968
3387.181    0.8766    0.9066
3387.200    0.9084    0.9215
3387.220    0.9378    0.9283
3387.240    0.9198    0.9064
3387.260    0.8486    0.8393
3387.280    0.7193    0.7305
3387.300    0.6010    0.6162
3387.320    0.5367    0.5403
3387.340    0.5246    0.5084
3387.360    0.4902    0.4764
3387.380    0.4012    0.4035
3387.400    0.3028    0.3082
3387.420    0.2448    0.2504
3387.440    0.2670    0.2692
3387.460    0.3639    0.3611
3387.480    0.5070    0.4974
3387.500    0.6411    0.6361
3387.519    0.7226    0.7279
3387.539    0.7403    0.7581
3387.559    0.7086    0.7160
3387.579    0.6126    0.6079
3387.599    0.4716    0.4647
3387.619    0.3631    0.3514
3387.639    0.3244    0.3203
3387.659    0.3500    0.3568
3387.679    0.3908    0.3983
3387.699    0.4066    0.4033
# 046903  38  3386.956  3387.694
3386.956    0.9024    0.9601
3386.976    0.9266    0.9526
3386.996    0.9478    0.9330
3387.016    0.9508    0.9145
3387.036    0.9378    0.9072
3387.056    0.9399    0.9110
3387.076    0.9365    0.9183
3387.096    0.9386    0.9211
3387.116    0.9234    0.9145
3387.136    0.9055    0.9014
3387.156    0.8680    0.8927
3387.176    0.8694    0.8978
3387.195    0.9009    0.9141
3387.215    0.9391    0.9311
3387.235    0.9517    0.9303
3387.255    0.9041    0.8929
3387.275    0.7941    0.8080
3387.295    0.6542    0.6918
3387.315    0.5638    0.5902
3387.335    0.5338    0.5363
3387.355    0.5204    0.5071
3387.375    0.4609    0.4464
3387.395    0.3461    0.3417
3387.415    0.2519    0.2517
3387.435    0.2379    0.2386
3387.455    0.3056    0.3112
3387.475    0.4437    0.4424
3387.495    0.6083    0.5928
3387.514    0.7199    0.7096
3387.534    0.7577    0.7697
3387.554    0.7386    0.7577
3387.574    0.6694    0.6744
3387.594    0.5360    0.5304
3387.614    0.3863    0.3812
3387.634    0.3112    0.3066
3387.654    0.3375    0.3328
3387.674    0.3954    0.4012
3387.694    0.4339    0.4384
# 049580  38  3386.962  3387.699
3386.962    0.9133    0.9557
3386.982    0.9333    0.9367
3387.001    0.9445    0.9158
3387.021    0.9371    0.9034
3387.041    0.9285    0.9047
3387.061    0.9283    0.9129
3387.081    0.9354    0.9196
3387.101    0.9335    0.9181
3387.121    0.9012    0.9070
3387.141    0.8656    0.8941
3387.161    0.8447    0.8927
3387.181    0.8742    0.9059
3387.201    0.9209    0.9256
3387.221    0.9467    0.9330
3387.241    0.9264    0.9074
3387.261    0.8304    0.8300
3387.281    0.6945    0.7083
3387.301    0.5829    0.5894
3387.321    0.5379    0.5253
3387.340    0.5281    0.5103
3387.360    0.4881    0.4798
3387.380    0.3861    0.3894
3387.400    0.2661    0.2795
3387.420    0.2241    0.2296
3387.440    0.2723    0.2705
3387.460    0.3856    0.3830
3387.480    0.5396    0.5336
3387.500    0.6808    0.6738
3387.520    0.7466    0.7542
3387.540    0.7451    0.7623
3387.560    0.6974    0.7027
3387.580    0.5847    0.5758
3387.600    0.4306    0.4173
3387.620    0.3233    0.3125
3387.640    0.3157    0.3154
3387.660    0.3733    0.3841
3387.679    0.4210    0.4314
3387.699    0.4362    0.4279
# 049586  38  3386.955  3387.693
3386.955    0.8792    0.9478
3386.975    0.9009    0.9320
3386.995    0.9204    0.9036
3387.015    0.9430    0.8802
3387.035    0.9192    0.8748
3387.055    0.9057    0.8851
3387.075    0.9068    0.8995
3387.095    0.9273    0.9066
3387.115    0.9147    0.9016
3387.135    0.8736    0.8888
3387.155    0.8416    0.8806
3387.175    0.8531    0.8867
3387.194    0.8945    0.9036
3387.214    0.9345    0.9198
3387.234    0.9412    0.9137
3387.254    0.8740    0.8648
3387.274    0.7501    0.7658
3387.294    0.6095    0.6409
3387.314    0.5198    0.5395
3387.334    0.4935    0.4887
3387.354    0.4757    0.4591
3387.374    0.4069    0.3982
3387.394    0.3009    0.3004
3387.414    0.2178    0.2189
3387.434    0.2038    0.2051
3387.454    0.2673    0.2690
3387.474    0.3959    0.3941
3387.494    0.5537    0.5455
3387.513    0.6736    0.6656
3387.533    0.7138    0.7266
3387.553    0.6939    0.7109
3387.573    0.6206    0.6223
3387.593    0.4885    0.4801
3387.613    0.3503    0.3430
3387.633    0.2846    0.2812
3387.653    0.3082    0.3079
3387.673    0.3611    0.3665
3387.693    0.3919    0.3949
# 049728  38  3386.956  3387.694
3386.956    0.9164    0.9634
3386.976    0.9428    0.9543
3386.996    0.9502    0.9341
3387.016    0.9526    0.9150
3387.036    0.9324    0.9055
3387.056    0.9249    0.9053
3387.076    0.9328    0.9097
3387.096    0.9356    0.9135
3387.116    0.9266    0.9093
3387.135    0.8784    0.8976
3387.155    0.8543    0.8888
3387.175    0.8561    0.8947
3387.195    0.8841    0.9139
3387.215    0.9419    0.9328
3387.235    0.9576    0.9313
3387.255    0.8952    0.8886
3387.275    0.7752    0.7918
3387.295    0.6361    0.6627
3387.315    0.5433    0.5586
3387.335    0.5254    0.5163
3387.355    0.5189    0.5007
3387.375    0.4465    0.4411
3387.395    0.3281    0.3278
3387.415    0.2298    0.2336
3387.435    0.2215    0.2233
3387.455    0.2957    0.2987
3387.474    0.4302    0.4262
3387.494    0.5953    0.5848
3387.514    0.7264    0.7132
3387.534    0.7638    0.7697
3387.554    0.7303    0.7525
3387.574    0.6575    0.6637
3387.594    0.5183    0.5107
3387.614    0.3686    0.3565
3387.634    0.2956    0.2903
3387.654    0.3289    0.3292
3387.674    0.3882    0.3959
3387.694    0.4135    0.4159
# 049756  38  3386.961  3387.699
3386.961    0.9143    0.9548
3386.981    0.9303    0.9348
3387.001    0.9445    0.9097
3387.021    0.9354    0.8945
3387.041    0.9164    0.8937
3387.061    0.9241    0.9007
3387.080    0.9373    0.9074
3387.100    0.9290    0.9068
3387.120    0.8968    0.8950
3387.140    0.8472    0.8804
3387.160    0.8241    0.8784
3387.180    0.8527    0.8943
3387.200    0.9078    0.9183
3387.220    0.9454    0.9305
3387.240    0.9209    0.9087
3387.260    0.8257    0.8331
3387.280    0.6798    0.7071
3387.300    0.5545    0.5776
3387.320    0.5004    0.5022
3387.340    0.5020    0.4828
3387.360    0.4732    0.4543
3387.380    0.3692    0.3660
3387.399    0.2510    0.2605
3387.419    0.1975    0.2023
3387.439    0.2310    0.2316
3387.459    0.3361    0.3350
3387.479    0.4958    0.4878
3387.499    0.6506    0.6419
3387.519    0.7372    0.7386
3387.539    0.7437    0.7572
3387.559    0.6928    0.7037
3387.579    0.5848    0.5780
3387.599    0.4278    0.4128
3387.619    0.3086    0.2962
3387.639    0.2956    0.2902
3387.659    0.3456    0.3567
3387.679    0.3928    0.4053
3387.699    0.4054    0.3993
# 050505  38  3386.961  3387.699
3386.961    0.9238    0.9612
3386.981    0.9447    0.9436
3387.001    0.9467    0.9215
3387.021    0.9389    0.9087
3387.041    0.9238    0.9076
3387.061    0.9221    0.9120
3387.081    0.9412    0.9152
3387.100    0.9363    0.9099
3387.120    0.8985    0.8917
3387.140    0.8431    0.8728
3387.160    0.8072    0.8718
3387.180    0.8451    0.8927
3387.200    0.9080    0.9211
3387.220    0.9703    0.9369
3387.240    0.9526    0.9211
3387.260    0.8564    0.8547
3387.280    0.7119    0.7345
3387.300    0.5817    0.6017
3387.320    0.5220    0.5200
3387.340    0.5168    0.5011
3387.360    0.4855    0.4757
3387.380    0.3830    0.3792
3387.400    0.2569    0.2562
3387.419    0.1975    0.2043
3387.439    0.2432    0.2458
3387.459    0.3632    0.3582
3387.479    0.5231    0.5172
3387.499    0.6833    0.6739
3387.519    0.7681    0.7624
3387.539    0.7612    0.7721
3387.559    0.7066    0.7186
3387.579    0.5882    0.5903
3387.599    0.4193    0.4130
3387.619    0.2987    0.2911
3387.639    0.3097    0.3023
3387.659    0.3891    0.3970
3387.679    0.4469    0.4607
3387.699    0.4573    0.4523
# 051178  38  3386.961  3387.698
3386.961    0.9489    0.9683
3386.981    0.9614    0.9552
3387.000    0.9594    0.9389
3387.020    0.9517    0.9270
3387.040    0.9465    0.9230
3387.060    0.9402    0.9238
3387.080    0.9484    0.9262
3387.100    0.9482    0.9234
3387.120    0.9162    0.9118
3387.140    0.8790    0.8991
3387.160    0.8502    0.8989
3387.180    0.8772    0.9147
3387.200    0.9183    0.9361
3387.220    0.9449    0.9465
3387.240    0.9270    0.9275
3387.260    0.8533    0.8612
3387.280    0.7286    0.7471
3387.300    0.6197    0.6283
3387.319    0.5735    0.5636
3387.339    0.5720    0.5499
3387.359    0.5317    0.5253
3387.379    0.4270    0.4321
3387.399    0.3016    0.3133
3387.419    0.2571    0.2664
3387.439    0.3255    0.3258
3387.459    0.4611    0.4529
3387.479    0.6066    0.6037
3387.499    0.7417    0.7352
3387.519    0.8089    0.8069
3387.539    0.8026    0.8121
3387.559    0.7521    0.7563
3387.579    0.6334    0.6294
3387.599    0.4770    0.4590
3387.619    0.3537    0.3411
3387.638    0.3453    0.3421
3387.658    0.4106    0.4181
3387.678    0.4557    0.4670
3387.698    0.4580    0.4533
# 053721  38  3386.961  3387.699
3386.961    0.9209    0.9601
3386.981    0.9451    0.9460
3387.001    0.9456    0.9273
3387.021    0.9415    0.9141
3387.041    0.9339    0.9110
3387.061    0.9389    0.9141
3387.081    0.9415    0.9177
3387.101    0.9315    0.9162
3387.121    0.9101    0.9076
3387.141    0.8802    0.8983
3387.161    0.8594    0.8985
3387.181    0.8933    0.9118
3387.201    0.9290    0.9290
3387.221    0.9373    0.9337
3387.241    0.9164    0.9055
3387.261    0.8207    0.8293
3387.280    0.6868    0.7199
3387.300    0.5766    0.6062
3387.320    0.5319    0.5374
3387.340    0.5289    0.5103
3387.360    0.4855    0.4726
3387.380    0.3899    0.3887
3387.400    0.2886    0.2925
3387.420    0.2526    0.2517
3387.440    0.2979    0.2974
3387.460    0.4080    0.4120
3387.480    0.5601    0.5576
3387.500    0.7023    0.6901
3387.520    0.7631    0.7698
3387.540    0.7663    0.7809
3387.560    0.7288    0.7211
3387.580    0.6028    0.5953
3387.599    0.4564    0.4494
3387.619    0.3447    0.3388
3387.639    0.3240    0.3202
3387.659    0.3602    0.3643
3387.679    0.3902    0.3999
3387.699    0.3994    0.3954
# 054375  38  3386.955  3387.693
3386.955    0.8870    0.9475
3386.975    0.9047    0.9389
3386.995    0.9313    0.9200
3387.015    0.9445    0.9028
3387.035    0.9412    0.8966
3387.055    0.9260    0.9020
3387.075    0.9322    0.9112
3387.095    0.9339    0.9160
3387.115    0.9141    0.9126
3387.135    0.8904    0.9041
3387.155    0.8768    0.8983
3387.175    0.8772    0.9018
3387.195    0.8943    0.9133
3387.215    0.9245    0.9221
3387.235    0.9224    0.9120
3387.254    0.8800    0.8708
3387.274    0.7858    0.7905
3387.294    0.6798    0.6891
3387.314    0.5931    0.5991
3387.334    0.5431    0.5404
3387.354    0.5064    0.4981
3387.374    0.4490    0.4396
3387.394    0.3593    0.3581
3387.414    0.2806    0.2877
3387.434    0.2663    0.2716
3387.454    0.3282    0.3262
3387.474    0.4440    0.4362
3387.494    0.5710    0.5669
3387.514    0.6755    0.6773
3387.534    0.7276    0.7343
3387.554    0.7190    0.7244
3387.573    0.6452    0.6542
3387.593    0.5406    0.5359
3387.613    0.4244    0.4171
3387.633    0.3557    0.3501
3387.653    0.3542    0.3526
3387.673    0.3816    0.3912
3387.693    0.4171    0.4172
# 055459  38  3386.956  3387.694
3386.956    0.9061    0.9590
3386.976    0.9266    0.9458
3386.996    0.9415    0.9230
3387.016    0.9399    0.9036
3387.036    0.9249    0.8966
3387.056    0.9251    0.9007
3387.076    0.9345    0.9097
3387.096    0.9358    0.9162
3387.115    0.9253    0.9152
3387.135    0.8929    0.9068
3387.155    0.8664    0.9003
3387.175    0.8634    0.9045
3387.195    0.9009    0.9190
3387.215    0.9425    0.9315
3387.235    0.9430    0.9221
3387.255    0.8740    0.8694
3387.275    0.7586    0.7668
3387.295    0.6206    0.6428
3387.315    0.5445    0.5516
3387.335    0.5226    0.5157
3387.355    0.5085    0.4939
3387.375    0.4373    0.4270
3387.395    0.3139    0.3182
3387.415    0.2270    0.2340
3387.434    0.2225    0.2271
3387.454    0.3052    0.3007
3387.474    0.4380    0.4328
3387.494    0.5878    0.5844
3387.514    0.7055    0.7032
3387.534    0.7437    0.7535
3387.554    0.7081    0.7298
3387.574    0.6304    0.6349
3387.594    0.4972    0.4866
3387.614    0.3607    0.3477
3387.634    0.2985    0.2906
3387.654    0.3194    0.3217
3387.674    0.3659    0.3748
3387.694    0.3908    0.3914
# 055868  38  3386.955  3387.693
3386.955    0.9326    0.9672
3386.975    0.9528    0.9570
3386.995    0.9585    0.9395
3387.015    0.9652    0.9253
3387.035    0.9499    0.9200
3387.055    0.9447    0.9215
3387.075    0.9432    0.9253
3387.095    0.9371    0.9260
3387.115    0.9253    0.9185
3387.135    0.8927    0.9068
3387.155    0.8551    0.9024
3387.175    0.8688    0.9120
3387.195    0.9020    0.9300
3387.215    0.9486    0.9428
3387.235    0.9539    0.9326
3387.254    0.8863    0.8853
3387.274    0.7682    0.7896
3387.294    0.6494    0.6738
3387.314    0.5914    0.5901
3387.334    0.5741    0.5590
3387.354    0.5473    0.5337
3387.374    0.4547    0.4532
3387.394    0.3308    0.3328
3387.414    0.2508    0.2556
3387.434    0.2690    0.2749
3387.454    0.3766    0.3758
3387.474    0.5305    0.5206
3387.494    0.6786    0.6674
3387.514    0.7739    0.7674
3387.534    0.7921    0.7971
3387.554    0.7530    0.7591
3387.573    0.6555    0.6581
3387.593    0.5021    0.4990
3387.613    0.3710    0.3597
3387.633    0.3300    0.3222
3387.653    0.3745    0.3797
3387.673    0.4320    0.4441
3387.693    0.4575    0.4540
# 059589  38  3386.961  3387.699
3386.961    0.9103    0.9559
3386.981    0.9330    0.9367
3387.001    0.9391    0.9097
3387.021    0.9217    0.8906
3387.041    0.9108    0.8859
3387.061    0.9108    0.8908
3387.081    0.9264    0.8999
3387.101    0.9281    0.9047
3387.121    0.9066    0.8974
3387.141    0.8525    0.8831
3387.161    0.8211    0.8786
3387.181    0.8445    0.8921
3387.201    0.8964    0.9158
3387.221    0.9484    0.9320
3387.241    0.9417    0.9198
3387.260    0.8674    0.8646
3387.280    0.7337    0.7547
3387.300    0.6062    0.6250
3387.320    0.5453    0.5362
3387.340    0.5286    0.5103
3387.360    0.5069    0.4923
3387.380    0.4132    0.4130
3387.400    0.2795    0.2918
3387.420    0.2133    0.2170
3387.440    0.2343    0.2350
3387.460    0.3294    0.3296
3387.480    0.4807    0.4768
3387.500    0.6470    0.6326
3387.520    0.7367    0.7332
3387.540    0.7477    0.7558
3387.560    0.7110    0.7132
3387.580    0.6080    0.6020
3387.599    0.4578    0.4476
3387.619    0.3270    0.3146
3387.639    0.2947    0.2923
3387.659    0.3475    0.3589
3387.679    0.4063    0.4161
3387.699    0.4134    0.4120
# 059610  38  3386.956  3387.694
3386.956    0.9343    0.9656
3386.976    0.9443    0.9623
3386.996    0.9587    0.9465
3387.016    0.9546    0.9277
3387.036    0.9528    0.9154
3387.056    0.9369    0.9118
3387.076    0.9408    0.9141
3387.096    0.9389    0.9190
3387.116    0.9307    0.9198
3387.136    0.9099    0.9129
3387.155    0.8776    0.9051
3387.175    0.8696    0.9057
3387.195    0.8925    0.9185
3387.215    0.9322    0.9350
3387.235    0.9499    0.9384
3387.255    0.9118    0.9078
3387.275    0.8045    0.8262
3387.295    0.6714    0.7052
3387.315    0.5728    0.5946
3387.335    0.5468    0.5406
3387.355    0.5424    0.5266
3387.375    0.4943    0.4848
3387.395    0.3883    0.3842
3387.415    0.2750    0.2806
3387.435    0.2487    0.2521
3387.455    0.3182    0.3192
3387.474    0.4468    0.4426
3387.494    0.5973    0.5931
3387.514    0.7234    0.7190
3387.534    0.7831    0.7847
3387.554    0.7761    0.7825
3387.574    0.7140    0.7133
3387.594    0.5816    0.5774
3387.614    0.4259    0.4172
3387.634    0.3277    0.3170
3387.654    0.3220    0.3203
3387.674    0.3677    0.3766
3387.694    0.4036    0.4061
# 062175  38  3386.961  3387.699
3386.961    0.8927    0.9491
3386.981    0.9141    0.9275
3387.001    0.9307    0.8987
3387.021    0.9318    0.8804
3387.041    0.9277    0.8810
3387.061    0.9112    0.8941
3387.081    0.9185    0.9078
3387.101    0.9283    0.9133
3387.121    0.8970    0.9068
3387.141    0.8630    0.8941
3387.161    0.8439    0.8876
3387.181    0.8566    0.8950
3387.201    0.9041    0.9126
3387.221    0.9386    0.9238
3387.241    0.9251    0.9051
3387.261    0.8431    0.8352
3387.280    0.6989    0.7221
3387.300    0.5715    0.5931
3387.320    0.5079    0.5098
3387.340    0.5025    0.4845
3387.360    0.4791    0.4624
3387.380    0.3896    0.3872
3387.400    0.2708    0.2775
3387.420    0.2016    0.2062
3387.440    0.2162    0.2179
3387.460    0.3100    0.3085
3387.480    0.4576    0.4512
3387.500    0.6105    0.6006
3387.520    0.6974    0.7010
3387.540    0.7188    0.7279
3387.560    0.6766    0.6855
3387.580    0.5768    0.5761
3387.599    0.4393    0.4324
3387.619    0.3239    0.3080
3387.639    0.2798    0.2768
3387.659    0.3168    0.3270
3387.679    0.3741    0.3835
3387.699    0.3998    0.3942
# 062816  38  3386.956  3387.693
3386.956    0.8929    0.9524
3386.975    0.9354    0.9484
3386.995    0.9449    0.9318
3387.015    0.9451    0.9131
3387.035    0.9432    0.9030
3387.055    0.9247    0.9041
3387.075    0.9315    0.9108
3387.095    0.9324    0.9152
3387.115    0.9311    0.9118
3387.135    0.9160    0.9018
3387.155    0.8724    0.8931
3387.175    0.8620    0.8950
3387.195    0.8839    0.9076
3387.215    0.9114    0.9219
3387.235    0.9249    0.9204
3387.255    0.8876    0.8849
3387.275    0.7938    0.8059
3387.294    0.6747    0.7029
3387.314    0.5833    0.6003
3387.334    0.5458    0.5347
3387.354    0.5119    0.4975
3387.374    0.4554    0.4483
3387.394    0.3661    0.3670
3387.414    0.2796    0.2864
3387.434    0.2539    0.2594
3387.454    0.3112    0.3092
3387.474    0.4268    0.4204
3387.494    0.5592    0.5572
3387.514    0.6755    0.6764
3387.534    0.7393    0.7425
3387.554    0.7310    0.7415
3387.574    0.6702    0.6733
3387.594    0.5635    0.5511
3387.614    0.4299    0.4184
3387.633    0.3451    0.3391
3387.653    0.3332    0.3340
3387.673    0.3765    0.3788
3387.693    0.4095    0.4150
# 063048  38  3386.955  3387.693
3386.955    0.9032    0.9590
3386.975    0.9309    0.9497
3386.995    0.9454    0.9256
3387.015    0.9384    0.9009
3387.035    0.9251    0.8882
3387.055    0.9154    0.8874
3387.075    0.9126    0.8933
3387.095    0.9303    0.9001
3387.115    0.9200    0.8987
3387.135    0.8672    0.8857
3387.155    0.8278    0.8746
3387.175    0.8268    0.8796
3387.195    0.8722    0.9012
3387.215    0.9356    0.9245
3387.235    0.9491    0.9283
3387.255    0.9043    0.8900
3387.275    0.7831    0.7947
3387.294    0.6359    0.6663
3387.314    0.5352    0.5471
3387.334    0.5093    0.4926
3387.354    0.5012    0.4803
3387.374    0.4389    0.4347
3387.394    0.3219    0.3276
3387.414    0.2179    0.2241
3387.434    0.1983    0.1977
3387.454    0.2552    0.2583
3387.474    0.3870    0.3850
3387.494    0.5560    0.5471
3387.514    0.6961    0.6853
3387.534    0.7452    0.7495
3387.554    0.7285    0.7389
3387.574    0.6560    0.6590
3387.594    0.5217    0.5107
3387.614    0.3641    0.3503
3387.633    0.2774    0.2740
3387.653    0.3012    0.3031
3387.673    0.3620    0.3729
3387.693    0.3960    0.3987
# 063636  38  3386.955  3387.693
3386.955    0.9108    0.9526
3386.975    0.9341    0.9402
3386.995    0.9339    0.9238
3387.015    0.9322    0.9139
3387.035    0.9273    0.9139
3387.055    0.9171    0.9192
3387.075    0.9232    0.9219
3387.095    0.9202    0.9171
3387.115    0.9022    0.9059
3387.135    0.8744    0.8958
3387.155    0.8654    0.8958
3387.175    0.8806    0.9070
3387.195    0.9382    0.9215
3387.215    0.9777    0.9234
3387.234    0.9441    0.8980
3387.254    0.8568    0.8321
3387.274    0.7234    0.7332
3387.294    0.6098    0.6312
3387.314    0.5531    0.5572
3387.334    0.5217    0.5105
3387.354    0.4686    0.4580
3387.374    0.3789    0.3782
3387.394    0.2915    0.2958
3387.414    0.2598    0.2606
3387.434    0.3001    0.3001
3387.454    0.4068    0.4037
3387.474    0.5404    0.5384
3387.494    0.6619    0.6622
3387.514    0.7323    0.7382
3387.533    0.7320    0.7492
3387.553    0.6745    0.6933
3387.573    0.5745    0.5793
3387.593    0.4507    0.4453
3387.613    0.3576    0.3516
3387.633    0.3395    0.3375
3387.653    0.3809    0.3833
3387.673    0.4271    0.4324
3387.693    0.4481    0.4442
# 064150  38  3386.961  3387.698
3386.961    0.9007    0.9458
3386.981    0.9236    0.9228
3387.000    0.9397    0.8999
3387.020    0.9245    0.8878
3387.040    0.9089    0.8890
3387.060    0.9173    0.8966
3387.080    0.9249    0.9016
3387.100    0.9036    0.8962
3387.120    0.8744    0.8810
3387.140    0.8362    0.8684
3387.160    0.8253    0.8718
3387.180    0.8688    0.8923
3387.200    0.9253    0.9158
3387.220    0.9451    0.9207
3387.240    0.8960    0.8849
3387.260    0.7727    0.7943
3387.280    0.6334    0.6645
3387.299    0.5196    0.5503
3387.319    0.4857    0.4827
3387.339    0.4786    0.4569
3387.359    0.4274    0.4139
3387.379    0.3234    0.3240
3387.399    0.2279    0.2322
3387.419    0.2018    0.2027
3387.439    0.2539    0.2549
3387.459    0.3740    0.3733
3387.479    0.5330    0.5264
3387.499    0.6670    0.6624
3387.519    0.7315    0.7338
3387.539    0.7231    0.7300
3387.559    0.6480    0.6552
3387.579    0.5283    0.5175
3387.598    0.3830    0.3727
3387.618    0.2913    0.2839
3387.638    0.2984    0.2965
3387.658    0.3515    0.3611
3387.678    0.3890    0.4010
3387.698    0.4007    0.3924
# 064747  38  3386.956  3387.693
3386.956    0.9221    0.9676
3386.975    0.9565    0.9632
3386.995    0.9612    0.9467
3387.015    0.9528    0.9285
3387.035    0.9380    0.9175
3387.055    0.9358    0.9141
3387.075    0.9425    0.9154
3387.095    0.9412    0.9181
3387.115    0.9395    0.9145
3387.135    0.9074    0.9020
3387.155    0.8541    0.8919
3387.175    0.8435    0.8968
3387.195    0.8851    0.9162
3387.215    0.9376    0.9367
3387.235    0.9592    0.9404
3387.255    0.9171    0.9078
3387.275    0.8108    0.8234
3387.295    0.6789    0.6995
3387.314    0.5869    0.5939
3387.334    0.5551    0.5414
3387.354    0.5423    0.5284
3387.374    0.4910    0.4802
3387.394    0.3569    0.3669
3387.414    0.2502    0.2582
3387.434    0.2339    0.2352
3387.454    0.3053    0.3060
3387.474    0.4409    0.4377
3387.494    0.6027    0.5961
3387.514    0.7320    0.7281
3387.534    0.7858    0.7898
3387.554    0.7647    0.7800
3387.574    0.6998    0.7016
3387.594    0.5648    0.5525
3387.614    0.3996    0.3868
3387.634    0.3115    0.3048
3387.653    0.3360    0.3370
3387.673    0.4044    0.4134
3387.693    0.4398    0.4426
# 070319  38  3386.961  3387.698
3386.961    0.9568    0.9701
3386.981    0.9663    0.9574
3387.001    0.9618    0.9434
3387.021    0.9517    0.9348
3387.041    0.9497    0.9315
3387.060    0.9478    0.9315
3387.080    0.9441    0.9326
3387.100    0.9421    0.9283
3387.120    0.9091    0.9166
3387.140    0.8702    0.9070
3387.160    0.8612    0.9108
3387.180    0.8954    0.9273
3387.200    0.9419    0.9451
3387.220    0.9667    0.9493
3387.240    0.9380    0.9226
3387.260    0.8478    0.8498
3387.280    0.7229    0.7389
3387.300    0.6323    0.6366
3387.320    0.6020    0.5883
3387.340    0.5875    0.5729
3387.360    0.5225    0.5165
3387.379    0.3945    0.4000
3387.399    0.2766    0.2837
3387.419    0.2567    0.2618
3387.439    0.3437    0.3416
3387.459    0.4802    0.4787
3387.479    0.6368    0.6330
3387.499    0.7707    0.7574
3387.519    0.8188    0.8149
3387.539    0.7982    0.8059
3387.559    0.7234    0.7313
3387.579    0.5851    0.5838
3387.599    0.4239    0.4143
3387.619    0.3353    0.3267
3387.639    0.3664    0.3643
3387.659    0.4359    0.4496
3387.679    0.4763    0.4847
3387.698    0.4724    0.4640
# 072604  38  3386.956  3387.694
3386.956    0.9177    0.9663
3386.976    0.9397    0.9546
3386.996    0.9561    0.9345
3387.016    0.9489    0.9171
3387.036    0.9356    0.9080
3387.056    0.9296    0.9066
3387.076    0.9460    0.9114
3387.096    0.9454    0.9175
3387.116    0.9268    0.9166
3387.136    0.8861    0.9078
3387.155    0.8523    0.9018
3387.175    0.8612    0.9078
3387.195    0.8954    0.9245
3387.215    0.9384    0.9393
3387.235    0.9460    0.9322
3387.255    0.8894    0.8815
3387.275    0.7693    0.7779
3387.295    0.6387    0.6513
3387.315    0.5728    0.5630
3387.335    0.5560    0.5388
3387.355    0.5347    0.5260
3387.375    0.4515    0.4520
3387.395    0.3186    0.3265
3387.415    0.2315    0.2376
3387.435    0.2422    0.2451
3387.455    0.3379    0.3376
3387.474    0.4825    0.4738
3387.494    0.6320    0.6288
3387.514    0.7494    0.7396
3387.534    0.7838    0.7771
3387.554    0.7478    0.7478
3387.574    0.6443    0.6500
3387.594    0.4985    0.4916
3387.614    0.3564    0.3451
3387.634    0.3035    0.2985
3387.654    0.3408    0.3495
3387.674    0.3948    0.4073
3387.694    0.4117    0.4095
# 075676  38  3386.956  3387.694
3386.956    0.9352    0.9629
3386.976    0.9563    0.9528
3386.996    0.9601    0.9320
3387.016    0.9465    0.9143
3387.036    0.9313    0.9070
3387.056    0.9264    0.9076
3387.076    0.9335    0.9101
3387.096    0.9290    0.9082
3387.116    0.9059    0.8950
3387.136    0.8574    0.8760
3387.156    0.8266    0.8686
3387.176    0.8321    0.8831
3387.196    0.8872    0.9108
3387.215    0.9330    0.9315
3387.235    0.9371    0.9275
3387.255    0.8642    0.8760
3387.275    0.7367    0.7665
3387.295    0.6091    0.6276
3387.315    0.5210    0.5226
3387.335    0.5020    0.4860
3387.355    0.4887    0.4752
3387.375    0.4207    0.4173
3387.395    0.3058    0.3099
3387.415    0.2272    0.2335
3387.435    0.2439    0.2480
3387.455    0.3459    0.3437
3387.475    0.4942    0.4885
3387.495    0.6500    0.6431
3387.515    0.7630    0.7511
3387.534    0.7885    0.7847
3387.554    0.7451    0.7547
3387.574    0.6574    0.6554
3387.594    0.5044    0.4947
3387.614    0.3556    0.3455
3387.634    0.3071    0.2997
3387.654    0.3528    0.3580
3387.674    0.4132    0.4269
3387.694    0.4407    0.4368
# 076114  38  3386.961  3387.698
3386.961    0.9234    0.9559
3386.981    0.9386    0.9376
3387.001    0.9417    0.9131
3387.020    0.9298    0.8976
3387.040    0.9169    0.8947
3387.060    0.9202    0.8997
3387.080    0.9288    0.9051
3387.100    0.9226    0.9030
3387.120    0.8900    0.8892
3387.140    0.8482    0.8728
3387.160    0.8297    0.8706
3387.180    0.8600    0.8882
3387.200    0.9101    0.9145
3387.220    0.9454    0.9292
3387.240    0.9202    0.9110
3387.260    0.8192    0.8404
3387.280    0.6790    0.7185
3387.300    0.5596    0.5871
3387.320    0.5045    0.5036
3387.339    0.4962    0.4770
3387.359    0.4607    0.4485
3387.379    0.3705    0.3659
3387.399    0.2511    0.2578
3387.419    0.1965    0.2016
3387.439    0.2330    0.2335
3387.459    0.3389    0.3392
3387.479    0.4981    0.4917
3387.499    0.6618    0.6443
3387.519    0.7401    0.7396
3387.539    0.7359    0.7574
3387.559    0.6907    0.7040
3387.579    0.5860    0.5789
3387.599    0.4336    0.4130
3387.619    0.3051    0.2934
3387.639    0.2860    0.2856
3387.659    0.3495    0.3552
3387.678    0.4035    0.4094
3387.698    0.4118    0.4114
# 077749  38  3386.956  3387.693
3386.956    0.8798    0.9294
3386.976    0.9051    0.9192
3386.995    0.9139    0.9066
3387.015    0.9238    0.8974
3387.035    0.9226    0.8966
3387.055    0.9260    0.9024
3387.075    0.9232    0.9087
3387.095    0.9173    0.9101
3387.115    0.9005    0.9068
3387.135    0.8923    0.9020
3387.155    0.8900    0.9005
3387.175    0.8943    0.9036
3387.195    0.9105    0.9066
3387.215    0.9093    0.8991
3387.235    0.8808    0.8704
3387.255    0.8151    0.8149
3387.275    0.7229    0.7381
3387.295    0.6346    0.6542
3387.314    0.5691    0.5806
3387.334    0.5116    0.5130
3387.354    0.4561    0.4485
3387.374    0.3901    0.3825
3387.394    0.3298    0.3245
3387.414    0.2939    0.2959
3387.434    0.3105    0.3148
3387.454    0.3812    0.3825
3387.474    0.4890    0.4811
3387.494    0.5792    0.5812
3387.514    0.6530    0.6524
3387.534    0.6794    0.6738
3387.554    0.6346    0.6396
3387.574    0.5572    0.5617
3387.594    0.4708    0.4686
3387.614    0.4000    0.3943
3387.633    0.3605    0.3622
3387.653    0.3689    0.3675
3387.673    0.3848    0.3898
3387.693    0.4005    0.4005
# 078217  38  3386.956  3387.693
3386.956    0.9273    0.9694
3386.976    0.9572    0.9605
3386.996    0.9572    0.9441
3387.016    0.9486    0.9303
3387.035    0.9395    0.9236
3387.055    0.9406    0.9219
3387.075    0.9541    0.9232
3387.095    0.9486    0.9224
3387.115    0.9277    0.9139
3387.135    0.8931    0.9012
3387.155    0.8662    0.8972
3387.175    0.8720    0.9091
3387.195    0.9164    0.9298
3387.215    0.9561    0.9443
3387.235    0.9508    0.9348
3387.255    0.8843    0.8833
3387.275    0.7602    0.7834
3387.295    0.6371    0.6640
3387.315    0.5708    0.5796
3387.335    0.5598    0.5485
3387.355    0.5357    0.5206
3387.374    0.4475    0.4416
3387.394    0.3167    0.3213
3387.414    0.2444    0.2491
3387.434    0.2784    0.2780
3387.454    0.3888    0.3884
3387.474    0.5380    0.5381
3387.494    0.6921    0.6847
3387.514    0.7898    0.7818
3387.534    0.7984    0.8091
3387.554    0.7577    0.7693
3387.574    0.6574    0.6569
3387.594    0.4989    0.4897
3387.614    0.3568    0.3489
3387.634    0.3250    0.3172
3387.654    0.3734    0.3796
3387.674    0.4348    0.4410
3387.693    0.4453    0.4458
# 079672  38  3386.961  3387.698
3386.961    0.9181    0.9502
3386.981    0.9341    0.9294
3387.001    0.9326    0.9078
3387.021    0.9307    0.8970
3387.040    0.9266    0.8987
3387.060    0.9202    0.9064
3387.080    0.9262    0.9129
3387.100    0.9217    0.9116
3387.120    0.8943    0.9012
3387.140    0.8622    0.8906
3387.160    0.8484    0.8910
3387.180    0.8764    0.9053
3387.200    0.9202    0.9232
3387.220    0.9365    0.9253
3387.240    0.8983    0.8894
3387.260    0.7929    0.8009
3387.280    0.6537    0.6756
3387.300    0.5516    0.5638
3387.320    0.5116    0.5071
3387.340    0.5047    0.4867
3387.359    0.4566    0.4444
3387.379    0.3478    0.3496
3387.399    0.2427    0.2513
3387.419    0.2130    0.2170
3387.439    0.2686    0.2682
3387.459    0.3888    0.3866
3387.479    0.5465    0.5374
3387.499    0.6772    0.6699
3387.519    0.7365    0.7396
3387.539    0.7269    0.7365
3387.559    0.6561    0.6636
3387.579    0.5306    0.5288
3387.599    0.3920    0.3792
3387.619    0.3065    0.2935
3387.639    0.3041    0.3061
3387.658    0.3546    0.3647
3387.678    0.3963    0.4043
3387.698    0.4041    0.3972
# 085042  38  3386.961  3387.699
3386.961    0.8976    0.9517
3386.981    0.9262    0.9311
3387.001    0.9322    0.9036
3387.021    0.9209    0.8861
3387.041    0.9076    0.8845
3387.061    0.9082    0.8925
3387.081    0.9160    0.9007
3387.101    0.9209    0.9009
3387.121    0.8960    0.8888
3387.141    0.8568    0.8728
3387.161    0.8219    0.8698
3387.181    0.8488    0.8859
3387.201    0.9089    0.9112
3387.221    0.9565    0.9258
3387.241    0.9373    0.9074
3387.261    0.8297    0.8373
3387.280    0.6883    0.7233
3387.300    0.5674    0.5920
3387.320    0.5008    0.5049
3387.340    0.4891    0.4737
3387.360    0.4576    0.4426
3387.380    0.3597    0.3580
3387.400    0.2429    0.2480
3387.420    0.1866    0.1873
3387.440    0.2111    0.2111
3387.460    0.3102    0.3091
3387.480    0.4581    0.4599
3387.500    0.6203    0.6165
3387.520    0.7253    0.7166
3387.540    0.7221    0.7369
3387.560    0.6794    0.6845
3387.580    0.5706    0.5609
3387.599    0.4129    0.4058
3387.619    0.2913    0.2847
3387.639    0.2738    0.2717
3387.659    0.3341    0.3391
3387.679    0.3894    0.3987
3387.699    0.4060    0.4034
# 085810  38  3386.961  3387.699
3386.961    0.8989    0.9460
3386.981    0.9270    0.9268
3387.001    0.9311    0.9047
3387.021    0.9296    0.8925
3387.041    0.9181    0.8939
3387.061    0.9224    0.9030
3387.081    0.9294    0.9101
3387.101    0.9232    0.9091
3387.121    0.9003    0.8997
3387.141    0.8682    0.8902
3387.161    0.8553    0.8904
3387.181    0.8843    0.9030
3387.201    0.9283    0.9185
3387.221    0.9339    0.9194
3387.240    0.8935    0.8878
3387.260    0.7896    0.8084
3387.280    0.6567    0.6937
3387.300    0.5531    0.5836
3387.320    0.5083    0.5145
3387.340    0.4936    0.4792
3387.360    0.4468    0.4331
3387.380    0.3565    0.3510
3387.400    0.2627    0.2644
3387.420    0.2260    0.2281
3387.440    0.2663    0.2683
3387.460    0.3755    0.3745
3387.480    0.5228    0.5156
3387.500    0.6530    0.6464
3387.520    0.7166    0.7248
3387.540    0.7223    0.7316
3387.560    0.6671    0.6663
3387.579    0.5528    0.5492
3387.599    0.4183    0.4086
3387.619    0.3227    0.3150
3387.639    0.3085    0.3053
3387.659    0.3461    0.3508
3387.679    0.3807    0.3908
3387.699    0.3978    0.3933
# 088194  38  3386.961  3387.698
3386.961    0.9256    0.9605
3386.981    0.9451    0.9432
3387.001    0.9504    0.9209
3387.021    0.9279    0.9061
3387.040    0.9234    0.9026
3387.060    0.9328    0.9059
3387.080    0.9309    0.9116
3387.100    0.9249    0.9124
3387.120    0.9030    0.9030
3387.140    0.8596    0.8898
3387.160    0.8364    0.8878
3387.180    0.8682    0.9022
3387.200    0.9213    0.9243
3387.220    0.9590    0.9361
3387.240    0.9345    0.9158
3387.260    0.8352    0.8437
3387.280    0.6920    0.7214
3387.300    0.5786    0.5950
3387.320    0.5288    0.5226
3387.340    0.5266    0.5056
3387.359    0.4874    0.4780
3387.379    0.3833    0.3851
3387.399    0.2608    0.2664
3387.419    0.2037    0.2085
3387.439    0.2439    0.2451
3387.459    0.3565    0.3560
3387.479    0.5196    0.5110
3387.499    0.6745    0.6622
3387.519    0.7556    0.7530
3387.539    0.7499    0.7670
3387.559    0.6944    0.7119
3387.579    0.5916    0.5840
3387.599    0.4299    0.4150
3387.619    0.3075    0.2965
3387.639    0.2936    0.2936
3387.659    0.3575    0.3647
3387.678    0.4072    0.4130
3387.698    0.4087    0.4072
# 088945  38  3386.956  3387.693
3386.956    0.9247    0.9290
3386.976    0.9354    0.9292
3386.996    0.9473    0.9251
3387.015    0.9561    0.9196
3387.035    0.9458    0.9141
3387.055    0.9333    0.9099
3387.075    0.9202    0.9070
3387.095    0.9108    0.9045
3387.115    0.9005    0.9024
3387.135    0.8855    0.9009
3387.155    0.8692    0.8991
3387.175    0.8636    0.8945
3387.195    0.8596    0.8835
3387.215    0.8366    0.8604
3387.235    0.8008    0.8213
3387.255    0.7508    0.7659
3387.275    0.6847    0.6978
3387.295    0.6196    0.6229
3387.315    0.5514    0.5480
3387.334    0.4845    0.4811
3387.354    0.4266    0.4188
3387.374    0.3777    0.3697
3387.394    0.3462    0.3404
3387.414    0.3357    0.3377
3387.434    0.3579    0.3648
3387.454    0.4150    0.4172
3387.474    0.4784    0.4827
3387.494    0.5459    0.5441
3387.514    0.5912    0.5844
3387.534    0.5905    0.5924
3387.554    0.5581    0.5668
3387.574    0.5125    0.5162
3387.594    0.4473    0.4559
3387.614    0.3952    0.4017
3387.634    0.3582    0.3635
3387.654    0.3396    0.3425
3387.673    0.3423    0.3323
3387.693    0.3479    0.3223
# 089282  38  3386.961  3387.699
3386.961    0.9152    0.9596
3386.981    0.9322    0.9460
3387.001    0.9465    0.9300
3387.021    0.9404    0.9200
3387.041    0.9513    0.9198
3387.061    0.9506    0.9256
3387.081    0.9478    0.9315
3387.101    0.9454    0.9328
3387.121    0.9320    0.9283
3387.141    0.9057    0.9224
3387.161    0.8939    0.9215
3387.181    0.9034    0.9283
3387.201    0.9266    0.9373
3387.220    0.9369    0.9356
3387.240    0.9154    0.9064
3387.260    0.8431    0.8375
3387.280    0.7355    0.7379
3387.300    0.6328    0.6428
3387.320    0.5844    0.5852
3387.340    0.5649    0.5565
3387.360    0.5180    0.5120
3387.380    0.4312    0.4261
3387.400    0.3269    0.3315
3387.420    0.2800    0.2887
3387.440    0.3254    0.3275
3387.460    0.4396    0.4334
3387.480    0.5788    0.5686
3387.500    0.6936    0.6907
3387.520    0.7652    0.7645
3387.539    0.7642    0.7752
3387.559    0.7083    0.7209
3387.579    0.6041    0.6074
3387.599    0.4749    0.4703
3387.619    0.3857    0.3719
3387.639    0.3567    0.3524
3387.659    0.3830    0.3890
3387.679    0.4134    0.4233
3387.699    0.4270    0.4220
# 089474  38  3386.961  3387.699
3386.961    0.9224    0.9532
3386.981    0.9389    0.9348
3387.001    0.9389    0.9141
3387.021    0.9322    0.9024
3387.041    0.9194    0.9022
3387.061    0.9296    0.9080
3387.081    0.9324    0.9126
3387.101    0.9169    0.9097
3387.121    0.8933    0.8989
3387.141    0.8604    0.8886
3387.161    0.8466    0.8902
3387.180    0.8849    0.9047
3387.200    0.9311    0.9230
3387.220    0.9421    0.9264
3387.240    0.8993    0.8921
3387.260    0.7923    0.8059
3387.280    0.6464    0.6814
3387.300    0.5463    0.5672
3387.320    0.5109    0.5056
3387.340    0.4969    0.4829
3387.360    0.4515    0.4410
3387.380    0.3540    0.3512
3387.400    0.2522    0.2573
3387.420    0.2239    0.2237
3387.440    0.2728    0.2734
3387.460    0.3879    0.3899
3387.480    0.5455    0.5393
3387.500    0.6797    0.6731
3387.519    0.7452    0.7454
3387.539    0.7430    0.7502
3387.559    0.6803    0.6834
3387.579    0.5583    0.5523
3387.599    0.4100    0.4015
3387.619    0.3143    0.3075
3387.639    0.3107    0.3089
3387.659    0.3559    0.3631
3387.679    0.3878    0.3984
3387.699    0.3977    0.3903
# 089912  38  3386.956  3387.694
3386.956    0.9066    0.9454
3386.976    0.9245    0.9430
3386.996    0.9438    0.9367
3387.016    0.9539    0.9303
3387.036    0.9486    0.9266
3387.056    0.9508    0.9262
3387.076    0.9389    0.9279
3387.096    0.9367    0.9294
3387.116    0.9303    0.9294
3387.136    0.9185    0.9281
3387.156    0.9173    0.9264
3387.175    0.9211    0.9245
3387.195    0.9202    0.9194
3387.215    0.9030    0.9061
3387.235    0.8778    0.8778
3387.255    0.8264    0.8308
3387.275    0.7582    0.7675
3387.295    0.6877    0.6957
3387.315    0.6199    0.6240
3387.335    0.5549    0.5568
3387.355    0.4952    0.4927
3387.375    0.4429    0.4320
3387.395    0.3808    0.3813
3387.415    0.3528    0.3546
3387.435    0.3624    0.3644
3387.455    0.4128    0.4135
3387.475    0.4891    0.4901
3387.494    0.5721    0.5685
3387.514    0.6361    0.6331
3387.534    0.6654    0.6611
3387.554    0.6406    0.6449
3387.574    0.5895    0.5905
3387.594    0.5195    0.5158
3387.614    0.4439    0.4450
3387.634    0.3984    0.3973
3387.654    0.3788    0.3784
3387.674    0.3793    0.3795
3387.694    0.3803    0.3828
# 090004  38  3386.961  3387.699
3386.961    0.9105    0.9456
3386.981    0.9292    0.9192
3387.001    0.9238    0.8939
3387.021    0.9158    0.8835
3387.041    0.9051    0.8872
3387.061    0.9114    0.8964
3387.081    0.9190    0.9034
3387.101    0.9116    0.8993
3387.120    0.8664    0.8845
3387.140    0.8162    0.8714
3387.160    0.8093    0.8758
3387.180    0.8626    0.8976
3387.200    0.9361    0.9217
3387.220    0.9592    0.9277
3387.240    0.9192    0.8937
3387.260    0.8057    0.8048
3387.280    0.6610    0.6739
3387.300    0.5527    0.5553
3387.320    0.5143    0.4982
3387.340    0.5025    0.4831
3387.360    0.4448    0.4350
3387.380    0.3142    0.3249
3387.400    0.2103    0.2183
3387.420    0.1856    0.1882
3387.440    0.2424    0.2436
3387.459    0.3655    0.3599
3387.479    0.5306    0.5237
3387.499    0.6795    0.6691
3387.519    0.7321    0.7389
3387.539    0.7130    0.7320
3387.559    0.6497    0.6561
3387.579    0.5229    0.5109
3387.599    0.3608    0.3498
3387.619    0.2779    0.2703
3387.639    0.3062    0.3062
3387.659    0.3683    0.3844
3387.679    0.4064    0.4173
3387.699    0.4059    0.3953
# 091287  38  3386.956  3387.694
3386.956    0.8906    0.9565
3386.976    0.9249    0.9445
3386.996    0.9415    0.9194
3387.016    0.9373    0.8970
3387.036    0.9198    0.8892
3387.056    0.9133    0.8941
3387.076    0.9196    0.9030
3387.096    0.9303    0.9070
3387.116    0.9194    0.8993
3387.136    0.8720    0.8825
3387.156    0.8314    0.8714
3387.176    0.8299    0.8788
3387.196    0.8786    0.9016
3387.216    0.9373    0.9236
3387.236    0.9467    0.9236
3387.256    0.8983    0.8804
3387.275    0.7849    0.7885
3387.295    0.6396    0.6569
3387.315    0.5363    0.5446
3387.335    0.5032    0.4932
3387.355    0.4875    0.4748
3387.375    0.4265    0.4194
3387.395    0.3065    0.3105
3387.415    0.2102    0.2156
3387.435    0.1977    0.1992
3387.455    0.2659    0.2663
3387.475    0.4026    0.3971
3387.495    0.5629    0.5585
3387.515    0.6920    0.6887
3387.535    0.7318    0.7430
3387.555    0.7040    0.7236
3387.575    0.6368    0.6347
3387.594    0.4993    0.4919
3387.614    0.3477    0.3395
3387.634    0.2796    0.2740
3387.654    0.3161    0.3167
3387.674    0.3865    0.3933
3387.694    0.4200    0.4239
# 096184  38  3386.956  3387.693
3386.956    0.9078    0.9576
3386.975    0.9177    0.9441
3386.995    0.9393    0.9183
3387.015    0.9434    0.8960
3387.035    0.9188    0.8872
3387.055    0.9137    0.8908
3387.075    0.9277    0.9001
3387.095    0.9313    0.9080
3387.115    0.9143    0.9070
3387.135    0.8870    0.8968
3387.155    0.8541    0.8888
3387.175    0.8525    0.8939
3387.195    0.8823    0.9116
3387.215    0.9404    0.9279
3387.235    0.9462    0.9204
3387.255    0.8702    0.8652
3387.275    0.7328    0.7534
3387.294    0.5920    0.6234
3387.314    0.5123    0.5218
3387.334    0.5022    0.4866
3387.354    0.4892    0.4742
3387.374    0.4228    0.4153
3387.394    0.3030    0.3071
3387.414    0.2108    0.2205
3387.434    0.2157    0.2149
3387.454    0.2975    0.2927
3387.474    0.4277    0.4288
3387.494    0.5837    0.5844
3387.514    0.7013    0.7032
3387.534    0.7382    0.7494
3387.554    0.7148    0.7226
3387.574    0.6288    0.6253
3387.594    0.4855    0.4717
3387.614    0.3408    0.3275
3387.633    0.2771    0.2716
3387.653    0.3011    0.3054
3387.673    0.3562    0.3627
3387.693    0.3772    0.3791
# 096395  38  3386.956  3387.694
3386.956    0.9169    0.9676
3386.976    0.9417    0.9614
3386.996    0.9581    0.9454
3387.016    0.9601    0.9290
3387.036    0.9502    0.9204
3387.056    0.9519    0.9200
3387.075    0.9497    0.9241
3387.095    0.9454    0.9281
3387.115    0.9449    0.9266
3387.135    0.9093    0.9185
3387.155    0.8782    0.9110
3387.175    0.8823    0.9133
3387.195    0.9152    0.9264
3387.215    0.9441    0.9404
3387.235    0.9482    0.9391
3387.255    0.9026    0.9034
3387.275    0.8054    0.8205
3387.295    0.6861    0.7063
3387.315    0.5959    0.6098
3387.335    0.5706    0.5665
3387.355    0.5607    0.5476
3387.375    0.4984    0.4884
3387.395    0.3788    0.3757
3387.414    0.2730    0.2807
3387.434    0.2589    0.2635
3387.454    0.3389    0.3402
3387.474    0.4806    0.4744
3387.494    0.6330    0.6226
3387.514    0.7440    0.7389
3387.534    0.7834    0.7920
3387.554    0.7663    0.7777
3387.574    0.6847    0.6961
3387.594    0.5550    0.5520
3387.614    0.4118    0.3983
3387.634    0.3293    0.3198
3387.654    0.3449    0.3450
3387.674    0.4052    0.4102
3387.694    0.4344    0.4392
# 096402  38  3386.956  3387.694
3386.956    0.9055    0.9596
3386.976    0.9273    0.9451
3386.996    0.9454    0.9202
3387.016    0.9389    0.8997
3387.036    0.9258    0.8923
3387.056    0.9162    0.8950
3387.076    0.9241    0.9016
3387.096    0.9292    0.9051
3387.116    0.9129    0.8980
3387.136    0.8602    0.8835
3387.155    0.8232    0.8772
3387.175    0.8356    0.8884
3387.195    0.8921    0.9122
3387.215    0.9521    0.9313
3387.235    0.9541    0.9251
3387.255    0.8752    0.8718
3387.275    0.7478    0.7628
3387.295    0.6062    0.6281
3387.315    0.5283    0.5293
3387.335    0.5118    0.4951
3387.355    0.4935    0.4786
3387.375    0.4118    0.4095
3387.395    0.2865    0.2934
3387.415    0.2069    0.2103
3387.435    0.2154    0.2147
3387.455    0.2961    0.3001
3387.474    0.4389    0.4351
3387.494    0.6097    0.5979
3387.514    0.7296    0.7209
3387.534    0.7598    0.7667
3387.554    0.7244    0.7389
3387.574    0.6368    0.6378
3387.594    0.4874    0.4754
3387.614    0.3356    0.3273
3387.634    0.2841    0.2805
3387.654    0.3283    0.3323
3387.674    0.3811    0.3927
3387.694    0.3999    0.3984
# 096901  38  3386.956  3387.694
3386.956    0.9032    0.9541
3386.976    0.9247    0.9380
3386.996    0.9393    0.9118
3387.016    0.9341    0.8910
3387.036    0.9145    0.8849
3387.056    0.9061    0.8906
3387.076    0.9166    0.8999
3387.096    0.9270    0.9051
3387.115    0.9009    0.9003
3387.135    0.8670    0.8882
3387.155    0.8371    0.8810
3387.175    0.8533    0.8892
3387.195    0.9080    0.9091
3387.215    0.9451    0.9249
3387.235    0.9324    0.9145
3387.255    0.8582    0.8559
3387.275    0.7211    0.7437
3387.295    0.5814    0.6116
3387.315    0.5110    0.5170
3387.335    0.4943    0.4815
3387.355    0.4762    0.4591
3387.375    0.3942    0.3907
3387.395    0.2804    0.2841
3387.415    0.2045    0.2076
3387.435    0.2081    0.2102
3387.454    0.2862    0.2858
3387.474    0.4253    0.4221
3387.494    0.5888    0.5780
3387.514    0.6987    0.6960
3387.534    0.7236    0.7401
3387.554    0.6941    0.7097
3387.574    0.6079    0.6080
3387.594    0.4690    0.4548
3387.614    0.3300    0.3192
3387.634    0.2772    0.2738
3387.654    0.3122    0.3158
3387.674    0.3640    0.3713
3387.694    0.3841    0.3837
# 096948  38  3386.956  3387.694
3386.956    0.8978    0.9574
3386.976    0.9166    0.9454
3386.996    0.9369    0.9175
3387.016    0.9406    0.8917
3387.036    0.9232    0.8825
3387.056    0.9105    0.8884
3387.075    0.9177    0.8983
3387.095    0.9247    0.9045
3387.115    0.9118    0.8989
3387.135    0.8746    0.8821
3387.155    0.8316    0.8696
3387.175    0.8393    0.8766
3387.195    0.8902    0.9007
3387.215    0.9373    0.9251
3387.235    0.9623    0.9290
3387.255    0.9005    0.8898
3387.275    0.7711    0.7927
3387.295    0.6209    0.6555
3387.315    0.5084    0.5377
3387.335    0.4857    0.4857
3387.355    0.4914    0.4718
3387.375    0.4381    0.4199
3387.395    0.3122    0.3092
3387.414    0.2076    0.2144
3387.434    0.1934    0.1936
3387.454    0.2590    0.2587
3387.474    0.3873    0.3880
3387.494    0.5591    0.5526
3387.514    0.7013    0.6937
3387.534    0.7480    0.7595
3387.554    0.7274    0.7478
3387.574    0.6519    0.6634
3387.594    0.5168    0.5078
3387.614    0.3569    0.3421
3387.634    0.2720    0.2650
3387.654    0.3042    0.3036
3387.674    0.3727    0.3799
3387.694    0.4043    0.4080
# 097420  38  3386.956  3387.694
3386.956    0.8927    0.9568
3386.976    0.9194    0.9495
3386.996    0.9373    0.9298
3387.016    0.9445    0.9099
3387.036    0.9419    0.9005
3387.056    0.9335    0.9034
3387.076    0.9365    0.9120
3387.096    0.9451    0.9185
3387.116    0.9337    0.9171
3387.136    0.9009    0.9084
3387.156    0.8724    0.9001
3387.176    0.8626    0.9014
3387.196    0.8908    0.9135
3387.216    0.9279    0.9268
3387.236    0.9465    0.9245
3387.255    0.9028    0.8890
3387.275    0.7984    0.8065
3387.295    0.6716    0.6925
3387.315    0.5760    0.5902
3387.335    0.5343    0.5330
3387.355    0.5092    0.5030
3387.375    0.4604    0.4486
3387.395    0.3552    0.3522
3387.415    0.2600    0.2597
3387.435    0.2242    0.2304
3387.455    0.2827    0.2836
3387.475    0.4068    0.4012
3387.495    0.5559    0.5471
3387.515    0.6751    0.6736
3387.535    0.7332    0.7406
3387.555    0.7271    0.7354
3387.574    0.6587    0.6645
3387.594    0.5338    0.5331
3387.614    0.3956    0.3908
3387.634    0.3143    0.3079
3387.654    0.3186    0.3153
3387.674    0.3669    0.3708
3387.694    0.4019    0.4089
# 098921  38  3386.956  3387.693
3386.956    0.8833    0.9423
3386.976    0.9026    0.9288
3386.995    0.9190    0.9084
3387.015    0.9256    0.8923
3387.035    0.9224    0.8898
3387.055    0.9200    0.8983
3387.075    0.9251    0.9074
3387.095    0.9251    0.9087
3387.115    0.9110    0.9001
3387.135    0.8865    0.8890
3387.155    0.8726    0.8855
3387.175    0.8804    0.8943
3387.195    0.9099    0.9101
3387.215    0.9296    0.9190
3387.235    0.9185    0.9036
3387.255    0.8523    0.8511
3387.275    0.7396    0.7624
3387.295    0.6285    0.6592
3387.314    0.5511    0.5761
3387.334    0.5135    0.5162
3387.354    0.4782    0.4651
3387.374    0.4105    0.3958
3387.394    0.3175    0.3140
3387.414    0.2573    0.2589
3387.434    0.2603    0.2667
3387.454    0.3422    0.3428
3387.474    0.4761    0.4655
3387.494    0.6066    0.5977
3387.514    0.6984    0.6989
3387.534    0.7251    0.7396
3387.554    0.6963    0.7093
3387.574    0.6100    0.6146
3387.594    0.4948    0.4851
3387.614    0.3851    0.3749
3387.634    0.3335    0.3316
3387.653    0.3535    0.3533
3387.673    0.3940    0.3988
3387.693    0.4183    0.4212
# 100963  38  3386.961  3387.699
3386.961    0.9101    0.9574
3386.981    0.9326    0.9406
3387.001    0.9475    0.9183
3387.021    0.9402    0.9045
3387.041    0.9228    0.9034
3387.061    0.9288    0.9101
3387.081    0.9373    0.9158
3387.100    0.9335    0.9143
3387.120    0.9014    0.9026
3387.140    0.8672    0.8888
3387.160    0.8541    0.8863
3387.180    0.8756    0.9003
3387.200    0.9122    0.9217
3387.220    0.9469    0.9333
3387.240    0.9273    0.9147
3387.260    0.8400    0.8478
3387.280    0.7101    0.7340
3387.300    0.5951    0.6122
3387.320    0.5348    0.5348
3387.340    0.5127    0.5082
3387.360    0.4867    0.4763
3387.380    0.4005    0.3909
3387.400    0.2831    0.2839
3387.419    0.2227    0.2328
3387.439    0.2687    0.2683
3387.459    0.3826    0.3781
3387.479    0.5270    0.5266
3387.499    0.6812    0.6687
3387.519    0.7623    0.7561
3387.539    0.7574    0.7721
3387.559    0.7053    0.7199
3387.579    0.5969    0.5990
3387.599    0.4491    0.4387
3387.619    0.3296    0.3208
3387.639    0.3161    0.3085
3387.659    0.3686    0.3726
3387.679    0.4141    0.4274
3387.699    0.4334    0.4288
# 104075  38  3386.961  3387.699
3386.961    0.9156    0.9506
3386.981    0.9305    0.9432
3387.001    0.9432    0.9330
3387.021    0.9436    0.9256
3387.041    0.9397    0.9236
3387.061    0.9508    0.9262
3387.081    0.9467    0.9294
3387.101    0.9408    0.9298
3387.121    0.9373    0.9268
3387.141    0.9175    0.9232
3387.160    0.9053    0.9219
3387.180    0.9028    0.9234
3387.200    0.9160    0.9238
3387.220    0.9143    0.9131
3387.240    0.8762    0.8806
3387.260    0.8158    0.8215
3387.280    0.7318    0.7427
3387.300    0.6528    0.6615
3387.320    0.5970    0.5928
3387.340    0.5443    0.5364
3387.360    0.4815    0.4801
3387.380    0.4167    0.4173
3387.400    0.3633    0.3614
3387.420    0.3359    0.3395
3387.440    0.3649    0.3704
3387.460    0.4486    0.4503
3387.479    0.5599    0.5493
3387.499    0.6574    0.6464
3387.519    0.7089    0.7089
3387.539    0.7132    0.7201
3387.559    0.6702    0.6772
3387.579    0.5937    0.5922
3387.599    0.4966    0.4933
3387.619    0.4220    0.4148
3387.639    0.3816    0.3799
3387.659    0.3821    0.3853
3387.679    0.4011    0.4054
3387.699    0.4140    0.4127
# 109110  38  3386.955  3387.693
3386.955    0.9112    0.9454
3386.975    0.9183    0.9373
3386.995    0.9335    0.9245
3387.015    0.9350    0.9152
3387.035    0.9315    0.9135
3387.055    0.9376    0.9175
3387.075    0.9402    0.9211
3387.095    0.9330    0.9198
3387.115    0.9049    0.9133
3387.135    0.8929    0.9064
3387.155    0.9039    0.9047
3387.175    0.9016    0.9101
3387.195    0.9177    0.9171
3387.215    0.9133    0.9143
3387.234    0.8941    0.8904
3387.254    0.8368    0.8354
3387.274    0.7447    0.7546
3387.294    0.6437    0.6662
3387.314    0.5792    0.5899
3387.334    0.5343    0.5295
3387.354    0.4749    0.4710
3387.374    0.4043    0.4026
3387.394    0.3417    0.3361
3387.414    0.3061    0.3017
3387.434    0.3253    0.3237
3387.454    0.3905    0.4023
3387.474    0.5146    0.5139
3387.494    0.6270    0.6243
3387.514    0.7114    0.7010
3387.533    0.7325    0.7228
3387.553    0.6929    0.6860
3387.573    0.5905    0.5984
3387.593    0.4824    0.4900
3387.613    0.4083    0.4030
3387.633    0.3680    0.3684
3387.653    0.3811    0.3835
3387.673    0.4178    0.4164
3387.693    0.4288    0.4317
# 110205  38  3386.956  3387.694
3386.956    0.9408    0.9692
3386.976    0.9493    0.9614
3386.996    0.9596    0.9449
3387.016    0.9554    0.9300
3387.036    0.9454    0.9228
3387.056    0.9478    0.9209
3387.076    0.9460    0.9215
3387.096    0.9384    0.9192
3387.116    0.9171    0.9080
3387.136    0.8788    0.8927
3387.156    0.8455    0.8882
3387.176    0.8543    0.9020
3387.196    0.9156    0.9260
3387.215    0.9546    0.9425
3387.235    0.9497    0.9369
3387.255    0.8876    0.8890
3387.275    0.7741    0.7900
3387.295    0.6488    0.6656
3387.315    0.5678    0.5715
3387.335    0.5508    0.5358
3387.355    0.5305    0.5149
3387.375    0.4448    0.4418
3387.395    0.3155    0.3239
3387.415    0.2393    0.2457
3387.435    0.2616    0.2635
3387.455    0.3649    0.3627
3387.475    0.5109    0.5089
3387.495    0.6731    0.6636
3387.515    0.7791    0.7741
3387.534    0.8011    0.8115
3387.554    0.7729    0.7825
3387.574    0.6744    0.6795
3387.594    0.5264    0.5142
3387.614    0.3766    0.3642
3387.634    0.3267    0.3206
3387.654    0.3751    0.3795
3387.674    0.4342    0.4444
3387.694    0.4518    0.4498
# 112504  38  3386.956  3387.694
3386.956    0.9047    0.9607
3386.976    0.9268    0.9510
3386.996    0.9493    0.9298
3387.016    0.9499    0.9095
3387.036    0.9454    0.9001
3387.056    0.9380    0.9028
3387.076    0.9296    0.9114
3387.096    0.9363    0.9188
3387.116    0.9365    0.9188
3387.135    0.8960    0.9112
3387.155    0.8654    0.9024
3387.175    0.8716    0.9028
3387.195    0.8947    0.9150
3387.215    0.9277    0.9294
3387.235    0.9449    0.9279
3387.255    0.8976    0.8880
3387.275    0.7838    0.7969
3387.295    0.6412    0.6736
3387.315    0.5451    0.5704
3387.335    0.5291    0.5240
3387.355    0.5241    0.5052
3387.375    0.4636    0.4496
3387.395    0.3427    0.3420
3387.415    0.2380    0.2441
3387.435    0.2186    0.2219
3387.455    0.2864    0.2873
3387.474    0.4163    0.4083
3387.494    0.5653    0.5600
3387.514    0.6863    0.6863
3387.534    0.7359    0.7473
3387.554    0.7213    0.7364
3387.574    0.6522    0.6563
3387.594    0.5264    0.5157
3387.614    0.3764    0.3666
3387.634    0.2991    0.2884
3387.654    0.3094    0.3085
3387.674    0.3628    0.3708
3387.694    0.3998    0.4035
# 113579  38  3386.961  3387.699
3386.961    0.8730    0.8694
3386.981    0.8872    0.8800
3387.001    0.8923    0.8859
3387.021    0.8970    0.8876
3387.041    0.8831    0.8861
3387.061    0.8742    0.8827
3387.081    0.8712    0.8774
3387.101    0.8688    0.8708
3387.121    0.8596    0.8622
3387.141    0.8482    0.8507
3387.161    0.8321    0.8356
3387.181    0.8087    0.8151
3387.201    0.7770    0.7878
3387.221    0.7475    0.7534
3387.240    0.7112    0.7138
3387.260    0.6708    0.6659
3387.280    0.6242    0.6135
3387.300    0.5710    0.5596
3387.320    0.5168    0.5076
3387.340    0.4609    0.4611
3387.360    0.4150    0.4234
3387.380    0.3908    0.3971
3387.400    0.3800    0.3833
3387.420    0.3806    0.3815
3387.440    0.3976    0.3899
3387.460    0.4109    0.4052
3387.480    0.4250    0.4231
3387.500    0.4411    0.4389
3387.520    0.4482    0.4492
3387.540    0.4485    0.4511
3387.559    0.4395    0.4446
3387.579    0.4272    0.4296
3387.599    0.4048    0.4082
3387.619    0.3812    0.3829
3387.639    0.3544    0.3560
3387.659    0.3287    0.3289
3387.679    0.3029    0.3025
3387.699    0.2826    0.2771
# 113989  38  3386.962  3387.699
3386.962    0.9559    0.9721
3386.982    0.9685    0.9614
3387.001    0.9623    0.9475
3387.021    0.9570    0.9356
3387.041    0.9497    0.9275
3387.061    0.9438    0.9232
3387.081    0.9473    0.9241
3387.101    0.9456    0.9232
3387.121    0.9147    0.9131
3387.141    0.8642    0.9007
3387.161    0.8335    0.9016
3387.181    0.8636    0.9181
3387.201    0.9198    0.9395
3387.221    0.9618    0.9504
3387.241    0.9530    0.9369
3387.261    0.8902    0.8837
3387.281    0.7852    0.7858
3387.301    0.6747    0.6758
3387.321    0.6200    0.6066
3387.340    0.6076    0.5875
3387.360    0.5605    0.5549
3387.380    0.4443    0.4486
3387.400    0.3022    0.3149
3387.420    0.2530    0.2605
3387.440    0.3175    0.3149
3387.460    0.4391    0.4354
3387.480    0.5838    0.5871
3387.500    0.7371    0.7274
3387.520    0.8221    0.8048
3387.540    0.8151    0.8128
3387.560    0.7563    0.7617
3387.580    0.6311    0.6375
3387.600    0.4724    0.4637
3387.620    0.3588    0.3437
3387.640    0.3576    0.3562
3387.660    0.4313    0.4445
3387.679    0.4854    0.4914
3387.699    0.4730    0.4717
# 115715  38  3386.961  3387.699
3386.961    0.9348    0.9654
3386.981    0.9499    0.9517
3387.001    0.9638    0.9352
3387.021    0.9506    0.9247
3387.041    0.9384    0.9221
3387.060    0.9454    0.9243
3387.080    0.9475    0.9273
3387.100    0.9384    0.9253
3387.120    0.9179    0.9166
3387.140    0.8908    0.9070
3387.160    0.8674    0.9074
3387.180    0.8923    0.9202
3387.200    0.9318    0.9369
3387.220    0.9574    0.9417
3387.240    0.9177    0.9141
3387.260    0.8236    0.8383
3387.280    0.6960    0.7224
3387.300    0.5961    0.6133
3387.320    0.5582    0.5571
3387.340    0.5544    0.5399
3387.360    0.5105    0.4955
3387.379    0.3961    0.3971
3387.399    0.2803    0.2862
3387.419    0.2431    0.2479
3387.439    0.3083    0.3074
3387.459    0.4372    0.4346
3387.479    0.5902    0.5867
3387.499    0.7239    0.7171
3387.519    0.7860    0.7876
3387.539    0.7807    0.7896
3387.559    0.7129    0.7239
3387.579    0.5966    0.5894
3387.599    0.4378    0.4269
3387.619    0.3340    0.3239
3387.639    0.3325    0.3298
3387.659    0.3900    0.3956
3387.679    0.4244    0.4356
3387.699    0.4303    0.4243
# 116613  38  3386.962  3387.699
3386.962    0.8978    0.9454
3386.981    0.9202    0.9251
3387.001    0.9315    0.9030
3387.021    0.9260    0.8941
3387.041    0.9234    0.9003
3387.061    0.9279    0.9124
3387.081    0.9309    0.9194
3387.101    0.9256    0.9154
3387.121    0.9020    0.9032
3387.141    0.8676    0.8929
3387.161    0.8654    0.8943
3387.181    0.8925    0.9087
3387.201    0.9361    0.9247
3387.221    0.9447    0.9247
3387.241    0.9005    0.8892
3387.261    0.7962    0.8070
3387.281    0.6713    0.6926
3387.300    0.5699    0.5920
3387.320    0.5238    0.5283
3387.340    0.5094    0.4960
3387.360    0.4637    0.4461
3387.380    0.3580    0.3561
3387.400    0.2592    0.2667
3387.420    0.2335    0.2376
3387.440    0.2899    0.2904
3387.460    0.4136    0.4072
3387.480    0.5600    0.5521
3387.500    0.6806    0.6795
3387.520    0.7335    0.7499
3387.540    0.7263    0.7485
3387.560    0.6714    0.6758
3387.580    0.5512    0.5435
3387.600    0.4105    0.3995
3387.619    0.3267    0.3170
3387.639    0.3234    0.3208
3387.659    0.3753    0.3802
3387.679    0.4175    0.4270
3387.699    0.4329    0.4276
# 999999  38  3386.961  3387.699
3386.961    0.9202    0.9559
3386.981    0.9469    0.9417
3387.001    0.9454    0.9192
3387.021    0.9275    0.9024
3387.041    0.9183    0.8972
3387.061    0.9171    0.9003
3387.081    0.9268    0.9047
3387.101    0.9228    0.9032
3387.121    0.8954    0.8917
3387.141    0.8584    0.8772
3387.161    0.8299    0.8738
3387.181    0.8480    0.8884
3387.201    0.9047    0.9122
3387.221    0.9428    0.9264
3387.241    0.9234    0.9095
3387.260    0.8375    0.8472
3387.280    0.7068    0.7328
3387.300    0.5770    0.6042
3387.320    0.5158    0.5149
3387.340    0.4977    0.4791
3387.360    0.4622    0.4503
3387.380    0.3796    0.3773
3387.400    0.2706    0.2773
3387.420    0.2145    0.2178
3387.440    0.2393    0.2398
3387.460    0.3356    0.3364
3387.480    0.4856    0.4807
3387.500    0.6389    0.6292
3387.520    0.7316    0.7291
3387.540    0.7495    0.7551
3387.560    0.7023    0.7089
3387.579    0.6008    0.6005
3387.599    0.4579    0.4450
3387.619    0.3314    0.3209
3387.639    0.2955    0.2935
3387.659    0.3402    0.3457
3387.679    0.3890    0.3995
3387.699    0.4109    0.4065


==> anc/specdat/fit_NH3388.dat <==
# 001499  35  3388.377  3389.055
3388.377    0.7389    0.6963
3388.397    0.7422    0.6654
3388.416    0.6512    0.5951
3388.436    0.5315    0.5161
3388.456    0.4324    0.4599
3388.476    0.4102    0.4539
3388.496    0.4801    0.5158
3388.516    0.5997    0.6294
3388.536    0.7062    0.7364
3388.556    0.7340    0.7619
3388.576    0.6468    0.6610
3388.596    0.4727    0.4690
3388.616    0.3105    0.3014
3388.636    0.2646    0.2572
3388.656    0.3247    0.3264
3388.676    0.3959    0.4070
3388.696    0.3999    0.4100
3388.716    0.3253    0.3297
3388.736    0.2275    0.2258
3388.755    0.1665    0.1720
3388.775    0.1964    0.2021
3388.795    0.3143    0.3025
3388.815    0.4501    0.4151
3388.835    0.5528    0.5083
3388.855    0.6197    0.5974
3388.875    0.6812    0.6925
3388.895    0.7286    0.7581
3388.915    0.7050    0.7354
3388.935    0.5851    0.6009
3388.955    0.4247    0.4259
3388.975    0.3526    0.3466
3388.995    0.4378    0.4361
3389.015    0.6223    0.6253
3389.035    0.7764    0.7764
3389.055    0.8412    0.8185
# 001598  36  3388.371  3389.069
3388.371    0.7934    0.7649
3388.391    0.8198    0.7595
3388.411    0.7725    0.7047
3388.431    0.6736    0.6366
3388.451    0.5731    0.5808
3388.471    0.5257    0.5629
3388.491    0.5600    0.6033
3388.511    0.6604    0.6944
3388.531    0.7661    0.7905
3388.551    0.8026    0.8283
3388.571    0.7434    0.7595
3388.591    0.5922    0.5907
3388.611    0.4168    0.4142
3388.631    0.3462    0.3486
3388.650    0.4239    0.4155
3388.670    0.5161    0.5299
3388.690    0.5269    0.5649
3388.710    0.4676    0.4761
3388.730    0.3357    0.3241
3388.750    0.2113    0.2134
3388.770    0.2088    0.2153
3388.790    0.3307    0.3257
3388.810    0.4982    0.4758
3388.830    0.6275    0.5981
3388.850    0.6952    0.6849
3388.870    0.7540    0.7593
3388.890    0.8033    0.8155
3388.910    0.7885    0.8119
3388.930    0.7039    0.7133
3388.950    0.5526    0.5539
3388.970    0.4531    0.4504
3388.989    0.5045    0.4924
3389.009    0.6647    0.6507
3389.029    0.8091    0.8020
3389.049    0.8666    0.8636
3389.069    0.8535    0.8492
# 001803  35  3388.377  3389.055
3388.377    0.6789    0.6687
3388.397    0.6914    0.6725
3388.417    0.6680    0.6513
3388.437    0.6350    0.6272
3388.457    0.6084    0.6187
3388.477    0.6102    0.6336
3388.496    0.6412    0.6627
3388.516    0.6697    0.6894
3388.536    0.6730    0.6880
3388.556    0.6378    0.6442
3388.576    0.5682    0.5651
3388.596    0.4892    0.4779
3388.616    0.4261    0.4132
3388.636    0.3891    0.3838
3388.656    0.3732    0.3773
3388.676    0.3647    0.3690
3388.696    0.3439    0.3431
3388.716    0.3035    0.3056
3388.736    0.2770    0.2783
3388.756    0.2831    0.2835
3388.776    0.3279    0.3296
3388.796    0.4092    0.4084
3388.816    0.5093    0.5026
3388.835    0.6080    0.5893
3388.855    0.6790    0.6616
3388.875    0.7065    0.6998
3388.895    0.6891    0.6942
3388.915    0.6383    0.6491
3388.935    0.5813    0.5883
3388.955    0.5460    0.5480
3388.975    0.5523    0.5556
3388.995    0.6086    0.6118
3389.015    0.6888    0.6917
3389.035    0.7637    0.7635
3389.055    0.8138    0.8087
# 004290  35  3388.377  3389.055
3388.377    0.7439    0.7226
3388.397    0.7644    0.7096
3388.417    0.7110    0.6512
3388.437    0.6105    0.5833
3388.457    0.5232    0.5336
3388.477    0.4927    0.5266
3388.497    0.5383    0.5765
3388.517    0.6305    0.6680
3388.537    0.7203    0.7520
3388.557    0.7435    0.7661
3388.577    0.6724    0.6745
3388.597    0.5159    0.5069
3388.617    0.3584    0.3564
3388.637    0.3158    0.3107
3388.657    0.3759    0.3725
3388.677    0.4435    0.4569
3388.696    0.4512    0.4712
3388.716    0.3852    0.3929
3388.736    0.2781    0.2744
3388.756    0.1951    0.1982
3388.776    0.2105    0.2138
3388.796    0.3211    0.3122
3388.816    0.4628    0.4418
3388.836    0.5788    0.5567
3388.856    0.6533    0.6492
3388.876    0.7170    0.7266
3388.896    0.7575    0.7713
3388.916    0.7327    0.7434
3388.936    0.6307    0.6272
3388.956    0.4786    0.4785
3388.976    0.3975    0.4037
3388.996    0.4736    0.4667
3389.015    0.6326    0.6138
3389.035    0.7610    0.7574
3389.055    0.8200    0.8204
# 005176  35  3388.376  3389.054
3388.376    0.7570    0.7160
3388.396    0.7616    0.6899
3388.416    0.6792    0.6260
3388.436    0.5661    0.5605
3388.456    0.4957    0.5213
3388.476    0.4861    0.5310
3388.496    0.5582    0.5961
3388.516    0.6637    0.6918
3388.536    0.7286    0.7635
3388.556    0.7303    0.7509
3388.576    0.6286    0.6305
3388.595    0.4636    0.4616
3388.615    0.3317    0.3270
3388.635    0.3172    0.3084
3388.655    0.3816    0.3805
3388.675    0.4384    0.4466
3388.695    0.4194    0.4310
3388.715    0.3326    0.3381
3388.735    0.2370    0.2342
3388.755    0.1888    0.1906
3388.775    0.2300    0.2370
3388.795    0.3550    0.3467
3388.815    0.4975    0.4667
3388.835    0.5961    0.5685
3388.855    0.6728    0.6586
3388.875    0.7342    0.7376
3388.894    0.7589    0.7725
3388.914    0.7050    0.7246
3388.934    0.5802    0.5890
3388.954    0.4429    0.4435
3388.974    0.4043    0.4006
3388.994    0.4984    0.5004
3389.014    0.6707    0.6688
3389.034    0.7963    0.7943
3389.054    0.8443    0.8302
# 006405  36  3388.371  3389.069
3388.371    0.7845    0.7658
3388.391    0.8213    0.7612
3388.411    0.7743    0.7073
3388.431    0.6776    0.6406
3388.451    0.5789    0.5874
3388.471    0.5335    0.5729
3388.491    0.5757    0.6155
3388.511    0.6690    0.7050
3388.531    0.7631    0.7951
3388.551    0.7925    0.8232
3388.571    0.7243    0.7432
3388.591    0.5713    0.5673
3388.610    0.4015    0.3998
3388.630    0.3375    0.3354
3388.650    0.4094    0.4072
3388.670    0.5175    0.5163
3388.690    0.5386    0.5428
3388.710    0.4426    0.4524
3388.730    0.3112    0.3082
3388.750    0.2119    0.2097
3388.770    0.2173    0.2224
3388.790    0.3347    0.3373
3388.810    0.4980    0.4844
3388.830    0.6279    0.6023
3388.850    0.7057    0.6885
3388.870    0.7672    0.7640
3388.890    0.7982    0.8177
3388.910    0.7793    0.8054
3388.930    0.6808    0.6950
3388.949    0.5278    0.5378
3388.969    0.4333    0.4339
3388.989    0.4998    0.4855
3389.009    0.6613    0.6516
3389.029    0.8074    0.8045
3389.049    0.8756    0.8654
3389.069    0.8680    0.8521
# 006455  36  3388.372  3389.070
3388.372    0.7563    0.7411
3388.392    0.7827    0.7258
3388.412    0.7316    0.6642
3388.432    0.6282    0.5924
3388.451    0.5236    0.5384
3388.471    0.4867    0.5214
3388.491    0.5271    0.5647
3388.511    0.6256    0.6599
3388.531    0.7214    0.7588
3388.551    0.7681    0.7938
3388.571    0.7070    0.7158
3388.591    0.5405    0.5400
3388.611    0.3690    0.3632
3388.631    0.3016    0.2971
3388.651    0.3672    0.3625
3388.671    0.4649    0.4675
3388.691    0.4783    0.4984
3388.711    0.4098    0.4194
3388.731    0.2966    0.2878
3388.751    0.1965    0.1968
3388.770    0.1960    0.2044
3388.790    0.3084    0.3063
3388.810    0.4639    0.4433
3388.830    0.5946    0.5581
3388.850    0.6640    0.6464
3388.870    0.7171    0.7268
3388.890    0.7690    0.7856
3388.910    0.7616    0.7766
3388.930    0.6495    0.6665
3388.950    0.4838    0.4980
3388.970    0.3934    0.3925
3388.990    0.4525    0.4435
3389.010    0.6268    0.6124
3389.030    0.7746    0.7716
3389.050    0.8418    0.8368
3389.070    0.8331    0.8224
# 007244  36  3388.371  3389.068
3388.371    0.7283    0.7295
3388.391    0.7795    0.7271
3388.411    0.7359    0.6734
3388.431    0.6434    0.6060
3388.450    0.5453    0.5545
3388.470    0.5005    0.5377
3388.490    0.5399    0.5757
3388.510    0.6340    0.6607
3388.530    0.7173    0.7499
3388.550    0.7603    0.7811
3388.570    0.7031    0.7089
3388.590    0.5537    0.5464
3388.610    0.3918    0.3802
3388.630    0.3139    0.3097
3388.650    0.3610    0.3577
3388.670    0.4354    0.4480
3388.690    0.4652    0.4785
3388.710    0.4046    0.4107
3388.730    0.2947    0.2920
3388.749    0.2049    0.2085
3388.769    0.2009    0.2077
3388.789    0.3109    0.2970
3388.809    0.4419    0.4273
3388.829    0.5629    0.5465
3388.849    0.6578    0.6418
3388.869    0.7226    0.7229
3388.889    0.7586    0.7782
3388.909    0.7501    0.7682
3388.929    0.6545    0.6662
3388.949    0.5058    0.5120
3388.969    0.4101    0.4121
3388.989    0.4522    0.4498
3389.009    0.6079    0.5994
3389.029    0.7579    0.7528
3389.049    0.8377    0.8278
3389.068    0.8424    0.8278
# 007585  35  3388.377  3389.054
3388.377    0.7748    0.7393
3388.396    0.7691    0.7133
3388.416    0.6994    0.6506
3388.436    0.5981    0.5852
3388.456    0.5201    0.5445
3388.476    0.5105    0.5514
3388.496    0.5748    0.6139
3388.516    0.6750    0.7079
3388.536    0.7544    0.7784
3388.556    0.7497    0.7654
3388.576    0.6364    0.6437
3388.596    0.4733    0.4623
3388.616    0.3399    0.3274
3388.636    0.3162    0.3145
3388.656    0.3919    0.3945
3388.676    0.4534    0.4645
3388.696    0.4408    0.4462
3388.715    0.3475    0.3522
3388.735    0.2388    0.2407
3388.755    0.1863    0.1915
3388.775    0.2377    0.2385
3388.795    0.3675    0.3549
3388.815    0.5131    0.4827
3388.835    0.6159    0.5886
3388.855    0.6982    0.6780
3388.875    0.7461    0.7544
3388.895    0.7702    0.7878
3388.915    0.7180    0.7350
3388.935    0.5826    0.5947
3388.955    0.4480    0.4463
3388.975    0.4101    0.4049
3388.995    0.5020    0.5096
3389.015    0.6745    0.6809
3389.034    0.8056    0.8017
3389.054    0.8592    0.8406
# 007902  36  3388.371  3389.069
3388.371    0.7659    0.7271
3388.391    0.7668    0.6978
3388.411    0.6950    0.6263
3388.431    0.5757    0.5497
3388.451    0.4740    0.4957
3388.471    0.4449    0.4926
3388.491    0.5149    0.5572
3388.511    0.6345    0.6690
3388.531    0.7305    0.7668
3388.551    0.7516    0.7789
3388.571    0.6540    0.6662
3388.591    0.4661    0.4704
3388.610    0.3149    0.3146
3388.630    0.2897    0.2788
3388.650    0.3652    0.3591
3388.670    0.4425    0.4453
3388.690    0.4326    0.4431
3388.710    0.3450    0.3490
3388.730    0.2353    0.2316
3388.750    0.1713    0.1718
3388.770    0.2021    0.2116
3388.790    0.3337    0.3267
3388.810    0.4765    0.4524
3388.830    0.5840    0.5523
3388.850    0.6561    0.6411
3388.870    0.7310    0.7288
3388.890    0.7577    0.7825
3388.909    0.7300    0.7520
3388.929    0.5957    0.6142
3388.949    0.4337    0.4396
3388.969    0.3700    0.3645
3388.989    0.4638    0.4593
3389.009    0.6539    0.6489
3389.029    0.7918    0.7956
3389.049    0.8416    0.8358
3389.069    0.8310    0.8065
# 007918  36  3388.371  3389.069
3388.371    0.7239    0.7104
3388.391    0.7725    0.7238
3388.411    0.7427    0.6792
3388.431    0.6509    0.6148
3388.451    0.5568    0.5610
3388.471    0.5061    0.5428
3388.491    0.5358    0.5766
3388.511    0.6204    0.6561
3388.531    0.7093    0.7427
3388.551    0.7539    0.7775
3388.571    0.7071    0.7143
3388.591    0.5728    0.5620
3388.610    0.4132    0.4062
3388.630    0.3248    0.3239
3388.650    0.3654    0.3570
3388.670    0.4375    0.4423
3388.690    0.4511    0.4789
3388.710    0.4072    0.4194
3388.730    0.3095    0.3027
3388.750    0.2109    0.2097
3388.770    0.1928    0.2004
3388.790    0.2802    0.2805
3388.810    0.4326    0.4075
3388.830    0.5640    0.5300
3388.850    0.6491    0.6297
3388.870    0.7099    0.7129
3388.890    0.7527    0.7702
3388.910    0.7350    0.7652
3388.930    0.6660    0.6717
3388.949    0.5306    0.5320
3388.969    0.4226    0.4261
3388.989    0.4509    0.4464
3389.009    0.5943    0.5817
3389.029    0.7364    0.7352
3389.049    0.8230    0.8207
3389.069    0.8383    0.8287
# 008486  36  3388.372  3389.069
3388.372    0.7527    0.7645
3388.392    0.8126    0.7770
3388.411    0.7941    0.7382
3388.431    0.7171    0.6794
3388.451    0.6317    0.6295
3388.471    0.5796    0.6118
3388.491    0.6034    0.6421
3388.511    0.6781    0.7135
3388.531    0.7588    0.7890
3388.551    0.8009    0.8138
3388.571    0.7327    0.7423
3388.591    0.5852    0.5817
3388.611    0.4231    0.4131
3388.631    0.3470    0.3403
3388.651    0.3999    0.3909
3388.671    0.4910    0.4858
3388.691    0.4955    0.5158
3388.711    0.4391    0.4399
3388.730    0.3148    0.3161
3388.750    0.2169    0.2171
3388.770    0.2113    0.2136
3388.790    0.3072    0.3092
3388.810    0.4658    0.4528
3388.830    0.6056    0.5847
3388.850    0.7042    0.6847
3388.870    0.7709    0.7631
3388.890    0.8102    0.8141
3388.910    0.7925    0.8033
3388.930    0.6958    0.7039
3388.950    0.5406    0.5504
3388.970    0.4412    0.4470
3388.990    0.4759    0.4802
3389.010    0.6243    0.6268
3389.030    0.7818    0.7798
3389.049    0.8700    0.8564
3389.069    0.8760    0.8654
# 009172  36  3388.371  3389.069
3388.371    0.7133    0.7086
3388.391    0.7447    0.7130
3388.411    0.7181    0.6795
3388.431    0.6546    0.6368
3388.451    0.6019    0.6104
3388.471    0.5922    0.6169
3388.491    0.6173    0.6567
3388.511    0.6787    0.7101
3388.531    0.7271    0.7410
3388.551    0.7119    0.7158
3388.571    0.6245    0.6272
3388.591    0.5093    0.5079
3388.611    0.4252    0.4135
3388.630    0.3882    0.3816
3388.650    0.4004    0.3996
3388.670    0.4202    0.4234
3388.690    0.4066    0.4092
3388.710    0.3509    0.3520
3388.730    0.2871    0.2866
3388.750    0.2570    0.2580
3388.770    0.2871    0.2907
3388.790    0.3751    0.3759
3388.810    0.4972    0.4850
3388.830    0.6077    0.5913
3388.850    0.6981    0.6798
3388.870    0.7408    0.7389
3388.890    0.7422    0.7518
3388.910    0.6918    0.7063
3388.930    0.6052    0.6173
3388.949    0.5305    0.5363
3388.969    0.5111    0.5090
3388.989    0.5617    0.5623
3389.009    0.6647    0.6657
3389.029    0.7730    0.7637
3389.049    0.8245    0.8202
3389.069    0.8418    0.8368
# 009349  36  3388.371  3389.069
3388.371    0.7540    0.7261
3388.391    0.7681    0.7088
3388.411    0.7119    0.6488
3388.431    0.6100    0.5821
3388.451    0.5175    0.5368
3388.471    0.4911    0.5367
3388.491    0.5559    0.5929
3388.511    0.6542    0.6869
3388.531    0.7338    0.7668
3388.551    0.7553    0.7711
3388.570    0.6657    0.6750
3388.590    0.5072    0.5021
3388.610    0.3522    0.3536
3388.630    0.3203    0.3168
3388.650    0.3958    0.3858
3388.670    0.4625    0.4676
3388.690    0.4598    0.4703
3388.710    0.3788    0.3809
3388.730    0.2635    0.2630
3388.750    0.1974    0.1982
3388.770    0.2254    0.2287
3388.790    0.3367    0.3364
3388.810    0.4835    0.4647
3388.830    0.5988    0.5729
3388.850    0.6720    0.6619
3388.869    0.7306    0.7359
3388.889    0.7593    0.7805
3388.909    0.7273    0.7485
3388.929    0.6081    0.6259
3388.949    0.4703    0.4754
3388.969    0.4180    0.4088
3388.989    0.4906    0.4851
3389.009    0.6431    0.6474
3389.029    0.7838    0.7838
3389.049    0.8553    0.8333
3389.069    0.8373    0.8185
# 009519  35  3388.376  3389.054
3388.376    0.7254    0.7269
3388.396    0.7520    0.7513
3388.416    0.7681    0.7561
3388.436    0.7539    0.7534
3388.456    0.7502    0.7525
3388.476    0.7535    0.7565
3388.495    0.7521    0.7602
3388.515    0.7362    0.7540
3388.535    0.7137    0.7288
3388.555    0.6847    0.6819
3388.575    0.6259    0.6209
3388.595    0.5737    0.5599
3388.615    0.5223    0.5112
3388.635    0.4790    0.4782
3388.655    0.4521    0.4539
3388.675    0.4202    0.4286
3388.695    0.3946    0.3988
3388.715    0.3757    0.3720
3388.735    0.3617    0.3619
3388.755    0.3782    0.3808
3388.775    0.4293    0.4315
3388.794    0.5070    0.5022
3388.814    0.5929    0.5859
3388.834    0.6699    0.6624
3388.854    0.7298    0.7178
3388.874    0.7451    0.7435
3388.894    0.7478    0.7393
3388.914    0.7180    0.7143
3388.934    0.6787    0.6863
3388.954    0.6668    0.6733
3388.974    0.6861    0.6868
3388.994    0.7203    0.7253
3389.014    0.7654    0.7768
3389.034    0.8211    0.8262
3389.054    0.8692    0.8630
# 009829  35  3388.377  3389.055
3388.377    0.8117    0.7502
3388.397    0.7860    0.7029
3388.417    0.6899    0.6305
3388.437    0.5725    0.5620
3388.457    0.4890    0.5241
3388.476    0.4985    0.5409
3388.496    0.5902    0.6213
3388.516    0.7053    0.7330
3388.536    0.7791    0.8106
3388.556    0.7609    0.7916
3388.576    0.6402    0.6552
3388.596    0.4634    0.4634
3388.616    0.3394    0.3399
3388.636    0.3637    0.3611
3388.656    0.4740    0.4732
3388.676    0.5304    0.5474
3388.696    0.4881    0.5035
3388.716    0.3686    0.3680
3388.736    0.2395    0.2362
3388.756    0.1925    0.1967
3388.775    0.2658    0.2668
3388.795    0.4185    0.4062
3388.815    0.5589    0.5374
3388.835    0.6408    0.6314
3388.855    0.7115    0.7097
3388.875    0.7725    0.7811
3388.895    0.7965    0.8110
3388.915    0.7379    0.7518
3388.935    0.5979    0.6033
3388.955    0.4602    0.4578
3388.975    0.4500    0.4409
3388.995    0.5890    0.5732
3389.015    0.7547    0.7456
3389.035    0.8472    0.8429
3389.055    0.8549    0.8463
# 010321  35  3388.377  3389.054
3388.377    0.7518    0.7153
3388.396    0.7364    0.6808
3388.416    0.6575    0.6200
3388.436    0.5703    0.5647
3388.456    0.5138    0.5410
3388.476    0.5289    0.5658
3388.496    0.6020    0.6356
3388.516    0.6879    0.7165
3388.536    0.7371    0.7553
3388.556    0.6912    0.7083
3388.576    0.5742    0.5778
3388.596    0.4324    0.4264
3388.616    0.3457    0.3374
3388.636    0.3531    0.3461
3388.656    0.4035    0.4081
3388.676    0.4381    0.4428
3388.696    0.4016    0.4046
3388.715    0.3186    0.3197
3388.735    0.2382    0.2393
3388.755    0.2198    0.2235
3388.775    0.2855    0.2865
3388.795    0.4080    0.3971
3388.815    0.5338    0.5122
3388.835    0.6272    0.6115
3388.855    0.7010    0.6950
3388.875    0.7454    0.7527
3388.895    0.7374    0.7546
3388.915    0.6633    0.6783
3388.935    0.5456    0.5498
3388.955    0.4485    0.4499
3388.975    0.4555    0.4553
3388.995    0.5687    0.5665
3389.015    0.7110    0.7073
3389.034    0.8045    0.7960
3389.054    0.8333    0.8215
# 011728  36  3388.371  3389.069
3388.371    0.7224    0.7029
3388.391    0.7542    0.6987
3388.411    0.7034    0.6406
3388.431    0.5958    0.5677
3388.451    0.4893    0.5102
3388.471    0.4451    0.4943
3388.491    0.5351    0.5381
3388.511    0.6070    0.6326
3388.531    0.6834    0.7301
3388.551    0.7354    0.7644
3388.571    0.6787    0.6883
3388.591    0.5237    0.5210
3388.611    0.3643    0.3542
3388.630    0.2899    0.2868
3388.650    0.3347    0.3308
3388.670    0.4170    0.4170
3388.690    0.4282    0.4464
3388.710    0.3733    0.3831
3388.730    0.2734    0.2724
3388.750    0.1917    0.1928
3388.770    0.1935    0.1985
3388.790    0.2920    0.2870
3388.810    0.4290    0.4094
3388.830    0.5518    0.5198
3388.850    0.6240    0.6124
3388.870    0.6820    0.6974
3388.890    0.7323    0.7574
3388.910    0.7320    0.7463
3388.930    0.6358    0.6378
3388.949    0.4863    0.4865
3388.969    0.3825    0.3839
3388.989    0.4246    0.4237
3389.009    0.5784    0.5790
3389.029    0.7449    0.7379
3389.049    0.8299    0.8136
3389.069    0.8204    0.8082
# 012067  36  3388.371  3389.069
3388.371    0.7138    0.6925
3388.391    0.7628    0.6939
3388.411    0.7044    0.6353
3388.431    0.5925    0.5590
3388.451    0.4826    0.4973
3388.471    0.4331    0.4780
3388.491    0.4781    0.5201
3388.511    0.5793    0.6160
3388.530    0.6823    0.7147
3388.550    0.7313    0.7603
3388.570    0.6679    0.6942
3388.590    0.5188    0.5270
3388.610    0.3560    0.3495
3388.630    0.2775    0.2669
3388.650    0.3095    0.3028
3388.670    0.3799    0.3816
3388.690    0.4001    0.4088
3388.710    0.3507    0.3539
3388.730    0.2616    0.2576
3388.750    0.1868    0.1892
3388.770    0.1907    0.1987
3388.790    0.2884    0.2838
3388.810    0.4141    0.3966
3388.830    0.5330    0.4977
3388.849    0.6213    0.5845
3388.869    0.6800    0.6772
3388.889    0.7340    0.7494
3388.909    0.7249    0.7495
3388.929    0.6252    0.6445
3388.949    0.4691    0.4776
3388.969    0.3698    0.3669
3388.989    0.4056    0.4058
3389.009    0.5678    0.5685
3389.029    0.7325    0.7364
3389.049    0.8192    0.8164
3389.069    0.8323    0.8108
# 014614  35  3388.377  3389.055
3388.377    0.8080    0.7532
3388.397    0.7925    0.7236
3388.417    0.7203    0.6605
3388.437    0.6090    0.5968
3388.457    0.5287    0.5586
3388.476    0.5298    0.5679
3388.496    0.5925    0.6328
3388.516    0.6917    0.7291
3388.536    0.7741    0.8017
3388.556    0.7739    0.7910
3388.576    0.6593    0.6713
3388.596    0.4879    0.4905
3388.616    0.3664    0.3591
3388.636    0.3632    0.3568
3388.656    0.4343    0.4501
3388.676    0.5096    0.5254
3388.696    0.4964    0.4988
3388.716    0.3834    0.3812
3388.736    0.2592    0.2549
3388.756    0.1999    0.2052
3388.776    0.2569    0.2636
3388.795    0.3995    0.3861
3388.815    0.5420    0.5196
3388.835    0.6476    0.6224
3388.855    0.7211    0.7049
3388.875    0.7631    0.7761
3388.895    0.7909    0.8085
3388.915    0.7420    0.7589
3388.935    0.6041    0.6229
3388.955    0.4739    0.4791
3388.975    0.4542    0.4432
3388.995    0.5723    0.5511
3389.015    0.7290    0.7175
3389.035    0.8270    0.8304
3389.055    0.8622    0.8543
# 014623  35  3388.376  3389.053
3388.376    0.7310    0.6995
3388.396    0.7201    0.6694
3388.415    0.6531    0.6132
3388.435    0.5638    0.5568
3388.455    0.5066    0.5297
3388.475    0.5176    0.5499
3388.495    0.5784    0.6152
3388.515    0.6627    0.6952
3388.535    0.7140    0.7382
3388.555    0.6914    0.6994
3388.575    0.5845    0.5770
3388.595    0.4346    0.4273
3388.615    0.3374    0.3301
3388.635    0.3286    0.3243
3388.655    0.3739    0.3751
3388.675    0.4054    0.4094
3388.695    0.3749    0.3807
3388.714    0.3040    0.3074
3388.734    0.2316    0.2335
3388.754    0.2133    0.2146
3388.774    0.2668    0.2675
3388.794    0.3771    0.3686
3388.814    0.5011    0.4803
3388.834    0.5990    0.5818
3388.854    0.6708    0.6699
3388.874    0.7204    0.7328
3388.894    0.7206    0.7410
3388.914    0.6537    0.6714
3388.934    0.5357    0.5471
3388.954    0.4458    0.4440
3388.974    0.4363    0.4388
3388.994    0.5384    0.5401
3389.013    0.6869    0.6741
3389.033    0.7907    0.7775
3389.053    0.8339    0.8128
# 015062  35  3388.377  3389.055
3388.377    0.8155    0.7741
3388.397    0.8179    0.7420
3388.417    0.7406    0.6803
3388.437    0.6330    0.6180
3388.457    0.5548    0.5785
3388.477    0.5463    0.5857
3388.497    0.6150    0.6491
3388.517    0.7109    0.7440
3388.537    0.7851    0.8168
3388.557    0.7865    0.8093
3388.576    0.6921    0.7031
3388.596    0.5254    0.5258
3388.616    0.3911    0.3878
3388.636    0.3807    0.3797
3388.656    0.4790    0.4786
3388.676    0.5539    0.5682
3388.696    0.5335    0.5512
3388.716    0.4285    0.4283
3388.736    0.2887    0.2846
3388.756    0.2150    0.2181
3388.776    0.2655    0.2708
3388.796    0.4171    0.4060
3388.816    0.5710    0.5466
3388.836    0.6631    0.6498
3388.856    0.7303    0.7269
3388.876    0.7773    0.7921
3388.896    0.8059    0.8239
3388.915    0.7746    0.7854
3388.935    0.6546    0.6611
3388.955    0.5114    0.5174
3388.975    0.4780    0.4702
3388.995    0.5813    0.5664
3389.015    0.7372    0.7264
3389.035    0.8484    0.8375
3389.055    0.8730    0.8616
# 015442  36  3388.371  3389.069
3388.371    0.7513    0.7360
3388.391    0.7921    0.7360
3388.411    0.7553    0.6809
3388.431    0.6616    0.6090
3388.451    0.5525    0.5471
3388.471    0.4869    0.5212
3388.491    0.5055    0.5541
3388.511    0.6053    0.6443
3388.530    0.7168    0.7449
3388.550    0.7771    0.8033
3388.570    0.7360    0.7584
3388.590    0.5929    0.6055
3388.610    0.4164    0.4215
3388.630    0.3254    0.3252
3388.650    0.3734    0.3673
3388.670    0.4757    0.4762
3388.690    0.5210    0.5306
3388.710    0.4615    0.4709
3388.730    0.3388    0.3370
3388.750    0.2289    0.2233
3388.770    0.2016    0.2072
3388.790    0.2919    0.2974
3388.810    0.4460    0.4347
3388.829    0.5713    0.5485
3388.849    0.6611    0.6372
3388.869    0.7160    0.7155
3388.889    0.7637    0.7814
3388.909    0.7773    0.7949
3388.929    0.7000    0.7145
3388.949    0.5446    0.5581
3388.969    0.4346    0.4313
3388.989    0.4590    0.4452
3389.009    0.6157    0.5929
3389.029    0.7621    0.7570
3389.049    0.8426    0.8375
3389.069    0.8339    0.8318
# 016405  35  3388.376  3389.054
3388.376    0.7413    0.6910
3388.396    0.7155    0.6412
3388.416    0.6079    0.5636
3388.436    0.4835    0.4943
3388.456    0.4228    0.4616
3388.476    0.4408    0.4882
3388.496    0.5415    0.5756
3388.516    0.6583    0.6868
3388.536    0.7239    0.7540
3388.556    0.6928    0.7142
3388.576    0.5563    0.5600
3388.596    0.3816    0.3717
3388.616    0.2773    0.2633
3388.636    0.2907    0.2793
3388.656    0.3532    0.3577
3388.675    0.3893    0.3982
3388.695    0.3485    0.3597
3388.715    0.2636    0.2669
3388.735    0.1893    0.1865
3388.755    0.1662    0.1746
3388.775    0.2414    0.2426
3388.795    0.3730    0.3518
3388.815    0.4981    0.4561
3388.835    0.5922    0.5490
3388.855    0.6622    0.6452
3388.875    0.7263    0.7305
3388.895    0.7347    0.7534
3388.915    0.6479    0.6691
3388.935    0.4960    0.5036
3388.955    0.3625    0.3689
3388.975    0.3737    0.3766
3388.994    0.5093    0.5172
3389.014    0.6944    0.6994
3389.034    0.8149    0.8054
3389.054    0.8177    0.8128
# 017336  35  3388.377  3389.055
3388.377    0.7135    0.6543
3388.397    0.6847    0.5933
3388.417    0.5840    0.5119
3388.437    0.4528    0.4399
3388.456    0.3613    0.4024
3388.476    0.3777    0.4194
3388.496    0.4787    0.5045
3388.516    0.6037    0.6295
3388.536    0.6976    0.7268
3388.556    0.6997    0.7266
3388.576    0.6033    0.6079
3388.596    0.4306    0.4296
3388.616    0.3031    0.3030
3388.636    0.2957    0.2994
3388.656    0.3826    0.3872
3388.676    0.4519    0.4640
3388.696    0.4311    0.4496
3388.716    0.3409    0.3491
3388.736    0.2366    0.2362
3388.756    0.1868    0.1901
3388.775    0.2371    0.2341
3388.795    0.3568    0.3382
3388.815    0.4612    0.4433
3388.835    0.5328    0.5264
3388.855    0.5959    0.6058
3388.875    0.6558    0.6861
3388.895    0.6965    0.7298
3388.915    0.6677    0.6868
3388.935    0.5446    0.5542
3388.955    0.4116    0.4152
3388.975    0.4016    0.3845
3388.995    0.5292    0.4952
3389.015    0.6805    0.6607
3389.035    0.7804    0.7651
3389.055    0.7842    0.7698
# 018261  35  3388.376  3389.053
3388.376    0.8098    0.7602
3388.396    0.7912    0.7283
3388.415    0.7140    0.6748
3388.435    0.6224    0.6229
3388.455    0.5666    0.5997
3388.475    0.5851    0.6219
3388.495    0.6525    0.6874
3388.515    0.7369    0.7647
3388.535    0.7838    0.8030
3388.555    0.7396    0.7560
3388.575    0.6153    0.6190
3388.595    0.4609    0.4560
3388.615    0.3697    0.3641
3388.635    0.3899    0.3873
3388.655    0.4648    0.4705
3388.675    0.5058    0.5130
3388.695    0.4564    0.4607
3388.715    0.3465    0.3441
3388.734    0.2451    0.2465
3388.754    0.2205    0.2239
3388.774    0.2974    0.2981
3388.794    0.4347    0.4274
3388.814    0.5778    0.5549
3388.834    0.6817    0.6560
3388.854    0.7403    0.7367
3388.874    0.7885    0.7943
3388.894    0.7764    0.7989
3388.914    0.7031    0.7216
3388.934    0.5788    0.5836
3388.954    0.4793    0.4725
3388.974    0.4800    0.4779
3388.994    0.6017    0.5999
3389.014    0.7475    0.7492
3389.033    0.8486    0.8375
3389.053    0.8692    0.8578
# 019793  35  3388.376  3389.054
3388.376    0.7034    0.6860
3388.396    0.7003    0.6789
3388.416    0.6673    0.6486
3388.436    0.6272    0.6200
3388.456    0.5935    0.6126
3388.476    0.6111    0.6333
3388.496    0.6554    0.6727
3388.516    0.6885    0.7060
3388.536    0.6853    0.7045
3388.556    0.6457    0.6527
3388.576    0.5634    0.5623
3388.595    0.4804    0.4728
3388.615    0.4236    0.4099
3388.635    0.3973    0.3909
3388.655    0.3973    0.3958
3388.675    0.3882    0.3916
3388.695    0.3582    0.3602
3388.715    0.3151    0.3123
3388.735    0.2766    0.2777
3388.755    0.2814    0.2829
3388.775    0.3313    0.3354
3388.795    0.4283    0.4224
3388.815    0.5265    0.5224
3388.835    0.6213    0.6162
3388.855    0.7075    0.6880
3388.875    0.7204    0.7234
3388.894    0.6942    0.7130
3388.914    0.6516    0.6596
3388.934    0.5777    0.5898
3388.954    0.5405    0.5459
3388.974    0.5542    0.5582
3388.994    0.6207    0.6240
3389.014    0.7127    0.7106
3389.034    0.7938    0.7809
3389.054    0.8404    0.8188
# 019911  35  3388.377  3389.055
3388.377    0.8224    0.8063
3388.397    0.8426    0.8070
3388.417    0.8138    0.7741
3388.436    0.7563    0.7379
3388.456    0.7005    0.7166
3388.476    0.6920    0.7263
3388.496    0.7269    0.7656
3388.516    0.7811    0.8145
3388.536    0.8091    0.8381
3388.556    0.7867    0.8032
3388.576    0.7060    0.7032
3388.596    0.5893    0.5781
3388.616    0.5118    0.4956
3388.636    0.5061    0.4918
3388.656    0.5385    0.5337
3388.676    0.5487    0.5503
3388.696    0.4929    0.4993
3388.716    0.3999    0.3999
3388.736    0.3156    0.3124
3388.755    0.2914    0.2939
3388.775    0.3547    0.3588
3388.795    0.4827    0.4795
3388.815    0.6169    0.6069
3388.835    0.7211    0.7117
3388.855    0.8046    0.7898
3388.875    0.8445    0.8398
3388.895    0.8410    0.8476
3388.915    0.7800    0.7998
3388.935    0.6882    0.7114
3388.955    0.6190    0.6364
3388.975    0.6283    0.6326
3388.995    0.6989    0.7060
3389.015    0.8080    0.8069
3389.035    0.8966    0.8796
3389.055    0.9504    0.9072
# 019925  36  3388.371  3389.069
3388.371    0.7323    0.7119
3388.391    0.7667    0.7026
3388.411    0.7127    0.6421
3388.431    0.6055    0.5691
3388.451    0.4998    0.5124
3388.471    0.4546    0.4976
3388.491    0.4966    0.5431
3388.510    0.6024    0.6339
3388.530    0.7027    0.7340
3388.550    0.7428    0.7725
3388.570    0.6831    0.6998
3388.590    0.5294    0.5305
3388.610    0.3646    0.3571
3388.630    0.2903    0.2849
3388.650    0.3396    0.3350
3388.670    0.4233    0.4260
3388.690    0.4458    0.4547
3388.710    0.3777    0.3864
3388.730    0.2702    0.2706
3388.750    0.1889    0.1890
3388.770    0.1905    0.1966
3388.790    0.2922    0.2893
3388.810    0.4346    0.4146
3388.829    0.5500    0.5198
3388.849    0.6381    0.6119
3388.869    0.6945    0.6982
3388.889    0.7425    0.7621
3388.909    0.7332    0.7563
3388.929    0.6320    0.6500
3388.949    0.4811    0.4862
3388.969    0.3839    0.3814
3388.989    0.4300    0.4258
3389.009    0.5920    0.5880
3389.029    0.7485    0.7487
3389.049    0.8264    0.8202
3389.069    0.8314    0.8098
# 020441  36  3388.370  3389.068
3388.370    0.7003    0.6806
3388.390    0.7345    0.6733
3388.410    0.6860    0.6155
3388.430    0.5785    0.5453
3388.450    0.4761    0.4935
3388.470    0.4421    0.4851
3388.490    0.4909    0.5341
3388.510    0.5939    0.6273
3388.530    0.6894    0.7181
3388.550    0.7201    0.7434
3388.570    0.6583    0.6639
3388.590    0.5196    0.5051
3388.610    0.3686    0.3547
3388.630    0.3007    0.2970
3388.650    0.3367    0.3393
3388.670    0.4032    0.4086
3388.689    0.4087    0.4234
3388.709    0.3516    0.3617
3388.729    0.2563    0.2639
3388.749    0.1975    0.1988
3388.769    0.2092    0.2108
3388.789    0.3046    0.2942
3388.809    0.4281    0.4063
3388.829    0.5379    0.5107
3388.849    0.6088    0.6033
3388.869    0.6742    0.6879
3388.889    0.7140    0.7427
3388.909    0.7068    0.7256
3388.929    0.6107    0.6194
3388.949    0.4687    0.4765
3388.969    0.3989    0.3992
3388.988    0.4521    0.4475
3389.008    0.5985    0.5931
3389.028    0.7499    0.7357
3389.048    0.8173    0.8015
3389.068    0.8153    0.7954
# 020719  35  3388.376  3389.054
3388.376    0.7019    0.6852
3388.396    0.7114    0.6893
3388.416    0.6917    0.6670
3388.436    0.6480    0.6411
3388.456    0.6192    0.6312
3388.476    0.6239    0.6461
3388.496    0.6527    0.6789
3388.516    0.6915    0.7089
3388.536    0.6958    0.7099
3388.556    0.6599    0.6662
3388.576    0.5927    0.5849
3388.596    0.4992    0.4960
3388.616    0.4413    0.4333
3388.636    0.4138    0.4103
3388.656    0.4052    0.4114
3388.675    0.4041    0.4075
3388.695    0.3807    0.3796
3388.715    0.3339    0.3336
3388.735    0.2941    0.2961
3388.755    0.2961    0.2944
3388.775    0.3330    0.3391
3388.795    0.4269    0.4207
3388.815    0.5250    0.5187
3388.835    0.6245    0.6122
3388.855    0.6899    0.6852
3388.875    0.7163    0.7234
3388.895    0.7078    0.7175
3388.915    0.6673    0.6705
3388.935    0.6042    0.6067
3388.955    0.5631    0.5635
3388.975    0.5643    0.5699
3388.994    0.6328    0.6230
3389.014    0.7068    0.7031
3389.034    0.7704    0.7745
3389.054    0.8268    0.8181
# 020741  35  3388.376  3389.054
3388.376    0.7359    0.6989
3388.396    0.7253    0.6671
3388.416    0.6476    0.6060
3388.436    0.5574    0.5497
3388.456    0.4975    0.5249
3388.476    0.5045    0.5489
3388.496    0.5809    0.6184
3388.516    0.6711    0.7011
3388.536    0.7171    0.7428
3388.556    0.6874    0.6981
3388.576    0.5716    0.5677
3388.595    0.4294    0.4211
3388.615    0.3366    0.3240
3388.635    0.3308    0.3237
3388.655    0.3744    0.3807
3388.675    0.4055    0.4164
3388.695    0.3775    0.3831
3388.715    0.3000    0.2986
3388.735    0.2197    0.2218
3388.755    0.2005    0.2058
3388.775    0.2670    0.2641
3388.795    0.3811    0.3695
3388.815    0.5056    0.4831
3388.835    0.6019    0.5851
3388.855    0.6751    0.6739
3388.875    0.7308    0.7374
3388.894    0.7276    0.7449
3388.914    0.6615    0.6733
3388.934    0.5293    0.5439
3388.954    0.4295    0.4377
3388.974    0.4377    0.4353
3388.994    0.5445    0.5433
3389.014    0.6963    0.6887
3389.034    0.8035    0.7883
3389.054    0.8335    0.8164
# 020752  36  3388.371  3389.069
3388.371    0.7138    0.7203
3388.391    0.7713    0.7471
3388.411    0.7652    0.7333
3388.431    0.7135    0.7031
3388.451    0.6702    0.6803
3388.470    0.6654    0.6800
3388.490    0.6838    0.7047
3388.510    0.7135    0.7411
3388.530    0.7471    0.7624
3388.550    0.7349    0.7405
3388.570    0.6676    0.6654
3388.590    0.5631    0.5592
3388.610    0.4767    0.4667
3388.630    0.4306    0.4236
3388.650    0.4354    0.4282
3388.670    0.4366    0.4425
3388.690    0.4192    0.4267
3388.710    0.3710    0.3721
3388.730    0.3056    0.3071
3388.750    0.2751    0.2732
3388.770    0.2897    0.2972
3388.789    0.3780    0.3714
3388.809    0.4906    0.4800
3388.829    0.5976    0.5916
3388.849    0.6945    0.6860
3388.869    0.7540    0.7497
3388.889    0.7746    0.7697
3388.909    0.7434    0.7369
3388.929    0.6519    0.6627
3388.949    0.5817    0.5856
3388.969    0.5530    0.5539
3388.989    0.5856    0.5917
3389.009    0.6716    0.6795
3389.029    0.7659    0.7729
3389.049    0.8431    0.8366
3389.069    0.8740    0.8642
# 021165  35  3388.376  3389.054
3388.376    0.8147    0.7761
3388.396    0.8106    0.7475
3388.416    0.7350    0.6880
3388.436    0.6437    0.6286
3388.456    0.5708    0.5943
3388.476    0.5691    0.6072
3388.496    0.6321    0.6724
3388.516    0.7290    0.7623
3388.536    0.7962    0.8232
3388.556    0.7863    0.7995
3388.576    0.6640    0.6703
3388.596    0.4907    0.4890
3388.615    0.3727    0.3720
3388.635    0.3842    0.3797
3388.655    0.4845    0.4801
3388.675    0.5435    0.5530
3388.695    0.5028    0.5155
3388.715    0.3861    0.3858
3388.735    0.2570    0.2535
3388.755    0.2045    0.2061
3388.775    0.2669    0.2729
3388.795    0.4181    0.4122
3388.815    0.5723    0.5517
3388.835    0.6753    0.6555
3388.855    0.7485    0.7359
3388.875    0.7971    0.8013
3388.895    0.8085    0.8249
3388.915    0.7528    0.7658
3388.934    0.6197    0.6334
3388.954    0.4902    0.4931
3388.974    0.4729    0.4647
3388.994    0.5834    0.5782
3389.014    0.7473    0.7422
3389.034    0.8584    0.8484
3389.054    0.8772    0.8690
# 021172  36  3388.370  3389.068
3388.370    0.7777    0.7384
3388.390    0.8002    0.7308
3388.410    0.7318    0.6699
3388.430    0.6273    0.5953
3388.450    0.5220    0.5352
3388.470    0.4797    0.5176
3388.490    0.5196    0.5638
3388.510    0.6295    0.6640
3388.530    0.7256    0.7668
3388.550    0.7631    0.8022
3388.570    0.7011    0.7203
3388.590    0.5324    0.5373
3388.610    0.3632    0.3567
3388.629    0.2992    0.2945
3388.649    0.3721    0.3607
3388.669    0.4537    0.4638
3388.689    0.4751    0.4876
3388.709    0.3966    0.4025
3388.729    0.2739    0.2699
3388.749    0.1812    0.1811
3388.769    0.1857    0.1945
3388.789    0.3062    0.3019
3388.809    0.4641    0.4399
3388.829    0.5832    0.5536
3388.849    0.6628    0.6433
3388.869    0.7261    0.7281
3388.889    0.7732    0.7907
3388.909    0.7686    0.7804
3388.928    0.6528    0.6713
3388.948    0.4855    0.4959
3388.968    0.3915    0.3861
3388.988    0.4462    0.4408
3389.008    0.6170    0.6179
3389.028    0.7816    0.7825
3389.048    0.8580    0.8474
3389.068    0.8519    0.8304
# 022203  35  3388.376  3389.054
3388.376    0.7226    0.6842
3388.396    0.7124    0.6630
3388.416    0.6425    0.6102
3388.436    0.5668    0.5589
3388.456    0.5146    0.5362
3388.476    0.5174    0.5577
3388.496    0.5882    0.6193
3388.516    0.6574    0.6909
3388.536    0.7002    0.7258
3388.556    0.6814    0.6855
3388.576    0.5813    0.5724
3388.595    0.4527    0.4442
3388.615    0.3618    0.3531
3388.635    0.3409    0.3401
3388.655    0.3707    0.3770
3388.675    0.3997    0.4018
3388.695    0.3656    0.3741
3388.715    0.3044    0.3046
3388.735    0.2417    0.2404
3388.755    0.2193    0.2270
3388.775    0.2807    0.2782
3388.795    0.3848    0.3735
3388.815    0.5040    0.4808
3388.835    0.5970    0.5809
3388.855    0.6677    0.6665
3388.875    0.7180    0.7241
3388.894    0.7119    0.7290
3388.914    0.6479    0.6657
3388.934    0.5446    0.5562
3388.954    0.4633    0.4668
3388.974    0.4754    0.4630
3388.994    0.5546    0.5525
3389.014    0.6766    0.6787
3389.034    0.7836    0.7734
3389.054    0.8219    0.8095
# 023530  35  3388.377  3389.055
3388.377    0.7218    0.6650
3388.397    0.7099    0.6065
3388.416    0.6076    0.5260
3388.436    0.4709    0.4458
3388.456    0.3665    0.3935
3388.476    0.3460    0.3960
3388.496    0.4289    0.4722
3388.516    0.5632    0.6013
3388.536    0.6822    0.7150
3388.556    0.7053    0.7335
3388.576    0.6169    0.6222
3388.596    0.4420    0.4327
3388.616    0.2797    0.2820
3388.636    0.2575    0.2593
3388.656    0.3512    0.3491
3388.676    0.4338    0.4474
3388.696    0.4280    0.4539
3388.716    0.3421    0.3566
3388.735    0.2317    0.2358
3388.755    0.1639    0.1657
3388.775    0.1972    0.1955
3388.795    0.3187    0.2997
3388.815    0.4431    0.4141
3388.835    0.5181    0.5026
3388.855    0.5727    0.5820
3388.875    0.6380    0.6665
3388.895    0.6910    0.7224
3388.915    0.6580    0.6914
3388.935    0.5466    0.5560
3388.955    0.3995    0.3930
3388.975    0.3406    0.3319
3388.995    0.4525    0.4309
3389.015    0.6394    0.6142
3389.035    0.7659    0.7489
3389.055    0.7874    0.7713
# 025002  35  3388.377  3389.054
3388.377    0.7658    0.7466
3388.396    0.7743    0.7323
3388.416    0.7219    0.6879
3388.436    0.6574    0.6427
3388.456    0.6052    0.6210
3388.476    0.6055    0.6378
3388.496    0.6580    0.6896
3388.516    0.7221    0.7499
3388.536    0.7577    0.7764
3388.556    0.7249    0.7337
3388.576    0.6156    0.6217
3388.596    0.4948    0.4888
3388.616    0.4109    0.4042
3388.636    0.4088    0.4018
3388.656    0.4495    0.4486
3388.676    0.4720    0.4757
3388.696    0.4404    0.4386
3388.715    0.3533    0.3574
3388.735    0.2752    0.2769
3388.755    0.2578    0.2560
3388.775    0.3097    0.3125
3388.795    0.4240    0.4219
3388.815    0.5527    0.5425
3388.835    0.6577    0.6474
3388.855    0.7342    0.7290
3388.875    0.7716    0.7793
3388.895    0.7704    0.7791
3388.915    0.7109    0.7148
3388.935    0.5973    0.6080
3388.955    0.5194    0.5222
3388.975    0.5187    0.5195
3388.995    0.6053    0.6059
3389.015    0.7249    0.7256
3389.034    0.8283    0.8115
3389.054    0.8646    0.8488
# 025414  35  3388.377  3389.055
3388.377    0.7377    0.6861
3388.397    0.7248    0.6424
3388.417    0.6285    0.5627
3388.437    0.5016    0.4835
3388.457    0.4012    0.4318
3388.477    0.3841    0.4358
3388.496    0.4698    0.5057
3388.516    0.5950    0.6276
3388.536    0.7024    0.7342
3388.556    0.7238    0.7489
3388.576    0.6190    0.6346
3388.596    0.4380    0.4394
3388.616    0.2869    0.2822
3388.636    0.2613    0.2528
3388.656    0.3340    0.3290
3388.676    0.3950    0.4060
3388.696    0.3836    0.4011
3388.716    0.3115    0.3157
3388.736    0.2180    0.2132
3388.756    0.1617    0.1661
3388.776    0.2000    0.2091
3388.796    0.3277    0.3147
3388.815    0.4599    0.4189
3388.835    0.5478    0.5084
3388.855    0.6140    0.5966
3388.875    0.6730    0.6902
3388.895    0.7112    0.7492
3388.915    0.6879    0.7148
3388.935    0.5562    0.5716
3388.955    0.3963    0.4010
3388.975    0.3474    0.3385
3388.995    0.4492    0.4437
3389.015    0.6387    0.6346
3389.035    0.7802    0.7748
3389.055    0.8264    0.8035
# 025670  35  3388.377  3389.055
3388.377    0.7737    0.7285
3388.397    0.7614    0.6868
3388.417    0.6750    0.6139
3388.437    0.5500    0.5426
3388.457    0.4664    0.4997
3388.477    0.4678    0.5107
3388.497    0.5435    0.5860
3388.517    0.6583    0.6973
3388.537    0.7514    0.7807
3388.556    0.7537    0.7732
3388.576    0.6419    0.6455
3388.596    0.4500    0.4479
3388.616    0.3087    0.3023
3388.636    0.3036    0.2948
3388.656    0.3899    0.3886
3388.676    0.4565    0.4658
3388.696    0.4331    0.4445
3388.716    0.3299    0.3381
3388.736    0.2268    0.2227
3388.756    0.1738    0.1783
3388.776    0.2312    0.2363
3388.796    0.3729    0.3591
3388.816    0.5111    0.4803
3388.836    0.6179    0.5745
3388.856    0.6795    0.6619
3388.875    0.7301    0.7422
3388.895    0.7610    0.7869
3388.915    0.7114    0.7377
3388.935    0.5780    0.5859
3388.955    0.4166    0.4200
3388.975    0.3790    0.3761
3388.995    0.5014    0.4984
3389.015    0.6855    0.6883
3389.035    0.8183    0.8140
3389.055    0.8541    0.8343
# 026381  35  3388.377  3389.055
3388.377    0.7993    0.7415
3388.397    0.7721    0.6907
3388.416    0.6987    0.6183
3388.436    0.5739    0.5429
3388.456    0.4630    0.4920
3388.476    0.4497    0.4947
3388.496    0.5269    0.5677
3388.516    0.6458    0.6863
3388.536    0.7442    0.7856
3388.556    0.7628    0.7969
3388.576    0.6665    0.6875
3388.596    0.4870    0.4997
3388.616    0.3515    0.3515
3388.636    0.3555    0.3417
3388.656    0.4388    0.4446
3388.676    0.5171    0.5347
3388.696    0.5092    0.5122
3388.716    0.3845    0.3842
3388.736    0.2454    0.2403
3388.755    0.1708    0.1753
3388.775    0.2175    0.2202
3388.795    0.3546    0.3480
3388.815    0.5012    0.4844
3388.835    0.6056    0.5861
3388.855    0.6734    0.6680
3388.875    0.7427    0.7463
3388.895    0.7804    0.7952
3388.915    0.7405    0.7661
3388.935    0.6197    0.6394
3388.955    0.4754    0.4848
3388.975    0.4458    0.4341
3388.995    0.5668    0.5411
3389.015    0.7359    0.7138
3389.035    0.8341    0.8245
3389.055    0.8451    0.8346
# 027435  35  3388.376  3389.054
3388.376    0.8013    0.7459
3388.396    0.7889    0.7005
3388.416    0.6934    0.6298
3388.436    0.5735    0.5627
3388.456    0.4908    0.5241
3388.476    0.4936    0.5396
3388.496    0.5841    0.6174
3388.516    0.6978    0.7263
3388.536    0.7718    0.8033
3388.556    0.7633    0.7865
3388.576    0.6445    0.6545
3388.596    0.4631    0.4655
3388.616    0.3395    0.3399
3388.636    0.3588    0.3553
3388.656    0.4553    0.4647
3388.675    0.5310    0.5415
3388.695    0.4958    0.5110
3388.715    0.3813    0.3832
3388.735    0.2520    0.2484
3388.755    0.1932    0.1984
3388.775    0.2633    0.2636
3388.795    0.4138    0.3987
3388.815    0.5493    0.5292
3388.835    0.6409    0.6237
3388.855    0.7023    0.7019
3388.875    0.7532    0.7730
3388.895    0.7851    0.8045
3388.915    0.7349    0.7489
3388.935    0.5968    0.6039
3388.955    0.4606    0.4584
3388.975    0.4477    0.4355
3388.994    0.5706    0.5530
3389.014    0.7310    0.7251
3389.034    0.8364    0.8310
3389.054    0.8553    0.8416
# 029432  36  3388.372  3389.070
3388.372    0.7315    0.7142
3388.392    0.7775    0.7219
3388.412    0.7428    0.6703
3388.432    0.6400    0.5994
3388.452    0.5346    0.5386
3388.472    0.4802    0.5142
3388.492    0.5075    0.5471
3388.512    0.6003    0.6349
3388.532    0.7023    0.7364
3388.552    0.7572    0.7870
3388.572    0.7243    0.7333
3388.592    0.5826    0.5777
3388.611    0.4069    0.4094
3388.631    0.3223    0.3159
3388.651    0.3548    0.3512
3388.671    0.4363    0.4505
3388.691    0.4785    0.5014
3388.711    0.4394    0.4467
3388.731    0.3282    0.3228
3388.751    0.2156    0.2181
3388.771    0.1968    0.2027
3388.791    0.2893    0.2853
3388.811    0.4360    0.4153
3388.831    0.5627    0.5339
3388.851    0.6390    0.6259
3388.871    0.6998    0.7066
3388.891    0.7516    0.7702
3388.911    0.7589    0.7754
3388.931    0.6764    0.6863
3388.951    0.5278    0.5309
3388.970    0.4178    0.4178
3388.990    0.4427    0.4313
3389.010    0.5869    0.5733
3389.030    0.7413    0.7364
3389.050    0.8234    0.8232
3389.070    0.8325    0.8241
# 031965  36  3388.372  3389.069
3388.372    0.7258    0.6969
3388.391    0.7540    0.6990
3388.411    0.7029    0.6458
3388.431    0.6080    0.5752
3388.451    0.5100    0.5177
3388.471    0.4624    0.4997
3388.491    0.4981    0.5388
3388.511    0.5880    0.6278
3388.531    0.6882    0.7231
3388.551    0.7320    0.7598
3388.571    0.6831    0.6906
3388.591    0.5342    0.5293
3388.611    0.3715    0.3622
3388.631    0.2935    0.2875
3388.651    0.3363    0.3282
3388.671    0.3989    0.4118
3388.690    0.4161    0.4413
3388.710    0.3784    0.3815
3388.730    0.2721    0.2705
3388.750    0.1846    0.1863
3388.770    0.1770    0.1839
3388.790    0.2719    0.2653
3388.810    0.4084    0.3874
3388.830    0.5399    0.5030
3388.850    0.6180    0.6003
3388.870    0.6812    0.6871
3388.890    0.7350    0.7489
3388.910    0.7188    0.7420
3388.930    0.6323    0.6393
3388.950    0.4836    0.4828
3388.970    0.3781    0.3811
3388.989    0.4151    0.4129
3389.009    0.5690    0.5613
3389.029    0.7264    0.7226
3389.049    0.8125    0.8069
3389.069    0.8134    0.8085
# 032673  36  3388.371  3389.068
3388.371    0.6939    0.6506
3388.391    0.6937    0.6172
3388.410    0.6232    0.5463
3388.430    0.5038    0.4670
3388.450    0.3875    0.4094
3388.470    0.3529    0.3982
3388.490    0.4151    0.4531
3388.510    0.5374    0.5655
3388.530    0.6624    0.6831
3388.550    0.6952    0.7313
3388.570    0.6449    0.6604
3388.590    0.5020    0.4941
3388.610    0.3373    0.3296
3388.630    0.2659    0.2655
3388.650    0.3138    0.3154
3388.670    0.3944    0.4013
3388.690    0.4057    0.4285
3388.710    0.3560    0.3660
3388.729    0.2577    0.2652
3388.749    0.1870    0.1889
3388.769    0.1919    0.1942
3388.789    0.2887    0.2749
3388.809    0.4056    0.3800
3388.829    0.4957    0.4705
3388.849    0.5478    0.5520
3388.869    0.6069    0.6390
3388.889    0.6668    0.7088
3388.909    0.6795    0.7079
3388.929    0.5954    0.6060
3388.949    0.4450    0.4514
3388.969    0.3616    0.3595
3388.989    0.4362    0.4123
3389.009    0.5869    0.5724
3389.028    0.7310    0.7152
3389.048    0.7869    0.7727
3389.068    0.7782    0.7451
# 033932  35  3388.377  3389.055
3388.377    0.7838    0.7721
3388.397    0.8082    0.7709
3388.417    0.7782    0.7342
3388.437    0.7110    0.6910
3388.457    0.6531    0.6654
3388.477    0.6458    0.6733
3388.497    0.6794    0.7158
3388.517    0.7352    0.7729
3388.537    0.7809    0.8065
3388.557    0.7679    0.7779
3388.577    0.6856    0.6755
3388.597    0.5493    0.5378
3388.616    0.4436    0.4412
3388.636    0.4302    0.4254
3388.656    0.4783    0.4794
3388.676    0.5149    0.5278
3388.696    0.5032    0.5056
3388.716    0.4150    0.4122
3388.736    0.3023    0.3069
3388.756    0.2594    0.2595
3388.776    0.3023    0.3021
3388.796    0.4166    0.4144
3388.816    0.5599    0.5469
3388.836    0.6694    0.6610
3388.856    0.7525    0.7463
3388.876    0.8106    0.8009
3388.896    0.8061    0.8117
3388.916    0.7497    0.7600
3388.935    0.6518    0.6616
3388.955    0.5549    0.5596
3388.975    0.5277    0.5300
3388.995    0.6042    0.5980
3389.015    0.7251    0.7180
3389.035    0.8236    0.8188
3389.055    0.8702    0.8648
# 035185  36  3388.371  3389.069
3388.371    0.6762    0.6792
3388.391    0.7310    0.7194
3388.411    0.7437    0.7211
3388.431    0.7198    0.7018
3388.451    0.6914    0.6828
3388.471    0.6694    0.6800
3388.491    0.6611    0.6976
3388.511    0.7052    0.7254
3388.531    0.7316    0.7425
3388.551    0.7106    0.7273
3388.571    0.6677    0.6713
3388.590    0.5970    0.5932
3388.610    0.5249    0.5144
3388.630    0.4831    0.4660
3388.650    0.4559    0.4530
3388.670    0.4445    0.4543
3388.690    0.4354    0.4417
3388.710    0.4068    0.4036
3388.730    0.3597    0.3547
3388.750    0.3210    0.3247
3388.770    0.3332    0.3374
3388.790    0.3979    0.3966
3388.810    0.4865    0.4870
3388.830    0.5951    0.5856
3388.850    0.6898    0.6724
3388.870    0.7497    0.7328
3388.890    0.7677    0.7561
3388.909    0.7264    0.7398
3388.929    0.6753    0.6907
3388.949    0.6257    0.6353
3388.969    0.6095    0.6067
3388.989    0.6179    0.6255
3389.009    0.6856    0.6849
3389.029    0.7638    0.7579
3389.049    0.8188    0.8170
3389.069    0.8490    0.8502
# 035265  36  3388.372  3389.070
3388.372    0.7556    0.7340
3388.392    0.7827    0.7204
3388.412    0.7243    0.6615
3388.432    0.6234    0.5935
3388.452    0.5294    0.5441
3388.472    0.4939    0.5379
3388.492    0.5464    0.5893
3388.511    0.6518    0.6784
3388.531    0.7384    0.7675
3388.551    0.7619    0.7894
3388.571    0.6879    0.7015
3388.591    0.5286    0.5275
3388.611    0.3724    0.3658
3388.631    0.3175    0.3166
3388.651    0.3909    0.3862
3388.671    0.4811    0.4810
3388.691    0.4873    0.4966
3388.711    0.4012    0.4090
3388.731    0.2816    0.2808
3388.751    0.2025    0.2011
3388.771    0.2175    0.2222
3388.791    0.3261    0.3298
3388.811    0.4813    0.4632
3388.830    0.6058    0.5691
3388.850    0.6800    0.6575
3388.870    0.7283    0.7362
3388.890    0.7761    0.7878
3388.910    0.7427    0.7674
3388.930    0.6355    0.6512
3388.950    0.4890    0.4925
3388.970    0.4090    0.4081
3388.990    0.4818    0.4725
3389.010    0.6436    0.6371
3389.030    0.7845    0.7831
3389.050    0.8397    0.8391
3389.070    0.8391    0.8241
# 036512  36  3388.372  3389.070
3388.372    0.7502    0.7261
3388.392    0.7741    0.7070
3388.412    0.7142    0.6439
3388.432    0.6001    0.5725
3388.452    0.5041    0.5199
3388.471    0.4685    0.5105
3388.491    0.5244    0.5601
3388.511    0.6272    0.6583
3388.531    0.7188    0.7546
3388.551    0.7542    0.7827
3388.571    0.6845    0.6997
3388.591    0.5275    0.5278
3388.611    0.3663    0.3638
3388.631    0.3141    0.3097
3388.651    0.3824    0.3757
3388.671    0.4586    0.4704
3388.691    0.4746    0.4901
3388.711    0.4041    0.4077
3388.731    0.2843    0.2817
3388.751    0.1997    0.2005
3388.771    0.2107    0.2187
3388.790    0.3242    0.3170
3388.810    0.4687    0.4469
3388.830    0.5790    0.5554
3388.850    0.6561    0.6419
3388.870    0.7196    0.7214
3388.890    0.7658    0.7761
3388.910    0.7502    0.7605
3388.930    0.6342    0.6482
3388.950    0.4845    0.4894
3388.970    0.4078    0.4008
3388.990    0.4663    0.4614
3389.010    0.6405    0.6255
3389.030    0.7707    0.7727
3389.050    0.8293    0.8283
3389.070    0.8136    0.8110
# 038647  35  3388.377  3389.055
3388.377    0.7900    0.7499
3388.397    0.7748    0.7114
3388.417    0.6894    0.6474
3388.437    0.5893    0.5891
3388.457    0.5351    0.5630
3388.477    0.5466    0.5886
3388.497    0.6219    0.6633
3388.516    0.7233    0.7473
3388.536    0.7779    0.7938
3388.556    0.7325    0.7464
3388.576    0.5966    0.6003
3388.596    0.4275    0.4250
3388.616    0.3303    0.3260
3388.636    0.3574    0.3487
3388.656    0.4278    0.4337
3388.676    0.4674    0.4773
3388.696    0.4277    0.4278
3388.716    0.3189    0.3170
3388.736    0.2232    0.2223
3388.756    0.2038    0.2095
3388.776    0.2879    0.2897
3388.796    0.4267    0.4180
3388.816    0.5666    0.5396
3388.835    0.6613    0.6330
3388.855    0.7293    0.7178
3388.875    0.7734    0.7825
3388.895    0.7727    0.7905
3388.915    0.6896    0.7078
3388.935    0.5441    0.5565
3388.955    0.4354    0.4342
3388.975    0.4483    0.4406
3388.995    0.5782    0.5753
3389.015    0.7357    0.7382
3389.035    0.8348    0.8344
3389.055    0.8618    0.8496
# 038747  35  3388.377  3389.054
3388.377    0.7078    0.7063
3388.396    0.7495    0.7311
3388.416    0.7509    0.7273
3388.436    0.7258    0.7102
3388.456    0.6942    0.6986
3388.476    0.6823    0.7031
3388.496    0.6987    0.7228
3388.516    0.7293    0.7442
3388.536    0.7350    0.7473
3388.556    0.7027    0.7161
3388.576    0.6519    0.6512
3388.596    0.5840    0.5715
3388.616    0.5116    0.5049
3388.636    0.4729    0.4688
3388.656    0.4555    0.4577
3388.676    0.4461    0.4494
3388.696    0.4268    0.4242
3388.715    0.3805    0.3846
3388.735    0.3440    0.3450
3388.755    0.3346    0.3333
3388.775    0.3642    0.3648
3388.795    0.4326    0.4358
3388.815    0.5331    0.5288
3388.835    0.6371    0.6226
3388.855    0.7075    0.6994
3388.875    0.7451    0.7458
3388.895    0.7452    0.7537
3388.915    0.7168    0.7241
3388.935    0.6734    0.6731
3388.955    0.6317    0.6298
3388.975    0.6193    0.6214
3388.995    0.6503    0.6569
3389.015    0.7198    0.7216
3389.034    0.7890    0.7856
3389.054    0.8466    0.8358
# 038853  36  3388.372  3389.070
3388.372    0.8113    0.7847
3388.392    0.8416    0.8009
3388.412    0.8207    0.7642
3388.432    0.7565    0.7107
3388.452    0.6586    0.6667
3388.472    0.6155    0.6542
3388.492    0.6437    0.6861
3388.512    0.7203    0.7539
3388.532    0.8020    0.8221
3388.552    0.8257    0.8402
3388.571    0.7581    0.7723
3388.591    0.6006    0.6153
3388.611    0.4538    0.4509
3388.631    0.3945    0.3872
3388.651    0.4443    0.4501
3388.671    0.5355    0.5490
3388.691    0.5638    0.5692
3388.711    0.4794    0.4754
3388.731    0.3327    0.3287
3388.751    0.2259    0.2270
3388.771    0.2303    0.2353
3388.791    0.3491    0.3485
3388.811    0.5132    0.5021
3388.831    0.6525    0.6315
3388.851    0.7440    0.7238
3388.871    0.7978    0.7954
3388.891    0.8314    0.8420
3388.910    0.8143    0.8316
3388.930    0.7198    0.7367
3388.950    0.5868    0.5894
3388.970    0.5014    0.4942
3388.990    0.5455    0.5354
3389.010    0.6890    0.6814
3389.030    0.8213    0.8221
3389.050    0.8865    0.8865
3389.070    0.8954    0.8857
# 039506  36  3388.372  3389.070
3388.372    0.8389    0.8228
3388.392    0.8925    0.8381
3388.412    0.8764    0.8013
3388.432    0.7976    0.7463
3388.452    0.7075    0.6934
3388.472    0.6394    0.6653
3388.492    0.6405    0.6845
3388.512    0.7068    0.7534
3388.532    0.8000    0.8379
3388.551    0.8507    0.8865
3388.571    0.8257    0.8606
3388.591    0.7053    0.7343
3388.611    0.5343    0.5565
3388.631    0.4597    0.4526
3388.651    0.5189    0.4992
3388.671    0.6331    0.6197
3388.691    0.6633    0.6687
3388.711    0.5762    0.5781
3388.731    0.4025    0.3973
3388.751    0.2477    0.2420
3388.771    0.2063    0.2102
3388.791    0.3119    0.3181
3388.811    0.4939    0.4955
3388.831    0.6555    0.6477
3388.851    0.7560    0.7435
3388.871    0.8228    0.8104
3388.890    0.8688    0.8618
3388.910    0.8744    0.8825
3388.930    0.8156    0.8331
3388.950    0.6904    0.7091
3388.970    0.5848    0.5922
3388.990    0.6094    0.5954
3389.010    0.7327    0.7198
3389.030    0.8584    0.8531
3389.050    0.9268    0.9122
3389.070    0.9207    0.9045
# 039822  36  3388.371  3389.069
3388.371    0.7725    0.7534
3388.391    0.8302    0.7736
3388.411    0.8004    0.7325
3388.431    0.7209    0.6688
3388.451    0.6192    0.6102
3388.471    0.5461    0.5813
3388.491    0.5603    0.6042
3388.511    0.6411    0.6803
3388.531    0.7432    0.7752
3388.551    0.7984    0.8314
3388.570    0.7739    0.7997
3388.590    0.6417    0.6622
3388.610    0.4692    0.4794
3388.630    0.3779    0.3700
3388.650    0.4065    0.4009
3388.670    0.5062    0.5107
3388.690    0.5686    0.5717
3388.710    0.5093    0.5126
3388.730    0.3688    0.3684
3388.750    0.2410    0.2376
3388.770    0.2027    0.2054
3388.790    0.2826    0.2897
3388.810    0.4429    0.4366
3388.830    0.5935    0.5716
3388.850    0.6928    0.6682
3388.869    0.7497    0.7415
3388.889    0.7892    0.8057
3388.909    0.8226    0.8264
3388.929    0.7509    0.7619
3388.949    0.6059    0.6180
3388.969    0.4880    0.4864
3388.989    0.4912    0.4817
3389.009    0.6276    0.6132
3389.029    0.7732    0.7730
3389.049    0.8576    0.8600
3389.069    0.8778    0.8634
# 040118  35  3388.377  3389.055
3388.377    0.8143    0.7630
3388.397    0.8045    0.7160
3388.417    0.7176    0.6427
3388.437    0.5910    0.5698
3388.456    0.5004    0.5226
3388.476    0.4824    0.5248
3388.496    0.5551    0.5965
3388.516    0.6722    0.7125
3388.536    0.7609    0.8084
3388.556    0.7842    0.8171
3388.576    0.6845    0.7045
3388.596    0.4958    0.5099
3388.616    0.3546    0.3569
3388.636    0.3587    0.3520
3388.656    0.4741    0.4653
3388.676    0.5591    0.5603
3388.696    0.5225    0.5343
3388.716    0.3984    0.3981
3388.736    0.2538    0.2463
3388.756    0.1763    0.1795
3388.775    0.2278    0.2321
3388.795    0.3740    0.3714
3388.815    0.5230    0.5140
3388.835    0.6350    0.6146
3388.855    0.7073    0.6934
3388.875    0.7628    0.7695
3388.895    0.8059    0.8171
3388.915    0.7630    0.7861
3388.935    0.6308    0.6545
3388.955    0.4817    0.4928
3388.975    0.4591    0.4413
3388.995    0.5752    0.5555
3389.015    0.7432    0.7340
3389.035    0.8576    0.8445
3389.055    0.8710    0.8529
# 040133  36  3388.372  3389.070
3388.372    0.7398    0.7140
3388.392    0.7720    0.7125
3388.412    0.7142    0.6528
3388.432    0.6033    0.5768
3388.452    0.5054    0.5158
3388.472    0.4570    0.4974
3388.491    0.4968    0.5375
3388.511    0.6034    0.6333
3388.531    0.7081    0.7374
3388.551    0.7466    0.7802
3388.571    0.6847    0.7076
3388.591    0.5291    0.5315
3388.611    0.3560    0.3490
3388.631    0.2790    0.2723
3388.651    0.3232    0.3226
3388.671    0.4096    0.4127
3388.691    0.4330    0.4382
3388.711    0.3677    0.3702
3388.731    0.2644    0.2589
3388.751    0.1812    0.1828
3388.771    0.1866    0.1951
3388.791    0.2911    0.2908
3388.811    0.4368    0.4149
3388.830    0.5580    0.5165
3388.850    0.6402    0.6081
3388.870    0.7031    0.6989
3388.890    0.7586    0.7691
3388.910    0.7386    0.7659
3388.930    0.6269    0.6543
3388.950    0.4741    0.4797
3388.970    0.3704    0.3678
3388.990    0.4256    0.4157
3389.010    0.5906    0.5891
3389.030    0.7482    0.7591
3389.050    0.8360    0.8335
3389.070    0.8337    0.8224
# 041184  35  3388.377  3389.054
3388.377    0.4829    0.4881
3388.396    0.5004    0.5137
3388.416    0.5231    0.5328
3388.436    0.5494    0.5449
3388.456    0.5621    0.5508
3388.476    0.5642    0.5514
3388.496    0.5559    0.5470
3388.516    0.5297    0.5372
3388.536    0.5107    0.5216
3388.556    0.4910    0.5000
3388.576    0.4704    0.4735
3388.596    0.4525    0.4435
3388.616    0.4301    0.4123
3388.636    0.3964    0.3823
3388.656    0.3577    0.3560
3388.676    0.3297    0.3354
3388.696    0.3110    0.3219
3388.715    0.2992    0.3167
3388.735    0.3128    0.3198
3388.755    0.3386    0.3321
3388.775    0.3617    0.3529
3388.795    0.3921    0.3806
3388.815    0.4232    0.4125
3388.835    0.4480    0.4451
3388.855    0.4760    0.4752
3388.875    0.4944    0.5001
3388.895    0.5135    0.5189
3388.915    0.5300    0.5320
3388.935    0.5433    0.5416
3388.955    0.5629    0.5508
3388.975    0.5774    0.5623
3388.995    0.5822    0.5776
3389.015    0.5868    0.5965
3389.034    0.6072    0.6160
3389.054    0.6139    0.6355
# 041484  35  3388.377  3389.055
3388.377    0.7918    0.7509
3388.397    0.7995    0.7288
3388.417    0.7391    0.6705
3388.437    0.6288    0.6100
3388.457    0.5460    0.5736
3388.477    0.5313    0.5830
3388.497    0.5928    0.6442
3388.516    0.6937    0.7279
3388.536    0.7754    0.7936
3388.556    0.7644    0.7802
3388.576    0.6554    0.6621
3388.596    0.4872    0.4843
3388.616    0.3521    0.3521
3388.636    0.3467    0.3428
3388.656    0.4260    0.4279
3388.676    0.4909    0.5005
3388.696    0.4670    0.4787
3388.716    0.3626    0.3695
3388.736    0.2527    0.2494
3388.756    0.1973    0.1996
3388.776    0.2472    0.2525
3388.796    0.3865    0.3764
3388.816    0.5335    0.5085
3388.836    0.6391    0.6142
3388.855    0.7153    0.6961
3388.875    0.7659    0.7684
3388.895    0.7829    0.7998
3388.915    0.7332    0.7482
3388.935    0.6038    0.6111
3388.955    0.4699    0.4657
3388.975    0.4351    0.4254
3388.995    0.5339    0.5286
3389.015    0.6974    0.6966
3389.035    0.8151    0.8187
3389.055    0.8545    0.8529
# 041526  36  3388.371  3389.069
3388.371    0.7631    0.7485
3388.391    0.8262    0.7752
3388.411    0.8000    0.7369
3388.431    0.7158    0.6744
3388.451    0.6197    0.6177
3388.471    0.5590    0.5920
3388.491    0.5749    0.6170
3388.511    0.6536    0.6910
3388.531    0.7439    0.7793
3388.551    0.8008    0.8243
3388.570    0.7582    0.7786
3388.590    0.6108    0.6269
3388.610    0.4390    0.4408
3388.630    0.3455    0.3399
3388.650    0.3918    0.3788
3388.670    0.4793    0.4854
3388.690    0.5246    0.5358
3388.710    0.4709    0.4718
3388.730    0.3454    0.3360
3388.750    0.2255    0.2221
3388.770    0.1972    0.2056
3388.790    0.2938    0.2974
3388.810    0.4526    0.4422
3388.830    0.5925    0.5717
3388.850    0.6917    0.6671
3388.870    0.7649    0.7471
3388.889    0.8045    0.8082
3388.909    0.7967    0.8200
3388.929    0.7175    0.7381
3388.949    0.5638    0.5792
3388.969    0.4509    0.4482
3388.989    0.4640    0.4575
3389.009    0.6100    0.6039
3389.029    0.7737    0.7721
3389.049    0.8642    0.8624
3389.069    0.8861    0.8684
# 042333  35  3388.377  3389.055
3388.377    0.7325    0.7122
3388.397    0.7362    0.6894
3388.417    0.6780    0.6318
3388.437    0.5869    0.5739
3388.457    0.5198    0.5428
3388.477    0.5184    0.5580
3388.497    0.5897    0.6203
3388.517    0.6816    0.7026
3388.537    0.7300    0.7537
3388.556    0.7133    0.7278
3388.576    0.6139    0.6116
3388.596    0.4618    0.4543
3388.616    0.3486    0.3421
3388.636    0.3337    0.3285
3388.656    0.3865    0.3856
3388.676    0.4254    0.4327
3388.696    0.4051    0.4107
3388.716    0.3235    0.3270
3388.736    0.2420    0.2397
3388.756    0.2063    0.2093
3388.776    0.2545    0.2586
3388.796    0.3716    0.3633
3388.816    0.5013    0.4803
3388.836    0.6039    0.5843
3388.856    0.6790    0.6738
3388.875    0.7333    0.7389
3388.895    0.7428    0.7595
3388.915    0.6809    0.7006
3388.935    0.5632    0.5749
3388.955    0.4547    0.4561
3388.975    0.4318    0.4326
3388.995    0.5303    0.5271
3389.015    0.6776    0.6745
3389.035    0.7969    0.7858
3389.055    0.8414    0.8241
# 042575  35  3388.376  3389.054
3388.376    0.7691    0.7181
3388.396    0.7556    0.6758
3388.416    0.6628    0.5995
3388.436    0.5346    0.5243
3388.456    0.4478    0.4774
3388.476    0.4383    0.4861
3388.496    0.5200    0.5629
3388.516    0.6468    0.6801
3388.536    0.7394    0.7713
3388.555    0.7432    0.7682
3388.575    0.6321    0.6403
3388.595    0.4416    0.4391
3388.615    0.2926    0.2889
3388.635    0.2847    0.2773
3388.655    0.3719    0.3691
3388.675    0.4376    0.4482
3388.695    0.4194    0.4310
3388.715    0.3252    0.3286
3388.735    0.2190    0.2160
3388.755    0.1695    0.1714
3388.775    0.2169    0.2266
3388.795    0.3578    0.3463
3388.815    0.5068    0.4654
3388.835    0.5910    0.5585
3388.854    0.6583    0.6421
3388.874    0.7176    0.7303
3388.894    0.7513    0.7789
3388.914    0.6992    0.7313
3388.934    0.5586    0.5770
3388.954    0.4045    0.4065
3388.974    0.3642    0.3583
3388.994    0.4864    0.4798
3389.014    0.6786    0.6744
3389.034    0.8156    0.8061
3389.054    0.8488    0.8281
# 043297  35  3388.377  3389.055
3388.377    0.7482    0.6973
3388.397    0.7224    0.6480
3388.417    0.6275    0.5735
3388.436    0.5110    0.5090
3388.456    0.4375    0.4741
3388.476    0.4505    0.4961
3388.496    0.5419    0.5781
3388.516    0.6555    0.6853
3388.536    0.7243    0.7521
3388.556    0.6987    0.7171
3388.576    0.5723    0.5720
3388.596    0.3966    0.3890
3388.616    0.2813    0.2767
3388.636    0.2959    0.2865
3388.656    0.3644    0.3685
3388.676    0.4128    0.4231
3388.696    0.3803    0.3911
3388.716    0.2897    0.2946
3388.736    0.2042    0.2044
3388.755    0.1785    0.1833
3388.775    0.2456    0.2454
3388.795    0.3771    0.3581
3388.815    0.4995    0.4702
3388.835    0.5875    0.5651
3388.855    0.6593    0.6543
3388.875    0.7191    0.7308
3388.895    0.7239    0.7518
3388.915    0.6613    0.6751
3388.935    0.5104    0.5194
3388.955    0.3851    0.3837
3388.975    0.3781    0.3763
3388.995    0.5092    0.5087
3389.015    0.6830    0.6836
3389.035    0.8063    0.7920
3389.055    0.8245    0.8067
# 043557  35  3388.377  3389.054
3388.377    0.7737    0.7264
3388.396    0.7581    0.6960
3388.416    0.6847    0.6381
3388.436    0.5864    0.5844
3388.456    0.5270    0.5601
3388.476    0.5439    0.5828
3388.496    0.6166    0.6503
3388.516    0.7049    0.7320
3388.536    0.7528    0.7768
3388.556    0.7233    0.7394
3388.576    0.6159    0.6166
3388.596    0.4756    0.4661
3388.616    0.3792    0.3745
3388.636    0.3873    0.3846
3388.656    0.4494    0.4538
3388.676    0.4824    0.4944
3388.696    0.4473    0.4527
3388.715    0.3511    0.3548
3388.735    0.2539    0.2575
3388.755    0.2275    0.2299
3388.775    0.2940    0.2901
3388.795    0.4169    0.4054
3388.815    0.5443    0.5261
3388.835    0.6419    0.6269
3388.855    0.7106    0.7088
3388.875    0.7593    0.7672
3388.895    0.7647    0.7757
3388.915    0.6973    0.7096
3388.935    0.5871    0.5880
3388.955    0.4929    0.4871
3388.975    0.4879    0.4856
3388.995    0.5867    0.5895
3389.015    0.7269    0.7249
3389.034    0.8173    0.8104
3389.054    0.8459    0.8331
# 043726  36  3388.371  3389.069
3388.371    0.7364    0.7058
3388.391    0.7537    0.6845
3388.411    0.6842    0.6148
3388.431    0.5704    0.5368
3388.451    0.4620    0.4776
3388.471    0.4172    0.4641
3388.491    0.4711    0.5165
3388.511    0.5903    0.6253
3388.531    0.7094    0.7371
3388.551    0.7591    0.7773
3388.571    0.6885    0.6933
3388.591    0.5152    0.5068
3388.611    0.3356    0.3267
3388.631    0.2687    0.2661
3388.651    0.3368    0.3345
3388.671    0.4250    0.4330
3388.690    0.4354    0.4549
3388.710    0.3657    0.3774
3388.730    0.2522    0.2552
3388.750    0.1698    0.1741
3388.770    0.1874    0.1876
3388.790    0.2951    0.2868
3388.810    0.4386    0.4117
3388.830    0.5478    0.5144
3388.850    0.6149    0.6017
3388.870    0.6812    0.6921
3388.890    0.7226    0.7621
3388.910    0.7168    0.7546
3388.930    0.6239    0.6350
3388.950    0.4540    0.4575
3388.970    0.3605    0.3563
3388.990    0.4255    0.4230
3389.009    0.6006    0.5966
3389.029    0.7631    0.7626
3389.049    0.8416    0.8226
3389.069    0.8339    0.7960
# 044324  36  3388.371  3389.069
3388.371    0.7542    0.7504
3388.391    0.8063    0.7626
3388.411    0.7775    0.7229
3388.431    0.6921    0.6665
3388.451    0.6170    0.6213
3388.471    0.5812    0.6097
3388.491    0.6039    0.6440
3388.511    0.6803    0.7145
3388.531    0.7688    0.7834
3388.551    0.7720    0.7982
3388.571    0.7102    0.7206
3388.591    0.5739    0.5657
3388.611    0.4168    0.4131
3388.631    0.3593    0.3531
3388.651    0.4108    0.4027
3388.670    0.4794    0.4831
3388.690    0.4881    0.5082
3388.710    0.4304    0.4364
3388.730    0.3223    0.3146
3388.750    0.2241    0.2263
3388.770    0.2256    0.2297
3388.790    0.3231    0.3243
3388.810    0.4761    0.4609
3388.830    0.6138    0.5865
3388.850    0.6984    0.6841
3388.870    0.7567    0.7596
3388.890    0.7949    0.8039
3388.910    0.7707    0.7845
3388.930    0.6803    0.6830
3388.950    0.5369    0.5406
3388.970    0.4479    0.4546
3388.989    0.4940    0.4906
3389.009    0.6323    0.6275
3389.029    0.7725    0.7709
3389.049    0.8521    0.8472
3389.069    0.8642    0.8561
# 044997  36  3388.371  3389.069
3388.371    0.7132    0.7058
3388.391    0.7745    0.7117
3388.411    0.7323    0.6518
3388.431    0.6237    0.5715
3388.451    0.5089    0.4997
3388.471    0.4254    0.4625
3388.491    0.4324    0.4880
3388.511    0.5503    0.5829
3388.531    0.6828    0.7071
3388.550    0.7600    0.7849
3388.570    0.7332    0.7591
3388.590    0.5856    0.6056
3388.610    0.3909    0.3986
3388.630    0.2769    0.2730
3388.650    0.3078    0.2984
3388.670    0.4090    0.4082
3388.690    0.4631    0.4740
3388.710    0.4234    0.4306
3388.730    0.3128    0.3107
3388.750    0.2043    0.1993
3388.770    0.1680    0.1743
3388.790    0.2456    0.2542
3388.810    0.3998    0.3835
3388.830    0.5362    0.4936
3388.850    0.6012    0.5770
3388.870    0.6651    0.6639
3388.889    0.7254    0.7456
3388.909    0.7540    0.7816
3388.929    0.6921    0.7115
3388.949    0.5253    0.5398
3388.969    0.3795    0.3789
3388.989    0.3839    0.3700
3389.009    0.5400    0.5280
3389.029    0.7201    0.7226
3389.049    0.8253    0.8241
3389.069    0.8371    0.8171
# 045325  35  3388.377  3389.055
3388.377    0.7518    0.7316
3388.397    0.7829    0.7254
3388.417    0.7253    0.6742
3388.437    0.6361    0.6140
3388.456    0.5555    0.5741
3388.476    0.5326    0.5716
3388.496    0.5840    0.6189
3388.516    0.6690    0.6998
3388.536    0.7456    0.7709
3388.556    0.7588    0.7770
3388.576    0.6773    0.6855
3388.596    0.5275    0.5240
3388.616    0.3906    0.3818
3388.636    0.3440    0.3413
3388.656    0.4004    0.3994
3388.676    0.4674    0.4709
3388.696    0.4588    0.4713
3388.716    0.3819    0.3873
3388.736    0.2789    0.2764
3388.756    0.2126    0.2143
3388.775    0.2358    0.2397
3388.795    0.3433    0.3407
3388.815    0.4872    0.4666
3388.835    0.5969    0.5768
3388.855    0.6842    0.6679
3388.875    0.7511    0.7449
3388.895    0.7755    0.7876
3388.915    0.7405    0.7575
3388.935    0.6361    0.6434
3388.955    0.5010    0.5029
3388.975    0.4413    0.4387
3388.995    0.5096    0.5071
3389.015    0.6572    0.6580
3389.035    0.7940    0.7894
3389.055    0.8507    0.8429
# 046903  36  3388.372  3389.070
3388.372    0.7226    0.7175
3388.392    0.7852    0.7333
3388.412    0.7563    0.6882
3388.432    0.6637    0.6213
3388.451    0.5631    0.5656
3388.471    0.5063    0.5396
3388.491    0.5287    0.5669
3388.511    0.6098    0.6452
3388.531    0.7026    0.7382
3388.551    0.7565    0.7860
3388.571    0.7261    0.7359
3388.591    0.5878    0.5869
3388.611    0.4183    0.4136
3388.631    0.3273    0.3205
3388.651    0.3588    0.3497
3388.671    0.4249    0.4397
3388.691    0.4742    0.4858
3388.711    0.4294    0.4344
3388.731    0.3211    0.3194
3388.751    0.2232    0.2222
3388.770    0.2001    0.2072
3388.790    0.2847    0.2833
3388.810    0.4248    0.4101
3388.830    0.5601    0.5317
3388.850    0.6492    0.6286
3388.870    0.7115    0.7115
3388.890    0.7614    0.7746
3388.910    0.7567    0.7809
3388.930    0.6800    0.6965
3388.950    0.5394    0.5464
3388.970    0.4262    0.4289
3388.990    0.4420    0.4400
3389.010    0.5891    0.5756
3389.030    0.7444    0.7354
3389.050    0.8297    0.8258
3389.070    0.8506    0.8348
# 049580  35  3388.377  3389.055
3388.377    0.7804    0.7415
3388.397    0.7768    0.7145
3388.417    0.7029    0.6510
3388.437    0.5985    0.5853
3388.457    0.5205    0.5443
3388.477    0.5126    0.5517
3388.497    0.5814    0.6162
3388.517    0.6817    0.7132
3388.537    0.7621    0.7869
3388.557    0.7579    0.7770
3388.577    0.6489    0.6566
3388.597    0.4786    0.4733
3388.617    0.3403    0.3372
3388.637    0.3342    0.3281
3388.656    0.4051    0.4099
3388.676    0.4713    0.4865
3388.696    0.4641    0.4701
3388.716    0.3640    0.3648
3388.736    0.2483    0.2451
3388.756    0.1885    0.1926
3388.776    0.2368    0.2424
3388.796    0.3749    0.3636
3388.816    0.5186    0.4926
3388.836    0.6196    0.5954
3388.856    0.6907    0.6819
3388.876    0.7492    0.7577
3388.896    0.7754    0.7932
3388.916    0.7228    0.7430
3388.936    0.5906    0.6024
3388.956    0.4522    0.4520
3388.976    0.4161    0.4110
3388.995    0.5229    0.5116
3389.015    0.6883    0.6850
3389.035    0.8155    0.8115
3389.055    0.8541    0.8447
# 049586  36  3388.371  3389.068
3388.371    0.7166    0.7013
3388.391    0.7528    0.7060
3388.411    0.7101    0.6512
3388.431    0.6107    0.5785
3388.450    0.5097    0.5217
3388.470    0.4632    0.5006
3388.490    0.4984    0.5373
3388.510    0.5883    0.6259
3388.530    0.6942    0.7243
3388.550    0.7423    0.7665
3388.570    0.6888    0.7003
3388.590    0.5377    0.5352
3388.610    0.3680    0.3594
3388.630    0.2862    0.2774
3388.650    0.3207    0.3149
3388.670    0.3950    0.3980
3388.690    0.4182    0.4286
3388.710    0.3653    0.3713
3388.730    0.2698    0.2679
3388.749    0.1903    0.1944
3388.769    0.1905    0.1950
3388.789    0.2817    0.2774
3388.809    0.4108    0.3960
3388.829    0.5380    0.5050
3388.849    0.6380    0.5990
3388.869    0.7015    0.6890
3388.889    0.7401    0.7575
3388.909    0.7340    0.7565
3388.929    0.6421    0.6534
3388.949    0.4819    0.4892
3388.969    0.3783    0.3783
3388.989    0.4123    0.4132
3389.009    0.5665    0.5712
3389.029    0.7249    0.7377
3389.049    0.8270    0.8204
3389.068    0.8371    0.8200
# 049728  36  3388.372  3389.070
3388.372    0.7473    0.7286
3388.392    0.7930    0.7248
3388.412    0.7379    0.6660
3388.432    0.6361    0.5927
3388.452    0.5291    0.5317
3388.471    0.4628    0.5093
3388.491    0.4983    0.5446
3388.511    0.6087    0.6377
3388.531    0.7143    0.7451
3388.551    0.7684    0.7984
3388.571    0.7173    0.7411
3388.591    0.5670    0.5741
3388.611    0.3902    0.3861
3388.631    0.3038    0.2983
3388.651    0.3533    0.3504
3388.671    0.4545    0.4603
3388.691    0.4936    0.5056
3388.711    0.4242    0.4356
3388.731    0.3024    0.3006
3388.751    0.1974    0.1958
3388.771    0.1818    0.1895
3388.791    0.2835    0.2841
3388.810    0.4410    0.4145
3388.830    0.5649    0.5341
3388.850    0.6443    0.6249
3388.870    0.7063    0.7079
3388.890    0.7654    0.7764
3388.910    0.7659    0.7845
3388.930    0.6687    0.6901
3388.950    0.5139    0.5216
3388.970    0.4043    0.3970
3388.990    0.4330    0.4255
3389.010    0.5929    0.5880
3389.030    0.7570    0.7581
3389.050    0.8397    0.8358
3389.070    0.8408    0.8245
# 049756  35  3388.377  3389.054
3388.377    0.7720    0.7271
3388.396    0.7700    0.6950
3388.416    0.6914    0.6236
3388.436    0.5640    0.5492
3388.456    0.4658    0.4989
3388.476    0.4524    0.4998
3388.496    0.5355    0.5669
3388.516    0.6537    0.6789
3388.536    0.7459    0.7748
3388.556    0.7570    0.7836
3388.576    0.6504    0.6665
3388.596    0.4724    0.4677
3388.616    0.3167    0.3103
3388.636    0.2948    0.2909
3388.656    0.3785    0.3849
3388.676    0.4584    0.4741
3388.696    0.4522    0.4632
3388.716    0.3559    0.3559
3388.735    0.2355    0.2360
3388.755    0.1686    0.1738
3388.775    0.2148    0.2167
3388.795    0.3470    0.3367
3388.815    0.4957    0.4649
3388.835    0.6009    0.5636
3388.855    0.6581    0.6494
3388.875    0.7264    0.7350
3388.895    0.7679    0.7872
3388.915    0.7251    0.7492
3388.935    0.5940    0.6035
3388.955    0.4349    0.4312
3388.975    0.3770    0.3707
3388.995    0.4887    0.4804
3389.015    0.6708    0.6722
3389.035    0.8048    0.8091
3389.054    0.8537    0.8381
# 050505  35  3388.377  3389.055
3388.377    0.7739    0.7178
3388.397    0.7490    0.6668
3388.416    0.6605    0.5914
3388.436    0.5355    0.5136
3388.456    0.4295    0.4621
3388.476    0.4226    0.4663
3388.496    0.5070    0.5434
3388.516    0.6340    0.6677
3388.536    0.7422    0.7698
3388.556    0.7461    0.7755
3388.576    0.6299    0.6515
3388.596    0.4468    0.4498
3388.616    0.2994    0.2972
3388.636    0.2938    0.2886
3388.656    0.3874    0.3929
3388.676    0.4747    0.4871
3388.696    0.4653    0.4753
3388.716    0.3580    0.3630
3388.736    0.2370    0.2327
3388.755    0.1713    0.1762
3388.775    0.2222    0.2258
3388.795    0.3621    0.3508
3388.815    0.5044    0.4748
3388.835    0.5937    0.5645
3388.855    0.6471    0.6446
3388.875    0.7106    0.7281
3388.895    0.7554    0.7780
3388.915    0.7143    0.7369
3388.935    0.5798    0.5879
3388.955    0.4163    0.4156
3388.975    0.3709    0.3625
3388.995    0.5026    0.4824
3389.015    0.6901    0.6764
3389.035    0.8043    0.8046
3389.055    0.8260    0.8202
# 051178  35  3388.376  3389.054
3388.376    0.8202    0.7867
3388.396    0.8217    0.7586
3388.416    0.7577    0.6976
3388.436    0.6531    0.6337
3388.456    0.5675    0.5898
3388.476    0.5539    0.5910
3388.496    0.6180    0.6509
3388.516    0.7160    0.7485
3388.536    0.8004    0.8308
3388.556    0.8134    0.8379
3388.576    0.7160    0.7325
3388.596    0.5459    0.5439
3388.615    0.3932    0.3936
3388.635    0.3776    0.3743
3388.655    0.4872    0.4816
3388.675    0.5782    0.5844
3388.695    0.5598    0.5713
3388.715    0.4410    0.4415
3388.735    0.2877    0.2831
3388.755    0.2032    0.2030
3388.775    0.2450    0.2525
3388.795    0.3969    0.3955
3388.815    0.5635    0.5445
3388.835    0.6733    0.6485
3388.855    0.7330    0.7251
3388.875    0.7947    0.7962
3388.895    0.8300    0.8404
3388.915    0.7890    0.8113
3388.934    0.6680    0.6929
3388.954    0.5264    0.5320
3388.974    0.4723    0.4658
3388.994    0.5741    0.5623
3389.014    0.7485    0.7360
3389.034    0.8650    0.8557
3389.054    0.8937    0.8782
# 053721  35  3388.377  3389.055
3388.377    0.7665    0.7283
3388.397    0.7688    0.7062
3388.417    0.7011    0.6477
3388.437    0.6019    0.5876
3388.457    0.5240    0.5528
3388.477    0.5222    0.5643
3388.497    0.5910    0.6266
3388.517    0.6915    0.7143
3388.537    0.7508    0.7755
3388.557    0.7347    0.7556
3388.576    0.6369    0.6448
3388.596    0.4798    0.4785
3388.616    0.3602    0.3567
3388.636    0.3534    0.3456
3388.656    0.4195    0.4193
3388.676    0.4617    0.4829
3388.696    0.4484    0.4610
3388.716    0.3648    0.3588
3388.736    0.2518    0.2475
3388.756    0.1954    0.2007
3388.776    0.2432    0.2473
3388.796    0.3676    0.3616
3388.816    0.5190    0.4899
3388.836    0.6223    0.5984
3388.856    0.6910    0.6868
3388.876    0.7464    0.7563
3388.896    0.7654    0.7807
3388.915    0.7226    0.7298
3388.935    0.5963    0.6024
3388.955    0.4663    0.4722
3388.975    0.4450    0.4379
3388.995    0.5418    0.5317
3389.015    0.6921    0.6855
3389.035    0.7998    0.8008
3389.055    0.8414    0.8364
# 054375  36  3388.371  3389.069
3388.371    0.6907    0.6861
3388.391    0.7679    0.7345
3388.411    0.7572    0.7199
3388.431    0.7058    0.6725
3388.451    0.6399    0.6245
3388.471    0.5757    0.6017
3388.491    0.5802    0.6197
3388.511    0.6497    0.6747
3388.531    0.7188    0.7388
3388.550    0.7454    0.7674
3388.570    0.7050    0.7264
3388.590    0.6023    0.6102
3388.610    0.4741    0.4689
3388.630    0.3857    0.3767
3388.650    0.3755    0.3705
3388.670    0.4153    0.4163
3388.690    0.4358    0.4431
3388.710    0.4058    0.4074
3388.730    0.3289    0.3248
3388.750    0.2514    0.2505
3388.770    0.2317    0.2360
3388.790    0.2935    0.2959
3388.810    0.4077    0.4039
3388.830    0.5358    0.5210
3388.850    0.6397    0.6247
3388.870    0.7231    0.7101
3388.889    0.7659    0.7644
3388.909    0.7581    0.7691
3388.929    0.6914    0.7021
3388.949    0.5782    0.5856
3388.969    0.4892    0.4902
3388.989    0.4890    0.4865
3389.009    0.5816    0.5818
3389.029    0.7186    0.7140
3389.049    0.8115    0.8111
3389.069    0.8568    0.8482
# 055459  36  3388.371  3389.069
3388.371    0.7291    0.7114
3388.391    0.7663    0.7188
3388.411    0.7315    0.6691
3388.431    0.6380    0.6019
3388.451    0.5362    0.5471
3388.471    0.4923    0.5305
3388.491    0.5249    0.5686
3388.511    0.6140    0.6531
3388.531    0.7119    0.7422
3388.551    0.7508    0.7743
3388.571    0.6939    0.7034
3388.591    0.5503    0.5424
3388.611    0.3867    0.3771
3388.631    0.3133    0.3053
3388.651    0.3565    0.3495
3388.671    0.4267    0.4349
3388.690    0.4396    0.4632
3388.710    0.3894    0.4007
3388.730    0.2895    0.2865
3388.750    0.1994    0.2010
3388.770    0.1945    0.2009
3388.790    0.2892    0.2872
3388.810    0.4406    0.4134
3388.830    0.5668    0.5304
3388.850    0.6558    0.6265
3388.870    0.7093    0.7104
3388.890    0.7532    0.7684
3388.910    0.7439    0.7593
3388.930    0.6500    0.6563
3388.950    0.5001    0.5015
3388.970    0.3998    0.4022
3388.990    0.4381    0.4410
3389.009    0.5864    0.5832
3389.029    0.7408    0.7410
3389.049    0.8302    0.8226
3389.069    0.8257    0.8253
# 055868  36  3388.371  3389.069
3388.371    0.7682    0.7477
3388.391    0.7989    0.7391
3388.411    0.7487    0.6852
3388.431    0.6601    0.6203
3388.451    0.5670    0.5707
3388.471    0.5177    0.5608
3388.491    0.5564    0.6055
3388.511    0.6539    0.6921
3388.531    0.7454    0.7745
3388.550    0.7750    0.7938
3388.570    0.7079    0.7138
3388.590    0.5537    0.5492
3388.610    0.3875    0.3889
3388.630    0.3322    0.3313
3388.650    0.4023    0.3918
3388.670    0.4801    0.4853
3388.690    0.4760    0.5069
3388.710    0.4143    0.4246
3388.730    0.3018    0.2949
3388.750    0.2059    0.2075
3388.770    0.2140    0.2193
3388.790    0.3278    0.3226
3388.810    0.4829    0.4603
3388.830    0.6052    0.5793
3388.850    0.6797    0.6710
3388.870    0.7345    0.7464
3388.889    0.7825    0.7918
3388.909    0.7593    0.7745
3388.929    0.6619    0.6677
3388.949    0.5200    0.5156
3388.969    0.4262    0.4259
3388.989    0.4826    0.4762
3389.009    0.6387    0.6295
3389.029    0.7798    0.7752
3389.049    0.8426    0.8397
3389.069    0.8377    0.8337
# 059589  35  3388.377  3389.055
3388.377    0.7773    0.7401
3388.397    0.7838    0.7129
3388.417    0.7152    0.6433
3388.437    0.5959    0.5672
3388.457    0.4917    0.5111
3388.477    0.4633    0.5036
3388.497    0.5255    0.5640
3388.517    0.6437    0.6755
3388.537    0.7451    0.7786
3388.557    0.7647    0.8032
3388.577    0.6823    0.7053
3388.597    0.5061    0.5125
3388.616    0.3421    0.3458
3388.636    0.3092    0.2996
3388.656    0.3819    0.3816
3388.676    0.4667    0.4740
3388.696    0.4741    0.4728
3388.716    0.3720    0.3729
3388.736    0.2501    0.2439
3388.756    0.1708    0.1721
3388.776    0.1993    0.2067
3388.796    0.3268    0.3252
3388.816    0.4729    0.4561
3388.836    0.5809    0.5572
3388.856    0.6575    0.6443
3388.876    0.7256    0.7332
3388.896    0.7802    0.7951
3388.916    0.7607    0.7757
3388.935    0.6314    0.6549
3388.955    0.4659    0.4776
3388.975    0.3982    0.3888
3388.995    0.4932    0.4754
3389.015    0.6745    0.6645
3389.035    0.8158    0.8113
3389.055    0.8660    0.8492
# 059610  36  3388.372  3389.070
3388.372    0.7354    0.7243
3388.392    0.8009    0.7586
3388.412    0.7892    0.7253
3388.431    0.7125    0.6674
3388.451    0.6145    0.6084
3388.471    0.5488    0.5762
3388.491    0.5473    0.5918
3388.511    0.6213    0.6589
3388.531    0.7206    0.7485
3388.551    0.7825    0.8065
3388.571    0.7584    0.7779
3388.591    0.6391    0.6455
3388.611    0.4701    0.4674
3388.631    0.3530    0.3527
3388.651    0.3789    0.3664
3388.671    0.4561    0.4620
3388.691    0.4979    0.5259
3388.711    0.4746    0.4844
3388.731    0.3658    0.3603
3388.751    0.2445    0.2400
3388.770    0.1950    0.2022
3388.790    0.2636    0.2661
3388.810    0.4075    0.3977
3388.830    0.5586    0.5324
3388.850    0.6688    0.6368
3388.870    0.7296    0.7199
3388.890    0.7784    0.7863
3388.910    0.8019    0.8070
3388.930    0.7391    0.7428
3388.950    0.5972    0.6008
3388.970    0.4640    0.4671
3388.990    0.4571    0.4503
3389.010    0.5814    0.5694
3389.030    0.7290    0.7323
3389.050    0.8270    0.8360
3389.070    0.8535    0.8549
# 062175  35  3388.377  3389.055
3388.377    0.7757    0.7406
3388.397    0.7984    0.7327
3388.417    0.7345    0.6714
3388.437    0.6165    0.5979
3388.457    0.5216    0.5430
3388.477    0.4936    0.5342
3388.497    0.5465    0.5867
3388.517    0.6522    0.6844
3388.537    0.7475    0.7748
3388.557    0.7630    0.7910
3388.576    0.6710    0.6965
3388.596    0.4989    0.5069
3388.616    0.3376    0.3347
3388.636    0.2907    0.2871
3388.656    0.3622    0.3588
3388.676    0.4424    0.4424
3388.696    0.4444    0.4431
3388.716    0.3562    0.3558
3388.736    0.2488    0.2434
3388.756    0.1828    0.1834
3388.776    0.2099    0.2201
3388.796    0.3292    0.3334
3388.816    0.4881    0.4595
3388.836    0.6088    0.5608
3388.856    0.6823    0.6506
3388.876    0.7408    0.7399
3388.896    0.7711    0.7973
3388.915    0.7376    0.7718
3388.935    0.6209    0.6383
3388.955    0.4588    0.4609
3388.975    0.3865    0.3757
3388.995    0.4653    0.4607
3389.015    0.6445    0.6488
3389.035    0.8039    0.8046
3389.055    0.8638    0.8584
# 062816  36  3388.371  3389.069
3388.371    0.6828    0.6838
3388.391    0.7589    0.7318
3388.411    0.7647    0.7132
3388.431    0.7071    0.6601
3388.451    0.6148    0.6055
3388.471    0.5576    0.5761
3388.491    0.5549    0.5906
3388.511    0.6101    0.6495
3388.531    0.6995    0.7263
3388.551    0.7591    0.7727
3388.571    0.7338    0.7422
3388.591    0.6203    0.6252
3388.610    0.4768    0.4792
3388.630    0.3717    0.3705
3388.650    0.3679    0.3596
3388.670    0.4246    0.4177
3388.690    0.4493    0.4629
3388.710    0.4254    0.4358
3388.730    0.3512    0.3455
3388.750    0.2543    0.2527
3388.770    0.2184    0.2209
3388.790    0.2683    0.2729
3388.810    0.3891    0.3829
3388.830    0.5174    0.5044
3388.850    0.6262    0.6100
3388.870    0.7066    0.6973
3388.890    0.7567    0.7612
3388.910    0.7588    0.7755
3388.930    0.7015    0.7140
3388.949    0.5928    0.5979
3388.969    0.4819    0.4838
3388.989    0.4663    0.4623
3389.009    0.5600    0.5544
3389.029    0.6981    0.6960
3389.049    0.8063    0.8022
3389.069    0.8525    0.8397
# 063048  36  3388.371  3389.069
3388.371    0.7372    0.7094
3388.391    0.7852    0.7165
3388.411    0.7374    0.6581
3388.431    0.6295    0.5790
3388.451    0.5065    0.5094
3388.471    0.4383    0.4765
3388.491    0.4595    0.5069
3388.511    0.5686    0.6033
3388.531    0.6888    0.7229
3388.551    0.7546    0.7930
3388.571    0.7231    0.7495
3388.591    0.5749    0.5843
3388.611    0.3842    0.3841
3388.631    0.2801    0.2793
3388.651    0.3261    0.3203
3388.670    0.4286    0.4223
3388.690    0.4594    0.4749
3388.710    0.3987    0.4165
3388.730    0.2902    0.2899
3388.750    0.1886    0.1835
3388.770    0.1616    0.1671
3388.790    0.2471    0.2507
3388.810    0.4000    0.3823
3388.830    0.5282    0.4987
3388.850    0.6100    0.5898
3388.870    0.6790    0.6795
3388.890    0.7425    0.7605
3388.910    0.7570    0.7829
3388.930    0.6730    0.6968
3388.950    0.5193    0.5223
3388.970    0.3854    0.3807
3388.990    0.4056    0.3973
3389.009    0.5626    0.5540
3389.029    0.7437    0.7401
3389.049    0.8416    0.8321
3389.069    0.8457    0.8228
# 063636  36  3388.371  3389.069
3388.371    0.7635    0.7330
3388.391    0.7707    0.7173
3388.411    0.7147    0.6657
3388.431    0.6315    0.6107
3388.451    0.5569    0.5785
3388.470    0.5465    0.5867
3388.490    0.6033    0.6394
3388.510    0.6844    0.7152
3388.530    0.7485    0.7677
3388.550    0.7263    0.7492
3388.570    0.6318    0.6433
3388.590    0.4985    0.4917
3388.610    0.3862    0.3770
3388.630    0.3586    0.3573
3388.650    0.4155    0.4137
3388.670    0.4592    0.4681
3388.690    0.4479    0.4536
3388.710    0.3698    0.3694
3388.730    0.2734    0.2726
3388.750    0.2275    0.2302
3388.770    0.2665    0.2724
3388.789    0.3818    0.3721
3388.809    0.5122    0.4951
3388.829    0.6224    0.6037
3388.849    0.7029    0.6917
3388.869    0.7495    0.7567
3388.889    0.7609    0.7779
3388.909    0.7161    0.7276
3388.929    0.6008    0.6121
3388.949    0.4931    0.4950
3388.969    0.4657    0.4608
3388.989    0.5434    0.5395
3389.009    0.6803    0.6769
3389.029    0.7960    0.7887
3389.049    0.8453    0.8337
3389.069    0.8321    0.8304
# 064150  35  3388.376  3389.054
3388.376    0.7514    0.7084
3388.396    0.7278    0.6589
3388.416    0.6340    0.5848
3388.436    0.5212    0.5184
3388.456    0.4493    0.4866
3388.476    0.4694    0.5124
3388.496    0.5685    0.5980
3388.515    0.6784    0.7015
3388.535    0.7447    0.7702
3388.555    0.7204    0.7372
3388.575    0.5933    0.5916
3388.595    0.4113    0.4054
3388.615    0.2981    0.2923
3388.635    0.3109    0.3083
3388.655    0.3983    0.3987
3388.675    0.4499    0.4548
3388.695    0.4042    0.4147
3388.715    0.3030    0.3054
3388.735    0.2065    0.2052
3388.755    0.1791    0.1826
3388.775    0.2497    0.2526
3388.795    0.3832    0.3733
3388.814    0.5164    0.4838
3388.834    0.6107    0.5789
3388.854    0.6702    0.6671
3388.874    0.7238    0.7440
3388.894    0.7357    0.7679
3388.914    0.6668    0.6939
3388.934    0.5259    0.5374
3388.954    0.3984    0.3995
3388.974    0.3988    0.3938
3388.994    0.5393    0.5311
3389.014    0.7084    0.7065
3389.034    0.8177    0.8093
3389.054    0.8461    0.8173
# 064747  36  3388.371  3389.069
3388.371    0.7437    0.7254
3388.391    0.7934    0.7381
3388.411    0.7614    0.6888
3388.431    0.6677    0.6179
3388.451    0.5548    0.5539
3388.471    0.4878    0.5223
3388.491    0.5050    0.5469
3388.511    0.5905    0.6304
3388.531    0.7032    0.7357
3388.551    0.7690    0.7989
3388.571    0.7432    0.7617
3388.591    0.6122    0.6145
3388.611    0.4322    0.4287
3388.631    0.3262    0.3226
3388.651    0.3587    0.3538
3388.671    0.4574    0.4600
3388.690    0.4917    0.5198
3388.710    0.4531    0.4722
3388.730    0.3492    0.3418
3388.750    0.2202    0.2209
3388.770    0.1827    0.1893
3388.790    0.2663    0.2649
3388.810    0.4205    0.3998
3388.830    0.5587    0.5271
3388.850    0.6434    0.6230
3388.870    0.7076    0.7045
3388.890    0.7534    0.7730
3388.910    0.7679    0.7916
3388.930    0.7027    0.7173
3388.950    0.5599    0.5632
3388.970    0.4369    0.4298
3388.990    0.4356    0.4306
3389.010    0.5742    0.5707
3389.029    0.7410    0.7320
3389.049    0.8368    0.8287
3389.069    0.8429    0.8337
# 070319  35  3388.376  3389.054
3388.376    0.8422    0.7797
3388.396    0.8117    0.7359
3388.416    0.7273    0.6699
3388.436    0.6204    0.6077
3388.456    0.5431    0.5736
3388.476    0.5455    0.5920
3388.496    0.6294    0.6682
3388.516    0.7381    0.7688
3388.536    0.8046    0.8329
3388.556    0.7786    0.8043
3388.576    0.6521    0.6637
3388.596    0.4722    0.4736
3388.616    0.3588    0.3586
3388.636    0.3919    0.3918
3388.655    0.5054    0.5049
3388.675    0.5681    0.5793
3388.695    0.5131    0.5278
3388.715    0.3801    0.3807
3388.735    0.2434    0.2398
3388.755    0.1953    0.1977
3388.775    0.2743    0.2784
3388.795    0.4381    0.4291
3388.815    0.5929    0.5694
3388.835    0.6868    0.6670
3388.855    0.7446    0.7432
3388.875    0.7989    0.8078
3388.895    0.8166    0.8306
3388.915    0.7527    0.7677
3388.935    0.6146    0.6202
3388.955    0.4827    0.4812
3388.974    0.4783    0.4696
3388.994    0.6163    0.5999
3389.014    0.7813    0.7668
3389.034    0.8600    0.8598
3389.054    0.8666    0.8640
# 072604  36  3388.372  3389.070
3388.372    0.7814    0.7518
3388.392    0.8211    0.7487
3388.412    0.7762    0.6921
3388.431    0.6584    0.6243
3388.451    0.5453    0.5647
3388.471    0.5061    0.5440
3388.491    0.5503    0.5841
3388.511    0.6433    0.6780
3388.531    0.7444    0.7786
3388.551    0.7889    0.8202
3388.571    0.7276    0.7509
3388.591    0.5672    0.5770
3388.611    0.3907    0.3931
3388.631    0.3223    0.3218
3388.651    0.3950    0.3899
3388.671    0.4903    0.4964
3388.691    0.5070    0.5202
3388.711    0.4240    0.4292
3388.731    0.2938    0.2868
3388.751    0.1896    0.1896
3388.770    0.1906    0.1969
3388.790    0.3054    0.3042
3388.810    0.4638    0.4488
3388.830    0.5925    0.5682
3388.850    0.6702    0.6580
3388.870    0.7384    0.7399
3388.890    0.7838    0.8033
3388.910    0.7795    0.8020
3388.930    0.6839    0.6978
3388.950    0.5229    0.5274
3388.970    0.4268    0.4166
3388.990    0.4811    0.4672
3389.010    0.6462    0.6394
3389.030    0.7956    0.7989
3389.050    0.8732    0.8612
3389.070    0.8592    0.8445
# 075676  36  3388.372  3389.070
3388.372    0.7091    0.7301
3388.392    0.7704    0.7138
3388.412    0.7273    0.6506
3388.432    0.6204    0.5777
3388.452    0.5061    0.5211
3388.471    0.4596    0.5063
3388.491    0.5183    0.5516
3388.511    0.6352    0.6516
3388.531    0.7514    0.7586
3388.551    0.7951    0.8043
3388.571    0.7330    0.7376
3388.591    0.5760    0.5678
3388.611    0.3966    0.3898
3388.631    0.3222    0.3212
3388.651    0.3870    0.3883
3388.671    0.4906    0.4970
3388.691    0.5078    0.5289
3388.711    0.4295    0.4462
3388.731    0.3081    0.3068
3388.751    0.2087    0.2081
3388.771    0.2092    0.2158
3388.790    0.3236    0.3146
3388.810    0.4744    0.4496
3388.830    0.5853    0.5582
3388.850    0.6458    0.6405
3388.870    0.6994    0.7199
3388.890    0.7582    0.7843
3388.910    0.7645    0.7858
3388.930    0.6702    0.6864
3388.950    0.5157    0.5232
3388.970    0.4185    0.4173
3388.990    0.4767    0.4660
3389.010    0.6428    0.6318
3389.030    0.7870    0.7847
3389.050    0.8549    0.8408
3389.070    0.8383    0.8175
# 076114  35  3388.376  3389.054
3388.376    0.7674    0.7204
3388.396    0.7626    0.6812
3388.416    0.6742    0.6076
3388.436    0.5482    0.5333
3388.456    0.4549    0.4848
3388.476    0.4424    0.4888
3388.496    0.5207    0.5596
3388.516    0.6424    0.6744
3388.536    0.7367    0.7702
3388.556    0.7461    0.7752
3388.576    0.6430    0.6552
3388.596    0.4701    0.4588
3388.616    0.3157    0.3073
3388.635    0.2939    0.2897
3388.655    0.3765    0.3810
3388.675    0.4584    0.4721
3388.695    0.4494    0.4661
3388.715    0.3539    0.3621
3388.735    0.2404    0.2368
3388.755    0.1712    0.1767
3388.775    0.2188    0.2209
3388.795    0.3528    0.3399
3388.815    0.4975    0.4658
3388.835    0.5966    0.5629
3388.855    0.6584    0.6477
3388.875    0.7170    0.7316
3388.895    0.7595    0.7807
3388.915    0.7190    0.7401
3388.935    0.5824    0.5955
3388.955    0.4246    0.4287
3388.974    0.3753    0.3728
3388.994    0.4867    0.4765
3389.014    0.6758    0.6637
3389.034    0.8057    0.7995
3389.054    0.8429    0.8279
# 077749  36  3388.371  3389.069
3388.371    0.7132    0.7115
3388.391    0.7551    0.7315
3388.411    0.7347    0.7112
3388.431    0.6864    0.6766
3388.451    0.6495    0.6522
3388.471    0.6356    0.6543
3388.491    0.6574    0.6839
3388.511    0.7065    0.7248
3388.531    0.7316    0.7466
3388.551    0.7086    0.7211
3388.571    0.6355    0.6405
3388.590    0.5404    0.5363
3388.610    0.4564    0.4420
3388.630    0.4041    0.3976
3388.650    0.4037    0.4000
3388.670    0.4106    0.4121
3388.690    0.3948    0.3973
3388.710    0.3499    0.3492
3388.730    0.2945    0.2945
3388.750    0.2714    0.2708
3388.770    0.2947    0.3004
3388.790    0.3784    0.3789
3388.810    0.4919    0.4832
3388.830    0.6015    0.5890
3388.850    0.6973    0.6795
3388.870    0.7382    0.7408
3388.890    0.7501    0.7572
3388.909    0.7183    0.7223
3388.929    0.6297    0.6454
3388.949    0.5614    0.5679
3388.969    0.5384    0.5396
3388.989    0.5769    0.5826
3389.009    0.6710    0.6745
3389.029    0.7714    0.7690
3389.049    0.8402    0.8312
3389.069    0.8720    0.8568
# 078217  36  3388.371  3389.069
3388.371    0.8000    0.7729
3388.391    0.8149    0.7549
3388.411    0.7619    0.6950
3388.431    0.6656    0.6273
3388.451    0.5639    0.5753
3388.471    0.5229    0.5643
3388.491    0.5716    0.6125
3388.511    0.6725    0.7081
3388.531    0.7707    0.8017
3388.551    0.7995    0.8285
3388.571    0.7296    0.7432
3388.591    0.5653    0.5620
3388.611    0.3956    0.3896
3388.631    0.3457    0.3434
3388.650    0.4311    0.4274
3388.670    0.5378    0.5434
3388.690    0.5495    0.5645
3388.710    0.4503    0.4603
3388.730    0.3071    0.3042
3388.750    0.2032    0.2033
3388.770    0.2169    0.2211
3388.790    0.3467    0.3432
3388.810    0.5144    0.4952
3388.830    0.6371    0.6129
3388.850    0.7037    0.6965
3388.870    0.7582    0.7700
3388.890    0.8015    0.8226
3388.910    0.7847    0.8095
3388.930    0.6805    0.6984
3388.950    0.5295    0.5351
3388.970    0.4442    0.4450
3388.989    0.5135    0.5070
3389.009    0.6910    0.6751
3389.029    0.8300    0.8188
3389.049    0.8833    0.8666
3389.069    0.8664    0.8441
# 079672  35  3388.376  3389.054
3388.376    0.7670    0.7283
3388.396    0.7540    0.6893
3388.416    0.6703    0.6217
3388.436    0.5623    0.5581
3388.456    0.4950    0.5252
3388.476    0.5045    0.5449
3388.496    0.5894    0.6202
3388.516    0.6888    0.7186
3388.536    0.7516    0.7797
3388.556    0.7357    0.7458
3388.576    0.6069    0.6051
3388.595    0.4391    0.4320
3388.615    0.3200    0.3141
3388.635    0.3236    0.3217
3388.655    0.4014    0.4091
3388.675    0.4631    0.4696
3388.695    0.4267    0.4354
3388.715    0.3265    0.3270
3388.735    0.2225    0.2214
3388.755    0.1856    0.1909
3388.775    0.2543    0.2561
3388.795    0.3914    0.3786
3388.815    0.5322    0.5008
3388.835    0.6234    0.5997
3388.855    0.6880    0.6863
3388.875    0.7473    0.7581
3388.894    0.7563    0.7789
3388.914    0.6863    0.7110
3388.934    0.5518    0.5617
3388.954    0.4200    0.4229
3388.974    0.4150    0.4060
3388.994    0.5386    0.5304
3389.014    0.7036    0.7021
3389.034    0.8173    0.8125
3389.054    0.8490    0.8323
# 085042  35  3388.377  3389.055
3388.377    0.7691    0.7203
3388.397    0.7593    0.6800
3388.417    0.6762    0.6048
3388.437    0.5473    0.5291
3388.457    0.4508    0.4796
3388.477    0.4331    0.4837
3388.497    0.5082    0.5559
3388.517    0.6421    0.6722
3388.537    0.7418    0.7679
3388.557    0.7389    0.7704
3388.576    0.6288    0.6545
3388.596    0.4545    0.4555
3388.616    0.3070    0.2982
3388.636    0.2816    0.2764
3388.656    0.3686    0.3653
3388.676    0.4494    0.4501
3388.696    0.4280    0.4398
3388.716    0.3333    0.3388
3388.736    0.2226    0.2211
3388.756    0.1656    0.1676
3388.776    0.2090    0.2145
3388.796    0.3374    0.3323
3388.816    0.4891    0.4557
3388.836    0.5898    0.5530
3388.856    0.6578    0.6414
3388.876    0.7198    0.7291
3388.896    0.7560    0.7789
3388.915    0.7124    0.7403
3388.935    0.5789    0.5943
3388.955    0.4203    0.4214
3388.975    0.3644    0.3602
3388.995    0.4744    0.4697
3389.015    0.6595    0.6622
3389.035    0.8089    0.7998
3389.055    0.8537    0.8279
# 085810  35  3388.377  3389.055
3388.377    0.7610    0.7176
3388.397    0.7535    0.6872
3388.417    0.6764    0.6253
3388.437    0.5752    0.5656
3388.457    0.5015    0.5347
3388.477    0.5057    0.5525
3388.497    0.5804    0.6200
3388.517    0.6776    0.7081
3388.537    0.7352    0.7621
3388.557    0.7104    0.7291
3388.576    0.6055    0.6077
3388.596    0.4490    0.4396
3388.616    0.3327    0.3253
3388.636    0.3258    0.3208
3388.656    0.3899    0.3909
3388.676    0.4355    0.4445
3388.696    0.4096    0.4181
3388.716    0.3196    0.3240
3388.736    0.2280    0.2290
3388.756    0.1950    0.1981
3388.776    0.2512    0.2530
3388.796    0.3768    0.3648
3388.816    0.5123    0.4850
3388.836    0.6149    0.5882
3388.856    0.6880    0.6773
3388.876    0.7369    0.7468
3388.896    0.7487    0.7642
3388.915    0.6887    0.7011
3388.935    0.5574    0.5645
3388.955    0.4388    0.4372
3388.975    0.4175    0.4166
3388.995    0.5236    0.5237
3389.015    0.6801    0.6820
3389.035    0.7969    0.7945
3389.055    0.8412    0.8260
# 088194  35  3388.376  3389.054
3388.376    0.7878    0.7382
3388.396    0.7720    0.7031
3388.416    0.6914    0.6331
3388.436    0.5782    0.5621
3388.456    0.4892    0.5165
3388.476    0.4821    0.5226
3388.496    0.5536    0.5924
3388.516    0.6651    0.7005
3388.536    0.7514    0.7852
3388.556    0.7523    0.7795
3388.576    0.6485    0.6531
3388.596    0.4671    0.4579
3388.615    0.3201    0.3182
3388.635    0.3071    0.3046
3388.655    0.4001    0.4002
3388.675    0.4751    0.4884
3388.695    0.4603    0.4750
3388.715    0.3618    0.3640
3388.735    0.2406    0.2363
3388.755    0.1749    0.1795
3388.775    0.2258    0.2300
3388.795    0.3651    0.3554
3388.815    0.5144    0.4870
3388.835    0.6216    0.5880
3388.855    0.6834    0.6731
3388.875    0.7406    0.7520
3388.895    0.7746    0.7921
3388.915    0.7239    0.7423
3388.934    0.5865    0.6024
3388.954    0.4334    0.4373
3388.974    0.3917    0.3837
3388.994    0.5054    0.4931
3389.014    0.6877    0.6786
3389.034    0.8074    0.8104
3389.054    0.8511    0.8397
# 088945  36  3388.371  3389.069
3388.371    0.6408    0.6421
3388.391    0.6781    0.6662
3388.411    0.6822    0.6653
3388.431    0.6668    0.6530
3388.451    0.6417    0.6443
3388.471    0.6402    0.6488
3388.491    0.6503    0.6656
3388.511    0.6602    0.6839
3388.531    0.6739    0.6880
3388.551    0.6596    0.6654
3388.571    0.6125    0.6159
3388.591    0.5608    0.5525
3388.611    0.5066    0.4942
3388.630    0.4628    0.4560
3388.650    0.4344    0.4335
3388.670    0.4158    0.4175
3388.690    0.3918    0.3953
3388.710    0.3636    0.3644
3388.730    0.3375    0.3356
3388.750    0.3261    0.3259
3388.770    0.3440    0.3483
3388.790    0.4019    0.4036
3388.810    0.4862    0.4815
3388.830    0.5733    0.5653
3388.850    0.6445    0.6383
3388.870    0.6942    0.6863
3388.890    0.6990    0.7019
3388.910    0.6781    0.6869
3388.930    0.6448    0.6540
3388.949    0.6223    0.6252
3388.969    0.6095    0.6166
3388.989    0.6377    0.6387
3389.009    0.6856    0.6850
3389.029    0.7461    0.7386
3389.049    0.7894    0.7827
3389.069    0.8108    0.8091
# 089282  35  3388.377  3389.055
3388.377    0.7896    0.7649
3388.397    0.8041    0.7686
3388.417    0.7654    0.7296
3388.437    0.6921    0.6812
3388.457    0.6331    0.6497
3388.477    0.6305    0.6537
3388.496    0.6650    0.6939
3388.516    0.7316    0.7567
3388.536    0.7845    0.8013
3388.556    0.7647    0.7831
3388.576    0.6747    0.6819
3388.596    0.5338    0.5325
3388.616    0.4240    0.4153
3388.636    0.3981    0.3933
3388.656    0.4424    0.4497
3388.676    0.4996    0.5032
3388.696    0.4774    0.4835
3388.716    0.3926    0.3903
3388.736    0.2924    0.2842
3388.756    0.2305    0.2361
3388.776    0.2737    0.2793
3388.796    0.3935    0.3926
3388.815    0.5362    0.5186
3388.835    0.6545    0.6339
3388.855    0.7369    0.7236
3388.875    0.7938    0.7880
3388.895    0.8011    0.8100
3388.915    0.7501    0.7631
3388.935    0.6374    0.6504
3388.955    0.5258    0.5320
3388.975    0.5020    0.4934
3388.995    0.5737    0.5682
3389.015    0.7058    0.7045
3389.035    0.8160    0.8185
3389.055    0.8728    0.8688
# 089474  35  3388.377  3389.055
3388.377    0.7773    0.7238
3388.397    0.7619    0.6880
3388.417    0.6674    0.6217
3388.437    0.5626    0.5587
3388.457    0.4965    0.5264
3388.477    0.5008    0.5464
3388.497    0.5852    0.6209
3388.517    0.6891    0.7178
3388.537    0.7452    0.7782
3388.556    0.7306    0.7495
3388.576    0.6152    0.6162
3388.596    0.4426    0.4391
3388.616    0.3296    0.3247
3388.636    0.3378    0.3322
3388.656    0.4172    0.4169
3388.676    0.4605    0.4742
3388.696    0.4231    0.4376
3388.716    0.3301    0.3281
3388.736    0.2260    0.2229
3388.756    0.1878    0.1925
3388.776    0.2527    0.2563
3388.796    0.3888    0.3775
3388.816    0.5260    0.5001
3388.836    0.6273    0.6002
3388.856    0.6989    0.6866
3388.876    0.7446    0.7575
3388.895    0.7544    0.7777
3388.915    0.6950    0.7110
3388.935    0.5590    0.5661
3388.955    0.4313    0.4335
3388.975    0.4234    0.4192
3388.995    0.5482    0.5403
3389.015    0.7148    0.7063
3389.035    0.8185    0.8136
3389.055    0.8424    0.8333
# 089912  36  3388.372  3389.070
3388.372    0.6613    0.6679
3388.392    0.7083    0.7036
3388.412    0.7142    0.7057
3388.432    0.7003    0.6896
3388.452    0.6781    0.6742
3388.471    0.6685    0.6731
3388.491    0.6761    0.6890
3388.511    0.6989    0.7130
3388.531    0.7129    0.7261
3388.551    0.7010    0.7099
3388.571    0.6561    0.6577
3388.591    0.5910    0.5820
3388.611    0.5242    0.5087
3388.631    0.4674    0.4606
3388.651    0.4418    0.4414
3388.671    0.4333    0.4343
3388.691    0.4136    0.4171
3388.711    0.3804    0.3808
3388.731    0.3392    0.3380
3388.751    0.3119    0.3132
3388.771    0.3250    0.3268
3388.790    0.3781    0.3793
3388.810    0.4666    0.4647
3388.830    0.5677    0.5608
3388.850    0.6572    0.6474
3388.870    0.7171    0.7084
3388.890    0.7374    0.7328
3388.910    0.7133    0.7176
3388.930    0.6608    0.6731
3388.950    0.6109    0.6243
3388.970    0.5937    0.6003
3388.990    0.6192    0.6186
3389.010    0.6738    0.6733
3389.030    0.7451    0.7417
3389.050    0.7995    0.7991
3389.070    0.8416    0.8337
# 090004  35  3388.377  3389.055
3388.377    0.8009    0.7221
3388.397    0.7518    0.6625
3388.416    0.6387    0.5863
3388.436    0.5144    0.5136
3388.456    0.4356    0.4761
3388.476    0.4527    0.5020
3388.496    0.5562    0.5969
3388.516    0.6885    0.7196
3388.536    0.7610    0.7962
3388.556    0.7278    0.7605
3388.576    0.5860    0.5988
3388.596    0.3940    0.3926
3388.616    0.2833    0.2772
3388.636    0.3194    0.3118
3388.656    0.4242    0.4177
3388.676    0.4544    0.4673
3388.696    0.3950    0.4079
3388.716    0.2869    0.2841
3388.735    0.1849    0.1840
3388.755    0.1610    0.1646
3388.775    0.2423    0.2467
3388.795    0.3919    0.3783
3388.815    0.5263    0.4940
3388.835    0.6138    0.5847
3388.855    0.6839    0.6759
3388.875    0.7535    0.7614
3388.895    0.7656    0.7907
3388.915    0.6850    0.7110
3388.935    0.5246    0.5355
3388.955    0.3853    0.3838
3388.975    0.3955    0.3914
3388.995    0.5651    0.5581
3389.015    0.7508    0.7470
3389.035    0.8455    0.8381
3389.055    0.8463    0.8268
# 091287  36  3388.372  3389.070
3388.372    0.7256    0.7044
3388.392    0.7617    0.7021
3388.412    0.7160    0.6408
3388.432    0.6048    0.5625
3388.452    0.4860    0.4962
3388.472    0.4325    0.4696
3388.492    0.4667    0.5064
3388.512    0.5713    0.6049
3388.532    0.6834    0.7191
3388.552    0.7447    0.7761
3388.571    0.7026    0.7244
3388.591    0.5548    0.5601
3388.611    0.3757    0.3705
3388.631    0.2766    0.2742
3388.651    0.3168    0.3128
3388.671    0.4139    0.4112
3388.691    0.4510    0.4569
3388.711    0.3914    0.4012
3388.731    0.2825    0.2850
3388.751    0.1930    0.1912
3388.771    0.1808    0.1849
3388.791    0.2681    0.2712
3388.811    0.4130    0.3963
3388.831    0.5391    0.5049
3388.851    0.6173    0.5929
3388.871    0.6806    0.6806
3388.890    0.7273    0.7514
3388.910    0.7362    0.7649
3388.930    0.6531    0.6731
3388.950    0.4973    0.5036
3388.970    0.3767    0.3732
3388.990    0.4011    0.3945
3389.010    0.5625    0.5553
3389.030    0.7345    0.7315
3389.050    0.8232    0.8171
3389.070    0.8300    0.8084
# 096184  36  3388.371  3389.069
3388.371    0.7480    0.7206
3388.391    0.7789    0.7181
3388.411    0.7311    0.6625
3388.431    0.6288    0.5931
3388.451    0.5255    0.5389
3388.471    0.4789    0.5248
3388.491    0.5223    0.5677
3388.511    0.6194    0.6578
3388.531    0.7086    0.7499
3388.551    0.7483    0.7795
3388.571    0.6960    0.6995
3388.591    0.5406    0.5269
3388.610    0.3713    0.3630
3388.630    0.2961    0.2913
3388.650    0.3491    0.3432
3388.670    0.4284    0.4365
3388.690    0.4380    0.4649
3388.710    0.3790    0.3930
3388.730    0.2785    0.2725
3388.750    0.1881    0.1878
3388.770    0.1860    0.1944
3388.790    0.2891    0.2888
3388.810    0.4520    0.4188
3388.830    0.5809    0.5342
3388.850    0.6545    0.6285
3388.870    0.7066    0.7137
3388.890    0.7561    0.7734
3388.910    0.7325    0.7612
3388.930    0.6374    0.6483
3388.949    0.4858    0.4908
3388.969    0.3820    0.3853
3388.989    0.4334    0.4293
3389.009    0.6055    0.5921
3389.029    0.7616    0.7547
3389.049    0.8287    0.8295
3389.069    0.8285    0.8230
# 096395  36  3388.372  3389.069
3388.372    0.7530    0.7542
3388.391    0.8164    0.7730
3388.411    0.7963    0.7357
3388.431    0.7196    0.6762
3388.451    0.6243    0.6226
3388.471    0.5670    0.5990
3388.491    0.5848    0.6236
3388.511    0.6543    0.6942
3388.531    0.7440    0.7768
3388.551    0.7967    0.8168
3388.571    0.7563    0.7652
3388.591    0.6189    0.6174
3388.611    0.4539    0.4442
3388.631    0.3569    0.3529
3388.651    0.3919    0.3895
3388.671    0.4964    0.4880
3388.691    0.5137    0.5344
3388.710    0.4546    0.4775
3388.730    0.3508    0.3471
3388.750    0.2348    0.2336
3388.770    0.2060    0.2119
3388.790    0.2985    0.2958
3388.810    0.4556    0.4366
3388.830    0.5907    0.5698
3388.850    0.6869    0.6702
3388.870    0.7539    0.7490
3388.890    0.8059    0.8061
3388.910    0.8063    0.8098
3388.930    0.7206    0.7273
3388.950    0.5801    0.5793
3388.970    0.4612    0.4621
3388.990    0.4713    0.4735
3389.010    0.6091    0.6084
3389.030    0.7589    0.7644
3389.049    0.8490    0.8488
3389.069    0.8702    0.8612
# 096402  36  3388.372  3389.070
3388.372    0.7595    0.7218
3388.392    0.7816    0.7057
3388.412    0.7176    0.6383
3388.431    0.5950    0.5639
3388.451    0.4822    0.5020
3388.471    0.4381    0.4844
3388.491    0.4905    0.5335
3388.511    0.6063    0.6406
3388.531    0.7209    0.7535
3388.551    0.7691    0.7985
3388.571    0.6984    0.7211
3388.591    0.5291    0.5367
3388.611    0.3582    0.3523
3388.631    0.2965    0.2887
3388.651    0.3623    0.3601
3388.671    0.4567    0.4618
3388.691    0.4647    0.4789
3388.711    0.3782    0.3879
3388.731    0.2583    0.2556
3388.751    0.1715    0.1718
3388.770    0.1797    0.1860
3388.790    0.2936    0.2899
3388.810    0.4447    0.4232
3388.830    0.5660    0.5320
3388.850    0.6427    0.6202
3388.870    0.7053    0.7093
3388.890    0.7621    0.7798
3388.910    0.7410    0.7771
3388.930    0.6449    0.6630
3388.950    0.4854    0.4862
3388.970    0.3834    0.3816
3388.990    0.4526    0.4461
3389.010    0.6340    0.6288
3389.030    0.7907    0.7889
3389.050    0.8547    0.8424
3389.070    0.8366    0.8140
# 096901  36  3388.372  3389.070
3388.372    0.7546    0.7211
3388.392    0.7780    0.7071
3388.412    0.7130    0.6436
3388.432    0.6027    0.5700
3388.451    0.4916    0.5172
3388.471    0.4599    0.5054
3388.491    0.5137    0.5551
3388.511    0.6180    0.6546
3388.531    0.7229    0.7530
3388.551    0.7511    0.7811
3388.571    0.6770    0.6921
3388.591    0.5157    0.5097
3388.611    0.3441    0.3385
3388.631    0.2876    0.2837
3388.651    0.3531    0.3504
3388.671    0.4335    0.4420
3388.691    0.4457    0.4562
3388.711    0.3673    0.3733
3388.731    0.2556    0.2543
3388.751    0.1793    0.1821
3388.770    0.1960    0.2020
3388.790    0.3122    0.3042
3388.810    0.4558    0.4321
3388.830    0.5744    0.5393
3388.850    0.6545    0.6291
3388.870    0.7173    0.7158
3388.890    0.7556    0.7768
3388.910    0.7254    0.7593
3388.930    0.6165    0.6364
3388.950    0.4672    0.4655
3388.970    0.3805    0.3739
3388.990    0.4474    0.4433
3389.010    0.6183    0.6210
3389.030    0.7754    0.7775
3389.050    0.8447    0.8354
3389.070    0.8331    0.8164
# 096948  36  3388.372  3389.070
3388.372    0.7086    0.6933
3388.392    0.7584    0.6933
3388.412    0.7165    0.6321
3388.431    0.6028    0.5574
3388.451    0.4782    0.4907
3388.471    0.4152    0.4621
3388.491    0.4513    0.4950
3388.511    0.5571    0.5898
3388.531    0.6727    0.7039
3388.551    0.7318    0.7644
3388.571    0.6899    0.7093
3388.591    0.5508    0.5405
3388.611    0.3598    0.3496
3388.631    0.2566    0.2536
3388.651    0.2990    0.2909
3388.671    0.3809    0.3906
3388.691    0.4132    0.4406
3388.711    0.3785    0.3883
3388.731    0.2746    0.2742
3388.751    0.1811    0.1817
3388.770    0.1630    0.1715
3388.790    0.2533    0.2496
3388.810    0.4011    0.3722
3388.830    0.5280    0.4843
3388.850    0.6065    0.5757
3388.870    0.6653    0.6653
3388.890    0.7110    0.7415
3388.910    0.7166    0.7532
3388.930    0.6380    0.6560
3388.950    0.4797    0.4818
3388.970    0.3503    0.3495
3388.990    0.3733    0.3691
3389.010    0.5385    0.5305
3389.030    0.7147    0.7132
3389.050    0.8140    0.8067
3389.070    0.8175    0.8015
# 097420  36  3388.372  3389.070
3388.372    0.7168    0.7156
3388.392    0.7934    0.7504
3388.412    0.7777    0.7181
3388.432    0.7034    0.6572
3388.452    0.6095    0.5998
3388.472    0.5379    0.5721
3388.492    0.5502    0.5932
3388.512    0.6269    0.6621
3388.532    0.7147    0.7468
3388.552    0.7665    0.7923
3388.571    0.7352    0.7525
3388.591    0.6135    0.6152
3388.611    0.4463    0.4426
3388.631    0.3447    0.3367
3388.651    0.3554    0.3494
3388.671    0.4284    0.4301
3388.691    0.4727    0.4777
3388.711    0.4282    0.4343
3388.731    0.3257    0.3255
3388.751    0.2270    0.2268
3388.771    0.2026    0.2051
3388.791    0.2726    0.2763
3388.811    0.4094    0.4021
3388.831    0.5518    0.5278
3388.851    0.6569    0.6307
3388.871    0.7293    0.7168
3388.891    0.7684    0.7813
3388.910    0.7739    0.7921
3388.930    0.7029    0.7181
3388.950    0.5631    0.5740
3388.970    0.4479    0.4496
3388.990    0.4476    0.4441
3389.010    0.5658    0.5668
3389.030    0.7279    0.7271
3389.050    0.8426    0.8293
3389.070    0.8664    0.8511
# 098921  36  3388.371  3389.069
3388.371    0.7158    0.7070
3388.391    0.7513    0.7137
3388.411    0.7147    0.6711
3388.431    0.6366    0.6139
3388.451    0.5629    0.5721
3388.471    0.5393    0.5679
3388.491    0.5733    0.6095
3388.511    0.6471    0.6811
3388.531    0.7115    0.7417
3388.551    0.7281    0.7415
3388.571    0.6583    0.6549
3388.591    0.5213    0.5098
3388.611    0.3899    0.3800
3388.630    0.3351    0.3310
3388.650    0.3643    0.3593
3388.670    0.4071    0.4090
3388.690    0.3992    0.4126
3388.710    0.3465    0.3523
3388.730    0.2685    0.2672
3388.750    0.2133    0.2160
3388.770    0.2328    0.2353
3388.790    0.3235    0.3201
3388.810    0.4528    0.4351
3388.830    0.5695    0.5478
3388.850    0.6607    0.6460
3388.870    0.7274    0.7239
3388.890    0.7485    0.7614
3388.910    0.7115    0.7296
3388.930    0.6197    0.6262
3388.950    0.5007    0.5036
3388.969    0.4409    0.4462
3388.989    0.4916    0.4943
3389.009    0.6242    0.6226
3389.029    0.7518    0.7502
3389.049    0.8318    0.8194
3389.069    0.8389    0.8310
# 100963  35  3388.377  3389.054
3388.377    0.7600    0.7239
3388.396    0.7616    0.6966
3388.416    0.6874    0.6326
3388.436    0.5765    0.5657
3388.456    0.5003    0.5231
3388.476    0.4897    0.5284
3388.496    0.5564    0.5914
3388.516    0.6607    0.6893
3388.536    0.7337    0.7670
3388.556    0.7427    0.7628
3388.576    0.6468    0.6498
3388.596    0.4773    0.4729
3388.616    0.3415    0.3359
3388.636    0.3223    0.3169
3388.656    0.3899    0.3950
3388.676    0.4582    0.4710
3388.696    0.4526    0.4609
3388.715    0.3686    0.3697
3388.735    0.2539    0.2538
3388.755    0.1936    0.1966
3388.775    0.2302    0.2359
3388.795    0.3579    0.3475
3388.815    0.5003    0.4730
3388.835    0.6076    0.5766
3388.855    0.6739    0.6634
3388.875    0.7266    0.7393
3388.895    0.7598    0.7766
3388.915    0.7156    0.7318
3388.935    0.5878    0.5992
3388.955    0.4514    0.4523
3388.975    0.4097    0.4040
3388.995    0.5075    0.4992
3389.015    0.6702    0.6660
3389.034    0.7910    0.7878
3389.054    0.8339    0.8278
# 104075  35  3388.377  3389.055
3388.377    0.7316    0.7290
3388.397    0.7677    0.7504
3388.417    0.7539    0.7347
3388.436    0.7213    0.7073
3388.456    0.6842    0.6871
3388.476    0.6727    0.6899
3388.496    0.6934    0.7170
3388.516    0.7293    0.7530
3388.536    0.7532    0.7711
3388.556    0.7406    0.7452
3388.576    0.6728    0.6696
3388.596    0.5768    0.5682
3388.616    0.4922    0.4848
3388.636    0.4589    0.4510
3388.656    0.4627    0.4596
3388.676    0.4647    0.4715
3388.696    0.4446    0.4496
3388.716    0.3895    0.3903
3388.736    0.3252    0.3249
3388.755    0.2943    0.2957
3388.775    0.3208    0.3232
3388.795    0.4067    0.4049
3388.815    0.5201    0.5137
3388.835    0.6346    0.6213
3388.855    0.7226    0.7091
3388.875    0.7670    0.7652
3388.895    0.7827    0.7784
3388.915    0.7382    0.7427
3388.935    0.6633    0.6713
3388.955    0.6003    0.6028
3388.975    0.5800    0.5810
3388.995    0.6179    0.6236
3389.015    0.7011    0.7081
3389.035    0.7918    0.7925
3389.055    0.8574    0.8468
# 109110  36  3388.371  3389.069
3388.371    0.7320    0.7223
3388.391    0.7721    0.7342
3388.411    0.7480    0.7050
3388.431    0.6923    0.6631
3388.451    0.6155    0.6349
3388.470    0.6097    0.6364
3388.490    0.6412    0.6710
3388.510    0.6861    0.7228
3388.530    0.7328    0.7582
3388.550    0.7261    0.7413
3388.570    0.6533    0.6584
3388.590    0.5484    0.5367
3388.610    0.4441    0.4334
3388.630    0.3973    0.3944
3388.650    0.4150    0.4152
3388.670    0.4456    0.4462
3388.690    0.4316    0.4364
3388.710    0.3691    0.3764
3388.730    0.3042    0.3016
3388.750    0.2598    0.2628
3388.770    0.2839    0.2900
3388.789    0.3870    0.3708
3388.809    0.4883    0.4835
3388.829    0.6009    0.5943
3388.849    0.6952    0.6864
3388.869    0.7617    0.7502
3388.889    0.7638    0.7705
3388.909    0.7219    0.7327
3388.929    0.6434    0.6445
3388.949    0.5444    0.5518
3388.969    0.5187    0.5151
3388.989    0.5627    0.5627
3389.009    0.6557    0.6671
3389.029    0.7775    0.7700
3389.049    0.8470    0.8310
3389.069    0.8498    0.8496
# 110205  36  3388.372  3389.070
3388.372    0.7586    0.7266
3388.392    0.7793    0.7125
3388.412    0.7185    0.6518
3388.432    0.6101    0.5808
3388.452    0.5153    0.5266
3388.471    0.4730    0.5142
3388.491    0.5178    0.5594
3388.511    0.6262    0.6548
3388.531    0.7236    0.7532
3388.551    0.7624    0.7885
3388.571    0.7055    0.7150
3388.591    0.5464    0.5498
3388.611    0.3834    0.3853
3388.631    0.3302    0.3246
3388.651    0.3945    0.3872
3388.671    0.4750    0.4883
3388.691    0.4870    0.5177
3388.711    0.4271    0.4369
3388.731    0.3105    0.3026
3388.751    0.2082    0.2088
3388.771    0.2060    0.2153
3388.790    0.3148    0.3086
3388.810    0.4707    0.4425
3388.830    0.5905    0.5583
3388.850    0.6592    0.6471
3388.870    0.7115    0.7243
3388.890    0.7553    0.7788
3388.910    0.7563    0.7688
3388.930    0.6604    0.6662
3388.950    0.5146    0.5135
3388.970    0.4230    0.4201
3388.990    0.4789    0.4676
3389.010    0.6286    0.6213
3389.030    0.7672    0.7675
3389.050    0.8371    0.8285
3389.070    0.8196    0.8147
# 112504  36  3388.372  3389.070
3388.372    0.7357    0.7258
3388.392    0.7910    0.7468
3388.412    0.7612    0.7023
3388.432    0.6762    0.6339
3388.452    0.5785    0.5727
3388.471    0.5116    0.5453
3388.491    0.5236    0.5694
3388.511    0.6125    0.6480
3388.531    0.7117    0.7454
3388.551    0.7705    0.7993
3388.571    0.7427    0.7532
3388.591    0.5957    0.5988
3388.611    0.4155    0.4118
3388.631    0.3178    0.3087
3388.651    0.3486    0.3402
3388.671    0.4411    0.4388
3388.691    0.4705    0.4888
3388.711    0.4177    0.4336
3388.731    0.3184    0.3112
3388.751    0.2103    0.2078
3388.771    0.1857    0.1926
3388.791    0.2713    0.2766
3388.810    0.4218    0.4039
3388.830    0.5651    0.5288
3388.850    0.6525    0.6263
3388.870    0.7206    0.7119
3388.890    0.7705    0.7814
3388.910    0.7741    0.7943
3388.930    0.6904    0.7094
3388.950    0.5394    0.5471
3388.970    0.4099    0.4143
3388.990    0.4228    0.4223
3389.010    0.5752    0.5696
3389.030    0.7449    0.7432
3389.050    0.8420    0.8391
3389.070    0.8642    0.8461
# 113579  35  3388.377  3389.055
3388.377    0.6263    0.6365
3388.397    0.6574    0.6690
3388.417    0.6879    0.6912
3388.437    0.7120    0.7049
3388.457    0.7233    0.7112
3388.477    0.7244    0.7110
3388.497    0.7063    0.7044
3388.516    0.6834    0.6914
3388.536    0.6571    0.6708
3388.556    0.6307    0.6433
3388.576    0.6107    0.6101
3388.596    0.5912    0.5733
3388.616    0.5535    0.5354
3388.636    0.5094    0.4985
3388.656    0.4698    0.4653
3388.676    0.4298    0.4380
3388.696    0.4018    0.4195
3388.716    0.3999    0.4124
3388.736    0.4205    0.4186
3388.756    0.4460    0.4390
3388.776    0.4858    0.4721
3388.796    0.5249    0.5144
3388.816    0.5626    0.5610
3388.835    0.6023    0.6045
3388.855    0.6409    0.6451
3388.875    0.6722    0.6775
3388.895    0.6944    0.7016
3388.915    0.7191    0.7193
3388.935    0.7381    0.7332
3388.955    0.7544    0.7466
3388.975    0.7593    0.7616
3388.995    0.7697    0.7784
3389.015    0.7843    0.7960
3389.035    0.8076    0.8121
3389.055    0.8354    0.8243
# 113989  35  3388.377  3389.055
3388.377    0.8149    0.7667
3388.397    0.8106    0.7313
3388.417    0.7352    0.6628
3388.437    0.6219    0.5906
3388.457    0.5225    0.5391
3388.477    0.4917    0.5370
3388.497    0.5609    0.6016
3388.517    0.6778    0.7106
3388.537    0.7695    0.8039
3388.557    0.7872    0.8166
3388.577    0.6942    0.7145
3388.597    0.5171    0.5304
3388.617    0.3719    0.3771
3388.637    0.3646    0.3592
3388.656    0.4542    0.4524
3388.676    0.5241    0.5474
3388.696    0.5216    0.5349
3388.716    0.4181    0.4125
3388.736    0.2656    0.2634
3388.756    0.1845    0.1864
3388.776    0.2253    0.2291
3388.796    0.3667    0.3607
3388.816    0.5246    0.5035
3388.836    0.6249    0.6098
3388.856    0.6933    0.6917
3388.876    0.7637    0.7667
3388.896    0.7984    0.8138
3388.916    0.7711    0.7872
3388.936    0.6589    0.6647
3388.956    0.5105    0.5091
3388.976    0.4614    0.4504
3388.995    0.5625    0.5418
3389.015    0.7316    0.7127
3389.035    0.8391    0.8335
3389.055    0.8502    0.8570
# 115715  35  3388.376  3389.054
3388.376    0.8136    0.7691
3388.396    0.8022    0.7430
3388.416    0.7310    0.6827
3388.436    0.6291    0.6209
3388.456    0.5564    0.5838
3388.476    0.5565    0.5947
3388.496    0.6308    0.6598
3388.516    0.7273    0.7513
3388.536    0.7872    0.8141
3388.556    0.7752    0.7912
3388.576    0.6611    0.6611
3388.596    0.4826    0.4784
3388.616    0.3575    0.3558
3388.636    0.3703    0.3658
3388.656    0.4575    0.4645
3388.676    0.5106    0.5342
3388.695    0.4850    0.4997
3388.715    0.3798    0.3753
3388.735    0.2491    0.2468
3388.755    0.1932    0.1993
3388.775    0.2608    0.2622
3388.795    0.4134    0.3978
3388.815    0.5631    0.5372
3388.835    0.6610    0.6434
3388.855    0.7320    0.7261
3388.875    0.7852    0.7932
3388.895    0.7965    0.8170
3388.915    0.7482    0.7563
3388.935    0.6124    0.6135
3388.955    0.4742    0.4732
3388.975    0.4568    0.4493
3388.995    0.5729    0.5670
3389.015    0.7321    0.7340
3389.034    0.8439    0.8393
3389.054    0.8706    0.8648
# 116613  35  3388.377  3389.055
3388.377    0.7656    0.7403
3388.397    0.7654    0.7107
3388.417    0.6949    0.6512
3388.437    0.5987    0.5950
3388.457    0.5390    0.5678
3388.477    0.5495    0.5876
3388.497    0.6166    0.6534
3388.517    0.7032    0.7345
3388.537    0.7565    0.7777
3388.557    0.7273    0.7332
3388.577    0.6037    0.5951
3388.597    0.4400    0.4273
3388.616    0.3333    0.3282
3388.636    0.3393    0.3333
3388.656    0.4039    0.4065
3388.676    0.4408    0.4533
3388.696    0.4082    0.4158
3388.716    0.3130    0.3153
3388.736    0.2214    0.2217
3388.756    0.1939    0.1982
3388.776    0.2616    0.2622
3388.796    0.3955    0.3815
3388.816    0.5313    0.5068
3388.836    0.6396    0.6132
3388.856    0.7133    0.7026
3388.876    0.7626    0.7682
3388.896    0.7574    0.7777
3388.916    0.6877    0.7002
3388.935    0.5572    0.5645
3388.955    0.4385    0.4414
3388.975    0.4314    0.4317
3388.995    0.5469    0.5479
3389.015    0.7027    0.7070
3389.035    0.8204    0.8143
3389.055    0.8582    0.8431
# 999999  35  3388.377  3389.055
3388.377    0.7602    0.7181
3388.397    0.7647    0.6914
3388.417    0.6969    0.6247
3388.437    0.5810    0.5540
3388.457    0.4819    0.5061
3388.477    0.4577    0.5061
3388.497    0.5229    0.5673
3388.517    0.6364    0.6707
3388.537    0.7263    0.7605
3388.556    0.7440    0.7725
3388.576    0.6624    0.6731
3388.596    0.4985    0.4939
3388.616    0.3462    0.3394
3388.636    0.3067    0.3028
3388.656    0.3779    0.3777
3388.676    0.4573    0.4655
3388.696    0.4531    0.4702
3388.716    0.3673    0.3790
3388.736    0.2602    0.2576
3388.756    0.1889    0.1908
3388.776    0.2175    0.2223
3388.796    0.3417    0.3314
3388.816    0.4850    0.4575
3388.836    0.5872    0.5607
3388.856    0.6540    0.6470
3388.875    0.7142    0.7234
3388.895    0.7532    0.7736
3388.915    0.7313    0.7449
3388.935    0.6095    0.6194
3388.955    0.4573    0.4615
3388.975    0.3942    0.3913
3388.995    0.4825    0.4725
3389.015    0.6507    0.6428
3389.035    0.7892    0.7816
3389.055    0.8418    0.8253


==> anc/specdat/fit_OH3103.dat <==
# 001499  63  3102.804  3103.938
3102.804    0.6051    0.7497
3102.823    0.6019    0.6263
3102.841    0.4752    0.4786
3102.859    0.3187    0.3407
3102.878    0.2266    0.2633
3102.896    0.2894    0.2800
3102.914    0.4253    0.3536
3102.932    0.5036    0.4171
3102.951    0.4681    0.4239
3102.969    0.3525    0.3989
3102.987    0.3392    0.4130
3103.006    0.4806    0.5144
3103.024    0.7019    0.6648
3103.042    0.8498    0.8078
3103.060    0.8954    0.9041
3103.079    0.9061    0.9541
3103.097    0.8987    0.9714
3103.115    0.9324    0.9745
3103.134    0.9831    0.9707
3103.152    1.0044    0.9632
3103.170    1.0116    0.9513
3103.188    1.0382    0.9298
3103.207    0.9836    0.8819
3103.225    0.8678    0.7978
3103.243    0.7181    0.6797
3103.262    0.5429    0.5492
3103.280    0.4257    0.4552
3103.298    0.3914    0.3992
3103.316    0.3787    0.3634
3103.335    0.3371    0.3338
3103.353    0.3141    0.3311
3103.371    0.3777    0.3811
3103.390    0.5137    0.4910
3103.408    0.6424    0.6055
3103.426    0.6984    0.6694
3103.444    0.6454    0.6501
3103.463    0.5272    0.5691
3103.481    0.4691    0.5113
3103.499    0.5383    0.5343
3103.518    0.7101    0.6448
3103.536    0.8541    0.7757
3103.554    0.9443    0.8784
3103.572    0.9813    0.9358
3103.591    1.0032    0.9607
3103.609    1.0113    0.9681
3103.627    0.9991    0.9678
3103.646    0.9872    0.9583
3103.664    0.9348    0.9300
3103.682    0.8474    0.8676
3103.700    0.7236    0.7567
3103.719    0.5460    0.5912
3103.737    0.3751    0.4167
3103.755    0.2479    0.2628
3103.774    0.1665    0.1493
3103.792    0.1101    0.0908
3103.810    0.0848    0.0719
3103.828    0.0950    0.0885
3103.847    0.1450    0.1516
3103.865    0.2392    0.2652
3103.883    0.3844    0.4258
3103.902    0.5770    0.6101
3103.920    0.6795    0.7513
3103.938    0.6798    0.8281
# 001598  63  3102.800  3103.934
3102.800    0.7062    0.8564
3102.818    0.7057    0.7574
3102.837    0.5992    0.5924
3102.855    0.3917    0.4180
3102.873    0.2628    0.3041
3102.891    0.3064    0.3073
3102.910    0.4697    0.4133
3102.928    0.5625    0.5111
3102.946    0.5336    0.5206
3102.965    0.4082    0.4552
3102.983    0.3726    0.4292
3103.001    0.5133    0.5118
3103.019    0.7190    0.6728
3103.038    0.8810    0.8350
3103.056    0.9681    0.9285
3103.074    0.9847    0.9687
3103.092    0.9734    0.9815
3103.111    0.9712    0.9840
3103.129    1.0118    0.9824
3103.147    1.0323    0.9779
3103.166    1.0247    0.9705
3103.184    1.0264    0.9561
3103.202    1.0021    0.9196
3103.220    0.9266    0.8391
3103.239    0.7415    0.6992
3103.257    0.5255    0.5474
3103.275    0.3910    0.4297
3103.294    0.3483    0.3664
3103.312    0.3381    0.3348
3103.330    0.3159    0.3005
3103.348    0.2829    0.2815
3103.367    0.3182    0.3302
3103.385    0.4909    0.4575
3103.403    0.6750    0.6177
3103.422    0.7730    0.7364
3103.440    0.7621    0.7430
3103.458    0.6498    0.6610
3103.476    0.5482    0.5744
3103.495    0.5640    0.5760
3103.513    0.7070    0.6780
3103.531    0.8568    0.8115
3103.550    0.9318    0.9150
3103.568    0.9692    0.9614
3103.586    0.9870    0.9768
3103.604    0.9714    0.9802
3103.623    0.9647    0.9797
3103.641    0.9548    0.9763
3103.659    0.9365    0.9661
3103.678    0.9041    0.9352
3103.696    0.8283    0.8688
3103.714    0.7117    0.7502
3103.732    0.5569    0.5849
3103.751    0.4011    0.3943
3103.769    0.2628    0.2412
3103.787    0.1638    0.1408
3103.806    0.1106    0.0950
3103.824    0.1097    0.1034
3103.842    0.1613    0.1634
3103.860    0.2613    0.2827
3103.879    0.4406    0.4667
3103.897    0.6237    0.6566
3103.915    0.7425    0.8080
3103.934    0.7418    0.8952
# 001803  63  3102.805  3103.938
3102.805    0.4789    0.5665
3102.823    0.4325    0.4781
3102.841    0.3721    0.3960
3102.860    0.3251    0.3318
3102.878    0.3234    0.3010
3102.896    0.3421    0.2994
3102.914    0.3728    0.3208
3102.933    0.3926    0.3600
3102.951    0.4121    0.4082
3102.969    0.4352    0.4675
3102.988    0.4852    0.5436
3103.006    0.5804    0.6268
3103.024    0.6682    0.7133
3103.042    0.7591    0.7936
3103.061    0.8341    0.8622
3103.079    0.8788    0.9078
3103.097    0.9219    0.9348
3103.116    0.9419    0.9465
3103.134    0.9561    0.9449
3103.152    0.9712    0.9324
3103.170    0.9618    0.9082
3103.189    0.9404    0.8688
3103.207    0.8823    0.8175
3103.225    0.7858    0.7553
3103.244    0.6901    0.6833
3103.262    0.6088    0.6163
3103.280    0.5513    0.5573
3103.298    0.4867    0.5112
3103.317    0.4475    0.4805
3103.335    0.4554    0.4707
3103.353    0.4885    0.4798
3103.372    0.5342    0.5063
3103.390    0.5905    0.5390
3103.408    0.6148    0.5695
3103.426    0.6237    0.5909
3103.445    0.5872    0.6045
3103.463    0.5786    0.6172
3103.481    0.6046    0.6405
3103.500    0.6536    0.6836
3103.518    0.7471    0.7398
3103.536    0.8285    0.8022
3103.554    0.9103    0.8600
3103.573    0.9669    0.9066
3103.591    0.9961    0.9333
3103.609    0.9845    0.9412
3103.628    0.9638    0.9290
3103.646    0.9471    0.8950
3103.664    0.8754    0.8364
3103.682    0.7746    0.7521
3103.701    0.6581    0.6391
3103.719    0.5269    0.5188
3103.737    0.4174    0.3989
3103.756    0.2923    0.2882
3103.774    0.2032    0.2102
3103.792    0.1584    0.1654
3103.810    0.1527    0.1569
3103.829    0.1888    0.1875
3103.847    0.2576    0.2511
3103.865    0.3493    0.3415
3103.884    0.4466    0.4529
3103.902    0.5454    0.5572
3103.920    0.5762    0.6440
3103.938    0.5577    0.7019
# 004290  63  3102.805  3103.939
3102.805    0.6794    0.8156
3102.823    0.6640    0.7024
3102.842    0.5131    0.5343
3102.860    0.3354    0.3741
3102.878    0.2478    0.2806
3102.897    0.3070    0.2971
3102.915    0.4696    0.3923
3102.933    0.5773    0.4814
3102.951    0.5226    0.4996
3102.970    0.4096    0.4639
3102.988    0.3903    0.4644
3103.006    0.5403    0.5527
3103.025    0.7362    0.7084
3103.043    0.8962    0.8443
3103.061    0.9386    0.9288
3103.079    0.9484    0.9669
3103.098    0.9543    0.9802
3103.116    0.9911    0.9822
3103.134    0.9915    0.9799
3103.153    1.0228    0.9743
3103.171    1.0200    0.9658
3103.189    1.0160    0.9491
3103.207    0.9984    0.9101
3103.226    0.8983    0.8258
3103.244    0.7194    0.7047
3103.262    0.5328    0.5737
3103.281    0.4182    0.4689
3103.299    0.3915    0.4138
3103.317    0.3819    0.3777
3103.335    0.3526    0.3426
3103.354    0.3547    0.3304
3103.372    0.3780    0.3819
3103.390    0.5112    0.4997
3103.409    0.6998    0.6434
3103.427    0.7927    0.7259
3103.445    0.7437    0.7148
3103.463    0.6237    0.6342
3103.482    0.5321    0.5609
3103.500    0.5553    0.5776
3103.518    0.7114    0.6795
3103.537    0.8461    0.8143
3103.555    0.9609    0.9089
3103.573    0.9888    0.9572
3103.591    1.0074    0.9750
3103.610    1.0162    0.9802
3103.628    0.9883    0.9802
3103.646    0.9799    0.9759
3103.665    0.9384    0.9598
3103.683    0.8904    0.9194
3103.701    0.8039    0.8362
3103.719    0.6663    0.7010
3103.738    0.5078    0.5181
3103.756    0.3642    0.3454
3103.774    0.2231    0.2097
3103.793    0.1402    0.1237
3103.811    0.1129    0.0934
3103.829    0.1187    0.1076
3103.847    0.1565    0.1698
3103.866    0.2708    0.2966
3103.884    0.4322    0.4675
3103.902    0.5997    0.6513
3103.921    0.7058    0.8052
3103.939    0.7305    0.8837
# 005176  63  3102.805  3103.939
3102.805    0.5943    0.7238
3102.823    0.5539    0.5958
3102.842    0.4268    0.4385
3102.860    0.2808    0.3142
3102.878    0.2501    0.2590
3102.896    0.3197    0.2831
3102.915    0.4285    0.3521
3102.933    0.4651    0.3965
3102.951    0.3901    0.3934
3102.970    0.3200    0.3773
3102.988    0.3757    0.4133
3103.006    0.5386    0.5240
3103.024    0.7049    0.6761
3103.043    0.8424    0.8211
3103.061    0.8748    0.9105
3103.079    0.8863    0.9552
3103.098    0.9158    0.9721
3103.116    0.9256    0.9741
3103.134    0.9594    0.9696
3103.152    0.9766    0.9612
3103.171    0.9865    0.9471
3103.189    0.9988    0.9217
3103.207    0.9508    0.8716
3103.226    0.8509    0.7813
3103.244    0.6798    0.6694
3103.262    0.5174    0.5601
3103.280    0.4476    0.4792
3103.299    0.4218    0.4262
3103.317    0.3866    0.3905
3103.335    0.3682    0.3645
3103.354    0.3664    0.3697
3103.372    0.4460    0.4273
3103.390    0.5716    0.5263
3103.408    0.6611    0.6216
3103.427    0.6979    0.6611
3103.445    0.6292    0.6217
3103.463    0.5065    0.5461
3103.481    0.4715    0.5047
3103.500    0.5536    0.5493
3103.518    0.7129    0.6622
3103.536    0.8371    0.7901
3103.555    0.9300    0.8913
3103.573    0.9979    0.9428
3103.591    1.0167    0.9641
3103.609    1.0351    0.9701
3103.628    1.0271    0.9676
3103.646    1.0048    0.9552
3103.664    0.9636    0.9236
3103.683    0.8466    0.8535
3103.701    0.7039    0.7403
3103.719    0.5506    0.5864
3103.737    0.4071    0.4174
3103.756    0.2681    0.2597
3103.774    0.1583    0.1541
3103.792    0.1181    0.0954
3103.811    0.0882    0.0781
3103.829    0.0937    0.1015
3103.847    0.1551    0.1697
3103.865    0.2806    0.2891
3103.884    0.4449    0.4594
3103.902    0.5860    0.6275
3103.920    0.6853    0.7602
3103.939    0.6525    0.8339
# 006405  63  3102.800  3103.933
3102.800    0.6887    0.8136
3102.818    0.6524    0.7002
3102.836    0.5276    0.5420
3102.854    0.3512    0.3821
3102.873    0.2558    0.2854
3102.891    0.3069    0.3027
3102.909    0.4835    0.3959
3102.928    0.5396    0.4833
3102.946    0.4975    0.4900
3102.964    0.3979    0.4480
3102.982    0.3895    0.4442
3103.001    0.5263    0.5409
3103.019    0.7420    0.6947
3103.037    0.8845    0.8366
3103.056    0.9365    0.9285
3103.074    0.9579    0.9667
3103.092    0.9730    0.9793
3103.110    0.9632    0.9815
3103.129    0.9663    0.9793
3103.147    1.0118    0.9741
3103.165    1.0165    0.9656
3103.184    1.0205    0.9469
3103.202    0.9883    0.9043
3103.220    0.8788    0.8192
3103.238    0.7129    0.6915
3103.257    0.5259    0.5458
3103.275    0.4085    0.4422
3103.293    0.3674    0.3853
3103.312    0.3664    0.3485
3103.330    0.3252    0.3156
3103.348    0.2917    0.3063
3103.366    0.3604    0.3590
3103.385    0.5180    0.4873
3103.403    0.6877    0.6288
3103.421    0.7764    0.7175
3103.440    0.7305    0.7073
3103.458    0.5917    0.6246
3103.476    0.5142    0.5541
3103.494    0.5731    0.5698
3103.513    0.7176    0.6806
3103.531    0.8654    0.8110
3103.549    0.9434    0.9074
3103.568    0.9883    0.9579
3103.586    0.9966    0.9745
3103.604    0.9716    0.9788
3103.622    0.9833    0.9784
3103.641    0.9849    0.9734
3103.659    0.9348    0.9581
3103.677    0.8888    0.9192
3103.696    0.8063    0.8327
3103.714    0.6711    0.6982
3103.732    0.5072    0.5264
3103.750    0.3473    0.3526
3103.769    0.2287    0.2075
3103.787    0.1447    0.1240
3103.805    0.1068    0.0910
3103.824    0.1169    0.1051
3103.842    0.1490    0.1682
3103.860    0.2613    0.2882
3103.878    0.4468    0.4590
3103.897    0.6310    0.6534
3103.915    0.7076    0.7995
3103.933    0.7183    0.8798
# 006455  63  3102.801  3103.934
3102.801    0.6720    0.8230
3102.819    0.6554    0.7185
3102.837    0.5189    0.5635
3102.855    0.3607    0.3950
3102.874    0.2572    0.2788
3102.892    0.2854    0.2804
3102.910    0.4688    0.3717
3102.929    0.5640    0.4708
3102.947    0.5153    0.4853
3102.965    0.3890    0.4350
3102.983    0.3624    0.4130
3103.002    0.4817    0.4982
3103.020    0.6808    0.6574
3103.038    0.8598    0.8130
3103.057    0.8906    0.9175
3103.075    0.9410    0.9614
3103.093    0.9689    0.9761
3103.111    0.9723    0.9795
3103.130    1.0021    0.9781
3103.148    1.0158    0.9736
3103.166    1.0224    0.9663
3103.185    1.0612    0.9506
3103.203    1.0137    0.9133
3103.221    0.8882    0.8331
3103.239    0.7034    0.7044
3103.258    0.5136    0.5483
3103.276    0.3790    0.4323
3103.294    0.3334    0.3696
3103.313    0.3529    0.3339
3103.331    0.3381    0.3003
3103.349    0.2738    0.2833
3103.367    0.3224    0.3261
3103.386    0.4965    0.4527
3103.404    0.6589    0.6055
3103.422    0.7266    0.7135
3103.441    0.7301    0.7193
3103.459    0.6347    0.6364
3103.477    0.5133    0.5511
3103.495    0.5348    0.5498
3103.514    0.6963    0.6549
3103.532    0.8449    0.7914
3103.550    0.9447    0.8960
3103.569    0.9881    0.9515
3103.587    0.9858    0.9694
3103.605    0.9897    0.9739
3103.623    0.9788    0.9736
3103.642    0.9861    0.9694
3103.660    0.9382    0.9559
3103.678    0.8784    0.9202
3103.697    0.8215    0.8387
3103.715    0.6665    0.7071
3103.733    0.4870    0.5349
3103.751    0.3499    0.3587
3103.770    0.2462    0.2100
3103.788    0.1488    0.1231
3103.806    0.0951    0.0859
3103.824    0.1079    0.0925
3103.843    0.1321    0.1499
3103.861    0.2228    0.2624
3103.879    0.3998    0.4297
3103.898    0.5920    0.6282
3103.916    0.7338    0.7823
3103.934    0.7444    0.8704
# 007244  63  3102.800  3103.933
3102.800    0.6266    0.7861
3102.818    0.6236    0.6766
3102.836    0.5289    0.5327
3102.855    0.3562    0.3811
3102.873    0.2520    0.2889
3102.891    0.2924    0.2796
3102.910    0.4214    0.3444
3102.928    0.4948    0.4196
3102.946    0.5056    0.4566
3102.964    0.4152    0.4558
3102.983    0.3901    0.4692
3103.001    0.5314    0.5420
3103.019    0.6805    0.6667
3103.038    0.8196    0.8035
3103.056    0.8855    0.8976
3103.074    0.9204    0.9489
3103.092    0.9473    0.9705
3103.111    0.9804    0.9770
3103.129    0.9723    0.9761
3103.147    0.9725    0.9716
3103.166    0.9947    0.9618
3103.184    1.0287    0.9428
3103.202    1.0209    0.9020
3103.220    0.9230    0.8268
3103.239    0.7369    0.7097
3103.257    0.5478    0.5856
3103.275    0.4388    0.4804
3103.294    0.3720    0.4070
3103.312    0.3747    0.3634
3103.330    0.3533    0.3327
3103.348    0.3261    0.3249
3103.367    0.3575    0.3679
3103.385    0.4836    0.4636
3103.403    0.6408    0.5804
3103.422    0.7129    0.6663
3103.440    0.6888    0.6724
3103.458    0.6133    0.6165
3103.476    0.5089    0.5576
3103.495    0.5295    0.5604
3103.513    0.6680    0.6405
3103.531    0.8302    0.7584
3103.549    0.9491    0.8638
3103.568    0.9842    0.9333
3103.586    0.9945    0.9634
3103.604    0.9754    0.9741
3103.623    0.9625    0.9759
3103.641    0.9763    0.9710
3103.659    0.9721    0.9539
3103.677    0.9198    0.9133
3103.696    0.8085    0.8279
3103.714    0.6909    0.7000
3103.732    0.5253    0.5381
3103.751    0.3543    0.3640
3103.769    0.2349    0.2292
3103.787    0.1639    0.1415
3103.805    0.1218    0.1015
3103.824    0.1091    0.1065
3103.842    0.1519    0.1570
3103.860    0.2360    0.2580
3103.879    0.3898    0.4154
3103.897    0.5492    0.5864
3103.915    0.6482    0.7372
3103.933    0.6839    0.8354
# 007585  63  3102.805  3103.938
3102.805    0.6149    0.7586
3102.823    0.5844    0.6343
3102.841    0.4482    0.4806
3102.860    0.3107    0.3359
3102.878    0.2369    0.2713
3102.896    0.3451    0.2977
3102.914    0.4837    0.3779
3102.933    0.5272    0.4444
3102.951    0.4520    0.4481
3102.969    0.3666    0.4263
3102.988    0.4001    0.4519
3103.006    0.5466    0.5560
3103.024    0.7449    0.7037
3103.042    0.8470    0.8360
3103.061    0.9122    0.9236
3103.079    0.9226    0.9621
3103.097    0.9232    0.9754
3103.116    0.9447    0.9777
3103.134    0.9817    0.9743
3103.152    1.0076    0.9676
3103.170    1.0188    0.9568
3103.189    1.0139    0.9330
3103.207    0.9701    0.8845
3103.225    0.8572    0.7978
3103.244    0.6693    0.6724
3103.262    0.5037    0.5525
3103.280    0.4437    0.4636
3103.298    0.4150    0.4103
3103.317    0.3940    0.3717
3103.335    0.3413    0.3436
3103.353    0.3233    0.3455
3103.372    0.4169    0.4097
3103.390    0.5514    0.5224
3103.408    0.7055    0.6368
3103.426    0.7226    0.6936
3103.445    0.6461    0.6630
3103.463    0.5449    0.5844
3103.481    0.5066    0.5338
3103.500    0.5723    0.5706
3103.518    0.7308    0.6800
3103.536    0.8770    0.8056
3103.554    0.9526    0.8989
3103.573    0.9901    0.9506
3103.591    1.0309    0.9692
3103.609    1.0551    0.9745
3103.628    1.0123    0.9734
3103.646    0.9565    0.9647
3103.664    0.9313    0.9397
3103.682    0.8672    0.8833
3103.701    0.7369    0.7739
3103.719    0.5965    0.6232
3103.737    0.4391    0.4508
3103.756    0.2731    0.2848
3103.774    0.1852    0.1710
3103.792    0.1414    0.1066
3103.810    0.1031    0.0863
3103.829    0.0923    0.1092
3103.847    0.1688    0.1790
3103.865    0.3003    0.3025
3103.884    0.4590    0.4793
3103.902    0.5937    0.6528
3103.920    0.6984    0.7874
3103.938    0.6990    0.8586
# 007902  63  3102.800  3103.934
3102.800    0.6139    0.7730
3102.819    0.6276    0.6489
3102.837    0.4915    0.4961
3102.855    0.3281    0.3535
3102.873    0.2480    0.2794
3102.892    0.3044    0.3053
3102.910    0.4559    0.3910
3102.928    0.5326    0.4590
3102.947    0.4796    0.4600
3102.965    0.3812    0.4281
3102.983    0.3618    0.4419
3103.001    0.5358    0.5409
3103.020    0.7362    0.7000
3103.038    0.8352    0.8358
3103.056    0.9032    0.9211
3103.075    0.9288    0.9621
3103.093    0.9793    0.9750
3103.111    0.9565    0.9770
3103.129    0.9961    0.9739
3103.148    1.0235    0.9665
3103.166    1.0259    0.9541
3103.184    1.0435    0.9281
3103.202    0.9883    0.8716
3103.221    0.8486    0.7616
3103.239    0.6656    0.6166
3103.257    0.4346    0.4695
3103.276    0.3436    0.3563
3103.294    0.3113    0.2984
3103.312    0.2789    0.2661
3103.330    0.2351    0.2447
3103.349    0.2237    0.2536
3103.367    0.3370    0.3223
3103.385    0.4672    0.4495
3103.404    0.6405    0.5963
3103.422    0.7492    0.6790
3103.440    0.7008    0.6702
3103.458    0.5634    0.5990
3103.477    0.5005    0.5425
3103.495    0.5793    0.5724
3103.513    0.7045    0.6787
3103.532    0.8570    0.8106
3103.550    0.9605    0.9018
3103.568    0.9692    0.9486
3103.586    1.0018    0.9665
3103.605    1.0304    0.9716
3103.623    0.9940    0.9710
3103.641    0.9652    0.9632
3103.660    0.9181    0.9371
3103.678    0.8404    0.8784
3103.696    0.7318    0.7713
3103.714    0.5578    0.6169
3103.733    0.3919    0.4314
3103.751    0.2736    0.2740
3103.769    0.1649    0.1615
3103.788    0.1169    0.0966
3103.806    0.1060    0.0786
3103.824    0.0957    0.0991
3103.842    0.1588    0.1651
3103.861    0.2823    0.2940
3103.879    0.4287    0.4636
3103.897    0.6051    0.6415
3103.916    0.7000    0.7865
3103.934    0.6925    0.8549
# 007918  63  3102.800  3103.933
3102.800    0.6362    0.8087
3102.818    0.6625    0.7044
3102.836    0.5813    0.5625
3102.854    0.3919    0.4141
3102.873    0.2755    0.3054
3102.891    0.2793    0.2848
3102.909    0.3918    0.3342
3102.928    0.4533    0.4032
3102.946    0.4533    0.4291
3102.964    0.4048    0.4154
3102.982    0.3603    0.4140
3103.001    0.4431    0.4822
3103.019    0.6308    0.6119
3103.037    0.8141    0.7575
3103.056    0.9112    0.8768
3103.074    0.9217    0.9412
3103.092    0.9458    0.9696
3103.110    0.9590    0.9784
3103.129    0.9745    0.9777
3103.147    0.9920    0.9723
3103.165    1.0155    0.9629
3103.184    1.0273    0.9451
3103.202    1.0018    0.9105
3103.220    0.9386    0.8455
3103.238    0.7752    0.7478
3103.257    0.6200    0.6283
3103.275    0.4959    0.5299
3103.293    0.4407    0.4623
3103.312    0.4248    0.4159
3103.330    0.3998    0.3827
3103.348    0.3527    0.3679
3103.366    0.3838    0.3956
3103.385    0.5003    0.4813
3103.403    0.6366    0.5869
3103.421    0.7060    0.6625
3103.440    0.6901    0.6651
3103.458    0.5895    0.6024
3103.476    0.4926    0.5342
3103.494    0.4999    0.5257
3103.513    0.6320    0.6051
3103.531    0.7997    0.7285
3103.549    0.9003    0.8443
3103.568    0.9583    0.9243
3103.586    0.9594    0.9605
3103.604    0.9612    0.9736
3103.622    0.9754    0.9761
3103.641    0.9736    0.9712
3103.659    0.9371    0.9554
3103.677    0.8956    0.9177
3103.696    0.8200    0.8383
3103.714    0.6836    0.7166
3103.732    0.5190    0.5589
3103.750    0.3756    0.3926
3103.769    0.2553    0.2435
3103.787    0.1668    0.1481
3103.805    0.1166    0.1008
3103.824    0.1063    0.0993
3103.842    0.1379    0.1443
3103.860    0.2245    0.2401
3103.878    0.3676    0.3842
3103.897    0.5460    0.5638
3103.915    0.6703    0.7188
3103.933    0.7101    0.8243
# 008486  63  3102.801  3103.934
3102.801    0.6925    0.8219
3102.819    0.6292    0.7158
3102.837    0.5596    0.5669
3102.855    0.4050    0.4098
3102.874    0.2827    0.2998
3102.892    0.2798    0.2911
3102.910    0.4229    0.3596
3102.929    0.5430    0.4407
3102.947    0.4929    0.4613
3102.965    0.3976    0.4332
3102.983    0.3567    0.4246
3103.002    0.4825    0.5006
3103.020    0.6907    0.6419
3103.038    0.7940    0.7901
3103.057    0.8925    0.9009
3103.075    0.9028    0.9546
3103.093    0.8855    0.9752
3103.111    0.9607    0.9808
3103.130    1.0007    0.9795
3103.148    0.9876    0.9748
3103.166    1.0661    0.9669
3103.185    1.0378    0.9510
3103.203    1.0167    0.9173
3103.221    0.9185    0.8506
3103.239    0.7797    0.7475
3103.258    0.5824    0.6227
3103.276    0.4742    0.5244
3103.294    0.4584    0.4621
3103.313    0.4169    0.4195
3103.331    0.3881    0.3844
3103.349    0.3700    0.3679
3103.367    0.4130    0.4020
3103.386    0.5183    0.5032
3103.404    0.6839    0.6230
3103.422    0.7101    0.7034
3103.441    0.6909    0.6984
3103.459    0.6409    0.6229
3103.477    0.5092    0.5479
3103.495    0.5364    0.5445
3103.514    0.6414    0.6356
3103.532    0.8019    0.7640
3103.550    0.9484    0.8736
3103.568    1.0285    0.9389
3103.587    1.0198    0.9678
3103.605    0.9730    0.9761
3103.623    0.9831    0.9770
3103.642    0.9836    0.9723
3103.660    0.9298    0.9576
3103.678    0.9175    0.9215
3103.696    0.8561    0.8482
3103.715    0.7143    0.7190
3103.733    0.5753    0.5567
3103.751    0.3952    0.3864
3103.770    0.2192    0.2360
3103.788    0.1479    0.1425
3103.806    0.1203    0.0992
3103.824    0.1172    0.1024
3103.843    0.1504    0.1581
3103.861    0.2422    0.2664
3103.879    0.3751    0.4238
3103.898    0.5595    0.6111
3103.916    0.7039    0.7626
3103.934    0.7354    0.8570
# 009172  63  3102.800  3103.934
3102.800    0.5325    0.6595
3102.818    0.4879    0.5548
3102.837    0.4227    0.4414
3102.855    0.3366    0.3543
3102.873    0.2974    0.3050
3102.891    0.3175    0.2970
3102.910    0.4048    0.3206
3102.928    0.4303    0.3542
3102.946    0.3720    0.3889
3102.965    0.4001    0.4315
3102.983    0.4342    0.4910
3103.001    0.5238    0.5754
3103.019    0.6761    0.6766
3103.038    0.7923    0.7816
3103.056    0.8734    0.8622
3103.074    0.9202    0.9164
3103.092    0.9124    0.9471
3103.111    0.9445    0.9605
3103.129    0.9574    0.9614
3103.147    1.0009    0.9530
3103.166    0.9645    0.9324
3103.184    0.9698    0.8966
3103.202    0.8989    0.8402
3103.220    0.7974    0.7630
3103.239    0.6931    0.6662
3103.257    0.5673    0.5733
3103.275    0.4670    0.4918
3103.294    0.4117    0.4263
3103.312    0.3659    0.3871
3103.330    0.3565    0.3729
3103.348    0.3834    0.3877
3103.367    0.4540    0.4345
3103.385    0.5736    0.4981
3103.403    0.6491    0.5600
3103.422    0.6545    0.6017
3103.440    0.6276    0.6119
3103.458    0.5649    0.6067
3103.476    0.5678    0.6101
3103.495    0.6016    0.6437
3103.513    0.7099    0.7058
3103.531    0.8145    0.7829
3103.550    0.8989    0.8586
3103.568    0.9763    0.9116
3103.586    0.9497    0.9432
3103.604    0.9618    0.9563
3103.623    1.0093    0.9535
3103.641    0.9550    0.9337
3103.659    0.9001    0.8921
3103.678    0.8431    0.8177
3103.696    0.7226    0.7158
3103.714    0.6030    0.5893
3103.732    0.4632    0.4524
3103.751    0.3135    0.3180
3103.769    0.2222    0.2176
3103.787    0.1622    0.1538
3103.806    0.1386    0.1305
3103.824    0.1509    0.1509
3103.842    0.2052    0.2122
3103.860    0.2983    0.3102
3103.879    0.4130    0.4409
3103.897    0.5471    0.5699
3103.915    0.6172    0.6806
3103.934    0.6242    0.7579
# 009349  63  3102.801  3103.934
3102.801    0.6049    0.7588
3102.819    0.5616    0.6307
3102.837    0.4378    0.4711
3102.855    0.2934    0.3271
3102.874    0.2419    0.2537
3102.892    0.3137    0.2810
3102.910    0.4612    0.3648
3102.929    0.5105    0.4333
3102.947    0.4416    0.4343
3102.965    0.3547    0.4068
3102.983    0.3702    0.4263
3103.002    0.5555    0.5385
3103.020    0.7359    0.6942
3103.038    0.8453    0.8333
3103.056    0.9105    0.9211
3103.075    0.9559    0.9632
3103.093    0.9543    0.9763
3103.111    0.9473    0.9784
3103.130    0.9876    0.9750
3103.148    1.0014    0.9681
3103.166    1.0067    0.9574
3103.184    0.9931    0.9367
3103.203    0.9406    0.8878
3103.221    0.8559    0.8008
3103.239    0.6920    0.6798
3103.258    0.4890    0.5500
3103.276    0.4351    0.4609
3103.294    0.4295    0.4093
3103.312    0.3728    0.3733
3103.331    0.3232    0.3403
3103.349    0.3427    0.3378
3103.367    0.4133    0.3945
3103.386    0.5419    0.5143
3103.404    0.6955    0.6346
3103.422    0.7391    0.6979
3103.440    0.6863    0.6733
3103.459    0.5683    0.5888
3103.477    0.4903    0.5351
3103.495    0.5713    0.5675
3103.514    0.7204    0.6849
3103.532    0.8678    0.8128
3103.550    0.9847    0.9059
3103.568    0.9954    0.9537
3103.587    0.9736    0.9723
3103.605    0.9982    0.9768
3103.623    0.9998    0.9757
3103.641    0.9723    0.9685
3103.660    0.9333    0.9454
3103.678    0.8570    0.8931
3103.696    0.7588    0.7947
3103.715    0.6314    0.6378
3103.733    0.4648    0.4618
3103.751    0.3211    0.2978
3103.769    0.2025    0.1763
3103.788    0.1209    0.1038
3103.806    0.0872    0.0812
3103.824    0.0935    0.0981
3103.843    0.1590    0.1647
3103.861    0.2686    0.2841
3103.879    0.4173    0.4515
3103.897    0.5912    0.6317
3103.916    0.7097    0.7831
3103.934    0.6822    0.8602
# 009519  63  3102.805  3103.938
3102.805    0.4807    0.5559
3102.823    0.4282    0.4802
3102.841    0.3883    0.4097
3102.860    0.3804    0.3530
3102.878    0.3538    0.3224
3102.896    0.3450    0.3156
3102.914    0.3531    0.3299
3102.933    0.3765    0.3638
3102.951    0.4210    0.4107
3102.969    0.4529    0.4701
3102.988    0.5037    0.5450
3103.006    0.5891    0.6236
3103.024    0.6687    0.7039
3103.042    0.7279    0.7786
3103.061    0.8344    0.8443
3103.079    0.8768    0.8904
3103.097    0.8736    0.9200
3103.116    0.9376    0.9348
3103.134    0.9499    0.9343
3103.152    0.9456    0.9215
3103.170    0.9681    0.8962
3103.189    0.9288    0.8559
3103.207    0.8283    0.8061
3103.225    0.7697    0.7475
3103.243    0.7079    0.6844
3103.262    0.6084    0.6194
3103.280    0.5377    0.5652
3103.298    0.4985    0.5230
3103.317    0.4803    0.4953
3103.335    0.4887    0.4867
3103.353    0.4985    0.4943
3103.371    0.5211    0.5142
3103.390    0.5825    0.5416
3103.408    0.6138    0.5675
3103.426    0.5972    0.5897
3103.445    0.5970    0.6100
3103.463    0.6122    0.6312
3103.481    0.6281    0.6601
3103.499    0.6847    0.6997
3103.518    0.7296    0.7518
3103.536    0.8091    0.8048
3103.554    0.9064    0.8541
3103.573    0.9207    0.8947
3103.591    0.9417    0.9179
3103.609    0.9703    0.9236
3103.627    0.9674    0.9101
3103.646    0.9281    0.8730
3103.664    0.8525    0.8151
3103.682    0.7885    0.7357
3103.701    0.6864    0.6328
3103.719    0.5463    0.5254
3103.737    0.4143    0.4188
3103.755    0.3080    0.3243
3103.774    0.2344    0.2486
3103.792    0.1972    0.2075
3103.810    0.1959    0.2000
3103.829    0.2331    0.2287
3103.847    0.2996    0.2869
3103.865    0.3871    0.3678
3103.883    0.4688    0.4605
3103.902    0.5260    0.5574
3103.920    0.5725    0.6359
3103.938    0.5768    0.6931
# 009829  63  3102.805  3103.939
3102.805    0.6888    0.7714
3102.824    0.5917    0.6190
3102.842    0.4014    0.4450
3102.860    0.2772    0.3118
3102.879    0.2719    0.2855
3102.897    0.4050    0.3676
3102.915    0.5483    0.4733
3102.933    0.5364    0.5097
3102.952    0.4247    0.4603
3102.970    0.3750    0.4194
3102.988    0.4508    0.4736
3103.007    0.6437    0.6301
3103.025    0.8310    0.7923
3103.043    0.9137    0.9043
3103.061    0.9557    0.9581
3103.080    0.9678    0.9777
3103.098    0.9685    0.9820
3103.116    0.9806    0.9813
3103.135    0.9924    0.9772
3103.153    1.0191    0.9703
3103.171    1.0438    0.9570
3103.189    0.9940    0.9236
3103.208    0.9154    0.8426
3103.226    0.7681    0.7101
3103.244    0.5434    0.5479
3103.262    0.3655    0.4094
3103.281    0.3040    0.3265
3103.299    0.2986    0.2911
3103.317    0.2768    0.2625
3103.336    0.2396    0.2424
3103.354    0.2649    0.2750
3103.372    0.4090    0.3854
3103.390    0.6066    0.5473
3103.409    0.7463    0.6955
3103.427    0.7658    0.7451
3103.445    0.6823    0.6960
3103.464    0.5833    0.6095
3103.482    0.5801    0.5897
3103.500    0.6831    0.6653
3103.518    0.8209    0.7892
3103.537    0.9080    0.8983
3103.555    0.9730    0.9528
3103.573    1.0134    0.9730
3103.592    0.9949    0.9779
3103.610    0.9881    0.9781
3103.628    0.9920    0.9754
3103.646    0.9594    0.9665
3103.665    0.8863    0.9391
3103.683    0.8143    0.8780
3103.701    0.7256    0.7659
3103.720    0.5703    0.5947
3103.738    0.4078    0.4130
3103.756    0.2808    0.2546
3103.774    0.1735    0.1469
3103.793    0.1078    0.0921
3103.811    0.0964    0.0886
3103.829    0.1271    0.1312
3103.848    0.2169    0.2364
3103.866    0.3790    0.3964
3103.884    0.5812    0.5875
3103.902    0.7306    0.7567
3103.921    0.7822    0.8674
3103.939    0.7333    0.9026
# 010321  63  3102.805  3103.939
3102.805    0.5829    0.6711
3102.823    0.4972    0.5460
3102.842    0.3707    0.4114
3102.860    0.2853    0.3188
3102.878    0.2796    0.2869
3102.897    0.3648    0.3162
3102.915    0.4501    0.3695
3102.933    0.4723    0.4103
3102.951    0.4258    0.4293
3102.970    0.3966    0.4536
3102.988    0.4505    0.5145
3103.006    0.6104    0.6183
3103.024    0.7446    0.7393
3103.043    0.8389    0.8488
3103.061    0.8941    0.9171
3103.079    0.9177    0.9530
3103.098    0.9515    0.9681
3103.116    0.9541    0.9712
3103.134    0.9779    0.9681
3103.152    0.9979    0.9592
3103.171    0.9890    0.9386
3103.189    0.9710    0.8997
3103.207    0.9150    0.8320
3103.226    0.7732    0.7283
3103.244    0.6150    0.6142
3103.262    0.4729    0.5078
3103.280    0.3873    0.4263
3103.299    0.3599    0.3690
3103.317    0.3440    0.3367
3103.335    0.3246    0.3288
3103.354    0.3664    0.3610
3103.372    0.4568    0.4350
3103.390    0.5935    0.5326
3103.408    0.6933    0.6156
3103.427    0.7015    0.6506
3103.445    0.6297    0.6312
3103.463    0.5455    0.5957
3103.482    0.5487    0.5912
3103.500    0.6330    0.6424
3103.518    0.7843    0.7332
3103.536    0.9039    0.8287
3103.555    0.9384    0.9043
3103.573    0.9712    0.9451
3103.591    0.9986    0.9634
3103.610    1.0021    0.9681
3103.628    0.9924    0.9625
3103.646    0.9590    0.9432
3103.664    0.8900    0.9009
3103.683    0.8110    0.8190
3103.701    0.7021    0.7011
3103.719    0.5541    0.5535
3103.738    0.3925    0.3908
3103.756    0.2748    0.2580
3103.774    0.1821    0.1639
3103.792    0.1256    0.1139
3103.811    0.1156    0.1077
3103.829    0.1407    0.1460
3103.847    0.2182    0.2299
3103.866    0.3537    0.3644
3103.884    0.4942    0.5172
3103.902    0.6204    0.6633
3103.920    0.6834    0.7720
3103.939    0.6409    0.8279
# 011728  63  3102.801  3103.934
3102.801    0.6016    0.7690
3102.819    0.5913    0.6525
3102.837    0.4826    0.4993
3102.855    0.3165    0.3486
3102.874    0.2347    0.2543
3102.892    0.2708    0.2610
3102.910    0.4073    0.3382
3102.929    0.5090    0.4201
3102.947    0.4858    0.4387
3102.965    0.3787    0.4140
3102.983    0.3671    0.4177
3103.002    0.4712    0.5096
3103.020    0.6527    0.6589
3103.038    0.8209    0.8050
3103.057    0.8910    0.9080
3103.075    0.9371    0.9550
3103.093    0.9089    0.9725
3103.111    0.9456    0.9763
3103.130    0.9761    0.9741
3103.148    0.9867    0.9683
3103.166    1.0137    0.9585
3103.184    1.0273    0.9402
3103.203    1.0266    0.8958
3103.221    0.9224    0.8128
3103.239    0.7511    0.6896
3103.258    0.5532    0.5470
3103.276    0.4023    0.4412
3103.294    0.3594    0.3790
3103.312    0.3506    0.3417
3103.331    0.2981    0.3092
3103.349    0.2944    0.2997
3103.367    0.3569    0.3439
3103.386    0.4824    0.4572
3103.404    0.6574    0.5876
3103.422    0.7171    0.6751
3103.440    0.6828    0.6755
3103.459    0.5906    0.5995
3103.477    0.4945    0.5320
3103.495    0.5360    0.5419
3103.514    0.6540    0.6457
3103.532    0.8302    0.7773
3103.550    0.9748    0.8829
3103.568    0.9585    0.9417
3103.587    0.9759    0.9665
3103.605    1.0228    0.9732
3103.623    0.9858    0.9736
3103.642    0.9829    0.9676
3103.660    0.9940    0.9484
3103.678    0.9053    0.9012
3103.696    0.7596    0.8089
3103.715    0.6242    0.6569
3103.733    0.4463    0.4811
3103.751    0.2911    0.3130
3103.770    0.1962    0.1798
3103.788    0.1302    0.1065
3103.806    0.0869    0.0776
3103.824    0.0913    0.0861
3103.843    0.1309    0.1394
3103.861    0.2235    0.2438
3103.879    0.3764    0.4011
3103.897    0.5545    0.5825
3103.916    0.6710    0.7473
3103.934    0.6702    0.8400
# 012067  63  3102.800  3103.934
3102.800    0.5687    0.7684
3102.818    0.6109    0.6676
3102.836    0.5229    0.5351
3102.855    0.3751    0.3907
3102.873    0.2621    0.2948
3102.891    0.2616    0.2719
3102.910    0.3849    0.3183
3102.928    0.4764    0.3798
3102.946    0.4870    0.4094
3102.964    0.3830    0.4036
3102.983    0.3204    0.4078
3103.001    0.4420    0.4713
3103.019    0.6030    0.5951
3103.038    0.7836    0.7454
3103.056    0.8537    0.8596
3103.074    0.8882    0.9288
3103.092    0.9001    0.9609
3103.111    0.9519    0.9719
3103.129    1.0067    0.9714
3103.147    0.9975    0.9654
3103.166    0.9817    0.9539
3103.184    1.0093    0.9348
3103.202    0.9977    0.8972
3103.220    0.9354    0.8289
3103.239    0.7991    0.7203
3103.257    0.6059    0.6008
3103.275    0.4627    0.4950
3103.294    0.3803    0.4181
3103.312    0.3781    0.3732
3103.330    0.3507    0.3428
3103.348    0.3336    0.3312
3103.367    0.3467    0.3618
3103.385    0.4440    0.4421
3103.403    0.6094    0.5498
3103.422    0.7384    0.6405
3103.440    0.7044    0.6624
3103.458    0.5883    0.6224
3103.476    0.5195    0.5685
3103.495    0.5322    0.5617
3103.513    0.6474    0.6275
3103.531    0.7938    0.7364
3103.550    0.9185    0.8466
3103.568    0.9851    0.9160
3103.586    1.0198    0.9510
3103.604    1.0065    0.9647
3103.623    1.0000    0.9674
3103.641    0.9797    0.9607
3103.659    0.9625    0.9391
3103.678    0.8586    0.8855
3103.696    0.7520    0.7918
3103.714    0.6079    0.6539
3103.732    0.4523    0.4890
3103.751    0.3064    0.3206
3103.769    0.2005    0.1961
3103.787    0.1352    0.1172
3103.806    0.0932    0.0801
3103.824    0.0940    0.0831
3103.842    0.1235    0.1251
3103.860    0.1948    0.2138
3103.879    0.3138    0.3586
3103.897    0.4737    0.5236
3103.915    0.6190    0.6769
3103.934    0.6480    0.7860
# 014614  63  3102.805  3103.938
3102.805    0.6728    0.7831
3102.823    0.6180    0.6561
3102.841    0.4728    0.4985
3102.860    0.3111    0.3552
3102.878    0.2718    0.3003
3102.896    0.3645    0.3385
3102.914    0.5105    0.4211
3102.933    0.5263    0.4727
3102.951    0.4392    0.4561
3102.969    0.3761    0.4235
3102.988    0.4099    0.4538
3103.006    0.5656    0.5687
3103.024    0.7537    0.7221
3103.042    0.8808    0.8529
3103.061    0.9277    0.9352
3103.079    0.9609    0.9689
3103.097    0.9904    0.9802
3103.116    0.9727    0.9811
3103.134    1.0039    0.9772
3103.152    1.0340    0.9703
3103.170    1.0318    0.9579
3103.189    1.0106    0.9296
3103.207    0.9568    0.8720
3103.225    0.8143    0.7725
3103.244    0.6491    0.6345
3103.262    0.4864    0.5092
3103.280    0.3863    0.4214
3103.298    0.3696    0.3710
3103.317    0.3533    0.3345
3103.335    0.3090    0.3108
3103.353    0.3226    0.3235
3103.372    0.3976    0.4043
3103.390    0.5537    0.5308
3103.408    0.6941    0.6504
3103.426    0.7315    0.7031
3103.445    0.6640    0.6647
3103.463    0.5721    0.5853
3103.481    0.5122    0.5439
3103.500    0.5944    0.5942
3103.518    0.7490    0.7097
3103.536    0.8810    0.8316
3103.554    0.9645    0.9162
3103.573    0.9649    0.9598
3103.591    0.9698    0.9743
3103.609    0.9895    0.9775
3103.628    0.9730    0.9754
3103.646    0.9603    0.9663
3103.664    0.9188    0.9417
3103.682    0.8612    0.8870
3103.701    0.7607    0.7807
3103.719    0.6010    0.6336
3103.737    0.4559    0.4628
3103.756    0.3102    0.2953
3103.774    0.1964    0.1783
3103.792    0.1303    0.1118
3103.810    0.1037    0.0933
3103.829    0.1249    0.1243
3103.847    0.1957    0.2067
3103.865    0.3431    0.3436
3103.884    0.4965    0.5276
3103.902    0.6611    0.6969
3103.920    0.7480    0.8202
3103.938    0.7106    0.8798
# 014623  63  3102.805  3103.938
3102.805    0.5632    0.6433
3102.823    0.4922    0.5222
3102.842    0.3622    0.3948
3102.860    0.2633    0.3067
3102.878    0.2650    0.2728
3102.896    0.3412    0.2911
3102.915    0.4141    0.3388
3102.933    0.4465    0.3791
3102.951    0.4144    0.4057
3102.969    0.3728    0.4366
3102.988    0.4411    0.5025
3103.006    0.5729    0.6031
3103.024    0.7093    0.7208
3103.043    0.8439    0.8312
3103.061    0.8776    0.9039
3103.079    0.8962    0.9447
3103.097    0.9410    0.9629
3103.116    0.9543    0.9676
3103.134    0.9478    0.9645
3103.152    0.9879    0.9548
3103.171    1.0261    0.9339
3103.189    1.0048    0.8964
3103.207    0.9120    0.8341
3103.225    0.7511    0.7459
3103.244    0.6149    0.6374
3103.262    0.5014    0.5395
3103.280    0.4312    0.4615
3103.299    0.3894    0.4040
3103.317    0.3596    0.3705
3103.335    0.3611    0.3602
3103.353    0.4049    0.3828
3103.372    0.4861    0.4468
3103.390    0.5838    0.5299
3103.408    0.6634    0.6033
3103.426    0.6767    0.6381
3103.445    0.6034    0.6286
3103.463    0.5594    0.6034
3103.481    0.5620    0.6017
3103.500    0.6387    0.6495
3103.518    0.7874    0.7320
3103.536    0.9005    0.8217
3103.554    0.9616    0.8935
3103.573    0.9854    0.9399
3103.591    1.0000    0.9605
3103.609    0.9847    0.9665
3103.628    0.9557    0.9601
3103.646    0.9384    0.9382
3103.664    0.9093    0.8919
3103.682    0.8251    0.8110
3103.701    0.6939    0.6850
3103.719    0.5293    0.5383
3103.737    0.3945    0.3873
3103.756    0.2808    0.2508
3103.774    0.1720    0.1598
3103.792    0.1151    0.1108
3103.810    0.1122    0.1024
3103.829    0.1335    0.1372
3103.847    0.1958    0.2139
3103.865    0.3254    0.3314
3103.883    0.4730    0.4752
3103.902    0.5954    0.6260
3103.920    0.6412    0.7369
3103.938    0.6067    0.7969
# 015062  63  3102.805  3103.939
3102.805    0.7011    0.8160
3102.823    0.6246    0.6960
3102.842    0.4891    0.5242
3102.860    0.3463    0.3729
3102.878    0.2787    0.3023
3102.897    0.3849    0.3457
3102.915    0.5201    0.4483
3102.933    0.5670    0.5188
3102.951    0.5003    0.5089
3102.970    0.4063    0.4626
3102.988    0.4395    0.4784
3103.006    0.6128    0.5876
3103.025    0.7930    0.7490
3103.043    0.9290    0.8738
3103.061    0.9732    0.9438
3103.079    0.9634    0.9725
3103.098    0.9559    0.9815
3103.116    1.0000    0.9827
3103.134    0.9892    0.9804
3103.153    0.9881    0.9754
3103.171    1.0032    0.9663
3103.189    0.9888    0.9441
3103.207    0.9658    0.8919
3103.226    0.8221    0.7860
3103.244    0.6596    0.6452
3103.262    0.4939    0.5052
3103.281    0.3812    0.4037
3103.299    0.3524    0.3545
3103.317    0.3341    0.3211
3103.335    0.2798    0.2917
3103.354    0.2858    0.2976
3103.372    0.3917    0.3750
3103.390    0.5503    0.5145
3103.409    0.7233    0.6653
3103.427    0.7971    0.7384
3103.445    0.7076    0.7133
3103.463    0.5931    0.6299
3103.482    0.5568    0.5737
3103.500    0.6163    0.6139
3103.518    0.7705    0.7271
3103.537    0.8821    0.8531
3103.555    0.9572    0.9311
3103.573    0.9609    0.9663
3103.591    0.9645    0.9775
3103.610    0.9838    0.9797
3103.628    0.9641    0.9781
3103.646    0.9322    0.9727
3103.665    0.9475    0.9559
3103.683    0.8950    0.9162
3103.701    0.7869    0.8358
3103.719    0.6783    0.7055
3103.738    0.5316    0.5271
3103.756    0.3693    0.3548
3103.774    0.2473    0.2169
3103.793    0.1513    0.1300
3103.811    0.1158    0.1044
3103.829    0.1291    0.1309
3103.847    0.1926    0.2123
3103.866    0.3263    0.3598
3103.884    0.5406    0.5394
3103.902    0.7165    0.7138
3103.921    0.7829    0.8451
3103.939    0.7603    0.9036
# 015442  63  3102.801  3103.934
3102.801    0.6644    0.8074
3102.819    0.6428    0.6992
3102.837    0.5181    0.5463
3102.855    0.3506    0.3860
3102.874    0.2443    0.2791
3102.892    0.2987    0.2825
3102.910    0.4429    0.3688
3102.928    0.5286    0.4608
3102.947    0.5186    0.4870
3102.965    0.4187    0.4530
3102.983    0.3701    0.4436
3103.002    0.5032    0.5284
3103.020    0.7031    0.6769
3103.038    0.8622    0.8207
3103.056    0.9497    0.9145
3103.075    0.9716    0.9601
3103.093    0.9754    0.9748
3103.111    0.9892    0.9784
3103.130    0.9763    0.9772
3103.148    0.9811    0.9732
3103.166    0.9913    0.9654
3103.184    1.0160    0.9486
3103.203    1.0014    0.9047
3103.221    0.9179    0.8175
3103.239    0.7558    0.6828
3103.258    0.5126    0.5228
3103.276    0.3487    0.4036
3103.294    0.3280    0.3369
3103.312    0.3129    0.3016
3103.331    0.2804    0.2710
3103.349    0.2514    0.2613
3103.367    0.2994    0.3085
3103.386    0.4751    0.4348
3103.404    0.6506    0.5884
3103.422    0.7530    0.7058
3103.440    0.7509    0.7352
3103.459    0.6634    0.6787
3103.477    0.6005    0.6149
3103.495    0.6105    0.6180
3103.513    0.7002    0.7021
3103.532    0.8541    0.8232
3103.550    0.9430    0.9110
3103.568    0.9696    0.9563
3103.587    0.9621    0.9730
3103.605    0.9768    0.9766
3103.623    0.9879    0.9761
3103.641    0.9638    0.9719
3103.660    0.9376    0.9579
3103.678    0.8847    0.9232
3103.696    0.8111    0.8496
3103.715    0.6852    0.7170
3103.733    0.5498    0.5485
3103.751    0.3803    0.3723
3103.769    0.2292    0.2268
3103.788    0.1502    0.1297
3103.806    0.1095    0.0906
3103.824    0.1060    0.0959
3103.843    0.1468    0.1508
3103.861    0.2296    0.2595
3103.879    0.3797    0.4225
3103.897    0.5801    0.6081
3103.916    0.7119    0.7732
3103.934    0.7316    0.8650
# 016405  63  3102.805  3103.938
3102.805    0.5724    0.6761
3102.823    0.5213    0.5511
3102.841    0.3897    0.4178
3102.860    0.2669    0.3093
3102.878    0.2528    0.2707
3102.896    0.3309    0.2963
3102.914    0.4738    0.3515
3102.933    0.4808    0.3929
3102.951    0.4040    0.4015
3102.969    0.3432    0.4089
3102.988    0.3891    0.4626
3103.006    0.5304    0.5704
3103.024    0.7104    0.7053
3103.042    0.8531    0.8258
3103.061    0.8786    0.9112
3103.079    0.8654    0.9526
3103.097    0.9277    0.9683
3103.116    0.9469    0.9701
3103.134    0.9350    0.9641
3103.152    0.9683    0.9528
3103.170    1.0139    0.9341
3103.189    1.0072    0.8976
3103.207    0.9341    0.8356
3103.225    0.8126    0.7423
3103.244    0.6285    0.6237
3103.262    0.5105    0.5177
3103.280    0.4369    0.4379
3103.298    0.3632    0.3857
3103.317    0.3533    0.3506
3103.335    0.3379    0.3362
3103.353    0.3388    0.3546
3103.372    0.4309    0.4217
3103.390    0.5390    0.5162
3103.408    0.6537    0.6013
3103.426    0.6872    0.6375
3103.445    0.6209    0.6128
3103.463    0.5123    0.5653
3103.481    0.4827    0.5490
3103.500    0.6288    0.5999
3103.518    0.7707    0.6994
3103.536    0.8872    0.8074
3103.554    0.9524    0.8904
3103.573    1.0141    0.9406
3103.591    1.0351    0.9616
3103.609    1.0524    0.9678
3103.628    1.0032    0.9632
3103.646    0.9541    0.9438
3103.664    0.9367    0.8983
3103.682    0.8323    0.8138
3103.701    0.6574    0.6781
3103.719    0.4624    0.5193
3103.737    0.3141    0.3593
3103.756    0.2266    0.2207
3103.774    0.1447    0.1334
3103.792    0.1090    0.0889
3103.810    0.1044    0.0822
3103.829    0.0981    0.1157
3103.847    0.1804    0.1920
3103.865    0.3064    0.3141
3103.884    0.4616    0.4772
3103.902    0.5861    0.6311
3103.920    0.6549    0.7471
3103.938    0.6219    0.8030
# 017336  63  3102.805  3103.939
3102.805    0.6645    0.7805
3102.823    0.6159    0.6504
3102.842    0.4726    0.4732
3102.860    0.2879    0.3284
3102.878    0.2469    0.2758
3102.897    0.3525    0.3405
3102.915    0.5419    0.4533
3102.933    0.5822    0.5207
3102.951    0.4811    0.5041
3102.970    0.3975    0.4617
3102.988    0.4418    0.4935
3103.006    0.6153    0.6170
3103.025    0.8149    0.7788
3103.043    0.9141    0.8927
3103.061    0.9185    0.9515
3103.079    0.9703    0.9736
3103.098    0.9681    0.9799
3103.116    0.9838    0.9799
3103.134    0.9938    0.9768
3103.153    1.0226    0.9703
3103.171    1.0228    0.9592
3103.189    1.0423    0.9328
3103.207    1.0030    0.8714
3103.226    0.8249    0.7504
3103.244    0.5880    0.5973
3103.262    0.4163    0.4544
3103.280    0.3397    0.3627
3103.299    0.3074    0.3170
3103.317    0.2847    0.2867
3103.335    0.2770    0.2607
3103.354    0.2677    0.2766
3103.372    0.3808    0.3680
3103.390    0.5765    0.5194
3103.408    0.7365    0.6665
3103.427    0.8104    0.7386
3103.445    0.7129    0.7027
3103.463    0.6031    0.6165
3103.482    0.5455    0.5719
3103.500    0.6105    0.6285
3103.518    0.7813    0.7499
3103.536    0.9103    0.8662
3103.555    0.9752    0.9395
3103.573    0.9933    0.9676
3103.591    0.9786    0.9759
3103.610    0.9689    0.9777
3103.628    0.9865    0.9763
3103.646    0.9634    0.9692
3103.664    0.9515    0.9475
3103.683    0.8825    0.8900
3103.701    0.7384    0.7845
3103.719    0.5721    0.6285
3103.738    0.4161    0.4386
3103.756    0.2839    0.2775
3103.774    0.1870    0.1640
3103.792    0.1271    0.1042
3103.811    0.1135    0.0921
3103.829    0.1281    0.1266
3103.847    0.1892    0.2132
3103.866    0.3451    0.3677
3103.884    0.5267    0.5539
3103.902    0.6751    0.7293
3103.920    0.7539    0.8482
3103.939    0.7268    0.8985
# 018261  63  3102.805  3103.938
3102.805    0.6182    0.7049
3102.823    0.5169    0.5622
3102.841    0.3738    0.4116
3102.860    0.2752    0.3022
3102.878    0.2888    0.2858
3102.896    0.4031    0.3436
3102.914    0.4610    0.4175
3102.933    0.4718    0.4478
3102.951    0.4115    0.4295
3102.969    0.3777    0.4241
3102.987    0.4625    0.4876
3103.006    0.6539    0.6269
3103.024    0.8087    0.7729
3103.042    0.8720    0.8831
3103.061    0.9243    0.9467
3103.079    0.9572    0.9712
3103.097    0.9432    0.9784
3103.115    0.9632    0.9777
3103.134    1.0155    0.9725
3103.152    1.0299    0.9641
3103.170    0.9906    0.9489
3103.189    0.9568    0.9137
3103.207    0.9049    0.8476
3103.225    0.7527    0.7456
3103.243    0.5924    0.6263
3103.262    0.4900    0.5174
3103.280    0.4440    0.4498
3103.298    0.4201    0.4069
3103.317    0.3814    0.3712
3103.335    0.3421    0.3547
3103.353    0.3686    0.3832
3103.371    0.4977    0.4688
3103.390    0.6355    0.5899
3103.408    0.7176    0.6747
3103.426    0.7096    0.6842
3103.445    0.6112    0.6189
3103.463    0.5091    0.5478
3103.481    0.5159    0.5390
3103.499    0.6427    0.6150
3103.518    0.7896    0.7461
3103.536    0.9034    0.8588
3103.554    0.9822    0.9300
3103.573    1.0046    0.9641
3103.591    0.9924    0.9745
3103.609    1.0007    0.9761
3103.627    0.9861    0.9719
3103.646    0.9215    0.9565
3103.664    0.8923    0.9209
3103.682    0.8402    0.8490
3103.700    0.7263    0.7311
3103.719    0.5689    0.5647
3103.737    0.4170    0.3958
3103.755    0.2758    0.2508
3103.774    0.1649    0.1471
3103.792    0.1098    0.0996
3103.810    0.0978    0.0970
3103.828    0.1365    0.1397
3103.847    0.2282    0.2407
3103.865    0.3815    0.3882
3103.883    0.5698    0.5622
3103.902    0.7084    0.7285
3103.920    0.7320    0.8329
3103.938    0.6596    0.8750
# 019793  63  3102.805  3103.939
3102.805    0.5206    0.6297
3102.823    0.4708    0.5232
3102.842    0.3740    0.4154
3102.860    0.3410    0.3400
3102.878    0.3388    0.3048
3102.896    0.3455    0.3091
3102.915    0.4023    0.3414
3102.933    0.4263    0.3814
3102.951    0.4257    0.4234
3102.970    0.4351    0.4760
3102.988    0.5028    0.5434
3103.006    0.5968    0.6301
3103.024    0.6687    0.7259
3103.043    0.8126    0.8194
3103.061    0.8756    0.8876
3103.079    0.9076    0.9315
3103.098    0.9273    0.9554
3103.116    0.9425    0.9629
3103.134    0.9892    0.9607
3103.152    0.9674    0.9497
3103.171    0.9689    0.9270
3103.189    0.9674    0.8910
3103.207    0.8734    0.8383
3103.226    0.7863    0.7656
3103.244    0.6887    0.6879
3103.262    0.5985    0.6119
3103.280    0.5275    0.5466
3103.299    0.4850    0.4947
3103.317    0.4572    0.4643
3103.335    0.4445    0.4559
3103.354    0.4832    0.4741
3103.372    0.5487    0.5145
3103.390    0.5861    0.5655
3103.408    0.6212    0.6088
3103.427    0.6400    0.6312
3103.445    0.6243    0.6304
3103.463    0.5965    0.6242
3103.481    0.5995    0.6334
3103.500    0.6713    0.6742
3103.518    0.7612    0.7384
3103.536    0.8576    0.8115
3103.555    0.9382    0.8796
3103.573    0.9703    0.9253
3103.591    1.0030    0.9515
3103.609    1.0283    0.9603
3103.628    1.0139    0.9524
3103.646    0.9669    0.9256
3103.664    0.8925    0.8742
3103.683    0.8037    0.7874
3103.701    0.6797    0.6755
3103.719    0.5418    0.5438
3103.737    0.4025    0.4090
3103.756    0.2951    0.2840
3103.774    0.2242    0.1966
3103.792    0.1440    0.1471
3103.811    0.1187    0.1386
3103.829    0.1716    0.1723
3103.847    0.2436    0.2450
3103.865    0.3727    0.3508
3103.884    0.4929    0.4831
3103.902    0.5704    0.6066
3103.920    0.6310    0.7062
3103.939    0.6282    0.7691
# 019911  63  3102.805  3103.939
3102.805    0.6419    0.7310
3102.823    0.5544    0.6139
3102.842    0.4411    0.4822
3102.860    0.3542    0.3848
3102.878    0.3405    0.3424
3102.897    0.4137    0.3588
3102.915    0.4737    0.4025
3102.933    0.4814    0.4388
3102.951    0.4404    0.4558
3102.970    0.4080    0.4750
3102.988    0.4915    0.5255
3103.006    0.6389    0.6173
3103.025    0.7804    0.7371
3103.043    0.8572    0.8400
3103.061    0.9183    0.9129
3103.079    0.9309    0.9539
3103.098    0.9217    0.9725
3103.116    0.9491    0.9770
3103.134    0.9840    0.9743
3103.152    1.0021    0.9661
3103.171    0.9959    0.9480
3103.189    0.9612    0.9150
3103.207    0.9253    0.8588
3103.226    0.8113    0.7732
3103.244    0.6602    0.6773
3103.262    0.5463    0.5845
3103.280    0.4919    0.5090
3103.299    0.4501    0.4516
3103.317    0.4145    0.4168
3103.335    0.4049    0.4045
3103.354    0.4218    0.4277
3103.372    0.5042    0.4878
3103.390    0.6220    0.5685
3103.408    0.6906    0.6368
3103.427    0.6819    0.6633
3103.445    0.5962    0.6421
3103.463    0.5586    0.6058
3103.482    0.5946    0.5959
3103.500    0.6602    0.6380
3103.518    0.7553    0.7209
3103.536    0.8375    0.8145
3103.555    0.9179    0.8945
3103.573    0.9469    0.9417
3103.591    0.9601    0.9649
3103.610    0.9685    0.9725
3103.628    0.9899    0.9685
3103.646    0.9649    0.9517
3103.664    0.9114    0.9143
3103.683    0.8523    0.8414
3103.701    0.7572    0.7350
3103.719    0.6242    0.5980
3103.738    0.4816    0.4405
3103.756    0.3270    0.3043
3103.774    0.2115    0.2013
3103.792    0.1529    0.1417
3103.811    0.1236    0.1294
3103.829    0.1634    0.1666
3103.847    0.2517    0.2510
3103.866    0.3764    0.3841
3103.884    0.5394    0.5326
3103.902    0.6648    0.6742
3103.920    0.6834    0.7820
3103.939    0.6536    0.8429
# 019925  63  3102.800  3103.933
3102.800    0.6422    0.7705
3102.818    0.6262    0.6540
3102.836    0.4822    0.4997
3102.855    0.3221    0.3406
3102.873    0.2275    0.2542
3102.891    0.2848    0.2648
3102.910    0.4150    0.3530
3102.928    0.5073    0.4339
3102.946    0.4647    0.4528
3102.964    0.3849    0.4263
3102.983    0.3733    0.4321
3103.001    0.5057    0.5235
3103.019    0.7000    0.6736
3103.038    0.8247    0.8236
3103.056    0.9108    0.9147
3103.074    0.9283    0.9579
3103.092    0.9131    0.9732
3103.111    0.9465    0.9766
3103.129    0.9546    0.9743
3103.147    0.9879    0.9685
3103.166    1.0186    0.9587
3103.184    1.0254    0.9408
3103.202    0.9984    0.8997
3103.220    0.8798    0.8190
3103.239    0.7396    0.6906
3103.257    0.5383    0.5577
3103.275    0.4049    0.4548
3103.294    0.3848    0.3932
3103.312    0.3849    0.3574
3103.330    0.3235    0.3251
3103.348    0.2990    0.3138
3103.367    0.3586    0.3628
3103.385    0.5090    0.4736
3103.403    0.6682    0.6041
3103.422    0.7530    0.6899
3103.440    0.6934    0.6781
3103.458    0.5563    0.5974
3103.476    0.4916    0.5261
3103.495    0.5399    0.5411
3103.513    0.6781    0.6460
3103.531    0.8337    0.7809
3103.550    0.9462    0.8908
3103.568    1.0046    0.9458
3103.586    1.0123    0.9674
3103.604    0.9881    0.9736
3103.623    0.9649    0.9739
3103.641    0.9979    0.9683
3103.659    0.9734    0.9497
3103.678    0.8786    0.8995
3103.696    0.7823    0.8052
3103.714    0.6415    0.6596
3103.732    0.4675    0.4831
3103.751    0.2962    0.3059
3103.769    0.1840    0.1810
3103.787    0.1273    0.1080
3103.805    0.0942    0.0798
3103.824    0.1028    0.0913
3103.842    0.1396    0.1454
3103.860    0.2139    0.2533
3103.879    0.3862    0.4243
3103.897    0.5739    0.6074
3103.915    0.7037    0.7607
3103.933    0.6920    0.8496
# 020441  63  3102.800  3103.933
3102.800    0.5772    0.7286
3102.818    0.5532    0.6150
3102.836    0.4659    0.4790
3102.855    0.3289    0.3459
3102.873    0.2392    0.2699
3102.891    0.2778    0.2640
3102.910    0.3766    0.3178
3102.928    0.4776    0.3814
3102.946    0.4690    0.4212
3102.964    0.3996    0.4387
3102.983    0.3903    0.4724
3103.001    0.5100    0.5507
3103.019    0.6842    0.6680
3103.038    0.8082    0.7954
3103.056    0.8896    0.8865
3103.074    0.9386    0.9397
3103.092    0.9300    0.9641
3103.111    0.9303    0.9719
3103.129    0.9694    0.9705
3103.147    0.9817    0.9645
3103.166    1.0079    0.9521
3103.184    1.0323    0.9298
3103.202    1.0238    0.8870
3103.220    0.9064    0.8145
3103.239    0.7551    0.7084
3103.257    0.5742    0.5990
3103.275    0.4549    0.5052
3103.293    0.4231    0.4386
3103.312    0.3981    0.3919
3103.330    0.3729    0.3632
3103.348    0.3520    0.3578
3103.367    0.3814    0.3955
3103.385    0.4983    0.4741
3103.403    0.6232    0.5675
3103.421    0.7023    0.6326
3103.440    0.6699    0.6381
3103.458    0.5716    0.5954
3103.476    0.5211    0.5546
3103.495    0.5363    0.5670
3103.513    0.6543    0.6434
3103.531    0.8149    0.7527
3103.549    0.9072    0.8531
3103.568    0.9530    0.9238
3103.586    0.9548    0.9576
3103.604    0.9629    0.9712
3103.623    0.9748    0.9734
3103.641    0.9752    0.9656
3103.659    0.9417    0.9412
3103.677    0.8987    0.8880
3103.696    0.7865    0.7872
3103.714    0.6179    0.6492
3103.732    0.4747    0.4870
3103.751    0.3177    0.3228
3103.769    0.2103    0.2017
3103.787    0.1453    0.1259
3103.805    0.1065    0.0932
3103.824    0.1007    0.1007
3103.842    0.1438    0.1489
3103.860    0.2333    0.2430
3103.879    0.3727    0.3894
3103.897    0.5276    0.5500
3103.915    0.6217    0.6957
3103.933    0.6458    0.7940
# 020719  63  3102.805  3103.939
3102.805    0.4975    0.6174
3102.824    0.4701    0.5186
3102.842    0.4237    0.4290
3102.860    0.3602    0.3603
3102.879    0.3203    0.3216
3102.897    0.3537    0.3173
3102.915    0.4019    0.3368
3102.933    0.4169    0.3706
3102.952    0.4087    0.4163
3102.970    0.4184    0.4704
3102.988    0.5023    0.5388
3103.006    0.5895    0.6207
3103.025    0.6831    0.7143
3103.043    0.7934    0.7976
3103.061    0.8428    0.8658
3103.080    0.8712    0.9158
3103.098    0.9258    0.9432
3103.116    0.9681    0.9548
3103.134    0.9641    0.9543
3103.153    0.9714    0.9423
3103.171    0.9674    0.9196
3103.189    0.9583    0.8841
3103.208    0.9034    0.8314
3103.226    0.8115    0.7690
3103.244    0.6893    0.7000
3103.262    0.6114    0.6317
3103.281    0.5488    0.5679
3103.299    0.4999    0.5211
3103.317    0.4660    0.4911
3103.336    0.4648    0.4806
3103.354    0.4926    0.4915
3103.372    0.5485    0.5188
3103.390    0.6186    0.5536
3103.409    0.6539    0.5853
3103.427    0.6330    0.6024
3103.445    0.6027    0.6079
3103.464    0.5660    0.6122
3103.482    0.5902    0.6295
3103.500    0.6374    0.6679
3103.518    0.7364    0.7258
3103.537    0.8258    0.7963
3103.555    0.8966    0.8586
3103.573    0.9561    0.9070
3103.591    0.9714    0.9371
3103.610    1.0081    0.9491
3103.628    1.0385    0.9412
3103.646    0.9696    0.9133
3103.665    0.8696    0.8578
3103.683    0.7813    0.7784
3103.701    0.6650    0.6745
3103.719    0.5542    0.5542
3103.738    0.4316    0.4239
3103.756    0.3109    0.3130
3103.774    0.2332    0.2275
3103.793    0.1852    0.1742
3103.811    0.1541    0.1631
3103.829    0.1768    0.1910
3103.847    0.2610    0.2553
3103.866    0.3695    0.3551
3103.884    0.4762    0.4667
3103.902    0.5720    0.5780
3103.921    0.5973    0.6764
3103.939    0.5886    0.7388
# 020741  63  3102.805  3103.939
3102.805    0.5372    0.6772
3102.823    0.4960    0.5532
3102.842    0.4032    0.4198
3102.860    0.2990    0.3258
3102.878    0.2720    0.2885
3102.896    0.3572    0.3054
3102.915    0.4379    0.3495
3102.933    0.4510    0.3815
3102.951    0.3948    0.3961
3102.970    0.3412    0.4183
3102.988    0.4110    0.4777
3103.006    0.5936    0.5818
3103.024    0.7248    0.7076
3103.043    0.8341    0.8268
3103.061    0.8636    0.9051
3103.079    0.9264    0.9489
3103.098    0.9469    0.9678
3103.116    0.9517    0.9712
3103.134    0.9486    0.9667
3103.152    0.9775    0.9565
3103.171    1.0240    0.9363
3103.189    0.9876    0.9014
3103.207    0.9116    0.8433
3103.226    0.8100    0.7563
3103.244    0.6711    0.6605
3103.262    0.5385    0.5703
3103.280    0.4694    0.4988
3103.299    0.4662    0.4457
3103.317    0.4443    0.4132
3103.335    0.3753    0.4018
3103.354    0.3873    0.4241
3103.372    0.4827    0.4818
3103.390    0.6121    0.5578
3103.408    0.7021    0.6187
3103.427    0.6781    0.6353
3103.445    0.5905    0.6059
3103.463    0.5184    0.5657
3103.481    0.5131    0.5578
3103.500    0.6076    0.6095
3103.518    0.7702    0.7023
3103.536    0.8752    0.8037
3103.555    0.9454    0.8884
3103.573    1.0042    0.9371
3103.591    0.9781    0.9607
3103.609    0.9933    0.9676
3103.628    1.0102    0.9618
3103.646    0.9757    0.9406
3103.664    0.9330    0.8947
3103.683    0.8155    0.8085
3103.701    0.7027    0.6879
3103.719    0.5264    0.5403
3103.737    0.3739    0.3883
3103.756    0.2693    0.2510
3103.774    0.1670    0.1596
3103.792    0.1220    0.1107
3103.811    0.1121    0.1043
3103.829    0.1422    0.1413
3103.847    0.2221    0.2225
3103.865    0.3250    0.3449
3103.884    0.4703    0.5013
3103.902    0.5976    0.6451
3103.920    0.6500    0.7544
3103.939    0.6245    0.8132
# 020752  63  3102.800  3103.933
3102.800    0.5805    0.7006
3102.818    0.5470    0.6006
3102.836    0.4690    0.4911
3102.855    0.3705    0.3899
3102.873    0.3253    0.3292
3102.891    0.3522    0.3116
3102.910    0.3861    0.3308
3102.928    0.4111    0.3653
3102.946    0.4165    0.4014
3102.964    0.4154    0.4395
3102.983    0.4612    0.4944
3103.001    0.5450    0.5703
3103.019    0.6304    0.6656
3103.038    0.7603    0.7697
3103.056    0.8616    0.8533
3103.074    0.8925    0.9122
3103.092    0.9228    0.9467
3103.111    0.9612    0.9629
3103.129    0.9707    0.9656
3103.147    0.9906    0.9603
3103.166    0.9777    0.9460
3103.184    0.9806    0.9215
3103.202    0.9552    0.8829
3103.220    0.8610    0.8278
3103.239    0.7546    0.7560
3103.257    0.6552    0.6834
3103.275    0.5864    0.6163
3103.294    0.5193    0.5582
3103.312    0.5020    0.5182
3103.330    0.4950    0.4951
3103.348    0.4875    0.4931
3103.367    0.5490    0.5159
3103.385    0.6051    0.5553
3103.403    0.6460    0.5957
3103.422    0.6527    0.6192
3103.440    0.6049    0.6150
3103.458    0.5632    0.5955
3103.476    0.5405    0.5845
3103.495    0.5893    0.6060
3103.513    0.6748    0.6637
3103.531    0.8045    0.7444
3103.550    0.8941    0.8308
3103.568    0.9380    0.8958
3103.586    0.9739    0.9376
3103.604    0.9938    0.9585
3103.623    0.9883    0.9623
3103.641    0.9721    0.9493
3103.659    0.9183    0.9166
3103.677    0.8792    0.8578
3103.696    0.7667    0.7626
3103.714    0.6242    0.6433
3103.732    0.5068    0.5078
3103.751    0.3747    0.3673
3103.769    0.2683    0.2559
3103.787    0.1948    0.1788
3103.805    0.1392    0.1423
3103.824    0.1363    0.1497
3103.842    0.1963    0.2001
3103.860    0.2987    0.2896
3103.879    0.4046    0.4160
3103.897    0.5196    0.5470
3103.915    0.6213    0.6662
3103.933    0.6521    0.7540
# 021165  63  3102.805  3103.939
3102.805    0.7241    0.8247
3102.823    0.6969    0.6976
3102.842    0.5143    0.5139
3102.860    0.3107    0.3602
3102.878    0.2500    0.3059
3102.896    0.3820    0.3714
3102.915    0.5634    0.4911
3102.933    0.5976    0.5403
3102.951    0.4824    0.4917
3102.970    0.3471    0.4227
3102.988    0.4033    0.4503
3103.006    0.5750    0.5871
3103.024    0.8177    0.7589
3103.043    0.9397    0.8937
3103.061    0.9499    0.9570
3103.079    0.9482    0.9797
3103.098    0.9661    0.9856
3103.116    1.0048    0.9847
3103.134    1.0221    0.9806
3103.152    1.0619    0.9739
3103.171    1.0257    0.9632
3103.189    1.0495    0.9412
3103.207    0.9741    0.8876
3103.226    0.8630    0.7777
3103.244    0.7008    0.6358
3103.262    0.4909    0.5041
3103.280    0.3957    0.4232
3103.299    0.3590    0.3835
3103.317    0.3566    0.3501
3103.335    0.3255    0.3153
3103.354    0.3037    0.3246
3103.372    0.4543    0.4159
3103.390    0.5917    0.5668
3103.408    0.7163    0.7055
3103.427    0.7973    0.7579
3103.445    0.6885    0.6981
3103.463    0.5478    0.5920
3103.482    0.5271    0.5410
3103.500    0.6155    0.6060
3103.518    0.8089    0.7411
3103.536    0.9402    0.8674
3103.555    0.9986    0.9443
3103.573    1.0209    0.9725
3103.591    1.0285    0.9802
3103.609    0.9986    0.9813
3103.628    0.9572    0.9797
3103.646    0.9678    0.9734
3103.664    0.9268    0.9546
3103.683    0.8660    0.9036
3103.701    0.7487    0.8074
3103.719    0.5987    0.6593
3103.737    0.4575    0.4812
3103.756    0.3029    0.3038
3103.774    0.1993    0.1800
3103.792    0.1407    0.1111
3103.811    0.1164    0.0957
3103.829    0.1459    0.1348
3103.847    0.2070    0.2322
3103.865    0.3809    0.3885
3103.884    0.5573    0.5894
3103.902    0.7073    0.7607
3103.920    0.7642    0.8714
3103.939    0.7015    0.9160
# 021172  63  3102.800  3103.934
3102.800    0.6292    0.7847
3102.818    0.6272    0.6650
3102.837    0.4682    0.4906
3102.855    0.2794    0.3302
3102.873    0.2363    0.2453
3102.892    0.2980    0.2767
3102.910    0.4469    0.3808
3102.928    0.5421    0.4637
3102.946    0.4805    0.4607
3102.965    0.3609    0.4049
3102.983    0.3509    0.4063
3103.001    0.5259    0.5145
3103.019    0.7263    0.6849
3103.038    0.8404    0.8428
3103.056    0.9028    0.9292
3103.074    0.9285    0.9656
3103.093    0.9570    0.9770
3103.111    0.9707    0.9784
3103.129    0.9802    0.9754
3103.147    0.9838    0.9692
3103.166    1.0111    0.9585
3103.184    1.0323    0.9380
3103.202    0.9827    0.8882
3103.221    0.8362    0.7797
3103.239    0.6428    0.6265
3103.257    0.4566    0.4674
3103.275    0.3161    0.3547
3103.294    0.2884    0.2987
3103.312    0.2836    0.2708
3103.330    0.2472    0.2432
3103.349    0.2272    0.2391
3103.367    0.3135    0.3021
3103.385    0.4828    0.4371
3103.403    0.6657    0.5955
3103.422    0.7473    0.7029
3103.440    0.7147    0.6960
3103.458    0.5837    0.6097
3103.476    0.4906    0.5367
3103.495    0.5668    0.5636
3103.513    0.7279    0.6825
3103.531    0.8935    0.8190
3103.550    0.9681    0.9171
3103.568    0.9890    0.9585
3103.586    0.9881    0.9719
3103.604    1.0067    0.9748
3103.623    0.9972    0.9741
3103.641    0.9625    0.9687
3103.659    0.9053    0.9508
3103.678    0.8674    0.9012
3103.696    0.7762    0.8037
3103.714    0.6028    0.6512
3103.732    0.4587    0.4663
3103.751    0.3054    0.2848
3103.769    0.1830    0.1618
3103.787    0.1143    0.0937
3103.806    0.0799    0.0697
3103.824    0.0822    0.0841
3103.842    0.1326    0.1410
3103.860    0.2438    0.2560
3103.879    0.4023    0.4400
3103.897    0.6010    0.6328
3103.915    0.6973    0.7858
3103.934    0.6724    0.8690
# 022203  63  3102.805  3103.939
3102.805    0.5304    0.6377
3102.823    0.4802    0.5258
3102.842    0.3832    0.4091
3102.860    0.2921    0.3264
3102.878    0.2822    0.2893
3102.896    0.3366    0.2973
3102.915    0.4069    0.3346
3102.933    0.4342    0.3742
3102.951    0.4175    0.4088
3102.970    0.3793    0.4512
3102.988    0.4527    0.5148
3103.006    0.5856    0.6063
3103.024    0.7298    0.7125
3103.043    0.8504    0.8166
3103.061    0.8521    0.8902
3103.079    0.8937    0.9354
3103.098    0.9412    0.9583
3103.116    0.9603    0.9647
3103.134    0.9672    0.9616
3103.152    0.9829    0.9510
3103.171    0.9904    0.9288
3103.189    0.9779    0.8917
3103.207    0.9169    0.8339
3103.226    0.7985    0.7504
3103.244    0.6595    0.6593
3103.262    0.5487    0.5706
3103.280    0.4878    0.4962
3103.299    0.4426    0.4384
3103.317    0.3721    0.4040
3103.335    0.3726    0.3919
3103.354    0.4098    0.4097
3103.372    0.4720    0.4568
3103.390    0.6006    0.5211
3103.408    0.6650    0.5794
3103.427    0.6647    0.6109
3103.445    0.6237    0.6088
3103.463    0.5653    0.5951
3103.481    0.5495    0.5990
3103.500    0.6094    0.6424
3103.518    0.7178    0.7166
3103.536    0.8327    0.8017
3103.555    0.9249    0.8786
3103.573    0.9698    0.9281
3103.591    0.9766    0.9548
3103.609    0.9881    0.9641
3103.628    0.9793    0.9581
3103.646    0.9179    0.9345
3103.664    0.8855    0.8865
3103.683    0.8102    0.8008
3103.701    0.6778    0.6853
3103.719    0.5502    0.5464
3103.737    0.4057    0.4028
3103.756    0.2811    0.2700
3103.774    0.1944    0.1779
3103.792    0.1372    0.1255
3103.811    0.1171    0.1138
3103.829    0.1300    0.1438
3103.847    0.2129    0.2144
3103.865    0.3417    0.3221
3103.884    0.4707    0.4620
3103.902    0.5802    0.5955
3103.920    0.6074    0.7039
3103.939    0.5849    0.7707
# 023530  63  3102.805  3103.938
3102.805    0.6245    0.7851
3102.823    0.5922    0.6525
3102.841    0.4450    0.4707
3102.860    0.2715    0.2951
3102.878    0.2098    0.2285
3102.896    0.3046    0.2907
3102.914    0.5206    0.4251
3102.933    0.5837    0.5205
3102.951    0.5022    0.4988
3102.969    0.3745    0.4331
3102.988    0.3899    0.4505
3103.006    0.5704    0.5872
3103.024    0.7920    0.7626
3103.042    0.9232    0.8906
3103.061    0.9550    0.9541
3103.079    1.0095    0.9739
3103.097    1.0342    0.9790
3103.116    0.9870    0.9790
3103.134    0.9863    0.9759
3103.152    1.0184    0.9701
3103.170    1.0032    0.9603
3103.189    1.0127    0.9352
3103.207    1.0009    0.8718
3103.225    0.8337    0.7434
3103.244    0.6044    0.5509
3103.262    0.3676    0.3786
3103.280    0.2386    0.2750
3103.298    0.2313    0.2371
3103.317    0.2354    0.2156
3103.335    0.2004    0.1908
3103.353    0.1821    0.1965
3103.372    0.2785    0.2863
3103.390    0.4901    0.4518
3103.408    0.6619    0.6339
3103.426    0.7278    0.7458
3103.445    0.7278    0.7347
3103.463    0.6039    0.6440
3103.481    0.5639    0.5848
3103.500    0.6566    0.6381
3103.518    0.8498    0.7658
3103.536    0.9432    0.8837
3103.554    0.9752    0.9489
3103.573    0.9815    0.9725
3103.591    0.9741    0.9775
3103.609    0.9865    0.9781
3103.628    1.0172    0.9770
3103.646    1.0035    0.9725
3103.664    0.9425    0.9570
3103.682    0.8718    0.9135
3103.701    0.7537    0.8117
3103.719    0.5838    0.6533
3103.737    0.3992    0.4600
3103.756    0.2666    0.2731
3103.774    0.1777    0.1521
3103.792    0.1191    0.0907
3103.810    0.0893    0.0750
3103.829    0.0986    0.0987
3103.847    0.1690    0.1683
3103.865    0.2669    0.3028
3103.884    0.4571    0.5084
3103.902    0.6877    0.7062
3103.920    0.7777    0.8437
3103.938    0.7434    0.9022
# 025002  63  3102.805  3103.939
3102.805    0.6350    0.6965
3102.823    0.5436    0.5758
3102.842    0.3999    0.4457
3102.860    0.3206    0.3542
3102.878    0.3186    0.3187
3102.897    0.3811    0.3399
3102.915    0.4378    0.3854
3102.933    0.4546    0.4223
3102.951    0.4259    0.4423
3102.970    0.4202    0.4682
3102.988    0.4989    0.5261
3103.006    0.6321    0.6232
3103.024    0.7528    0.7377
3103.043    0.8243    0.8447
3103.061    0.9018    0.9143
3103.079    0.9402    0.9530
3103.098    0.9552    0.9703
3103.116    0.9603    0.9743
3103.134    0.9696    0.9714
3103.152    0.9777    0.9627
3103.171    0.9797    0.9432
3103.189    0.9634    0.9074
3103.207    0.8941    0.8472
3103.226    0.7896    0.7570
3103.244    0.6673    0.6577
3103.262    0.5384    0.5634
3103.280    0.4556    0.4878
3103.299    0.4261    0.4312
3103.317    0.3855    0.3977
3103.335    0.3733    0.3882
3103.354    0.4206    0.4155
3103.372    0.5237    0.4795
3103.390    0.6245    0.5629
3103.408    0.7036    0.6320
3103.427    0.7264    0.6589
3103.445    0.6540    0.6399
3103.463    0.5682    0.6080
3103.482    0.5683    0.6045
3103.500    0.6212    0.6513
3103.518    0.7492    0.7352
3103.536    0.8728    0.8260
3103.555    0.9493    0.9014
3103.573    0.9707    0.9445
3103.591    0.9879    0.9649
3103.610    0.9777    0.9707
3103.628    0.9698    0.9656
3103.646    0.9451    0.9469
3103.664    0.9116    0.9068
3103.683    0.8360    0.8300
3103.701    0.7276    0.7201
3103.719    0.5940    0.5806
3103.738    0.4385    0.4229
3103.756    0.3061    0.2889
3103.774    0.2024    0.1897
3103.792    0.1422    0.1341
3103.811    0.1296    0.1247
3103.829    0.1597    0.1631
3103.847    0.2456    0.2477
3103.866    0.3778    0.3806
3103.884    0.5104    0.5288
3103.902    0.6372    0.6699
3103.920    0.6949    0.7766
3103.939    0.6543    0.8360
# 025414  63  3102.805  3103.939
3102.805    0.6209    0.7188
3102.824    0.5903    0.5867
3102.842    0.4394    0.4393
3102.860    0.2805    0.3149
3102.879    0.2190    0.2607
3102.897    0.3120    0.2953
3102.915    0.4464    0.3724
3102.933    0.4983    0.4269
3102.952    0.4243    0.4268
3102.970    0.3543    0.4108
3102.988    0.3819    0.4450
3103.007    0.5344    0.5621
3103.025    0.7234    0.7106
3103.043    0.8480    0.8389
3103.061    0.8917    0.9192
3103.080    0.9045    0.9585
3103.098    0.9171    0.9712
3103.116    0.9539    0.9730
3103.135    0.9712    0.9689
3103.153    0.9669    0.9612
3103.171    0.9963    0.9469
3103.189    1.0397    0.9171
3103.208    0.9929    0.8506
3103.226    0.8555    0.7434
3103.244    0.6336    0.6049
3103.263    0.4539    0.4639
3103.281    0.3180    0.3692
3103.299    0.2970    0.3153
3103.317    0.3127    0.2827
3103.336    0.2738    0.2633
3103.354    0.2639    0.2796
3103.372    0.3422    0.3531
3103.390    0.5042    0.4751
3103.409    0.6693    0.6044
3103.427    0.7332    0.6670
3103.445    0.6929    0.6471
3103.464    0.5347    0.5780
3103.482    0.4780    0.5425
3103.500    0.5825    0.5855
3103.518    0.7425    0.6933
3103.537    0.9402    0.8181
3103.555    1.0032    0.9022
3103.573    0.9911    0.9456
3103.592    0.9870    0.9632
3103.610    0.9977    0.9676
3103.628    1.0095    0.9654
3103.646    0.9696    0.9535
3103.665    0.9230    0.9177
3103.683    0.8439    0.8451
3103.701    0.6831    0.7238
3103.720    0.5051    0.5523
3103.738    0.3655    0.3805
3103.756    0.2290    0.2358
3103.774    0.1425    0.1378
3103.793    0.1016    0.0849
3103.811    0.0943    0.0744
3103.829    0.1165    0.1003
3103.848    0.1707    0.1761
3103.866    0.2546    0.3018
3103.884    0.4153    0.4684
3103.902    0.5724    0.6387
3103.921    0.6887    0.7737
3103.939    0.6512    0.8337
# 025670  63  3102.805  3103.939
3102.805    0.6350    0.7377
3102.824    0.5781    0.5972
3102.842    0.4183    0.4357
3102.860    0.2514    0.3021
3102.879    0.2460    0.2550
3102.897    0.3752    0.3117
3102.915    0.4703    0.4112
3102.933    0.5145    0.4708
3102.952    0.4450    0.4551
3102.970    0.3566    0.4241
3102.988    0.4097    0.4615
3103.007    0.5826    0.5955
3103.025    0.7800    0.7528
3103.043    0.9103    0.8750
3103.061    0.9408    0.9415
3103.080    0.9158    0.9692
3103.098    0.9110    0.9766
3103.116    0.9661    0.9766
3103.135    0.9922    0.9721
3103.153    0.9723    0.9647
3103.171    1.0435    0.9528
3103.189    1.0498    0.9279
3103.208    0.9815    0.8672
3103.226    0.8375    0.7623
3103.244    0.6118    0.6243
3103.263    0.4487    0.4884
3103.281    0.3781    0.4058
3103.299    0.3732    0.3631
3103.317    0.3574    0.3308
3103.336    0.3054    0.3018
3103.354    0.2858    0.3131
3103.372    0.3987    0.3931
3103.391    0.5658    0.5348
3103.409    0.6934    0.6605
3103.427    0.7816    0.7110
3103.445    0.6758    0.6665
3103.464    0.5241    0.5729
3103.482    0.5111    0.5331
3103.500    0.6124    0.5913
3103.519    0.7595    0.7251
3103.537    0.8921    0.8484
3103.555    0.9667    0.9260
3103.573    0.9817    0.9603
3103.592    0.9906    0.9719
3103.610    1.0378    0.9743
3103.628    1.0158    0.9725
3103.646    0.9750    0.9629
3103.665    0.9419    0.9326
3103.683    0.8572    0.8660
3103.701    0.6941    0.7471
3103.720    0.5348    0.5720
3103.738    0.3835    0.3926
3103.756    0.2419    0.2411
3103.774    0.1475    0.1400
3103.793    0.1094    0.0872
3103.811    0.1067    0.0786
3103.829    0.1025    0.1081
3103.848    0.1605    0.1913
3103.866    0.3040    0.3295
3103.884    0.5066    0.5106
3103.902    0.6713    0.6887
3103.921    0.7155    0.8202
3103.939    0.6775    0.8712
# 026381  63  3102.804  3103.938
3102.804    0.6957    0.8320
3102.823    0.6336    0.7024
3102.841    0.4937    0.5204
3102.859    0.3152    0.3467
3102.878    0.2591    0.2767
3102.896    0.3861    0.3533
3102.914    0.5635    0.4905
3102.932    0.6008    0.5560
3102.951    0.4935    0.4908
3102.969    0.3482    0.3986
3102.987    0.3825    0.4141
3103.006    0.5640    0.5740
3103.024    0.7941    0.7631
3103.042    0.9300    0.8945
3103.060    0.9508    0.9543
3103.079    0.9788    0.9743
3103.097    0.9820    0.9786
3103.115    0.9799    0.9788
3103.134    0.9817    0.9763
3103.152    1.0023    0.9712
3103.170    1.0466    0.9614
3103.188    1.0113    0.9356
3103.207    0.9563    0.8622
3103.225    0.7998    0.7223
3103.243    0.5473    0.5304
3103.262    0.3381    0.3461
3103.280    0.2352    0.2493
3103.298    0.2185    0.2178
3103.316    0.2107    0.1998
3103.335    0.1733    0.1758
3103.353    0.1761    0.1891
3103.371    0.2824    0.2857
3103.390    0.4928    0.4741
3103.408    0.7053    0.6637
3103.426    0.8024    0.7745
3103.444    0.7811    0.7659
3103.463    0.6533    0.6786
3103.481    0.6112    0.6312
3103.499    0.7013    0.6850
3103.518    0.8352    0.8085
3103.536    0.9292    0.9070
3103.554    1.0053    0.9559
3103.572    1.0079    0.9707
3103.591    1.0193    0.9730
3103.609    1.0130    0.9719
3103.627    1.0042    0.9694
3103.646    0.9627    0.9632
3103.664    0.9363    0.9471
3103.682    0.8642    0.9061
3103.700    0.7420    0.8192
3103.719    0.5983    0.6663
3103.737    0.4531    0.4831
3103.755    0.3078    0.3063
3103.774    0.1896    0.1692
3103.792    0.1158    0.0995
3103.810    0.0993    0.0833
3103.828    0.1242    0.1176
3103.847    0.1975    0.2156
3103.865    0.3403    0.3731
3103.883    0.5435    0.5704
3103.902    0.6973    0.7582
3103.920    0.8052    0.8686
3103.938    0.7901    0.9103
# 027435  63  3102.805  3103.939
3102.805    0.6955    0.7856
3102.823    0.6302    0.6537
3102.842    0.4582    0.4765
3102.860    0.3026    0.3343
3102.878    0.2510    0.2841
3102.897    0.3705    0.3464
3102.915    0.5338    0.4506
3102.933    0.5405    0.5056
3102.951    0.4580    0.4792
3102.970    0.3819    0.4336
3102.988    0.4251    0.4677
3103.006    0.6203    0.5962
3103.024    0.8132    0.7567
3103.043    0.9066    0.8855
3103.061    0.9303    0.9491
3103.079    0.9703    0.9734
3103.098    0.9601    0.9806
3103.116    0.9790    0.9808
3103.134    0.9865    0.9779
3103.152    0.9904    0.9723
3103.171    0.9979    0.9607
3103.189    1.0160    0.9341
3103.207    0.9784    0.8726
3103.226    0.8098    0.7534
3103.244    0.5895    0.6041
3103.262    0.4265    0.4655
3103.280    0.3491    0.3764
3103.299    0.3246    0.3304
3103.317    0.3133    0.2990
3103.335    0.2784    0.2731
3103.354    0.2858    0.2903
3103.372    0.3955    0.3820
3103.390    0.5740    0.5306
3103.408    0.7335    0.6722
3103.427    0.7603    0.7381
3103.445    0.6858    0.6992
3103.463    0.5737    0.6138
3103.482    0.5600    0.5721
3103.500    0.6483    0.6304
3103.518    0.7952    0.7514
3103.536    0.9041    0.8670
3103.555    0.9508    0.9402
3103.573    0.9766    0.9685
3103.591    1.0060    0.9766
3103.610    1.0067    0.9777
3103.628    0.9959    0.9754
3103.646    0.9768    0.9681
3103.664    0.9296    0.9471
3103.683    0.8537    0.8935
3103.701    0.7614    0.7952
3103.719    0.6279    0.6470
3103.738    0.4577    0.4602
3103.756    0.3121    0.2951
3103.774    0.2037    0.1745
3103.792    0.1228    0.1082
3103.811    0.1032    0.0926
3103.829    0.1301    0.1264
3103.847    0.2016    0.2138
3103.865    0.3374    0.3592
3103.884    0.5211    0.5535
3103.902    0.6834    0.7269
3103.920    0.7616    0.8459
3103.939    0.7176    0.8989
# 029432  63  3102.800  3103.934
3102.800    0.6239    0.8381
3102.818    0.6653    0.7446
3102.836    0.5906    0.6021
3102.855    0.4249    0.4283
3102.873    0.2865    0.3038
3102.891    0.2624    0.2741
3102.910    0.3891    0.3465
3102.928    0.5320    0.4460
3102.946    0.5507    0.4957
3102.964    0.4472    0.4773
3102.983    0.4000    0.4547
3103.001    0.4790    0.5075
3103.019    0.6578    0.6377
3103.038    0.8344    0.7930
3103.056    0.9311    0.8995
3103.074    0.9636    0.9543
3103.092    0.9550    0.9754
3103.111    0.9592    0.9811
3103.129    0.9892    0.9802
3103.147    0.9966    0.9757
3103.166    1.0313    0.9678
3103.184    1.0452    0.9541
3103.202    1.0309    0.9228
3103.220    0.9665    0.8557
3103.239    0.7838    0.7350
3103.257    0.5863    0.5937
3103.275    0.4152    0.4696
3103.294    0.3558    0.3885
3103.312    0.3593    0.3476
3103.330    0.3305    0.3149
3103.348    0.3057    0.2929
3103.367    0.3074    0.3192
3103.385    0.4116    0.4151
3103.403    0.6079    0.5558
3103.422    0.7355    0.6825
3103.440    0.7190    0.7198
3103.458    0.6315    0.6688
3103.476    0.5534    0.5893
3103.495    0.5569    0.5655
3103.513    0.6581    0.6368
3103.531    0.8429    0.7603
3103.550    0.9226    0.8774
3103.568    0.9669    0.9428
3103.586    0.9927    0.9703
3103.604    0.9763    0.9788
3103.623    0.9685    0.9804
3103.641    0.9901    0.9781
3103.659    0.9897    0.9685
3103.678    0.9024    0.9386
3103.696    0.8232    0.8734
3103.714    0.7013    0.7579
3103.733    0.5532    0.5863
3103.751    0.4062    0.4080
3103.769    0.2740    0.2544
3103.787    0.1683    0.1505
3103.806    0.1122    0.0973
3103.824    0.0989    0.0928
3103.842    0.1228    0.1316
3103.861    0.2202    0.2292
3103.879    0.3555    0.3796
3103.897    0.5461    0.5634
3103.915    0.6739    0.7332
3103.934    0.7163    0.8511
# 031965  63  3102.801  3103.934
3102.801    0.6024    0.8017
3102.819    0.6226    0.6931
3102.837    0.5335    0.5403
3102.856    0.3671    0.3717
3102.874    0.2412    0.2700
3102.892    0.2752    0.2677
3102.911    0.4110    0.3514
3102.929    0.5122    0.4338
3102.947    0.4924    0.4507
3102.965    0.3788    0.4124
3102.984    0.3464    0.3998
3103.002    0.4485    0.4805
3103.020    0.6619    0.6342
3103.039    0.8204    0.7991
3103.057    0.9018    0.9045
3103.075    0.9249    0.9563
3103.093    0.9436    0.9750
3103.112    0.9766    0.9793
3103.130    0.9797    0.9766
3103.148    1.0254    0.9698
3103.167    1.0483    0.9598
3103.185    1.0216    0.9434
3103.203    0.9849    0.9074
3103.221    0.8892    0.8335
3103.240    0.7547    0.7099
3103.258    0.5760    0.5768
3103.276    0.4395    0.4702
3103.294    0.3978    0.4087
3103.313    0.3784    0.3710
3103.331    0.3432    0.3374
3103.349    0.3001    0.3192
3103.368    0.3584    0.3573
3103.386    0.4909    0.4609
3103.404    0.6433    0.5922
3103.422    0.7278    0.6830
3103.441    0.6885    0.6794
3103.459    0.5813    0.5953
3103.477    0.4831    0.5111
3103.496    0.4908    0.5118
3103.514    0.6422    0.6131
3103.532    0.8076    0.7554
3103.550    0.9363    0.8728
3103.569    1.0016    0.9415
3103.587    1.0174    0.9669
3103.605    0.9924    0.9745
3103.624    0.9833    0.9752
3103.642    0.9879    0.9707
3103.660    0.9621    0.9548
3103.678    0.8910    0.9137
3103.697    0.7759    0.8238
3103.715    0.6275    0.6850
3103.733    0.4856    0.5103
3103.752    0.3407    0.3282
3103.770    0.1998    0.1948
3103.788    0.1255    0.1136
3103.806    0.0933    0.0788
3103.825    0.0933    0.0844
3103.843    0.1257    0.1326
3103.861    0.2149    0.2345
3103.879    0.3641    0.3920
3103.898    0.5518    0.5875
3103.916    0.6711    0.7482
3103.934    0.6949    0.8463
# 032673  63  3102.800  3103.933
3102.800    0.6340    0.7782
3102.818    0.6336    0.6682
3102.836    0.5117    0.5224
3102.855    0.3450    0.3687
3102.873    0.2592    0.2800
3102.891    0.2723    0.2819
3102.910    0.3973    0.3605
3102.928    0.5374    0.4397
3102.946    0.5132    0.4671
3102.964    0.4036    0.4512
3102.983    0.3804    0.4582
3103.001    0.5066    0.5385
3103.019    0.7037    0.6747
3103.038    0.8249    0.8170
3103.056    0.9343    0.9082
3103.074    0.9581    0.9543
3103.092    0.9486    0.9719
3103.111    0.9526    0.9763
3103.129    0.9757    0.9745
3103.147    0.9915    0.9692
3103.166    1.0207    0.9592
3103.184    1.0445    0.9397
3103.202    0.9933    0.8972
3103.220    0.9147    0.8162
3103.239    0.7501    0.6890
3103.257    0.5470    0.5558
3103.275    0.3987    0.4481
3103.294    0.3612    0.3791
3103.312    0.3499    0.3403
3103.330    0.3097    0.3111
3103.348    0.2999    0.3040
3103.367    0.3524    0.3528
3103.385    0.4937    0.4593
3103.403    0.6479    0.5875
3103.421    0.7591    0.6756
3103.440    0.7063    0.6794
3103.458    0.5868    0.6136
3103.476    0.5080    0.5494
3103.495    0.5438    0.5577
3103.513    0.6864    0.6491
3103.531    0.8093    0.7737
3103.549    0.9200    0.8774
3103.568    0.9694    0.9399
3103.586    0.9601    0.9645
3103.604    0.9757    0.9725
3103.623    1.0000    0.9734
3103.641    0.9725    0.9678
3103.659    0.9241    0.9486
3103.677    0.8976    0.9020
3103.696    0.7730    0.8054
3103.714    0.6030    0.6640
3103.732    0.4647    0.4931
3103.751    0.3107    0.3194
3103.769    0.1928    0.1938
3103.787    0.1349    0.1179
3103.805    0.1183    0.0873
3103.824    0.1083    0.0982
3103.842    0.1313    0.1530
3103.860    0.2401    0.2599
3103.879    0.4082    0.4260
3103.897    0.5814    0.6030
3103.915    0.6920    0.7528
3103.933    0.6917    0.8426
# 033932  63  3102.805  3103.939
3102.805    0.6751    0.7925
3102.823    0.6084    0.6642
3102.842    0.4709    0.4957
3102.860    0.3165    0.3589
3102.878    0.2864    0.3023
3102.897    0.3663    0.3451
3102.915    0.4818    0.4325
3102.933    0.5586    0.4890
3102.951    0.4687    0.4819
3102.970    0.4099    0.4547
3102.988    0.4634    0.4855
3103.006    0.5981    0.5955
3103.025    0.7417    0.7494
3103.043    0.8604    0.8700
3103.061    0.9557    0.9412
3103.079    0.9676    0.9723
3103.098    0.9641    0.9827
3103.116    0.9945    0.9833
3103.134    1.0191    0.9802
3103.153    1.0495    0.9736
3103.171    1.0622    0.9629
3103.189    1.0186    0.9406
3103.207    0.9532    0.8923
3103.226    0.8523    0.8017
3103.244    0.7185    0.6879
3103.262    0.5612    0.5777
3103.281    0.4578    0.4955
3103.299    0.4174    0.4481
3103.317    0.4244    0.4105
3103.335    0.4057    0.3807
3103.354    0.3734    0.3883
3103.372    0.4688    0.4581
3103.390    0.6100    0.5739
3103.409    0.7005    0.6855
3103.427    0.7223    0.7214
3103.445    0.6877    0.6742
3103.463    0.5578    0.5894
3103.482    0.5423    0.5446
3103.500    0.5992    0.5932
3103.518    0.7161    0.7089
3103.537    0.8802    0.8379
3103.555    0.9348    0.9219
3103.573    0.9669    0.9634
3103.591    0.9890    0.9784
3103.610    0.9968    0.9822
3103.628    0.9574    0.9806
3103.646    0.9521    0.9739
3103.665    0.9145    0.9528
3103.683    0.9335    0.9057
3103.701    0.8664    0.8168
3103.719    0.6957    0.6806
3103.738    0.5404    0.5032
3103.756    0.3904    0.3381
3103.774    0.2371    0.2093
3103.793    0.1186    0.1298
3103.811    0.1134    0.1088
3103.829    0.1498    0.1388
3103.847    0.2388    0.2227
3103.866    0.3417    0.3695
3103.884    0.5365    0.5439
3103.902    0.6699    0.7119
3103.921    0.6856    0.8395
3103.939    0.6957    0.8980
# 035185  63  3102.800  3103.934
3102.800    0.5928    0.7002
3102.818    0.5358    0.6146
3102.837    0.4879    0.5136
3102.855    0.4246    0.4268
3102.873    0.3723    0.3652
3102.891    0.3802    0.3376
3102.910    0.3883    0.3436
3102.928    0.4088    0.3728
3102.946    0.4211    0.4146
3102.964    0.4545    0.4640
3102.983    0.4911    0.5258
3103.001    0.5600    0.5961
3103.019    0.6589    0.6762
3103.038    0.7489    0.7631
3103.056    0.8449    0.8368
3103.074    0.8872    0.8943
3103.092    0.9256    0.9326
3103.111    0.9510    0.9541
3103.129    0.9793    0.9605
3103.147    0.9739    0.9554
3103.166    0.9723    0.9386
3103.184    0.9784    0.9101
3103.202    0.8806    0.8670
3103.220    0.8304    0.8087
3103.239    0.7707    0.7345
3103.257    0.6437    0.6589
3103.275    0.5658    0.5864
3103.294    0.4918    0.5217
3103.312    0.4565    0.4769
3103.330    0.4488    0.4524
3103.348    0.4554    0.4507
3103.367    0.4793    0.4733
3103.385    0.5527    0.5122
3103.403    0.5793    0.5568
3103.422    0.6409    0.5965
3103.440    0.6531    0.6193
3103.458    0.6059    0.6304
3103.476    0.6012    0.6408
3103.495    0.6283    0.6653
3103.513    0.7094    0.7078
3103.531    0.7698    0.7656
3103.550    0.8610    0.8314
3103.568    0.9425    0.8865
3103.586    0.9638    0.9268
3103.604    0.9656    0.9504
3103.623    0.9745    0.9565
3103.641    0.9194    0.9447
3103.659    0.9049    0.9129
3103.678    0.8774    0.8531
3103.696    0.8232    0.7697
3103.714    0.6901    0.6627
3103.732    0.5435    0.5409
3103.751    0.4351    0.4118
3103.769    0.3094    0.3049
3103.787    0.2227    0.2257
3103.806    0.1758    0.1813
3103.824    0.1647    0.1798
3103.842    0.2196    0.2179
3103.860    0.3063    0.2916
3103.879    0.3876    0.3987
3103.897    0.5013    0.5130
3103.915    0.5836    0.6223
3103.934    0.6237    0.7140
# 035265  63  3102.801  3103.934
3102.801    0.6780    0.8106
3102.819    0.6513    0.6987
3102.837    0.5465    0.5435
3102.855    0.3518    0.3849
3102.874    0.2421    0.2835
3102.892    0.3039    0.2908
3102.910    0.4442    0.3746
3102.929    0.5287    0.4611
3102.947    0.4957    0.4752
3102.965    0.4001    0.4399
3102.983    0.3762    0.4350
3103.002    0.5099    0.5238
3103.020    0.6952    0.6734
3103.038    0.8574    0.8187
3103.057    0.9315    0.9188
3103.075    0.9224    0.9627
3103.093    0.9373    0.9784
3103.111    0.9710    0.9813
3103.130    0.9963    0.9788
3103.148    1.0106    0.9730
3103.166    1.0452    0.9641
3103.185    1.0615    0.9471
3103.203    1.0228    0.9101
3103.221    0.9198    0.8366
3103.239    0.7509    0.7246
3103.258    0.5582    0.5933
3103.276    0.4628    0.4962
3103.294    0.4384    0.4393
3103.313    0.4131    0.4007
3103.331    0.3658    0.3658
3103.349    0.3367    0.3508
3103.367    0.3955    0.3918
3103.386    0.5339    0.5035
3103.404    0.6665    0.6297
3103.422    0.7427    0.7076
3103.441    0.7060    0.6915
3103.459    0.5820    0.6051
3103.477    0.4990    0.5289
3103.495    0.5400    0.5370
3103.514    0.6673    0.6445
3103.532    0.8221    0.7805
3103.550    0.9099    0.8884
3103.569    0.9861    0.9497
3103.587    0.9784    0.9719
3103.605    0.9741    0.9784
3103.623    0.9759    0.9788
3103.642    0.9623    0.9741
3103.660    0.9363    0.9583
3103.678    0.8933    0.9188
3103.697    0.8063    0.8320
3103.715    0.6663    0.6976
3103.733    0.5049    0.5267
3103.751    0.3493    0.3545
3103.770    0.2245    0.2101
3103.788    0.1508    0.1260
3103.806    0.1058    0.0909
3103.825    0.1040    0.1013
3103.843    0.1551    0.1590
3103.861    0.2500    0.2721
3103.879    0.4149    0.4366
3103.898    0.6101    0.6297
3103.916    0.7199    0.7804
3103.934    0.7188    0.8682
# 036512  63  3102.800  3103.934
3102.800    0.6592    0.8091
3102.819    0.6558    0.6941
3102.837    0.5326    0.5399
3102.855    0.3607    0.3813
3102.873    0.2523    0.2830
3102.892    0.2913    0.2915
3102.910    0.4511    0.3826
3102.928    0.5516    0.4740
3102.947    0.5217    0.4960
3102.965    0.4097    0.4616
3102.983    0.3858    0.4565
3103.001    0.5224    0.5389
3103.020    0.7342    0.6937
3103.038    0.8900    0.8331
3103.056    0.9456    0.9217
3103.075    0.9406    0.9636
3103.093    0.9739    0.9768
3103.111    0.9607    0.9795
3103.129    0.9831    0.9779
3103.148    1.0072    0.9727
3103.166    1.0195    0.9643
3103.184    1.0522    0.9473
3103.203    0.9908    0.9039
3103.221    0.8752    0.8188
3103.239    0.7251    0.6891
3103.257    0.5242    0.5450
3103.276    0.3968    0.4270
3103.294    0.3428    0.3656
3103.312    0.3517    0.3306
3103.331    0.3159    0.2977
3103.349    0.2748    0.2875
3103.367    0.3282    0.3363
3103.385    0.4687    0.4539
3103.404    0.6489    0.6065
3103.422    0.7377    0.7042
3103.440    0.7119    0.7073
3103.459    0.5973    0.6269
3103.477    0.5261    0.5536
3103.495    0.5509    0.5623
3103.513    0.7135    0.6615
3103.532    0.8517    0.7998
3103.550    0.9502    0.8999
3103.568    0.9559    0.9519
3103.587    0.9609    0.9721
3103.605    0.9842    0.9770
3103.623    1.0113    0.9772
3103.641    1.0132    0.9730
3103.660    0.9574    0.9574
3103.678    0.8744    0.9185
3103.696    0.7759    0.8377
3103.715    0.6431    0.6963
3103.733    0.4965    0.5238
3103.751    0.3483    0.3502
3103.769    0.2172    0.2121
3103.788    0.1434    0.1231
3103.806    0.1178    0.0898
3103.824    0.1030    0.0994
3103.843    0.1439    0.1591
3103.861    0.2493    0.2729
3103.879    0.4233    0.4395
3103.897    0.6139    0.6252
3103.916    0.7204    0.7856
3103.934    0.7308    0.8710
# 038647  63  3102.805  3103.939
3102.805    0.5951    0.6947
3102.823    0.5520    0.5627
3102.842    0.3883    0.4136
3102.860    0.2454    0.3091
3102.878    0.2575    0.2773
3102.897    0.3809    0.3211
3102.915    0.4839    0.3896
3102.933    0.4836    0.4318
3102.951    0.4083    0.4352
3102.970    0.3784    0.4396
3102.988    0.4451    0.4958
3103.006    0.6051    0.6105
3103.025    0.7642    0.7535
3103.043    0.8833    0.8636
3103.061    0.9101    0.9307
3103.079    0.9300    0.9623
3103.098    0.9656    0.9736
3103.116    0.9643    0.9745
3103.134    0.9614    0.9705
3103.153    1.0207    0.9618
3103.171    1.0165    0.9454
3103.189    1.0158    0.9116
3103.207    0.9386    0.8474
3103.226    0.7863    0.7418
3103.244    0.6334    0.6217
3103.262    0.4749    0.5117
3103.281    0.3999    0.4293
3103.299    0.3886    0.3804
3103.317    0.3632    0.3469
3103.335    0.3214    0.3312
3103.354    0.3322    0.3564
3103.372    0.4535    0.4332
3103.390    0.6070    0.5421
3103.409    0.7110    0.6393
3103.427    0.7104    0.6685
3103.445    0.6256    0.6321
3103.463    0.5254    0.5746
3103.482    0.5286    0.5592
3103.500    0.6260    0.6184
3103.518    0.7811    0.7263
3103.536    0.8980    0.8354
3103.555    0.9685    0.9154
3103.573    0.9674    0.9541
3103.591    0.9652    0.9694
3103.610    0.9696    0.9730
3103.628    0.9748    0.9689
3103.646    0.9672    0.9532
3103.664    0.9105    0.9154
3103.683    0.8232    0.8360
3103.701    0.7068    0.7148
3103.719    0.5381    0.5582
3103.738    0.3857    0.3846
3103.756    0.2650    0.2449
3103.774    0.1705    0.1490
3103.792    0.1182    0.0995
3103.811    0.0986    0.0929
3103.829    0.1316    0.1294
3103.847    0.2081    0.2133
3103.866    0.3329    0.3547
3103.884    0.5188    0.5199
3103.902    0.6377    0.6781
3103.920    0.6697    0.7930
3103.939    0.6252    0.8478
# 038747  63  3102.805  3103.938
3102.805    0.5278    0.6291
3102.823    0.4767    0.5419
3102.841    0.4349    0.4546
3102.860    0.3806    0.3798
3102.878    0.3697    0.3375
3102.896    0.3543    0.3264
3102.914    0.3800    0.3414
3102.933    0.4214    0.3761
3102.951    0.4207    0.4200
3102.969    0.4356    0.4733
3102.988    0.5182    0.5416
3103.006    0.5825    0.6182
3103.024    0.6803    0.7011
3103.042    0.7674    0.7816
3103.061    0.8404    0.8533
3103.079    0.8796    0.9030
3103.097    0.9454    0.9345
3103.116    0.9469    0.9504
3103.134    0.9716    0.9521
3103.152    0.9623    0.9428
3103.170    0.9561    0.9211
3103.189    0.9537    0.8829
3103.207    0.8668    0.8306
3103.225    0.7851    0.7637
3103.244    0.6751    0.6831
3103.262    0.5959    0.6052
3103.280    0.5216    0.5346
3103.298    0.4592    0.4777
3103.317    0.4207    0.4384
3103.335    0.4288    0.4239
3103.353    0.4352    0.4329
3103.372    0.4730    0.4652
3103.390    0.5414    0.5090
3103.408    0.5912    0.5544
3103.426    0.6122    0.5907
3103.445    0.6259    0.6156
3103.463    0.6202    0.6320
3103.481    0.6232    0.6524
3103.500    0.6663    0.6887
3103.518    0.7148    0.7386
3103.536    0.7965    0.7974
3103.554    0.8915    0.8549
3103.573    0.9318    0.9039
3103.591    0.9768    0.9345
3103.609    0.9829    0.9482
3103.628    0.9585    0.9443
3103.646    0.9489    0.9213
3103.664    0.9087    0.8764
3103.682    0.8375    0.8067
3103.701    0.7243    0.7068
3103.719    0.5939    0.5929
3103.737    0.4779    0.4716
3103.756    0.3529    0.3512
3103.774    0.2716    0.2586
3103.792    0.2036    0.1974
3103.810    0.1529    0.1731
3103.829    0.1802    0.1896
3103.847    0.2570    0.2433
3103.865    0.3315    0.3281
3103.884    0.4397    0.4392
3103.902    0.5493    0.5489
3103.920    0.5918    0.6460
3103.938    0.6152    0.7170
# 038853  63  3102.800  3103.934
3102.800    0.6874    0.8457
3102.819    0.6863    0.7389
3102.837    0.5672    0.5902
3102.855    0.4103    0.4310
3102.873    0.2895    0.3232
3102.892    0.3131    0.3141
3102.910    0.4410    0.3875
3102.928    0.5484    0.4668
3102.947    0.5359    0.4842
3102.965    0.4105    0.4470
3102.983    0.3703    0.4325
3103.001    0.4750    0.5019
3103.020    0.6627    0.6518
3103.038    0.8509    0.8006
3103.056    0.9352    0.9053
3103.075    0.9486    0.9605
3103.093    0.9568    0.9795
3103.111    0.9881    0.9838
3103.129    1.0233    0.9817
3103.148    1.0058    0.9759
3103.166    1.0404    0.9676
3103.184    1.0411    0.9539
3103.203    0.9761    0.9226
3103.221    0.9236    0.8616
3103.239    0.8111    0.7665
3103.257    0.6384    0.6571
3103.276    0.5429    0.5618
3103.294    0.4770    0.5062
3103.312    0.4673    0.4686
3103.331    0.4269    0.4301
3103.349    0.3938    0.4098
3103.367    0.4576    0.4393
3103.385    0.5744    0.5284
3103.404    0.6910    0.6464
3103.422    0.7463    0.7153
3103.440    0.7102    0.6990
3103.459    0.5841    0.6067
3103.477    0.4903    0.5235
3103.495    0.5112    0.5202
3103.513    0.6482    0.6119
3103.532    0.8070    0.7565
3103.550    0.9093    0.8730
3103.568    0.9689    0.9415
3103.587    0.9790    0.9716
3103.605    0.9716    0.9802
3103.623    0.9625    0.9813
3103.641    0.9838    0.9777
3103.660    0.9629    0.9645
3103.678    0.9055    0.9320
3103.696    0.8219    0.8644
3103.715    0.6997    0.7415
3103.733    0.5860    0.5826
3103.751    0.4214    0.4104
3103.769    0.2592    0.2606
3103.788    0.1747    0.1534
3103.806    0.1193    0.1058
3103.824    0.1222    0.1080
3103.843    0.1614    0.1657
3103.861    0.2366    0.2776
3103.879    0.4216    0.4389
3103.897    0.5939    0.6187
3103.916    0.7180    0.7791
3103.934    0.7492    0.8714
# 039506  63  3102.799  3103.933
3102.799    0.7470    0.9101
3102.818    0.7707    0.8343
3102.836    0.6670    0.6982
3102.854    0.4640    0.5177
3102.873    0.3210    0.3654
3102.891    0.3410    0.3451
3102.909    0.5070    0.4442
3102.927    0.6352    0.5585
3102.946    0.5990    0.5720
3102.964    0.4567    0.4838
3102.982    0.3652    0.4154
3103.001    0.4570    0.4775
3103.019    0.6731    0.6439
3103.037    0.8570    0.8145
3103.055    0.9827    0.9221
3103.074    1.0332    0.9694
3103.092    1.0097    0.9824
3103.110    1.0030    0.9851
3103.129    1.0177    0.9845
3103.147    1.0266    0.9815
3103.165    1.0571    0.9759
3103.183    1.0522    0.9634
3103.202    1.0202    0.9262
3103.220    0.9179    0.8402
3103.238    0.7178    0.6901
3103.257    0.4811    0.4969
3103.275    0.3264    0.3493
3103.293    0.2674    0.2749
3103.311    0.2427    0.2479
3103.330    0.2377    0.2230
3103.348    0.2103    0.2063
3103.366    0.2365    0.2443
3103.385    0.3687    0.3784
3103.403    0.5992    0.5636
3103.421    0.7633    0.7248
3103.440    0.8134    0.7889
3103.458    0.7286    0.7408
3103.476    0.6346    0.6590
3103.494    0.6527    0.6408
3103.513    0.7258    0.7241
3103.531    0.8437    0.8408
3103.549    0.9519    0.9270
3103.568    1.0111    0.9681
3103.586    1.0044    0.9790
3103.604    0.9838    0.9802
3103.622    0.9761    0.9786
3103.641    0.9574    0.9754
3103.659    0.9045    0.9689
3103.677    0.8839    0.9524
3103.696    0.8304    0.9087
3103.714    0.7482    0.8234
3103.732    0.6346    0.6849
3103.750    0.4924    0.5066
3103.769    0.3325    0.3190
3103.787    0.2143    0.1853
3103.805    0.1406    0.1153
3103.824    0.1214    0.1119
3103.842    0.1614    0.1738
3103.860    0.2735    0.2992
3103.878    0.4720    0.4762
3103.897    0.6572    0.6756
3103.915    0.7777    0.8228
3103.933    0.8302    0.9047
# 039822  63  3102.801  3103.934
3102.801    0.6875    0.8506
3102.819    0.7071    0.7572
3102.837    0.6005    0.6155
3102.855    0.4287    0.4531
3102.874    0.2948    0.3270
3102.892    0.2895    0.3059
3102.910    0.4315    0.3762
3102.929    0.5469    0.4727
3102.947    0.5503    0.5062
3102.965    0.4613    0.4757
3102.983    0.3819    0.4514
3103.002    0.4763    0.5111
3103.020    0.6653    0.6460
3103.038    0.8289    0.7940
3103.056    0.9404    0.9005
3103.075    0.9654    0.9572
3103.093    0.9638    0.9770
3103.111    1.0074    0.9822
3103.130    1.0214    0.9813
3103.148    1.0120    0.9775
3103.166    1.0249    0.9701
3103.184    1.0012    0.9557
3103.203    0.9929    0.9185
3103.221    0.9059    0.8437
3103.239    0.7661    0.7223
3103.258    0.5582    0.5682
3103.276    0.4130    0.4435
3103.294    0.3653    0.3668
3103.312    0.3425    0.3257
3103.331    0.2843    0.2935
3103.349    0.2665    0.2782
3103.367    0.3146    0.3117
3103.386    0.4320    0.4213
3103.404    0.6016    0.5661
3103.422    0.7393    0.6844
3103.440    0.7725    0.7193
3103.459    0.6445    0.6622
3103.477    0.5194    0.5848
3103.495    0.5631    0.5679
3103.514    0.6775    0.6477
3103.532    0.8316    0.7721
3103.550    0.9592    0.8806
3103.568    0.9982    0.9445
3103.587    0.9772    0.9719
3103.605    0.9629    0.9793
3103.623    0.9672    0.9799
3103.641    0.9539    0.9772
3103.660    0.9526    0.9669
3103.678    0.9131    0.9408
3103.696    0.8268    0.8829
3103.715    0.7268    0.7713
3103.733    0.5916    0.6183
3103.751    0.4221    0.4435
3103.769    0.2815    0.2846
3103.788    0.1968    0.1661
3103.806    0.1332    0.1094
3103.824    0.1124    0.1035
3103.843    0.1445    0.1511
3103.861    0.2376    0.2528
3103.879    0.3757    0.4081
3103.897    0.5574    0.5902
3103.916    0.7125    0.7600
3103.934    0.7456    0.8626
# 040118  63  3102.805  3103.939
3102.805    0.7165    0.8095
3102.823    0.6372    0.6792
3102.842    0.4893    0.4879
3102.860    0.2910    0.3264
3102.878    0.2442    0.2717
3102.897    0.3737    0.3548
3102.915    0.5580    0.4852
3102.933    0.5711    0.5428
3102.951    0.4716    0.4867
3102.970    0.3502    0.4059
3102.988    0.4128    0.4364
3103.006    0.5800    0.5879
3103.025    0.7892    0.7782
3103.043    0.9454    0.9005
3103.061    0.9539    0.9559
3103.079    0.9583    0.9741
3103.098    0.9716    0.9786
3103.116    0.9730    0.9786
3103.134    1.0021    0.9759
3103.153    1.0337    0.9701
3103.171    1.0639    0.9592
3103.189    1.0316    0.9298
3103.207    0.9489    0.8559
3103.226    0.7698    0.7050
3103.244    0.5118    0.5152
3103.262    0.3243    0.3465
3103.280    0.2296    0.2515
3103.299    0.2198    0.2174
3103.317    0.2073    0.1982
3103.335    0.1800    0.1779
3103.354    0.1957    0.1985
3103.372    0.2951    0.3019
3103.390    0.5059    0.4792
3103.408    0.7186    0.6631
3103.427    0.8158    0.7721
3103.445    0.7663    0.7588
3103.463    0.6563    0.6812
3103.482    0.6278    0.6408
3103.500    0.7015    0.7000
3103.518    0.8389    0.8136
3103.536    0.9499    0.9087
3103.555    0.9872    0.9581
3103.573    1.0086    0.9721
3103.591    1.0032    0.9743
3103.610    1.0012    0.9732
3103.628    1.0016    0.9707
3103.646    0.9484    0.9645
3103.664    0.8991    0.9473
3103.683    0.8466    0.9003
3103.701    0.7364    0.8072
3103.719    0.5797    0.6580
3103.738    0.4207    0.4633
3103.756    0.2968    0.2897
3103.774    0.1964    0.1645
3103.792    0.1135    0.0980
3103.811    0.1024    0.0841
3103.829    0.1285    0.1201
3103.847    0.1858    0.2114
3103.866    0.3432    0.3761
3103.884    0.5591    0.5733
3103.902    0.7281    0.7518
3103.920    0.8065    0.8650
3103.939    0.7652    0.9089
# 040133  63  3102.800  3103.934
3102.800    0.5731    0.7705
3102.819    0.6326    0.6574
3102.837    0.5359    0.5171
3102.855    0.3520    0.3771
3102.873    0.2437    0.2854
3102.892    0.2648    0.2774
3102.910    0.4127    0.3409
3102.928    0.5195    0.4184
3102.947    0.5169    0.4594
3102.965    0.4152    0.4587
3102.983    0.3755    0.4702
3103.001    0.4867    0.5398
3103.020    0.6800    0.6699
3103.038    0.8422    0.7995
3103.056    0.9253    0.8952
3103.075    0.9348    0.9497
3103.093    0.9169    0.9705
3103.111    0.9676    0.9759
3103.129    1.0067    0.9736
3103.148    1.0517    0.9667
3103.166    1.0212    0.9557
3103.184    1.0184    0.9361
3103.203    1.0053    0.8937
3103.221    0.9434    0.8190
3103.239    0.7619    0.7096
3103.257    0.5487    0.5867
3103.276    0.4283    0.4772
3103.294    0.3749    0.4095
3103.312    0.3945    0.3675
3103.331    0.3496    0.3361
3103.349    0.3169    0.3268
3103.367    0.3611    0.3620
3103.385    0.4509    0.4501
3103.404    0.6326    0.5698
3103.422    0.7399    0.6533
3103.440    0.7110    0.6667
3103.459    0.5939    0.6132
3103.477    0.4979    0.5573
3103.495    0.5324    0.5595
3103.513    0.6833    0.6365
3103.532    0.8128    0.7600
3103.550    0.9219    0.8642
3103.568    0.9741    0.9300
3103.587    0.9772    0.9625
3103.605    0.9694    0.9736
3103.623    0.9966    0.9759
3103.641    0.9972    0.9705
3103.660    0.9234    0.9489
3103.678    0.8507    0.8987
3103.696    0.7730    0.8045
3103.715    0.6217    0.6543
3103.733    0.4535    0.4841
3103.751    0.3052    0.3214
3103.769    0.2022    0.1959
3103.788    0.1362    0.1160
3103.806    0.1082    0.0853
3103.824    0.1051    0.0920
3103.843    0.1343    0.1423
3103.861    0.2136    0.2400
3103.879    0.3515    0.3864
3103.897    0.5315    0.5577
3103.916    0.6506    0.7196
3103.934    0.6557    0.8170
# 041184  63  3102.805  3103.939
3102.805    0.4773    0.5062
3102.823    0.4673    0.4709
3102.842    0.4348    0.4321
3102.860    0.3992    0.3996
3102.878    0.3883    0.3760
3102.897    0.3799    0.3648
3102.915    0.3825    0.3691
3102.933    0.3909    0.3883
3102.951    0.4200    0.4216
3102.970    0.4821    0.4692
3102.988    0.5148    0.5235
3103.006    0.5632    0.5826
3103.024    0.6256    0.6434
3103.043    0.6786    0.7053
3103.061    0.7492    0.7581
3103.079    0.7780    0.8026
3103.098    0.8377    0.8383
3103.116    0.8642    0.8598
3103.134    0.8700    0.8690
3103.152    0.8968    0.8654
3103.171    0.8602    0.8486
3103.189    0.8149    0.8217
3103.207    0.7829    0.7856
3103.226    0.7323    0.7405
3103.244    0.7000    0.6937
3103.262    0.6552    0.6465
3103.280    0.5899    0.6026
3103.299    0.5466    0.5630
3103.317    0.5267    0.5346
3103.335    0.5260    0.5165
3103.354    0.5181    0.5094
3103.372    0.5302    0.5135
3103.390    0.5372    0.5264
3103.408    0.5380    0.5464
3103.427    0.5725    0.5735
3103.445    0.6015    0.6031
3103.463    0.6148    0.6353
3103.482    0.6575    0.6716
3103.500    0.6879    0.7071
3103.518    0.7283    0.7428
3103.536    0.7876    0.7770
3103.555    0.8370    0.8089
3103.573    0.8517    0.8325
3103.591    0.8612    0.8468
3103.610    0.8786    0.8490
3103.628    0.8802    0.8368
3103.646    0.8447    0.8093
3103.664    0.8006    0.7667
3103.683    0.7332    0.7073
3103.701    0.6448    0.6403
3103.719    0.5643    0.5673
3103.738    0.4942    0.4897
3103.756    0.4129    0.4217
3103.774    0.3439    0.3648
3103.792    0.3042    0.3237
3103.811    0.2898    0.3010
3103.829    0.3107    0.3001
3103.847    0.3368    0.3185
3103.866    0.3622    0.3555
3103.884    0.4151    0.4026
3103.902    0.4555    0.4559
3103.920    0.4842    0.5102
3103.939    0.5189    0.5632
# 041484  63  3102.804  3103.938
3102.804    0.6431    0.7658
3102.823    0.6202    0.6362
3102.841    0.5018    0.4885
3102.859    0.3226    0.3611
3102.877    0.2583    0.3018
3102.896    0.3440    0.3282
3102.914    0.4661    0.3976
3102.932    0.5078    0.4470
3102.951    0.4467    0.4449
3102.969    0.3720    0.4277
3102.987    0.4049    0.4573
3103.006    0.5541    0.5664
3103.024    0.7376    0.7094
3103.042    0.8682    0.8371
3103.060    0.9158    0.9202
3103.079    0.9345    0.9627
3103.097    0.9506    0.9766
3103.115    0.9845    0.9786
3103.134    0.9777    0.9745
3103.152    0.9975    0.9669
3103.170    1.0238    0.9541
3103.188    1.0053    0.9292
3103.207    0.9451    0.8756
3103.225    0.8325    0.7892
3103.243    0.6944    0.6769
3103.262    0.5504    0.5601
3103.280    0.4480    0.4779
3103.298    0.4232    0.4258
3103.316    0.4000    0.3890
3103.335    0.3506    0.3627
3103.353    0.3542    0.3703
3103.371    0.4400    0.4306
3103.390    0.5880    0.5400
3103.408    0.7127    0.6397
3103.426    0.7603    0.6830
3103.444    0.6630    0.6516
3103.463    0.5415    0.5774
3103.481    0.4955    0.5390
3103.499    0.5753    0.5784
3103.518    0.7204    0.6904
3103.536    0.8960    0.8106
3103.554    0.9493    0.9007
3103.572    0.9605    0.9502
3103.591    1.0100    0.9710
3103.609    0.9936    0.9763
3103.627    0.9788    0.9745
3103.646    0.9732    0.9638
3103.664    0.9333    0.9369
3103.682    0.8770    0.8796
3103.700    0.7584    0.7800
3103.719    0.6119    0.6292
3103.737    0.4328    0.4636
3103.755    0.3025    0.3082
3103.774    0.1943    0.1848
3103.792    0.1373    0.1171
3103.810    0.1193    0.0959
3103.828    0.1204    0.1196
3103.847    0.1831    0.1978
3103.865    0.3151    0.3251
3103.883    0.4674    0.4897
3103.902    0.6317    0.6650
3103.920    0.6978    0.7918
3103.938    0.6710    0.8590
# 041526  63  3102.800  3103.934
3102.800    0.6708    0.8490
3102.818    0.7140    0.7549
3102.837    0.6153    0.5980
3102.855    0.3952    0.4269
3102.873    0.2679    0.3038
3102.891    0.2943    0.2866
3102.910    0.4365    0.3726
3102.928    0.5541    0.4677
3102.946    0.5261    0.4891
3102.964    0.3965    0.4368
3102.983    0.3369    0.3992
3103.001    0.4574    0.4640
3103.019    0.6504    0.6174
3103.038    0.7976    0.7916
3103.056    0.8910    0.9045
3103.074    0.9497    0.9592
3103.092    0.9766    0.9786
3103.111    0.9879    0.9829
3103.129    0.9849    0.9808
3103.147    0.9752    0.9748
3103.166    1.0137    0.9658
3103.184    1.0195    0.9526
3103.202    1.0016    0.9238
3103.220    0.9373    0.8596
3103.239    0.7854    0.7434
3103.257    0.5928    0.6098
3103.275    0.4651    0.4987
3103.294    0.4034    0.4325
3103.312    0.3908    0.3985
3103.330    0.3765    0.3627
3103.348    0.3340    0.3355
3103.367    0.3735    0.3633
3103.385    0.4923    0.4651
3103.403    0.6473    0.6049
3103.422    0.7382    0.7143
3103.440    0.7367    0.7211
3103.458    0.6346    0.6378
3103.476    0.5098    0.5405
3103.495    0.5030    0.5232
3103.513    0.6414    0.6156
3103.531    0.8168    0.7579
3103.550    0.9369    0.8825
3103.568    0.9797    0.9465
3103.586    0.9808    0.9712
3103.604    0.9856    0.9779
3103.623    0.9892    0.9786
3103.641    0.9874    0.9754
3103.659    0.9537    0.9643
3103.678    0.9215    0.9309
3103.696    0.8470    0.8602
3103.714    0.7013    0.7377
3103.732    0.5453    0.5704
3103.751    0.3965    0.3822
3103.769    0.2427    0.2336
3103.787    0.1429    0.1359
3103.806    0.1077    0.0882
3103.824    0.1001    0.0889
3103.842    0.1300    0.1356
3103.860    0.2153    0.2383
3103.879    0.3576    0.4086
3103.897    0.5625    0.5983
3103.915    0.7037    0.7628
3103.934    0.7435    0.8676
# 042333  63  3102.805  3103.939
3102.805    0.5638    0.6812
3102.824    0.5369    0.5542
3102.842    0.4136    0.4284
3102.860    0.3156    0.3295
3102.879    0.2653    0.2833
3102.897    0.3013    0.2962
3102.915    0.4179    0.3381
3102.933    0.4241    0.3756
3102.952    0.3972    0.3965
3102.970    0.3705    0.4178
3102.988    0.4304    0.4715
3103.007    0.5600    0.5753
3103.025    0.7079    0.6982
3103.043    0.7965    0.8121
3103.061    0.8664    0.8943
3103.080    0.8921    0.9438
3103.098    0.9335    0.9643
3103.116    0.9493    0.9696
3103.135    0.9565    0.9665
3103.153    0.9790    0.9574
3103.171    0.9915    0.9397
3103.189    0.9721    0.9068
3103.208    0.9234    0.8466
3103.226    0.8213    0.7631
3103.244    0.7303    0.6636
3103.263    0.5587    0.5612
3103.281    0.4176    0.4833
3103.299    0.4215    0.4278
3103.317    0.4050    0.3912
3103.336    0.3595    0.3753
3103.354    0.3754    0.3923
3103.372    0.4717    0.4467
3103.391    0.5806    0.5306
3103.409    0.6671    0.6023
3103.427    0.7078    0.6345
3103.445    0.6289    0.6203
3103.464    0.5554    0.5847
3103.482    0.5362    0.5748
3103.500    0.5810    0.6156
3103.519    0.7261    0.7055
3103.537    0.8620    0.8032
3103.555    0.9449    0.8833
3103.573    0.9559    0.9339
3103.592    0.9806    0.9598
3103.610    0.9977    0.9674
3103.628    1.0146    0.9632
3103.646    0.9447    0.9454
3103.665    0.9024    0.9024
3103.683    0.8618    0.8279
3103.701    0.7274    0.7156
3103.720    0.5750    0.5645
3103.738    0.4095    0.4121
3103.756    0.2761    0.2764
3103.774    0.1802    0.1759
3103.793    0.1143    0.1158
3103.811    0.1175    0.1019
3103.829    0.1432    0.1294
3103.848    0.1910    0.2056
3103.866    0.3035    0.3214
3103.884    0.4376    0.4660
3103.902    0.5753    0.6128
3103.921    0.6630    0.7364
3103.939    0.6430    0.8026
# 042575  63  3102.805  3103.938
3102.805    0.5961    0.7209
3102.823    0.5622    0.5893
3102.842    0.4139    0.4232
3102.860    0.2666    0.2919
3102.878    0.2089    0.2397
3102.896    0.3162    0.2803
3102.915    0.4667    0.3741
3102.933    0.4996    0.4343
3102.951    0.4123    0.4306
3102.970    0.3282    0.4060
3102.988    0.4040    0.4416
3103.006    0.5736    0.5607
3103.024    0.7624    0.7175
3103.043    0.8863    0.8549
3103.061    0.8872    0.9303
3103.079    0.9078    0.9632
3103.098    0.9537    0.9741
3103.116    0.9804    0.9748
3103.134    0.9847    0.9707
3103.152    1.0106    0.9632
3103.171    1.0224    0.9499
3103.189    1.0207    0.9230
3103.207    0.9570    0.8646
3103.226    0.7849    0.7537
3103.244    0.5764    0.6140
3103.262    0.4224    0.4804
3103.280    0.3658    0.3884
3103.299    0.3515    0.3369
3103.317    0.3261    0.3046
3103.335    0.2838    0.2798
3103.353    0.2710    0.2877
3103.372    0.3626    0.3633
3103.390    0.5346    0.4905
3103.408    0.6716    0.6186
3103.427    0.7303    0.6844
3103.445    0.6608    0.6537
3103.463    0.5365    0.5750
3103.481    0.4892    0.5309
3103.500    0.5780    0.5812
3103.518    0.7814    0.7006
3103.536    0.9087    0.8260
3103.555    0.9701    0.9152
3103.573    1.0102    0.9548
3103.591    0.9947    0.9689
3103.609    0.9806    0.9725
3103.628    0.9865    0.9710
3103.646    0.9489    0.9609
3103.664    0.9122    0.9318
3103.683    0.8422    0.8608
3103.701    0.7168    0.7410
3103.719    0.5384    0.5754
3103.737    0.3742    0.3963
3103.756    0.2515    0.2360
3103.774    0.1570    0.1355
3103.792    0.1039    0.0841
3103.811    0.0843    0.0718
3103.829    0.0972    0.0962
3103.847    0.1479    0.1649
3103.865    0.2645    0.2893
3103.884    0.4556    0.4712
3103.902    0.6172    0.6498
3103.920    0.6952    0.7847
3103.938    0.6501    0.8500
# 043297  63  3102.805  3103.939
3102.805    0.5781    0.6798
3102.823    0.5050    0.5424
3102.842    0.3550    0.3875
3102.860    0.2415    0.2806
3102.878    0.2340    0.2519
3102.897    0.3692    0.3036
3102.915    0.4801    0.3796
3102.933    0.4911    0.4239
3102.951    0.4075    0.4235
3102.970    0.3417    0.4243
3102.988    0.4235    0.4834
3103.006    0.6173    0.6062
3103.025    0.7956    0.7567
3103.043    0.8602    0.8688
3103.061    0.8876    0.9343
3103.079    0.9034    0.9636
3103.098    0.9112    0.9732
3103.116    0.9515    0.9732
3103.134    0.9890    0.9685
3103.152    0.9945    0.9598
3103.171    1.0340    0.9421
3103.189    1.0301    0.9064
3103.207    0.9245    0.8368
3103.226    0.7780    0.7208
3103.244    0.5721    0.5891
3103.262    0.4158    0.4710
3103.280    0.3642    0.3902
3103.299    0.3496    0.3402
3103.317    0.3247    0.3085
3103.335    0.2863    0.2937
3103.354    0.3133    0.3224
3103.372    0.4284    0.4077
3103.390    0.5796    0.5293
3103.408    0.7239    0.6355
3103.427    0.7238    0.6766
3103.445    0.6279    0.6409
3103.463    0.5276    0.5813
3103.482    0.5272    0.5662
3103.500    0.6575    0.6294
3103.518    0.8017    0.7405
3103.536    0.9131    0.8482
3103.555    0.9793    0.9230
3103.573    0.9988    0.9568
3103.591    1.0100    0.9694
3103.610    1.0037    0.9723
3103.628    0.9982    0.9683
3103.646    1.0014    0.9526
3103.664    0.9221    0.9126
3103.683    0.8136    0.8268
3103.701    0.6869    0.6960
3103.719    0.5028    0.5299
3103.738    0.3383    0.3520
3103.756    0.2224    0.2161
3103.774    0.1521    0.1280
3103.792    0.1105    0.0858
3103.811    0.0912    0.0827
3103.829    0.1144    0.1189
3103.847    0.1845    0.2018
3103.866    0.3172    0.3451
3103.884    0.4920    0.5152
3103.902    0.6436    0.6786
3103.920    0.6767    0.7945
3103.939    0.6105    0.8445
# 043557  63  3102.805  3103.938
3102.805    0.6107    0.7239
3102.823    0.5573    0.5958
3102.841    0.4192    0.4585
3102.860    0.3196    0.3491
3102.878    0.3001    0.3143
3102.896    0.3952    0.3452
3102.914    0.4845    0.4025
3102.933    0.4940    0.4409
3102.951    0.4281    0.4449
3102.969    0.3999    0.4513
3102.988    0.4573    0.5071
3103.006    0.6114    0.6146
3103.024    0.7690    0.7435
3103.042    0.8748    0.8537
3103.061    0.9129    0.9281
3103.079    0.9436    0.9625
3103.097    0.9638    0.9754
3103.116    0.9543    0.9777
3103.134    0.9601    0.9739
3103.152    1.0074    0.9654
3103.170    1.0005    0.9482
3103.189    0.9692    0.9112
3103.207    0.9181    0.8470
3103.225    0.7858    0.7520
3103.244    0.6422    0.6328
3103.262    0.4988    0.5283
3103.280    0.4191    0.4498
3103.298    0.3952    0.3973
3103.317    0.3680    0.3615
3103.335    0.3402    0.3502
3103.353    0.3814    0.3773
3103.372    0.4750    0.4567
3103.390    0.6008    0.5591
3103.408    0.7060    0.6445
3103.426    0.7168    0.6745
3103.445    0.6437    0.6436
3103.463    0.5585    0.5957
3103.481    0.5551    0.5837
3103.500    0.6375    0.6390
3103.518    0.7635    0.7367
3103.536    0.8823    0.8377
3103.554    0.9705    0.9120
3103.573    0.9982    0.9546
3103.591    0.9963    0.9712
3103.609    0.9968    0.9752
3103.628    0.9956    0.9707
3103.646    0.9732    0.9557
3103.664    0.9270    0.9209
3103.682    0.8494    0.8543
3103.701    0.7171    0.7405
3103.719    0.5847    0.5963
3103.737    0.4393    0.4381
3103.756    0.2915    0.2872
3103.774    0.2012    0.1826
3103.792    0.1419    0.1248
3103.810    0.1239    0.1143
3103.829    0.1517    0.1550
3103.847    0.2207    0.2444
3103.865    0.3640    0.3787
3103.884    0.5403    0.5469
3103.902    0.6868    0.6966
3103.920    0.7194    0.8054
3103.938    0.6750    0.8592
# 043726  63  3102.800  3103.934
3102.800    0.6346    0.7960
3102.819    0.6527    0.6801
3102.837    0.5431    0.5246
3102.855    0.3481    0.3627
3102.873    0.2087    0.2595
3102.892    0.2733    0.2634
3102.910    0.4245    0.3551
3102.928    0.5464    0.4543
3102.947    0.5181    0.4862
3102.965    0.3953    0.4552
3102.983    0.3643    0.4473
3103.001    0.4919    0.5265
3103.020    0.7026    0.6827
3103.038    0.8219    0.8262
3103.056    0.9028    0.9188
3103.075    0.9480    0.9629
3103.093    0.9515    0.9768
3103.111    0.9763    0.9793
3103.129    0.9972    0.9766
3103.148    1.0090    0.9698
3103.166    1.0280    0.9609
3103.184    1.0659    0.9465
3103.203    1.0354    0.9112
3103.221    0.9484    0.8397
3103.239    0.7845    0.7258
3103.257    0.5728    0.5957
3103.276    0.4421    0.4874
3103.294    0.4165    0.4312
3103.312    0.3957    0.3976
3103.331    0.3779    0.3601
3103.349    0.3374    0.3395
3103.367    0.3594    0.3746
3103.385    0.5097    0.4780
3103.404    0.6647    0.6165
3103.422    0.7788    0.7018
3103.440    0.7023    0.6915
3103.459    0.5499    0.5950
3103.477    0.4647    0.5079
3103.495    0.5061    0.5100
3103.513    0.6755    0.6139
3103.532    0.8312    0.7670
3103.550    0.9335    0.8821
3103.568    0.9643    0.9443
3103.586    0.9931    0.9685
3103.605    1.0130    0.9763
3103.623    0.9904    0.9779
3103.641    0.9672    0.9745
3103.660    0.9465    0.9585
3103.678    0.9034    0.9158
3103.696    0.7788    0.8266
3103.714    0.6353    0.6823
3103.733    0.4855    0.4916
3103.751    0.3194    0.3178
3103.769    0.1852    0.1875
3103.788    0.1222    0.1084
3103.806    0.1095    0.0800
3103.824    0.1074    0.0884
3103.842    0.1287    0.1371
3103.861    0.2113    0.2471
3103.879    0.3637    0.4098
3103.897    0.5460    0.5992
3103.916    0.6877    0.7688
3103.934    0.6853    0.8606
# 044324  63  3102.800  3103.934
3102.800    0.6680    0.8234
3102.819    0.6462    0.7078
3102.837    0.5352    0.5530
3102.855    0.3632    0.3936
3102.873    0.2750    0.2927
3102.892    0.3274    0.2936
3102.910    0.4267    0.3737
3102.928    0.4947    0.4542
3102.947    0.4977    0.4691
3102.965    0.4131    0.4325
3102.983    0.3813    0.4254
3103.001    0.4973    0.5055
3103.020    0.6947    0.6625
3103.038    0.8397    0.8110
3103.056    0.9164    0.9110
3103.075    0.9425    0.9614
3103.093    0.9572    0.9781
3103.111    0.9350    0.9817
3103.129    0.9748    0.9799
3103.148    0.9904    0.9743
3103.166    1.0046    0.9661
3103.184    1.0301    0.9513
3103.203    1.0023    0.9154
3103.221    0.9001    0.8464
3103.239    0.7654    0.7406
3103.257    0.5936    0.6219
3103.276    0.4862    0.5219
3103.294    0.4470    0.4658
3103.312    0.4417    0.4283
3103.331    0.3981    0.3902
3103.349    0.3644    0.3739
3103.367    0.4172    0.4126
3103.385    0.5385    0.5136
3103.404    0.6717    0.6421
3103.422    0.7607    0.7163
3103.440    0.7321    0.7015
3103.458    0.6012    0.6166
3103.477    0.4944    0.5342
3103.495    0.5375    0.5400
3103.513    0.6677    0.6375
3103.532    0.8177    0.7795
3103.550    0.9137    0.8874
3103.568    0.9736    0.9471
3103.586    0.9799    0.9712
3103.605    0.9929    0.9784
3103.623    1.0102    0.9786
3103.641    1.0032    0.9741
3103.660    0.9802    0.9590
3103.678    0.8906    0.9226
3103.696    0.8089    0.8474
3103.714    0.7036    0.7229
3103.733    0.5416    0.5488
3103.751    0.3826    0.3762
3103.769    0.2519    0.2332
3103.788    0.1526    0.1362
3103.806    0.1037    0.0966
3103.824    0.1025    0.1038
3103.842    0.1532    0.1595
3103.861    0.2661    0.2784
3103.879    0.4151    0.4424
3103.897    0.5935    0.6237
3103.916    0.7308    0.7823
3103.934    0.7463    0.8704
# 044997  63  3102.800  3103.933
3102.800    0.5990    0.7861
3102.818    0.6474    0.6866
3102.836    0.5468    0.5433
3102.854    0.3636    0.3829
3102.873    0.2283    0.2595
3102.891    0.2412    0.2384
3102.909    0.3585    0.3077
3102.928    0.4647    0.4053
3102.946    0.4688    0.4393
3102.964    0.3978    0.4054
3102.982    0.3239    0.3777
3103.001    0.4214    0.4424
3103.019    0.6301    0.5925
3103.037    0.8087    0.7589
3103.056    0.8813    0.8841
3103.074    0.9020    0.9432
3103.092    0.9097    0.9658
3103.110    0.9719    0.9723
3103.129    0.9908    0.9721
3103.147    0.9901    0.9678
3103.165    1.0076    0.9605
3103.184    1.0442    0.9462
3103.202    1.0397    0.9137
3103.220    0.9066    0.8412
3103.238    0.7490    0.7175
3103.257    0.5414    0.5556
3103.275    0.3912    0.4240
3103.293    0.3277    0.3467
3103.312    0.3154    0.3082
3103.330    0.2904    0.2787
3103.348    0.2515    0.2569
3103.366    0.2724    0.2800
3103.385    0.4016    0.3812
3103.403    0.5813    0.5249
3103.421    0.6915    0.6473
3103.440    0.7036    0.6808
3103.458    0.5979    0.6132
3103.476    0.4825    0.5187
3103.494    0.4739    0.4932
3103.513    0.6059    0.5822
3103.531    0.7870    0.7261
3103.549    0.9143    0.8525
3103.568    0.9537    0.9288
3103.586    0.9537    0.9570
3103.604    0.9618    0.9652
3103.622    0.9641    0.9663
3103.641    0.9268    0.9621
3103.659    0.9393    0.9482
3103.677    0.9139    0.9122
3103.696    0.7943    0.8299
3103.714    0.6650    0.6976
3103.732    0.4945    0.5244
3103.750    0.3383    0.3474
3103.769    0.2204    0.1988
3103.787    0.1330    0.1120
3103.805    0.0807    0.0724
3103.824    0.0757    0.0702
3103.842    0.1047    0.1057
3103.860    0.1742    0.1904
3103.878    0.3086    0.3341
3103.897    0.5029    0.5282
3103.915    0.6291    0.7000
3103.933    0.6858    0.8140
# 045325  63  3102.805  3103.939
3102.805    0.6220    0.7682
3102.823    0.5972    0.6524
3102.842    0.4937    0.4999
3102.860    0.3261    0.3675
3102.878    0.2713    0.2954
3102.897    0.3240    0.3080
3102.915    0.4603    0.3741
3102.933    0.5151    0.4331
3102.951    0.4667    0.4468
3102.970    0.3849    0.4342
3102.988    0.4012    0.4562
3103.006    0.5241    0.5456
3103.025    0.6883    0.6891
3103.043    0.8418    0.8190
3103.061    0.9049    0.9087
3103.079    0.9330    0.9552
3103.098    0.9546    0.9739
3103.116    0.9913    0.9775
3103.134    0.9739    0.9741
3103.153    0.9730    0.9663
3103.171    1.0155    0.9546
3103.189    1.0074    0.9328
3103.207    0.9734    0.8896
3103.226    0.8886    0.8095
3103.244    0.7320    0.7047
3103.262    0.5857    0.5955
3103.280    0.4822    0.5085
3103.299    0.4243    0.4492
3103.317    0.4078    0.4107
3103.335    0.3871    0.3825
3103.354    0.3658    0.3810
3103.372    0.4415    0.4290
3103.390    0.5668    0.5225
3103.408    0.6875    0.6230
3103.427    0.7399    0.6798
3103.445    0.6540    0.6595
3103.463    0.5549    0.5927
3103.482    0.5072    0.5415
3103.500    0.5655    0.5661
3103.518    0.6834    0.6611
3103.536    0.8457    0.7818
3103.555    0.9649    0.8851
3103.573    0.9719    0.9419
3103.591    0.9851    0.9672
3103.610    0.9741    0.9754
3103.628    0.9788    0.9752
3103.646    0.9817    0.9669
3103.664    0.9318    0.9434
3103.683    0.8800    0.8880
3103.701    0.7901    0.7925
3103.719    0.6268    0.6537
3103.738    0.4585    0.4803
3103.756    0.3320    0.3229
3103.774    0.2194    0.2007
3103.792    0.1358    0.1254
3103.811    0.1134    0.0958
3103.829    0.1153    0.1121
3103.847    0.1663    0.1750
3103.866    0.2656    0.2970
3103.884    0.4292    0.4552
3103.902    0.6184    0.6236
3103.920    0.6801    0.7619
3103.939    0.6783    0.8461
# 046903  63  3102.801  3103.934
3102.801    0.6295    0.8291
3102.819    0.6460    0.7293
3102.837    0.5804    0.5825
3102.855    0.4024    0.4195
3102.874    0.2785    0.2970
3102.892    0.2756    0.2793
3102.910    0.4054    0.3496
3102.929    0.5461    0.4438
3102.947    0.4933    0.4757
3102.965    0.4151    0.4469
3102.983    0.3719    0.4279
3103.002    0.4879    0.4936
3103.020    0.6662    0.6334
3103.038    0.8236    0.7852
3103.057    0.8829    0.8997
3103.075    0.9200    0.9546
3103.093    0.9579    0.9754
3103.111    0.9865    0.9806
3103.130    0.9788    0.9793
3103.148    1.0060    0.9741
3103.166    1.0221    0.9658
3103.185    1.0347    0.9502
3103.203    0.9984    0.9166
3103.221    0.9185    0.8472
3103.239    0.7811    0.7354
3103.258    0.5857    0.5948
3103.276    0.4473    0.4822
3103.294    0.3757    0.4126
3103.313    0.3745    0.3703
3103.331    0.3549    0.3367
3103.349    0.3144    0.3178
3103.367    0.3475    0.3484
3103.386    0.4668    0.4532
3103.404    0.6440    0.5887
3103.422    0.7411    0.6934
3103.441    0.7432    0.7125
3103.459    0.6474    0.6476
3103.477    0.5316    0.5687
3103.495    0.5341    0.5550
3103.514    0.6602    0.6386
3103.532    0.8106    0.7651
3103.550    0.9219    0.8752
3103.569    0.9618    0.9425
3103.587    0.9563    0.9685
3103.605    1.0005    0.9766
3103.623    1.0146    0.9777
3103.642    0.9811    0.9743
3103.660    0.9471    0.9614
3103.678    0.8968    0.9273
3103.697    0.8379    0.8486
3103.715    0.7084    0.7223
3103.733    0.5459    0.5554
3103.751    0.3850    0.3811
3103.770    0.2488    0.2295
3103.788    0.1514    0.1368
3103.806    0.1010    0.0935
3103.824    0.1006    0.0938
3103.843    0.1407    0.1429
3103.861    0.2229    0.2445
3103.879    0.3789    0.3994
3103.898    0.5613    0.5917
3103.916    0.6690    0.7518
3103.934    0.7003    0.8531
# 049580  63  3102.805  3103.939
3102.805    0.6369    0.7518
3102.823    0.5903    0.6223
3102.842    0.4285    0.4554
3102.860    0.2927    0.3218
3102.878    0.2454    0.2691
3102.897    0.3446    0.3160
3102.915    0.4757    0.4060
3102.933    0.5096    0.4617
3102.951    0.4534    0.4506
3102.970    0.3602    0.4196
3102.988    0.4157    0.4527
3103.006    0.5782    0.5712
3103.025    0.7591    0.7354
3103.043    0.8700    0.8622
3103.061    0.9320    0.9356
3103.079    0.9532    0.9672
3103.098    0.9701    0.9775
3103.116    0.9634    0.9779
3103.134    0.9854    0.9741
3103.153    1.0032    0.9665
3103.171    1.0290    0.9546
3103.189    1.0072    0.9296
3103.207    0.9716    0.8752
3103.226    0.8564    0.7713
3103.244    0.6340    0.6399
3103.262    0.4677    0.5139
3103.281    0.3917    0.4236
3103.299    0.3767    0.3774
3103.317    0.3624    0.3437
3103.335    0.3088    0.3162
3103.354    0.3135    0.3246
3103.372    0.4264    0.3980
3103.390    0.5698    0.5236
3103.409    0.7075    0.6524
3103.427    0.7477    0.7055
3103.445    0.6827    0.6693
3103.463    0.5600    0.5880
3103.482    0.5161    0.5439
3103.500    0.5983    0.5947
3103.518    0.7514    0.7132
3103.537    0.8696    0.8420
3103.555    0.9341    0.9224
3103.573    0.9790    0.9601
3103.591    0.9813    0.9730
3103.610    0.9929    0.9759
3103.628    0.9886    0.9739
3103.646    0.9598    0.9647
3103.665    0.9126    0.9367
3103.683    0.8281    0.8764
3103.701    0.7249    0.7682
3103.719    0.5878    0.6135
3103.738    0.4267    0.4283
3103.756    0.2881    0.2713
3103.774    0.1813    0.1599
3103.793    0.1116    0.0972
3103.811    0.0924    0.0830
3103.829    0.1115    0.1095
3103.847    0.1712    0.1842
3103.866    0.3004    0.3240
3103.884    0.4909    0.4999
3103.902    0.6575    0.6758
3103.921    0.7435    0.8110
3103.939    0.6904    0.8702
# 049586  63  3102.800  3103.933
3102.800    0.5793    0.7603
3102.818    0.5894    0.6515
3102.836    0.5034    0.5099
3102.855    0.3521    0.3595
3102.873    0.2345    0.2655
3102.891    0.2562    0.2519
3102.910    0.3826    0.3123
3102.928    0.4681    0.3856
3102.946    0.4713    0.4218
3102.964    0.3957    0.4183
3102.983    0.3488    0.4274
3103.001    0.4629    0.4989
3103.019    0.6651    0.6289
3103.038    0.8205    0.7771
3103.056    0.8718    0.8825
3103.074    0.8865    0.9415
3103.092    0.9133    0.9667
3103.111    0.9162    0.9739
3103.129    0.9772    0.9721
3103.147    1.0354    0.9656
3103.166    1.0330    0.9546
3103.184    1.0285    0.9365
3103.202    0.9933    0.9001
3103.220    0.9082    0.8321
3103.239    0.7633    0.7231
3103.257    0.5841    0.6045
3103.275    0.4699    0.5029
3103.294    0.4131    0.4323
3103.312    0.3875    0.3908
3103.330    0.3683    0.3591
3103.348    0.3436    0.3443
3103.367    0.3706    0.3745
3103.385    0.4782    0.4572
3103.403    0.6086    0.5662
3103.422    0.6953    0.6519
3103.440    0.6812    0.6618
3103.458    0.5863    0.6074
3103.476    0.5047    0.5453
3103.495    0.5244    0.5423
3103.513    0.6394    0.6202
3103.531    0.8043    0.7410
3103.549    0.9268    0.8517
3103.568    0.9732    0.9260
3103.586    0.9966    0.9590
3103.604    1.0025    0.9712
3103.623    1.0065    0.9736
3103.641    0.9696    0.9683
3103.659    0.9313    0.9489
3103.677    0.8902    0.9020
3103.696    0.7757    0.8056
3103.714    0.6272    0.6653
3103.732    0.4669    0.4952
3103.751    0.3242    0.3214
3103.769    0.2055    0.1944
3103.787    0.1302    0.1159
3103.805    0.0952    0.0813
3103.824    0.0899    0.0845
3103.842    0.1165    0.1268
3103.860    0.1987    0.2168
3103.879    0.3520    0.3661
3103.897    0.5238    0.5374
3103.915    0.6239    0.6957
3103.933    0.6506    0.8022
# 049728  63  3102.800  3103.934
3102.800    0.6524    0.8379
3102.818    0.6880    0.7372
3102.836    0.5598    0.5809
3102.855    0.3792    0.3951
3102.873    0.2415    0.2781
3102.891    0.2687    0.2773
3102.910    0.4588    0.3823
3102.928    0.5910    0.4845
3102.946    0.5314    0.4997
3102.964    0.3945    0.4389
3102.983    0.3367    0.4061
3103.001    0.4582    0.4874
3103.019    0.6910    0.6527
3103.038    0.8708    0.8226
3103.056    0.9311    0.9221
3103.074    0.9499    0.9656
3103.092    0.9625    0.9793
3103.111    0.9986    0.9820
3103.129    0.9725    0.9799
3103.147    0.9870    0.9745
3103.166    1.0394    0.9663
3103.184    1.0440    0.9526
3103.202    1.0337    0.9192
3103.220    0.9436    0.8437
3103.239    0.7514    0.7086
3103.257    0.5603    0.5589
3103.275    0.4040    0.4418
3103.294    0.3458    0.3793
3103.312    0.3576    0.3490
3103.330    0.3165    0.3135
3103.348    0.2896    0.2896
3103.367    0.3373    0.3306
3103.385    0.4851    0.4518
3103.403    0.6650    0.6095
3103.422    0.7614    0.7286
3103.440    0.7537    0.7347
3103.458    0.6343    0.6477
3103.477    0.5135    0.5500
3103.495    0.5316    0.5497
3103.513    0.7058    0.6542
3103.531    0.8553    0.7954
3103.550    0.9530    0.9064
3103.568    0.9899    0.9568
3103.586    0.9629    0.9736
3103.605    0.9836    0.9777
3103.623    1.0012    0.9777
3103.641    0.9904    0.9743
3103.659    0.9763    0.9627
3103.678    0.9185    0.9277
3103.696    0.8138    0.8523
3103.714    0.6716    0.7216
3103.733    0.4889    0.5362
3103.751    0.3346    0.3557
3103.769    0.2330    0.2118
3103.787    0.1456    0.1223
3103.806    0.1038    0.0828
3103.824    0.1018    0.0894
3103.842    0.1360    0.1418
3103.861    0.2232    0.2597
3103.879    0.3974    0.4315
3103.897    0.5786    0.6262
3103.915    0.6836    0.7869
3103.934    0.7278    0.8813
# 049756  63  3102.804  3103.938
3102.804    0.6656    0.7829
3102.823    0.6301    0.6488
3102.841    0.4504    0.4796
3102.859    0.2827    0.3248
3102.878    0.2230    0.2535
3102.896    0.3226    0.3010
3102.914    0.4835    0.4094
3102.932    0.5594    0.4837
3102.951    0.4725    0.4678
3102.969    0.3509    0.4170
3102.987    0.3687    0.4316
3103.006    0.5454    0.5585
3103.024    0.7709    0.7268
3103.042    0.9028    0.8640
3103.060    0.9305    0.9406
3103.079    0.9382    0.9723
3103.097    0.9539    0.9806
3103.115    0.9963    0.9804
3103.134    1.0032    0.9754
3103.152    1.0014    0.9676
3103.170    1.0508    0.9568
3103.188    1.0585    0.9369
3103.207    0.9938    0.8861
3103.225    0.8630    0.7907
3103.243    0.6827    0.6551
3103.262    0.5079    0.5136
3103.280    0.3902    0.4255
3103.298    0.3799    0.3827
3103.316    0.3570    0.3514
3103.335    0.3153    0.3152
3103.353    0.3054    0.3120
3103.371    0.3825    0.3793
3103.390    0.5436    0.5195
3103.408    0.7161    0.6552
3103.426    0.7663    0.7183
3103.444    0.6744    0.6761
3103.463    0.5373    0.5666
3103.481    0.4746    0.5037
3103.499    0.5618    0.5487
3103.518    0.7266    0.6883
3103.536    0.8819    0.8279
3103.554    0.9579    0.9194
3103.572    0.9786    0.9607
3103.591    0.9842    0.9748
3103.609    0.9966    0.9779
3103.627    0.9817    0.9775
3103.646    0.9775    0.9707
3103.664    0.9118    0.9484
3103.682    0.8381    0.8931
3103.700    0.7422    0.7858
3103.719    0.5782    0.6150
3103.737    0.4082    0.4298
3103.755    0.2698    0.2663
3103.774    0.1741    0.1485
3103.792    0.1085    0.0910
3103.810    0.0924    0.0754
3103.828    0.1047    0.0974
3103.847    0.1557    0.1712
3103.865    0.2779    0.3026
3103.883    0.4695    0.4852
3103.902    0.6406    0.6831
3103.920    0.7208    0.8196
3103.938    0.6880    0.8823
# 050505  63  3102.804  3103.938
3102.804    0.6830    0.7896
3102.823    0.6317    0.6561
3102.841    0.4468    0.4853
3102.859    0.2838    0.3295
3102.878    0.2434    0.2641
3102.896    0.3403    0.3237
3102.914    0.5131    0.4424
3102.932    0.5921    0.5161
3102.951    0.4839    0.4902
3102.969    0.3612    0.4332
3102.987    0.3920    0.4521
3103.006    0.5716    0.5876
3103.024    0.8104    0.7553
3103.042    0.9356    0.8825
3103.060    0.9665    0.9480
3103.079    0.9526    0.9730
3103.097    0.9788    0.9793
3103.115    0.9654    0.9797
3103.134    0.9961    0.9763
3103.152    1.0285    0.9705
3103.170    1.0421    0.9607
3103.188    1.0330    0.9382
3103.207    0.9854    0.8774
3103.225    0.8758    0.7635
3103.243    0.6131    0.6045
3103.262    0.4178    0.4434
3103.280    0.3239    0.3483
3103.298    0.3035    0.3072
3103.316    0.2979    0.2797
3103.335    0.2532    0.2490
3103.353    0.2437    0.2559
3103.371    0.3290    0.3403
3103.390    0.5352    0.5036
3103.408    0.7283    0.6616
3103.426    0.7923    0.7437
3103.444    0.7186    0.7161
3103.463    0.5914    0.6187
3103.481    0.5298    0.5652
3103.499    0.6342    0.6149
3103.518    0.7997    0.7471
3103.536    0.9051    0.8674
3103.554    0.9469    0.9384
3103.572    0.9966    0.9665
3103.591    1.0012    0.9745
3103.609    1.0069    0.9759
3103.627    0.9827    0.9748
3103.646    0.9607    0.9681
3103.664    0.9126    0.9469
3103.682    0.8461    0.8941
3103.700    0.7425    0.7901
3103.719    0.5706    0.6224
3103.737    0.4032    0.4374
3103.755    0.2688    0.2718
3103.774    0.1800    0.1514
3103.792    0.1156    0.0929
3103.810    0.0969    0.0793
3103.828    0.1136    0.1065
3103.847    0.1716    0.1890
3103.865    0.3071    0.3304
3103.883    0.4893    0.5196
3103.902    0.6540    0.7147
3103.920    0.7540    0.8410
3103.938    0.7233    0.8937
# 051178  63  3102.804  3103.938
3102.804    0.7483    0.8147
3102.823    0.6842    0.6809
3102.841    0.4823    0.5062
3102.859    0.2935    0.3454
3102.878    0.2472    0.2781
3102.896    0.3719    0.3399
3102.914    0.5276    0.4605
3102.932    0.5674    0.5310
3102.951    0.4887    0.4962
3102.969    0.3879    0.4312
3102.987    0.3992    0.4483
3103.006    0.5962    0.5872
3103.024    0.8089    0.7589
3103.042    0.9550    0.8878
3103.060    0.9775    0.9528
3103.079    0.9676    0.9770
3103.097    0.9763    0.9829
3103.115    0.9788    0.9829
3103.134    1.0032    0.9799
3103.152    0.9913    0.9745
3103.170    1.0051    0.9661
3103.188    0.9952    0.9475
3103.207    0.9537    0.8960
3103.225    0.8348    0.7958
3103.243    0.6528    0.6528
3103.262    0.4648    0.5063
3103.280    0.3903    0.4203
3103.298    0.3757    0.3824
3103.316    0.3539    0.3506
3103.335    0.3090    0.3105
3103.353    0.3146    0.3100
3103.371    0.4236    0.3907
3103.390    0.6051    0.5489
3103.408    0.7364    0.6957
3103.426    0.7885    0.7612
3103.444    0.6937    0.7155
3103.463    0.5801    0.6030
3103.481    0.5348    0.5436
3103.499    0.6249    0.5972
3103.518    0.7401    0.7386
3103.536    0.8821    0.8664
3103.554    0.9309    0.9415
3103.572    0.9672    0.9710
3103.591    1.0021    0.9790
3103.609    0.9977    0.9799
3103.627    0.9683    0.9784
3103.646    0.9609    0.9725
3103.664    0.9363    0.9563
3103.682    0.8821    0.9147
3103.700    0.7930    0.8287
3103.719    0.6522    0.6790
3103.737    0.4900    0.4991
3103.755    0.3357    0.3231
3103.774    0.2184    0.1836
3103.792    0.1324    0.1105
3103.810    0.0997    0.0901
3103.828    0.1175    0.1178
3103.847    0.1888    0.2054
3103.865    0.3328    0.3516
3103.883    0.5281    0.5421
3103.901    0.7070    0.7256
3103.920    0.7847    0.8572
3103.938    0.7535    0.9103
# 053721  63  3102.805  3103.939
3102.805    0.6439    0.7591
3102.823    0.5947    0.6310
3102.842    0.4532    0.4721
3102.860    0.3282    0.3465
3102.878    0.2575    0.2910
3102.897    0.3392    0.3173
3102.915    0.4596    0.3802
3102.933    0.4749    0.4200
3102.951    0.4059    0.4142
3102.970    0.3398    0.3981
3102.988    0.3911    0.4345
3103.006    0.5455    0.5430
3103.025    0.7461    0.6987
3103.043    0.8562    0.8306
3103.061    0.9192    0.9173
3103.079    0.9454    0.9605
3103.098    0.9489    0.9770
3103.116    0.9763    0.9790
3103.134    0.9924    0.9750
3103.153    0.9917    0.9665
3103.171    0.9892    0.9524
3103.189    0.9897    0.9253
3103.207    0.9537    0.8726
3103.226    0.8404    0.7805
3103.244    0.6827    0.6696
3103.262    0.5187    0.5623
3103.281    0.4376    0.4785
3103.299    0.4284    0.4278
3103.317    0.3936    0.3911
3103.335    0.3765    0.3675
3103.354    0.3790    0.3791
3103.372    0.4464    0.4429
3103.390    0.5777    0.5445
3103.409    0.6880    0.6415
3103.427    0.7271    0.6724
3103.445    0.6326    0.6311
3103.463    0.5204    0.5586
3103.482    0.4894    0.5220
3103.500    0.5796    0.5682
3103.518    0.7093    0.6781
3103.537    0.8612    0.8074
3103.555    0.9506    0.8987
3103.573    0.9696    0.9491
3103.591    0.9827    0.9701
3103.610    1.0058    0.9759
3103.628    0.9867    0.9739
3103.646    0.9579    0.9629
3103.665    0.9243    0.9326
3103.683    0.8724    0.8724
3103.701    0.7483    0.7691
3103.719    0.5957    0.6245
3103.738    0.4445    0.4498
3103.756    0.3007    0.2968
3103.774    0.1937    0.1821
3103.793    0.1304    0.1130
3103.811    0.1133    0.0951
3103.829    0.1201    0.1223
3103.847    0.1834    0.1987
3103.866    0.3135    0.3342
3103.884    0.4928    0.4987
3103.902    0.6470    0.6630
3103.921    0.7115    0.7949
3103.939    0.6844    0.8598
# 054375  63  3102.800  3103.933
3102.800    0.6170    0.7546
3102.818    0.6058    0.6563
3102.836    0.5202    0.5331
3102.854    0.3871    0.4091
3102.873    0.2911    0.3143
3102.891    0.2895    0.2847
3102.909    0.3590    0.3112
3102.928    0.4166    0.3664
3102.946    0.4497    0.4085
3102.964    0.4094    0.4315
3102.982    0.4196    0.4578
3103.001    0.4815    0.5220
3103.019    0.6174    0.6239
3103.037    0.7771    0.7418
3103.056    0.8746    0.8494
3103.074    0.8954    0.9175
3103.092    0.9279    0.9535
3103.110    0.9535    0.9681
3103.129    0.9592    0.9705
3103.147    0.9681    0.9658
3103.165    0.9975    0.9559
3103.184    0.9963    0.9361
3103.202    0.9947    0.9007
3103.220    0.8974    0.8416
3103.238    0.7688    0.7574
3103.257    0.6433    0.6534
3103.275    0.5322    0.5612
3103.293    0.4524    0.4890
3103.312    0.4280    0.4357
3103.330    0.3992    0.4023
3103.348    0.3755    0.3887
3103.366    0.4089    0.4065
3103.385    0.5085    0.4653
3103.403    0.6115    0.5423
3103.421    0.6838    0.6056
3103.440    0.6787    0.6249
3103.458    0.6055    0.5969
3103.476    0.5139    0.5578
3103.494    0.5004    0.5523
3103.513    0.6006    0.6081
3103.531    0.7483    0.7050
3103.549    0.8636    0.8089
3103.568    0.9515    0.8939
3103.586    0.9656    0.9417
3103.604    0.9590    0.9643
3103.622    0.9750    0.9712
3103.641    0.9506    0.9661
3103.659    0.9486    0.9458
3103.677    0.9126    0.9012
3103.696    0.7951    0.8158
3103.714    0.6888    0.6950
3103.732    0.5556    0.5459
3103.750    0.4048    0.3917
3103.769    0.2666    0.2521
3103.787    0.1632    0.1597
3103.805    0.1195    0.1106
3103.824    0.1103    0.1037
3103.842    0.1314    0.1395
3103.860    0.2131    0.2193
3103.878    0.3363    0.3414
3103.897    0.4768    0.4988
3103.915    0.5679    0.6445
3103.933    0.6193    0.7554
# 055459  63  3102.800  3103.934
3102.800    0.6331    0.7973
3102.819    0.6409    0.6803
3102.837    0.5513    0.5304
3102.855    0.3676    0.3805
3102.873    0.2431    0.2865
3102.892    0.2831    0.2869
3102.910    0.4249    0.3600
3102.928    0.5236    0.4358
3102.947    0.4858    0.4567
3102.965    0.3783    0.4328
3102.983    0.3744    0.4347
3103.001    0.4974    0.5136
3103.020    0.6816    0.6627
3103.038    0.8314    0.8052
3103.056    0.9192    0.9043
3103.075    0.9330    0.9570
3103.093    0.9654    0.9752
3103.111    0.9815    0.9793
3103.129    0.9970    0.9768
3103.148    0.9741    0.9698
3103.166    0.9861    0.9596
3103.184    1.0081    0.9415
3103.203    0.9856    0.9003
3103.221    0.8888    0.8247
3103.239    0.7547    0.7130
3103.257    0.5922    0.5895
3103.276    0.4507    0.4847
3103.294    0.4026    0.4239
3103.312    0.3882    0.3853
3103.331    0.3627    0.3518
3103.349    0.3273    0.3415
3103.367    0.3826    0.3829
3103.385    0.5169    0.4833
3103.404    0.6613    0.6142
3103.422    0.7439    0.7002
3103.440    0.7518    0.7078
3103.459    0.6440    0.6458
3103.477    0.5534    0.5878
3103.495    0.5695    0.5957
3103.513    0.6879    0.6797
3103.532    0.8562    0.8017
3103.550    0.9583    0.8954
3103.568    0.9879    0.9484
3103.586    0.9979    0.9705
3103.605    0.9856    0.9775
3103.623    0.9883    0.9777
3103.641    0.9936    0.9723
3103.660    0.9641    0.9530
3103.678    0.8888    0.9082
3103.696    0.8046    0.8213
3103.714    0.6602    0.6855
3103.733    0.4774    0.5068
3103.751    0.3248    0.3395
3103.769    0.2107    0.2075
3103.788    0.1418    0.1218
3103.806    0.1045    0.0886
3103.824    0.1044    0.0968
3103.842    0.1530    0.1494
3103.861    0.2402    0.2621
3103.879    0.3703    0.4200
3103.897    0.5514    0.5981
3103.916    0.7050    0.7582
3103.934    0.6987    0.8488
# 055868  63  3102.800  3103.933
3102.800    0.6705    0.8059
3102.818    0.6480    0.6890
3102.836    0.5100    0.5265
3102.854    0.3243    0.3643
3102.873    0.2439    0.2692
3102.891    0.3151    0.2909
3102.909    0.4561    0.3870
3102.928    0.5243    0.4711
3102.946    0.4760    0.4681
3102.964    0.3674    0.4171
3102.982    0.3849    0.4129
3103.001    0.5220    0.5192
3103.019    0.7298    0.6844
3103.037    0.8680    0.8333
3103.056    0.9026    0.9275
3103.074    0.9179    0.9652
3103.092    0.9634    0.9775
3103.110    0.9949    0.9799
3103.129    1.0069    0.9779
3103.147    1.0051    0.9732
3103.165    1.0148    0.9652
3103.184    1.0214    0.9465
3103.202    0.9849    0.9022
3103.220    0.8662    0.8125
3103.238    0.6727    0.6772
3103.257    0.4918    0.5243
3103.275    0.3869    0.4188
3103.293    0.3618    0.3640
3103.312    0.3421    0.3292
3103.330    0.2934    0.2963
3103.348    0.2855    0.2877
3103.366    0.3497    0.3444
3103.385    0.5130    0.4804
3103.403    0.6751    0.6286
3103.421    0.7684    0.7204
3103.440    0.7295    0.7071
3103.458    0.6021    0.6189
3103.476    0.5259    0.5461
3103.494    0.5631    0.5658
3103.513    0.6968    0.6838
3103.531    0.8337    0.8170
3103.549    0.9365    0.9116
3103.568    0.9872    0.9585
3103.586    0.9847    0.9725
3103.604    0.9838    0.9754
3103.622    0.9795    0.9743
3103.641    0.9647    0.9685
3103.659    0.9395    0.9530
3103.677    0.8962    0.9145
3103.696    0.7936    0.8295
3103.714    0.6633    0.6953
3103.732    0.5155    0.5225
3103.750    0.3589    0.3471
3103.769    0.2295    0.2011
3103.787    0.1399    0.1179
3103.805    0.0916    0.0855
3103.824    0.0989    0.0996
3103.842    0.1571    0.1626
3103.860    0.2610    0.2833
3103.878    0.4486    0.4561
3103.897    0.6297    0.6525
3103.915    0.7253    0.7984
3103.933    0.7143    0.8778
# 059589  63  3102.805  3103.939
3102.805    0.6650    0.7883
3102.823    0.6510    0.6742
3102.841    0.4920    0.5164
3102.860    0.3144    0.3538
3102.878    0.2375    0.2773
3102.896    0.3264    0.3114
3102.914    0.4841    0.4107
3102.933    0.5706    0.4804
3102.951    0.4824    0.4552
3102.969    0.3315    0.3908
3102.988    0.3387    0.3930
3103.006    0.5200    0.5087
3103.024    0.7381    0.6833
3103.042    0.8708    0.8344
3103.061    0.9020    0.9268
3103.079    0.9561    0.9629
3103.097    0.9692    0.9743
3103.116    0.9672    0.9759
3103.134    0.9768    0.9730
3103.152    0.9963    0.9667
3103.170    1.0207    0.9561
3103.189    1.0216    0.9320
3103.207    0.9870    0.8758
3103.225    0.8300    0.7658
3103.244    0.5992    0.5979
3103.262    0.3870    0.4369
3103.280    0.3008    0.3262
3103.298    0.2745    0.2743
3103.317    0.2534    0.2467
3103.335    0.2222    0.2239
3103.353    0.2272    0.2280
3103.372    0.3298    0.3049
3103.390    0.4801    0.4492
3103.408    0.6448    0.6100
3103.426    0.7379    0.7110
3103.445    0.7193    0.7031
3103.463    0.6016    0.6193
3103.481    0.5324    0.5550
3103.500    0.5764    0.5895
3103.518    0.7379    0.7066
3103.536    0.9105    0.8331
3103.554    0.9333    0.9164
3103.573    0.9594    0.9541
3103.591    0.9766    0.9643
3103.609    1.0037    0.9656
3103.628    0.9772    0.9629
3103.646    0.9716    0.9543
3103.664    0.9039    0.9313
3103.682    0.7910    0.8774
3103.701    0.7137    0.7679
3103.719    0.5708    0.6128
3103.737    0.3953    0.4343
3103.756    0.2696    0.2652
3103.774    0.1845    0.1525
3103.792    0.1162    0.0902
3103.810    0.0835    0.0703
3103.829    0.0877    0.0914
3103.847    0.1481    0.1593
3103.865    0.2754    0.2856
3103.884    0.4461    0.4725
3103.902    0.6174    0.6554
3103.920    0.7135    0.7920
3103.939    0.7036    0.8596
# 059610  63  3102.800  3103.934
3102.800    0.6812    0.8537
3102.819    0.6929    0.7596
3102.837    0.6109    0.6194
3102.855    0.4324    0.4537
3102.873    0.2882    0.3213
3102.892    0.2725    0.2799
3102.910    0.3906    0.3389
3102.928    0.4996    0.4314
3102.947    0.5156    0.4771
3102.965    0.4510    0.4502
3102.983    0.3617    0.4192
3103.001    0.4180    0.4622
3103.020    0.6138    0.6003
3103.038    0.8048    0.7584
3103.056    0.9371    0.8802
3103.075    0.9543    0.9491
3103.093    0.9616    0.9745
3103.111    0.9763    0.9815
3103.129    0.9856    0.9811
3103.148    0.9904    0.9766
3103.166    1.0062    0.9692
3103.184    1.0074    0.9570
3103.203    1.0162    0.9290
3103.221    0.9576    0.8702
3103.239    0.8281    0.7691
3103.257    0.6424    0.6411
3103.276    0.4785    0.5184
3103.294    0.4197    0.4440
3103.312    0.4130    0.4018
3103.331    0.3663    0.3645
3103.349    0.3220    0.3378
3103.367    0.3584    0.3538
3103.385    0.4633    0.4370
3103.404    0.6135    0.5723
3103.422    0.7241    0.6794
3103.440    0.7320    0.7047
3103.459    0.6291    0.6343
3103.477    0.5030    0.5395
3103.495    0.4831    0.5059
3103.513    0.6010    0.5740
3103.532    0.7607    0.7158
3103.550    0.8794    0.8449
3103.568    0.9649    0.9268
3103.587    0.9881    0.9654
3103.605    0.9947    0.9768
3103.623    0.9732    0.9790
3103.641    0.9678    0.9770
3103.660    0.9714    0.9672
3103.678    0.9251    0.9415
3103.696    0.8354    0.8835
3103.715    0.7243    0.7705
3103.733    0.5712    0.6155
3103.751    0.4229    0.4391
3103.769    0.2893    0.2800
3103.788    0.1787    0.1615
3103.806    0.1261    0.1031
3103.824    0.1033    0.0922
3103.843    0.1216    0.1303
3103.861    0.1999    0.2207
3103.879    0.3423    0.3671
3103.897    0.5409    0.5485
3103.916    0.6748    0.7278
3103.934    0.7160    0.8431
# 062175  63  3102.805  3103.939
3102.805    0.6312    0.7494
3102.823    0.6083    0.6350
3102.842    0.4659    0.4834
3102.860    0.3164    0.3493
3102.878    0.2287    0.2737
3102.897    0.2944    0.2833
3102.915    0.4301    0.3491
3102.933    0.4918    0.4088
3102.951    0.4446    0.4203
3102.970    0.3393    0.4012
3102.988    0.3495    0.4168
3103.006    0.5003    0.5056
3103.025    0.6957    0.6566
3103.043    0.8153    0.7978
3103.061    0.9141    0.8968
3103.079    0.9213    0.9493
3103.098    0.9300    0.9707
3103.116    0.9451    0.9745
3103.134    0.9924    0.9710
3103.153    1.0179    0.9621
3103.171    1.0062    0.9491
3103.189    1.0275    0.9266
3103.207    0.9906    0.8817
3103.226    0.8917    0.7963
3103.244    0.6995    0.6827
3103.262    0.5098    0.5630
3103.281    0.4040    0.4640
3103.299    0.4029    0.4063
3103.317    0.3881    0.3692
3103.335    0.3437    0.3410
3103.354    0.3240    0.3355
3103.372    0.3786    0.3791
3103.390    0.5274    0.4724
3103.409    0.6671    0.5849
3103.427    0.7120    0.6477
3103.445    0.6747    0.6347
3103.463    0.5369    0.5674
3103.482    0.4606    0.5100
3103.500    0.5309    0.5306
3103.518    0.6610    0.6286
3103.537    0.7834    0.7642
3103.555    0.8921    0.8698
3103.573    0.9636    0.9322
3103.591    0.9911    0.9601
3103.610    0.9689    0.9698
3103.628    0.9669    0.9701
3103.646    0.9638    0.9612
3103.665    0.9120    0.9320
3103.683    0.8397    0.8704
3103.701    0.7285    0.7624
3103.719    0.5732    0.6108
3103.738    0.4114    0.4298
3103.756    0.2752    0.2752
3103.774    0.1731    0.1626
3103.793    0.1252    0.0952
3103.811    0.0822    0.0732
3103.829    0.0929    0.0873
3103.847    0.1377    0.1425
3103.866    0.2280    0.2554
3103.884    0.3791    0.4098
3103.902    0.5580    0.5816
3103.921    0.6776    0.7335
3103.939    0.6473    0.8164
# 062816  63  3102.800  3103.933
3102.800    0.6174    0.8087
3102.818    0.6180    0.7181
3102.836    0.5679    0.5920
3102.854    0.4275    0.4521
3102.873    0.3112    0.3347
3102.891    0.3016    0.2918
3102.909    0.3732    0.3209
3102.928    0.4622    0.3893
3102.946    0.5021    0.4372
3102.964    0.4360    0.4485
3102.982    0.4063    0.4529
3103.001    0.4572    0.5013
3103.019    0.6035    0.6044
3103.037    0.7688    0.7338
3103.056    0.8790    0.8523
3103.074    0.9194    0.9243
3103.092    0.9443    0.9603
3103.110    0.9465    0.9736
3103.129    0.9665    0.9759
3103.147    1.0158    0.9721
3103.165    0.9899    0.9643
3103.184    1.0062    0.9489
3103.202    0.9961    0.9192
3103.220    0.9621    0.8636
3103.238    0.8350    0.7766
3103.257    0.6725    0.6624
3103.275    0.5339    0.5585
3103.293    0.4514    0.4795
3103.312    0.4338    0.4245
3103.330    0.3849    0.3885
3103.348    0.3516    0.3690
3103.366    0.3777    0.3830
3103.385    0.4661    0.4491
3103.403    0.5979    0.5454
3103.421    0.6979    0.6318
3103.440    0.7129    0.6650
3103.458    0.6229    0.6315
3103.476    0.5213    0.5732
3103.494    0.5257    0.5488
3103.513    0.6002    0.5977
3103.531    0.7459    0.7003
3103.549    0.8730    0.8126
3103.568    0.9495    0.9018
3103.586    0.9519    0.9486
3103.604    0.9583    0.9689
3103.622    0.9685    0.9750
3103.641    0.9596    0.9723
3103.659    0.9652    0.9590
3103.677    0.9296    0.9256
3103.696    0.8435    0.8543
3103.714    0.7288    0.7428
3103.732    0.5833    0.5943
3103.750    0.4182    0.4316
3103.769    0.2906    0.2780
3103.787    0.1878    0.1729
3103.805    0.1278    0.1143
3103.824    0.1045    0.1003
3103.842    0.1235    0.1313
3103.860    0.1955    0.2096
3103.878    0.3235    0.3360
3103.897    0.4812    0.5045
3103.915    0.6143    0.6630
3103.933    0.6647    0.7834
# 063048  63  3102.799  3103.933
3102.799    0.6240    0.8033
3102.817    0.6560    0.7023
3102.836    0.5516    0.5460
3102.854    0.3690    0.3829
3102.872    0.2335    0.2680
3102.891    0.2402    0.2529
3102.909    0.3933    0.3298
3102.927    0.5078    0.4230
3102.945    0.4841    0.4553
3102.964    0.4032    0.4182
3102.982    0.3213    0.3963
3103.000    0.4236    0.4628
3103.019    0.6406    0.6212
3103.037    0.8241    0.7818
3103.055    0.8935    0.8941
3103.073    0.9313    0.9506
3103.092    0.9681    0.9721
3103.110    0.9748    0.9768
3103.128    0.9786    0.9754
3103.147    1.0309    0.9694
3103.165    1.0447    0.9605
3103.183    1.0226    0.9441
3103.201    1.0242    0.9064
3103.220    0.9358    0.8204
3103.238    0.7389    0.6863
3103.256    0.5114    0.5287
3103.275    0.3471    0.3914
3103.293    0.2994    0.3178
3103.311    0.2996    0.2820
3103.329    0.2659    0.2546
3103.348    0.2378    0.2393
3103.366    0.2577    0.2744
3103.384    0.4046    0.3799
3103.403    0.5776    0.5372
3103.421    0.6809    0.6592
3103.439    0.7186    0.6920
3103.458    0.6065    0.6269
3103.476    0.5038    0.5448
3103.494    0.5188    0.5328
3103.512    0.6680    0.6194
3103.531    0.8123    0.7626
3103.549    0.9093    0.8762
3103.567    0.9561    0.9397
3103.586    1.0009    0.9654
3103.604    1.0297    0.9723
3103.622    0.9975    0.9730
3103.640    0.9656    0.9694
3103.659    0.9350    0.9548
3103.677    0.9003    0.9164
3103.695    0.7667    0.8354
3103.714    0.6237    0.6914
3103.732    0.4711    0.5145
3103.750    0.3203    0.3376
3103.768    0.2002    0.1988
3103.787    0.1368    0.1101
3103.805    0.0894    0.0741
3103.823    0.0916    0.0751
3103.842    0.1107    0.1177
3103.860    0.1881    0.2110
3103.878    0.3351    0.3629
3103.896    0.5112    0.5499
3103.915    0.6639    0.7285
3103.933    0.6995    0.8346
# 063636  63  3102.800  3103.933
3102.800    0.6133    0.7221
3102.818    0.5568    0.5940
3102.836    0.4253    0.4505
3102.855    0.2967    0.3278
3102.873    0.2728    0.2796
3102.891    0.3381    0.3045
3102.910    0.4252    0.3706
3102.928    0.4646    0.4174
3102.946    0.4354    0.4272
3102.964    0.3899    0.4288
3102.983    0.4309    0.4756
3103.001    0.5731    0.5806
3103.019    0.7482    0.7155
3103.038    0.8461    0.8410
3103.056    0.8817    0.9181
3103.074    0.8902    0.9572
3103.092    0.9190    0.9723
3103.111    0.9683    0.9754
3103.129    0.9736    0.9727
3103.147    0.9890    0.9658
3103.166    1.0414    0.9506
3103.184    0.9881    0.9200
3103.202    0.9129    0.8614
3103.220    0.8379    0.7688
3103.239    0.6739    0.6458
3103.257    0.5190    0.5333
3103.275    0.4273    0.4479
3103.294    0.3757    0.3895
3103.312    0.3458    0.3529
3103.330    0.3393    0.3343
3103.348    0.3554    0.3509
3103.367    0.4275    0.4229
3103.385    0.5531    0.5287
3103.403    0.6608    0.6273
3103.422    0.7106    0.6736
3103.440    0.6575    0.6497
3103.458    0.5506    0.5955
3103.476    0.5411    0.5702
3103.495    0.6062    0.6152
3103.513    0.7591    0.7130
3103.531    0.9108    0.8205
3103.550    0.9845    0.9055
3103.568    0.9915    0.9497
3103.586    0.9672    0.9683
3103.604    0.9757    0.9732
3103.623    0.9515    0.9703
3103.641    0.9596    0.9581
3103.659    0.9279    0.9275
3103.677    0.8559    0.8656
3103.696    0.7709    0.7547
3103.714    0.6224    0.6095
3103.732    0.4444    0.4466
3103.751    0.3147    0.2894
3103.769    0.2030    0.1797
3103.787    0.1161    0.1169
3103.805    0.1036    0.0992
3103.824    0.1305    0.1281
3103.842    0.1964    0.2041
3103.860    0.3357    0.3289
3103.879    0.4892    0.4972
3103.897    0.6034    0.6571
3103.915    0.6847    0.7805
3103.933    0.6682    0.8472
# 064150  63  3102.805  3103.938
3102.805    0.6378    0.6989
3102.823    0.5167    0.5558
3102.842    0.3676    0.3855
3102.860    0.2518    0.2640
3102.878    0.2333    0.2315
3102.896    0.3173    0.2899
3102.915    0.4591    0.3865
3102.933    0.4846    0.4328
3102.951    0.4218    0.4139
3102.970    0.3406    0.3908
3102.988    0.4143    0.4452
3103.006    0.5878    0.5833
3103.024    0.7153    0.7458
3103.043    0.8325    0.8756
3103.061    0.8770    0.9410
3103.079    0.9183    0.9672
3103.098    0.9051    0.9750
3103.116    0.9095    0.9745
3103.134    0.9727    0.9701
3103.152    0.9813    0.9621
3103.171    0.9949    0.9482
3103.189    1.0349    0.9185
3103.207    0.9813    0.8541
3103.225    0.7980    0.7432
3103.244    0.5762    0.5947
3103.262    0.4011    0.4689
3103.280    0.3828    0.3895
3103.299    0.3468    0.3460
3103.317    0.3141    0.3136
3103.335    0.2992    0.2888
3103.353    0.3030    0.3046
3103.372    0.4227    0.3945
3103.390    0.5782    0.5298
3103.408    0.6527    0.6533
3103.427    0.6953    0.7019
3103.445    0.6086    0.6557
3103.463    0.4866    0.5754
3103.481    0.5306    0.5466
3103.500    0.7084    0.6173
3103.518    0.8616    0.7432
3103.536    0.9641    0.8598
3103.555    1.0280    0.9337
3103.573    0.9736    0.9627
3103.591    1.0007    0.9719
3103.609    1.0421    0.9734
3103.628    1.0273    0.9705
3103.646    0.9933    0.9585
3103.664    0.9283    0.9258
3103.683    0.8221    0.8488
3103.701    0.6748    0.7216
3103.719    0.5207    0.5508
3103.737    0.3403    0.3712
3103.756    0.2230    0.2164
3103.774    0.1299    0.1233
3103.792    0.1012    0.0788
3103.810    0.0870    0.0720
3103.829    0.0807    0.1037
3103.847    0.1809    0.1818
3103.865    0.2735    0.3177
3103.884    0.4897    0.5077
3103.902    0.6879    0.6839
3103.920    0.7788    0.8082
3103.938    0.7106    0.8608
# 064747  63  3102.799  3103.933
3102.799    0.6592    0.8391
3102.817    0.6974    0.7442
3102.836    0.5876    0.5856
3102.854    0.3936    0.4102
3102.872    0.2478    0.2803
3102.891    0.2587    0.2592
3102.909    0.3922    0.3452
3102.927    0.5322    0.4543
3102.945    0.5220    0.4936
3102.964    0.4011    0.4471
3102.982    0.3567    0.4104
3103.000    0.4677    0.4716
3103.019    0.6806    0.6342
3103.037    0.8502    0.7976
3103.055    0.9230    0.9068
3103.073    0.9526    0.9579
3103.092    0.9714    0.9759
3103.110    0.9736    0.9799
3103.128    0.9956    0.9790
3103.147    0.9975    0.9750
3103.165    0.9911    0.9681
3103.183    0.9920    0.9552
3103.201    1.0247    0.9228
3103.220    0.9194    0.8424
3103.238    0.7315    0.7096
3103.256    0.5357    0.5471
3103.275    0.3834    0.4044
3103.293    0.3042    0.3311
3103.311    0.2974    0.2980
3103.329    0.2835    0.2684
3103.348    0.2423    0.2455
3103.366    0.2693    0.2764
3103.384    0.4216    0.3865
3103.403    0.5998    0.5571
3103.421    0.7532    0.6933
3103.439    0.7739    0.7350
3103.458    0.6656    0.6693
3103.476    0.5435    0.5784
3103.494    0.5513    0.5590
3103.512    0.6660    0.6439
3103.531    0.7993    0.7861
3103.549    0.9126    0.8950
3103.567    0.9963    0.9517
3103.586    0.9723    0.9725
3103.604    0.9804    0.9770
3103.622    0.9739    0.9768
3103.640    0.9777    0.9741
3103.659    0.9692    0.9643
3103.677    0.8929    0.9378
3103.695    0.8084    0.8762
3103.714    0.7161    0.7540
3103.732    0.5558    0.5869
3103.750    0.3903    0.4023
3103.768    0.2604    0.2440
3103.787    0.1611    0.1349
3103.805    0.1036    0.0873
3103.823    0.0923    0.0841
3103.842    0.1152    0.1271
3103.860    0.2065    0.2238
3103.878    0.3612    0.3817
3103.896    0.5539    0.5752
3103.915    0.7024    0.7568
3103.933    0.7347    0.8630
# 070319  63  3102.805  3103.938
3102.805    0.7218    0.8017
3102.823    0.6245    0.6542
3102.841    0.4318    0.4623
3102.860    0.2755    0.3028
3102.878    0.2605    0.2805
3102.896    0.3976    0.3859
3102.914    0.5955    0.5172
3102.933    0.5962    0.5502
3102.951    0.4345    0.4685
3102.969    0.3362    0.3981
3102.988    0.4476    0.4610
3103.006    0.6419    0.6345
3103.024    0.8570    0.8121
3103.042    0.9175    0.9217
3103.061    0.9831    0.9685
3103.079    0.9924    0.9811
3103.097    0.9725    0.9836
3103.116    0.9822    0.9827
3103.134    1.0226    0.9793
3103.152    1.0283    0.9734
3103.170    1.0181    0.9634
3103.189    0.9849    0.9339
3103.207    0.9260    0.8604
3103.225    0.7820    0.7231
3103.244    0.5540    0.5380
3103.262    0.3625    0.3943
3103.280    0.3013    0.3243
3103.298    0.2974    0.2998
3103.317    0.2795    0.2674
3103.335    0.2405    0.2361
3103.353    0.2571    0.2622
3103.372    0.4027    0.3917
3103.390    0.6200    0.5760
3103.408    0.7947    0.7328
3103.426    0.7851    0.7847
3103.445    0.6994    0.7138
3103.463    0.5884    0.6090
3103.481    0.5756    0.5814
3103.500    0.6974    0.6770
3103.518    0.8414    0.8147
3103.536    0.9508    0.9166
3103.554    0.9986    0.9632
3103.573    1.0090    0.9770
3103.591    0.9861    0.9790
3103.609    0.9781    0.9781
3103.628    1.0042    0.9757
3103.646    0.9833    0.9687
3103.664    0.9326    0.9495
3103.682    0.8509    0.9007
3103.701    0.7572    0.7947
3103.719    0.6139    0.6364
3103.737    0.4397    0.4482
3103.756    0.2700    0.2682
3103.774    0.1712    0.1514
3103.792    0.1189    0.0943
3103.810    0.0990    0.0902
3103.829    0.1433    0.1420
3103.847    0.2468    0.2529
3103.865    0.3826    0.4258
3103.883    0.5950    0.6269
3103.902    0.7677    0.8022
3103.920    0.8145    0.8952
3103.938    0.7349    0.9232
# 072604  63  3102.800  3103.934
3102.800    0.7042    0.8323
3102.819    0.6828    0.7198
3102.837    0.5500    0.5604
3102.855    0.3595    0.3930
3102.873    0.2621    0.2935
3102.892    0.2975    0.3140
3102.910    0.4862    0.4167
3102.928    0.5880    0.5003
3102.947    0.5135    0.4890
3102.965    0.3770    0.4214
3102.983    0.3384    0.4049
3103.001    0.4853    0.5008
3103.020    0.7037    0.6795
3103.038    0.8666    0.8341
3103.056    0.9397    0.9273
3103.075    0.9745    0.9685
3103.093    0.9940    0.9802
3103.111    0.9730    0.9817
3103.129    1.0344    0.9788
3103.148    1.0273    0.9723
3103.166    1.0320    0.9627
3103.184    1.0221    0.9438
3103.203    0.9966    0.8941
3103.221    0.8559    0.7954
3103.239    0.6488    0.6457
3103.257    0.4783    0.4846
3103.276    0.3469    0.3615
3103.294    0.2946    0.3056
3103.312    0.2900    0.2774
3103.331    0.2454    0.2486
3103.349    0.2349    0.2435
3103.367    0.3146    0.3035
3103.385    0.4477    0.4387
3103.404    0.6491    0.6114
3103.422    0.7645    0.7226
3103.440    0.7473    0.7296
3103.459    0.6282    0.6468
3103.477    0.5306    0.5745
3103.495    0.6045    0.5912
3103.513    0.7458    0.6974
3103.532    0.8521    0.8323
3103.550    0.9292    0.9204
3103.568    0.9654    0.9612
3103.587    0.9933    0.9741
3103.605    0.9993    0.9763
3103.623    1.0083    0.9754
3103.641    0.9621    0.9705
3103.660    0.9530    0.9539
3103.678    0.8724    0.9126
3103.696    0.7427    0.8274
3103.715    0.6295    0.6794
3103.733    0.4765    0.5018
3103.751    0.3410    0.3276
3103.769    0.2081    0.1931
3103.788    0.1204    0.1090
3103.806    0.0956    0.0794
3103.824    0.1066    0.0927
3103.843    0.1568    0.1590
3103.861    0.2504    0.2827
3103.879    0.4204    0.4600
3103.897    0.6017    0.6504
3103.916    0.7415    0.8059
3103.934    0.7598    0.8813
# 075676  63  3102.801  3103.934
3102.801    0.6690    0.8117
3102.819    0.6834    0.7010
3102.837    0.5621    0.5408
3102.855    0.3453    0.3723
3102.874    0.2331    0.2642
3102.892    0.2849    0.2771
3102.910    0.4300    0.3777
3102.929    0.5450    0.4807
3102.947    0.5107    0.4944
3102.965    0.4001    0.4449
3102.983    0.4024    0.4297
3103.002    0.4992    0.5242
3103.020    0.7026    0.6855
3103.038    0.8632    0.8346
3103.057    0.9384    0.9292
3103.075    0.9559    0.9665
3103.093    0.9318    0.9784
3103.111    0.9497    0.9806
3103.130    0.9678    0.9784
3103.148    0.9888    0.9732
3103.166    1.0233    0.9656
3103.185    1.0361    0.9499
3103.203    0.9915    0.9131
3103.221    0.8886    0.8325
3103.239    0.7422    0.7037
3103.258    0.5292    0.5499
3103.276    0.4124    0.4399
3103.294    0.3916    0.3837
3103.313    0.3593    0.3506
3103.331    0.3222    0.3149
3103.349    0.2868    0.2956
3103.367    0.3291    0.3388
3103.386    0.4655    0.4661
3103.404    0.6599    0.6163
3103.422    0.7508    0.7173
3103.441    0.6955    0.7115
3103.459    0.5916    0.6187
3103.477    0.5167    0.5313
3103.495    0.5351    0.5379
3103.514    0.6842    0.6555
3103.532    0.8472    0.7987
3103.550    0.9337    0.9041
3103.569    1.0051    0.9574
3103.587    1.0457    0.9741
3103.605    1.0466    0.9781
3103.623    1.0193    0.9781
3103.642    0.9775    0.9743
3103.660    0.9371    0.9614
3103.678    0.8983    0.9266
3103.697    0.8052    0.8447
3103.715    0.6702    0.7112
3103.733    0.5058    0.5353
3103.751    0.3467    0.3551
3103.770    0.2185    0.2046
3103.788    0.1388    0.1191
3103.806    0.0946    0.0843
3103.825    0.0968    0.0932
3103.843    0.1447    0.1472
3103.861    0.2448    0.2585
3103.879    0.4154    0.4283
3103.898    0.5999    0.6320
3103.916    0.7084    0.7892
3103.934    0.7269    0.8776
# 076114  63  3102.804  3103.938
3102.804    0.6663    0.7764
3102.823    0.6159    0.6397
3102.841    0.4461    0.4726
3102.859    0.2851    0.3246
3102.878    0.2242    0.2614
3102.896    0.3404    0.3120
3102.914    0.5013    0.4171
3102.932    0.5672    0.4865
3102.951    0.4721    0.4728
3102.969    0.3555    0.4314
3102.987    0.3848    0.4549
3103.006    0.5769    0.5821
3103.024    0.7932    0.7427
3103.042    0.9012    0.8710
3103.060    0.9454    0.9423
3103.079    0.9243    0.9719
3103.097    0.9356    0.9797
3103.115    0.9703    0.9799
3103.134    1.0018    0.9757
3103.152    1.0283    0.9687
3103.170    1.0404    0.9579
3103.188    1.0435    0.9352
3103.207    0.9748    0.8784
3103.225    0.8529    0.7762
3103.243    0.6548    0.6368
3103.262    0.4807    0.4948
3103.280    0.3774    0.4062
3103.298    0.3631    0.3614
3103.316    0.3337    0.3289
3103.335    0.2952    0.2973
3103.353    0.2897    0.3032
3103.371    0.3886    0.3796
3103.390    0.5692    0.5248
3103.408    0.7176    0.6605
3103.426    0.7822    0.7229
3103.444    0.6805    0.6850
3103.463    0.5431    0.5876
3103.481    0.5034    0.5367
3103.499    0.6081    0.5852
3103.518    0.7746    0.7166
3103.536    0.9012    0.8437
3103.554    0.9441    0.9256
3103.572    0.9879    0.9623
3103.591    0.9998    0.9745
3103.609    1.0116    0.9772
3103.627    0.9993    0.9763
3103.646    0.9692    0.9685
3103.664    0.9270    0.9449
3103.682    0.8561    0.8880
3103.700    0.7495    0.7800
3103.719    0.5903    0.6115
3103.737    0.4117    0.4299
3103.755    0.2663    0.2693
3103.774    0.1733    0.1528
3103.792    0.1204    0.0958
3103.810    0.1010    0.0821
3103.828    0.1168    0.1087
3103.847    0.1752    0.1898
3103.865    0.2915    0.3268
3103.883    0.4663    0.5090
3103.902    0.6489    0.6998
3103.920    0.7226    0.8281
3103.938    0.6772    0.8849
# 077749  63  3102.800  3103.934
3102.800    0.5214    0.6337
3102.818    0.4872    0.5404
3102.837    0.4141    0.4397
3102.855    0.3450    0.3608
3102.873    0.3057    0.3117
3102.891    0.3286    0.2966
3102.910    0.3768    0.3110
3102.928    0.4099    0.3418
3102.946    0.3888    0.3816
3102.964    0.4045    0.4300
3102.983    0.4322    0.4961
3103.001    0.5084    0.5757
3103.019    0.6561    0.6668
3103.038    0.7705    0.7626
3103.056    0.8321    0.8398
3103.074    0.8592    0.8966
3103.092    0.9141    0.9320
3103.111    0.9616    0.9502
3103.129    0.9808    0.9537
3103.147    0.9694    0.9467
3103.166    0.9712    0.9275
3103.184    0.9410    0.8956
3103.202    0.9147    0.8478
3103.220    0.8410    0.7847
3103.239    0.7325    0.7060
3103.257    0.6197    0.6288
3103.275    0.5242    0.5578
3103.294    0.4774    0.4973
3103.312    0.4394    0.4582
3103.330    0.4206    0.4401
3103.348    0.4367    0.4448
3103.367    0.4941    0.4727
3103.385    0.5724    0.5127
3103.403    0.6210    0.5526
3103.422    0.6160    0.5806
3103.440    0.6005    0.5898
3103.458    0.5587    0.5903
3103.476    0.5490    0.5983
3103.495    0.6009    0.6298
3103.513    0.6730    0.6847
3103.531    0.7852    0.7549
3103.550    0.8752    0.8291
3103.568    0.9454    0.8863
3103.586    0.9849    0.9247
3103.604    0.9959    0.9434
3103.623    0.9750    0.9430
3103.641    0.9328    0.9224
3103.659    0.8919    0.8788
3103.678    0.8217    0.8041
3103.696    0.7234    0.7057
3103.714    0.6053    0.5864
3103.732    0.4507    0.4589
3103.751    0.3393    0.3328
3103.769    0.2460    0.2365
3103.787    0.1676    0.1728
3103.806    0.1490    0.1462
3103.824    0.1638    0.1610
3103.842    0.2041    0.2136
3103.860    0.2974    0.2996
3103.879    0.4116    0.4151
3103.897    0.5073    0.5315
3103.915    0.5786    0.6353
3103.934    0.5901    0.7135
# 078217  63  3102.800  3103.934
3102.800    0.6691    0.8449
3102.818    0.6333    0.7313
3102.837    0.5122    0.5440
3102.855    0.3421    0.3583
3102.873    0.2603    0.2560
3102.891    0.3141    0.2881
3102.910    0.4685    0.4180
3102.928    0.5476    0.5073
3102.946    0.4952    0.4792
3102.965    0.3585    0.3819
3102.983    0.3572    0.3641
3103.001    0.4950    0.4836
3103.019    0.7249    0.6784
3103.038    0.8632    0.8521
3103.056    0.9213    0.9399
3103.074    0.9103    0.9725
3103.092    0.9493    0.9817
3103.111    0.9779    0.9831
3103.129    0.9565    0.9808
3103.147    0.9908    0.9759
3103.166    1.0406    0.9683
3103.184    1.0179    0.9539
3103.202    0.9813    0.9141
3103.220    0.9093    0.8226
3103.239    0.6936    0.6663
3103.257    0.5120    0.5075
3103.275    0.3948    0.3999
3103.294    0.3438    0.3542
3103.312    0.3335    0.3276
3103.330    0.2822    0.2867
3103.348    0.2608    0.2673
3103.367    0.3307    0.3329
3103.385    0.4961    0.4833
3103.403    0.6858    0.6554
3103.422    0.8063    0.7616
3103.440    0.7063    0.7360
3103.458    0.5662    0.6219
3103.476    0.5277    0.5291
3103.495    0.5720    0.5573
3103.513    0.7216    0.6909
3103.531    0.8829    0.8364
3103.550    0.9847    0.9315
3103.568    1.0100    0.9665
3103.586    1.0151    0.9754
3103.604    0.9502    0.9763
3103.623    0.9548    0.9745
3103.641    0.9454    0.9698
3103.659    0.9447    0.9576
3103.678    0.9378    0.9230
3103.696    0.8318    0.8484
3103.714    0.6891    0.7166
3103.732    0.5326    0.5383
3103.751    0.3622    0.3437
3103.769    0.2289    0.1990
3103.787    0.1250    0.1121
3103.806    0.0710    0.0784
3103.824    0.0959    0.0951
3103.842    0.1589    0.1641
3103.860    0.2806    0.2961
3103.879    0.4629    0.4948
3103.897    0.6812    0.6893
3103.915    0.8033    0.8316
3103.934    0.7869    0.9032
# 079672  63  3102.805  3103.939
3102.805    0.6317    0.7086
3102.823    0.5513    0.5721
3102.842    0.3698    0.4152
3102.860    0.2635    0.3061
3102.878    0.2608    0.2771
3102.896    0.3778    0.3252
3102.915    0.4880    0.4018
3102.933    0.4925    0.4369
3102.951    0.4036    0.4248
3102.970    0.3519    0.4169
3102.988    0.4340    0.4740
3103.006    0.6062    0.5997
3103.024    0.7786    0.7468
3103.043    0.8888    0.8698
3103.061    0.9147    0.9367
3103.079    0.9179    0.9663
3103.098    0.9404    0.9759
3103.116    0.9645    0.9759
3103.134    0.9548    0.9710
3103.152    0.9775    0.9625
3103.171    1.0294    0.9458
3103.189    1.0116    0.9120
3103.207    0.9150    0.8459
3103.226    0.7670    0.7350
3103.244    0.5965    0.6090
3103.262    0.4509    0.4964
3103.280    0.3827    0.4196
3103.299    0.3724    0.3710
3103.317    0.3403    0.3384
3103.335    0.3233    0.3216
3103.354    0.3553    0.3486
3103.372    0.4644    0.4321
3103.390    0.6112    0.5489
3103.408    0.7148    0.6446
3103.427    0.7006    0.6690
3103.445    0.6138    0.6166
3103.463    0.5085    0.5451
3103.481    0.4785    0.5258
3103.500    0.6124    0.5962
3103.518    0.7861    0.7178
3103.536    0.9230    0.8362
3103.555    0.9645    0.9188
3103.573    0.9786    0.9563
3103.591    1.0023    0.9701
3103.609    1.0035    0.9730
3103.628    0.9845    0.9689
3103.646    0.9614    0.9541
3103.664    0.9198    0.9175
3103.683    0.8239    0.8385
3103.701    0.6856    0.7160
3103.719    0.5330    0.5562
3103.737    0.3830    0.3880
3103.756    0.2602    0.2380
3103.774    0.1704    0.1424
3103.792    0.1096    0.0943
3103.811    0.0954    0.0892
3103.829    0.1292    0.1277
3103.847    0.2013    0.2156
3103.865    0.3306    0.3546
3103.884    0.4926    0.5351
3103.902    0.6525    0.6961
3103.920    0.7148    0.8089
3103.939    0.6552    0.8586
# 085042  63  3102.805  3103.939
3102.805    0.6289    0.7442
3102.823    0.5861    0.6173
3102.842    0.4257    0.4537
3102.860    0.2733    0.3204
3102.878    0.2407    0.2628
3102.897    0.3347    0.3024
3102.915    0.4846    0.3898
3102.933    0.5498    0.4521
3102.951    0.4532    0.4528
3102.970    0.3461    0.4301
3102.988    0.3907    0.4613
3103.006    0.5703    0.5717
3103.025    0.7727    0.7290
3103.043    0.8594    0.8545
3103.061    0.8937    0.9298
3103.079    0.9030    0.9638
3103.098    0.9300    0.9752
3103.116    0.9565    0.9766
3103.134    0.9757    0.9730
3103.153    1.0219    0.9656
3103.171    1.0524    0.9530
3103.189    1.0595    0.9264
3103.207    0.9761    0.8692
3103.226    0.8459    0.7616
3103.244    0.6314    0.6257
3103.262    0.4471    0.4936
3103.281    0.3573    0.3957
3103.299    0.3324    0.3444
3103.317    0.3359    0.3110
3103.335    0.3021    0.2872
3103.354    0.2839    0.2990
3103.372    0.3679    0.3728
3103.390    0.5411    0.4990
3103.409    0.6939    0.6318
3103.427    0.7449    0.6931
3103.445    0.6860    0.6670
3103.463    0.5551    0.5931
3103.482    0.4961    0.5487
3103.500    0.5874    0.5925
3103.518    0.7798    0.7039
3103.537    0.9288    0.8304
3103.555    0.9870    0.9133
3103.573    0.9831    0.9541
3103.591    0.9959    0.9692
3103.610    0.9949    0.9734
3103.628    0.9845    0.9721
3103.646    0.9716    0.9625
3103.665    0.9489    0.9324
3103.683    0.8794    0.8678
3103.701    0.7203    0.7537
3103.719    0.5528    0.5947
3103.738    0.3990    0.4094
3103.756    0.2539    0.2572
3103.774    0.1622    0.1517
3103.793    0.1244    0.0937
3103.811    0.0997    0.0812
3103.829    0.1121    0.1073
3103.847    0.1650    0.1797
3103.866    0.2688    0.3154
3103.884    0.4514    0.4875
3103.902    0.6182    0.6622
3103.921    0.6875    0.7991
3103.939    0.6607    0.8594
# 085810  63  3102.805  3103.938
3102.805    0.5766    0.7132
3102.823    0.5495    0.5833
3102.841    0.4201    0.4409
3102.860    0.2914    0.3239
3102.878    0.2715    0.2837
3102.896    0.3441    0.3137
3102.914    0.4568    0.3732
3102.933    0.4802    0.4123
3102.951    0.4089    0.4111
3102.969    0.3479    0.4091
3102.988    0.4072    0.4608
3103.006    0.5660    0.5737
3103.024    0.7478    0.7147
3103.042    0.8562    0.8373
3103.061    0.8964    0.9207
3103.079    0.9160    0.9592
3103.097    0.9341    0.9732
3103.116    0.9570    0.9752
3103.134    0.9815    0.9707
3103.152    0.9795    0.9618
3103.170    0.9940    0.9469
3103.189    0.9968    0.9156
3103.207    0.9652    0.8594
3103.225    0.8379    0.7725
3103.244    0.6671    0.6599
3103.262    0.5411    0.5598
3103.280    0.4505    0.4853
3103.298    0.4407    0.4358
3103.317    0.4118    0.3990
3103.335    0.3727    0.3806
3103.353    0.3773    0.3971
3103.372    0.4726    0.4660
3103.390    0.6172    0.5618
3103.408    0.6929    0.6421
3103.426    0.6883    0.6645
3103.445    0.6207    0.6196
3103.463    0.5204    0.5556
3103.481    0.5035    0.5327
3103.500    0.5853    0.5883
3103.518    0.7384    0.6971
3103.536    0.8900    0.8125
3103.554    0.9539    0.8980
3103.573    0.9901    0.9473
3103.591    0.9917    0.9665
3103.609    0.9986    0.9714
3103.628    0.9847    0.9676
3103.646    0.9775    0.9519
3103.664    0.9395    0.9150
3103.682    0.8424    0.8433
3103.701    0.7248    0.7208
3103.719    0.5550    0.5685
3103.737    0.4011    0.4060
3103.756    0.2625    0.2567
3103.774    0.1640    0.1575
3103.792    0.1189    0.1041
3103.810    0.1050    0.0936
3103.829    0.1310    0.1289
3103.847    0.2030    0.2113
3103.865    0.3216    0.3414
3103.884    0.4733    0.5120
3103.902    0.6214    0.6690
3103.920    0.6982    0.7852
3103.938    0.6645    0.8429
# 088194  63  3102.805  3103.938
3102.805    0.6872    0.7800
3102.823    0.6220    0.6467
3102.841    0.4486    0.4735
3102.860    0.2894    0.3144
3102.878    0.2338    0.2599
3102.896    0.3323    0.3183
3102.914    0.5036    0.4277
3102.933    0.5513    0.4890
3102.951    0.4394    0.4538
3102.969    0.3433    0.3973
3102.988    0.3762    0.4258
3103.006    0.5656    0.5620
3103.024    0.7847    0.7365
3103.042    0.8921    0.8722
3103.061    0.9057    0.9471
3103.079    0.9434    0.9734
3103.097    0.9563    0.9806
3103.116    0.9890    0.9804
3103.134    1.0005    0.9763
3103.152    1.0198    0.9692
3103.170    1.0313    0.9587
3103.189    1.0172    0.9341
3103.207    0.9537    0.8774
3103.225    0.8185    0.7698
3103.244    0.6412    0.6142
3103.262    0.4642    0.4757
3103.280    0.3649    0.3889
3103.298    0.3499    0.3485
3103.317    0.3292    0.3156
3103.335    0.2802    0.2842
3103.353    0.2780    0.2907
3103.372    0.3890    0.3798
3103.390    0.5506    0.5275
3103.408    0.6998    0.6693
3103.426    0.7463    0.7303
3103.445    0.6694    0.6787
3103.463    0.5470    0.5764
3103.481    0.5136    0.5240
3103.500    0.5914    0.5864
3103.518    0.7572    0.7219
3103.536    0.9322    0.8523
3103.554    0.9592    0.9318
3103.573    0.9890    0.9656
3103.591    1.0037    0.9745
3103.609    0.9940    0.9763
3103.628    0.9922    0.9745
3103.646    0.9649    0.9667
3103.664    0.9460    0.9436
3103.682    0.8692    0.8880
3103.701    0.7499    0.7736
3103.719    0.5883    0.6121
3103.737    0.4012    0.4283
3103.755    0.2763    0.2654
3103.774    0.1691    0.1475
3103.792    0.0969    0.0901
3103.810    0.0929    0.0766
3103.829    0.1177    0.1067
3103.847    0.1726    0.1872
3103.865    0.2974    0.3287
3103.883    0.4910    0.5162
3103.902    0.6705    0.7094
3103.920    0.7418    0.8354
3103.938    0.7099    0.8892
# 088945  63  3102.800  3103.934
3102.800    0.5379    0.6571
3102.818    0.5353    0.5723
3102.837    0.4615    0.4794
3102.855    0.4071    0.4046
3102.873    0.3658    0.3548
3102.891    0.3755    0.3350
3102.910    0.3720    0.3436
3102.928    0.4010    0.3725
3102.946    0.4214    0.4148
3102.965    0.4683    0.4708
3102.983    0.5045    0.5348
3103.001    0.5685    0.6090
3103.019    0.6519    0.6893
3103.038    0.7605    0.7727
3103.056    0.8166    0.8414
3103.074    0.8720    0.8943
3103.092    0.9330    0.9296
3103.111    0.9641    0.9495
3103.129    0.9703    0.9543
3103.147    0.9851    0.9471
3103.166    0.9714    0.9270
3103.184    0.9322    0.8947
3103.202    0.8778    0.8486
3103.220    0.8175    0.7898
3103.239    0.7401    0.7181
3103.257    0.6369    0.6477
3103.275    0.5713    0.5821
3103.294    0.5083    0.5254
3103.312    0.4730    0.4887
3103.330    0.4573    0.4721
3103.348    0.4699    0.4765
3103.367    0.5223    0.5013
3103.385    0.5729    0.5367
3103.403    0.6080    0.5733
3103.422    0.6260    0.6039
3103.440    0.6125    0.6223
3103.458    0.6314    0.6349
3103.476    0.6226    0.6513
3103.495    0.6536    0.6823
3103.513    0.7155    0.7273
3103.531    0.7929    0.7827
3103.550    0.8748    0.8426
3103.568    0.9245    0.8908
3103.586    0.9590    0.9253
3103.604    0.9824    0.9432
3103.623    0.9784    0.9432
3103.641    0.9283    0.9238
3103.659    0.9022    0.8833
3103.678    0.8262    0.8149
3103.696    0.7428    0.7258
3103.714    0.6301    0.6182
3103.732    0.5208    0.5016
3103.751    0.4141    0.3834
3103.769    0.2865    0.2897
3103.787    0.2116    0.2248
3103.806    0.1826    0.1949
3103.824    0.1977    0.2059
3103.842    0.2652    0.2536
3103.860    0.3440    0.3326
3103.879    0.4500    0.4383
3103.897    0.5406    0.5451
3103.915    0.5756    0.6425
3103.934    0.6194    0.7211
# 089282  63  3102.805  3103.939
3102.805    0.6226    0.7556
3102.823    0.5979    0.6380
3102.842    0.4610    0.4931
3102.860    0.3532    0.3753
3102.878    0.2833    0.3163
3102.897    0.3476    0.3301
3102.915    0.4718    0.3857
3102.933    0.5014    0.4337
3102.951    0.4744    0.4491
3102.970    0.3987    0.4521
3102.988    0.4217    0.4876
3103.006    0.5580    0.5776
3103.025    0.7321    0.7093
3103.043    0.8638    0.8270
3103.061    0.9131    0.9097
3103.079    0.9080    0.9548
3103.098    0.9565    0.9741
3103.116    0.9917    0.9779
3103.134    0.9975    0.9750
3103.153    1.0155    0.9669
3103.171    1.0032    0.9532
3103.189    0.9947    0.9279
3103.207    0.9406    0.8810
3103.226    0.8377    0.8015
3103.244    0.7274    0.7047
3103.262    0.6010    0.6074
3103.281    0.4906    0.5252
3103.299    0.4291    0.4710
3103.317    0.4161    0.4324
3103.335    0.4316    0.4084
3103.354    0.4048    0.4139
3103.372    0.4826    0.4626
3103.390    0.6058    0.5448
3103.408    0.6917    0.6247
3103.427    0.7251    0.6618
3103.445    0.6389    0.6359
3103.463    0.5171    0.5794
3103.482    0.5076    0.5456
3103.500    0.5935    0.5789
3103.518    0.7006    0.6713
3103.536    0.8498    0.7842
3103.555    0.9266    0.8827
3103.573    0.9719    0.9397
3103.591    1.0021    0.9672
3103.610    0.9856    0.9768
3103.628    0.9757    0.9761
3103.646    0.9557    0.9658
3103.664    0.9068    0.9384
3103.683    0.8851    0.8786
3103.701    0.7869    0.7814
3103.719    0.6194    0.6457
3103.738    0.4628    0.4790
3103.756    0.3463    0.3282
3103.774    0.2338    0.2098
3103.792    0.1509    0.1364
3103.811    0.1187    0.1093
3103.829    0.1324    0.1304
3103.847    0.1903    0.1993
3103.866    0.2983    0.3238
3103.884    0.4887    0.4775
3103.902    0.5918    0.6358
3103.920    0.6633    0.7645
3103.939    0.6893    0.8441
# 089474  63  3102.804  3103.938
3102.804    0.6714    0.7553
3102.823    0.5935    0.6121
3102.841    0.4302    0.4526
3102.859    0.2978    0.3254
3102.877    0.2529    0.2831
3102.896    0.3464    0.3358
3102.914    0.4810    0.4183
3102.932    0.5201    0.4581
3102.951    0.4184    0.4334
3102.969    0.3347    0.4063
3102.987    0.4071    0.4491
3103.005    0.5922    0.5750
3103.024    0.7635    0.7410
3103.042    0.9028    0.8670
3103.060    0.9721    0.9395
3103.079    0.9277    0.9716
3103.097    0.9305    0.9802
3103.115    0.9683    0.9793
3103.134    1.0060    0.9734
3103.152    0.9811    0.9641
3103.170    0.9793    0.9491
3103.188    1.0238    0.9190
3103.207    0.9521    0.8519
3103.225    0.8126    0.7452
3103.243    0.6199    0.6128
3103.262    0.4653    0.4864
3103.280    0.3954    0.4080
3103.298    0.3687    0.3636
3103.316    0.3316    0.3309
3103.335    0.2998    0.3089
3103.353    0.3158    0.3296
3103.371    0.4326    0.4130
3103.390    0.5878    0.5470
3103.408    0.7066    0.6564
3103.426    0.7253    0.6901
3103.444    0.6470    0.6384
3103.463    0.5287    0.5516
3103.481    0.4858    0.5225
3103.499    0.5895    0.5859
3103.518    0.7695    0.7185
3103.536    0.8991    0.8416
3103.554    0.9741    0.9224
3103.572    0.9759    0.9605
3103.591    1.0044    0.9743
3103.609    0.9815    0.9770
3103.627    0.9616    0.9745
3103.646    0.9710    0.9621
3103.664    0.9590    0.9303
3103.682    0.8381    0.8620
3103.700    0.7155    0.7452
3103.719    0.5750    0.5760
3103.737    0.3976    0.4024
3103.755    0.2441    0.2530
3103.774    0.1559    0.1458
3103.792    0.1180    0.0944
3103.810    0.1013    0.0864
3103.828    0.1234    0.1213
3103.847    0.2013    0.2133
3103.865    0.3378    0.3562
3103.883    0.5238    0.5337
3103.902    0.6574    0.7109
3103.920    0.7231    0.8260
3103.938    0.6615    0.8742
# 089912  63  3102.800  3103.934
3102.800    0.5572    0.6677
3102.819    0.5175    0.5802
3102.837    0.4662    0.4901
3102.855    0.4078    0.4097
3102.873    0.3613    0.3525
3102.892    0.3668    0.3251
3102.910    0.3657    0.3285
3102.928    0.3860    0.3533
3102.947    0.3968    0.3943
3102.965    0.4343    0.4436
3102.983    0.4782    0.5040
3103.001    0.5426    0.5766
3103.020    0.6440    0.6631
3103.038    0.7243    0.7466
3103.056    0.8219    0.8217
3103.075    0.8620    0.8837
3103.093    0.9120    0.9234
3103.111    0.9247    0.9458
3103.129    0.9303    0.9539
3103.148    0.9777    0.9497
3103.166    1.0007    0.9345
3103.184    0.9743    0.9070
3103.203    0.9215    0.8630
3103.221    0.8329    0.8074
3103.239    0.7483    0.7413
3103.257    0.6808    0.6708
3103.276    0.6149    0.5995
3103.294    0.5459    0.5418
3103.312    0.4754    0.4988
3103.331    0.4406    0.4736
3103.349    0.4456    0.4705
3103.367    0.4943    0.4867
3103.385    0.5466    0.5163
3103.404    0.6058    0.5514
3103.422    0.6230    0.5778
3103.440    0.6097    0.5929
3103.459    0.5912    0.6006
3103.477    0.5782    0.6115
3103.495    0.6108    0.6372
3103.513    0.6509    0.6822
3103.532    0.7403    0.7463
3103.550    0.8459    0.8115
3103.568    0.9179    0.8698
3103.587    0.9486    0.9150
3103.605    0.9781    0.9397
3103.623    0.9799    0.9458
3103.641    0.9367    0.9330
3103.660    0.9173    0.8970
3103.678    0.8776    0.8383
3103.696    0.7600    0.7547
3103.715    0.6372    0.6433
3103.733    0.5421    0.5248
3103.751    0.4150    0.4071
3103.769    0.2925    0.3042
3103.788    0.2320    0.2248
3103.806    0.1769    0.1853
3103.824    0.1725    0.1842
3103.843    0.2289    0.2243
3103.861    0.3092    0.2972
3103.879    0.3940    0.3949
3103.897    0.4935    0.5041
3103.916    0.5785    0.6140
3103.934    0.5999    0.6979
# 090004  63  3102.805  3103.938
3102.805    0.6506    0.6901
3102.823    0.5306    0.5440
3102.841    0.3508    0.3855
3102.860    0.2192    0.2708
3102.878    0.2323    0.2614
3102.896    0.3943    0.3370
3102.914    0.5372    0.4257
3102.933    0.5064    0.4524
3102.951    0.3742    0.4150
3102.969    0.3137    0.3949
3102.988    0.4255    0.4696
3103.006    0.6209    0.6206
3103.024    0.8200    0.7797
3103.042    0.8947    0.8915
3103.061    0.9173    0.9497
3103.079    0.9376    0.9698
3103.097    0.9495    0.9748
3103.116    0.9663    0.9734
3103.134    1.0067    0.9681
3103.152    1.0195    0.9587
3103.170    1.0184    0.9404
3103.189    1.0086    0.8950
3103.207    0.8872    0.8048
3103.225    0.7029    0.6631
3103.244    0.4686    0.4908
3103.262    0.3102    0.3583
3103.280    0.2621    0.2825
3103.298    0.2580    0.2467
3103.317    0.2308    0.2217
3103.335    0.2141    0.2145
3103.353    0.2556    0.2564
3103.372    0.4001    0.3753
3103.390    0.5948    0.5310
3103.408    0.7305    0.6624
3103.426    0.7347    0.7097
3103.445    0.6451    0.6639
3103.463    0.5629    0.5970
3103.481    0.5698    0.5901
3103.500    0.6864    0.6745
3103.518    0.8545    0.7938
3103.536    0.9663    0.8908
3103.554    1.0018    0.9434
3103.573    1.0074    0.9638
3103.591    1.0072    0.9687
3103.609    1.0118    0.9687
3103.628    0.9949    0.9638
3103.646    0.9641    0.9473
3103.664    0.9093    0.9053
3103.682    0.7658    0.8192
3103.701    0.6174    0.6710
3103.719    0.4444    0.4944
3103.737    0.2917    0.3220
3103.756    0.2014    0.1833
3103.774    0.1351    0.1054
3103.792    0.0980    0.0723
3103.810    0.0915    0.0755
3103.829    0.1119    0.1212
3103.847    0.1951    0.2178
3103.865    0.3459    0.3712
3103.884    0.5207    0.5661
3103.902    0.6716    0.7291
3103.920    0.7193    0.8299
3103.938    0.6359    0.8578
# 091287  63  3102.801  3103.934
3102.801    0.5899    0.8000
3102.819    0.6384    0.6952
3102.837    0.5369    0.5440
3102.855    0.3797    0.3811
3102.874    0.2344    0.2683
3102.892    0.2768    0.2681
3102.910    0.4161    0.3551
3102.929    0.5372    0.4525
3102.947    0.4908    0.4716
3102.965    0.3870    0.4281
3102.983    0.3549    0.4085
3103.002    0.4918    0.4912
3103.020    0.6764    0.6476
3103.038    0.8283    0.8037
3103.057    0.9105    0.9110
3103.075    0.9162    0.9576
3103.093    0.9350    0.9739
3103.111    0.9236    0.9775
3103.130    0.9656    0.9757
3103.148    1.0337    0.9703
3103.166    1.0500    0.9616
3103.185    1.0118    0.9445
3103.203    1.0102    0.9051
3103.221    0.9285    0.8219
3103.239    0.7603    0.6888
3103.258    0.5118    0.5271
3103.276    0.3717    0.4061
3103.294    0.3233    0.3399
3103.313    0.3154    0.3049
3103.331    0.2876    0.2751
3103.349    0.2596    0.2606
3103.367    0.2897    0.3018
3103.386    0.4197    0.4243
3103.404    0.6173    0.5777
3103.422    0.7579    0.6947
3103.441    0.7621    0.7165
3103.459    0.6324    0.6479
3103.477    0.5274    0.5696
3103.495    0.5630    0.5668
3103.514    0.6842    0.6648
3103.532    0.8346    0.7945
3103.550    0.9373    0.8954
3103.569    0.9861    0.9495
3103.587    1.0130    0.9674
3103.605    1.0072    0.9721
3103.623    1.0012    0.9723
3103.642    0.9754    0.9678
3103.660    0.9565    0.9521
3103.678    0.8935    0.9108
3103.697    0.7945    0.8181
3103.715    0.6501    0.6747
3103.733    0.4839    0.4958
3103.751    0.3190    0.3219
3103.770    0.1942    0.1832
3103.788    0.1256    0.1064
3103.806    0.0771    0.0751
3103.825    0.0919    0.0826
3103.843    0.1414    0.1319
3103.861    0.2133    0.2358
3103.879    0.3603    0.3974
3103.898    0.5426    0.5968
3103.916    0.6670    0.7572
3103.934    0.6778    0.8509
# 096184  63  3102.800  3103.933
3102.800    0.6119    0.8054
3102.818    0.6501    0.6979
3102.836    0.5613    0.5464
3102.854    0.3818    0.3867
3102.873    0.2439    0.2775
3102.891    0.2750    0.2750
3102.909    0.4220    0.3534
3102.928    0.5100    0.4420
3102.946    0.5042    0.4611
3102.964    0.3641    0.4255
3102.982    0.3417    0.4129
3103.001    0.4805    0.4939
3103.019    0.7013    0.6440
3103.037    0.8740    0.7973
3103.056    0.9367    0.9072
3103.074    0.9154    0.9574
3103.092    0.9288    0.9757
3103.110    0.9672    0.9797
3103.129    0.9658    0.9770
3103.147    1.0214    0.9705
3103.165    1.0290    0.9612
3103.184    1.0290    0.9454
3103.202    1.0301    0.9126
3103.220    0.9126    0.8453
3103.238    0.7600    0.7388
3103.257    0.6224    0.6093
3103.275    0.4737    0.5104
3103.293    0.4326    0.4521
3103.312    0.4367    0.4142
3103.330    0.3907    0.3791
3103.348    0.3508    0.3590
3103.366    0.3752    0.3905
3103.385    0.4990    0.4926
3103.403    0.6566    0.6155
3103.421    0.7029    0.6961
3103.440    0.6855    0.6838
3103.458    0.5922    0.5953
3103.476    0.4829    0.5097
3103.494    0.4863    0.5069
3103.513    0.6458    0.6105
3103.531    0.8097    0.7528
3103.549    0.9343    0.8710
3103.568    0.9696    0.9408
3103.586    0.9621    0.9672
3103.604    0.9712    0.9752
3103.622    0.9754    0.9761
3103.641    1.0137    0.9716
3103.659    0.9579    0.9559
3103.677    0.8839    0.9158
3103.696    0.7938    0.8278
3103.714    0.6611    0.6914
3103.732    0.4914    0.5189
3103.750    0.3192    0.3464
3103.769    0.2125    0.2033
3103.787    0.1369    0.1201
3103.805    0.1049    0.0842
3103.824    0.1056    0.0904
3103.842    0.1215    0.1411
3103.860    0.2282    0.2458
3103.878    0.3870    0.4048
3103.897    0.5648    0.5990
3103.915    0.7086    0.7567
3103.933    0.7166    0.8521
# 096395  63  3102.800  3103.934
3102.800    0.6679    0.8375
3102.818    0.6871    0.7422
3102.837    0.5910    0.5927
3102.855    0.4337    0.4350
3102.873    0.2740    0.3195
3102.891    0.2805    0.2936
3102.910    0.4014    0.3578
3102.928    0.5206    0.4394
3102.946    0.5034    0.4720
3102.965    0.4107    0.4457
3102.983    0.3800    0.4293
3103.001    0.4623    0.4875
3103.019    0.6795    0.6200
3103.038    0.8350    0.7777
3103.056    0.9057    0.8886
3103.074    0.9480    0.9484
3103.093    0.9539    0.9734
3103.111    0.9940    0.9802
3103.129    0.9876    0.9797
3103.147    1.0109    0.9759
3103.166    1.0342    0.9683
3103.184    1.0231    0.9541
3103.202    0.9892    0.9221
3103.220    0.9078    0.8566
3103.239    0.7752    0.7435
3103.257    0.6051    0.6146
3103.275    0.4574    0.5015
3103.294    0.3978    0.4247
3103.312    0.3899    0.3818
3103.330    0.3517    0.3475
3103.348    0.3173    0.3282
3103.367    0.3644    0.3583
3103.385    0.4890    0.4519
3103.403    0.6448    0.5794
3103.422    0.7413    0.6830
3103.440    0.6949    0.6974
3103.458    0.6033    0.6326
3103.476    0.5177    0.5509
3103.495    0.5295    0.5326
3103.513    0.6305    0.6090
3103.531    0.7771    0.7371
3103.550    0.8910    0.8606
3103.568    0.9561    0.9322
3103.586    0.9734    0.9643
3103.604    0.9863    0.9748
3103.623    0.9623    0.9763
3103.641    0.9519    0.9727
3103.659    0.9421    0.9612
3103.678    0.9041    0.9296
3103.696    0.8258    0.8652
3103.714    0.7199    0.7546
3103.732    0.5450    0.6013
3103.751    0.4100    0.4207
3103.769    0.3072    0.2691
3103.787    0.2006    0.1622
3103.806    0.1170    0.1053
3103.824    0.1015    0.1011
3103.842    0.1353    0.1452
3103.860    0.2411    0.2430
3103.879    0.3899    0.4023
3103.897    0.5532    0.5797
3103.915    0.6822    0.7389
3103.934    0.7050    0.8490
# 096402  63  3102.800  3103.934
3102.800    0.6368    0.7997
3102.819    0.6400    0.6798
3102.837    0.5395    0.5247
3102.855    0.3462    0.3715
3102.873    0.2356    0.2823
3102.892    0.2992    0.2953
3102.910    0.4578    0.3776
3102.928    0.5186    0.4487
3102.947    0.4662    0.4503
3102.965    0.3503    0.4095
3102.983    0.3341    0.4094
3103.001    0.4926    0.5001
3103.020    0.7042    0.6642
3103.038    0.8704    0.8136
3103.056    0.9326    0.9118
3103.075    0.9391    0.9607
3103.093    0.9552    0.9766
3103.111    0.9797    0.9793
3103.129    0.9991    0.9759
3103.148    1.0053    0.9681
3103.166    1.0278    0.9561
3103.184    1.0522    0.9328
3103.203    1.0086    0.8778
3103.221    0.8656    0.7788
3103.239    0.6497    0.6371
3103.257    0.4430    0.4880
3103.276    0.3311    0.3697
3103.294    0.3038    0.3084
3103.312    0.2954    0.2749
3103.331    0.2584    0.2499
3103.349    0.2447    0.2522
3103.367    0.2973    0.3117
3103.385    0.4612    0.4342
3103.404    0.6375    0.5860
3103.422    0.7454    0.6812
3103.440    0.7305    0.6845
3103.459    0.5916    0.6121
3103.477    0.4997    0.5518
3103.495    0.5617    0.5703
3103.513    0.7176    0.6705
3103.532    0.8447    0.8039
3103.550    0.9471    0.8995
3103.568    0.9904    0.9499
3103.587    0.9851    0.9696
3103.605    0.9927    0.9745
3103.623    1.0053    0.9741
3103.641    0.9870    0.9678
3103.660    0.9348    0.9462
3103.678    0.8622    0.8960
3103.696    0.7376    0.7995
3103.715    0.5798    0.6437
3103.733    0.4179    0.4677
3103.751    0.2858    0.3026
3103.769    0.1899    0.1791
3103.788    0.1337    0.1037
3103.806    0.1036    0.0779
3103.824    0.1016    0.0917
3103.843    0.1341    0.1552
3103.861    0.2460    0.2720
3103.879    0.4157    0.4385
3103.897    0.5939    0.6207
3103.916    0.6929    0.7759
3103.934    0.6925    0.8557
# 096901  63  3102.800  3103.934
3102.800    0.5994    0.7858
3102.818    0.6204    0.6725
3102.836    0.5073    0.5208
3102.855    0.3571    0.3624
3102.873    0.2526    0.2747
3102.891    0.2824    0.2818
3102.910    0.4208    0.3633
3102.928    0.4993    0.4349
3102.946    0.4836    0.4450
3102.964    0.3686    0.4128
3102.983    0.3511    0.4148
3103.001    0.4878    0.5034
3103.019    0.6923    0.6540
3103.038    0.8541    0.8097
3103.056    0.9185    0.9082
3103.074    0.8993    0.9568
3103.092    0.9190    0.9748
3103.111    0.9546    0.9784
3103.129    0.9865    0.9750
3103.147    1.0030    0.9678
3103.166    1.0479    0.9561
3103.184    1.0342    0.9358
3103.202    0.9788    0.8925
3103.220    0.9016    0.8097
3103.239    0.7241    0.6805
3103.257    0.5739    0.5480
3103.275    0.4248    0.4448
3103.294    0.3543    0.3818
3103.312    0.3608    0.3457
3103.330    0.3192    0.3160
3103.348    0.2978    0.3083
3103.367    0.3324    0.3590
3103.385    0.5016    0.4688
3103.403    0.6685    0.5984
3103.422    0.7499    0.6863
3103.440    0.7096    0.6805
3103.458    0.5932    0.6083
3103.477    0.4931    0.5411
3103.495    0.5498    0.5573
3103.513    0.6858    0.6560
3103.531    0.8414    0.7845
3103.550    0.9179    0.8910
3103.568    0.9804    0.9456
3103.586    1.0184    0.9676
3103.605    1.0134    0.9743
3103.623    0.9982    0.9741
3103.641    0.9685    0.9678
3103.659    0.9491    0.9473
3103.678    0.8519    0.8941
3103.696    0.7359    0.7965
3103.714    0.5992    0.6500
3103.733    0.4120    0.4655
3103.751    0.2837    0.3016
3103.769    0.1943    0.1793
3103.787    0.1257    0.1071
3103.806    0.0936    0.0785
3103.824    0.0987    0.0911
3103.842    0.1393    0.1472
3103.861    0.2340    0.2647
3103.879    0.3954    0.4274
3103.897    0.5997    0.6076
3103.915    0.7161    0.7579
3103.934    0.7086    0.8480
# 096948  63  3102.800  3103.933
3102.800    0.6041    0.7896
3102.818    0.6474    0.6812
3102.836    0.5445    0.5322
3102.854    0.3633    0.3766
3102.873    0.2272    0.2674
3102.891    0.2567    0.2581
3102.909    0.3999    0.3272
3102.928    0.5087    0.4126
3102.946    0.4600    0.4394
3102.964    0.3765    0.4152
3102.982    0.3197    0.4073
3103.001    0.4623    0.4836
3103.019    0.6707    0.6276
3103.037    0.8400    0.7800
3103.056    0.9194    0.8947
3103.074    0.9256    0.9504
3103.092    0.9386    0.9719
3103.110    0.9504    0.9772
3103.129    0.9689    0.9752
3103.147    0.9845    0.9692
3103.165    1.0264    0.9596
3103.184    1.0292    0.9421
3103.202    0.9911    0.9055
3103.220    0.9171    0.8327
3103.238    0.7784    0.7196
3103.257    0.5720    0.5818
3103.275    0.4386    0.4738
3103.293    0.3886    0.4075
3103.312    0.3872    0.3664
3103.330    0.3550    0.3340
3103.348    0.2944    0.3178
3103.366    0.3374    0.3500
3103.385    0.4621    0.4511
3103.403    0.6328    0.5765
3103.421    0.7269    0.6667
3103.440    0.6592    0.6700
3103.458    0.5774    0.5959
3103.476    0.4850    0.5171
3103.494    0.4975    0.5109
3103.513    0.6386    0.6051
3103.531    0.7940    0.7413
3103.549    0.9047    0.8594
3103.568    0.9748    0.9330
3103.586    0.9727    0.9627
3103.604    0.9847    0.9725
3103.622    1.0023    0.9741
3103.641    0.9777    0.9694
3103.659    0.9432    0.9526
3103.677    0.8966    0.9097
3103.696    0.8130    0.8170
3103.714    0.6633    0.6767
3103.732    0.4651    0.5026
3103.750    0.2955    0.3317
3103.769    0.1985    0.1927
3103.787    0.1377    0.1132
3103.805    0.0990    0.0790
3103.824    0.0963    0.0835
3103.842    0.1233    0.1291
3103.860    0.1967    0.2259
3103.878    0.3463    0.3767
3103.897    0.5298    0.5672
3103.915    0.6636    0.7285
3103.933    0.6762    0.8308
# 097420  63  3102.800  3103.934
3102.800    0.6308    0.8153
3102.819    0.6375    0.7160
3102.837    0.5620    0.5830
3102.855    0.4225    0.4365
3102.873    0.2945    0.3226
3102.892    0.2748    0.2827
3102.910    0.3756    0.3228
3102.928    0.4847    0.3926
3102.947    0.4893    0.4366
3102.965    0.4317    0.4338
3102.983    0.3704    0.4295
3103.001    0.4329    0.4782
3103.020    0.5958    0.5994
3103.038    0.7682    0.7401
3103.056    0.8794    0.8572
3103.075    0.9057    0.9322
3103.093    0.9285    0.9647
3103.111    0.9649    0.9757
3103.129    1.0002    0.9766
3103.148    1.0102    0.9721
3103.166    0.9913    0.9638
3103.184    1.0309    0.9491
3103.203    0.9998    0.9169
3103.221    0.9363    0.8568
3103.239    0.8447    0.7628
3103.257    0.6485    0.6476
3103.276    0.4845    0.5349
3103.294    0.4239    0.4588
3103.312    0.4130    0.4101
3103.331    0.3779    0.3736
3103.349    0.3479    0.3551
3103.367    0.3755    0.3747
3103.385    0.4721    0.4470
3103.404    0.6150    0.5601
3103.422    0.7104    0.6512
3103.440    0.7081    0.6795
3103.459    0.6333    0.6352
3103.477    0.5372    0.5702
3103.495    0.5158    0.5489
3103.513    0.6051    0.6039
3103.532    0.7672    0.7201
3103.550    0.8906    0.8329
3103.568    0.9836    0.9124
3103.587    1.0177    0.9552
3103.605    0.9890    0.9707
3103.623    0.9741    0.9745
3103.641    0.9979    0.9712
3103.660    0.9510    0.9565
3103.678    0.8706    0.9211
3103.696    0.8059    0.8500
3103.715    0.7042    0.7261
3103.733    0.5530    0.5704
3103.751    0.3891    0.4042
3103.769    0.2540    0.2598
3103.788    0.1754    0.1541
3103.806    0.1168    0.1023
3103.824    0.1052    0.0938
3103.843    0.1269    0.1312
3103.861    0.1916    0.2166
3103.879    0.3260    0.3516
3103.897    0.4922    0.5183
3103.916    0.6301    0.6875
3103.934    0.6901    0.8028
# 098921  63  3102.800  3103.933
3102.800    0.5721    0.7311
3102.818    0.5703    0.6216
3102.836    0.4744    0.4935
3102.854    0.3462    0.3757
3102.873    0.2840    0.2978
3102.891    0.3016    0.2855
3102.909    0.3889    0.3203
3102.928    0.4456    0.3713
3102.946    0.4372    0.4047
3102.964    0.3966    0.4258
3102.982    0.4094    0.4616
3103.001    0.4988    0.5415
3103.019    0.6476    0.6525
3103.037    0.7851    0.7700
3103.056    0.8620    0.8696
3103.074    0.9003    0.9290
3103.092    0.9307    0.9590
3103.110    0.9441    0.9698
3103.129    0.9661    0.9703
3103.147    0.9961    0.9645
3103.165    1.0188    0.9526
3103.184    1.0148    0.9292
3103.202    0.9759    0.8888
3103.220    0.8913    0.8249
3103.238    0.7748    0.7405
3103.257    0.6250    0.6436
3103.275    0.5272    0.5622
3103.293    0.4695    0.5004
3103.312    0.4478    0.4548
3103.330    0.4382    0.4285
3103.348    0.4206    0.4259
3103.366    0.4687    0.4568
3103.385    0.5272    0.5228
3103.403    0.6461    0.5922
3103.421    0.6888    0.6340
3103.440    0.6694    0.6272
3103.458    0.5703    0.5860
3103.476    0.4884    0.5520
3103.494    0.5364    0.5632
3103.513    0.6699    0.6353
3103.531    0.7831    0.7365
3103.549    0.8859    0.8343
3103.568    0.9612    0.9087
3103.586    0.9993    0.9480
3103.604    0.9817    0.9654
3103.622    0.9917    0.9685
3103.641    0.9681    0.9583
3103.659    0.9300    0.9298
3103.677    0.8616    0.8728
3103.696    0.7626    0.7720
3103.714    0.6337    0.6396
3103.732    0.4882    0.4871
3103.750    0.3375    0.3398
3103.769    0.2236    0.2154
3103.787    0.1562    0.1397
3103.805    0.1148    0.1064
3103.824    0.1076    0.1159
3103.842    0.1678    0.1685
3103.860    0.2606    0.2650
3103.878    0.3880    0.3989
3103.897    0.5264    0.5574
3103.915    0.6310    0.6920
3103.933    0.6386    0.7840
# 100963  63  3102.805  3103.938
3102.805    0.6528    0.7595
3102.823    0.6166    0.6343
3102.841    0.4575    0.4805
3102.860    0.3010    0.3378
3102.878    0.2430    0.2764
3102.896    0.3365    0.3054
3102.914    0.4522    0.3853
3102.933    0.5109    0.4481
3102.951    0.4573    0.4482
3102.969    0.3775    0.4258
3102.988    0.3939    0.4537
3103.006    0.5536    0.5605
3103.024    0.7357    0.7088
3103.042    0.8626    0.8398
3103.061    0.9305    0.9258
3103.079    0.9215    0.9629
3103.097    0.9583    0.9759
3103.116    0.9641    0.9779
3103.134    0.9831    0.9748
3103.152    0.9904    0.9683
3103.170    1.0238    0.9570
3103.189    1.0354    0.9315
3103.207    0.9612    0.8790
3103.225    0.8304    0.7869
3103.244    0.6551    0.6551
3103.262    0.4926    0.5310
3103.280    0.4022    0.4401
3103.298    0.3929    0.3865
3103.317    0.3686    0.3484
3103.335    0.3195    0.3222
3103.353    0.3128    0.3278
3103.372    0.4070    0.3969
3103.390    0.5572    0.5138
3103.408    0.6725    0.6310
3103.426    0.7291    0.6887
3103.445    0.6816    0.6578
3103.463    0.5375    0.5801
3103.481    0.4856    0.5325
3103.500    0.5800    0.5731
3103.518    0.7461    0.6849
3103.536    0.8863    0.8102
3103.554    0.9489    0.9022
3103.573    0.9716    0.9524
3103.591    0.9945    0.9701
3103.609    0.9858    0.9748
3103.628    0.9991    0.9734
3103.646    0.9636    0.9645
3103.664    0.9133    0.9399
3103.682    0.8549    0.8851
3103.701    0.7574    0.7786
3103.719    0.6172    0.6310
3103.737    0.4606    0.4598
3103.756    0.3080    0.2927
3103.774    0.1874    0.1764
3103.792    0.1300    0.1098
3103.810    0.1003    0.0887
3103.829    0.1126    0.1123
3103.847    0.1878    0.1837
3103.865    0.2909    0.3090
3103.884    0.4322    0.4866
3103.902    0.6041    0.6592
3103.920    0.7239    0.7921
3103.938    0.6864    0.8620
# 104075  63  3102.805  3103.939
3102.805    0.5916    0.7086
3102.823    0.5605    0.6091
3102.842    0.4613    0.4965
3102.860    0.3896    0.4061
3102.878    0.3529    0.3508
3102.897    0.3707    0.3371
3102.915    0.4058    0.3554
3102.933    0.4319    0.3860
3102.951    0.4214    0.4175
3102.970    0.4242    0.4552
3102.988    0.4839    0.5077
3103.006    0.5497    0.5847
3103.025    0.6764    0.6855
3103.043    0.7847    0.7820
3103.061    0.8478    0.8626
3103.079    0.9016    0.9185
3103.098    0.9311    0.9521
3103.116    0.9581    0.9654
3103.134    0.9863    0.9672
3103.152    0.9952    0.9603
3103.171    0.9922    0.9434
3103.189    0.9824    0.9147
3103.207    0.9196    0.8702
3103.226    0.8429    0.8048
3103.244    0.7405    0.7305
3103.262    0.6530    0.6536
3103.280    0.5812    0.5836
3103.299    0.4952    0.5244
3103.317    0.4607    0.4857
3103.335    0.4578    0.4669
3103.354    0.4674    0.4729
3103.372    0.5254    0.5038
3103.390    0.5913    0.5506
3103.408    0.6506    0.5958
3103.427    0.6584    0.6223
3103.445    0.6200    0.6212
3103.463    0.5845    0.6070
3103.482    0.5786    0.6034
3103.500    0.6081    0.6304
3103.518    0.6882    0.6899
3103.536    0.7993    0.7677
3103.555    0.8746    0.8480
3103.573    0.9292    0.9066
3103.591    0.9594    0.9434
3103.610    0.9858    0.9612
3103.628    0.9808    0.9616
3103.646    0.9587    0.9462
3103.664    0.9057    0.9110
3103.683    0.8628    0.8457
3103.701    0.7684    0.7534
3103.719    0.6389    0.6346
3103.738    0.5114    0.4939
3103.756    0.3729    0.3643
3103.774    0.2692    0.2567
3103.792    0.1897    0.1839
3103.811    0.1437    0.1521
3103.829    0.1646    0.1671
3103.847    0.2246    0.2253
3103.866    0.3380    0.3278
3103.884    0.4656    0.4511
3103.902    0.5488    0.5802
3103.920    0.6206    0.6934
3103.939    0.6521    0.7764
# 109110  63  3102.800  3103.933
3102.800    0.5754    0.7337
3102.818    0.5214    0.6246
3102.836    0.4555    0.4995
3102.855    0.3994    0.3819
3102.873    0.3389    0.3152
3102.891    0.3296    0.3051
3102.910    0.3843    0.3391
3102.928    0.4298    0.3802
3102.946    0.4225    0.4077
3102.964    0.4200    0.4274
3102.983    0.4413    0.4689
3103.001    0.5263    0.5484
3103.019    0.6494    0.6595
3103.038    0.7789    0.7805
3103.056    0.8249    0.8716
3103.074    0.9126    0.9296
3103.092    0.9627    0.9592
3103.111    0.9441    0.9707
3103.129    0.9590    0.9712
3103.147    0.9458    0.9656
3103.166    1.0375    0.9524
3103.184    1.0283    0.9277
3103.202    0.9645    0.8845
3103.220    0.8111    0.8179
3103.239    0.7303    0.7268
3103.257    0.6408    0.6355
3103.275    0.5343    0.5549
3103.294    0.4852    0.4901
3103.312    0.3959    0.4475
3103.330    0.3951    0.4234
3103.348    0.4682    0.4253
3103.367    0.5064    0.4646
3103.385    0.5780    0.5313
3103.403    0.6102    0.6016
3103.422    0.6595    0.6449
3103.440    0.6710    0.6406
3103.458    0.5883    0.6076
3103.476    0.5565    0.5829
3103.495    0.5925    0.6027
3103.513    0.6530    0.6708
3103.531    0.7916    0.7642
3103.550    0.9339    0.8564
3103.568    0.9672    0.9179
3103.586    0.9730    0.9521
3103.604    1.0104    0.9665
3103.623    1.0228    0.9674
3103.641    0.9815    0.9559
3103.659    0.9335    0.9266
3103.677    0.8614    0.8704
3103.696    0.7941    0.7730
3103.714    0.6615    0.6460
3103.732    0.4951    0.4987
3103.751    0.3740    0.3468
3103.769    0.2451    0.2297
3103.787    0.1456    0.1522
3103.805    0.1161    0.1183
3103.824    0.1286    0.1302
3103.842    0.1742    0.1875
3103.860    0.2710    0.2885
3103.879    0.4362    0.4319
3103.897    0.6056    0.5789
3103.915    0.6521    0.7075
3103.933    0.6327    0.7945
# 110205  63  3102.801  3103.934
3102.801    0.6671    0.8387
3102.819    0.6660    0.7266
3102.837    0.5517    0.5614
3102.855    0.3671    0.3891
3102.874    0.2577    0.2839
3102.892    0.3183    0.3058
3102.910    0.4742    0.4131
3102.929    0.5868    0.5124
3102.947    0.5430    0.5156
3102.965    0.4166    0.4602
3102.983    0.3941    0.4476
3103.002    0.5219    0.5473
3103.020    0.7535    0.7079
3103.038    0.9020    0.8513
3103.057    0.9504    0.9393
3103.075    0.9638    0.9727
3103.093    0.9607    0.9829
3103.111    0.9508    0.9842
3103.130    0.9975    0.9817
3103.148    1.0095    0.9763
3103.166    1.0440    0.9678
3103.185    1.0344    0.9495
3103.203    0.9901    0.9053
3103.221    0.8933    0.8136
3103.239    0.6976    0.6734
3103.258    0.5117    0.5139
3103.276    0.3685    0.4044
3103.294    0.3357    0.3491
3103.313    0.3259    0.3157
3103.331    0.2833    0.2829
3103.349    0.2641    0.2731
3103.367    0.3462    0.3306
3103.386    0.4972    0.4724
3103.404    0.6755    0.6311
3103.422    0.7779    0.7342
3103.441    0.7442    0.7300
3103.459    0.6229    0.6445
3103.477    0.5426    0.5696
3103.495    0.5820    0.5857
3103.514    0.7394    0.7002
3103.532    0.8690    0.8302
3103.550    0.9436    0.9215
3103.569    0.9692    0.9658
3103.587    0.9725    0.9790
3103.605    0.9876    0.9820
3103.623    0.9913    0.9817
3103.642    0.9799    0.9781
3103.660    0.9546    0.9658
3103.678    0.9198    0.9326
3103.697    0.8192    0.8533
3103.715    0.6773    0.7228
3103.733    0.5192    0.5492
3103.751    0.3668    0.3691
3103.770    0.2338    0.2166
3103.788    0.1478    0.1285
3103.806    0.1121    0.0940
3103.825    0.1148    0.1097
3103.843    0.1616    0.1772
3103.861    0.2835    0.3040
3103.879    0.4450    0.4821
3103.898    0.6480    0.6808
3103.916    0.7820    0.8247
3103.934    0.7746    0.9001
# 112504  63  3102.800  3103.934
3102.800    0.6289    0.8196
3102.818    0.6584    0.7244
3102.836    0.5879    0.5848
3102.855    0.3999    0.4179
3102.873    0.2542    0.2985
3102.891    0.2634    0.2669
3102.910    0.3936    0.3292
3102.928    0.5078    0.4187
3102.946    0.5116    0.4655
3102.964    0.4433    0.4524
3102.983    0.3721    0.4356
3103.001    0.4255    0.4882
3103.019    0.6226    0.6156
3103.038    0.8128    0.7723
3103.056    0.9384    0.8847
3103.074    0.9701    0.9462
3103.092    0.9528    0.9716
3103.111    0.9313    0.9788
3103.129    0.9752    0.9781
3103.147    1.0146    0.9732
3103.166    0.9975    0.9647
3103.184    1.0283    0.9510
3103.202    1.0158    0.9226
3103.220    0.9430    0.8632
3103.239    0.7909    0.7572
3103.257    0.6384    0.6326
3103.275    0.4915    0.5208
3103.294    0.4085    0.4444
3103.312    0.3838    0.4027
3103.330    0.3806    0.3681
3103.348    0.3371    0.3434
3103.367    0.3649    0.3619
3103.385    0.4841    0.4435
3103.403    0.6263    0.5644
3103.422    0.7234    0.6693
3103.440    0.7456    0.6898
3103.458    0.6305    0.6282
3103.477    0.4801    0.5391
3103.495    0.4937    0.5158
3103.513    0.6184    0.5871
3103.531    0.7645    0.7170
3103.550    0.8857    0.8474
3103.568    0.9683    0.9258
3103.586    0.9908    0.9618
3103.605    0.9779    0.9750
3103.623    0.9995    0.9777
3103.641    0.9952    0.9752
3103.659    0.9621    0.9636
3103.678    0.8890    0.9285
3103.696    0.8209    0.8564
3103.714    0.7138    0.7342
3103.733    0.5406    0.5600
3103.751    0.3635    0.3852
3103.769    0.2445    0.2387
3103.787    0.1554    0.1412
3103.806    0.1195    0.0915
3103.824    0.0997    0.0871
3103.842    0.1075    0.1233
3103.861    0.2087    0.2157
3103.879    0.3266    0.3596
3103.897    0.4911    0.5384
3103.915    0.6396    0.7076
3103.934    0.6783    0.8293
# 113579  63  3102.805  3103.939
3102.805    0.4643    0.5065
3102.823    0.4570    0.4688
3102.842    0.4368    0.4283
3102.860    0.4075    0.3952
3102.878    0.3831    0.3724
3102.897    0.3823    0.3632
3102.915    0.3729    0.3703
3102.933    0.4093    0.3930
3102.951    0.4303    0.4296
3102.970    0.4767    0.4807
3102.988    0.5258    0.5375
3103.006    0.5884    0.5988
3103.025    0.6422    0.6640
3103.043    0.6971    0.7228
3103.061    0.7454    0.7750
3103.079    0.8046    0.8181
3103.098    0.8608    0.8513
3103.116    0.8656    0.8702
3103.134    0.8985    0.8762
3103.153    0.8989    0.8686
3103.171    0.8670    0.8488
3103.189    0.8274    0.8181
3103.207    0.7827    0.7782
3103.226    0.7276    0.7291
3103.244    0.6772    0.6789
3103.262    0.6224    0.6289
3103.281    0.5623    0.5804
3103.299    0.5370    0.5420
3103.317    0.5098    0.5137
3103.335    0.4880    0.4972
3103.354    0.5083    0.4928
3103.372    0.5212    0.5004
3103.390    0.5220    0.5177
3103.409    0.5393    0.5443
3103.427    0.5765    0.5748
3103.445    0.6077    0.6088
3103.463    0.6525    0.6452
3103.482    0.6806    0.6852
3103.500    0.6987    0.7233
3103.518    0.7381    0.7609
3103.536    0.7727    0.7962
3103.555    0.8373    0.8287
3103.573    0.8686    0.8519
3103.591    0.8806    0.8656
3103.610    0.8925    0.8662
3103.628    0.9137    0.8521
3103.646    0.8839    0.8224
3103.664    0.8041    0.7773
3103.683    0.7276    0.7147
3103.701    0.6507    0.6445
3103.719    0.5601    0.5683
3103.738    0.4804    0.4875
3103.756    0.4045    0.4171
3103.774    0.3403    0.3586
3103.792    0.3092    0.3170
3103.811    0.2923    0.2951
3103.829    0.2990    0.2962
3103.847    0.3217    0.3176
3103.866    0.3607    0.3585
3103.884    0.4257    0.4096
3103.902    0.4677    0.4669
3103.920    0.4990    0.5246
3103.939    0.5527    0.5805
# 113989  63  3102.805  3103.939
3102.805    0.7523    0.8431
3102.823    0.7140    0.7285
3102.842    0.5295    0.5414
3102.860    0.3151    0.3654
3102.878    0.2533    0.2906
3102.897    0.3877    0.3675
3102.915    0.5471    0.5110
3102.933    0.6080    0.5859
3102.951    0.5005    0.5326
3102.970    0.3812    0.4342
3102.988    0.4051    0.4446
3103.006    0.6038    0.5879
3103.025    0.8211    0.7798
3103.043    0.9194    0.9045
3103.061    0.9842    0.9601
3103.079    0.9943    0.9772
3103.098    1.0191    0.9815
3103.116    1.0366    0.9815
3103.134    1.0549    0.9793
3103.153    1.0247    0.9741
3103.171    1.0261    0.9654
3103.189    1.0233    0.9432
3103.207    0.9561    0.8823
3103.226    0.8188    0.7461
3103.244    0.5702    0.5599
3103.262    0.3653    0.3834
3103.281    0.2675    0.2771
3103.299    0.2559    0.2462
3103.317    0.2301    0.2272
3103.335    0.2008    0.1992
3103.354    0.1824    0.2063
3103.372    0.3159    0.3014
3103.390    0.5020    0.4789
3103.409    0.7089    0.6783
3103.427    0.8200    0.7863
3103.445    0.8093    0.7743
3103.463    0.6877    0.6864
3103.482    0.6009    0.6283
3103.500    0.6759    0.6803
3103.518    0.8185    0.7995
3103.537    0.9339    0.9082
3103.555    0.9911    0.9590
3103.573    1.0016    0.9745
3103.591    1.0195    0.9775
3103.610    0.9940    0.9770
3103.628    0.9694    0.9752
3103.646    0.9594    0.9707
3103.665    0.9147    0.9559
3103.683    0.8470    0.9171
3103.701    0.7688    0.8325
3103.719    0.6304    0.6906
3103.738    0.4728    0.4975
3103.756    0.3219    0.3179
3103.774    0.2137    0.1829
3103.793    0.1283    0.1052
3103.811    0.0992    0.0886
3103.829    0.1323    0.1230
3103.847    0.2131    0.2136
3103.866    0.3435    0.3779
3103.884    0.5551    0.5773
3103.902    0.7193    0.7595
3103.921    0.7759    0.8790
3103.939    0.7602    0.9207
# 115715  63  3102.804  3103.938
3102.804    0.7062    0.7930
3102.823    0.6283    0.6530
3102.841    0.4490    0.4866
3102.859    0.3000    0.3462
3102.878    0.2646    0.2946
3102.896    0.3805    0.3493
3102.914    0.5206    0.4439
3102.932    0.5541    0.4931
3102.951    0.4527    0.4644
3102.969    0.3696    0.4246
3102.987    0.4061    0.4571
3103.006    0.5920    0.5895
3103.024    0.7843    0.7490
3103.042    0.9171    0.8752
3103.060    0.9469    0.9458
3103.079    0.9656    0.9754
3103.097    0.9614    0.9833
3103.115    0.9822    0.9831
3103.134    1.0153    0.9786
3103.152    1.0181    0.9712
3103.170    1.0179    0.9594
3103.188    1.0083    0.9337
3103.207    0.9672    0.8724
3103.225    0.8366    0.7695
3103.243    0.6182    0.6359
3103.262    0.4689    0.5054
3103.280    0.3955    0.4249
3103.298    0.3759    0.3809
3103.316    0.3467    0.3465
3103.335    0.3211    0.3179
3103.353    0.3338    0.3322
3103.371    0.4485    0.4153
3103.390    0.5974    0.5574
3103.408    0.7386    0.6792
3103.426    0.7520    0.7241
3103.444    0.6630    0.6767
3103.463    0.5517    0.5847
3103.481    0.5192    0.5469
3103.499    0.6268    0.6042
3103.518    0.7840    0.7343
3103.536    0.8989    0.8551
3103.554    0.9788    0.9322
3103.572    1.0016    0.9669
3103.591    0.9966    0.9786
3103.609    0.9739    0.9808
3103.627    0.9813    0.9790
3103.646    0.9528    0.9703
3103.664    0.8954    0.9462
3103.682    0.8486    0.8908
3103.700    0.7449    0.7883
3103.719    0.6084    0.6282
3103.737    0.4495    0.4520
3103.755    0.3032    0.2904
3103.774    0.1986    0.1678
3103.792    0.1227    0.1057
3103.810    0.1065    0.0922
3103.828    0.1254    0.1257
3103.847    0.1957    0.2191
3103.865    0.3476    0.3655
3103.883    0.5429    0.5475
3103.902    0.6896    0.7283
3103.920    0.7553    0.8455
3103.938    0.7161    0.8966
# 116613  63  3102.805  3103.939
3102.805    0.6019    0.6868
3102.823    0.5476    0.5607
3102.842    0.3999    0.4200
3102.860    0.2753    0.3180
3102.878    0.2513    0.2768
3102.897    0.3295    0.3002
3102.915    0.4388    0.3525
3102.933    0.4634    0.3936
3102.951    0.4144    0.4093
3102.970    0.3486    0.4257
3102.988    0.4179    0.4802
3103.006    0.5746    0.5840
3103.025    0.7480    0.7193
3103.043    0.8449    0.8331
3103.061    0.8910    0.9105
3103.079    0.8941    0.9519
3103.098    0.9279    0.9694
3103.116    0.9563    0.9725
3103.134    0.9750    0.9689
3103.153    1.0125    0.9598
3103.171    1.0195    0.9441
3103.189    0.9890    0.9141
3103.207    0.9369    0.8610
3103.226    0.8236    0.7764
3103.244    0.6888    0.6794
3103.262    0.5559    0.5864
3103.281    0.4720    0.5100
3103.299    0.4492    0.4596
3103.317    0.4359    0.4243
3103.335    0.4025    0.4063
3103.354    0.4106    0.4214
3103.372    0.4914    0.4768
3103.390    0.6045    0.5571
3103.409    0.6965    0.6283
3103.427    0.6939    0.6470
3103.445    0.6166    0.6136
3103.463    0.5190    0.5626
3103.482    0.5023    0.5454
3103.500    0.5887    0.5936
3103.518    0.7487    0.6915
3103.537    0.8668    0.8059
3103.555    0.9482    0.8902
3103.573    0.9768    0.9404
3103.591    0.9892    0.9636
3103.610    0.9888    0.9710
3103.628    0.9947    0.9672
3103.646    0.9817    0.9508
3103.665    0.9196    0.9097
3103.683    0.8379    0.8356
3103.701    0.7142    0.7211
3103.719    0.5582    0.5735
3103.738    0.4007    0.4070
3103.756    0.2660    0.2684
3103.774    0.1747    0.1682
3103.793    0.1313    0.1105
3103.811    0.1176    0.0995
3103.829    0.1265    0.1302
3103.847    0.1972    0.2061
3103.866    0.3148    0.3348
3103.884    0.4663    0.4878
3103.902    0.6027    0.6402
3103.921    0.6739    0.7642
3103.939    0.6467    0.8262
# 999999  63  3102.805  3103.939
3102.805    0.6637    0.7905
3102.823    0.6236    0.6680
3102.842    0.4981    0.4941
3102.860    0.3143    0.3395
3102.878    0.2359    0.2641
3102.897    0.3082    0.3022
3102.915    0.4586    0.4028
3102.933    0.5678    0.4742
3102.951    0.4606    0.4636
3102.970    0.3686    0.4120
3102.988    0.3780    0.4235
3103.006    0.5373    0.5362
3103.025    0.7110    0.7112
3103.043    0.8604    0.8519
3103.061    0.9350    0.9337
3103.079    0.9669    0.9681
3103.098    0.9601    0.9788
3103.116    0.9475    0.9797
3103.134    0.9768    0.9763
3103.153    1.0280    0.9694
3103.171    1.0610    0.9590
3103.189    0.9915    0.9380
3103.207    0.9526    0.8888
3103.226    0.8570    0.7860
3103.244    0.6963    0.6461
3103.262    0.5136    0.5050
3103.281    0.3876    0.4024
3103.299    0.3309    0.3542
3103.317    0.3252    0.3223
3103.335    0.3004    0.2914
3103.354    0.2895    0.2908
3103.372    0.3498    0.3598
3103.390    0.5012    0.4933
3103.409    0.6773    0.6419
3103.427    0.7575    0.7130
3103.445    0.6593    0.6803
3103.463    0.5385    0.5840
3103.482    0.4875    0.5156
3103.500    0.5796    0.5542
3103.518    0.7325    0.6783
3103.537    0.8762    0.8226
3103.555    0.9681    0.9147
3103.573    0.9741    0.9579
3103.591    0.9694    0.9723
3103.610    0.9804    0.9757
3103.628    1.0083    0.9745
3103.646    0.9922    0.9683
3103.664    0.9369    0.9486
3103.683    0.8744    0.8962
3103.701    0.7670    0.7974
3103.719    0.6070    0.6467
3103.738    0.4382    0.4573
3103.756    0.2870    0.2915
3103.774    0.1854    0.1708
3103.792    0.1211    0.1029
3103.811    0.0909    0.0805
3103.829    0.1037    0.1016
3103.847    0.1730    0.1706
3103.866    0.2816    0.3067
3103.884    0.4661    0.4855
3103.902    0.6317    0.6699
3103.920    0.7303    0.8089
3103.939    0.7261    0.8800


==> anc/specdat/fit_OH3105.dat <==
# 001499  65  3105.255  3106.425
3105.255    0.8870    0.7973
3105.273    0.8935    0.8488
3105.291    0.8794    0.8696
3105.310    0.8908    0.8722
3105.328    0.8618    0.8632
3105.346    0.8323    0.8385
3105.364    0.7713    0.7894
3105.383    0.6717    0.6990
3105.401    0.5317    0.5665
3105.419    0.3513    0.3975
3105.438    0.1984    0.2226
3105.456    0.0957    0.1085
3105.474    0.0674    0.0665
3105.492    0.1129    0.0890
3105.511    0.1731    0.1516
3105.529    0.2214    0.2035
3105.547    0.2428    0.2277
3105.566    0.2439    0.2636
3105.584    0.3252    0.3533
3105.602    0.4166    0.4646
3105.620    0.4686    0.5026
3105.639    0.3914    0.4147
3105.657    0.2580    0.2817
3105.675    0.2147    0.2133
3105.694    0.2932    0.2772
3105.712    0.4576    0.4501
3105.730    0.6515    0.6571
3105.748    0.7916    0.8192
3105.767    0.8696    0.9126
3105.785    0.9066    0.9502
3105.803    0.9367    0.9656
3105.822    0.9397    0.9723
3105.840    0.9343    0.9719
3105.858    0.9393    0.9605
3105.876    0.9068    0.9251
3105.895    0.8476    0.8468
3105.913    0.7501    0.7396
3105.931    0.6586    0.6298
3105.950    0.6049    0.5351
3105.968    0.5428    0.4512
3105.986    0.4191    0.3520
3106.004    0.2893    0.2497
3106.023    0.1976    0.1869
3106.041    0.2159    0.2141
3106.059    0.3168    0.3358
3106.078    0.4807    0.5178
3106.096    0.6067    0.6524
3106.114    0.6460    0.6849
3106.132    0.6256    0.6245
3106.151    0.5752    0.5238
3106.169    0.4935    0.4338
3106.187    0.3856    0.3392
3106.206    0.2448    0.2229
3106.224    0.1230    0.1272
3106.242    0.0870    0.0892
3106.260    0.1279    0.1347
3106.279    0.2585    0.2754
3106.297    0.4381    0.4629
3106.315    0.6203    0.6455
3106.334    0.7607    0.7869
3106.352    0.8371    0.8672
3106.370    0.8823    0.9110
3106.388    0.9047    0.9345
3106.407    0.9202    0.9486
3106.425    0.9230    0.9552
# 001598  65  3105.250  3106.420
3105.250    0.8997    0.8255
3105.268    0.9221    0.8644
3105.287    0.9043    0.8734
3105.305    0.8750    0.8740
3105.323    0.8760    0.8770
3105.342    0.8670    0.8728
3105.360    0.8362    0.8470
3105.378    0.7631    0.7842
3105.396    0.6308    0.6676
3105.415    0.4634    0.4845
3105.433    0.2703    0.2928
3105.451    0.1436    0.1464
3105.470    0.0870    0.0863
3105.488    0.1212    0.1215
3105.506    0.2278    0.2106
3105.524    0.3086    0.2809
3105.543    0.2920    0.2844
3105.561    0.2733    0.2795
3105.579    0.3524    0.3525
3105.597    0.4548    0.4792
3105.616    0.4623    0.5331
3105.634    0.4099    0.4377
3105.652    0.2742    0.2792
3105.671    0.1788    0.1793
3105.689    0.2180    0.2137
3105.707    0.3769    0.3724
3105.725    0.5980    0.5963
3105.744    0.7682    0.8006
3105.762    0.8782    0.9097
3105.780    0.9192    0.9539
3105.799    0.9515    0.9696
3105.817    0.9550    0.9748
3105.835    0.9609    0.9761
3105.853    0.9618    0.9730
3105.872    0.9460    0.9585
3105.890    0.9188    0.9243
3105.908    0.8708    0.8660
3105.927    0.8179    0.7896
3105.945    0.7614    0.7088
3105.963    0.6688    0.6008
3105.981    0.5041    0.4505
3106.000    0.3085    0.2818
3106.018    0.1826    0.1763
3106.036    0.1695    0.1652
3106.055    0.2567    0.2675
3106.073    0.4255    0.4473
3106.091    0.6133    0.6323
3106.109    0.7283    0.7394
3106.128    0.7560    0.7430
3106.146    0.7295    0.6817
3106.164    0.6334    0.5922
3106.183    0.4683    0.4611
3106.201    0.2981    0.3032
3106.219    0.1594    0.1614
3106.237    0.0874    0.0906
3106.256    0.1153    0.1164
3106.274    0.2393    0.2353
3106.292    0.4240    0.4184
3106.311    0.6083    0.6187
3106.329    0.7551    0.7651
3106.347    0.8435    0.8574
3106.365    0.8825    0.9078
3106.384    0.9097    0.9348
3106.402    0.9393    0.9482
3106.420    0.9258    0.9557
# 001803  65  3105.255  3106.425
3105.255    0.7771    0.7213
3105.273    0.8082    0.7736
3105.292    0.8344    0.8030
3105.310    0.8377    0.8056
3105.328    0.7910    0.7831
3105.346    0.7241    0.7354
3105.365    0.6586    0.6577
3105.383    0.5549    0.5612
3105.401    0.4325    0.4503
3105.420    0.3154    0.3324
3105.438    0.2193    0.2360
3105.456    0.1562    0.1678
3105.474    0.1409    0.1338
3105.493    0.1522    0.1328
3105.511    0.1766    0.1577
3105.529    0.2084    0.1996
3105.548    0.2523    0.2549
3105.566    0.2992    0.3109
3105.584    0.3403    0.3610
3105.602    0.3671    0.3939
3105.621    0.3744    0.4029
3105.639    0.3680    0.3931
3105.657    0.3520    0.3851
3105.676    0.3818    0.4039
3105.694    0.4462    0.4613
3105.712    0.5406    0.5530
3105.730    0.6575    0.6607
3105.749    0.7458    0.7679
3105.767    0.8187    0.8478
3105.785    0.8590    0.9014
3105.804    0.8810    0.9318
3105.822    0.9005    0.9406
3105.840    0.8985    0.9320
3105.858    0.8847    0.9059
3105.877    0.8561    0.8582
3105.895    0.8028    0.7949
3105.913    0.7444    0.7171
3105.932    0.6605    0.6260
3105.950    0.5939    0.5379
3105.968    0.5090    0.4552
3105.986    0.4233    0.3872
3106.005    0.3661    0.3433
3106.023    0.3495    0.3385
3106.041    0.3839    0.3714
3106.060    0.4325    0.4354
3106.078    0.5132    0.5013
3106.096    0.5702    0.5479
3106.114    0.5848    0.5581
3106.133    0.5666    0.5253
3106.151    0.4975    0.4612
3106.169    0.3931    0.3795
3106.188    0.2903    0.2919
3106.206    0.2219    0.2239
3106.224    0.1755    0.1853
3106.242    0.1753    0.1871
3106.261    0.2295    0.2377
3106.279    0.3230    0.3266
3106.297    0.4604    0.4414
3106.316    0.5762    0.5699
3106.334    0.6819    0.6811
3106.352    0.7647    0.7707
3106.370    0.8183    0.8360
3106.389    0.8410    0.8800
3106.407    0.8588    0.9014
3106.425    0.8507    0.9034
# 004290  65  3105.255  3106.426
3105.255    0.9049    0.8156
3105.274    0.9363    0.8680
3105.292    0.9041    0.8861
3105.310    0.8760    0.8910
3105.329    0.8808    0.8904
3105.347    0.8790    0.8788
3105.365    0.8321    0.8453
3105.383    0.7451    0.7748
3105.402    0.6100    0.6424
3105.420    0.4147    0.4643
3105.438    0.2398    0.2770
3105.457    0.1230    0.1344
3105.475    0.0850    0.0865
3105.493    0.1447    0.1180
3105.511    0.2132    0.1911
3105.530    0.2593    0.2476
3105.548    0.2597    0.2547
3105.566    0.2601    0.2682
3105.585    0.3397    0.3550
3105.603    0.4325    0.4708
3105.621    0.4593    0.5105
3105.639    0.3965    0.4247
3105.658    0.2830    0.2789
3105.676    0.2101    0.2070
3105.694    0.2622    0.2604
3105.713    0.4300    0.4389
3105.731    0.6411    0.6509
3105.749    0.7932    0.8213
3105.767    0.8827    0.9164
3105.786    0.9273    0.9574
3105.804    0.9373    0.9710
3105.822    0.9484    0.9759
3105.841    0.9526    0.9761
3105.859    0.9685    0.9698
3105.877    0.9423    0.9491
3105.895    0.9166    0.9039
3105.914    0.8692    0.8297
3105.932    0.8234    0.7485
3105.950    0.7449    0.6644
3105.969    0.6540    0.5553
3105.987    0.5026    0.4207
3106.005    0.3127    0.2840
3106.023    0.2086    0.1985
3106.042    0.2086    0.2097
3106.060    0.3104    0.3244
3106.078    0.4729    0.5006
3106.097    0.6314    0.6653
3106.115    0.7175    0.7315
3106.133    0.7165    0.7057
3106.151    0.6581    0.6286
3106.170    0.5716    0.5225
3106.188    0.4224    0.3965
3106.206    0.2563    0.2539
3106.225    0.1338    0.1321
3106.243    0.0823    0.0861
3106.261    0.1240    0.1245
3106.279    0.2461    0.2478
3106.298    0.4233    0.4408
3106.316    0.6048    0.6255
3106.334    0.7355    0.7663
3106.353    0.8381    0.8574
3106.371    0.8686    0.9045
3106.389    0.9001    0.9298
3106.407    0.8952    0.9441
3106.426    0.9112    0.9515
# 005176  65  3105.255  3106.425
3105.255    0.8980    0.8343
3105.273    0.9028    0.8792
3105.291    0.9251    0.8958
3105.310    0.8941    0.8968
3105.328    0.8999    0.8863
3105.346    0.8584    0.8606
3105.365    0.8048    0.8070
3105.383    0.6992    0.7181
3105.401    0.5425    0.5825
3105.419    0.3709    0.4116
3105.438    0.2148    0.2375
3105.456    0.1090    0.1271
3105.474    0.1037    0.0922
3105.492    0.1293    0.1215
3105.511    0.2160    0.1805
3105.529    0.2428    0.2194
3105.547    0.2314    0.2371
3105.566    0.2575    0.2799
3105.584    0.3421    0.3731
3105.602    0.4524    0.4722
3105.620    0.4805    0.4945
3105.639    0.3907    0.4092
3105.657    0.2804    0.2990
3105.675    0.2672    0.2597
3105.694    0.3611    0.3451
3105.712    0.5178    0.5177
3105.730    0.6898    0.7058
3105.748    0.8239    0.8468
3105.767    0.8806    0.9277
3105.785    0.9074    0.9607
3105.803    0.9283    0.9739
3105.822    0.9623    0.9786
3105.840    0.9296    0.9766
3105.858    0.9609    0.9632
3105.876    0.9524    0.9285
3105.895    0.8684    0.8600
3105.913    0.7956    0.7698
3105.931    0.7181    0.6720
3105.950    0.6583    0.5706
3105.968    0.5785    0.4697
3105.986    0.4291    0.3617
3106.004    0.2859    0.2674
3106.023    0.2240    0.2258
3106.041    0.2681    0.2751
3106.059    0.3957    0.4070
3106.077    0.5530    0.5700
3106.096    0.6639    0.6944
3106.114    0.6926    0.7204
3106.132    0.6803    0.6694
3106.151    0.6053    0.5766
3106.169    0.5065    0.4753
3106.187    0.3778    0.3589
3106.205    0.2314    0.2355
3106.224    0.1392    0.1365
3106.242    0.1167    0.1127
3106.260    0.1739    0.1772
3106.279    0.3189    0.3332
3106.297    0.4975    0.5222
3106.315    0.6691    0.6952
3106.333    0.7709    0.8179
3106.352    0.8664    0.8929
3106.370    0.9365    0.9294
3106.388    0.9445    0.9484
3106.407    0.9224    0.9587
3106.425    0.9108    0.9612
# 006405  65  3105.250  3106.420
3105.250    0.8786    0.8194
3105.268    0.9051    0.8596
3105.286    0.8931    0.8704
3105.305    0.8772    0.8714
3105.323    0.8610    0.8706
3105.341    0.8592    0.8600
3105.360    0.8287    0.8241
3105.378    0.7328    0.7511
3105.396    0.5953    0.6266
3105.414    0.4177    0.4549
3105.433    0.2425    0.2651
3105.451    0.1216    0.1343
3105.469    0.0868    0.0845
3105.488    0.1258    0.1170
3105.506    0.2166    0.1925
3105.524    0.2735    0.2510
3105.542    0.2690    0.2620
3105.561    0.2631    0.2756
3105.579    0.3507    0.3557
3105.597    0.4339    0.4705
3105.616    0.4565    0.5105
3105.634    0.3908    0.4188
3105.652    0.2672    0.2757
3105.670    0.1999    0.1938
3105.689    0.2436    0.2394
3105.707    0.4227    0.4020
3105.725    0.6412    0.6170
3105.744    0.7840    0.8072
3105.762    0.8545    0.9093
3105.780    0.9129    0.9524
3105.798    0.9460    0.9681
3105.817    0.9614    0.9739
3105.835    0.9739    0.9748
3105.853    0.9478    0.9698
3105.872    0.9228    0.9504
3105.890    0.9028    0.9078
3105.908    0.8525    0.8406
3105.926    0.7713    0.7607
3105.945    0.7273    0.6696
3105.963    0.6347    0.5610
3105.981    0.4848    0.4207
3106.000    0.3010    0.2704
3106.018    0.1871    0.1814
3106.036    0.1824    0.1839
3106.054    0.2761    0.2875
3106.073    0.4501    0.4728
3106.091    0.6253    0.6418
3106.109    0.7070    0.7295
3106.128    0.7249    0.7188
3106.146    0.6973    0.6510
3106.164    0.5957    0.5587
3106.182    0.4587    0.4381
3106.201    0.2915    0.2836
3106.219    0.1550    0.1560
3106.237    0.0987    0.0969
3106.256    0.1245    0.1331
3106.274    0.2528    0.2588
3106.292    0.4363    0.4420
3106.310    0.6159    0.6270
3106.329    0.7589    0.7761
3106.347    0.8375    0.8634
3106.365    0.8931    0.9112
3106.384    0.9188    0.9369
3106.402    0.9264    0.9499
3106.420    0.9305    0.9563
# 006455  65  3105.251  3106.421
3105.251    0.8837    0.8141
3105.269    0.9039    0.8545
3105.287    0.8968    0.8644
3105.305    0.8964    0.8652
3105.324    0.8612    0.8664
3105.342    0.8555    0.8582
3105.360    0.7940    0.8272
3105.379    0.6995    0.7539
3105.397    0.5912    0.6286
3105.415    0.4050    0.4495
3105.433    0.2187    0.2589
3105.452    0.1041    0.1149
3105.470    0.0712    0.0665
3105.488    0.1279    0.0990
3105.507    0.1973    0.1870
3105.525    0.2462    0.2525
3105.543    0.2580    0.2564
3105.561    0.2572    0.2550
3105.580    0.3288    0.3403
3105.598    0.4538    0.4735
3105.616    0.5112    0.5228
3105.635    0.4212    0.4128
3105.653    0.2515    0.2508
3105.671    0.1442    0.1625
3105.689    0.1974    0.2038
3105.708    0.3741    0.3830
3105.726    0.5972    0.6149
3105.744    0.8126    0.8061
3105.763    0.8919    0.9133
3105.781    0.9443    0.9517
3105.799    0.9335    0.9652
3105.817    0.9491    0.9707
3105.836    0.9309    0.9721
3105.854    0.9449    0.9681
3105.872    0.9434    0.9506
3105.890    0.8884    0.9066
3105.909    0.8113    0.8279
3105.927    0.7823    0.7432
3105.945    0.7194    0.6633
3105.964    0.6567    0.5587
3105.982    0.4776    0.4158
3106.000    0.3033    0.2625
3106.018    0.1792    0.1625
3106.037    0.1704    0.1594
3106.055    0.2521    0.2655
3106.073    0.4204    0.4516
3106.092    0.5876    0.6433
3106.110    0.7133    0.7286
3106.128    0.7323    0.7066
3106.146    0.7021    0.6307
3106.165    0.6027    0.5365
3106.183    0.4502    0.4214
3106.201    0.2896    0.2733
3106.220    0.1447    0.1350
3106.238    0.0624    0.0766
3106.256    0.1187    0.1075
3106.274    0.2186    0.2291
3106.293    0.4129    0.4272
3106.311    0.5805    0.6182
3106.329    0.7354    0.7631
3106.348    0.7978    0.8566
3106.366    0.8652    0.9041
3106.384    0.9080    0.9290
3106.402    0.9116    0.9430
3106.421    0.9095    0.9508
# 007244  65  3105.250  3106.420
3105.250    0.8490    0.7982
3105.268    0.9014    0.8555
3105.286    0.9043    0.8796
3105.305    0.8770    0.8874
3105.323    0.8802    0.8870
3105.341    0.8800    0.8762
3105.359    0.8245    0.8455
3105.378    0.7475    0.7757
3105.396    0.6160    0.6586
3105.414    0.4420    0.4916
3105.433    0.2616    0.2992
3105.451    0.1355    0.1581
3105.469    0.1017    0.0944
3105.487    0.1247    0.1088
3105.506    0.1937    0.1748
3105.524    0.2533    0.2322
3105.542    0.2577    0.2535
3105.561    0.2456    0.2726
3105.579    0.3276    0.3421
3105.597    0.4423    0.4460
3105.615    0.4900    0.4968
3105.634    0.4357    0.4307
3105.652    0.2952    0.3050
3105.670    0.2191    0.2226
3105.689    0.2464    0.2569
3105.707    0.3934    0.4045
3105.725    0.6058    0.6059
3105.743    0.7561    0.7838
3105.762    0.8760    0.8989
3105.780    0.9337    0.9480
3105.798    0.9432    0.9669
3105.817    0.9521    0.9739
3105.835    0.9554    0.9748
3105.853    0.9732    0.9689
3105.871    0.9922    0.9495
3105.890    0.9194    0.9036
3105.908    0.8650    0.8346
3105.926    0.7861    0.7525
3105.944    0.7276    0.6671
3105.963    0.6355    0.5626
3105.981    0.4939    0.4376
3105.999    0.3422    0.3060
3106.018    0.2136    0.2114
3106.036    0.2210    0.2082
3106.054    0.2961    0.3022
3106.072    0.4472    0.4633
3106.091    0.6048    0.6286
3106.109    0.7117    0.7097
3106.127    0.7211    0.6998
3106.146    0.6622    0.6262
3106.164    0.5746    0.5291
3106.182    0.4429    0.4104
3106.200    0.2789    0.2757
3106.219    0.1539    0.1527
3106.237    0.0969    0.0959
3106.255    0.1178    0.1188
3106.274    0.2298    0.2329
3106.292    0.3927    0.4037
3106.310    0.5406    0.5869
3106.328    0.6790    0.7362
3106.347    0.7927    0.8387
3106.365    0.8610    0.8935
3106.383    0.8849    0.9234
3106.402    0.9066    0.9406
3106.420    0.9012    0.9489
# 007585  65  3105.255  3106.425
3105.255    0.8947    0.8219
3105.273    0.8960    0.8658
3105.291    0.9018    0.8825
3105.310    0.9020    0.8857
3105.328    0.8549    0.8792
3105.346    0.8140    0.8582
3105.365    0.7780    0.8085
3105.383    0.6742    0.7211
3105.401    0.5521    0.5828
3105.419    0.3590    0.4060
3105.438    0.1864    0.2266
3105.456    0.1143    0.1161
3105.474    0.0936    0.0856
3105.493    0.1469    0.1266
3105.511    0.2163    0.1937
3105.529    0.2546    0.2387
3105.547    0.2469    0.2541
3105.566    0.2730    0.2932
3105.584    0.3632    0.3884
3105.602    0.4879    0.4885
3105.621    0.4776    0.4975
3105.639    0.3864    0.3954
3105.657    0.2623    0.2709
3105.675    0.2262    0.2260
3105.694    0.3167    0.3133
3105.712    0.5140    0.4944
3105.730    0.7226    0.6944
3105.749    0.8238    0.8496
3105.767    0.8762    0.9264
3105.785    0.9283    0.9583
3105.803    0.9685    0.9705
3105.822    0.9687    0.9750
3105.840    0.9714    0.9734
3105.858    0.9748    0.9621
3105.877    0.9460    0.9283
3105.895    0.8474    0.8664
3105.913    0.8093    0.7811
3105.931    0.7610    0.6906
3105.950    0.6595    0.5963
3105.968    0.5700    0.4933
3105.986    0.4074    0.3712
3106.005    0.2744    0.2528
3106.023    0.2101    0.2004
3106.041    0.2347    0.2413
3106.059    0.3618    0.3728
3106.078    0.5023    0.5526
3106.096    0.6474    0.6786
3106.114    0.7073    0.7107
3106.133    0.6882    0.6572
3106.151    0.6229    0.5689
3106.169    0.5163    0.4669
3106.187    0.3674    0.3470
3106.206    0.2245    0.2130
3106.224    0.1185    0.1192
3106.242    0.0921    0.0938
3106.261    0.1476    0.1583
3106.279    0.2984    0.3005
3106.297    0.4733    0.4856
3106.315    0.6414    0.6596
3106.334    0.7428    0.7923
3106.352    0.8249    0.8678
3106.370    0.8598    0.9095
3106.388    0.9030    0.9324
3106.407    0.9120    0.9462
3106.425    0.9039    0.9515
# 007902  65  3105.250  3106.420
3105.250    0.8648    0.7784
3105.268    0.8756    0.8215
3105.287    0.8488    0.8375
3105.305    0.8253    0.8426
3105.323    0.8368    0.8443
3105.342    0.8217    0.8318
3105.360    0.7357    0.7905
3105.378    0.6467    0.7066
3105.396    0.5201    0.5727
3105.415    0.3598    0.3926
3105.433    0.2097    0.2284
3105.451    0.1084    0.1166
3105.470    0.0822    0.0799
3105.488    0.1354    0.1146
3105.506    0.2055    0.1821
3105.524    0.2423    0.2334
3105.543    0.2563    0.2517
3105.561    0.2572    0.2797
3105.579    0.3504    0.3593
3105.598    0.4218    0.4522
3105.616    0.4329    0.4559
3105.634    0.3472    0.3555
3105.652    0.2147    0.2285
3105.671    0.1833    0.1688
3105.689    0.2452    0.2289
3105.707    0.3943    0.3936
3105.726    0.6193    0.6157
3105.744    0.7849    0.7920
3105.762    0.8418    0.8962
3105.780    0.8855    0.9432
3105.799    0.9443    0.9618
3105.817    0.9462    0.9683
3105.835    0.9510    0.9676
3105.853    0.9412    0.9563
3105.872    0.9082    0.9198
3105.890    0.8678    0.8502
3105.908    0.7413    0.7521
3105.927    0.6947    0.6449
3105.945    0.6206    0.5526
3105.963    0.5271    0.4521
3105.981    0.3921    0.3314
3106.000    0.2495    0.2100
3106.018    0.1449    0.1460
3106.036    0.1496    0.1622
3106.055    0.2612    0.2733
3106.073    0.4132    0.4364
3106.091    0.5661    0.5829
3106.109    0.6217    0.6440
3106.128    0.6397    0.6087
3106.146    0.6079    0.5298
3106.164    0.4862    0.4423
3106.183    0.3628    0.3364
3106.201    0.2309    0.2220
3106.219    0.1140    0.1263
3106.237    0.0884    0.0885
3106.256    0.1259    0.1332
3106.274    0.2646    0.2537
3106.292    0.4144    0.4235
3106.311    0.5765    0.6072
3106.329    0.7310    0.7466
3106.347    0.8190    0.8395
3106.365    0.8387    0.8929
3106.384    0.8612    0.9230
3106.402    0.9009    0.9384
3106.420    0.8954    0.9451
# 007918  65  3105.250  3106.420
3105.250    0.8622    0.8052
3105.268    0.9089    0.8666
3105.286    0.9091    0.8906
3105.305    0.9095    0.8966
3105.323    0.8980    0.8945
3105.341    0.8734    0.8829
3105.360    0.8494    0.8509
3105.378    0.7838    0.7887
3105.396    0.6592    0.6794
3105.414    0.4813    0.5183
3105.433    0.2947    0.3240
3105.451    0.1543    0.1730
3105.469    0.0940    0.0962
3105.488    0.1107    0.1011
3105.506    0.1765    0.1604
3105.524    0.2455    0.2221
3105.542    0.2613    0.2483
3105.561    0.2487    0.2631
3105.579    0.3130    0.3259
3105.597    0.4197    0.4373
3105.616    0.4756    0.5149
3105.634    0.4590    0.4726
3105.652    0.3293    0.3489
3105.670    0.2385    0.2486
3105.689    0.2585    0.2589
3105.707    0.4021    0.3912
3105.725    0.5965    0.5894
3105.744    0.7579    0.7814
3105.762    0.8622    0.8960
3105.780    0.9179    0.9497
3105.798    0.9563    0.9703
3105.817    0.9730    0.9781
3105.835    0.9770    0.9799
3105.853    0.9712    0.9761
3105.872    0.9330    0.9594
3105.890    0.9129    0.9219
3105.908    0.8584    0.8582
3105.926    0.7800    0.7759
3105.945    0.7248    0.6797
3105.963    0.6583    0.5768
3105.981    0.5416    0.4544
3106.000    0.3712    0.3194
3106.018    0.2476    0.2278
3106.036    0.2114    0.2145
3106.054    0.2957    0.2990
3106.073    0.4453    0.4687
3106.091    0.5932    0.6353
3106.109    0.6974    0.7337
3106.128    0.7359    0.7367
3106.146    0.6945    0.6724
3106.164    0.6065    0.5772
3106.182    0.4843    0.4577
3106.201    0.3208    0.3087
3106.219    0.1747    0.1787
3106.237    0.1054    0.1050
3106.256    0.1207    0.1178
3106.274    0.2187    0.2221
3106.292    0.3857    0.3967
3106.310    0.5587    0.5903
3106.329    0.7133    0.7560
3106.347    0.8266    0.8553
3106.365    0.8945    0.9095
3106.384    0.9190    0.9386
3106.402    0.9419    0.9530
3106.420    0.9447    0.9605
# 008486  65  3105.251  3106.421
3105.251    0.8529    0.7896
3105.269    0.9012    0.8582
3105.287    0.9324    0.8902
3105.305    0.9175    0.9020
3105.324    0.9024    0.9043
3105.342    0.8817    0.8964
3105.360    0.8618    0.8712
3105.379    0.7677    0.8113
3105.397    0.6513    0.7034
3105.415    0.5014    0.5364
3105.433    0.2928    0.3406
3105.452    0.1574    0.1721
3105.470    0.1005    0.0991
3105.488    0.1343    0.1153
3105.506    0.2029    0.1860
3105.525    0.2547    0.2492
3105.543    0.2632    0.2570
3105.561    0.2444    0.2564
3105.580    0.3157    0.3261
3105.598    0.4527    0.4503
3105.616    0.5153    0.5254
3105.634    0.4537    0.4721
3105.653    0.2928    0.3280
3105.671    0.2309    0.2339
3105.689    0.2958    0.2626
3105.708    0.4384    0.4249
3105.726    0.6042    0.6340
3105.744    0.7447    0.8097
3105.762    0.8654    0.9116
3105.781    0.9160    0.9563
3105.799    0.9152    0.9710
3105.817    0.9552    0.9761
3105.836    0.9876    0.9770
3105.854    0.9572    0.9727
3105.872    0.9838    0.9570
3105.890    0.9634    0.9202
3105.909    0.9001    0.8543
3105.927    0.8412    0.7771
3105.945    0.7539    0.6955
3105.964    0.6888    0.5943
3105.982    0.5351    0.4690
3106.000    0.3726    0.3322
3106.018    0.2548    0.2333
3106.037    0.2252    0.2243
3106.055    0.2934    0.3233
3106.073    0.4534    0.4922
3106.092    0.6063    0.6599
3106.110    0.6806    0.7357
3106.128    0.7016    0.7176
3106.146    0.6874    0.6412
3106.165    0.5918    0.5319
3106.183    0.4321    0.4052
3106.201    0.2923    0.2637
3106.220    0.1404    0.1376
3106.238    0.0682    0.0801
3106.256    0.1059    0.0990
3106.274    0.1879    0.1991
3106.293    0.3764    0.3768
3106.311    0.5286    0.5639
3106.329    0.7027    0.7171
3106.348    0.8360    0.8222
3106.366    0.8782    0.8790
3106.384    0.8474    0.9112
3106.402    0.8923    0.9303
3106.421    0.9133    0.9417
# 009172  65  3105.250  3106.420
3105.250    0.8488    0.7743
3105.268    0.8855    0.8327
3105.287    0.9164    0.8644
3105.305    0.8999    0.8730
3105.323    0.8578    0.8648
3105.341    0.8398    0.8375
3105.360    0.7423    0.7804
3105.378    0.6323    0.6902
3105.396    0.5164    0.5634
3105.415    0.3673    0.4055
3105.433    0.2355    0.2640
3105.451    0.1553    0.1626
3105.469    0.1181    0.1187
3105.488    0.1485    0.1288
3105.506    0.2101    0.1684
3105.524    0.2365    0.2127
3105.543    0.2371    0.2575
3105.561    0.2792    0.3100
3105.579    0.3721    0.3771
3105.597    0.4120    0.4351
3105.616    0.4082    0.4446
3105.634    0.3638    0.3955
3105.652    0.3002    0.3287
3105.671    0.3041    0.3051
3105.689    0.3783    0.3650
3105.707    0.4953    0.4953
3105.725    0.6409    0.6525
3105.744    0.7616    0.7963
3105.762    0.8517    0.8872
3105.780    0.9012    0.9367
3105.799    0.9410    0.9598
3105.817    0.9598    0.9669
3105.835    0.9546    0.9638
3105.853    0.9181    0.9486
3105.872    0.9005    0.9131
3105.890    0.8712    0.8572
3105.908    0.8241    0.7834
3105.927    0.7511    0.6942
3105.945    0.6794    0.6034
3105.963    0.5980    0.5049
3105.981    0.4465    0.4022
3106.000    0.3410    0.3100
3106.018    0.2820    0.2695
3106.036    0.3016    0.2970
3106.055    0.3791    0.3951
3106.073    0.4992    0.5157
3106.091    0.6005    0.6128
3106.109    0.6497    0.6507
3106.128    0.6545    0.6217
3106.146    0.6046    0.5476
3106.164    0.4856    0.4485
3106.183    0.3607    0.3327
3106.201    0.2462    0.2292
3106.219    0.1463    0.1551
3106.237    0.1246    0.1333
3106.256    0.1848    0.1813
3106.274    0.2842    0.2899
3106.292    0.4141    0.4373
3106.311    0.5780    0.5980
3106.329    0.6852    0.7254
3106.347    0.7847    0.8164
3106.365    0.8420    0.8744
3106.384    0.8592    0.9101
3106.402    0.8978    0.9283
3106.420    0.8886    0.9337
# 009349  65  3105.250  3106.420
3105.250    0.8616    0.8080
3105.269    0.8954    0.8584
3105.287    0.8890    0.8766
3105.305    0.8684    0.8796
3105.323    0.8720    0.8732
3105.342    0.8455    0.8509
3105.360    0.7903    0.8046
3105.378    0.7031    0.7203
3105.396    0.5539    0.5872
3105.415    0.3818    0.4058
3105.433    0.2137    0.2380
3105.451    0.1070    0.1223
3105.470    0.0838    0.0818
3105.488    0.1366    0.1121
3105.506    0.2013    0.1760
3105.524    0.2359    0.2282
3105.543    0.2400    0.2525
3105.561    0.2783    0.2880
3105.579    0.3645    0.3755
3105.598    0.4841    0.4826
3105.616    0.4762    0.5057
3105.634    0.3902    0.4200
3105.652    0.2642    0.2949
3105.671    0.2365    0.2324
3105.689    0.3028    0.2952
3105.707    0.4540    0.4604
3105.726    0.6465    0.6702
3105.744    0.8037    0.8266
3105.762    0.8706    0.9154
3105.780    0.9112    0.9539
3105.799    0.9572    0.9689
3105.817    0.9324    0.9741
3105.835    0.9367    0.9736
3105.854    0.9678    0.9645
3105.872    0.9524    0.9382
3105.890    0.9018    0.8859
3105.908    0.8480    0.8089
3105.927    0.7704    0.7158
3105.945    0.7219    0.6236
3105.963    0.6132    0.5182
3105.981    0.4577    0.3946
3106.000    0.3211    0.2711
3106.018    0.2254    0.2068
3106.036    0.2148    0.2306
3106.055    0.3459    0.3552
3106.073    0.5022    0.5226
3106.091    0.6353    0.6616
3106.109    0.6817    0.7155
3106.128    0.6773    0.6794
3106.146    0.6480    0.5961
3106.164    0.5267    0.4919
3106.183    0.3804    0.3620
3106.201    0.2472    0.2314
3106.219    0.1306    0.1297
3106.237    0.0872    0.0917
3106.256    0.1453    0.1389
3106.274    0.2526    0.2655
3106.292    0.4272    0.4436
3106.311    0.6086    0.6314
3106.329    0.7132    0.7668
3106.347    0.7956    0.8523
3106.365    0.8704    0.9005
3106.384    0.8954    0.9283
3106.402    0.9147    0.9432
3106.420    0.8987    0.9506
# 009519  65  3105.255  3106.425
3105.255    0.7581    0.7411
3105.273    0.8113    0.7918
3105.291    0.8308    0.8188
3105.309    0.8153    0.8215
3105.328    0.8156    0.7978
3105.346    0.7577    0.7499
3105.364    0.6674    0.6784
3105.382    0.5927    0.5867
3105.401    0.4690    0.4767
3105.419    0.3406    0.3720
3105.437    0.2666    0.2804
3105.456    0.2097    0.2101
3105.474    0.1802    0.1741
3105.492    0.1747    0.1671
3105.510    0.1987    0.1840
3105.529    0.2232    0.2203
3105.547    0.2672    0.2650
3105.565    0.3135    0.3125
3105.584    0.3525    0.3569
3105.602    0.3800    0.3865
3105.620    0.3841    0.4018
3105.638    0.3714    0.4092
3105.657    0.3853    0.4226
3105.675    0.4585    0.4551
3105.693    0.5316    0.5140
3105.712    0.5998    0.6006
3105.730    0.6702    0.6928
3105.748    0.7854    0.7798
3105.766    0.8243    0.8507
3105.785    0.8792    0.9026
3105.803    0.8915    0.9300
3105.821    0.9209    0.9389
3105.840    0.9036    0.9303
3105.858    0.8880    0.9059
3105.876    0.8494    0.8662
3105.894    0.8318    0.8115
3105.913    0.7887    0.7401
3105.931    0.7029    0.6636
3105.949    0.6257    0.5843
3105.968    0.5458    0.5059
3105.986    0.4726    0.4468
3106.004    0.4193    0.4123
3106.022    0.4050    0.4086
3106.041    0.4465    0.4372
3106.059    0.4739    0.4845
3106.077    0.5377    0.5344
3106.095    0.5876    0.5690
3106.114    0.6027    0.5742
3106.132    0.5764    0.5451
3106.150    0.4943    0.4875
3106.169    0.4348    0.4087
3106.187    0.3354    0.3325
3106.205    0.2537    0.2711
3106.223    0.2337    0.2387
3106.242    0.2350    0.2459
3106.260    0.3027    0.2944
3106.278    0.3899    0.3772
3106.297    0.4738    0.4876
3106.315    0.5845    0.5977
3106.333    0.7107    0.6986
3106.351    0.8004    0.7813
3106.370    0.8207    0.8445
3106.388    0.8566    0.8815
3106.406    0.8562    0.8974
3106.425    0.8393    0.8908
# 009829  65  3105.255  3106.425
3105.255    0.9211    0.8582
3105.274    0.9066    0.8718
3105.292    0.8906    0.8710
3105.310    0.8746    0.8720
3105.328    0.8561    0.8704
3105.347    0.8397    0.8502
3105.365    0.7949    0.7974
3105.383    0.6486    0.6955
3105.402    0.4875    0.5269
3105.420    0.3151    0.3359
3105.438    0.1649    0.1731
3105.456    0.0858    0.0867
3105.475    0.0972    0.0920
3105.493    0.1860    0.1687
3105.511    0.2653    0.2569
3105.530    0.2959    0.2907
3105.548    0.2737    0.2839
3105.566    0.3252    0.3295
3105.584    0.4520    0.4487
3105.603    0.5406    0.5391
3105.621    0.4697    0.4833
3105.639    0.3061    0.3266
3105.658    0.1835    0.1912
3105.676    0.1830    0.1809
3105.694    0.2946    0.3030
3105.712    0.5083    0.5175
3105.731    0.7083    0.7440
3105.749    0.8457    0.8817
3105.767    0.9211    0.9430
3105.785    0.9603    0.9647
3105.804    0.9663    0.9727
3105.822    0.9550    0.9754
3105.840    0.9954    0.9739
3105.859    0.9629    0.9625
3105.877    0.9260    0.9311
3105.895    0.8541    0.8714
3105.913    0.8091    0.7934
3105.932    0.7427    0.7102
3105.950    0.6816    0.6207
3105.968    0.5416    0.4919
3105.987    0.3615    0.3241
3106.005    0.2160    0.1955
3106.023    0.1545    0.1505
3106.041    0.2089    0.2104
3106.060    0.3600    0.3773
3106.078    0.5513    0.5721
3106.096    0.6966    0.7094
3106.115    0.7575    0.7389
3106.133    0.7365    0.6871
3106.151    0.6631    0.6083
3106.169    0.5405    0.5085
3106.188    0.3686    0.3609
3106.206    0.2134    0.2084
3106.224    0.0997    0.1075
3106.243    0.0991    0.0998
3106.261    0.2057    0.1929
3106.279    0.3538    0.3643
3106.297    0.5335    0.5610
3106.316    0.6957    0.7345
3106.334    0.7861    0.8424
3106.352    0.8788    0.9026
3106.371    0.9230    0.9343
3106.389    0.9236    0.9495
3106.407    0.9391    0.9576
3106.425    0.9256    0.9603
# 010321  65  3105.255  3106.425
3105.255    0.8750    0.8183
3105.273    0.8890    0.8545
3105.292    0.8902    0.8684
3105.310    0.8734    0.8674
3105.328    0.8429    0.8535
3105.346    0.8125    0.8196
3105.365    0.7278    0.7499
3105.383    0.5963    0.6406
3105.401    0.4500    0.4914
3105.420    0.2938    0.3182
3105.438    0.1632    0.1821
3105.456    0.0964    0.1067
3105.474    0.1169    0.0990
3105.493    0.1780    0.1435
3105.511    0.2135    0.1984
3105.529    0.2323    0.2379
3105.548    0.2543    0.2733
3105.566    0.3130    0.3339
3105.584    0.4170    0.4185
3105.602    0.4740    0.4715
3105.621    0.4291    0.4373
3105.639    0.3121    0.3392
3105.657    0.2491    0.2563
3105.676    0.2705    0.2630
3105.694    0.3672    0.3764
3105.712    0.5476    0.5535
3105.730    0.7049    0.7288
3105.749    0.8188    0.8596
3105.767    0.8851    0.9253
3105.785    0.9294    0.9543
3105.804    0.9328    0.9661
3105.822    0.9590    0.9683
3105.840    0.9524    0.9627
3105.858    0.9154    0.9428
3105.877    0.9026    0.8972
3105.895    0.8682    0.8287
3105.913    0.7883    0.7459
3105.932    0.7337    0.6557
3105.950    0.6446    0.5643
3105.968    0.5389    0.4560
3105.986    0.3776    0.3383
3106.005    0.2664    0.2422
3106.023    0.2291    0.2211
3106.041    0.2740    0.2875
3106.059    0.3952    0.4213
3106.078    0.5315    0.5727
3106.096    0.6295    0.6605
3106.114    0.6797    0.6671
3106.133    0.6421    0.6065
3106.151    0.5723    0.5174
3106.169    0.4368    0.4118
3106.187    0.3068    0.2952
3106.206    0.1901    0.1818
3106.224    0.1094    0.1180
3106.242    0.1249    0.1229
3106.261    0.2118    0.2112
3106.279    0.3516    0.3575
3106.297    0.4993    0.5274
3106.315    0.6495    0.6795
3106.334    0.7535    0.7960
3106.352    0.8391    0.8646
3106.370    0.8810    0.9043
3106.389    0.8956    0.9277
3106.407    0.9047    0.9391
3106.425    0.8950    0.9393
# 011728  65  3105.250  3106.420
3105.250    0.8614    0.8125
3105.269    0.9112    0.8652
3105.287    0.8995    0.8827
3105.305    0.8810    0.8853
3105.323    0.8878    0.8806
3105.342    0.8644    0.8636
3105.360    0.8017    0.8257
3105.378    0.7372    0.7535
3105.397    0.5890    0.6246
3105.415    0.4016    0.4536
3105.433    0.2375    0.2719
3105.451    0.1258    0.1343
3105.470    0.0687    0.0727
3105.488    0.1063    0.0916
3105.506    0.1986    0.1584
3105.525    0.2441    0.2254
3105.543    0.2380    0.2488
3105.561    0.2590    0.2673
3105.579    0.3273    0.3434
3105.598    0.4528    0.4703
3105.616    0.5062    0.5286
3105.634    0.4276    0.4575
3105.653    0.2885    0.3063
3105.671    0.2115    0.2148
3105.689    0.2508    0.2491
3105.707    0.4076    0.4061
3105.726    0.6275    0.6304
3105.744    0.7936    0.8072
3105.762    0.8696    0.9082
3105.781    0.9181    0.9530
3105.799    0.9515    0.9685
3105.817    0.9475    0.9748
3105.835    0.9672    0.9761
3105.854    0.9548    0.9698
3105.872    0.9256    0.9471
3105.890    0.8999    0.8945
3105.909    0.8507    0.8050
3105.927    0.7509    0.7088
3105.945    0.6917    0.6219
3105.963    0.6150    0.5332
3105.982    0.5048    0.4141
3106.000    0.3187    0.2893
3106.018    0.2209    0.2021
3106.036    0.2110    0.2005
3106.055    0.2990    0.3112
3106.073    0.4445    0.4876
3106.091    0.5808    0.6509
3106.110    0.7068    0.7248
3106.128    0.7081    0.6920
3106.146    0.6396    0.6088
3106.164    0.5739    0.5175
3106.183    0.4428    0.4070
3106.201    0.2944    0.2776
3106.219    0.1593    0.1563
3106.238    0.0927    0.0922
3106.256    0.1146    0.1215
3106.274    0.2408    0.2433
3106.292    0.4193    0.4306
3106.311    0.5860    0.6337
3106.329    0.7253    0.7784
3106.347    0.8228    0.8664
3106.366    0.8668    0.9154
3106.384    0.9055    0.9391
3106.402    0.9384    0.9521
3106.420    0.9232    0.9590
# 012067  65  3105.250  3106.420
3105.250    0.8515    0.7645
3105.268    0.8861    0.8255
3105.286    0.8929    0.8549
3105.305    0.8370    0.8616
3105.323    0.8551    0.8533
3105.341    0.8048    0.8302
3105.360    0.7399    0.7823
3105.378    0.6625    0.7045
3105.396    0.5466    0.5874
3105.414    0.4071    0.4349
3105.433    0.2442    0.2662
3105.451    0.1294    0.1405
3105.469    0.0704    0.0750
3105.488    0.0813    0.0730
3105.506    0.1401    0.1171
3105.524    0.2097    0.1754
3105.542    0.2402    0.2206
3105.561    0.2438    0.2630
3105.579    0.2983    0.3338
3105.597    0.3960    0.4330
3105.616    0.4721    0.4974
3105.634    0.4238    0.4581
3105.652    0.3075    0.3449
3105.670    0.2416    0.2491
3105.689    0.2605    0.2549
3105.707    0.3997    0.3788
3105.725    0.5825    0.5683
3105.744    0.7374    0.7560
3105.762    0.8054    0.8724
3105.780    0.8654    0.9309
3105.798    0.9194    0.9561
3105.817    0.9716    0.9672
3105.835    0.9432    0.9696
3105.853    0.9194    0.9627
3105.872    0.8849    0.9348
3105.890    0.8572    0.8744
3105.908    0.7952    0.7789
3105.926    0.7055    0.6682
3105.945    0.6780    0.5636
3105.963    0.5940    0.4785
3105.981    0.4725    0.3887
3106.000    0.3354    0.2860
3106.018    0.2391    0.2124
3106.036    0.2071    0.2049
3106.054    0.2700    0.2866
3106.073    0.4094    0.4460
3106.091    0.5539    0.5954
3106.109    0.6563    0.6694
3106.128    0.6292    0.6433
3106.146    0.5969    0.5595
3106.164    0.5302    0.4670
3106.182    0.4249    0.3760
3106.201    0.2830    0.2690
3106.219    0.1601    0.1686
3106.237    0.1114    0.1070
3106.255    0.1055    0.1176
3106.274    0.2255    0.2208
3106.292    0.3849    0.3872
3106.310    0.5413    0.5725
3106.329    0.7081    0.7354
3106.347    0.7757    0.8373
3106.365    0.8614    0.8960
3106.383    0.9012    0.9275
3106.402    0.8668    0.9454
3106.420    0.9084    0.9546
# 014614  65  3105.255  3106.425
3105.255    0.8778    0.8453
3105.273    0.8966    0.8732
3105.292    0.8610    0.8796
3105.310    0.8730    0.8796
3105.328    0.8700    0.8752
3105.346    0.8343    0.8564
3105.365    0.7991    0.8067
3105.383    0.6992    0.7156
3105.401    0.5482    0.5723
3105.420    0.3631    0.3828
3105.438    0.1940    0.2164
3105.456    0.1040    0.1125
3105.474    0.1003    0.0908
3105.493    0.1610    0.1428
3105.511    0.2285    0.2172
3105.529    0.2644    0.2618
3105.548    0.2599    0.2731
3105.566    0.2958    0.3114
3105.584    0.4161    0.4093
3105.602    0.5145    0.5036
3105.621    0.4878    0.4952
3105.639    0.3617    0.3785
3105.657    0.2450    0.2507
3105.676    0.2211    0.2102
3105.694    0.3090    0.2994
3105.712    0.4936    0.4846
3105.730    0.6965    0.6907
3105.749    0.8302    0.8513
3105.767    0.8997    0.9300
3105.785    0.9495    0.9618
3105.804    0.9504    0.9736
3105.822    0.9537    0.9772
3105.840    0.9526    0.9761
3105.858    0.9550    0.9665
3105.877    0.9211    0.9371
3105.895    0.8859    0.8831
3105.913    0.8389    0.8069
3105.932    0.7610    0.7163
3105.950    0.6733    0.6212
3105.968    0.5809    0.5028
3105.986    0.4284    0.3638
3106.005    0.2640    0.2355
3106.023    0.1789    0.1812
3106.041    0.2033    0.2223
3106.060    0.3417    0.3653
3106.078    0.5155    0.5441
3106.096    0.6483    0.6850
3106.114    0.7256    0.7343
3106.133    0.7097    0.6966
3106.151    0.6518    0.6176
3106.169    0.5370    0.5152
3106.188    0.3940    0.3769
3106.206    0.2309    0.2347
3106.224    0.1309    0.1303
3106.242    0.1007    0.1035
3106.261    0.1777    0.1754
3106.279    0.3421    0.3272
3106.297    0.4939    0.5177
3106.316    0.6657    0.6995
3106.334    0.8000    0.8198
3106.352    0.8839    0.8904
3106.370    0.9091    0.9277
3106.389    0.9207    0.9475
3106.407    0.9103    0.9574
3106.425    0.9417    0.9609
# 014623  65  3105.254  3106.424
3105.254    0.8736    0.7965
3105.273    0.9179    0.8519
3105.291    0.9139    0.8768
3105.309    0.8806    0.8817
3105.328    0.8344    0.8688
3105.346    0.8266    0.8364
3105.364    0.7451    0.7762
3105.382    0.6291    0.6790
3105.401    0.4680    0.5354
3105.419    0.3232    0.3783
3105.437    0.2150    0.2352
3105.456    0.1521    0.1365
3105.474    0.1066    0.1072
3105.492    0.1456    0.1297
3105.510    0.1997    0.1763
3105.529    0.2386    0.2240
3105.547    0.2658    0.2657
3105.565    0.2966    0.3226
3105.584    0.3766    0.4031
3105.602    0.4468    0.4629
3105.620    0.4428    0.4614
3105.638    0.3681    0.3966
3105.657    0.2954    0.3190
3105.675    0.3070    0.3074
3105.693    0.4020    0.3873
3105.711    0.5564    0.5357
3105.730    0.7343    0.7065
3105.748    0.8041    0.8331
3105.766    0.8682    0.9103
3105.785    0.9171    0.9502
3105.803    0.9315    0.9656
3105.821    0.9528    0.9698
3105.839    0.9517    0.9645
3105.858    0.9705    0.9432
3105.876    0.8980    0.9003
3105.894    0.8289    0.8325
3105.913    0.7656    0.7422
3105.931    0.6828    0.6522
3105.949    0.6519    0.5629
3105.967    0.5571    0.4699
3105.986    0.4150    0.3686
3106.004    0.3060    0.2913
3106.022    0.2696    0.2653
3106.041    0.3031    0.3172
3106.059    0.4129    0.4294
3106.077    0.5449    0.5559
3106.095    0.6334    0.6415
3106.114    0.6708    0.6549
3106.132    0.6516    0.6033
3106.150    0.5679    0.5167
3106.169    0.4523    0.4092
3106.187    0.3186    0.3017
3106.205    0.2075    0.2026
3106.223    0.1285    0.1359
3106.242    0.1182    0.1278
3106.260    0.1915    0.1918
3106.278    0.3280    0.3181
3106.296    0.4694    0.4780
3106.315    0.6039    0.6414
3106.333    0.7396    0.7623
3106.351    0.8204    0.8431
3106.370    0.8658    0.8941
3106.388    0.8664    0.9215
3106.406    0.8666    0.9363
3106.424    0.8904    0.9397
# 015062  65  3105.255  3106.426
3105.255    0.8943    0.8533
3105.274    0.9112    0.8778
3105.292    0.9016    0.8813
3105.310    0.9034    0.8835
3105.328    0.8738    0.8861
3105.347    0.8640    0.8762
3105.365    0.8466    0.8402
3105.383    0.7425    0.7623
3105.402    0.5955    0.6169
3105.420    0.3991    0.4290
3105.438    0.2295    0.2436
3105.456    0.1248    0.1241
3105.475    0.1042    0.1043
3105.493    0.1835    0.1738
3105.511    0.2902    0.2684
3105.530    0.3166    0.3093
3105.548    0.2883    0.2906
3105.566    0.3096    0.3085
3105.584    0.4177    0.4138
3105.603    0.4969    0.5299
3105.621    0.4682    0.5174
3105.639    0.3554    0.3807
3105.658    0.2273    0.2289
3105.676    0.1888    0.1872
3105.694    0.2887    0.2787
3105.712    0.4674    0.4753
3105.731    0.6883    0.7058
3105.749    0.8511    0.8602
3105.767    0.9007    0.9352
3105.786    0.9275    0.9636
3105.804    0.9380    0.9723
3105.822    0.9616    0.9757
3105.840    0.9669    0.9754
3105.859    0.9802    0.9694
3105.877    0.9559    0.9506
3105.895    0.9145    0.9114
3105.914    0.8574    0.8498
3105.932    0.8054    0.7813
3105.950    0.7713    0.6955
3105.968    0.6247    0.5686
3105.987    0.4292    0.3935
3106.005    0.2536    0.2434
3106.023    0.1709    0.1705
3106.042    0.2054    0.2089
3106.060    0.3597    0.3501
3106.078    0.5300    0.5428
3106.096    0.6997    0.7008
3106.115    0.7802    0.7651
3106.133    0.7577    0.7384
3106.151    0.7006    0.6667
3106.170    0.5853    0.5569
3106.188    0.4150    0.4111
3106.206    0.2523    0.2479
3106.224    0.1305    0.1280
3106.243    0.0900    0.0952
3106.261    0.1657    0.1635
3106.279    0.3051    0.3162
3106.298    0.5158    0.5195
3106.316    0.6861    0.6912
3106.334    0.7829    0.8111
3106.352    0.8486    0.8819
3106.371    0.8913    0.9209
3106.389    0.9228    0.9399
3106.407    0.9292    0.9506
3106.426    0.9361    0.9552
# 015442  65  3105.250  3106.420
3105.250    0.8348    0.8059
3105.268    0.8644    0.8480
3105.287    0.8580    0.8582
3105.305    0.8549    0.8570
3105.323    0.8796    0.8568
3105.342    0.8533    0.8500
3105.360    0.8076    0.8219
3105.378    0.7523    0.7581
3105.396    0.6243    0.6449
3105.415    0.4422    0.4712
3105.433    0.2639    0.2893
3105.451    0.1327    0.1460
3105.470    0.0783    0.0788
3105.488    0.1078    0.0996
3105.506    0.1960    0.1773
3105.524    0.2823    0.2530
3105.543    0.2784    0.2756
3105.561    0.2582    0.2780
3105.579    0.3340    0.3417
3105.598    0.4790    0.4678
3105.616    0.4939    0.5261
3105.634    0.4272    0.4474
3105.652    0.2850    0.2928
3105.671    0.1772    0.1806
3105.689    0.2066    0.1968
3105.707    0.3472    0.3393
3105.725    0.5559    0.5576
3105.744    0.7705    0.7697
3105.762    0.8426    0.8904
3105.780    0.8966    0.9425
3105.799    0.9298    0.9621
3105.817    0.9636    0.9689
3105.835    0.9627    0.9712
3105.853    0.9607    0.9687
3105.872    0.9399    0.9543
3105.890    0.9112    0.9188
3105.908    0.8576    0.8566
3105.927    0.7991    0.7754
3105.945    0.7420    0.6961
3105.963    0.6654    0.5990
3105.981    0.5161    0.4611
3106.000    0.3340    0.2953
3106.018    0.1997    0.1813
3106.036    0.1567    0.1561
3106.055    0.2269    0.2425
3106.073    0.3793    0.4125
3106.091    0.5733    0.5990
3106.109    0.7000    0.7153
3106.128    0.7249    0.7264
3106.146    0.7109    0.6683
3106.164    0.6417    0.5864
3106.183    0.5069    0.4727
3106.201    0.3340    0.3283
3106.219    0.1818    0.1848
3106.237    0.0994    0.1013
3106.256    0.1161    0.1133
3106.274    0.2164    0.2213
3106.292    0.3865    0.3966
3106.310    0.5675    0.5853
3106.329    0.7147    0.7459
3106.347    0.8145    0.8447
3106.365    0.8668    0.9001
3106.384    0.8950    0.9300
3106.402    0.9313    0.9447
3106.420    0.9341    0.9528
# 016405  65  3105.255  3106.425
3105.255    0.9296    0.8281
3105.273    0.9356    0.8648
3105.291    0.8993    0.8762
3105.310    0.8772    0.8722
3105.328    0.8459    0.8547
3105.346    0.8030    0.8179
3105.365    0.7249    0.7482
3105.383    0.5837    0.6424
3105.401    0.4224    0.4949
3105.419    0.2609    0.3268
3105.438    0.1605    0.1730
3105.456    0.0884    0.0870
3105.474    0.0710    0.0674
3105.493    0.1264    0.1032
3105.511    0.1951    0.1595
3105.529    0.2318    0.2043
3105.547    0.2139    0.2359
3105.566    0.2592    0.2951
3105.584    0.3704    0.3935
3105.602    0.4722    0.4798
3105.620    0.4497    0.4780
3105.639    0.3348    0.3739
3105.657    0.2457    0.2642
3105.675    0.2515    0.2381
3105.694    0.3501    0.3399
3105.712    0.5339    0.5226
3105.730    0.7008    0.7124
3105.748    0.8043    0.8490
3105.767    0.8636    0.9251
3105.785    0.8813    0.9563
3105.803    0.9292    0.9696
3105.822    0.9345    0.9743
3105.840    0.9389    0.9701
3105.858    0.9467    0.9489
3105.876    0.9129    0.8968
3105.895    0.8149    0.7997
3105.913    0.6979    0.6827
3105.931    0.6362    0.5720
3105.950    0.5742    0.4758
3105.968    0.4804    0.3895
3105.986    0.3508    0.2980
3106.004    0.2525    0.2201
3106.023    0.1903    0.1959
3106.041    0.2503    0.2597
3106.059    0.3867    0.4010
3106.078    0.5554    0.5699
3106.096    0.6465    0.6663
3106.114    0.6537    0.6613
3106.132    0.6166    0.5830
3106.151    0.5474    0.4815
3106.169    0.4557    0.3911
3106.187    0.3272    0.2942
3106.206    0.1895    0.1861
3106.224    0.1112    0.1125
3106.242    0.0998    0.1049
3106.260    0.1696    0.1828
3106.279    0.3462    0.3489
3106.297    0.5289    0.5410
3106.315    0.6630    0.7107
3106.334    0.7775    0.8325
3106.352    0.8521    0.8976
3106.370    0.8855    0.9313
3106.388    0.9080    0.9491
3106.407    0.9093    0.9592
3106.425    0.8884    0.9616
# 017336  65  3105.255  3106.425
3105.255    0.8917    0.8352
3105.273    0.8976    0.8608
3105.292    0.8706    0.8652
3105.310    0.8616    0.8648
3105.328    0.8640    0.8600
3105.347    0.8318    0.8375
3105.365    0.7832    0.7858
3105.383    0.6703    0.6893
3105.401    0.4929    0.5390
3105.420    0.3181    0.3442
3105.438    0.1611    0.1806
3105.456    0.0835    0.0867
3105.475    0.0823    0.0775
3105.493    0.1584    0.1376
3105.511    0.2443    0.2179
3105.529    0.2611    0.2583
3105.548    0.2523    0.2584
3105.566    0.2881    0.2972
3105.584    0.4011    0.4101
3105.603    0.4910    0.5162
3105.621    0.4463    0.4885
3105.639    0.3274    0.3473
3105.657    0.2103    0.2111
3105.676    0.1986    0.1816
3105.694    0.2933    0.2903
3105.712    0.5113    0.4964
3105.731    0.7258    0.7229
3105.749    0.8318    0.8662
3105.767    0.8857    0.9330
3105.785    0.9410    0.9579
3105.804    0.9335    0.9674
3105.822    0.9517    0.9707
3105.840    0.9493    0.9701
3105.858    0.9513    0.9603
3105.877    0.9247    0.9285
3105.895    0.8502    0.8684
3105.913    0.7958    0.7874
3105.932    0.7579    0.7026
3105.950    0.6906    0.6202
3105.968    0.5744    0.5055
3105.986    0.3837    0.3560
3106.005    0.2361    0.2154
3106.023    0.1708    0.1596
3106.041    0.1977    0.2086
3106.060    0.3324    0.3667
3106.078    0.5161    0.5569
3106.096    0.6476    0.6939
3106.114    0.7129    0.7248
3106.133    0.7089    0.6687
3106.151    0.6390    0.5861
3106.169    0.5354    0.4897
3106.188    0.3800    0.3536
3106.206    0.2169    0.2098
3106.224    0.1062    0.1085
3106.242    0.0836    0.0893
3106.261    0.1593    0.1699
3106.279    0.3395    0.3292
3106.297    0.5175    0.5225
3106.316    0.6798    0.7002
3106.334    0.7885    0.8147
3106.352    0.8642    0.8815
3106.370    0.9145    0.9171
3106.389    0.9095    0.9371
3106.407    0.9213    0.9478
3106.425    0.9320    0.9519
# 018261  65  3105.254  3106.424
3105.254    0.9112    0.8555
3105.273    0.8968    0.8847
3105.291    0.8758    0.8921
3105.309    0.8841    0.8902
3105.328    0.8802    0.8774
3105.346    0.8426    0.8472
3105.364    0.7670    0.7878
3105.382    0.6858    0.6856
3105.401    0.5232    0.5271
3105.419    0.3258    0.3526
3105.437    0.1874    0.2019
3105.455    0.1076    0.1175
3105.474    0.1225    0.1138
3105.492    0.1844    0.1674
3105.510    0.2532    0.2278
3105.529    0.2669    0.2591
3105.547    0.2598    0.2773
3105.565    0.3196    0.3355
3105.583    0.4441    0.4374
3105.602    0.5005    0.5138
3105.620    0.4699    0.4841
3105.638    0.3593    0.3736
3105.657    0.2591    0.2718
3105.675    0.2684    0.2752
3105.693    0.3955    0.3937
3105.711    0.5792    0.5797
3105.730    0.7300    0.7668
3105.748    0.8400    0.8843
3105.766    0.8983    0.9430
3105.785    0.9570    0.9674
3105.803    0.9865    0.9757
3105.821    0.9592    0.9779
3105.839    0.9546    0.9743
3105.858    0.9521    0.9590
3105.876    0.9384    0.9251
3105.894    0.9014    0.8680
3105.913    0.8389    0.7880
3105.931    0.7730    0.7016
3105.949    0.6845    0.6021
3105.967    0.5453    0.4829
3105.986    0.4023    0.3488
3106.004    0.2641    0.2529
3106.022    0.2312    0.2315
3106.040    0.3200    0.3055
3106.059    0.4492    0.4634
3106.077    0.5790    0.6233
3106.095    0.6801    0.7246
3106.114    0.7321    0.7384
3106.132    0.6925    0.6845
3106.150    0.6334    0.5955
3106.168    0.5082    0.4815
3106.187    0.3361    0.3378
3106.205    0.1990    0.2075
3106.223    0.1304    0.1273
3106.242    0.1418    0.1316
3106.260    0.2259    0.2277
3106.278    0.3718    0.3918
3106.296    0.5504    0.5761
3106.315    0.7129    0.7386
3106.333    0.8102    0.8406
3106.351    0.8574    0.8993
3106.370    0.9137    0.9320
3106.388    0.9434    0.9482
3106.406    0.9382    0.9568
3106.424    0.9162    0.9572
# 019793  65  3105.255  3106.425
3105.255    0.8183    0.7595
3105.273    0.8360    0.8084
3105.291    0.8331    0.8320
3105.310    0.8507    0.8310
3105.328    0.8130    0.8059
3105.346    0.7596    0.7561
3105.365    0.6592    0.6747
3105.383    0.5692    0.5711
3105.401    0.4418    0.4507
3105.419    0.3039    0.3290
3105.438    0.1907    0.2205
3105.456    0.1578    0.1523
3105.474    0.1339    0.1233
3105.492    0.1427    0.1289
3105.511    0.1711    0.1610
3105.529    0.2031    0.2065
3105.547    0.2697    0.2608
3105.566    0.3140    0.3226
3105.584    0.3545    0.3752
3105.602    0.4014    0.4072
3105.620    0.3884    0.4091
3105.639    0.3410    0.3875
3105.657    0.3524    0.3715
3105.675    0.3808    0.3894
3105.694    0.4672    0.4599
3105.712    0.5706    0.5662
3105.730    0.6693    0.6852
3105.748    0.7827    0.7914
3105.767    0.8672    0.8734
3105.785    0.9014    0.9211
3105.803    0.8894    0.9451
3105.822    0.9326    0.9515
3105.840    0.9294    0.9421
3105.858    0.8776    0.9166
3105.876    0.8420    0.8728
3105.895    0.8050    0.8070
3105.913    0.7301    0.7300
3105.931    0.6522    0.6437
3105.950    0.6098    0.5487
3105.968    0.5229    0.4615
3105.986    0.4390    0.3873
3106.004    0.3645    0.3403
3106.023    0.3251    0.3354
3106.041    0.3780    0.3771
3106.059    0.4343    0.4507
3106.077    0.5335    0.5294
3106.096    0.5988    0.5857
3106.114    0.6331    0.5943
3106.132    0.6037    0.5571
3106.151    0.5190    0.4798
3106.169    0.4094    0.3878
3106.187    0.3115    0.2949
3106.205    0.1990    0.2184
3106.224    0.1724    0.1739
3106.242    0.1670    0.1796
3106.260    0.2299    0.2365
3106.279    0.3597    0.3440
3106.297    0.4736    0.4720
3106.315    0.5898    0.6023
3106.333    0.7053    0.7158
3106.352    0.8087    0.8069
3106.370    0.8700    0.8650
3106.388    0.8870    0.9003
3106.407    0.8688    0.9177
3106.425    0.8420    0.9160
# 019911  65  3105.255  3106.425
3105.255    0.8798    0.8391
3105.273    0.8770    0.8815
3105.292    0.9204    0.8999
3105.310    0.9234    0.9022
3105.328    0.8762    0.8919
3105.347    0.8490    0.8620
3105.365    0.8138    0.8048
3105.383    0.6945    0.7084
3105.401    0.5446    0.5707
3105.420    0.3663    0.4007
3105.438    0.2201    0.2541
3105.456    0.1394    0.1593
3105.474    0.1438    0.1322
3105.493    0.1993    0.1624
3105.511    0.2428    0.2121
3105.529    0.2536    0.2537
3105.548    0.2683    0.2911
3105.566    0.3346    0.3443
3105.584    0.4175    0.4180
3105.602    0.4495    0.4740
3105.621    0.4456    0.4649
3105.639    0.3718    0.3943
3105.657    0.3009    0.3213
3105.676    0.3040    0.3146
3105.694    0.4015    0.4023
3105.712    0.5598    0.5546
3105.730    0.7204    0.7165
3105.749    0.8084    0.8484
3105.767    0.8746    0.9221
3105.785    0.9016    0.9579
3105.804    0.9200    0.9727
3105.822    0.9641    0.9761
3105.840    0.9808    0.9712
3105.858    0.9645    0.9543
3105.877    0.9061    0.9171
3105.895    0.9012    0.8608
3105.913    0.8782    0.7885
3105.932    0.8192    0.7026
3105.950    0.7221    0.6121
3105.968    0.5837    0.5084
3105.986    0.4452    0.3984
3106.005    0.3197    0.3053
3106.023    0.2907    0.2768
3106.041    0.3329    0.3273
3106.060    0.4375    0.4501
3106.078    0.5506    0.5826
3106.096    0.6703    0.6761
3106.114    0.6910    0.7015
3106.133    0.6945    0.6605
3106.151    0.6294    0.5798
3106.169    0.5109    0.4741
3106.188    0.3664    0.3475
3106.206    0.2346    0.2343
3106.224    0.1600    0.1599
3106.242    0.1569    0.1524
3106.261    0.2299    0.2290
3106.279    0.3543    0.3671
3106.297    0.5056    0.5331
3106.316    0.6390    0.6942
3106.334    0.7430    0.8072
3106.352    0.8136    0.8786
3106.370    0.8716    0.9194
3106.389    0.9072    0.9421
3106.407    0.9162    0.9519
3106.425    0.9118    0.9508
# 019925  65  3105.250  3106.420
3105.250    0.8648    0.7851
3105.268    0.8754    0.8406
3105.286    0.8774    0.8640
3105.305    0.8943    0.8690
3105.323    0.8578    0.8636
3105.341    0.8232    0.8459
3105.360    0.7936    0.8032
3105.378    0.7110    0.7274
3105.396    0.5833    0.6058
3105.414    0.3869    0.4425
3105.433    0.2176    0.2626
3105.451    0.1199    0.1348
3105.469    0.0807    0.0781
3105.488    0.1075    0.0935
3105.506    0.1872    0.1527
3105.524    0.2388    0.2109
3105.542    0.2476    0.2396
3105.561    0.2392    0.2677
3105.579    0.3128    0.3432
3105.597    0.4208    0.4508
3105.616    0.4873    0.5033
3105.634    0.4226    0.4370
3105.652    0.2911    0.3082
3105.670    0.2362    0.2223
3105.689    0.2556    0.2556
3105.707    0.4111    0.4047
3105.725    0.6042    0.6074
3105.743    0.7752    0.7840
3105.762    0.8502    0.8964
3105.780    0.9003    0.9438
3105.798    0.9303    0.9625
3105.817    0.9354    0.9701
3105.835    0.9432    0.9712
3105.853    0.9524    0.9649
3105.871    0.9438    0.9430
3105.890    0.9078    0.8902
3105.908    0.8274    0.8111
3105.926    0.7628    0.7199
3105.945    0.6866    0.6268
3105.963    0.6066    0.5325
3105.981    0.4822    0.4170
3105.999    0.3204    0.2940
3106.018    0.2138    0.2048
3106.036    0.2143    0.2044
3106.054    0.2839    0.3012
3106.073    0.4445    0.4741
3106.091    0.6015    0.6281
3106.109    0.6825    0.7015
3106.127    0.6890    0.6809
3106.146    0.6375    0.5999
3106.164    0.5526    0.5056
3106.182    0.4276    0.3969
3106.201    0.2820    0.2647
3106.219    0.1535    0.1527
3106.237    0.0998    0.0961
3106.255    0.1116    0.1198
3106.274    0.2186    0.2363
3106.292    0.3898    0.4092
3106.310    0.5768    0.5920
3106.329    0.7218    0.7459
3106.347    0.8258    0.8398
3106.365    0.8674    0.8937
3106.383    0.9020    0.9232
3106.402    0.9288    0.9406
3106.420    0.8863    0.9491
# 020441  65  3105.250  3106.420
3105.250    0.8841    0.7978
3105.268    0.9036    0.8523
3105.286    0.8941    0.8766
3105.304    0.8827    0.8823
3105.323    0.8472    0.8752
3105.341    0.8553    0.8535
3105.359    0.8173    0.8093
3105.378    0.7206    0.7249
3105.396    0.5727    0.5991
3105.414    0.3850    0.4361
3105.432    0.2207    0.2700
3105.451    0.1172    0.1395
3105.469    0.0907    0.0858
3105.487    0.1176    0.0976
3105.506    0.1878    0.1535
3105.524    0.2457    0.2088
3105.542    0.2314    0.2453
3105.560    0.2569    0.2846
3105.579    0.3364    0.3648
3105.597    0.4414    0.4576
3105.615    0.4733    0.4959
3105.634    0.4173    0.4327
3105.652    0.2957    0.3211
3105.670    0.2357    0.2520
3105.688    0.3058    0.2879
3105.707    0.4330    0.4376
3105.725    0.6111    0.6262
3105.743    0.7525    0.7898
3105.762    0.8572    0.8972
3105.780    0.9066    0.9456
3105.798    0.9196    0.9656
3105.816    0.9324    0.9732
3105.835    0.9378    0.9734
3105.853    0.9339    0.9638
3105.871    0.9393    0.9354
3105.889    0.8929    0.8788
3105.908    0.8123    0.7894
3105.926    0.7176    0.6928
3105.944    0.6625    0.5987
3105.963    0.6182    0.4977
3105.981    0.5030    0.3914
3105.999    0.3356    0.2872
3106.017    0.2290    0.2213
3106.036    0.2419    0.2341
3106.054    0.3195    0.3353
3106.072    0.4560    0.4890
3106.091    0.6124    0.6331
3106.109    0.6842    0.6907
3106.127    0.6801    0.6628
3106.145    0.6076    0.5840
3106.164    0.5534    0.4811
3106.182    0.4090    0.3717
3106.200    0.2674    0.2541
3106.219    0.1515    0.1489
3106.237    0.1047    0.1042
3106.255    0.1315    0.1365
3106.273    0.2425    0.2493
3106.292    0.3989    0.4296
3106.310    0.5586    0.6091
3106.328    0.7026    0.7532
3106.347    0.8089    0.8513
3106.365    0.8598    0.9032
3106.383    0.8884    0.9313
3106.401    0.9177    0.9467
3106.420    0.9095    0.9546
# 020719  65  3105.255  3106.425
3105.255    0.7976    0.7508
3105.273    0.8316    0.8041
3105.292    0.8519    0.8335
3105.310    0.8464    0.8364
3105.328    0.8239    0.8155
3105.347    0.7851    0.7658
3105.365    0.7143    0.6914
3105.383    0.5822    0.5914
3105.401    0.4505    0.4741
3105.420    0.3369    0.3479
3105.438    0.2318    0.2451
3105.456    0.1541    0.1742
3105.474    0.1483    0.1413
3105.493    0.1652    0.1438
3105.511    0.1863    0.1717
3105.529    0.2282    0.2148
3105.548    0.2631    0.2703
3105.566    0.3130    0.3267
3105.584    0.3488    0.3771
3105.602    0.3784    0.4091
3105.621    0.4060    0.4142
3105.639    0.3711    0.3994
3105.657    0.3716    0.3884
3105.676    0.3966    0.4092
3105.694    0.4829    0.4729
3105.712    0.5781    0.5721
3105.730    0.6842    0.6849
3105.749    0.7777    0.7927
3105.767    0.8449    0.8694
3105.785    0.8666    0.9183
3105.804    0.8845    0.9447
3105.822    0.9145    0.9515
3105.840    0.9147    0.9430
3105.858    0.8859    0.9192
3105.877    0.8561    0.8754
3105.895    0.7912    0.8164
3105.913    0.7537    0.7425
3105.932    0.7401    0.6530
3105.950    0.6372    0.5634
3105.968    0.5289    0.4762
3105.986    0.4369    0.4024
3106.005    0.3971    0.3542
3106.023    0.3597    0.3492
3106.041    0.3572    0.3863
3106.060    0.4502    0.4574
3106.078    0.5287    0.5298
3106.096    0.5677    0.5798
3106.114    0.5832    0.5898
3106.133    0.5764    0.5530
3106.151    0.5023    0.4824
3106.169    0.4254    0.3927
3106.187    0.3062    0.3013
3106.206    0.2135    0.2223
3106.224    0.1750    0.1808
3106.242    0.1712    0.1838
3106.261    0.2318    0.2394
3106.279    0.3543    0.3348
3106.297    0.4659    0.4555
3106.315    0.5916    0.5813
3106.334    0.7021    0.6995
3106.352    0.7805    0.7870
3106.370    0.8445    0.8490
3106.389    0.8734    0.8896
3106.407    0.8855    0.9080
3106.425    0.8523    0.9078
# 020741  65  3105.255  3106.425
3105.255    0.9024    0.8141
3105.273    0.9273    0.8600
3105.291    0.8730    0.8790
3105.310    0.8614    0.8784
3105.328    0.8455    0.8612
3105.346    0.8070    0.8232
3105.365    0.7454    0.7509
3105.383    0.6239    0.6424
3105.401    0.4593    0.4960
3105.419    0.2942    0.3343
3105.438    0.1636    0.1886
3105.456    0.0924    0.1069
3105.474    0.1029    0.0879
3105.492    0.1495    0.1169
3105.511    0.1978    0.1687
3105.529    0.2186    0.2129
3105.547    0.2325    0.2542
3105.566    0.2831    0.3199
3105.584    0.3727    0.4054
3105.602    0.4736    0.4700
3105.620    0.4494    0.4631
3105.639    0.3483    0.3826
3105.657    0.2930    0.3043
3105.675    0.2976    0.2980
3105.694    0.3984    0.3977
3105.712    0.5380    0.5596
3105.730    0.7175    0.7256
3105.748    0.8278    0.8494
3105.767    0.8784    0.9232
3105.785    0.9145    0.9554
3105.803    0.9277    0.9685
3105.822    0.9270    0.9719
3105.840    0.9298    0.9658
3105.858    0.9354    0.9449
3105.876    0.9324    0.9005
3105.895    0.8439    0.8241
3105.913    0.8063    0.7327
3105.931    0.7081    0.6368
3105.950    0.6350    0.5368
3105.968    0.5441    0.4391
3105.986    0.4340    0.3421
3106.004    0.2989    0.2684
3106.023    0.2572    0.2527
3106.041    0.2963    0.3171
3106.059    0.4139    0.4426
3106.077    0.5485    0.5774
3106.096    0.6281    0.6651
3106.114    0.6503    0.6674
3106.132    0.6094    0.6055
3106.151    0.5725    0.5049
3106.169    0.4330    0.3959
3106.187    0.2960    0.2825
3106.205    0.1924    0.1804
3106.224    0.1049    0.1138
3106.242    0.1102    0.1135
3106.260    0.2023    0.1856
3106.279    0.3249    0.3310
3106.297    0.4663    0.5018
3106.315    0.6095    0.6618
3106.333    0.7295    0.7823
3106.352    0.8293    0.8624
3106.370    0.8684    0.9053
3106.388    0.8762    0.9296
3106.407    0.9099    0.9432
3106.425    0.9061    0.9456
# 020752  65  3105.250  3106.420
3105.250    0.7980    0.7396
3105.268    0.8600    0.8113
3105.286    0.8758    0.8533
3105.305    0.8718    0.8700
3105.323    0.8662    0.8634
3105.341    0.8373    0.8358
3105.359    0.7816    0.7832
3105.378    0.6792    0.6947
3105.396    0.5541    0.5786
3105.414    0.4154    0.4414
3105.433    0.2758    0.2990
3105.451    0.1862    0.1943
3105.469    0.1359    0.1372
3105.487    0.1366    0.1281
3105.506    0.1753    0.1541
3105.524    0.2043    0.1931
3105.542    0.2380    0.2371
3105.561    0.2983    0.2936
3105.579    0.3440    0.3595
3105.597    0.3908    0.4218
3105.615    0.4290    0.4525
3105.634    0.4048    0.4352
3105.652    0.3627    0.3935
3105.670    0.3503    0.3730
3105.689    0.4157    0.4147
3105.707    0.5310    0.5167
3105.725    0.6474    0.6495
3105.743    0.7506    0.7748
3105.762    0.8356    0.8718
3105.780    0.8964    0.9264
3105.798    0.9508    0.9539
3105.817    0.9425    0.9649
3105.835    0.9268    0.9641
3105.853    0.9202    0.9519
3105.871    0.9118    0.9247
3105.890    0.8732    0.8764
3105.908    0.8383    0.8115
3105.926    0.7764    0.7323
3105.945    0.6907    0.6383
3105.963    0.6034    0.5434
3105.981    0.5049    0.4499
3105.999    0.4037    0.3726
3106.018    0.3542    0.3327
3106.036    0.3677    0.3519
3106.054    0.3944    0.4250
3106.073    0.5289    0.5314
3106.091    0.6065    0.6184
3106.109    0.6745    0.6595
3106.127    0.6465    0.6433
3106.146    0.6001    0.5742
3106.164    0.5078    0.4774
3106.182    0.3834    0.3675
3106.201    0.2771    0.2570
3106.219    0.1681    0.1793
3106.237    0.1370    0.1479
3106.255    0.1800    0.1754
3106.274    0.2576    0.2676
3106.292    0.4021    0.3980
3106.310    0.5475    0.5426
3106.328    0.6738    0.6744
3106.347    0.7509    0.7813
3106.365    0.7971    0.8496
3106.383    0.8700    0.8923
3106.402    0.9066    0.9179
3106.420    0.8919    0.9273
# 021165  65  3105.255  3106.425
3105.255    0.9114    0.8527
3105.273    0.9458    0.8863
3105.291    0.9032    0.8966
3105.310    0.8744    0.9005
3105.328    0.9238    0.8999
3105.346    0.9074    0.8857
3105.365    0.8652    0.8447
3105.383    0.7663    0.7630
3105.401    0.5961    0.6196
3105.419    0.3929    0.4227
3105.438    0.2441    0.2198
3105.456    0.0796    0.1048
3105.474    0.0988    0.0927
3105.493    0.2054    0.1726
3105.511    0.2806    0.2677
3105.529    0.2762    0.2962
3105.547    0.3044    0.2666
3105.566    0.2863    0.2915
3105.584    0.3822    0.4218
3105.602    0.4999    0.5550
3105.621    0.4759    0.5443
3105.639    0.3831    0.3911
3105.657    0.2289    0.2374
3105.675    0.2254    0.2003
3105.694    0.3246    0.3203
3105.712    0.5219    0.5380
3105.730    0.6882    0.7546
3105.748    0.8381    0.8915
3105.767    0.9101    0.9517
3105.785    0.9449    0.9701
3105.803    0.9412    0.9766
3105.822    0.9940    0.9790
3105.840    1.0088    0.9781
3105.858    1.0028    0.9707
3105.876    0.9256    0.9473
3105.895    0.8974    0.8945
3105.913    0.8350    0.8217
3105.931    0.8147    0.7430
3105.950    0.6952    0.6518
3105.968    0.5691    0.5322
3105.986    0.4039    0.3794
3106.004    0.2636    0.2417
3106.023    0.1781    0.1798
3106.041    0.2537    0.2361
3106.059    0.3691    0.3965
3106.078    0.5346    0.6045
3106.096    0.7010    0.7379
3106.114    0.7563    0.7617
3106.132    0.7029    0.7037
3106.151    0.6670    0.6079
3106.169    0.5368    0.4967
3106.187    0.3420    0.3517
3106.206    0.1924    0.1909
3106.224    0.0932    0.0914
3106.242    0.0703    0.0738
3106.260    0.1335    0.1450
3106.279    0.3340    0.3128
3106.297    0.5200    0.5139
3106.315    0.6728    0.6894
3106.334    0.7991    0.8123
3106.352    0.8630    0.8778
3106.370    0.9294    0.9135
3106.388    0.9535    0.9337
3106.407    0.9502    0.9467
3106.425    0.9179    0.9528
# 021172  65  3105.250  3106.420
3105.250    0.8600    0.8166
3105.268    0.8835    0.8521
3105.286    0.8606    0.8592
3105.305    0.8504    0.8578
3105.323    0.8383    0.8557
3105.341    0.8205    0.8428
3105.359    0.7838    0.8050
3105.378    0.6934    0.7226
3105.396    0.5682    0.5922
3105.414    0.3849    0.4184
3105.432    0.2103    0.2421
3105.451    0.0987    0.1108
3105.469    0.0661    0.0662
3105.487    0.1131    0.0956
3105.506    0.2068    0.1758
3105.524    0.2591    0.2400
3105.542    0.2579    0.2563
3105.560    0.2603    0.2703
3105.579    0.3272    0.3577
3105.597    0.4582    0.4789
3105.615    0.5103    0.5184
3105.634    0.3995    0.4126
3105.652    0.2391    0.2582
3105.670    0.1718    0.1718
3105.688    0.2150    0.2119
3105.707    0.4003    0.3866
3105.725    0.6365    0.6114
3105.743    0.8249    0.7997
3105.762    0.8768    0.9095
3105.780    0.9024    0.9510
3105.798    0.9224    0.9663
3105.816    0.9508    0.9723
3105.835    0.9629    0.9734
3105.853    0.9371    0.9676
3105.871    0.9451    0.9447
3105.889    0.8999    0.8908
3105.908    0.8015    0.7991
3105.926    0.7349    0.7027
3105.944    0.6691    0.6155
3105.963    0.5997    0.5136
3105.981    0.4557    0.3847
3105.999    0.2748    0.2488
3106.017    0.1741    0.1601
3106.036    0.1644    0.1616
3106.054    0.2559    0.2671
3106.072    0.4243    0.4475
3106.091    0.6037    0.6311
3106.109    0.7181    0.7106
3106.127    0.7171    0.6841
3106.145    0.6714    0.6062
3106.164    0.5898    0.5169
3106.182    0.4445    0.4150
3106.200    0.2869    0.2813
3106.219    0.1573    0.1486
3106.237    0.0890    0.0893
3106.255    0.1220    0.1226
3106.273    0.2373    0.2484
3106.292    0.4063    0.4468
3106.310    0.5592    0.6353
3106.328    0.7186    0.7789
3106.346    0.8383    0.8680
3106.365    0.8654    0.9175
3106.383    0.8898    0.9406
3106.401    0.9162    0.9528
3106.420    0.9215    0.9596
# 022203  65  3105.255  3106.425
3105.255    0.8760    0.7894
3105.273    0.8898    0.8443
3105.291    0.8849    0.8716
3105.310    0.8716    0.8770
3105.328    0.8698    0.8626
3105.346    0.8251    0.8266
3105.365    0.7347    0.7572
3105.383    0.6440    0.6548
3105.401    0.4700    0.5195
3105.419    0.3079    0.3696
3105.438    0.1910    0.2296
3105.456    0.1307    0.1441
3105.474    0.1415    0.1154
3105.492    0.1564    0.1326
3105.511    0.1988    0.1737
3105.529    0.2395    0.2142
3105.547    0.2272    0.2565
3105.566    0.2818    0.3178
3105.584    0.3712    0.3890
3105.602    0.4440    0.4411
3105.620    0.4549    0.4391
3105.639    0.3349    0.3820
3105.657    0.2804    0.3255
3105.675    0.3236    0.3252
3105.694    0.4128    0.4125
3105.712    0.5480    0.5551
3105.730    0.7005    0.7075
3105.748    0.8113    0.8293
3105.767    0.8590    0.9095
3105.785    0.9175    0.9482
3105.803    0.9369    0.9647
3105.822    0.9576    0.9685
3105.840    0.9627    0.9603
3105.858    0.9095    0.9358
3105.876    0.8906    0.8888
3105.895    0.8356    0.8130
3105.913    0.7831    0.7243
3105.931    0.6965    0.6302
3105.950    0.6476    0.5313
3105.968    0.5232    0.4378
3105.986    0.4111    0.3498
3106.004    0.3276    0.2860
3106.023    0.2901    0.2737
3106.041    0.3194    0.3293
3106.059    0.4185    0.4355
3106.077    0.5202    0.5499
3106.096    0.5844    0.6273
3106.114    0.6190    0.6337
3106.132    0.5847    0.5821
3106.151    0.5469    0.4908
3106.169    0.4506    0.3896
3106.187    0.3138    0.2864
3106.205    0.2013    0.1959
3106.224    0.1274    0.1373
3106.242    0.1261    0.1386
3106.260    0.2191    0.2048
3106.279    0.3347    0.3355
3106.297    0.4752    0.4891
3106.315    0.6105    0.6375
3106.333    0.7037    0.7561
3106.352    0.8162    0.8412
3106.370    0.8364    0.8904
3106.388    0.8782    0.9190
3106.407    0.9016    0.9339
3106.425    0.8314    0.9341
# 023530  65  3105.255  3106.425
3105.255    0.8724    0.8179
3105.273    0.8847    0.8302
3105.291    0.8531    0.8221
3105.310    0.8371    0.8192
3105.328    0.8268    0.8230
3105.346    0.8032    0.8134
3105.365    0.7311    0.7675
3105.383    0.6279    0.6750
3105.401    0.4625    0.5280
3105.419    0.2875    0.3475
3105.438    0.1634    0.1766
3105.456    0.0801    0.0805
3105.474    0.0632    0.0607
3105.493    0.1303    0.1123
3105.511    0.2243    0.1951
3105.529    0.2577    0.2469
3105.547    0.2440    0.2462
3105.566    0.2397    0.2653
3105.584    0.3479    0.3639
3105.602    0.4841    0.4730
3105.621    0.4780    0.4631
3105.639    0.3204    0.3270
3105.657    0.1803    0.1846
3105.675    0.1309    0.1311
3105.694    0.2069    0.2028
3105.712    0.3934    0.3859
3105.730    0.6253    0.6193
3105.749    0.7755    0.8147
3105.767    0.8732    0.9101
3105.785    0.9209    0.9471
3105.803    0.9430    0.9605
3105.822    0.9386    0.9661
3105.840    0.9508    0.9669
3105.858    0.9598    0.9609
3105.877    0.9612    0.9361
3105.895    0.8825    0.8821
3105.913    0.7734    0.8015
3105.931    0.7194    0.7152
3105.950    0.6542    0.6213
3105.968    0.5894    0.4991
3105.986    0.4070    0.3402
3106.005    0.2181    0.1902
3106.023    0.1216    0.1200
3106.041    0.1397    0.1382
3106.059    0.2234    0.2501
3106.078    0.4064    0.4474
3106.096    0.6115    0.6260
3106.114    0.7241    0.7094
3106.133    0.7024    0.6866
3106.151    0.6552    0.6177
3106.169    0.5635    0.5341
3106.187    0.4261    0.4145
3106.206    0.2597    0.2521
3106.224    0.1218    0.1266
3106.242    0.0827    0.0825
3106.261    0.1402    0.1383
3106.279    0.2789    0.2782
3106.297    0.4457    0.4658
3106.315    0.6077    0.6480
3106.334    0.7610    0.7936
3106.352    0.8670    0.8772
3106.370    0.8872    0.9200
3106.389    0.9339    0.9415
3106.407    0.9103    0.9515
3106.425    0.9497    0.9557
# 025002  65  3105.255  3106.425
3105.255    0.8910    0.8337
3105.273    0.8884    0.8716
3105.292    0.8917    0.8865
3105.310    0.8919    0.8859
3105.328    0.8734    0.8730
3105.346    0.8478    0.8416
3105.365    0.7596    0.7771
3105.383    0.6567    0.6745
3105.401    0.4961    0.5308
3105.420    0.3258    0.3578
3105.438    0.1955    0.2149
3105.456    0.1218    0.1289
3105.474    0.1206    0.1120
3105.493    0.1727    0.1514
3105.511    0.2304    0.2066
3105.529    0.2582    0.2497
3105.548    0.2810    0.2875
3105.566    0.3319    0.3458
3105.584    0.4014    0.4283
3105.602    0.4630    0.4879
3105.621    0.4398    0.4696
3105.639    0.3569    0.3836
3105.657    0.2931    0.3010
3105.676    0.2979    0.2968
3105.694    0.4039    0.3959
3105.712    0.5480    0.5605
3105.730    0.7044    0.7288
3105.749    0.8236    0.8588
3105.767    0.8776    0.9268
3105.785    0.9285    0.9579
3105.804    0.9423    0.9703
3105.822    0.9404    0.9730
3105.840    0.9554    0.9687
3105.858    0.9541    0.9528
3105.877    0.9343    0.9158
3105.895    0.9099    0.8590
3105.913    0.8297    0.7865
3105.932    0.7920    0.7010
3105.950    0.7129    0.6100
3105.968    0.5694    0.5022
3105.986    0.4237    0.3851
3106.005    0.2988    0.2861
3106.023    0.2597    0.2581
3106.041    0.3247    0.3159
3106.059    0.4268    0.4420
3106.078    0.5605    0.5905
3106.096    0.6947    0.6842
3106.114    0.7259    0.7032
3106.133    0.6998    0.6540
3106.151    0.6203    0.5678
3106.169    0.4894    0.4582
3106.187    0.3367    0.3344
3106.206    0.2244    0.2118
3106.224    0.1297    0.1384
3106.242    0.1351    0.1346
3106.261    0.2204    0.2162
3106.279    0.3492    0.3593
3106.297    0.5048    0.5291
3106.315    0.6474    0.6833
3106.334    0.7654    0.8022
3106.352    0.8278    0.8720
3106.370    0.8760    0.9120
3106.389    0.8823    0.9352
3106.407    0.9105    0.9462
3106.425    0.8956    0.9471
# 025414  65  3105.255  3106.425
3105.255    0.8658    0.8234
3105.274    0.8786    0.8572
3105.292    0.8772    0.8626
3105.310    0.8373    0.8584
3105.328    0.8455    0.8480
3105.347    0.8325    0.8202
3105.365    0.7473    0.7659
3105.383    0.6326    0.6730
3105.402    0.4702    0.5237
3105.420    0.2933    0.3495
3105.438    0.1639    0.1885
3105.456    0.0851    0.0855
3105.475    0.0503    0.0549
3105.493    0.1137    0.0885
3105.511    0.1981    0.1540
3105.530    0.2333    0.2069
3105.548    0.2279    0.2222
3105.566    0.2292    0.2540
3105.584    0.3181    0.3531
3105.603    0.4455    0.4782
3105.621    0.4482    0.4981
3105.639    0.3525    0.3873
3105.658    0.2363    0.2344
3105.676    0.1736    0.1777
3105.694    0.2695    0.2563
3105.712    0.4569    0.4471
3105.731    0.6687    0.6790
3105.749    0.8048    0.8383
3105.767    0.8543    0.9188
3105.786    0.9097    0.9524
3105.804    0.9537    0.9652
3105.822    0.9892    0.9707
3105.840    0.9692    0.9707
3105.859    0.9692    0.9592
3105.877    0.9076    0.9213
3105.895    0.8484    0.8418
3105.914    0.7279    0.7226
3105.932    0.6601    0.6165
3105.950    0.6281    0.5380
3105.968    0.5661    0.4590
3105.987    0.4474    0.3431
3106.005    0.2722    0.2269
3106.023    0.1585    0.1618
3106.042    0.1916    0.1964
3106.060    0.3230    0.3343
3106.078    0.4933    0.5237
3106.096    0.6310    0.6679
3106.115    0.6890    0.6950
3106.133    0.6519    0.6229
3106.151    0.5922    0.5310
3106.169    0.5194    0.4567
3106.188    0.4054    0.3653
3106.206    0.2409    0.2451
3106.224    0.1401    0.1347
3106.243    0.0959    0.0943
3106.261    0.1604    0.1582
3106.279    0.2981    0.3152
3106.297    0.4499    0.5175
3106.316    0.6339    0.7073
3106.334    0.7822    0.8285
3106.352    0.8266    0.8970
3106.371    0.8790    0.9330
3106.389    0.9005    0.9499
3106.407    0.9039    0.9590
3106.425    0.9234    0.9629
# 025670  65  3105.255  3106.426
3105.255    0.8531    0.8132
3105.274    0.9051    0.8476
3105.292    0.8646    0.8553
3105.310    0.8517    0.8533
3105.329    0.8455    0.8433
3105.347    0.8185    0.8166
3105.365    0.7549    0.7614
3105.383    0.6454    0.6656
3105.402    0.4761    0.5153
3105.420    0.3078    0.3455
3105.438    0.1569    0.1924
3105.457    0.0924    0.0940
3105.475    0.0865    0.0747
3105.493    0.1230    0.1142
3105.511    0.2019    0.1765
3105.530    0.2460    0.2194
3105.548    0.2298    0.2347
3105.566    0.2497    0.2762
3105.585    0.3720    0.3796
3105.603    0.4556    0.4727
3105.621    0.4458    0.4691
3105.639    0.3463    0.3608
3105.658    0.2085    0.2325
3105.676    0.1934    0.1982
3105.694    0.3009    0.2868
3105.713    0.4848    0.4832
3105.731    0.6776    0.6877
3105.749    0.8297    0.8383
3105.767    0.8742    0.9181
3105.786    0.8888    0.9528
3105.804    0.9376    0.9654
3105.822    0.9456    0.9701
3105.841    0.9363    0.9685
3105.859    0.9421    0.9554
3105.877    0.9114    0.9194
3105.895    0.8383    0.8511
3105.914    0.7617    0.7537
3105.932    0.7158    0.6595
3105.950    0.6464    0.5694
3105.969    0.5617    0.4591
3105.987    0.4069    0.3346
3106.005    0.2580    0.2229
3106.023    0.1750    0.1716
3106.042    0.2057    0.2174
3106.060    0.3527    0.3533
3106.078    0.5054    0.5282
3106.096    0.6189    0.6605
3106.115    0.6784    0.6952
3106.133    0.6741    0.6436
3106.151    0.6098    0.5607
3106.170    0.5261    0.4643
3106.188    0.3537    0.3529
3106.206    0.2239    0.2270
3106.224    0.1375    0.1293
3106.243    0.0998    0.1044
3106.261    0.1665    0.1737
3106.279    0.3268    0.3227
3106.298    0.4990    0.5195
3106.316    0.6665    0.6877
3106.334    0.7725    0.8078
3106.352    0.8316    0.8798
3106.371    0.8870    0.9202
3106.389    0.9097    0.9402
3106.407    0.9080    0.9508
3106.426    0.9024    0.9543
# 026381  65  3105.255  3106.425
3105.255    0.8356    0.7929
3105.273    0.8370    0.8033
3105.291    0.8128    0.7982
3105.310    0.7865    0.8013
3105.328    0.8132    0.8110
3105.346    0.8164    0.8043
3105.364    0.7511    0.7605
3105.383    0.6318    0.6581
3105.401    0.4902    0.5061
3105.419    0.3106    0.3281
3105.438    0.1581    0.1678
3105.456    0.0802    0.0841
3105.474    0.0851    0.0793
3105.492    0.1527    0.1441
3105.511    0.2463    0.2413
3105.529    0.3024    0.2914
3105.547    0.2921    0.2910
3105.566    0.3120    0.3176
3105.584    0.3975    0.4084
3105.602    0.4554    0.4800
3105.620    0.4259    0.4337
3105.639    0.2952    0.2844
3105.657    0.1579    0.1610
3105.675    0.1281    0.1279
3105.694    0.2204    0.2118
3105.712    0.3958    0.3957
3105.730    0.6116    0.6206
3105.748    0.7909    0.7989
3105.767    0.8806    0.8987
3105.785    0.9169    0.9356
3105.803    0.9303    0.9495
3105.822    0.9365    0.9552
3105.840    0.9515    0.9557
3105.858    0.9354    0.9486
3105.876    0.9068    0.9256
3105.895    0.8815    0.8744
3105.913    0.7838    0.8043
3105.931    0.6965    0.7259
3105.950    0.6421    0.6250
3105.968    0.5257    0.4853
3105.986    0.3330    0.3159
3106.004    0.1825    0.1771
3106.023    0.1164    0.1124
3106.041    0.1381    0.1375
3106.059    0.2430    0.2477
3106.078    0.4172    0.4321
3106.096    0.5980    0.5961
3106.114    0.6841    0.6744
3106.132    0.6929    0.6598
3106.151    0.6314    0.5893
3106.169    0.5073    0.4926
3106.187    0.3714    0.3612
3106.206    0.2078    0.2084
3106.224    0.1069    0.1056
3106.242    0.0749    0.0783
3106.260    0.1280    0.1305
3106.279    0.2553    0.2607
3106.297    0.4168    0.4282
3106.315    0.5875    0.5991
3106.334    0.7333    0.7451
3106.352    0.8445    0.8352
3106.370    0.8925    0.8855
3106.388    0.9166    0.9120
3106.407    0.8980    0.9273
3106.425    0.9200    0.9330
# 027435  65  3105.255  3106.425
3105.255    0.9099    0.8459
3105.273    0.9016    0.8642
3105.292    0.8732    0.8656
3105.310    0.8678    0.8670
3105.328    0.8760    0.8672
3105.346    0.8364    0.8523
3105.365    0.7842    0.8039
3105.383    0.6830    0.7106
3105.401    0.5230    0.5607
3105.420    0.3439    0.3627
3105.438    0.1866    0.1942
3105.456    0.0966    0.0975
3105.474    0.0954    0.0906
3105.493    0.1751    0.1635
3105.511    0.2566    0.2521
3105.529    0.2953    0.2907
3105.548    0.2850    0.2838
3105.566    0.3135    0.3200
3105.584    0.4270    0.4316
3105.602    0.5218    0.5267
3105.621    0.4872    0.4893
3105.639    0.3317    0.3421
3105.657    0.1913    0.2069
3105.675    0.1723    0.1764
3105.694    0.2893    0.2852
3105.712    0.4923    0.4898
3105.730    0.6920    0.7081
3105.749    0.8183    0.8660
3105.767    0.9007    0.9354
3105.785    0.9358    0.9609
3105.803    0.9376    0.9698
3105.822    0.9616    0.9732
3105.840    0.9719    0.9725
3105.858    0.9623    0.9643
3105.877    0.9484    0.9373
3105.895    0.8837    0.8859
3105.913    0.8422    0.8151
3105.931    0.7827    0.7377
3105.950    0.6994    0.6418
3105.968    0.5765    0.5119
3105.986    0.3740    0.3512
3106.005    0.2239    0.2080
3106.023    0.1567    0.1532
3106.041    0.2014    0.2007
3106.059    0.3445    0.3453
3106.078    0.5241    0.5475
3106.096    0.6679    0.6945
3106.114    0.7393    0.7410
3106.133    0.7273    0.6992
3106.151    0.6555    0.6212
3106.169    0.5578    0.5184
3106.187    0.3697    0.3788
3106.206    0.2206    0.2174
3106.224    0.1097    0.1122
3106.242    0.0930    0.0926
3106.261    0.1691    0.1738
3106.279    0.3366    0.3325
3106.297    0.5210    0.5244
3106.315    0.6822    0.6942
3106.334    0.7813    0.8179
3106.352    0.8535    0.8855
3106.370    0.9169    0.9211
3106.389    0.9213    0.9406
3106.407    0.9343    0.9508
3106.425    0.9171    0.9548
# 029432  65  3105.250  3106.421
3105.250    0.8578    0.7854
3105.269    0.9076    0.8468
3105.287    0.9034    0.8670
3105.305    0.8886    0.8710
3105.324    0.8730    0.8712
3105.342    0.8555    0.8650
3105.360    0.8295    0.8404
3105.378    0.7586    0.7834
3105.397    0.6297    0.6719
3105.415    0.4605    0.5137
3105.433    0.2979    0.3315
3105.452    0.1599    0.1710
3105.470    0.0940    0.0926
3105.488    0.1069    0.0948
3105.506    0.1653    0.1560
3105.525    0.2396    0.2290
3105.543    0.2710    0.2582
3105.561    0.2528    0.2662
3105.580    0.3064    0.3227
3105.598    0.4382    0.4303
3105.616    0.4966    0.5034
3105.634    0.4335    0.4606
3105.653    0.3076    0.3217
3105.671    0.2078    0.2122
3105.689    0.2039    0.2071
3105.708    0.3322    0.3341
3105.726    0.5332    0.5363
3105.744    0.7386    0.7364
3105.763    0.8543    0.8770
3105.781    0.8976    0.9399
3105.799    0.9333    0.9638
3105.817    0.9397    0.9725
3105.836    0.9502    0.9752
3105.854    0.9502    0.9723
3105.872    0.9432    0.9585
3105.891    0.9169    0.9209
3105.909    0.8638    0.8578
3105.927    0.7856    0.7764
3105.945    0.7325    0.6894
3105.964    0.6548    0.5845
3105.982    0.5186    0.4571
3106.000    0.3495    0.3154
3106.019    0.2107    0.2009
3106.037    0.1782    0.1716
3106.055    0.2371    0.2399
3106.073    0.3838    0.3926
3106.092    0.5707    0.5796
3106.110    0.6745    0.6981
3106.128    0.7075    0.7198
3106.147    0.6968    0.6636
3106.165    0.6126    0.5772
3106.183    0.4873    0.4678
3106.201    0.3481    0.3317
3106.220    0.1960    0.1894
3106.238    0.1024    0.1068
3106.256    0.1030    0.1067
3106.275    0.2006    0.2038
3106.293    0.3592    0.3692
3106.311    0.5425    0.5582
3106.329    0.6992    0.7196
3106.348    0.8260    0.8343
3106.366    0.8776    0.8958
3106.384    0.9014    0.9281
3106.403    0.9196    0.9458
3106.421    0.9382    0.9546
# 031965  65  3105.251  3106.421
3105.251    0.8837    0.7945
3105.269    0.9101    0.8521
3105.287    0.8872    0.8754
3105.305    0.8680    0.8806
3105.324    0.8718    0.8776
3105.342    0.8696    0.8640
3105.360    0.8257    0.8302
3105.379    0.7446    0.7589
3105.397    0.6265    0.6436
3105.415    0.4432    0.4804
3105.433    0.2611    0.3001
3105.452    0.1307    0.1493
3105.470    0.0826    0.0821
3105.488    0.1012    0.0917
3105.507    0.1811    0.1573
3105.525    0.2528    0.2201
3105.543    0.2451    0.2454
3105.561    0.2525    0.2598
3105.580    0.3057    0.3314
3105.598    0.4303    0.4483
3105.616    0.4871    0.5188
3105.635    0.4365    0.4609
3105.653    0.3094    0.3246
3105.671    0.2149    0.2235
3105.689    0.2393    0.2378
3105.708    0.3896    0.3864
3105.726    0.5927    0.5939
3105.744    0.7619    0.7797
3105.762    0.8572    0.8943
3105.781    0.8919    0.9484
3105.799    0.9389    0.9674
3105.817    0.9658    0.9745
3105.836    0.9524    0.9766
3105.854    0.9546    0.9714
3105.872    0.9337    0.9521
3105.890    0.9072    0.9066
3105.909    0.8170    0.8247
3105.927    0.7549    0.7300
3105.945    0.6981    0.6362
3105.964    0.6135    0.5337
3105.982    0.4958    0.4177
3106.000    0.3495    0.2942
3106.018    0.2226    0.2043
3106.037    0.1941    0.1939
3106.055    0.2848    0.2854
3106.073    0.4228    0.4515
3106.092    0.5867    0.6279
3106.110    0.6819    0.7148
3106.128    0.6974    0.7015
3106.146    0.6480    0.6260
3106.165    0.5848    0.5265
3106.183    0.4638    0.4181
3106.201    0.2869    0.2893
3106.220    0.1570    0.1613
3106.238    0.0994    0.0949
3106.256    0.1069    0.1107
3106.274    0.2108    0.2157
3106.293    0.3896    0.4010
3106.311    0.5677    0.5921
3106.329    0.7021    0.7461
3106.347    0.8095    0.8455
3106.366    0.8555    0.9032
3106.384    0.9012    0.9315
3106.402    0.9399    0.9471
3106.421    0.9532    0.9559
# 032673  65  3105.250  3106.420
3105.250    0.8839    0.8091
3105.268    0.8596    0.8543
3105.286    0.8744    0.8706
3105.305    0.9093    0.8724
3105.323    0.8712    0.8674
3105.341    0.8557    0.8498
3105.359    0.7974    0.8093
3105.378    0.7163    0.7274
3105.396    0.5542    0.6003
3105.414    0.3896    0.4308
3105.433    0.2073    0.2476
3105.451    0.1031    0.1233
3105.469    0.0801    0.0752
3105.487    0.1237    0.0993
3105.506    0.1981    0.1703
3105.524    0.2598    0.2288
3105.542    0.2427    0.2511
3105.560    0.2414    0.2754
3105.579    0.3406    0.3617
3105.597    0.4685    0.4725
3105.615    0.5264    0.5116
3105.634    0.4237    0.4213
3105.652    0.2854    0.2822
3105.670    0.1890    0.2044
3105.688    0.2690    0.2503
3105.707    0.4269    0.4233
3105.725    0.6439    0.6343
3105.743    0.7661    0.8069
3105.762    0.8400    0.9091
3105.780    0.9108    0.9497
3105.798    0.9371    0.9654
3105.816    0.9371    0.9716
3105.835    0.9629    0.9723
3105.853    0.9554    0.9647
3105.871    0.8913    0.9389
3105.890    0.8898    0.8784
3105.908    0.7840    0.7912
3105.926    0.7104    0.6969
3105.944    0.6653    0.6116
3105.963    0.6101    0.5151
3105.981    0.4618    0.3972
3105.999    0.3179    0.2721
3106.018    0.2077    0.1879
3106.036    0.1959    0.1992
3106.054    0.2855    0.3105
3106.072    0.4249    0.4846
3106.091    0.5980    0.6470
3106.109    0.6683    0.7071
3106.127    0.6860    0.6722
3106.146    0.6400    0.5863
3106.164    0.5343    0.4967
3106.182    0.4116    0.3924
3106.200    0.2818    0.2661
3106.219    0.1510    0.1463
3106.237    0.0947    0.0957
3106.255    0.1354    0.1330
3106.273    0.2415    0.2588
3106.292    0.4084    0.4528
3106.310    0.6108    0.6359
3106.328    0.7511    0.7743
3106.347    0.8337    0.8640
3106.365    0.8958    0.9097
3106.383    0.9335    0.9341
3106.401    0.9480    0.9475
3106.420    0.9447    0.9546
# 033932  65  3105.255  3106.426
3105.255    0.8945    0.8445
3105.274    0.9051    0.8906
3105.292    0.9057    0.9072
3105.310    0.8987    0.9124
3105.328    0.9078    0.9110
3105.347    0.8851    0.8974
3105.365    0.8431    0.8620
3105.383    0.7973    0.7896
3105.402    0.6725    0.6572
3105.420    0.4630    0.4847
3105.438    0.2810    0.3068
3105.456    0.1843    0.1795
3105.475    0.1346    0.1389
3105.493    0.1946    0.1803
3105.511    0.2755    0.2484
3105.530    0.2613    0.2886
3105.548    0.2903    0.2935
3105.566    0.3140    0.3204
3105.584    0.4132    0.4035
3105.603    0.5097    0.5004
3105.621    0.5028    0.5140
3105.639    0.4243    0.4295
3105.658    0.3278    0.3117
3105.676    0.2722    0.2710
3105.694    0.3251    0.3447
3105.712    0.4759    0.5093
3105.731    0.6630    0.7065
3105.749    0.8187    0.8494
3105.767    0.9264    0.9298
3105.786    0.9318    0.9656
3105.804    0.9404    0.9775
3105.822    0.9808    0.9811
3105.840    0.9270    0.9804
3105.859    0.9768    0.9725
3105.877    0.9874    0.9530
3105.895    0.9243    0.9156
3105.914    0.8966    0.8561
3105.932    0.8420    0.7829
3105.950    0.7581    0.6909
3105.968    0.6209    0.5731
3105.987    0.4926    0.4282
3106.005    0.3208    0.3056
3106.023    0.2398    0.2443
3106.042    0.2911    0.2808
3106.060    0.3722    0.4055
3106.078    0.5612    0.5687
3106.096    0.6838    0.7021
3106.115    0.7478    0.7610
3106.133    0.7649    0.7389
3106.151    0.6671    0.6639
3106.170    0.5781    0.5441
3106.188    0.4269    0.4011
3106.206    0.2413    0.2549
3106.224    0.1249    0.1479
3106.243    0.1248    0.1147
3106.261    0.1852    0.1725
3106.279    0.3186    0.3087
3106.298    0.4772    0.4985
3106.316    0.6598    0.6690
3106.334    0.7918    0.7949
3106.352    0.8500    0.8724
3106.371    0.9164    0.9169
3106.389    0.9026    0.9393
3106.407    0.9296    0.9515
3106.426    0.9183    0.9561
# 035185  65  3105.250  3106.420
3105.250    0.7867    0.7364
3105.268    0.8492    0.8048
3105.287    0.8718    0.8498
3105.305    0.8670    0.8686
3105.323    0.8670    0.8666
3105.341    0.8281    0.8437
3105.360    0.7713    0.7930
3105.378    0.6973    0.7158
3105.396    0.5933    0.6102
3105.415    0.4593    0.4776
3105.433    0.3192    0.3509
3105.451    0.2188    0.2451
3105.469    0.1834    0.1772
3105.488    0.1751    0.1521
3105.506    0.1773    0.1657
3105.524    0.2068    0.2025
3105.543    0.2632    0.2540
3105.561    0.2928    0.3085
3105.579    0.3389    0.3631
3105.597    0.3853    0.4073
3105.616    0.4425    0.4277
3105.634    0.4063    0.4161
3105.652    0.3609    0.3873
3105.671    0.3384    0.3695
3105.689    0.3946    0.3930
3105.707    0.4789    0.4662
3105.725    0.5746    0.5768
3105.744    0.6987    0.7045
3105.762    0.8091    0.8100
3105.780    0.8614    0.8865
3105.799    0.9156    0.9352
3105.817    0.9169    0.9570
3105.835    0.9039    0.9618
3105.853    0.9190    0.9524
3105.872    0.9041    0.9262
3105.890    0.8710    0.8837
3105.908    0.8660    0.8238
3105.927    0.8063    0.7428
3105.945    0.7274    0.6533
3105.963    0.6355    0.5565
3105.981    0.5065    0.4610
3106.000    0.3940    0.3765
3106.018    0.3232    0.3295
3106.036    0.3270    0.3285
3106.054    0.3787    0.3751
3106.073    0.4669    0.4595
3106.091    0.5685    0.5436
3106.109    0.6152    0.6019
3106.128    0.6234    0.6146
3106.146    0.6282    0.5773
3106.164    0.5165    0.5020
3106.182    0.4290    0.4054
3106.201    0.3150    0.3020
3106.219    0.2174    0.2240
3106.237    0.1712    0.1842
3106.256    0.1948    0.1974
3106.274    0.2656    0.2643
3106.292    0.3786    0.3740
3106.310    0.5142    0.5061
3106.329    0.6272    0.6439
3106.347    0.7161    0.7537
3106.365    0.7998    0.8346
3106.384    0.8507    0.8902
3106.402    0.8732    0.9200
3106.420    0.8746    0.9318
# 035265  65  3105.251  3106.421
3105.251    0.8853    0.8308
3105.269    0.9307    0.8796
3105.287    0.9268    0.8972
3105.306    0.9039    0.9014
3105.324    0.8746    0.8989
3105.342    0.8632    0.8855
3105.360    0.8420    0.8523
3105.379    0.7822    0.7807
3105.397    0.6336    0.6598
3105.415    0.4390    0.4847
3105.434    0.2585    0.2835
3105.452    0.1280    0.1419
3105.470    0.0880    0.0873
3105.488    0.1341    0.1170
3105.507    0.2242    0.1977
3105.525    0.2646    0.2537
3105.543    0.2479    0.2585
3105.562    0.2601    0.2686
3105.580    0.3582    0.3544
3105.598    0.4700    0.4841
3105.616    0.4842    0.5419
3105.635    0.4378    0.4555
3105.653    0.3058    0.3087
3105.671    0.2294    0.2252
3105.689    0.2844    0.2738
3105.708    0.4521    0.4539
3105.726    0.6625    0.6670
3105.744    0.8033    0.8341
3105.763    0.8680    0.9273
3105.781    0.9345    0.9618
3105.799    0.9568    0.9743
3105.817    0.9504    0.9790
3105.836    0.9432    0.9795
3105.854    0.9609    0.9739
3105.872    0.9473    0.9546
3105.891    0.9238    0.9072
3105.909    0.8551    0.8350
3105.927    0.7854    0.7506
3105.945    0.7430    0.6644
3105.964    0.6571    0.5583
3105.982    0.5001    0.4309
3106.000    0.3376    0.2990
3106.019    0.2248    0.2113
3106.037    0.2167    0.2249
3106.055    0.3167    0.3437
3106.073    0.4814    0.5257
3106.092    0.6657    0.6925
3106.110    0.7365    0.7563
3106.128    0.7506    0.7263
3106.147    0.6925    0.6417
3106.165    0.5976    0.5426
3106.183    0.4287    0.4188
3106.201    0.2766    0.2729
3106.220    0.1444    0.1420
3106.238    0.0827    0.0889
3106.256    0.1306    0.1258
3106.275    0.2589    0.2639
3106.293    0.4526    0.4571
3106.311    0.6203    0.6474
3106.329    0.7603    0.7872
3106.348    0.8496    0.8738
3106.366    0.8931    0.9164
3106.384    0.8974    0.9391
3106.403    0.9256    0.9524
3106.421    0.9275    0.9587
# 036512  65  3105.250  3106.421
3105.250    0.8766    0.8043
3105.269    0.8923    0.8502
3105.287    0.8764    0.8628
3105.305    0.8823    0.8640
3105.324    0.8794    0.8620
3105.342    0.8431    0.8500
3105.360    0.7729    0.8147
3105.378    0.6976    0.7428
3105.397    0.5884    0.6136
3105.415    0.4101    0.4452
3105.433    0.2465    0.2689
3105.452    0.1346    0.1318
3105.470    0.0858    0.0818
3105.488    0.1104    0.1088
3105.506    0.1924    0.1811
3105.525    0.2556    0.2442
3105.543    0.2701    0.2584
3105.561    0.2594    0.2721
3105.580    0.3380    0.3542
3105.598    0.4552    0.4681
3105.616    0.5146    0.5100
3105.634    0.4162    0.4258
3105.653    0.2585    0.2753
3105.671    0.1976    0.1922
3105.689    0.2441    0.2310
3105.708    0.3915    0.3991
3105.726    0.5980    0.6139
3105.744    0.7832    0.7956
3105.762    0.8690    0.9016
3105.781    0.9152    0.9486
3105.799    0.9300    0.9647
3105.817    0.9333    0.9707
3105.836    0.9768    0.9721
3105.854    0.9598    0.9667
3105.872    0.9391    0.9473
3105.890    0.9072    0.9028
3105.909    0.8511    0.8278
3105.927    0.7766    0.7447
3105.945    0.6989    0.6605
3105.964    0.6139    0.5531
3105.982    0.4628    0.4184
3106.000    0.2987    0.2773
3106.018    0.1905    0.1836
3106.037    0.1845    0.1820
3106.055    0.2582    0.2846
3106.073    0.4384    0.4580
3106.092    0.6008    0.6346
3106.110    0.6838    0.7175
3106.128    0.7058    0.7044
3106.146    0.6676    0.6358
3106.165    0.5841    0.5418
3106.183    0.4431    0.4287
3106.201    0.2951    0.2899
3106.220    0.1517    0.1574
3106.238    0.0873    0.0981
3106.256    0.1348    0.1287
3106.274    0.2620    0.2483
3106.293    0.4363    0.4372
3106.311    0.6118    0.6196
3106.329    0.7549    0.7616
3106.348    0.8504    0.8561
3106.366    0.9026    0.9051
3106.384    0.9290    0.9311
3106.402    0.9339    0.9451
3106.421    0.9114    0.9528
# 038647  65  3105.255  3106.425
3105.255    0.8917    0.8283
3105.274    0.8896    0.8636
3105.292    0.8656    0.8744
3105.310    0.8722    0.8740
3105.328    0.8666    0.8628
3105.347    0.8251    0.8304
3105.365    0.7560    0.7681
3105.383    0.6331    0.6616
3105.402    0.4647    0.4987
3105.420    0.2947    0.3227
3105.438    0.1523    0.1749
3105.456    0.0870    0.0947
3105.475    0.1106    0.0933
3105.493    0.1726    0.1494
3105.511    0.2368    0.2155
3105.529    0.2635    0.2515
3105.548    0.2597    0.2723
3105.566    0.3156    0.3319
3105.584    0.4234    0.4374
3105.603    0.4943    0.5132
3105.621    0.4347    0.4733
3105.639    0.3215    0.3484
3105.657    0.2317    0.2402
3105.676    0.2346    0.2384
3105.694    0.3695    0.3621
3105.712    0.5732    0.5589
3105.731    0.7271    0.7568
3105.749    0.8232    0.8788
3105.767    0.8980    0.9378
3105.785    0.9352    0.9612
3105.804    0.9348    0.9703
3105.822    0.9376    0.9725
3105.840    0.9563    0.9683
3105.859    0.9623    0.9493
3105.877    0.9122    0.9053
3105.895    0.8535    0.8318
3105.913    0.7759    0.7411
3105.932    0.7196    0.6473
3105.950    0.6604    0.5577
3105.968    0.5338    0.4493
3105.987    0.3673    0.3190
3106.005    0.2469    0.2213
3106.023    0.2049    0.1966
3106.041    0.2618    0.2688
3106.060    0.4049    0.4290
3106.078    0.5517    0.5914
3106.096    0.6634    0.6868
3106.115    0.6928    0.6836
3106.133    0.6545    0.6133
3106.151    0.5651    0.5210
3106.169    0.4574    0.4175
3106.188    0.3255    0.2908
3106.206    0.1721    0.1743
3106.224    0.0986    0.1021
3106.243    0.1092    0.1064
3106.261    0.1875    0.1962
3106.279    0.3476    0.3539
3106.297    0.4929    0.5362
3106.316    0.6577    0.7021
3106.334    0.7823    0.8102
3106.352    0.8297    0.8750
3106.371    0.8892    0.9129
3106.389    0.9041    0.9328
3106.407    0.9043    0.9443
3106.425    0.8748    0.9475
# 038747  65  3105.255  3106.425
3105.255    0.7670    0.7320
3105.273    0.8350    0.7909
3105.291    0.8511    0.8258
3105.310    0.8287    0.8375
3105.328    0.8224    0.8258
3105.346    0.7852    0.7914
3105.365    0.7271    0.7276
3105.383    0.6343    0.6400
3105.401    0.5355    0.5305
3105.419    0.3902    0.4108
3105.438    0.2726    0.2930
3105.456    0.1950    0.2079
3105.474    0.1661    0.1602
3105.493    0.1620    0.1505
3105.511    0.1752    0.1708
3105.529    0.2241    0.2090
3105.547    0.2802    0.2573
3105.566    0.3093    0.3141
3105.584    0.3501    0.3661
3105.602    0.3841    0.4041
3105.621    0.3714    0.4161
3105.639    0.3691    0.4015
3105.657    0.3588    0.3803
3105.675    0.3656    0.3805
3105.694    0.4094    0.4268
3105.712    0.5106    0.5155
3105.730    0.6318    0.6292
3105.749    0.7298    0.7482
3105.767    0.8173    0.8389
3105.785    0.8764    0.9007
3105.803    0.8904    0.9361
3105.822    0.9211    0.9515
3105.840    0.9133    0.9499
3105.858    0.9049    0.9341
3105.877    0.9162    0.9003
3105.895    0.8698    0.8511
3105.913    0.8076    0.7858
3105.931    0.7537    0.7071
3105.950    0.6730    0.6140
3105.968    0.5834    0.5219
3105.986    0.4722    0.4353
3106.005    0.3788    0.3657
3106.023    0.3538    0.3369
3106.041    0.3607    0.3537
3106.059    0.4184    0.4111
3106.078    0.5057    0.4937
3106.096    0.5770    0.5630
3106.114    0.6088    0.5990
3106.133    0.6380    0.5890
3106.151    0.5790    0.5372
3106.169    0.4708    0.4569
3106.187    0.3686    0.3647
3106.206    0.2668    0.2743
3106.224    0.2135    0.2147
3106.242    0.1894    0.1966
3106.261    0.2192    0.2317
3106.279    0.3179    0.3134
3106.297    0.4408    0.4277
3106.315    0.5516    0.5537
3106.334    0.6685    0.6773
3106.352    0.7485    0.7718
3106.370    0.8270    0.8402
3106.388    0.8385    0.8849
3106.407    0.8543    0.9103
3106.425    0.8608    0.9158
# 038853  65  3105.251  3106.421
3105.251    0.8841    0.8424
3105.269    0.9493    0.8925
3105.287    0.9348    0.9103
3105.305    0.9196    0.9145
3105.324    0.9070    0.9133
3105.342    0.8808    0.9028
3105.360    0.8449    0.8756
3105.379    0.8056    0.8145
3105.397    0.7068    0.7068
3105.415    0.5155    0.5415
3105.433    0.3259    0.3471
3105.452    0.1830    0.1793
3105.470    0.1048    0.1093
3105.488    0.1317    0.1342
3105.507    0.2420    0.2210
3105.525    0.3037    0.2850
3105.543    0.3035    0.2904
3105.561    0.2865    0.2891
3105.580    0.3574    0.3661
3105.598    0.4828    0.4967
3105.616    0.5309    0.5699
3105.635    0.4643    0.5018
3105.653    0.3338    0.3566
3105.671    0.2505    0.2588
3105.689    0.2909    0.2887
3105.708    0.4441    0.4537
3105.726    0.6530    0.6610
3105.744    0.8202    0.8300
3105.763    0.8876    0.9281
3105.781    0.9173    0.9649
3105.799    0.9574    0.9779
3105.817    0.9683    0.9827
3105.836    1.0039    0.9836
3105.854    0.9827    0.9797
3105.872    0.9350    0.9656
3105.891    0.9313    0.9305
3105.909    0.8880    0.8732
3105.927    0.8443    0.7984
3105.945    0.7764    0.7117
3105.964    0.6869    0.5999
3105.982    0.5408    0.4689
3106.000    0.3662    0.3336
3106.019    0.2534    0.2381
3106.037    0.2413    0.2411
3106.055    0.3452    0.3503
3106.073    0.5159    0.5281
3106.092    0.6650    0.7016
3106.110    0.7584    0.7823
3106.128    0.7840    0.7720
3106.147    0.7398    0.6992
3106.165    0.6323    0.5998
3106.183    0.4909    0.4686
3106.201    0.3067    0.3116
3106.220    0.1590    0.1660
3106.238    0.0920    0.0992
3106.256    0.1463    0.1257
3106.275    0.2542    0.2570
3106.293    0.4400    0.4493
3106.311    0.6066    0.6439
3106.329    0.7423    0.7889
3106.348    0.8562    0.8782
3106.366    0.8884    0.9217
3106.384    0.9131    0.9443
3106.403    0.9395    0.9572
3106.421    0.9467    0.9638
# 039506  65  3105.250  3106.421
3105.250    0.8626    0.8134
3105.268    0.9053    0.8422
3105.287    0.8684    0.8400
3105.305    0.8564    0.8366
3105.323    0.8788    0.8472
3105.342    0.8582    0.8600
3105.360    0.8445    0.8507
3105.378    0.8087    0.8015
3105.396    0.6833    0.6957
3105.415    0.4945    0.5204
3105.433    0.3123    0.3283
3105.451    0.1714    0.1725
3105.470    0.0979    0.1019
3105.488    0.1444    0.1397
3105.506    0.2634    0.2497
3105.524    0.3536    0.3455
3105.543    0.3592    0.3523
3105.561    0.3335    0.3232
3105.579    0.3750    0.3695
3105.598    0.4425    0.4892
3105.616    0.4815    0.5330
3105.634    0.4174    0.4332
3105.652    0.2633    0.2685
3105.671    0.1570    0.1562
3105.689    0.1671    0.1649
3105.707    0.2917    0.2936
3105.726    0.4965    0.5238
3105.744    0.7175    0.7399
3105.762    0.8443    0.8782
3105.781    0.9082    0.9408
3105.799    0.9333    0.9605
3105.817    0.9499    0.9672
3105.835    0.9572    0.9696
3105.854    0.9561    0.9685
3105.872    0.9504    0.9609
3105.890    0.9279    0.9404
3105.909    0.8970    0.8991
3105.927    0.8274    0.8433
3105.945    0.7746    0.7688
3105.963    0.6850    0.6528
3105.982    0.5122    0.4712
3106.000    0.3087    0.2876
3106.018    0.1686    0.1626
3106.037    0.1344    0.1294
3106.055    0.1953    0.1948
3106.073    0.3362    0.3483
3106.091    0.5257    0.5434
3106.110    0.7076    0.7008
3106.128    0.7793    0.7509
3106.146    0.7475    0.7206
3106.165    0.6680    0.6368
3106.183    0.5193    0.5111
3106.201    0.3394    0.3448
3106.219    0.1818    0.1867
3106.238    0.0912    0.0940
3106.256    0.0934    0.0990
3106.274    0.1957    0.1897
3106.293    0.3669    0.3559
3106.311    0.5431    0.5372
3106.329    0.7049    0.6979
3106.347    0.8204    0.8128
3106.366    0.8738    0.8833
3106.384    0.8970    0.9171
3106.402    0.9249    0.9348
3106.421    0.9515    0.9449
# 039822  65  3105.250  3106.420
3105.250    0.8474    0.8171
3105.269    0.8740    0.8628
3105.287    0.9122    0.8730
3105.305    0.8770    0.8726
3105.323    0.8861    0.8732
3105.342    0.8616    0.8702
3105.360    0.8329    0.8490
3105.378    0.8289    0.7956
3105.396    0.6871    0.6941
3105.415    0.5010    0.5282
3105.433    0.3003    0.3419
3105.451    0.1672    0.1831
3105.470    0.0914    0.0983
3105.488    0.1225    0.1112
3105.506    0.2201    0.1919
3105.524    0.2917    0.2787
3105.543    0.3337    0.3115
3105.561    0.3091    0.3117
3105.579    0.3356    0.3644
3105.598    0.4639    0.4844
3105.616    0.5240    0.5517
3105.634    0.4698    0.4876
3105.652    0.3180    0.3355
3105.671    0.2126    0.2091
3105.689    0.2101    0.2058
3105.707    0.3369    0.3308
3105.726    0.5391    0.5521
3105.744    0.7394    0.7551
3105.762    0.8341    0.8857
3105.780    0.9039    0.9451
3105.799    0.9541    0.9672
3105.817    0.9623    0.9743
3105.835    0.9750    0.9766
3105.854    0.9590    0.9745
3105.872    0.9799    0.9645
3105.890    0.9421    0.9373
3105.908    0.8839    0.8876
3105.927    0.8362    0.8156
3105.945    0.7737    0.7362
3105.963    0.6836    0.6345
3105.981    0.5386    0.4945
3106.000    0.3799    0.3267
3106.018    0.2307    0.2051
3106.036    0.1751    0.1680
3106.055    0.2193    0.2413
3106.073    0.3780    0.4024
3106.091    0.5710    0.5910
3106.109    0.7175    0.7234
3106.128    0.7661    0.7577
3106.146    0.7405    0.7135
3106.164    0.6734    0.6327
3106.183    0.5289    0.5129
3106.201    0.3714    0.3617
3106.219    0.2113    0.2090
3106.237    0.1073    0.1132
3106.256    0.1154    0.1115
3106.274    0.2077    0.2086
3106.292    0.3736    0.3791
3106.311    0.5586    0.5809
3106.329    0.7133    0.7386
3106.347    0.8222    0.8429
3106.365    0.8874    0.9020
3106.384    0.9224    0.9337
3106.402    0.9288    0.9493
3106.420    0.9070    0.9576
# 040118  65  3105.255  3106.425
3105.255    0.8768    0.7936
3105.273    0.8474    0.8032
3105.292    0.8213    0.7963
3105.310    0.8043    0.7995
3105.328    0.8171    0.8097
3105.347    0.8000    0.8020
3105.365    0.7418    0.7561
3105.383    0.6217    0.6578
3105.401    0.4687    0.5054
3105.420    0.2816    0.3166
3105.438    0.1438    0.1650
3105.456    0.0854    0.0808
3105.475    0.0837    0.0779
3105.493    0.1624    0.1469
3105.511    0.2578    0.2419
3105.529    0.2914    0.2935
3105.548    0.2835    0.2907
3105.566    0.3156    0.3168
3105.584    0.4036    0.4128
3105.603    0.4815    0.4916
3105.621    0.4426    0.4375
3105.639    0.2872    0.2885
3105.657    0.1575    0.1603
3105.676    0.1201    0.1264
3105.694    0.2079    0.2094
3105.712    0.4055    0.3966
3105.731    0.6214    0.6378
3105.749    0.7748    0.8126
3105.767    0.8527    0.9028
3105.785    0.8941    0.9382
3105.804    0.9305    0.9515
3105.822    0.9519    0.9565
3105.840    0.9384    0.9570
3105.858    0.9275    0.9504
3105.877    0.9219    0.9260
3105.895    0.8817    0.8764
3105.913    0.7761    0.8054
3105.932    0.7311    0.7224
3105.950    0.6800    0.6272
3105.968    0.5372    0.4875
3105.986    0.3433    0.3163
3106.005    0.1943    0.1697
3106.023    0.1134    0.1101
3106.041    0.1313    0.1351
3106.060    0.2482    0.2553
3106.078    0.4160    0.4353
3106.096    0.6146    0.6031
3106.114    0.7050    0.6814
3106.133    0.6978    0.6615
3106.151    0.6108    0.5924
3106.169    0.5084    0.4967
3106.188    0.3678    0.3569
3106.206    0.2097    0.2094
3106.224    0.1011    0.1040
3106.242    0.0756    0.0757
3106.261    0.1234    0.1334
3106.279    0.2642    0.2602
3106.297    0.4243    0.4297
3106.316    0.6207    0.6112
3106.334    0.7633    0.7490
3106.352    0.8219    0.8387
3106.370    0.8746    0.8880
3106.389    0.8958    0.9152
3106.407    0.9003    0.9290
3106.425    0.9014    0.9354
# 040133  65  3105.250  3106.421
3105.250    0.8412    0.7741
3105.269    0.8768    0.8354
3105.287    0.8857    0.8610
3105.305    0.8692    0.8672
3105.324    0.8654    0.8618
3105.342    0.8312    0.8428
3105.360    0.7616    0.8011
3105.378    0.6976    0.7254
3105.397    0.5677    0.5980
3105.415    0.3894    0.4372
3105.433    0.2360    0.2699
3105.452    0.1201    0.1355
3105.470    0.0801    0.0771
3105.488    0.1006    0.0858
3105.506    0.1568    0.1393
3105.525    0.2252    0.2013
3105.543    0.2518    0.2363
3105.561    0.2450    0.2682
3105.580    0.3064    0.3451
3105.598    0.4424    0.4468
3105.616    0.4773    0.4973
3105.634    0.4131    0.4408
3105.653    0.3021    0.3104
3105.671    0.2196    0.2234
3105.689    0.2525    0.2453
3105.708    0.4056    0.3922
3105.726    0.5951    0.5914
3105.744    0.7442    0.7702
3105.762    0.8316    0.8841
3105.781    0.9034    0.9408
3105.799    0.9215    0.9623
3105.817    0.9164    0.9707
3105.836    0.9373    0.9723
3105.854    0.9491    0.9638
3105.872    0.9330    0.9363
3105.890    0.8804    0.8762
3105.909    0.8061    0.7771
3105.927    0.7180    0.6707
3105.945    0.6240    0.5739
3105.964    0.5723    0.4780
3105.982    0.4622    0.3760
3106.000    0.3056    0.2694
3106.018    0.2053    0.1946
3106.037    0.2000    0.1947
3106.055    0.2645    0.2880
3106.073    0.4283    0.4459
3106.092    0.5498    0.6046
3106.110    0.6539    0.6733
3106.128    0.6365    0.6460
3106.146    0.6108    0.5639
3106.165    0.5370    0.4661
3106.183    0.4217    0.3688
3106.201    0.2784    0.2589
3106.220    0.1488    0.1510
3106.238    0.0866    0.0973
3106.256    0.1208    0.1201
3106.274    0.2371    0.2263
3106.293    0.3720    0.4057
3106.311    0.5710    0.5891
3106.329    0.6981    0.7391
3106.348    0.7860    0.8426
3106.366    0.8859    0.8978
3106.384    0.9135    0.9277
3106.402    0.9057    0.9441
3106.421    0.8686    0.9532
# 041184  65  3105.255  3106.425
3105.255    0.6554    0.6436
3105.273    0.6839    0.6820
3105.292    0.6990    0.7057
3105.310    0.7279    0.7093
3105.328    0.6981    0.6936
3105.346    0.6577    0.6598
3105.365    0.6095    0.6067
3105.383    0.5377    0.5441
3105.401    0.4626    0.4749
3105.420    0.3848    0.4009
3105.438    0.3361    0.3361
3105.456    0.2875    0.2818
3105.474    0.2451    0.2416
3105.493    0.2112    0.2166
3105.511    0.2108    0.2093
3105.529    0.2220    0.2162
3105.548    0.2497    0.2353
3105.566    0.2705    0.2610
3105.584    0.2890    0.2907
3105.602    0.3073    0.3222
3105.621    0.3413    0.3565
3105.639    0.3796    0.3905
3105.657    0.4141    0.4280
3105.676    0.4703    0.4730
3105.694    0.5363    0.5224
3105.712    0.5690    0.5776
3105.730    0.6390    0.6365
3105.749    0.6990    0.6989
3105.767    0.7417    0.7535
3105.785    0.7840    0.7995
3105.804    0.8239    0.8348
3105.822    0.8257    0.8533
3105.840    0.8429    0.8562
3105.858    0.8734    0.8441
3105.877    0.8377    0.8158
3105.895    0.7802    0.7771
3105.913    0.7398    0.7300
3105.932    0.6958    0.6748
3105.950    0.6217    0.6223
3105.968    0.5744    0.5740
3105.986    0.5465    0.5339
3106.005    0.5008    0.5036
3106.023    0.4804    0.4874
3106.041    0.4937    0.4823
3106.059    0.4821    0.4848
3106.078    0.4933    0.4908
3106.096    0.5109    0.4937
3106.114    0.4957    0.4897
3106.133    0.4818    0.4747
3106.151    0.4574    0.4508
3106.169    0.4320    0.4207
3106.187    0.3812    0.3898
3106.206    0.3533    0.3633
3106.224    0.3427    0.3509
3106.242    0.3613    0.3557
3106.261    0.3754    0.3820
3106.279    0.4261    0.4262
3106.297    0.4850    0.4854
3106.315    0.5487    0.5541
3106.334    0.6403    0.6292
3106.352    0.7283    0.6960
3106.370    0.7525    0.7521
3106.389    0.7831    0.7954
3106.407    0.8059    0.8179
3106.425    0.7876    0.8211
# 041484  65  3105.255  3106.425
3105.255    0.8898    0.8375
3105.273    0.9061    0.8760
3105.291    0.9103    0.8886
3105.310    0.8888    0.8900
3105.328    0.8714    0.8839
3105.346    0.8660    0.8632
3105.365    0.8158    0.8149
3105.383    0.7114    0.7296
3105.401    0.5717    0.5932
3105.419    0.3822    0.4153
3105.438    0.2163    0.2322
3105.456    0.1140    0.1195
3105.474    0.0946    0.0928
3105.493    0.1586    0.1443
3105.511    0.2379    0.2187
3105.529    0.2723    0.2581
3105.547    0.2563    0.2593
3105.566    0.2855    0.2927
3105.584    0.3958    0.3988
3105.602    0.4828    0.5137
3105.621    0.4866    0.5255
3105.639    0.3881    0.4130
3105.657    0.2675    0.2775
3105.675    0.2343    0.2301
3105.694    0.3221    0.3237
3105.712    0.5026    0.5137
3105.730    0.7130    0.7171
3105.749    0.8533    0.8678
3105.767    0.9194    0.9373
3105.785    0.9298    0.9645
3105.803    0.9443    0.9745
3105.822    0.9674    0.9784
3105.840    0.9768    0.9772
3105.858    0.9581    0.9681
3105.877    0.9253    0.9393
3105.895    0.8772    0.8847
3105.913    0.8381    0.8059
3105.931    0.7721    0.7168
3105.950    0.6831    0.6162
3105.968    0.5816    0.5034
3105.986    0.4379    0.3733
3106.005    0.2794    0.2515
3106.023    0.2086    0.2006
3106.041    0.2454    0.2474
3106.060    0.3774    0.3983
3106.078    0.5305    0.5788
3106.096    0.6668    0.7109
3106.114    0.7165    0.7463
3106.133    0.6896    0.6949
3106.151    0.6364    0.6074
3106.169    0.5292    0.5022
3106.188    0.3901    0.3649
3106.206    0.2311    0.2251
3106.224    0.1107    0.1221
3106.242    0.0951    0.0951
3106.261    0.1746    0.1657
3106.279    0.3112    0.3180
3106.297    0.5117    0.5107
3106.316    0.6741    0.6934
3106.334    0.7889    0.8126
3106.352    0.8696    0.8823
3106.370    0.9154    0.9198
3106.389    0.9245    0.9410
3106.407    0.9171    0.9524
3106.425    0.9150    0.9574
# 041526  65  3105.250  3106.420
3105.250    0.8678    0.8115
3105.268    0.9028    0.8700
3105.287    0.9057    0.8910
3105.305    0.9108    0.8941
3105.323    0.8813    0.8929
3105.341    0.8708    0.8839
3105.360    0.8496    0.8557
3105.378    0.7903    0.7989
3105.396    0.6688    0.6963
3105.415    0.5054    0.5275
3105.433    0.3102    0.3363
3105.451    0.1552    0.1739
3105.469    0.0913    0.0892
3105.488    0.1015    0.0951
3105.506    0.1791    0.1657
3105.524    0.2559    0.2398
3105.542    0.2667    0.2621
3105.561    0.2552    0.2578
3105.579    0.3103    0.3141
3105.597    0.4325    0.4435
3105.616    0.5200    0.5455
3105.634    0.4824    0.5028
3105.652    0.3294    0.3560
3105.670    0.2187    0.2316
3105.689    0.2316    0.2301
3105.707    0.3707    0.3672
3105.725    0.5796    0.5814
3105.744    0.7516    0.7874
3105.762    0.8561    0.9034
3105.780    0.9410    0.9532
3105.798    0.9423    0.9714
3105.817    0.9546    0.9784
3105.835    0.9656    0.9804
3105.853    0.9712    0.9779
3105.872    0.9714    0.9638
3105.890    0.9421    0.9283
3105.908    0.8772    0.8632
3105.926    0.7980    0.7780
3105.945    0.7466    0.6841
3105.963    0.6748    0.5872
3105.981    0.5461    0.4660
3106.000    0.3679    0.3217
3106.018    0.2349    0.2162
3106.036    0.1981    0.1915
3106.054    0.2674    0.2734
3106.073    0.4355    0.4547
3106.091    0.5876    0.6390
3106.109    0.7160    0.7480
3106.128    0.7239    0.7490
3106.146    0.7071    0.6806
3106.164    0.6213    0.5902
3106.182    0.5162    0.4812
3106.201    0.3437    0.3318
3106.219    0.1902    0.1885
3106.237    0.0968    0.1009
3106.256    0.1035    0.1059
3106.274    0.2145    0.2113
3106.292    0.3965    0.3952
3106.310    0.5927    0.5979
3106.329    0.7415    0.7656
3106.347    0.8130    0.8626
3106.365    0.8656    0.9141
3106.384    0.8966    0.9412
3106.402    0.9365    0.9548
3106.420    0.9432    0.9623
# 042333  65  3105.255  3106.426
3105.255    0.8455    0.8056
3105.274    0.8744    0.8561
3105.292    0.8694    0.8770
3105.310    0.8888    0.8794
3105.329    0.8766    0.8660
3105.347    0.8239    0.8341
3105.365    0.7711    0.7754
3105.383    0.6699    0.6800
3105.402    0.5204    0.5370
3105.420    0.3440    0.3783
3105.438    0.1988    0.2322
3105.457    0.1211    0.1306
3105.475    0.1098    0.1004
3105.493    0.1372    0.1252
3105.511    0.2081    0.1774
3105.530    0.2554    0.2306
3105.548    0.2665    0.2737
3105.566    0.2892    0.3308
3105.585    0.3987    0.4153
3105.603    0.4863    0.4823
3105.621    0.4599    0.4844
3105.639    0.3819    0.4145
3105.658    0.2869    0.3231
3105.676    0.2911    0.2976
3105.694    0.3801    0.3692
3105.713    0.5357    0.5271
3105.731    0.7122    0.6950
3105.749    0.8106    0.8285
3105.767    0.8547    0.9097
3105.786    0.9145    0.9510
3105.804    0.9486    0.9669
3105.822    0.9122    0.9719
3105.841    0.9171    0.9681
3105.859    0.9209    0.9515
3105.877    0.9305    0.9145
3105.895    0.8752    0.8521
3105.914    0.8046    0.7645
3105.932    0.7428    0.6727
3105.950    0.6915    0.5785
3105.969    0.5694    0.4732
3105.987    0.4337    0.3700
3106.005    0.3092    0.2848
3106.023    0.2624    0.2512
3106.042    0.2943    0.2987
3106.060    0.3942    0.4139
3106.078    0.5320    0.5516
3106.096    0.6498    0.6527
3106.115    0.6674    0.6798
3106.133    0.6607    0.6353
3106.151    0.6131    0.5504
3106.170    0.4796    0.4401
3106.188    0.3475    0.3259
3106.206    0.2242    0.2167
3106.224    0.1316    0.1393
3106.243    0.1236    0.1220
3106.261    0.1853    0.1816
3106.279    0.3043    0.3087
3106.298    0.4616    0.4834
3106.316    0.5933    0.6440
3106.334    0.7236    0.7691
3106.352    0.8046    0.8511
3106.371    0.8541    0.9016
3106.389    0.8958    0.9281
3106.407    0.9020    0.9428
3106.426    0.8730    0.9478
# 042575  65  3105.255  3106.425
3105.255    0.9122    0.8251
3105.273    0.9207    0.8588
3105.291    0.8702    0.8678
3105.310    0.8620    0.8670
3105.328    0.8404    0.8592
3105.346    0.8234    0.8352
3105.364    0.7384    0.7836
3105.383    0.6135    0.6844
3105.401    0.4947    0.5390
3105.419    0.3338    0.3606
3105.438    0.1660    0.1887
3105.456    0.0818    0.0893
3105.474    0.0698    0.0665
3105.492    0.1304    0.1080
3105.511    0.2243    0.1837
3105.529    0.2537    0.2339
3105.547    0.2320    0.2506
3105.566    0.2711    0.2920
3105.584    0.3849    0.3951
3105.602    0.4864    0.4992
3105.620    0.4580    0.5001
3105.639    0.3599    0.3738
3105.657    0.2378    0.2365
3105.675    0.1773    0.1896
3105.694    0.2871    0.2822
3105.712    0.4805    0.4753
3105.730    0.6820    0.6888
3105.748    0.8153    0.8439
3105.767    0.8712    0.9262
3105.785    0.9059    0.9565
3105.803    0.9337    0.9685
3105.821    0.9502    0.9732
3105.840    0.9471    0.9721
3105.858    0.9502    0.9594
3105.876    0.9339    0.9221
3105.895    0.8596    0.8426
3105.913    0.7711    0.7393
3105.931    0.6969    0.6390
3105.949    0.6530    0.5535
3105.968    0.5586    0.4537
3105.986    0.3952    0.3346
3106.004    0.2543    0.2213
3106.023    0.1717    0.1642
3106.041    0.2012    0.2067
3106.059    0.3392    0.3446
3106.077    0.4878    0.5272
3106.096    0.6253    0.6694
3106.114    0.6713    0.6936
3106.132    0.6668    0.6299
3106.151    0.5916    0.5349
3106.169    0.5143    0.4467
3106.187    0.3716    0.3412
3106.205    0.2066    0.2172
3106.224    0.1156    0.1140
3106.242    0.0917    0.0887
3106.260    0.1488    0.1535
3106.279    0.2949    0.3133
3106.297    0.4819    0.5080
3106.315    0.6468    0.6847
3106.333    0.7593    0.8089
3106.352    0.8352    0.8847
3106.370    0.8604    0.9219
3106.388    0.8929    0.9417
3106.406    0.9074    0.9528
3106.425    0.9238    0.9579
# 043297  65  3105.255  3106.425
3105.255    0.8808    0.8243
3105.273    0.8935    0.8553
3105.292    0.8770    0.8638
3105.310    0.8537    0.8614
3105.328    0.8346    0.8492
3105.347    0.8011    0.8160
3105.365    0.7449    0.7530
3105.383    0.6079    0.6467
3105.401    0.4404    0.4947
3105.420    0.2691    0.3117
3105.438    0.1419    0.1656
3105.456    0.0812    0.0829
3105.474    0.0769    0.0701
3105.493    0.1414    0.1149
3105.511    0.2121    0.1773
3105.529    0.2352    0.2207
3105.548    0.2250    0.2472
3105.566    0.2782    0.3013
3105.584    0.3889    0.4002
3105.602    0.4727    0.4803
3105.621    0.4457    0.4569
3105.639    0.3125    0.3410
3105.657    0.2026    0.2281
3105.676    0.2082    0.2093
3105.694    0.3211    0.3153
3105.712    0.5125    0.5062
3105.730    0.7221    0.7053
3105.749    0.8171    0.8539
3105.767    0.8656    0.9256
3105.785    0.9135    0.9554
3105.804    0.9517    0.9676
3105.822    0.9425    0.9714
3105.840    0.9458    0.9681
3105.858    0.9358    0.9510
3105.877    0.8849    0.9039
3105.895    0.8299    0.8241
3105.913    0.7644    0.7236
3105.932    0.7124    0.6220
3105.950    0.6549    0.5337
3105.968    0.5202    0.4327
3105.986    0.3725    0.3154
3106.005    0.2369    0.2099
3106.023    0.1886    0.1753
3106.041    0.2286    0.2329
3106.060    0.3593    0.3838
3106.078    0.5241    0.5526
3106.096    0.6479    0.6640
3106.114    0.6377    0.6756
3106.133    0.6255    0.6069
3106.151    0.5953    0.5176
3106.169    0.4751    0.4227
3106.188    0.3275    0.3047
3106.206    0.1960    0.1882
3106.224    0.1107    0.1080
3106.242    0.0968    0.0992
3106.261    0.1727    0.1829
3106.279    0.3274    0.3392
3106.297    0.4984    0.5278
3106.316    0.6462    0.7037
3106.334    0.7525    0.8183
3106.352    0.8408    0.8857
3106.370    0.8919    0.9217
3106.389    0.8985    0.9417
3106.407    0.9043    0.9519
3106.425    0.8870    0.9546
# 043557  65  3105.255  3106.425
3105.255    0.8985    0.8463
3105.273    0.9014    0.8804
3105.291    0.9292    0.8923
3105.310    0.8962    0.8925
3105.328    0.8939    0.8819
3105.346    0.8600    0.8547
3105.365    0.7807    0.7947
3105.383    0.6722    0.6949
3105.401    0.5092    0.5498
3105.419    0.3399    0.3796
3105.438    0.2059    0.2198
3105.456    0.1295    0.1305
3105.474    0.1226    0.1164
3105.493    0.1787    0.1629
3105.511    0.2396    0.2218
3105.529    0.2639    0.2600
3105.547    0.2822    0.2859
3105.566    0.3266    0.3428
3105.584    0.4171    0.4317
3105.602    0.4876    0.4985
3105.621    0.4656    0.4782
3105.639    0.3734    0.3822
3105.657    0.2787    0.2902
3105.675    0.2765    0.2805
3105.694    0.3937    0.3869
3105.712    0.5546    0.5599
3105.730    0.7279    0.7350
3105.749    0.8285    0.8672
3105.767    0.9041    0.9339
3105.785    0.9557    0.9627
3105.803    0.9757    0.9736
3105.822    0.9623    0.9766
3105.840    0.9672    0.9730
3105.858    0.9264    0.9592
3105.877    0.9175    0.9258
3105.895    0.8921    0.8720
3105.913    0.8104    0.8009
3105.931    0.7695    0.7186
3105.950    0.6805    0.6173
3105.968    0.5539    0.5014
3105.986    0.4253    0.3760
3106.005    0.2922    0.2715
3106.023    0.2488    0.2424
3106.041    0.2950    0.3038
3106.059    0.4110    0.4383
3106.078    0.5706    0.5984
3106.096    0.6845    0.7018
3106.114    0.7291    0.7264
3106.133    0.6969    0.6795
3106.151    0.6102    0.5932
3106.169    0.5150    0.4798
3106.187    0.3565    0.3477
3106.206    0.2152    0.2149
3106.224    0.1278    0.1351
3106.242    0.1306    0.1303
3106.261    0.2227    0.2162
3106.279    0.3653    0.3667
3106.297    0.5373    0.5434
3106.315    0.6833    0.7005
3106.334    0.7768    0.8179
3106.352    0.8598    0.8843
3106.370    0.9043    0.9211
3106.388    0.9283    0.9412
3106.407    0.9395    0.9519
3106.425    0.9315    0.9530
# 043726  65  3105.250  3106.420
3105.250    0.8708    0.7890
3105.269    0.9043    0.8490
3105.287    0.8985    0.8718
3105.305    0.8794    0.8758
3105.323    0.8429    0.8698
3105.342    0.8204    0.8488
3105.360    0.8008    0.8057
3105.378    0.7298    0.7281
3105.397    0.5840    0.5943
3105.415    0.3979    0.4226
3105.433    0.2173    0.2465
3105.451    0.1079    0.1189
3105.470    0.0639    0.0661
3105.488    0.0946    0.0874
3105.506    0.1866    0.1505
3105.525    0.2358    0.2100
3105.543    0.2378    0.2292
3105.561    0.2376    0.2506
3105.579    0.3032    0.3330
3105.598    0.4414    0.4627
3105.616    0.4519    0.5177
3105.634    0.3969    0.4428
3105.653    0.2839    0.2940
3105.671    0.2177    0.2120
3105.689    0.2642    0.2583
3105.707    0.4286    0.4235
3105.726    0.6294    0.6476
3105.744    0.7814    0.8170
3105.762    0.8447    0.9108
3105.781    0.8857    0.9515
3105.799    0.9324    0.9658
3105.817    0.9305    0.9719
3105.835    0.9188    0.9730
3105.854    0.9315    0.9656
3105.872    0.9415    0.9408
3105.890    0.9024    0.8847
3105.909    0.8416    0.7912
3105.927    0.7428    0.6931
3105.945    0.6850    0.6048
3105.963    0.6155    0.5150
3105.982    0.4728    0.3969
3106.000    0.3223    0.2773
3106.018    0.2117    0.1984
3106.037    0.2077    0.2099
3106.055    0.3052    0.3252
3106.073    0.4738    0.5023
3106.091    0.6183    0.6563
3106.110    0.6944    0.7153
3106.128    0.6820    0.6707
3106.146    0.6386    0.5804
3106.165    0.5483    0.4784
3106.183    0.4085    0.3700
3106.201    0.2533    0.2441
3106.219    0.1194    0.1335
3106.238    0.0828    0.0809
3106.256    0.1220    0.1149
3106.274    0.2315    0.2353
3106.292    0.3765    0.4180
3106.311    0.5669    0.6165
3106.329    0.7204    0.7595
3106.347    0.8080    0.8484
3106.366    0.8517    0.8999
3106.384    0.9175    0.9262
3106.402    0.9224    0.9415
3106.420    0.9305    0.9499
# 044324  65  3105.250  3106.420
3105.250    0.8498    0.8300
3105.269    0.9213    0.8837
3105.287    0.9156    0.9012
3105.305    0.9162    0.9047
3105.323    0.9122    0.9020
3105.342    0.8806    0.8888
3105.360    0.8451    0.8570
3105.378    0.7938    0.7930
3105.397    0.6506    0.6725
3105.415    0.4654    0.5055
3105.433    0.2942    0.3203
3105.451    0.1580    0.1731
3105.470    0.1019    0.1039
3105.488    0.1347    0.1231
3105.506    0.2161    0.1907
3105.525    0.2661    0.2522
3105.543    0.2756    0.2692
3105.561    0.2723    0.2848
3105.579    0.3475    0.3565
3105.598    0.4649    0.4747
3105.616    0.4993    0.5310
3105.634    0.4407    0.4714
3105.653    0.3285    0.3371
3105.671    0.2443    0.2544
3105.689    0.2854    0.2881
3105.707    0.4369    0.4356
3105.726    0.6449    0.6449
3105.744    0.8017    0.8125
3105.762    0.8837    0.9122
3105.780    0.9101    0.9568
3105.799    0.9565    0.9741
3105.817    0.9840    0.9797
3105.835    0.9654    0.9806
3105.854    0.9491    0.9757
3105.872    0.9484    0.9592
3105.890    0.9224    0.9228
3105.908    0.8925    0.8638
3105.927    0.8397    0.7840
3105.945    0.7779    0.6974
3105.963    0.6724    0.5932
3105.982    0.5410    0.4576
3106.000    0.3719    0.3265
3106.018    0.2583    0.2389
3106.036    0.2328    0.2382
3106.055    0.3313    0.3459
3106.073    0.4957    0.5144
3106.091    0.6492    0.6733
3106.110    0.7449    0.7602
3106.128    0.7495    0.7530
3106.146    0.7102    0.6883
3106.164    0.6362    0.5921
3106.183    0.4748    0.4584
3106.201    0.3126    0.3090
3106.219    0.1744    0.1777
3106.238    0.1104    0.1103
3106.256    0.1447    0.1397
3106.274    0.2640    0.2607
3106.292    0.4411    0.4444
3106.311    0.5894    0.6434
3106.329    0.7405    0.7861
3106.347    0.8209    0.8734
3106.366    0.8831    0.9215
3106.384    0.9354    0.9445
3106.402    0.9320    0.9568
3106.420    0.9260    0.9627
# 044997  65  3105.250  3106.420
3105.250    0.8108    0.7388
3105.268    0.8451    0.8070
3105.286    0.8658    0.8352
3105.305    0.8557    0.8391
3105.323    0.8335    0.8370
3105.341    0.8194    0.8279
3105.359    0.7869    0.7982
3105.378    0.7132    0.7316
3105.396    0.6072    0.6233
3105.414    0.4417    0.4685
3105.433    0.2667    0.2842
3105.451    0.1291    0.1414
3105.469    0.0601    0.0672
3105.487    0.0754    0.0667
3105.506    0.1506    0.1267
3105.524    0.2121    0.1944
3105.542    0.2296    0.2202
3105.561    0.2133    0.2175
3105.579    0.2557    0.2682
3105.597    0.3893    0.3950
3105.615    0.4412    0.4984
3105.634    0.4085    0.4594
3105.652    0.2974    0.3097
3105.670    0.1859    0.1822
3105.689    0.1828    0.1730
3105.707    0.3042    0.3023
3105.725    0.5077    0.5220
3105.743    0.7037    0.7362
3105.762    0.8276    0.8760
3105.780    0.8756    0.9326
3105.798    0.9194    0.9539
3105.817    0.9486    0.9632
3105.835    0.9421    0.9665
3105.853    0.9266    0.9647
3105.871    0.9064    0.9508
3105.890    0.8652    0.9064
3105.908    0.7920    0.8257
3105.926    0.7328    0.7241
3105.945    0.7063    0.6295
3105.963    0.6342    0.5487
3105.981    0.5234    0.4407
3105.999    0.3249    0.3029
3106.018    0.1994    0.1810
3106.036    0.1502    0.1438
3106.054    0.2066    0.2092
3106.073    0.3621    0.3800
3106.091    0.5281    0.5698
3106.109    0.6437    0.6864
3106.127    0.6803    0.6855
3106.146    0.6691    0.6033
3106.164    0.6176    0.5159
3106.182    0.4838    0.4298
3106.201    0.3226    0.3092
3106.219    0.1762    0.1798
3106.237    0.0911    0.0925
3106.255    0.0812    0.0867
3106.274    0.1737    0.1797
3106.292    0.3298    0.3447
3106.310    0.5235    0.5346
3106.329    0.6724    0.7047
3106.347    0.7969    0.8138
3106.365    0.8274    0.8774
3106.383    0.8966    0.9118
3106.402    0.9264    0.9318
3106.420    0.9198    0.9428
# 045325  65  3105.255  3106.425
3105.255    0.8708    0.7823
3105.273    0.9030    0.8447
3105.292    0.8890    0.8752
3105.310    0.8927    0.8837
3105.328    0.8845    0.8792
3105.347    0.8750    0.8586
3105.365    0.8151    0.8155
3105.383    0.7251    0.7381
3105.401    0.5741    0.6166
3105.420    0.4067    0.4479
3105.438    0.2413    0.2841
3105.456    0.1285    0.1621
3105.475    0.1288    0.1102
3105.493    0.1571    0.1293
3105.511    0.1996    0.1801
3105.529    0.2279    0.2203
3105.548    0.2311    0.2398
3105.566    0.2690    0.2724
3105.584    0.3479    0.3499
3105.603    0.4289    0.4474
3105.621    0.4293    0.4787
3105.639    0.3964    0.4178
3105.657    0.2946    0.3162
3105.676    0.2472    0.2625
3105.694    0.3197    0.3192
3105.712    0.4718    0.4696
3105.731    0.6465    0.6636
3105.749    0.7805    0.8145
3105.767    0.8529    0.9064
3105.785    0.9215    0.9499
3105.804    0.9395    0.9683
3105.822    0.9447    0.9741
3105.840    0.9493    0.9734
3105.858    0.9454    0.9636
3105.877    0.9217    0.9356
3105.895    0.8786    0.8845
3105.913    0.8175    0.8098
3105.932    0.7610    0.7153
3105.950    0.6997    0.6177
3105.968    0.6091    0.5103
3105.986    0.4780    0.3940
3106.005    0.3403    0.2840
3106.023    0.2389    0.2292
3106.041    0.2609    0.2541
3106.060    0.3530    0.3691
3106.078    0.4909    0.5210
3106.096    0.6428    0.6485
3106.114    0.6850    0.7021
3106.133    0.6800    0.6734
3106.151    0.6377    0.5946
3106.169    0.5211    0.4908
3106.188    0.3944    0.3641
3106.206    0.2579    0.2413
3106.224    0.1475    0.1454
3106.242    0.1009    0.1081
3106.261    0.1451    0.1516
3106.279    0.2650    0.2694
3106.297    0.4212    0.4349
3106.316    0.6081    0.6131
3106.334    0.7274    0.7471
3106.352    0.7941    0.8364
3106.370    0.8502    0.8894
3106.389    0.8728    0.9207
3106.407    0.8902    0.9371
3106.425    0.9070    0.9441
# 046903  65  3105.251  3106.421
3105.251    0.8166    0.7965
3105.269    0.9076    0.8545
3105.287    0.9026    0.8764
3105.305    0.8650    0.8810
3105.324    0.8742    0.8792
3105.342    0.8614    0.8686
3105.360    0.8121    0.8393
3105.379    0.7490    0.7734
3105.397    0.6334    0.6628
3105.415    0.4700    0.5032
3105.433    0.2903    0.3232
3105.452    0.1441    0.1673
3105.470    0.0826    0.0915
3105.488    0.1078    0.0916
3105.507    0.1783    0.1494
3105.525    0.2455    0.2131
3105.543    0.2543    0.2471
3105.561    0.2408    0.2666
3105.580    0.3119    0.3284
3105.598    0.4150    0.4299
3105.616    0.4560    0.4961
3105.635    0.4369    0.4510
3105.653    0.3194    0.3287
3105.671    0.2203    0.2286
3105.689    0.2320    0.2294
3105.708    0.3655    0.3574
3105.726    0.5687    0.5532
3105.744    0.7328    0.7437
3105.763    0.8620    0.8782
3105.781    0.9126    0.9399
3105.799    0.9378    0.9645
3105.817    0.9548    0.9736
3105.836    0.9656    0.9761
3105.854    0.9447    0.9721
3105.872    0.9504    0.9559
3105.890    0.9204    0.9169
3105.909    0.8764    0.8463
3105.927    0.8115    0.7614
3105.945    0.7305    0.6722
3105.964    0.6633    0.5687
3105.982    0.5370    0.4484
3106.000    0.3624    0.3178
3106.018    0.2300    0.2174
3106.037    0.1937    0.1920
3106.055    0.2673    0.2662
3106.073    0.4024    0.4185
3106.092    0.5555    0.5958
3106.110    0.6800    0.7016
3106.128    0.7266    0.7137
3106.146    0.7027    0.6569
3106.165    0.6149    0.5634
3106.183    0.4957    0.4531
3106.201    0.3323    0.3205
3106.220    0.1916    0.1857
3106.238    0.1130    0.1100
3106.256    0.1196    0.1152
3106.274    0.1964    0.2092
3106.293    0.3572    0.3851
3106.311    0.5260    0.5748
3106.329    0.6708    0.7342
3106.348    0.7982    0.8449
3106.366    0.8496    0.9034
3106.384    0.8884    0.9337
3106.402    0.9236    0.9497
3106.421    0.9076    0.9581
# 049580  65  3105.255  3106.426
3105.255    0.8690    0.8141
3105.274    0.8754    0.8500
3105.292    0.8672    0.8582
3105.310    0.8541    0.8570
3105.329    0.8410    0.8488
3105.347    0.8310    0.8245
3105.365    0.7656    0.7721
3105.383    0.6773    0.6794
3105.402    0.5174    0.5302
3105.420    0.3263    0.3581
3105.438    0.1783    0.2003
3105.457    0.0861    0.0975
3105.475    0.0811    0.0774
3105.493    0.1402    0.1204
3105.511    0.2179    0.1881
3105.530    0.2503    0.2322
3105.548    0.2349    0.2427
3105.566    0.2633    0.2799
3105.585    0.3752    0.3872
3105.603    0.4532    0.4891
3105.621    0.4618    0.4902
3105.639    0.3560    0.3784
3105.658    0.2266    0.2415
3105.676    0.2054    0.2002
3105.694    0.2964    0.2854
3105.713    0.4749    0.4827
3105.731    0.6736    0.6907
3105.749    0.8089    0.8431
3105.767    0.8758    0.9226
3105.786    0.9145    0.9557
3105.804    0.9281    0.9672
3105.822    0.9449    0.9716
3105.841    0.9541    0.9707
3105.859    0.9465    0.9605
3105.877    0.9294    0.9307
3105.895    0.8778    0.8720
3105.914    0.7916    0.7840
3105.932    0.7440    0.6937
3105.950    0.6974    0.6009
3105.969    0.5841    0.4831
3105.987    0.4173    0.3503
3106.005    0.2652    0.2313
3106.023    0.1847    0.1744
3106.042    0.2084    0.2163
3106.060    0.3308    0.3518
3106.078    0.4918    0.5311
3106.097    0.6297    0.6769
3106.115    0.7140    0.7160
3106.133    0.6963    0.6707
3106.151    0.6281    0.5878
3106.170    0.5415    0.4846
3106.188    0.3849    0.3635
3106.206    0.2241    0.2292
3106.225    0.1170    0.1222
3106.243    0.1011    0.0967
3106.261    0.1632    0.1610
3106.279    0.2985    0.3061
3106.298    0.4737    0.5029
3106.316    0.6314    0.6742
3106.334    0.7516    0.7976
3106.353    0.8590    0.8756
3106.371    0.8964    0.9152
3106.389    0.9202    0.9365
3106.407    0.8964    0.9484
3106.426    0.9217    0.9535
# 049586  65  3105.250  3106.420
3105.250    0.8486    0.7867
3105.268    0.9124    0.8476
3105.286    0.9087    0.8750
3105.305    0.8774    0.8819
3105.323    0.8670    0.8754
3105.341    0.8594    0.8555
3105.359    0.8084    0.8145
3105.378    0.7133    0.7372
3105.396    0.5840    0.6196
3105.414    0.4216    0.4606
3105.433    0.2461    0.2806
3105.451    0.1225    0.1471
3105.469    0.0781    0.0805
3105.487    0.0983    0.0819
3105.506    0.1591    0.1338
3105.524    0.2319    0.1923
3105.542    0.2383    0.2299
3105.561    0.2439    0.2644
3105.579    0.3077    0.3356
3105.597    0.4112    0.4394
3105.615    0.4681    0.5034
3105.634    0.4292    0.4591
3105.652    0.3055    0.3421
3105.670    0.2325    0.2507
3105.689    0.2671    0.2679
3105.707    0.4095    0.4019
3105.725    0.5942    0.5951
3105.743    0.7554    0.7707
3105.762    0.8449    0.8884
3105.780    0.8958    0.9415
3105.798    0.9251    0.9636
3105.817    0.9475    0.9730
3105.835    0.9247    0.9748
3105.853    0.9339    0.9676
3105.871    0.9410    0.9432
3105.890    0.8908    0.8847
3105.908    0.7903    0.7962
3105.926    0.7249    0.6923
3105.944    0.6789    0.5944
3105.963    0.6031    0.4980
3105.981    0.5052    0.3987
3105.999    0.3615    0.2953
3106.018    0.2521    0.2177
3106.036    0.2140    0.2172
3106.054    0.2998    0.3079
3106.072    0.4383    0.4642
3106.091    0.6012    0.6234
3106.109    0.6687    0.6953
3106.127    0.6767    0.6724
3106.146    0.6114    0.5864
3106.164    0.5426    0.4909
3106.182    0.4470    0.3892
3106.200    0.2986    0.2749
3106.219    0.1609    0.1617
3106.237    0.1022    0.1021
3106.255    0.1196    0.1191
3106.274    0.2202    0.2301
3106.292    0.3750    0.4032
3106.310    0.5360    0.5916
3106.328    0.7039    0.7456
3106.347    0.7903    0.8500
3106.365    0.8494    0.9043
3106.383    0.8710    0.9330
3106.402    0.9105    0.9493
3106.420    0.9288    0.9574
# 049728  65  3105.250  3106.421
3105.250    0.8564    0.8085
3105.269    0.8878    0.8596
3105.287    0.9036    0.8730
3105.305    0.8958    0.8740
3105.323    0.8726    0.8738
3105.342    0.8622    0.8658
3105.360    0.8426    0.8373
3105.378    0.7561    0.7752
3105.397    0.6312    0.6548
3105.415    0.4590    0.4837
3105.433    0.2664    0.2919
3105.451    0.1264    0.1413
3105.470    0.0675    0.0715
3105.488    0.1019    0.0910
3105.506    0.1953    0.1676
3105.525    0.2651    0.2432
3105.543    0.2564    0.2558
3105.561    0.2441    0.2509
3105.579    0.3095    0.3163
3105.598    0.4274    0.4579
3105.616    0.4854    0.5341
3105.634    0.4437    0.4613
3105.653    0.2864    0.2926
3105.671    0.1836    0.1845
3105.689    0.2111    0.2036
3105.707    0.3741    0.3540
3105.726    0.5645    0.5920
3105.744    0.7435    0.7903
3105.762    0.8498    0.9043
3105.781    0.9262    0.9524
3105.799    0.9519    0.9681
3105.817    0.9460    0.9741
3105.835    0.9559    0.9759
3105.854    0.9596    0.9727
3105.872    0.9598    0.9579
3105.890    0.9330    0.9188
3105.909    0.8377    0.8445
3105.927    0.7766    0.7581
3105.945    0.7340    0.6733
3105.963    0.6485    0.5773
3105.982    0.5184    0.4382
3106.000    0.3292    0.2899
3106.018    0.1913    0.1827
3106.037    0.1675    0.1654
3106.055    0.2437    0.2587
3106.073    0.4241    0.4382
3106.091    0.5950    0.6270
3106.110    0.6945    0.7362
3106.128    0.7229    0.7274
3106.146    0.6795    0.6554
3106.165    0.6024    0.5613
3106.183    0.4721    0.4503
3106.201    0.3056    0.3049
3106.219    0.1687    0.1642
3106.238    0.0862    0.0846
3106.256    0.0987    0.1017
3106.274    0.2085    0.2132
3106.293    0.3993    0.4093
3106.311    0.5937    0.6069
3106.329    0.7158    0.7600
3106.347    0.8219    0.8553
3106.366    0.8760    0.9089
3106.384    0.9141    0.9343
3106.402    0.9625    0.9484
3106.421    0.9552    0.9565
# 049756  65  3105.255  3106.425
3105.255    0.8823    0.8213
3105.273    0.9022    0.8590
3105.291    0.8837    0.8694
3105.310    0.8716    0.8696
3105.328    0.8441    0.8640
3105.346    0.8364    0.8435
3105.364    0.7920    0.7967
3105.383    0.6717    0.7034
3105.401    0.5138    0.5618
3105.419    0.3472    0.3813
3105.438    0.1927    0.2016
3105.456    0.0875    0.0940
3105.474    0.0663    0.0653
3105.492    0.1173    0.1038
3105.511    0.2033    0.1794
3105.529    0.2442    0.2272
3105.547    0.2306    0.2345
3105.566    0.2552    0.2636
3105.584    0.3645    0.3656
3105.602    0.4579    0.4854
3105.620    0.4448    0.5063
3105.639    0.3473    0.3878
3105.657    0.2322    0.2441
3105.675    0.1870    0.1854
3105.694    0.2808    0.2664
3105.712    0.4745    0.4559
3105.730    0.6527    0.6750
3105.748    0.8046    0.8389
3105.767    0.8800    0.9262
3105.785    0.9045    0.9579
3105.803    0.9530    0.9698
3105.822    0.9568    0.9748
3105.840    0.9716    0.9743
3105.858    0.9460    0.9652
3105.876    0.9145    0.9356
3105.895    0.8618    0.8680
3105.913    0.8026    0.7739
3105.931    0.7362    0.6753
3105.950    0.6703    0.5793
3105.968    0.5698    0.4765
3105.986    0.4160    0.3504
3106.004    0.2629    0.2303
3106.023    0.1745    0.1646
3106.041    0.1855    0.1974
3106.059    0.3200    0.3291
3106.078    0.4957    0.5259
3106.096    0.6362    0.6738
3106.114    0.6931    0.7160
3106.132    0.6955    0.6634
3106.151    0.6345    0.5689
3106.169    0.5291    0.4740
3106.187    0.3946    0.3596
3106.206    0.2191    0.2192
3106.224    0.1109    0.1146
3106.242    0.0775    0.0809
3106.260    0.1393    0.1356
3106.279    0.2757    0.2873
3106.297    0.4631    0.4828
3106.315    0.6512    0.6662
3106.334    0.7784    0.8032
3106.352    0.8488    0.8786
3106.370    0.8614    0.9185
3106.388    0.9041    0.9395
3106.407    0.9047    0.9519
3106.425    0.8872    0.9574
# 050505  65  3105.255  3106.425
3105.255    0.8939    0.8170
3105.273    0.8652    0.8435
3105.291    0.8658    0.8464
3105.310    0.8539    0.8459
3105.328    0.8418    0.8437
3105.346    0.8091    0.8255
3105.364    0.7420    0.7766
3105.383    0.6390    0.6769
3105.401    0.4898    0.5283
3105.419    0.3177    0.3466
3105.438    0.1636    0.1748
3105.456    0.0760    0.0802
3105.474    0.0704    0.0660
3105.492    0.1288    0.1208
3105.511    0.2332    0.2097
3105.529    0.2807    0.2563
3105.547    0.2650    0.2543
3105.566    0.2585    0.2852
3105.584    0.3766    0.3983
3105.602    0.4853    0.5109
3105.620    0.4787    0.4970
3105.639    0.3408    0.3447
3105.657    0.1917    0.1978
3105.675    0.1616    0.1541
3105.694    0.2586    0.2529
3105.712    0.4499    0.4582
3105.730    0.6693    0.6864
3105.748    0.8095    0.8474
3105.767    0.8937    0.9266
3105.785    0.9363    0.9535
3105.803    0.9447    0.9636
3105.822    0.9521    0.9678
3105.840    0.9495    0.9676
3105.858    0.9517    0.9590
3105.876    0.9348    0.9296
3105.895    0.8806    0.8624
3105.913    0.7739    0.7730
3105.931    0.7248    0.6872
3105.950    0.6767    0.6042
3105.968    0.5632    0.4957
3105.986    0.3769    0.3466
3106.004    0.2102    0.2072
3106.023    0.1517    0.1375
3106.041    0.1709    0.1745
3106.059    0.3046    0.3128
3106.078    0.4669    0.5178
3106.096    0.6315    0.6687
3106.114    0.7376    0.7079
3106.132    0.6969    0.6546
3106.151    0.6270    0.5677
3106.169    0.5332    0.4810
3106.187    0.3833    0.3648
3106.206    0.2166    0.2156
3106.224    0.1027    0.1080
3106.242    0.0773    0.0801
3106.260    0.1487    0.1446
3106.279    0.2967    0.3021
3106.297    0.4785    0.4927
3106.315    0.6247    0.6668
3106.334    0.7612    0.7980
3106.352    0.8500    0.8714
3106.370    0.9026    0.9108
3106.388    0.8980    0.9315
3106.407    0.9124    0.9443
3106.425    0.9179    0.9497
# 051178  65  3105.255  3106.425
3105.255    0.8798    0.8490
3105.273    0.8989    0.8748
3105.291    0.8857    0.8790
3105.309    0.8696    0.8794
3105.328    0.8788    0.8786
3105.346    0.8804    0.8648
3105.364    0.8371    0.8258
3105.383    0.7388    0.7411
3105.401    0.5865    0.6030
3105.419    0.3951    0.4167
3105.437    0.2198    0.2321
3105.456    0.1000    0.1080
3105.474    0.0903    0.0878
3105.492    0.1734    0.1522
3105.511    0.2586    0.2530
3105.529    0.2998    0.2962
3105.547    0.2797    0.2793
3105.565    0.2957    0.2960
3105.584    0.4139    0.4172
3105.602    0.5241    0.5445
3105.620    0.5291    0.5460
3105.639    0.3785    0.3969
3105.657    0.2185    0.2409
3105.675    0.1947    0.1889
3105.693    0.2956    0.2784
3105.712    0.4848    0.4925
3105.730    0.7016    0.7150
3105.748    0.8470    0.8678
3105.767    0.9162    0.9406
3105.785    0.9253    0.9641
3105.803    0.9320    0.9723
3105.821    0.9270    0.9754
3105.840    0.9410    0.9757
3105.858    0.9557    0.9701
3105.876    0.9322    0.9515
3105.895    0.8966    0.9074
3105.913    0.8666    0.8441
3105.931    0.8213    0.7718
3105.949    0.7508    0.6880
3105.968    0.6433    0.5605
3105.986    0.4520    0.3999
3106.004    0.2749    0.2498
3106.022    0.1748    0.1734
3106.041    0.2049    0.2106
3106.059    0.3434    0.3558
3106.077    0.5311    0.5545
3106.096    0.6969    0.7194
3106.114    0.7804    0.7709
3106.132    0.7714    0.7349
3106.150    0.6831    0.6580
3106.169    0.5844    0.5511
3106.187    0.4241    0.4098
3106.205    0.2368    0.2468
3106.224    0.1252    0.1189
3106.242    0.0839    0.0864
3106.260    0.1522    0.1516
3106.278    0.3010    0.3051
3106.297    0.4897    0.5132
3106.315    0.6611    0.6883
3106.333    0.8028    0.8091
3106.352    0.8618    0.8825
3106.370    0.8886    0.9188
3106.388    0.9373    0.9382
3106.406    0.9402    0.9497
3106.425    0.9219    0.9559
# 053721  65  3105.255  3106.426
3105.255    0.8851    0.8502
3105.274    0.8985    0.8896
3105.292    0.9118    0.9016
3105.310    0.9091    0.9032
3105.328    0.9007    0.8978
3105.347    0.8798    0.8768
3105.365    0.8279    0.8308
3105.383    0.7214    0.7440
3105.402    0.5583    0.5953
3105.420    0.3833    0.4150
3105.438    0.2259    0.2432
3105.456    0.1192    0.1309
3105.475    0.1041    0.1015
3105.493    0.1577    0.1437
3105.511    0.2375    0.2095
3105.530    0.2696    0.2511
3105.548    0.2576    0.2626
3105.566    0.2807    0.2998
3105.584    0.3853    0.3928
3105.603    0.4618    0.4925
3105.621    0.4633    0.4977
3105.639    0.3803    0.4017
3105.658    0.2652    0.2800
3105.676    0.2511    0.2455
3105.694    0.3565    0.3301
3105.712    0.5365    0.5057
3105.731    0.7086    0.7104
3105.749    0.8364    0.8543
3105.767    0.9032    0.9324
3105.786    0.9378    0.9665
3105.804    0.9813    0.9779
3105.822    0.9829    0.9817
3105.840    0.9692    0.9799
3105.859    0.9781    0.9687
3105.877    0.9326    0.9404
3105.895    0.8845    0.8870
3105.914    0.8177    0.8057
3105.932    0.7588    0.7158
3105.950    0.6950    0.6160
3105.968    0.5664    0.4999
3105.987    0.4162    0.3653
3106.005    0.2809    0.2577
3106.023    0.2161    0.2118
3106.042    0.2517    0.2619
3106.060    0.3728    0.3975
3106.078    0.5386    0.5675
3106.096    0.6697    0.6984
3106.115    0.7269    0.7425
3106.133    0.7104    0.7029
3106.151    0.6439    0.6183
3106.170    0.5389    0.5008
3106.188    0.3766    0.3656
3106.206    0.2313    0.2279
3106.224    0.1320    0.1294
3106.243    0.1064    0.1058
3106.261    0.1707    0.1737
3106.279    0.3158    0.3222
3106.298    0.5020    0.5234
3106.316    0.6786    0.6979
3106.334    0.7791    0.8211
3106.352    0.8612    0.8927
3106.371    0.9154    0.9318
3106.389    0.9290    0.9502
3106.407    0.9367    0.9601
3106.426    0.9337    0.9629
# 054375  65  3105.250  3106.420
3105.250    0.7780    0.7156
3105.268    0.8395    0.7985
3105.286    0.8758    0.8476
3105.305    0.9024    0.8692
3105.323    0.8867    0.8688
3105.341    0.8461    0.8511
3105.359    0.8054    0.8136
3105.378    0.7254    0.7437
3105.396    0.6189    0.6405
3105.414    0.4677    0.5014
3105.433    0.3115    0.3370
3105.451    0.1714    0.2007
3105.469    0.1052    0.1157
3105.487    0.1055    0.0933
3105.506    0.1475    0.1236
3105.524    0.1987    0.1731
3105.542    0.2320    0.2160
3105.561    0.2441    0.2566
3105.579    0.2954    0.3175
3105.597    0.3866    0.4063
3105.615    0.4521    0.4800
3105.634    0.4357    0.4797
3105.652    0.3555    0.4037
3105.670    0.2959    0.3192
3105.689    0.3102    0.3058
3105.707    0.3994    0.3968
3105.725    0.5441    0.5568
3105.743    0.7145    0.7231
3105.762    0.8048    0.8523
3105.780    0.8561    0.9209
3105.798    0.9007    0.9526
3105.817    0.9386    0.9661
3105.835    0.9462    0.9696
3105.853    0.9371    0.9649
3105.871    0.9116    0.9467
3105.890    0.8829    0.9034
3105.908    0.8424    0.8352
3105.926    0.8080    0.7480
3105.945    0.7330    0.6498
3105.963    0.6536    0.5572
3105.981    0.5514    0.4602
3105.999    0.4187    0.3611
3106.018    0.3128    0.2787
3106.036    0.2680    0.2583
3106.054    0.3199    0.3171
3106.073    0.4306    0.4486
3106.091    0.5474    0.5845
3106.109    0.6408    0.6703
3106.127    0.6751    0.6776
3106.146    0.6673    0.6157
3106.164    0.5868    0.5238
3106.182    0.4530    0.4188
3106.201    0.3257    0.3005
3106.219    0.2076    0.1960
3106.237    0.1183    0.1269
3106.255    0.1139    0.1199
3106.274    0.1924    0.1932
3106.292    0.3269    0.3292
3106.310    0.4734    0.4965
3106.329    0.6184    0.6611
3106.347    0.7417    0.7780
3106.365    0.7987    0.8535
3106.383    0.8600    0.8978
3106.402    0.8884    0.9247
3106.420    0.8952    0.9389
# 055459  65  3105.250  3106.420
3105.250    0.8798    0.8078
3105.269    0.9026    0.8658
3105.287    0.8950    0.8859
3105.305    0.8945    0.8900
3105.323    0.9051    0.8870
3105.342    0.8638    0.8722
3105.360    0.8196    0.8379
3105.378    0.7603    0.7713
3105.397    0.6265    0.6498
3105.415    0.4505    0.4847
3105.433    0.2706    0.3030
3105.451    0.1352    0.1582
3105.470    0.0872    0.0871
3105.488    0.1158    0.1000
3105.506    0.1819    0.1630
3105.525    0.2584    0.2276
3105.543    0.2499    0.2504
3105.561    0.2487    0.2667
3105.579    0.3324    0.3359
3105.598    0.4329    0.4568
3105.616    0.4922    0.5207
3105.634    0.4303    0.4649
3105.653    0.3028    0.3252
3105.671    0.2269    0.2318
3105.689    0.2643    0.2547
3105.707    0.4038    0.3978
3105.726    0.5936    0.6133
3105.744    0.7773    0.7923
3105.762    0.8628    0.9012
3105.781    0.8950    0.9521
3105.799    0.9687    0.9701
3105.817    0.9683    0.9768
3105.835    0.9361    0.9784
3105.854    0.9587    0.9727
3105.872    0.9504    0.9528
3105.890    0.8976    0.9074
3105.909    0.8488    0.8279
3105.927    0.7711    0.7364
3105.945    0.7005    0.6433
3105.963    0.6253    0.5441
3105.982    0.5076    0.4198
3106.000    0.3548    0.2970
3106.018    0.2266    0.2114
3106.037    0.2017    0.2086
3106.055    0.3051    0.3070
3106.073    0.4493    0.4751
3106.091    0.6098    0.6396
3106.110    0.7015    0.7279
3106.128    0.7156    0.7129
3106.146    0.6703    0.6393
3106.165    0.5798    0.5394
3106.183    0.4404    0.4266
3106.201    0.3092    0.2929
3106.219    0.1696    0.1690
3106.238    0.1037    0.1000
3106.256    0.1145    0.1223
3106.274    0.2301    0.2355
3106.292    0.4126    0.4159
3106.311    0.5963    0.6180
3106.329    0.7165    0.7675
3106.347    0.8400    0.8610
3106.366    0.8798    0.9139
3106.384    0.8958    0.9393
3106.402    0.9158    0.9528
3106.420    0.9415    0.9601
# 055868  65  3105.250  3106.420
3105.250    0.8582    0.8117
3105.268    0.8794    0.8529
3105.286    0.8792    0.8642
3105.305    0.8644    0.8648
3105.323    0.8506    0.8628
3105.341    0.8572    0.8509
3105.359    0.8171    0.8162
3105.378    0.7263    0.7391
3105.396    0.6039    0.6135
3105.414    0.4149    0.4413
3105.433    0.2337    0.2525
3105.451    0.1172    0.1247
3105.469    0.0773    0.0773
3105.487    0.1147    0.1073
3105.506    0.2001    0.1872
3105.524    0.2687    0.2467
3105.542    0.2705    0.2566
3105.561    0.2604    0.2686
3105.579    0.3463    0.3518
3105.597    0.4424    0.4734
3105.615    0.4550    0.5182
3105.634    0.3799    0.4213
3105.652    0.2704    0.2731
3105.670    0.1907    0.1893
3105.689    0.2429    0.2366
3105.707    0.4064    0.4031
3105.725    0.6229    0.6219
3105.743    0.7894    0.8039
3105.762    0.8917    0.9105
3105.780    0.9219    0.9508
3105.798    0.9497    0.9652
3105.817    0.9694    0.9710
3105.835    0.9683    0.9721
3105.853    0.9647    0.9681
3105.871    0.9471    0.9521
3105.890    0.9024    0.9120
3105.908    0.8373    0.8494
3105.926    0.7901    0.7743
3105.945    0.7396    0.6877
3105.963    0.6495    0.5798
3105.981    0.5021    0.4347
3105.999    0.3089    0.2838
3106.018    0.1861    0.1820
3106.036    0.1787    0.1829
3106.054    0.2888    0.2881
3106.073    0.4729    0.4770
3106.091    0.6320    0.6480
3106.109    0.7244    0.7352
3106.127    0.7355    0.7256
3106.146    0.6933    0.6539
3106.164    0.5933    0.5595
3106.182    0.4556    0.4351
3106.201    0.2851    0.2764
3106.219    0.1457    0.1478
3106.237    0.0884    0.0894
3106.255    0.1201    0.1203
3106.274    0.2427    0.2484
3106.292    0.4172    0.4303
3106.310    0.6059    0.6150
3106.329    0.7259    0.7642
3106.347    0.8211    0.8523
3106.365    0.8618    0.9014
3106.383    0.8941    0.9277
3106.402    0.9408    0.9430
3106.420    0.9285    0.9504
# 059589  65  3105.255  3106.426
3105.255    0.8251    0.7609
3105.273    0.8608    0.8080
3105.292    0.8474    0.8228
3105.310    0.8260    0.8262
3105.328    0.8391    0.8289
3105.347    0.8207    0.8170
3105.365    0.7818    0.7759
3105.383    0.6823    0.6925
3105.401    0.5261    0.5591
3105.420    0.3441    0.3784
3105.438    0.1970    0.2135
3105.456    0.0964    0.1026
3105.475    0.0671    0.0693
3105.493    0.1249    0.1100
3105.511    0.2126    0.1851
3105.529    0.2570    0.2353
3105.548    0.2417    0.2379
3105.566    0.2464    0.2544
3105.584    0.3343    0.3453
3105.603    0.4299    0.4654
3105.621    0.4286    0.4787
3105.639    0.3273    0.3633
3105.657    0.2069    0.2174
3105.676    0.1557    0.1499
3105.694    0.2176    0.2140
3105.712    0.3822    0.3925
3105.731    0.5991    0.6305
3105.749    0.7525    0.8087
3105.767    0.8470    0.9041
3105.785    0.9024    0.9428
3105.804    0.9343    0.9579
3105.822    0.9118    0.9636
3105.840    0.9358    0.9643
3105.859    0.9430    0.9552
3105.877    0.9343    0.9256
3105.895    0.8588    0.8612
3105.913    0.7509    0.7661
3105.932    0.6893    0.6631
3105.950    0.6468    0.5778
3105.968    0.5421    0.4791
3105.987    0.3890    0.3398
3106.005    0.2355    0.2097
3106.023    0.1479    0.1359
3106.041    0.1597    0.1492
3106.060    0.2505    0.2660
3106.078    0.4152    0.4433
3106.096    0.5872    0.6028
3106.115    0.6738    0.6651
3106.133    0.6676    0.6214
3106.151    0.6196    0.5377
3106.170    0.5246    0.4478
3106.188    0.3825    0.3479
3106.206    0.2232    0.2263
3106.224    0.1099    0.1209
3106.243    0.0760    0.0780
3106.261    0.1244    0.1217
3106.279    0.2282    0.2431
3106.298    0.4058    0.4235
3106.316    0.5828    0.5968
3106.334    0.7166    0.7357
3106.352    0.7985    0.8279
3106.371    0.8511    0.8833
3106.389    0.8806    0.9118
3106.407    0.8839    0.9283
3106.426    0.8894    0.9376
# 059610  65  3105.250  3106.421
3105.250    0.8245    0.7907
3105.269    0.8925    0.8604
3105.287    0.9049    0.8843
3105.305    0.8980    0.8892
3105.324    0.9003    0.8888
3105.342    0.8845    0.8825
3105.360    0.8592    0.8602
3105.378    0.8072    0.8102
3105.397    0.6995    0.7093
3105.415    0.5300    0.5567
3105.433    0.3437    0.3689
3105.452    0.1808    0.1928
3105.470    0.0919    0.0996
3105.488    0.0987    0.0926
3105.506    0.1701    0.1521
3105.525    0.2434    0.2301
3105.543    0.2716    0.2612
3105.561    0.2559    0.2615
3105.580    0.2953    0.3089
3105.598    0.4284    0.4239
3105.616    0.4955    0.5219
3105.634    0.4670    0.5022
3105.653    0.3489    0.3654
3105.671    0.2293    0.2411
3105.689    0.2246    0.2206
3105.708    0.3440    0.3397
3105.726    0.5480    0.5415
3105.744    0.7354    0.7432
3105.762    0.8684    0.8784
3105.781    0.9103    0.9451
3105.799    0.9198    0.9681
3105.817    0.9260    0.9763
3105.836    0.9352    0.9790
3105.854    0.9495    0.9772
3105.872    0.9618    0.9672
3105.890    0.9256    0.9395
3105.909    0.9009    0.8833
3105.927    0.8426    0.8087
3105.945    0.7563    0.7244
3105.964    0.6915    0.6210
3105.982    0.5683    0.4955
3106.000    0.3960    0.3520
3106.018    0.2447    0.2338
3106.037    0.1977    0.1903
3106.055    0.2529    0.2542
3106.073    0.3860    0.4089
3106.091    0.5744    0.5935
3106.110    0.7321    0.7291
3106.128    0.7502    0.7575
3106.146    0.7129    0.7089
3106.165    0.6683    0.6180
3106.183    0.5420    0.5051
3106.201    0.3634    0.3610
3106.219    0.2149    0.2131
3106.238    0.1123    0.1108
3106.256    0.1012    0.1009
3106.274    0.1895    0.1853
3106.293    0.3340    0.3614
3106.311    0.5201    0.5592
3106.329    0.7084    0.7269
3106.347    0.8125    0.8379
3106.366    0.8722    0.9024
3106.384    0.9247    0.9333
3106.402    0.9417    0.9495
3106.421    0.9402    0.9587
# 062175  65  3105.255  3106.426
3105.255    0.8391    0.7903
3105.274    0.8634    0.8484
3105.292    0.8722    0.8714
3105.310    0.8784    0.8758
3105.328    0.8422    0.8678
3105.347    0.8151    0.8422
3105.365    0.7869    0.7930
3105.383    0.7147    0.7086
3105.402    0.5600    0.5723
3105.420    0.3808    0.4074
3105.438    0.2196    0.2437
3105.456    0.1023    0.1251
3105.475    0.0703    0.0755
3105.493    0.1202    0.0958
3105.511    0.1882    0.1532
3105.530    0.2460    0.2076
3105.548    0.2357    0.2330
3105.566    0.2427    0.2669
3105.584    0.3482    0.3514
3105.603    0.4179    0.4656
3105.621    0.4149    0.5058
3105.639    0.3681    0.4332
3105.658    0.2701    0.2995
3105.676    0.2304    0.2296
3105.694    0.2968    0.2800
3105.712    0.4726    0.4401
3105.731    0.6518    0.6521
3105.749    0.7827    0.8140
3105.767    0.8646    0.9072
3105.786    0.9120    0.9508
3105.804    0.9258    0.9672
3105.822    0.9273    0.9736
3105.840    0.9456    0.9736
3105.859    0.9285    0.9614
3105.877    0.9103    0.9260
3105.895    0.8490    0.8543
3105.914    0.7716    0.7439
3105.932    0.6969    0.6330
3105.950    0.6501    0.5373
3105.968    0.5814    0.4495
3105.987    0.4504    0.3473
3106.005    0.3003    0.2512
3106.023    0.2032    0.1944
3106.042    0.2185    0.2203
3106.060    0.3353    0.3373
3106.078    0.4643    0.5036
3106.096    0.5927    0.6399
3106.115    0.6595    0.6819
3106.133    0.6608    0.6276
3106.151    0.6100    0.5344
3106.170    0.5373    0.4367
3106.188    0.3993    0.3412
3106.206    0.2397    0.2339
3106.224    0.1358    0.1385
3106.243    0.0990    0.0957
3106.261    0.1323    0.1385
3106.279    0.2503    0.2650
3106.298    0.4263    0.4567
3106.316    0.5841    0.6372
3106.334    0.7084    0.7746
3106.352    0.7971    0.8606
3106.371    0.8472    0.9101
3106.389    0.8576    0.9350
3106.407    0.8666    0.9491
3106.426    0.8758    0.9563
# 062816  65  3105.250  3106.420
3105.250    0.7849    0.7273
3105.268    0.8470    0.8102
3105.286    0.8853    0.8561
3105.305    0.8960    0.8752
3105.323    0.8698    0.8768
3105.341    0.8341    0.8656
3105.360    0.8082    0.8348
3105.378    0.7549    0.7775
3105.396    0.6690    0.6817
3105.414    0.5230    0.5433
3105.433    0.3470    0.3698
3105.451    0.2000    0.2201
3105.469    0.1139    0.1243
3105.488    0.1040    0.0989
3105.506    0.1575    0.1331
3105.524    0.2080    0.1880
3105.542    0.2322    0.2290
3105.561    0.2521    0.2580
3105.579    0.3011    0.3091
3105.597    0.3826    0.3982
3105.616    0.4604    0.4810
3105.634    0.4435    0.4790
3105.652    0.3683    0.3931
3105.670    0.2763    0.2942
3105.689    0.2618    0.2690
3105.707    0.3665    0.3570
3105.725    0.5399    0.5246
3105.744    0.6917    0.7138
3105.762    0.8213    0.8470
3105.780    0.8764    0.9215
3105.798    0.9247    0.9550
3105.817    0.9421    0.9685
3105.835    0.9251    0.9725
3105.853    0.9421    0.9696
3105.872    0.9548    0.9543
3105.890    0.9200    0.9194
3105.908    0.8674    0.8594
3105.926    0.8119    0.7795
3105.945    0.7690    0.6861
3105.963    0.6705    0.5927
3105.981    0.5643    0.4871
3106.000    0.4287    0.3653
3106.018    0.2990    0.2685
3106.036    0.2362    0.2310
3106.054    0.2782    0.2798
3106.073    0.3915    0.4137
3106.091    0.5384    0.5648
3106.109    0.6554    0.6720
3106.128    0.6947    0.6973
3106.146    0.6730    0.6488
3106.164    0.6102    0.5623
3106.182    0.4852    0.4569
3106.201    0.3512    0.3305
3106.219    0.2148    0.2131
3106.237    0.1231    0.1310
3106.256    0.1209    0.1163
3106.274    0.1818    0.1841
3106.292    0.3128    0.3214
3106.310    0.4705    0.4937
3106.329    0.6262    0.6639
3106.347    0.7633    0.7836
3106.365    0.8360    0.8594
3106.384    0.8742    0.9051
3106.402    0.8708    0.9292
3106.420    0.8958    0.9425
# 063048  65  3105.250  3106.420
3105.250    0.8455    0.7581
3105.268    0.8874    0.8181
3105.286    0.8614    0.8418
3105.305    0.8594    0.8464
3105.323    0.8660    0.8478
3105.341    0.8561    0.8426
3105.359    0.8054    0.8164
3105.378    0.7185    0.7509
3105.396    0.5972    0.6393
3105.414    0.4276    0.4771
3105.433    0.2549    0.2854
3105.451    0.1292    0.1404
3105.469    0.0657    0.0689
3105.487    0.0807    0.0743
3105.506    0.1671    0.1426
3105.524    0.2507    0.2175
3105.542    0.2644    0.2487
3105.561    0.2414    0.2533
3105.579    0.3028    0.3103
3105.597    0.4004    0.4304
3105.615    0.4432    0.5109
3105.634    0.4163    0.4493
3105.652    0.2807    0.2967
3105.670    0.1685    0.1775
3105.689    0.1771    0.1749
3105.707    0.3102    0.3044
3105.725    0.5099    0.5213
3105.743    0.7006    0.7349
3105.762    0.8352    0.8778
3105.780    0.8861    0.9373
3105.798    0.8985    0.9594
3105.817    0.9185    0.9681
3105.835    0.9563    0.9707
3105.853    0.9583    0.9678
3105.871    0.9491    0.9513
3105.890    0.9064    0.9030
3105.908    0.8175    0.8188
3105.926    0.7178    0.7153
3105.945    0.6630    0.6162
3105.963    0.6073    0.5259
3105.981    0.4894    0.4103
3106.000    0.3092    0.2683
3106.018    0.1826    0.1655
3106.036    0.1511    0.1379
3106.054    0.2097    0.2057
3106.073    0.3476    0.3727
3106.091    0.5275    0.5574
3106.109    0.6333    0.6724
3106.128    0.6868    0.6699
3106.146    0.6719    0.5927
3106.164    0.5725    0.5027
3106.182    0.4531    0.4082
3106.201    0.3036    0.2821
3106.219    0.1586    0.1588
3106.237    0.0772    0.0827
3106.256    0.0853    0.0859
3106.274    0.1702    0.1762
3106.292    0.3208    0.3387
3106.310    0.4928    0.5289
3106.329    0.6578    0.7019
3106.347    0.7809    0.8138
3106.365    0.8622    0.8792
3106.384    0.8702    0.9156
3106.402    0.9049    0.9345
3106.420    0.9018    0.9456
# 063636  65  3105.250  3106.420
3105.250    0.8762    0.8093
3105.268    0.8919    0.8531
3105.286    0.8734    0.8700
3105.305    0.8642    0.8724
3105.323    0.8572    0.8638
3105.341    0.8327    0.8395
3105.359    0.7898    0.7880
3105.378    0.6915    0.6901
3105.396    0.5139    0.5497
3105.414    0.3456    0.3803
3105.433    0.2015    0.2156
3105.451    0.1188    0.1166
3105.469    0.0904    0.0894
3105.487    0.1235    0.1216
3105.506    0.2049    0.1823
3105.524    0.2464    0.2255
3105.542    0.2454    0.2504
3105.561    0.2950    0.2979
3105.579    0.3622    0.3850
3105.597    0.4284    0.4672
3105.615    0.4369    0.4712
3105.634    0.3675    0.3784
3105.652    0.2655    0.2728
3105.670    0.2422    0.2387
3105.689    0.3347    0.3231
3105.707    0.5080    0.4922
3105.725    0.6703    0.6814
3105.743    0.7900    0.8287
3105.762    0.8933    0.9164
3105.780    0.9175    0.9524
3105.798    0.9683    0.9663
3105.817    0.9508    0.9712
3105.835    0.9495    0.9696
3105.853    0.9451    0.9585
3105.871    0.9181    0.9303
3105.890    0.8732    0.8748
3105.908    0.8461    0.8017
3105.926    0.7695    0.7185
3105.945    0.6794    0.6209
3105.963    0.5616    0.5092
3105.981    0.4017    0.3813
3105.999    0.2925    0.2680
3106.018    0.2184    0.2124
3106.036    0.2440    0.2510
3106.054    0.3569    0.3731
3106.073    0.5300    0.5400
3106.091    0.6253    0.6621
3106.109    0.7037    0.7031
3106.127    0.6853    0.6674
3106.146    0.6186    0.5804
3106.164    0.4850    0.4722
3106.182    0.3669    0.3457
3106.201    0.2222    0.2130
3106.219    0.1151    0.1245
3106.237    0.0968    0.1023
3106.255    0.1704    0.1589
3106.274    0.2919    0.2970
3106.292    0.4579    0.4700
3106.310    0.6252    0.6374
3106.328    0.7406    0.7656
3106.347    0.8387    0.8515
3106.365    0.8825    0.8978
3106.383    0.9147    0.9241
3106.402    0.9241    0.9393
3106.420    0.9133    0.9443
# 064150  65  3105.255  3106.425
3105.255    0.9169    0.8190
3105.273    0.9194    0.8622
3105.291    0.9318    0.8734
3105.310    0.8997    0.8790
3105.328    0.8604    0.8782
3105.346    0.8656    0.8590
3105.364    0.7626    0.8136
3105.383    0.6265    0.7180
3105.401    0.4747    0.5599
3105.419    0.3104    0.3518
3105.438    0.1524    0.1569
3105.456    0.0618    0.0629
3105.474    0.0730    0.0618
3105.492    0.1448    0.1325
3105.511    0.2172    0.2216
3105.529    0.2517    0.2325
3105.547    0.1833    0.1911
3105.565    0.2290    0.2154
3105.584    0.3536    0.3709
3105.602    0.4486    0.5216
3105.620    0.4059    0.5010
3105.639    0.3045    0.3143
3105.657    0.1688    0.1650
3105.675    0.1823    0.1505
3105.693    0.3109    0.2839
3105.712    0.5621    0.5396
3105.730    0.7577    0.7695
3105.748    0.8171    0.8985
3105.767    0.9179    0.9482
3105.785    0.9712    0.9641
3105.803    0.9598    0.9707
3105.821    0.9748    0.9734
3105.840    0.9836    0.9723
3105.858    0.9784    0.9616
3105.876    0.9530    0.9251
3105.895    0.8141    0.8395
3105.913    0.7357    0.7293
3105.931    0.6907    0.6358
3105.949    0.5861    0.5612
3105.968    0.5029    0.4513
3105.986    0.3557    0.3075
3106.004    0.2046    0.1828
3106.022    0.1363    0.1367
3106.041    0.1663    0.2051
3106.059    0.3501    0.3805
3106.077    0.5617    0.5910
3106.096    0.6812    0.7193
3106.114    0.6917    0.7005
3106.132    0.6596    0.6012
3106.150    0.5567    0.5005
3106.169    0.4323    0.4027
3106.187    0.2989    0.2782
3106.205    0.1737    0.1439
3106.224    0.0498    0.0590
3106.242    0.0389    0.0534
3106.260    0.1366    0.1271
3106.278    0.3273    0.2877
3106.297    0.4966    0.5034
3106.315    0.6333    0.6778
3106.333    0.7800    0.7934
3106.352    0.8660    0.8628
3106.370    0.8772    0.8987
3106.388    0.8872    0.9202
3106.406    0.9152    0.9337
3106.425    0.9475    0.9410
# 064747  65  3105.250  3106.420
3105.250    0.8371    0.7976
3105.268    0.8898    0.8468
3105.286    0.8833    0.8608
3105.305    0.8865    0.8602
3105.323    0.8774    0.8614
3105.341    0.8590    0.8594
3105.359    0.8441    0.8395
3105.378    0.7658    0.7827
3105.396    0.6601    0.6789
3105.414    0.4914    0.5190
3105.433    0.2979    0.3191
3105.451    0.1488    0.1609
3105.469    0.0840    0.0802
3105.487    0.0905    0.0861
3105.506    0.1675    0.1654
3105.524    0.2698    0.2515
3105.542    0.2930    0.2820
3105.561    0.2672    0.2744
3105.579    0.3197    0.3241
3105.597    0.4562    0.4481
3105.615    0.4973    0.5360
3105.634    0.4390    0.4752
3105.652    0.3080    0.3156
3105.670    0.1798    0.1879
3105.689    0.1803    0.1785
3105.707    0.3123    0.3044
3105.725    0.5236    0.5217
3105.744    0.7239    0.7483
3105.762    0.8306    0.8831
3105.780    0.8884    0.9419
3105.798    0.9279    0.9627
3105.817    0.9432    0.9705
3105.835    0.9528    0.9730
3105.853    0.9557    0.9716
3105.872    0.9663    0.9607
3105.890    0.9309    0.9305
3105.908    0.8620    0.8726
3105.926    0.8196    0.7960
3105.945    0.7527    0.7112
3105.963    0.6716    0.6160
3105.981    0.5380    0.4808
3106.000    0.3425    0.3112
3106.018    0.1953    0.1866
3106.036    0.1515    0.1469
3106.054    0.2076    0.2101
3106.073    0.3745    0.3795
3106.091    0.5416    0.5752
3106.109    0.6728    0.7106
3106.128    0.7298    0.7367
3106.146    0.7075    0.6820
3106.164    0.6346    0.5990
3106.182    0.5135    0.4927
3106.201    0.3568    0.3401
3106.219    0.1945    0.1900
3106.237    0.0892    0.0962
3106.256    0.0907    0.0929
3106.274    0.1831    0.1854
3106.292    0.3542    0.3545
3106.310    0.5516    0.5495
3106.329    0.7221    0.7223
3106.347    0.8205    0.8308
3106.365    0.8880    0.8925
3106.384    0.9177    0.9258
3106.402    0.9207    0.9423
3106.420    0.9226    0.9517
# 070319  65  3105.255  3106.425
3105.255    0.9051    0.8366
3105.273    0.8859    0.8457
3105.291    0.8529    0.8422
3105.310    0.8857    0.8504
3105.328    0.8722    0.8588
3105.346    0.8074    0.8464
3105.364    0.7561    0.7997
3105.383    0.6566    0.6921
3105.401    0.4909    0.5220
3105.419    0.2933    0.3161
3105.438    0.1484    0.1397
3105.456    0.0628    0.0645
3105.474    0.0902    0.0821
3105.492    0.1857    0.1767
3105.511    0.2620    0.2831
3105.529    0.2899    0.2907
3105.547    0.2578    0.2447
3105.566    0.2897    0.2887
3105.584    0.4200    0.4419
3105.602    0.4992    0.5458
3105.620    0.4285    0.4657
3105.639    0.2692    0.2682
3105.657    0.1530    0.1418
3105.675    0.1767    0.1373
3105.694    0.2698    0.2731
3105.712    0.4995    0.5111
3105.730    0.7231    0.7483
3105.748    0.8632    0.8890
3105.767    0.9285    0.9445
3105.785    0.9402    0.9605
3105.803    0.9641    0.9665
3105.822    0.9858    0.9692
3105.840    0.9430    0.9685
3105.858    0.9510    0.9614
3105.876    0.9089    0.9380
3105.895    0.8768    0.8841
3105.913    0.8121    0.8136
3105.931    0.7621    0.7411
3105.950    0.6613    0.6400
3105.968    0.4908    0.4817
3105.986    0.3243    0.2926
3106.004    0.1579    0.1566
3106.023    0.1105    0.1151
3106.041    0.1586    0.1760
3106.059    0.3087    0.3381
3106.078    0.5047    0.5632
3106.096    0.6619    0.7129
3106.114    0.7452    0.7406
3106.132    0.7365    0.6838
3106.151    0.6596    0.5931
3106.169    0.5394    0.4779
3106.187    0.3461    0.3167
3106.206    0.1550    0.1507
3106.224    0.0494    0.0665
3106.242    0.0600    0.0659
3106.260    0.1578    0.1479
3106.279    0.3366    0.3196
3106.297    0.5448    0.5155
3106.315    0.7060    0.6852
3106.334    0.7978    0.8070
3106.352    0.8861    0.8724
3106.370    0.9283    0.9066
3106.388    0.9410    0.9260
3106.407    0.9358    0.9382
3106.425    0.9361    0.9436
# 072604  65  3105.250  3106.421
3105.250    0.8348    0.7816
3105.269    0.8648    0.8283
3105.287    0.8730    0.8370
3105.305    0.8523    0.8373
3105.324    0.8158    0.8443
3105.342    0.8416    0.8437
3105.360    0.8366    0.8173
3105.378    0.7444    0.7509
3105.397    0.6039    0.6216
3105.415    0.4219    0.4460
3105.433    0.2386    0.2598
3105.452    0.1070    0.1164
3105.470    0.0713    0.0658
3105.488    0.0956    0.0981
3105.506    0.2043    0.1850
3105.525    0.2795    0.2584
3105.543    0.2627    0.2572
3105.561    0.2391    0.2448
3105.580    0.3145    0.3237
3105.598    0.4469    0.4611
3105.616    0.4749    0.5165
3105.634    0.3738    0.4150
3105.653    0.2409    0.2393
3105.671    0.1503    0.1437
3105.689    0.1812    0.1720
3105.708    0.3503    0.3388
3105.726    0.5733    0.5752
3105.744    0.7386    0.7831
3105.762    0.8539    0.9007
3105.781    0.9143    0.9486
3105.799    0.9607    0.9641
3105.817    0.9539    0.9698
3105.836    0.9262    0.9716
3105.854    0.9546    0.9678
3105.872    0.9337    0.9506
3105.890    0.8676    0.9053
3105.909    0.7900    0.8209
3105.927    0.7490    0.7271
3105.945    0.6890    0.6384
3105.964    0.5997    0.5287
3105.982    0.4347    0.3857
3106.000    0.2624    0.2364
3106.018    0.1434    0.1394
3106.037    0.1332    0.1291
3106.055    0.2020    0.2181
3106.073    0.3557    0.3936
3106.091    0.5453    0.5863
3106.110    0.6830    0.6994
3106.128    0.7015    0.6875
3106.146    0.6624    0.6114
3106.165    0.5548    0.5184
3106.183    0.4223    0.4115
3106.201    0.2713    0.2718
3106.219    0.1442    0.1403
3106.238    0.0608    0.0711
3106.256    0.0956    0.0923
3106.274    0.2050    0.1991
3106.293    0.3772    0.3828
3106.311    0.5977    0.5721
3106.329    0.7226    0.7279
3106.347    0.8196    0.8316
3106.366    0.8800    0.8921
3106.384    0.9087    0.9213
3106.402    0.9315    0.9376
3106.421    0.9307    0.9473
# 075676  65  3105.251  3106.421
3105.251    0.8762    0.8173
3105.269    0.8819    0.8576
3105.287    0.8754    0.8682
3105.305    0.8927    0.8686
3105.324    0.8690    0.8666
3105.342    0.8594    0.8543
3105.360    0.8276    0.8188
3105.379    0.7520    0.7418
3105.397    0.6021    0.6166
3105.415    0.4103    0.4437
3105.433    0.2221    0.2622
3105.452    0.1144    0.1235
3105.470    0.0760    0.0767
3105.488    0.1247    0.1100
3105.507    0.2235    0.1942
3105.525    0.2698    0.2536
3105.543    0.2630    0.2588
3105.561    0.2576    0.2658
3105.580    0.3321    0.3560
3105.598    0.4615    0.4855
3105.616    0.5069    0.5328
3105.635    0.4104    0.4299
3105.653    0.2753    0.2748
3105.671    0.1868    0.1891
3105.689    0.2431    0.2342
3105.708    0.4081    0.4143
3105.726    0.6165    0.6371
3105.744    0.7985    0.8168
3105.763    0.8744    0.9177
3105.781    0.9232    0.9546
3105.799    0.9330    0.9676
3105.817    0.9535    0.9727
3105.836    0.9572    0.9741
3105.854    0.9605    0.9694
3105.872    0.9386    0.9519
3105.891    0.9129    0.9070
3105.909    0.8523    0.8373
3105.927    0.7659    0.7558
3105.945    0.7127    0.6717
3105.964    0.6281    0.5613
3105.982    0.4763    0.4210
3106.000    0.3085    0.2752
3106.019    0.1944    0.1782
3106.037    0.1817    0.1841
3106.055    0.2827    0.2960
3106.073    0.4559    0.4804
3106.092    0.6216    0.6621
3106.110    0.7093    0.7415
3106.128    0.7318    0.7216
3106.147    0.6831    0.6439
3106.165    0.5883    0.5516
3106.183    0.4391    0.4324
3106.201    0.2905    0.2845
3106.220    0.1445    0.1468
3106.238    0.0911    0.0887
3106.256    0.1216    0.1236
3106.275    0.2415    0.2593
3106.293    0.4576    0.4476
3106.311    0.6202    0.6334
3106.329    0.7513    0.7734
3106.348    0.8506    0.8634
3106.366    0.9131    0.9091
3106.384    0.9039    0.9333
3106.402    0.9326    0.9467
3106.421    0.9425    0.9543
# 076114  65  3105.255  3106.425
3105.255    0.9253    0.8389
3105.273    0.9335    0.8698
3105.291    0.9179    0.8772
3105.309    0.8786    0.8778
3105.328    0.8680    0.8740
3105.346    0.8539    0.8561
3105.364    0.7782    0.8115
3105.383    0.6644    0.7190
3105.401    0.5278    0.5745
3105.419    0.3429    0.3883
3105.437    0.1851    0.2116
3105.456    0.0913    0.0957
3105.474    0.0776    0.0724
3105.492    0.1425    0.1206
3105.511    0.2264    0.2043
3105.529    0.2710    0.2521
3105.547    0.2508    0.2562
3105.565    0.2606    0.2839
3105.584    0.3784    0.3934
3105.602    0.4944    0.5058
3105.620    0.4781    0.5085
3105.639    0.3623    0.3756
3105.657    0.2308    0.2328
3105.675    0.1899    0.1843
3105.693    0.2805    0.2692
3105.712    0.4793    0.4744
3105.730    0.6899    0.6928
3105.748    0.8113    0.8506
3105.767    0.8718    0.9320
3105.785    0.9324    0.9607
3105.803    0.9371    0.9714
3105.821    0.9497    0.9754
3105.840    0.9550    0.9748
3105.858    0.9373    0.9652
3105.876    0.9320    0.9350
3105.895    0.8806    0.8680
3105.913    0.7780    0.7777
3105.931    0.7142    0.6860
3105.949    0.6738    0.5999
3105.968    0.5752    0.4891
3105.986    0.4164    0.3547
3106.004    0.2400    0.2286
3106.023    0.1705    0.1642
3106.041    0.2009    0.2039
3106.059    0.3270    0.3431
3106.077    0.4905    0.5322
3106.096    0.6460    0.6860
3106.114    0.6882    0.7226
3106.132    0.6898    0.6693
3106.151    0.6430    0.5784
3106.169    0.5377    0.4839
3106.187    0.4020    0.3640
3106.205    0.2317    0.2248
3106.224    0.1109    0.1128
3106.242    0.0819    0.0849
3106.260    0.1434    0.1486
3106.279    0.2970    0.3097
3106.297    0.4867    0.5077
3106.315    0.6552    0.6869
3106.333    0.7754    0.8117
3106.352    0.8680    0.8867
3106.370    0.9217    0.9234
3106.388    0.9300    0.9425
3106.407    0.9320    0.9537
3106.425    0.9371    0.9583
# 077749  65  3105.250  3106.420
3105.250    0.7791    0.7138
3105.268    0.8171    0.7797
3105.287    0.8335    0.8211
3105.305    0.8622    0.8348
3105.323    0.8337    0.8253
3105.341    0.7811    0.7923
3105.360    0.7115    0.7293
3105.378    0.6278    0.6405
3105.396    0.5062    0.5264
3105.415    0.3777    0.3921
3105.433    0.2450    0.2721
3105.451    0.1636    0.1805
3105.469    0.1369    0.1295
3105.488    0.1362    0.1198
3105.506    0.1617    0.1416
3105.524    0.1890    0.1805
3105.543    0.2260    0.2318
3105.561    0.2700    0.2881
3105.579    0.3450    0.3475
3105.597    0.3886    0.3957
3105.616    0.3890    0.4145
3105.634    0.3658    0.3966
3105.652    0.3333    0.3645
3105.671    0.3383    0.3545
3105.689    0.3853    0.3971
3105.707    0.4914    0.4926
3105.725    0.6237    0.6180
3105.744    0.7303    0.7471
3105.762    0.8241    0.8424
3105.780    0.8638    0.9043
3105.799    0.8823    0.9393
3105.817    0.9028    0.9524
3105.835    0.9101    0.9506
3105.853    0.8900    0.9341
3105.872    0.8933    0.8978
3105.890    0.8539    0.8431
3105.908    0.7858    0.7714
3105.927    0.7186    0.6830
3105.945    0.6653    0.5932
3105.963    0.5804    0.5019
3105.981    0.4725    0.4153
3106.000    0.3733    0.3433
3106.018    0.3248    0.3117
3106.036    0.3289    0.3292
3106.054    0.3794    0.3930
3106.073    0.4967    0.4854
3106.091    0.5721    0.5612
3106.109    0.5944    0.5968
3106.128    0.6059    0.5794
3106.146    0.5562    0.5190
3106.164    0.4652    0.4322
3106.182    0.3579    0.3360
3106.201    0.2381    0.2423
3106.219    0.1715    0.1788
3106.237    0.1461    0.1565
3106.256    0.1847    0.1892
3106.274    0.2682    0.2726
3106.292    0.3963    0.3932
3106.310    0.5426    0.5281
3106.329    0.6637    0.6604
3106.347    0.7495    0.7607
3106.365    0.8100    0.8321
3106.384    0.8335    0.8804
3106.402    0.8541    0.9064
3106.420    0.8648    0.9156
# 078217  65  3105.250  3106.420
3105.250    0.8835    0.8406
3105.268    0.8900    0.8710
3105.287    0.8945    0.8742
3105.305    0.8808    0.8744
3105.323    0.8792    0.8790
3105.342    0.8714    0.8750
3105.360    0.8329    0.8470
3105.378    0.7473    0.7797
3105.396    0.6207    0.6525
3105.415    0.4410    0.4532
3105.433    0.2469    0.2542
3105.451    0.1120    0.1165
3105.470    0.0672    0.0724
3105.488    0.1265    0.1185
3105.506    0.2329    0.2126
3105.524    0.2967    0.2756
3105.543    0.2776    0.2638
3105.561    0.2449    0.2574
3105.579    0.3350    0.3455
3105.597    0.4688    0.4831
3105.616    0.4827    0.5224
3105.634    0.3701    0.4026
3105.652    0.2360    0.2396
3105.671    0.1495    0.1571
3105.689    0.2260    0.2111
3105.707    0.4116    0.3875
3105.725    0.6084    0.6232
3105.744    0.7945    0.8243
3105.762    0.9110    0.9224
3105.780    0.9378    0.9587
3105.799    0.9672    0.9712
3105.817    0.9772    0.9754
3105.835    0.9489    0.9763
3105.853    0.9707    0.9732
3105.872    0.9775    0.9581
3105.890    0.9434    0.9215
3105.908    0.8738    0.8602
3105.927    0.8177    0.7823
3105.945    0.7459    0.6994
3105.963    0.6305    0.5821
3105.981    0.4674    0.4192
3106.000    0.2808    0.2485
3106.018    0.1609    0.1549
3106.036    0.1563    0.1588
3106.055    0.2583    0.2769
3106.073    0.4488    0.4707
3106.091    0.6539    0.6596
3106.109    0.7589    0.7570
3106.128    0.7547    0.7463
3106.146    0.6702    0.6776
3106.164    0.5698    0.5829
3106.183    0.4375    0.4384
3106.201    0.2506    0.2685
3106.219    0.1384    0.1308
3106.237    0.0790    0.0748
3106.256    0.1112    0.1149
3106.274    0.2572    0.2474
3106.292    0.4351    0.4440
3106.311    0.6342    0.6491
3106.329    0.7502    0.7898
3106.347    0.8650    0.8734
3106.365    0.8894    0.9169
3106.384    0.9378    0.9397
3106.402    0.9358    0.9513
3106.420    0.9484    0.9572
# 079672  65  3105.255  3106.425
3105.255    0.8923    0.8412
3105.273    0.9101    0.8720
3105.291    0.8736    0.8810
3105.310    0.8878    0.8804
3105.328    0.8800    0.8710
3105.346    0.8459    0.8441
3105.365    0.7752    0.7838
3105.383    0.6616    0.6822
3105.401    0.4959    0.5309
3105.419    0.3076    0.3518
3105.438    0.1578    0.1867
3105.456    0.0952    0.0992
3105.474    0.1011    0.0914
3105.492    0.1676    0.1436
3105.511    0.2416    0.2117
3105.529    0.2603    0.2423
3105.547    0.2338    0.2522
3105.566    0.2811    0.3063
3105.584    0.4051    0.4150
3105.602    0.4951    0.5020
3105.620    0.4643    0.4803
3105.639    0.3445    0.3531
3105.657    0.2259    0.2399
3105.675    0.2270    0.2276
3105.694    0.3499    0.3499
3105.712    0.5373    0.5476
3105.730    0.7138    0.7418
3105.748    0.8366    0.8728
3105.767    0.8974    0.9395
3105.785    0.9245    0.9638
3105.803    0.9541    0.9730
3105.822    0.9563    0.9759
3105.840    0.9793    0.9727
3105.858    0.9661    0.9574
3105.876    0.9337    0.9190
3105.895    0.8570    0.8459
3105.913    0.7930    0.7565
3105.931    0.7125    0.6653
3105.950    0.6485    0.5668
3105.968    0.5246    0.4553
3105.986    0.3899    0.3294
3106.004    0.2503    0.2260
3106.023    0.2036    0.1930
3106.041    0.2560    0.2616
3106.059    0.3850    0.4132
3106.077    0.5563    0.5853
3106.096    0.6683    0.7011
3106.114    0.6891    0.7106
3106.132    0.6720    0.6486
3106.151    0.6207    0.5542
3106.169    0.5022    0.4509
3106.187    0.3280    0.3265
3106.205    0.1973    0.1991
3106.224    0.1111    0.1106
3106.242    0.1102    0.1069
3106.260    0.1932    0.1930
3106.279    0.3434    0.3642
3106.297    0.5168    0.5537
3106.315    0.6755    0.7160
3106.333    0.8028    0.8260
3106.352    0.8610    0.8925
3106.370    0.8954    0.9253
3106.388    0.9173    0.9432
3106.407    0.9154    0.9535
3106.425    0.9118    0.9552
# 085042  65  3105.255  3106.426
3105.255    0.9024    0.8215
3105.274    0.8857    0.8545
3105.292    0.8504    0.8610
3105.310    0.8529    0.8584
3105.328    0.8543    0.8496
3105.347    0.8205    0.8230
3105.365    0.7534    0.7691
3105.383    0.6492    0.6739
3105.402    0.4925    0.5208
3105.420    0.3100    0.3447
3105.438    0.1593    0.1857
3105.456    0.0841    0.0873
3105.475    0.0609    0.0626
3105.493    0.1229    0.1023
3105.511    0.2107    0.1723
3105.530    0.2508    0.2279
3105.548    0.2424    0.2484
3105.566    0.2652    0.2882
3105.584    0.3512    0.3868
3105.603    0.4555    0.4939
3105.621    0.4810    0.4927
3105.639    0.3686    0.3758
3105.658    0.2300    0.2328
3105.676    0.1905    0.1867
3105.694    0.2826    0.2693
3105.712    0.4695    0.4564
3105.731    0.6789    0.6814
3105.749    0.8085    0.8383
3105.767    0.8660    0.9194
3105.786    0.9162    0.9535
3105.804    0.9574    0.9658
3105.822    0.9454    0.9705
3105.840    0.9373    0.9701
3105.859    0.9382    0.9583
3105.877    0.9118    0.9236
3105.895    0.8726    0.8537
3105.914    0.7593    0.7513
3105.932    0.6806    0.6557
3105.950    0.6372    0.5715
3105.968    0.5534    0.4751
3105.987    0.3928    0.3443
3106.005    0.2462    0.2255
3106.023    0.1767    0.1653
3106.042    0.1987    0.2042
3106.060    0.3092    0.3400
3106.078    0.4890    0.5225
3106.096    0.6243    0.6631
3106.115    0.6847    0.6987
3106.133    0.6584    0.6414
3106.151    0.6169    0.5548
3106.170    0.5250    0.4607
3106.188    0.3664    0.3516
3106.206    0.2230    0.2234
3106.224    0.1223    0.1210
3106.243    0.0918    0.0903
3106.261    0.1531    0.1543
3106.279    0.2845    0.3030
3106.298    0.4714    0.5071
3106.316    0.6336    0.6834
3106.334    0.7737    0.8080
3106.352    0.8545    0.8813
3106.371    0.8997    0.9215
3106.389    0.9425    0.9412
3106.407    0.9447    0.9521
3106.426    0.9378    0.9572
# 085810  65  3105.255  3106.425
3105.255    0.9135    0.8373
3105.273    0.9471    0.8798
3105.292    0.9303    0.8968
3105.310    0.9059    0.8983
3105.328    0.9028    0.8884
3105.347    0.8616    0.8606
3105.365    0.7746    0.8082
3105.383    0.6595    0.7156
3105.401    0.5086    0.5725
3105.420    0.3346    0.3837
3105.438    0.1911    0.2179
3105.456    0.1109    0.1144
3105.475    0.1008    0.0924
3105.493    0.1586    0.1369
3105.511    0.2285    0.2017
3105.529    0.2569    0.2421
3105.548    0.2505    0.2605
3105.566    0.2864    0.3081
3105.584    0.3916    0.4098
3105.603    0.4770    0.5094
3105.621    0.4871    0.5071
3105.639    0.3931    0.4041
3105.657    0.2794    0.2889
3105.676    0.2653    0.2626
3105.694    0.3731    0.3638
3105.712    0.5500    0.5476
3105.731    0.7256    0.7442
3105.749    0.8574    0.8720
3105.767    0.9087    0.9371
3105.785    0.9277    0.9638
3105.804    0.9587    0.9745
3105.822    0.9539    0.9777
3105.840    0.9532    0.9750
3105.859    0.9618    0.9598
3105.877    0.9486    0.9234
3105.895    0.8712    0.8576
3105.913    0.7914    0.7700
3105.932    0.7186    0.6719
3105.950    0.6539    0.5792
3105.968    0.5508    0.4761
3105.987    0.4118    0.3557
3106.005    0.2811    0.2598
3106.023    0.2358    0.2265
3106.041    0.2832    0.2862
3106.060    0.3981    0.4373
3106.078    0.5455    0.6005
3106.096    0.6558    0.7063
3106.115    0.7084    0.7170
3106.133    0.6761    0.6531
3106.151    0.6053    0.5587
3106.169    0.4888    0.4506
3106.188    0.3530    0.3194
3106.206    0.2060    0.1960
3106.224    0.1038    0.1119
3106.243    0.0982    0.1002
3106.261    0.1747    0.1760
3106.279    0.3207    0.3279
3106.297    0.4981    0.5162
3106.316    0.6577    0.6944
3106.334    0.7930    0.8111
3106.352    0.8570    0.8796
3106.371    0.8943    0.9185
3106.389    0.9260    0.9386
3106.407    0.9192    0.9502
3106.425    0.9217    0.9543
# 088194  65  3105.255  3106.425
3105.255    0.9266    0.8416
3105.273    0.9192    0.8692
3105.291    0.8880    0.8744
3105.310    0.8656    0.8752
3105.328    0.8678    0.8728
3105.346    0.8490    0.8555
3105.364    0.7755    0.8108
3105.383    0.6871    0.7170
3105.401    0.5420    0.5696
3105.419    0.3510    0.3803
3105.438    0.1753    0.1945
3105.456    0.0856    0.0897
3105.474    0.0755    0.0717
3105.492    0.1457    0.1274
3105.511    0.2353    0.2180
3105.529    0.2751    0.2637
3105.547    0.2549    0.2597
3105.566    0.2770    0.2895
3105.584    0.3856    0.4037
3105.602    0.5000    0.5218
3105.620    0.4894    0.5169
3105.639    0.3687    0.3699
3105.657    0.2299    0.2214
3105.675    0.1854    0.1754
3105.694    0.2671    0.2753
3105.712    0.4681    0.4803
3105.730    0.6850    0.7040
3105.748    0.8202    0.8604
3105.767    0.8863    0.9369
3105.785    0.9264    0.9627
3105.803    0.9361    0.9721
3105.822    0.9391    0.9759
3105.840    0.9632    0.9752
3105.858    0.9694    0.9663
3105.876    0.9330    0.9376
3105.895    0.8841    0.8724
3105.913    0.7865    0.7842
3105.931    0.7355    0.6944
3105.949    0.6745    0.6083
3105.968    0.5785    0.4920
3105.986    0.4105    0.3497
3106.004    0.2402    0.2191
3106.023    0.1540    0.1552
3106.041    0.1878    0.1979
3106.059    0.3163    0.3422
3106.077    0.5176    0.5379
3106.096    0.6662    0.6955
3106.114    0.7342    0.7313
3106.132    0.7273    0.6764
3106.151    0.6343    0.5853
3106.169    0.5297    0.4900
3106.187    0.3843    0.3650
3106.205    0.2137    0.2196
3106.224    0.0958    0.1059
3106.242    0.0808    0.0800
3106.260    0.1579    0.1468
3106.279    0.3080    0.3117
3106.297    0.4885    0.5122
3106.315    0.6677    0.6912
3106.333    0.8004    0.8143
3106.352    0.8457    0.8878
3106.370    0.8995    0.9234
3106.388    0.9215    0.9423
3106.407    0.9251    0.9535
3106.425    0.9386    0.9583
# 088945  65  3105.250  3106.420
3105.250    0.7661    0.7318
3105.268    0.8356    0.7947
3105.287    0.8547    0.8358
3105.305    0.8490    0.8507
3105.323    0.8559    0.8426
3105.341    0.8052    0.8104
3105.360    0.7338    0.7483
3105.378    0.6369    0.6622
3105.396    0.5414    0.5545
3105.415    0.4196    0.4298
3105.433    0.3014    0.3186
3105.451    0.2249    0.2309
3105.469    0.1708    0.1772
3105.488    0.1583    0.1594
3105.506    0.2021    0.1732
3105.524    0.2347    0.2074
3105.543    0.2638    0.2563
3105.561    0.2900    0.3073
3105.579    0.3310    0.3547
3105.597    0.3670    0.3890
3105.616    0.3709    0.4032
3105.634    0.3688    0.3978
3105.652    0.3748    0.3888
3105.671    0.3784    0.3981
3105.689    0.4438    0.4417
3105.707    0.5355    0.5210
3105.725    0.6187    0.6234
3105.744    0.7323    0.7343
3105.762    0.8318    0.8239
3105.780    0.8692    0.8890
3105.799    0.9053    0.9307
3105.817    0.9171    0.9484
3105.835    0.9177    0.9497
3105.853    0.9064    0.9358
3105.872    0.9039    0.9051
3105.890    0.8606    0.8600
3105.908    0.8211    0.7993
3105.927    0.7614    0.7204
3105.945    0.6926    0.6355
3105.963    0.6049    0.5466
3105.981    0.4925    0.4638
3106.000    0.4113    0.3971
3106.018    0.3772    0.3675
3106.036    0.3883    0.3777
3106.055    0.4311    0.4269
3106.073    0.4934    0.4922
3106.091    0.5589    0.5518
3106.109    0.5905    0.5843
3106.128    0.5901    0.5760
3106.146    0.5485    0.5277
3106.164    0.4699    0.4508
3106.183    0.3862    0.3565
3106.201    0.2734    0.2738
3106.219    0.2146    0.2158
3106.237    0.1862    0.1963
3106.256    0.2116    0.2252
3106.274    0.2917    0.2975
3106.292    0.4168    0.4023
3106.311    0.5355    0.5293
3106.329    0.6362    0.6460
3106.347    0.7478    0.7451
3106.365    0.8002    0.8202
3106.384    0.8344    0.8730
3106.402    0.8580    0.9005
3106.420    0.8511    0.9076
# 089282  65  3105.255  3106.425
3105.255    0.8578    0.8050
3105.273    0.8886    0.8578
3105.292    0.8947    0.8825
3105.310    0.8790    0.8880
3105.328    0.8684    0.8810
3105.347    0.8682    0.8564
3105.365    0.8111    0.8065
3105.383    0.7045    0.7183
3105.401    0.5479    0.5849
3105.420    0.3932    0.4097
3105.438    0.2262    0.2510
3105.456    0.1244    0.1438
3105.475    0.1259    0.1106
3105.493    0.1629    0.1434
3105.511    0.2094    0.1998
3105.529    0.2403    0.2400
3105.548    0.2654    0.2625
3105.566    0.2983    0.3056
3105.584    0.3745    0.3924
3105.603    0.4661    0.4827
3105.621    0.4851    0.4927
3105.639    0.3960    0.4136
3105.657    0.2936    0.3115
3105.676    0.2702    0.2751
3105.694    0.3513    0.3522
3105.712    0.5368    0.5140
3105.731    0.6968    0.7045
3105.749    0.7788    0.8426
3105.767    0.8802    0.9217
3105.785    0.9103    0.9572
3105.804    0.9251    0.9714
3105.822    0.9643    0.9754
3105.840    0.9458    0.9734
3105.859    0.9550    0.9612
3105.877    0.9260    0.9320
3105.895    0.8896    0.8800
3105.913    0.8498    0.8065
3105.932    0.7788    0.7143
3105.950    0.6899    0.6165
3105.968    0.6028    0.5054
3105.987    0.4446    0.3793
3106.005    0.3107    0.2787
3106.023    0.2397    0.2353
3106.041    0.2762    0.2764
3106.060    0.3769    0.4042
3106.078    0.5182    0.5559
3106.096    0.6374    0.6713
3106.115    0.7073    0.7086
3106.133    0.6921    0.6680
3106.151    0.6128    0.5822
3106.169    0.5207    0.4717
3106.188    0.3668    0.3388
3106.206    0.2099    0.2167
3106.224    0.1204    0.1300
3106.243    0.1094    0.1076
3106.261    0.1652    0.1652
3106.279    0.2991    0.2931
3106.297    0.4643    0.4614
3106.316    0.5912    0.6349
3106.334    0.7446    0.7616
3106.352    0.8097    0.8441
3106.371    0.8742    0.8950
3106.389    0.9145    0.9224
3106.407    0.8872    0.9380
3106.425    0.8843    0.9445
# 089474  65  3105.255  3106.425
3105.255    0.8943    0.8375
3105.273    0.9105    0.8728
3105.291    0.8931    0.8849
3105.310    0.9126    0.8876
3105.328    0.8974    0.8821
3105.346    0.8492    0.8604
3105.365    0.8123    0.8069
3105.383    0.6958    0.7117
3105.401    0.5107    0.5649
3105.419    0.3360    0.3845
3105.438    0.1875    0.2106
3105.456    0.1072    0.1119
3105.474    0.0985    0.0957
3105.493    0.1723    0.1491
3105.511    0.2548    0.2176
3105.529    0.2621    0.2542
3105.547    0.2581    0.2640
3105.566    0.2908    0.3095
3105.584    0.3870    0.4104
3105.602    0.4736    0.4993
3105.621    0.4501    0.4835
3105.639    0.3399    0.3675
3105.657    0.2471    0.2493
3105.676    0.2391    0.2241
3105.694    0.3406    0.3264
3105.712    0.5201    0.5156
3105.730    0.7248    0.7148
3105.749    0.8400    0.8640
3105.767    0.8714    0.9354
3105.785    0.9143    0.9645
3105.804    0.9574    0.9757
3105.822    0.9517    0.9786
3105.840    0.9714    0.9759
3105.858    0.9649    0.9618
3105.877    0.9122    0.9232
3105.895    0.8592    0.8559
3105.913    0.7856    0.7659
3105.932    0.7132    0.6644
3105.950    0.6281    0.5651
3105.968    0.5270    0.4516
3105.986    0.3807    0.3276
3106.005    0.2451    0.2206
3106.023    0.1915    0.1855
3106.041    0.2320    0.2420
3106.060    0.3554    0.3921
3106.078    0.5195    0.5631
3106.096    0.6521    0.6830
3106.114    0.6875    0.7071
3106.133    0.6730    0.6483
3106.151    0.6159    0.5573
3106.169    0.4932    0.4506
3106.188    0.3349    0.3186
3106.206    0.2006    0.1934
3106.224    0.1031    0.1090
3106.242    0.0945    0.0969
3106.261    0.1806    0.1760
3106.279    0.3199    0.3286
3106.297    0.4864    0.5168
3106.316    0.6772    0.6950
3106.334    0.7900    0.8130
3106.352    0.8614    0.8829
3106.370    0.9074    0.9207
3106.389    0.9171    0.9419
3106.407    0.9251    0.9528
3106.425    0.9226    0.9563
# 089912  65  3105.250  3106.421
3105.250    0.7568    0.6974
3105.269    0.8037    0.7721
3105.287    0.8400    0.8188
3105.305    0.8656    0.8416
3105.324    0.8217    0.8406
3105.342    0.8024    0.8160
3105.360    0.7684    0.7665
3105.378    0.6819    0.6902
3105.397    0.5832    0.5832
3105.415    0.4676    0.4662
3105.433    0.3276    0.3499
3105.452    0.2243    0.2477
3105.470    0.1844    0.1844
3105.488    0.1714    0.1582
3105.506    0.1704    0.1643
3105.525    0.2112    0.1949
3105.543    0.2464    0.2376
3105.561    0.2798    0.2874
3105.580    0.3312    0.3406
3105.598    0.3652    0.3819
3105.616    0.3813    0.4031
3105.634    0.3716    0.4012
3105.653    0.3680    0.3865
3105.671    0.3781    0.3835
3105.689    0.4083    0.4134
3105.708    0.4769    0.4888
3105.726    0.6026    0.5913
3105.744    0.6783    0.7024
3105.762    0.7814    0.8009
3105.781    0.8490    0.8780
3105.799    0.8902    0.9236
3105.817    0.9108    0.9467
3105.836    0.9055    0.9521
3105.854    0.9226    0.9423
3105.872    0.8902    0.9179
3105.890    0.8519    0.8778
3105.909    0.8433    0.8177
3105.927    0.7813    0.7454
3105.945    0.7005    0.6611
3105.964    0.6229    0.5647
3105.982    0.5431    0.4754
3106.000    0.4392    0.4014
3106.018    0.3595    0.3577
3106.037    0.3543    0.3562
3106.055    0.4060    0.3971
3106.073    0.4599    0.4648
3106.092    0.5394    0.5388
3106.110    0.5836    0.5851
3106.128    0.5991    0.5920
3106.146    0.5777    0.5564
3106.165    0.5289    0.4822
3106.183    0.4135    0.3926
3106.201    0.2881    0.3034
3106.220    0.2166    0.2298
3106.238    0.1884    0.1968
3106.256    0.2078    0.2098
3106.274    0.2741    0.2700
3106.293    0.3737    0.3745
3106.311    0.4936    0.4944
3106.329    0.6268    0.6149
3106.348    0.7180    0.7254
3106.366    0.8043    0.8057
3106.384    0.8537    0.8612
3106.402    0.8433    0.8947
3106.421    0.8825    0.9084
# 090004  65  3105.255  3106.425
3105.255    0.9051    0.7963
3105.273    0.8910    0.8226
3105.291    0.8602    0.8331
3105.310    0.8549    0.8447
3105.328    0.8515    0.8509
3105.346    0.7941    0.8358
3105.365    0.7290    0.7784
3105.383    0.6003    0.6707
3105.401    0.4121    0.5118
3105.419    0.2408    0.3314
3105.438    0.1545    0.1738
3105.456    0.1090    0.1005
3105.474    0.1394    0.1123
3105.493    0.2158    0.1865
3105.511    0.2841    0.2539
3105.529    0.2675    0.2738
3105.547    0.2554    0.2747
3105.566    0.2952    0.3262
3105.584    0.4136    0.4201
3105.602    0.4935    0.4668
3105.621    0.4145    0.3941
3105.639    0.2589    0.2600
3105.657    0.1611    0.1644
3105.675    0.1744    0.1707
3105.694    0.3089    0.3011
3105.712    0.5168    0.5057
3105.730    0.7168    0.7119
3105.749    0.8175    0.8604
3105.767    0.8694    0.9288
3105.785    0.9112    0.9561
3105.803    0.9434    0.9663
3105.822    0.9592    0.9687
3105.840    0.9393    0.9625
3105.858    0.9179    0.9391
3105.877    0.8931    0.8804
3105.895    0.7842    0.7890
3105.913    0.6772    0.6833
3105.931    0.6052    0.5859
3105.950    0.5639    0.4844
3105.968    0.4588    0.3677
3105.986    0.2944    0.2428
3106.005    0.1682    0.1479
3106.023    0.1256    0.1291
3106.041    0.1796    0.1942
3106.059    0.3151    0.3346
3106.078    0.4869    0.5076
3106.096    0.5849    0.6121
3106.114    0.6318    0.6170
3106.133    0.5943    0.5482
3106.151    0.5375    0.4642
3106.169    0.4145    0.3731
3106.187    0.2840    0.2649
3106.206    0.1530    0.1521
3106.224    0.0800    0.0887
3106.242    0.0972    0.0953
3106.261    0.1722    0.1845
3106.279    0.3154    0.3323
3106.297    0.5042    0.5062
3106.315    0.6575    0.6656
3106.334    0.7675    0.7898
3106.352    0.8416    0.8620
3106.370    0.8504    0.9022
3106.389    0.8576    0.9251
3106.407    0.8851    0.9367
3106.425    0.8774    0.9378
# 091287  65  3105.251  3106.421
3105.251    0.8205    0.7905
3105.269    0.8644    0.8387
3105.287    0.9141    0.8539
3105.306    0.9177    0.8537
3105.324    0.8847    0.8506
3105.342    0.8320    0.8379
3105.360    0.7713    0.8026
3105.379    0.6963    0.7268
3105.397    0.5735    0.6058
3105.415    0.4000    0.4390
3105.434    0.2335    0.2525
3105.452    0.1174    0.1205
3105.470    0.0484    0.0627
3105.488    0.0986    0.0778
3105.507    0.1844    0.1485
3105.525    0.2287    0.2166
3105.543    0.2641    0.2409
3105.562    0.2434    0.2518
3105.580    0.2875    0.3240
3105.598    0.4181    0.4498
3105.616    0.4845    0.5171
3105.635    0.4087    0.4374
3105.653    0.2728    0.2820
3105.671    0.1764    0.1765
3105.690    0.2148    0.1995
3105.708    0.3542    0.3531
3105.726    0.5435    0.5769
3105.744    0.7226    0.7752
3105.763    0.8341    0.8960
3105.781    0.8892    0.9432
3105.799    0.9373    0.9609
3105.818    0.9721    0.9685
3105.836    0.9508    0.9705
3105.854    0.9548    0.9663
3105.872    0.9443    0.9465
3105.891    0.8778    0.8915
3105.909    0.7938    0.8022
3105.927    0.7216    0.7008
3105.946    0.6521    0.6101
3105.964    0.6073    0.5255
3105.982    0.5054    0.4098
3106.000    0.3376    0.2739
3106.019    0.1889    0.1688
3106.037    0.1670    0.1554
3106.055    0.2200    0.2458
3106.074    0.3538    0.4310
3106.092    0.5544    0.6104
3106.110    0.6710    0.7008
3106.128    0.6918    0.6784
3106.147    0.6294    0.5920
3106.165    0.5520    0.5078
3106.183    0.4367    0.4168
3106.202    0.2954    0.2867
3106.220    0.1641    0.1601
3106.238    0.0776    0.0887
3106.256    0.1238    0.1056
3106.275    0.2252    0.2247
3106.293    0.3645    0.4072
3106.311    0.5518    0.5992
3106.330    0.7244    0.7577
3106.348    0.8474    0.8521
3106.366    0.9049    0.9039
3106.384    0.9382    0.9307
3106.403    0.9226    0.9460
3106.421    0.9378    0.9539
# 096184  65  3105.250  3106.420
3105.250    0.8841    0.8070
3105.268    0.9508    0.8674
3105.286    0.9350    0.8919
3105.305    0.9051    0.8974
3105.323    0.8917    0.8950
3105.341    0.8586    0.8817
3105.360    0.8463    0.8476
3105.378    0.7596    0.7860
3105.396    0.6334    0.6772
3105.414    0.4690    0.5106
3105.433    0.2855    0.3047
3105.451    0.1487    0.1481
3105.469    0.0729    0.0756
3105.488    0.0943    0.0925
3105.506    0.1916    0.1672
3105.524    0.2509    0.2369
3105.542    0.2567    0.2509
3105.561    0.2499    0.2481
3105.579    0.3166    0.3190
3105.597    0.4344    0.4617
3105.616    0.4837    0.5591
3105.634    0.4424    0.4985
3105.652    0.3190    0.3408
3105.670    0.2355    0.2254
3105.689    0.2568    0.2497
3105.707    0.4335    0.4118
3105.725    0.6386    0.6336
3105.744    0.7962    0.8238
3105.762    0.8509    0.9194
3105.780    0.8970    0.9572
3105.798    0.9491    0.9714
3105.817    0.9743    0.9775
3105.835    0.9663    0.9788
3105.853    0.9802    0.9752
3105.872    0.9465    0.9574
3105.890    0.9320    0.9131
3105.908    0.8582    0.8360
3105.926    0.7425    0.7415
3105.945    0.7044    0.6461
3105.963    0.6390    0.5542
3105.981    0.5014    0.4400
3106.000    0.3388    0.3054
3106.018    0.2215    0.2126
3106.036    0.2110    0.2063
3106.054    0.2959    0.3105
3106.073    0.4608    0.5055
3106.091    0.6346    0.6784
3106.109    0.6925    0.7556
3106.128    0.7065    0.7219
3106.146    0.6711    0.6342
3106.164    0.5776    0.5374
3106.182    0.4567    0.4270
3106.201    0.2972    0.2804
3106.219    0.1480    0.1498
3106.237    0.0738    0.0804
3106.256    0.0994    0.1009
3106.274    0.2174    0.2173
3106.292    0.4082    0.4081
3106.310    0.6087    0.6100
3106.329    0.7384    0.7700
3106.347    0.8443    0.8594
3106.365    0.9097    0.9072
3106.384    0.9226    0.9335
3106.402    0.9594    0.9478
3106.420    0.9404    0.9561
# 096395  65  3105.250  3106.420
3105.250    0.8576    0.8061
3105.268    0.9101    0.8630
3105.287    0.8935    0.8841
3105.305    0.8682    0.8876
3105.323    0.8964    0.8874
3105.342    0.8708    0.8802
3105.360    0.8420    0.8564
3105.378    0.7903    0.8026
3105.396    0.6795    0.7024
3105.415    0.5208    0.5355
3105.433    0.3288    0.3451
3105.451    0.1669    0.1819
3105.470    0.0861    0.0938
3105.488    0.1098    0.1018
3105.506    0.1957    0.1744
3105.524    0.2779    0.2524
3105.543    0.2807    0.2796
3105.561    0.2764    0.2784
3105.579    0.3244    0.3324
3105.598    0.4197    0.4605
3105.616    0.5090    0.5443
3105.634    0.4702    0.4966
3105.652    0.3436    0.3516
3105.671    0.2378    0.2258
3105.689    0.2345    0.2258
3105.707    0.3732    0.3567
3105.726    0.5647    0.5786
3105.744    0.7572    0.7739
3105.762    0.8692    0.8952
3105.780    0.9305    0.9486
3105.799    0.9378    0.9685
3105.817    0.9603    0.9750
3105.835    0.9478    0.9772
3105.854    0.9652    0.9750
3105.872    0.9548    0.9638
3105.890    0.9217    0.9345
3105.908    0.9001    0.8813
3105.927    0.8387    0.8057
3105.945    0.7887    0.7266
3105.963    0.6844    0.6311
3105.982    0.5820    0.4933
3106.000    0.3873    0.3424
3106.018    0.2243    0.2240
3106.036    0.1834    0.1901
3106.055    0.2655    0.2711
3106.073    0.4074    0.4380
3106.091    0.6122    0.6214
3106.110    0.7193    0.7422
3106.128    0.7376    0.7551
3106.146    0.7039    0.6989
3106.164    0.6371    0.6111
3106.183    0.4990    0.4882
3106.201    0.3348    0.3388
3106.219    0.1852    0.1923
3106.238    0.1107    0.1010
3106.256    0.1004    0.1051
3106.274    0.2003    0.2031
3106.292    0.3757    0.3764
3106.311    0.5792    0.5821
3106.329    0.7081    0.7401
3106.347    0.8321    0.8420
3106.366    0.8872    0.9009
3106.384    0.9258    0.9298
3106.402    0.9294    0.9458
3106.420    0.9491    0.9548
# 096402  65  3105.250  3106.421
3105.250    0.8748    0.7958
3105.269    0.8985    0.8400
3105.287    0.8772    0.8513
3105.305    0.8602    0.8529
3105.324    0.8527    0.8535
3105.342    0.8428    0.8437
3105.360    0.8082    0.8084
3105.378    0.7142    0.7328
3105.397    0.5653    0.5969
3105.415    0.3899    0.4231
3105.433    0.2208    0.2469
3105.452    0.1032    0.1155
3105.470    0.0677    0.0693
3105.488    0.1048    0.0952
3105.506    0.1931    0.1655
3105.525    0.2677    0.2312
3105.543    0.2637    0.2506
3105.561    0.2529    0.2676
3105.580    0.3239    0.3485
3105.598    0.4136    0.4572
3105.616    0.4200    0.4912
3105.634    0.3649    0.4011
3105.653    0.2429    0.2510
3105.671    0.1679    0.1696
3105.689    0.2172    0.2048
3105.708    0.3737    0.3679
3105.726    0.5882    0.5856
3105.744    0.7437    0.7780
3105.762    0.8449    0.8945
3105.781    0.9133    0.9478
3105.799    0.9330    0.9661
3105.817    0.9386    0.9727
3105.836    0.9663    0.9739
3105.854    0.9561    0.9667
3105.872    0.9419    0.9417
3105.890    0.8754    0.8847
3105.909    0.7870    0.7892
3105.927    0.6941    0.6868
3105.945    0.6436    0.5901
3105.964    0.5591    0.4808
3105.982    0.4239    0.3553
3106.000    0.2650    0.2308
3106.018    0.1713    0.1519
3106.037    0.1554    0.1542
3106.055    0.2403    0.2509
3106.073    0.4050    0.4195
3106.091    0.5608    0.5899
3106.110    0.6551    0.6812
3106.128    0.6707    0.6608
3106.146    0.6269    0.5832
3106.165    0.5471    0.4873
3106.183    0.4169    0.3814
3106.201    0.2653    0.2546
3106.219    0.1355    0.1401
3106.238    0.0810    0.0827
3106.256    0.1098    0.1122
3106.274    0.2258    0.2262
3106.293    0.3863    0.4133
3106.311    0.5668    0.6010
3106.329    0.7239    0.7518
3106.347    0.8215    0.8498
3106.366    0.8800    0.9064
3106.384    0.9103    0.9335
3106.402    0.9202    0.9480
3106.421    0.9118    0.9557
# 096901  65  3105.250  3106.421
3105.250    0.8798    0.8061
3105.269    0.9034    0.8606
3105.287    0.8915    0.8798
3105.305    0.9053    0.8843
3105.323    0.8933    0.8825
3105.342    0.8630    0.8678
3105.360    0.8153    0.8316
3105.378    0.7228    0.7603
3105.397    0.5864    0.6310
3105.415    0.4063    0.4579
3105.433    0.2394    0.2740
3105.451    0.1231    0.1357
3105.470    0.0811    0.0765
3105.488    0.1153    0.1007
3105.506    0.1943    0.1715
3105.525    0.2532    0.2360
3105.543    0.2483    0.2526
3105.561    0.2526    0.2682
3105.579    0.3369    0.3467
3105.598    0.4559    0.4735
3105.616    0.4947    0.5236
3105.634    0.4241    0.4429
3105.653    0.2925    0.2896
3105.671    0.1993    0.2034
3105.689    0.2607    0.2435
3105.707    0.4286    0.4045
3105.726    0.6227    0.6315
3105.744    0.7698    0.8095
3105.762    0.8648    0.9105
3105.781    0.9380    0.9550
3105.799    0.9264    0.9705
3105.817    0.9258    0.9763
3105.835    0.9519    0.9772
3105.854    0.9339    0.9698
3105.872    0.9230    0.9443
3105.890    0.8823    0.8872
3105.909    0.8138    0.7912
3105.927    0.7306    0.6890
3105.945    0.6498    0.5953
3105.963    0.5757    0.5003
3105.982    0.4516    0.3791
3106.000    0.2987    0.2601
3106.018    0.1912    0.1827
3106.037    0.1829    0.1921
3106.055    0.2837    0.3027
3106.073    0.4430    0.4795
3106.091    0.5985    0.6412
3106.110    0.6947    0.7112
3106.128    0.6742    0.6734
3106.146    0.6279    0.5860
3106.165    0.5429    0.4860
3106.183    0.4258    0.3790
3106.201    0.2603    0.2526
3106.219    0.1366    0.1393
3106.238    0.0797    0.0837
3106.256    0.1137    0.1170
3106.274    0.2328    0.2385
3106.293    0.4264    0.4346
3106.311    0.6212    0.6247
3106.329    0.7403    0.7697
3106.347    0.8337    0.8594
3106.366    0.8861    0.9101
3106.384    0.9243    0.9350
3106.402    0.9143    0.9489
3106.421    0.9173    0.9568
# 096948  65  3105.250  3106.420
3105.250    0.8692    0.8061
3105.268    0.9171    0.8644
3105.287    0.9087    0.8874
3105.305    0.8902    0.8919
3105.323    0.8937    0.8904
3105.341    0.8714    0.8800
3105.360    0.8262    0.8486
3105.378    0.7437    0.7872
3105.396    0.6139    0.6778
3105.415    0.4456    0.5020
3105.433    0.2740    0.3092
3105.451    0.1393    0.1526
3105.469    0.0715    0.0753
3105.488    0.0936    0.0827
3105.506    0.1755    0.1488
3105.524    0.2533    0.2205
3105.543    0.2583    0.2482
3105.561    0.2405    0.2538
3105.579    0.2905    0.3156
3105.597    0.4318    0.4414
3105.616    0.4950    0.5311
3105.634    0.4442    0.4777
3105.652    0.3065    0.3292
3105.671    0.1972    0.2085
3105.689    0.2338    0.2200
3105.707    0.3948    0.3637
3105.726    0.6095    0.5933
3105.744    0.7754    0.7867
3105.762    0.8590    0.9012
3105.780    0.8972    0.9506
3105.799    0.9410    0.9698
3105.817    0.9658    0.9768
3105.835    0.9629    0.9788
3105.854    0.9590    0.9743
3105.872    0.9438    0.9550
3105.890    0.9143    0.9057
3105.908    0.8321    0.8198
3105.927    0.7420    0.7104
3105.945    0.6842    0.6173
3105.963    0.6328    0.5299
3105.982    0.5133    0.4160
3106.000    0.3473    0.2918
3106.018    0.2202    0.1968
3106.036    0.1822    0.1803
3106.055    0.2523    0.2755
3106.073    0.4036    0.4508
3106.091    0.5798    0.6294
3106.110    0.6833    0.7238
3106.128    0.6871    0.6992
3106.146    0.6540    0.6136
3106.164    0.6079    0.5210
3106.183    0.4640    0.4160
3106.201    0.3084    0.2895
3106.219    0.1671    0.1628
3106.238    0.0820    0.0865
3106.256    0.1046    0.1007
3106.274    0.1998    0.2092
3106.292    0.3711    0.3946
3106.311    0.5634    0.6084
3106.329    0.7047    0.7656
3106.347    0.8151    0.8618
3106.366    0.8710    0.9145
3106.384    0.9028    0.9395
3106.402    0.9192    0.9530
3106.420    0.9228    0.9605
# 097420  65  3105.251  3106.421
3105.251    0.8253    0.7586
3105.269    0.8750    0.8344
3105.287    0.8843    0.8728
3105.305    0.8835    0.8867
3105.324    0.8888    0.8876
3105.342    0.8898    0.8772
3105.360    0.8561    0.8496
3105.379    0.7614    0.7898
3105.397    0.6552    0.6891
3105.415    0.5023    0.5390
3105.433    0.3125    0.3605
3105.452    0.1718    0.1940
3105.470    0.0988    0.1037
3105.488    0.1016    0.0919
3105.507    0.1624    0.1433
3105.525    0.2437    0.2066
3105.543    0.2510    0.2419
3105.561    0.2460    0.2583
3105.580    0.2953    0.3135
3105.598    0.3899    0.4178
3105.616    0.4675    0.5038
3105.635    0.4611    0.4848
3105.653    0.3479    0.3715
3105.671    0.2536    0.2621
3105.689    0.2723    0.2482
3105.708    0.3686    0.3658
3105.726    0.5655    0.5564
3105.744    0.7357    0.7439
3105.763    0.8238    0.8770
3105.781    0.8825    0.9384
3105.799    0.9230    0.9632
3105.817    0.9482    0.9725
3105.836    0.9502    0.9754
3105.854    0.9579    0.9721
3105.872    0.9552    0.9565
3105.891    0.9354    0.9160
3105.909    0.8678    0.8482
3105.927    0.7920    0.7612
3105.945    0.7394    0.6714
3105.964    0.6679    0.5746
3105.982    0.5360    0.4672
3106.000    0.4079    0.3464
3106.019    0.2660    0.2422
3106.037    0.2039    0.2136
3106.055    0.2709    0.2807
3106.073    0.4091    0.4275
3106.092    0.5703    0.5991
3106.110    0.6742    0.6994
3106.128    0.7036    0.7058
3106.147    0.6644    0.6375
3106.165    0.5845    0.5436
3106.183    0.4697    0.4355
3106.201    0.3149    0.3110
3106.220    0.1851    0.1832
3106.238    0.1114    0.1060
3106.256    0.0952    0.1016
3106.275    0.1840    0.1877
3106.293    0.3381    0.3430
3106.311    0.5123    0.5282
3106.329    0.6636    0.6918
3106.348    0.7612    0.8111
3106.366    0.8574    0.8774
3106.384    0.8968    0.9141
3106.403    0.9068    0.9356
3106.421    0.8954    0.9471
# 098921  65  3105.250  3106.420
3105.250    0.8348    0.7704
3105.268    0.9041    0.8416
3105.286    0.9166    0.8808
3105.305    0.9103    0.8962
3105.323    0.9051    0.8929
3105.341    0.8851    0.8734
3105.360    0.8070    0.8289
3105.378    0.7138    0.7530
3105.396    0.5907    0.6337
3105.414    0.4305    0.4759
3105.433    0.2620    0.3004
3105.451    0.1440    0.1706
3105.469    0.1071    0.1061
3105.488    0.1327    0.1094
3105.506    0.1848    0.1545
3105.524    0.2240    0.2050
3105.542    0.2392    0.2427
3105.561    0.2713    0.2869
3105.579    0.3277    0.3596
3105.597    0.4179    0.4475
3105.616    0.4631    0.4935
3105.634    0.4233    0.4529
3105.652    0.3509    0.3632
3105.670    0.3003    0.3043
3105.689    0.3577    0.3426
3105.707    0.4821    0.4740
3105.725    0.6452    0.6451
3105.744    0.7670    0.8019
3105.762    0.8572    0.8964
3105.780    0.8956    0.9445
3105.798    0.9288    0.9652
3105.817    0.9365    0.9732
3105.835    0.9358    0.9727
3105.853    0.9491    0.9623
3105.872    0.9281    0.9315
3105.890    0.8853    0.8762
3105.908    0.8420    0.7963
3105.926    0.7563    0.7049
3105.945    0.6890    0.6091
3105.963    0.6152    0.5187
3105.981    0.4960    0.4228
3106.000    0.3746    0.3265
3106.018    0.2871    0.2724
3106.036    0.2806    0.2881
3106.054    0.3607    0.3810
3106.073    0.4846    0.5247
3106.091    0.5984    0.6399
3106.109    0.6621    0.6853
3106.128    0.6694    0.6504
3106.146    0.6169    0.5675
3106.164    0.5092    0.4642
3106.182    0.3899    0.3520
3106.201    0.2605    0.2338
3106.219    0.1354    0.1440
3106.237    0.0998    0.1031
3106.256    0.1300    0.1333
3106.274    0.2294    0.2353
3106.292    0.3851    0.3911
3106.310    0.5359    0.5618
3106.329    0.6690    0.7148
3106.347    0.7934    0.8149
3106.365    0.8517    0.8758
3106.384    0.8758    0.9122
3106.402    0.8910    0.9318
3106.420    0.9039    0.9417
# 100963  65  3105.255  3106.425
3105.255    0.9007    0.8249
3105.273    0.9137    0.8638
3105.291    0.8964    0.8762
3105.310    0.8730    0.8780
3105.328    0.8662    0.8734
3105.346    0.8582    0.8553
3105.365    0.7991    0.8082
3105.383    0.6853    0.7229
3105.401    0.5514    0.5871
3105.419    0.3698    0.4121
3105.438    0.1953    0.2329
3105.456    0.1114    0.1205
3105.474    0.0953    0.0883
3105.493    0.1482    0.1294
3105.511    0.2266    0.1970
3105.529    0.2615    0.2401
3105.547    0.2499    0.2499
3105.566    0.2585    0.2825
3105.584    0.3584    0.3753
3105.602    0.4545    0.4775
3105.621    0.4610    0.4897
3105.639    0.3707    0.3882
3105.657    0.2445    0.2616
3105.675    0.2149    0.2116
3105.694    0.2936    0.2919
3105.712    0.4814    0.4707
3105.730    0.6816    0.6755
3105.749    0.8045    0.8397
3105.767    0.8815    0.9226
3105.785    0.9275    0.9572
3105.803    0.9449    0.9701
3105.822    0.9521    0.9748
3105.840    0.9473    0.9741
3105.858    0.9568    0.9647
3105.877    0.9451    0.9352
3105.895    0.8754    0.8796
3105.913    0.8226    0.8009
3105.931    0.7454    0.7137
3105.950    0.6814    0.6176
3105.968    0.5992    0.5082
3105.986    0.4400    0.3770
3106.005    0.2861    0.2493
3106.023    0.1879    0.1891
3106.041    0.2245    0.2222
3106.059    0.3471    0.3487
3106.078    0.4983    0.5325
3106.096    0.6468    0.6722
3106.114    0.7008    0.7216
3106.133    0.7191    0.6823
3106.151    0.6710    0.6019
3106.169    0.5507    0.5027
3106.187    0.3900    0.3803
3106.206    0.2463    0.2374
3106.224    0.1346    0.1331
3106.242    0.1016    0.1004
3106.261    0.1566    0.1622
3106.279    0.2894    0.3048
3106.297    0.4604    0.4908
3106.315    0.6346    0.6656
3106.334    0.7520    0.7991
3106.352    0.8337    0.8748
3106.370    0.8929    0.9160
3106.388    0.9221    0.9380
3106.407    0.9154    0.9504
3106.425    0.9173    0.9548
# 104075  65  3105.255  3106.425
3105.255    0.8162    0.7537
3105.273    0.8748    0.8215
3105.292    0.8910    0.8622
3105.310    0.9160    0.8760
3105.328    0.8740    0.8696
3105.347    0.8371    0.8402
3105.365    0.7779    0.7863
3105.383    0.6764    0.7011
3105.401    0.5490    0.5849
3105.420    0.4014    0.4412
3105.438    0.2829    0.3095
3105.456    0.1978    0.2088
3105.474    0.1569    0.1558
3105.493    0.1724    0.1502
3105.511    0.1936    0.1760
3105.529    0.2282    0.2136
3105.548    0.2446    0.2585
3105.566    0.3014    0.3103
3105.584    0.3797    0.3714
3105.602    0.3981    0.4252
3105.621    0.4162    0.4463
3105.639    0.4057    0.4241
3105.657    0.3563    0.3856
3105.676    0.3651    0.3739
3105.694    0.4130    0.4224
3105.712    0.5247    0.5272
3105.730    0.6467    0.6587
3105.749    0.7581    0.7870
3105.767    0.8181    0.8758
3105.785    0.8970    0.9292
3105.804    0.9277    0.9570
3105.822    0.9196    0.9665
3105.840    0.9330    0.9647
3105.858    0.9326    0.9517
3105.877    0.9014    0.9226
3105.895    0.9007    0.8772
3105.913    0.8684    0.8145
3105.932    0.7912    0.7323
3105.950    0.7145    0.6424
3105.968    0.6153    0.5449
3105.986    0.5054    0.4485
3106.005    0.4023    0.3674
3106.023    0.3358    0.3330
3106.041    0.3564    0.3551
3106.060    0.4359    0.4343
3106.078    0.5272    0.5337
3106.096    0.6202    0.6182
3106.114    0.6668    0.6580
3106.133    0.6656    0.6405
3106.151    0.6030    0.5756
3106.169    0.5004    0.4797
3106.188    0.3890    0.3643
3106.206    0.2605    0.2619
3106.224    0.1794    0.1881
3106.242    0.1564    0.1627
3106.261    0.1972    0.2003
3106.279    0.3005    0.2932
3106.297    0.4208    0.4235
3106.316    0.5590    0.5717
3106.334    0.6842    0.6965
3106.352    0.7695    0.7918
3106.370    0.8251    0.8566
3106.389    0.8622    0.8987
3106.407    0.8870    0.9202
3106.425    0.8956    0.9266
# 109110  65  3105.250  3106.420
3105.250    0.7997    0.7718
3105.268    0.8492    0.8341
3105.286    0.8829    0.8670
3105.305    0.9290    0.8776
3105.323    0.8815    0.8694
3105.341    0.8358    0.8422
3105.359    0.7825    0.7894
3105.378    0.7052    0.6966
3105.396    0.5655    0.5710
3105.414    0.4112    0.4218
3105.433    0.2491    0.2707
3105.451    0.1410    0.1678
3105.469    0.1110    0.1223
3105.487    0.1572    0.1294
3105.506    0.2038    0.1686
3105.524    0.2237    0.2102
3105.542    0.2668    0.2497
3105.561    0.2731    0.3037
3105.579    0.3317    0.3734
3105.597    0.4226    0.4370
3105.615    0.4082    0.4548
3105.634    0.3673    0.4101
3105.652    0.3410    0.3462
3105.670    0.3356    0.3226
3105.689    0.3786    0.3831
3105.707    0.4936    0.5120
3105.725    0.6577    0.6662
3105.743    0.7829    0.7997
3105.762    0.8644    0.8931
3105.780    0.9024    0.9399
3105.798    0.9428    0.9612
3105.817    0.9594    0.9685
3105.835    0.9256    0.9661
3105.853    0.9508    0.9524
3105.871    0.9057    0.9226
3105.890    0.8410    0.8696
3105.908    0.8616    0.8004
3105.926    0.7630    0.7190
3105.945    0.6984    0.6234
3105.963    0.5954    0.5237
3105.981    0.5030    0.4202
3105.999    0.3699    0.3320
3106.018    0.3026    0.2885
3106.036    0.3277    0.3170
3106.054    0.3702    0.4091
3106.073    0.4920    0.5355
3106.091    0.6051    0.6315
3106.109    0.6772    0.6690
3106.127    0.6778    0.6427
3106.146    0.6105    0.5640
3106.164    0.4942    0.4613
3106.182    0.3791    0.3470
3106.201    0.2315    0.2331
3106.219    0.1380    0.1562
3106.237    0.1366    0.1326
3106.255    0.1958    0.1748
3106.274    0.2787    0.2865
3106.292    0.3963    0.4331
3106.310    0.5475    0.5855
3106.328    0.7308    0.7150
3106.347    0.7575    0.8126
3106.365    0.8175    0.8712
3106.383    0.9224    0.9061
3106.402    0.8960    0.9264
3106.420    0.8880    0.9324
# 110205  65  3105.251  3106.421
3105.251    0.9057    0.8543
3105.269    0.9363    0.8849
3105.287    0.9226    0.8888
3105.305    0.9003    0.8876
3105.324    0.8837    0.8876
3105.342    0.8551    0.8794
3105.360    0.8126    0.8496
3105.379    0.7435    0.7775
3105.397    0.6088    0.6521
3105.415    0.4378    0.4712
3105.433    0.2630    0.2776
3105.452    0.1225    0.1296
3105.470    0.0765    0.0794
3105.488    0.1237    0.1138
3105.507    0.2281    0.2040
3105.525    0.3064    0.2703
3105.543    0.2677    0.2774
3105.561    0.2563    0.2811
3105.580    0.3692    0.3662
3105.598    0.4966    0.4918
3105.616    0.5035    0.5363
3105.635    0.4176    0.4314
3105.653    0.2698    0.2754
3105.671    0.1851    0.1880
3105.689    0.2321    0.2287
3105.708    0.4055    0.4039
3105.726    0.6203    0.6273
3105.744    0.8033    0.8132
3105.763    0.8886    0.9207
3105.781    0.9245    0.9601
3105.799    0.9654    0.9736
3105.817    0.9867    0.9786
3105.836    0.9734    0.9797
3105.854    0.9638    0.9759
3105.872    0.9681    0.9605
3105.891    0.9251    0.9209
3105.909    0.8752    0.8582
3105.927    0.8013    0.7825
3105.945    0.7398    0.6992
3105.964    0.6492    0.5834
3105.982    0.4939    0.4346
3106.000    0.3126    0.2812
3106.019    0.1948    0.1792
3106.037    0.1754    0.1813
3106.055    0.2831    0.2902
3106.073    0.4484    0.4761
3106.092    0.6262    0.6680
3106.110    0.7483    0.7630
3106.128    0.7874    0.7584
3106.147    0.7372    0.6918
3106.165    0.6252    0.6017
3106.183    0.4887    0.4749
3106.201    0.3053    0.3122
3106.220    0.1590    0.1602
3106.238    0.0975    0.0953
3106.256    0.1377    0.1301
3106.275    0.2626    0.2727
3106.293    0.4458    0.4721
3106.311    0.6257    0.6662
3106.329    0.7748    0.8070
3106.348    0.8672    0.8925
3106.366    0.9258    0.9326
3106.384    0.9358    0.9521
3106.402    0.9460    0.9621
3106.421    0.9491    0.9669
# 112504  65  3105.250  3106.421
3105.250    0.8519    0.7773
3105.269    0.8978    0.8478
3105.287    0.8692    0.8764
3105.305    0.8620    0.8847
3105.323    0.8738    0.8847
3105.342    0.8511    0.8750
3105.360    0.8304    0.8472
3105.378    0.7693    0.7890
3105.397    0.6503    0.6781
3105.415    0.4805    0.5193
3105.433    0.2935    0.3340
3105.451    0.1641    0.1762
3105.470    0.0865    0.0888
3105.488    0.1000    0.0904
3105.506    0.1691    0.1511
3105.525    0.2410    0.2224
3105.543    0.2606    0.2486
3105.561    0.2485    0.2547
3105.579    0.2841    0.3095
3105.598    0.4125    0.4328
3105.616    0.4967    0.5182
3105.634    0.4573    0.4814
3105.653    0.3230    0.3394
3105.671    0.2317    0.2264
3105.689    0.2471    0.2257
3105.707    0.3679    0.3538
3105.726    0.5739    0.5717
3105.744    0.7574    0.7654
3105.762    0.8664    0.8882
3105.781    0.9091    0.9465
3105.799    0.9124    0.9667
3105.817    0.9264    0.9745
3105.835    0.9441    0.9768
3105.854    0.9669    0.9730
3105.872    0.9408    0.9565
3105.890    0.8835    0.9152
3105.909    0.8459    0.8373
3105.927    0.7889    0.7449
3105.945    0.7354    0.6539
3105.963    0.6750    0.5621
3105.982    0.5398    0.4433
3106.000    0.3617    0.3153
3106.018    0.2220    0.2140
3106.037    0.1789    0.1892
3106.055    0.2496    0.2691
3106.073    0.4149    0.4311
3106.091    0.5784    0.6055
3106.110    0.6644    0.7119
3106.128    0.7073    0.7071
3106.146    0.7102    0.6349
3106.165    0.5805    0.5364
3106.183    0.4872    0.4303
3106.201    0.3227    0.3024
3106.219    0.1657    0.1759
3106.238    0.0893    0.0951
3106.256    0.1032    0.1000
3106.274    0.1962    0.1937
3106.293    0.3612    0.3720
3106.311    0.5319    0.5648
3106.329    0.6929    0.7253
3106.347    0.7822    0.8312
3106.366    0.8500    0.8939
3106.384    0.8782    0.9251
3106.402    0.9198    0.9423
3106.421    0.9188    0.9526
# 113579  65  3105.255  3106.425
3105.255    0.6634    0.6616
3105.274    0.7158    0.7010
3105.292    0.7372    0.7213
3105.310    0.7316    0.7231
3105.328    0.7248    0.7057
3105.347    0.6756    0.6671
3105.365    0.6015    0.6142
3105.383    0.5454    0.5492
3105.402    0.4595    0.4736
3105.420    0.3833    0.4017
3105.438    0.3323    0.3360
3105.456    0.2814    0.2820
3105.475    0.2451    0.2420
3105.493    0.2192    0.2221
3105.511    0.2297    0.2191
3105.529    0.2446    0.2305
3105.548    0.2636    0.2537
3105.566    0.2956    0.2817
3105.584    0.3068    0.3115
3105.603    0.3206    0.3421
3105.621    0.3445    0.3697
3105.639    0.3818    0.3974
3105.657    0.4152    0.4280
3105.676    0.4496    0.4671
3105.694    0.5036    0.5126
3105.712    0.5618    0.5665
3105.731    0.6039    0.6301
3105.749    0.6772    0.6923
3105.767    0.7411    0.7509
3105.785    0.7927    0.8011
3105.804    0.8371    0.8404
3105.822    0.8750    0.8622
3105.840    0.8702    0.8676
3105.859    0.8535    0.8553
3105.877    0.8343    0.8281
3105.895    0.8026    0.7878
3105.913    0.7301    0.7369
3105.932    0.6923    0.6762
3105.950    0.6323    0.6167
3105.968    0.5752    0.5609
3105.987    0.5103    0.5112
3106.005    0.4873    0.4772
3106.023    0.4787    0.4580
3106.041    0.4642    0.4532
3106.060    0.4672    0.4598
3106.078    0.4949    0.4715
3106.096    0.4997    0.4815
3106.115    0.4982    0.4838
3106.133    0.4871    0.4741
3106.151    0.4605    0.4525
3106.169    0.4178    0.4219
3106.188    0.3834    0.3865
3106.206    0.3508    0.3578
3106.224    0.3316    0.3414
3106.243    0.3340    0.3438
3106.261    0.3547    0.3678
3106.279    0.4131    0.4125
3106.297    0.4890    0.4738
3106.316    0.5629    0.5499
3106.334    0.6294    0.6250
3106.352    0.7104    0.6957
3106.371    0.7700    0.7584
3106.389    0.7947    0.8020
3106.407    0.7834    0.8272
3106.425    0.7775    0.8321
# 113989  65  3105.255  3106.426
3105.255    0.8517    0.8057
3105.274    0.8527    0.8207
3105.292    0.8371    0.8140
3105.310    0.8354    0.8141
3105.329    0.8337    0.8232
3105.347    0.8173    0.8168
3105.365    0.7661    0.7759
3105.383    0.6624    0.6861
3105.402    0.5027    0.5306
3105.420    0.3259    0.3484
3105.438    0.1781    0.1842
3105.457    0.0781    0.0825
3105.475    0.0657    0.0715
3105.493    0.1632    0.1383
3105.511    0.2611    0.2428
3105.530    0.3182    0.3063
3105.548    0.3150    0.2970
3105.566    0.2875    0.3108
3105.585    0.4033    0.4210
3105.603    0.5077    0.5237
3105.621    0.4488    0.4903
3105.639    0.3111    0.3321
3105.658    0.1901    0.1737
3105.676    0.1463    0.1264
3105.694    0.1996    0.2010
3105.713    0.3720    0.4038
3105.731    0.6350    0.6417
3105.749    0.8008    0.8215
3105.767    0.8480    0.9105
3105.786    0.9061    0.9443
3105.804    0.9438    0.9557
3105.822    0.9238    0.9603
3105.841    0.9579    0.9614
3105.859    0.9537    0.9561
3105.877    0.9177    0.9358
3105.895    0.8993    0.8894
3105.914    0.8260    0.8151
3105.932    0.7475    0.7401
3105.950    0.6769    0.6583
3105.969    0.5822    0.5234
3105.987    0.3868    0.3476
3106.005    0.1948    0.1920
3106.023    0.1207    0.1159
3106.042    0.1327    0.1358
3106.060    0.2406    0.2519
3106.078    0.4216    0.4409
3106.097    0.6034    0.6283
3106.115    0.6816    0.7062
3106.133    0.7078    0.6833
3106.151    0.6720    0.6143
3106.170    0.5696    0.5212
3106.188    0.4340    0.3943
3106.206    0.2342    0.2385
3106.225    0.0969    0.1113
3106.243    0.0764    0.0751
3106.261    0.1342    0.1278
3106.279    0.2539    0.2575
3106.298    0.4078    0.4426
3106.316    0.6291    0.6174
3106.334    0.7461    0.7565
3106.353    0.8221    0.8492
3106.371    0.8954    0.8958
3106.389    0.9236    0.9202
3106.407    0.9475    0.9339
3106.426    0.9213    0.9415
# 115715  65  3105.255  3106.425
3105.255    0.9150    0.8632
3105.273    0.9236    0.8890
3105.291    0.9099    0.8954
3105.310    0.9066    0.8974
3105.328    0.8997    0.8950
3105.346    0.8917    0.8782
3105.364    0.8268    0.8344
3105.383    0.7084    0.7398
3105.401    0.5559    0.5903
3105.419    0.3709    0.3987
3105.438    0.1955    0.2111
3105.456    0.1035    0.1066
3105.474    0.0966    0.0945
3105.492    0.1692    0.1573
3105.511    0.2700    0.2439
3105.529    0.2919    0.2775
3105.547    0.2606    0.2700
3105.566    0.3017    0.3064
3105.584    0.4213    0.4199
3105.602    0.4843    0.5258
3105.620    0.4757    0.5124
3105.639    0.3601    0.3718
3105.657    0.2257    0.2371
3105.675    0.2080    0.2058
3105.694    0.3293    0.3177
3105.712    0.5192    0.5211
3105.730    0.7010    0.7311
3105.748    0.8215    0.8748
3105.767    0.8921    0.9456
3105.785    0.9296    0.9696
3105.803    0.9587    0.9779
3105.822    0.9824    0.9808
3105.840    0.9858    0.9793
3105.858    0.9550    0.9694
3105.876    0.9389    0.9415
3105.895    0.8960    0.8827
3105.913    0.8196    0.8048
3105.931    0.7623    0.7204
3105.950    0.7096    0.6223
3105.968    0.5951    0.5015
3105.986    0.4064    0.3570
3106.004    0.2498    0.2321
3106.023    0.1813    0.1789
3106.041    0.2331    0.2342
3106.059    0.3645    0.3852
3106.078    0.5527    0.5838
3106.096    0.6915    0.7185
3106.114    0.7567    0.7514
3106.132    0.7342    0.7027
3106.151    0.6524    0.6131
3106.169    0.5389    0.5057
3106.187    0.3749    0.3664
3106.206    0.2113    0.2103
3106.224    0.1029    0.1100
3106.242    0.0969    0.0932
3106.260    0.1732    0.1708
3106.279    0.3371    0.3432
3106.297    0.5232    0.5438
3106.315    0.7005    0.7173
3106.334    0.8065    0.8381
3106.352    0.8806    0.9009
3106.370    0.8958    0.9333
3106.388    0.9279    0.9499
3106.407    0.9358    0.9594
3106.425    0.9275    0.9625
# 116613  65  3105.255  3106.426
3105.255    0.8815    0.8243
3105.274    0.9224    0.8728
3105.292    0.9228    0.8908
3105.310    0.8941    0.8917
3105.328    0.8849    0.8790
3105.347    0.8428    0.8466
3105.365    0.7690    0.7885
3105.383    0.6654    0.6899
3105.402    0.5049    0.5339
3105.420    0.3202    0.3578
3105.438    0.1725    0.2009
3105.456    0.0959    0.1063
3105.475    0.0978    0.0879
3105.493    0.1568    0.1297
3105.511    0.2172    0.1897
3105.530    0.2409    0.2313
3105.548    0.2475    0.2549
3105.566    0.2846    0.3092
3105.584    0.3859    0.4111
3105.603    0.4727    0.5059
3105.621    0.4739    0.5018
3105.639    0.3820    0.4038
3105.658    0.2903    0.2941
3105.676    0.2854    0.2811
3105.694    0.3922    0.3865
3105.712    0.5664    0.5670
3105.731    0.7228    0.7547
3105.749    0.8466    0.8750
3105.767    0.8841    0.9361
3105.786    0.9190    0.9625
3105.804    0.9510    0.9721
3105.822    0.9539    0.9750
3105.840    0.9456    0.9716
3105.859    0.9528    0.9554
3105.877    0.9275    0.9177
3105.895    0.8494    0.8521
3105.914    0.7945    0.7609
3105.932    0.7350    0.6697
3105.950    0.6764    0.5782
3105.968    0.5702    0.4772
3105.987    0.4414    0.3612
3106.005    0.3040    0.2712
3106.023    0.2460    0.2445
3106.042    0.2963    0.3148
3106.060    0.4182    0.4577
3106.078    0.5715    0.6112
3106.096    0.6590    0.7047
3106.115    0.6925    0.7062
3106.133    0.6639    0.6378
3106.151    0.5872    0.5399
3106.170    0.4673    0.4214
3106.188    0.3211    0.2974
3106.206    0.1811    0.1803
3106.224    0.0992    0.1045
3106.243    0.1002    0.0979
3106.261    0.1732    0.1730
3106.279    0.3201    0.3196
3106.298    0.4669    0.5114
3106.316    0.6337    0.6759
3106.334    0.7561    0.7932
3106.352    0.8420    0.8644
3106.371    0.8847    0.9064
3106.389    0.9116    0.9290
3106.407    0.9194    0.9421
3106.426    0.9122    0.9471
# 999999  65  3105.255  3106.425
3105.255    0.8796    0.8270
3105.274    0.8780    0.8664
3105.292    0.8908    0.8768
3105.310    0.9158    0.8784
3105.328    0.8782    0.8760
3105.347    0.8614    0.8610
3105.365    0.8295    0.8222
3105.383    0.7101    0.7449
3105.402    0.5699    0.6083
3105.420    0.3973    0.4351
3105.438    0.2332    0.2601
3105.456    0.1215    0.1354
3105.475    0.1007    0.0901
3105.493    0.1372    0.1237
3105.511    0.2073    0.1950
3105.530    0.2725    0.2521
3105.548    0.2556    0.2683
3105.566    0.2766    0.2942
3105.584    0.3759    0.3762
3105.603    0.4797    0.4815
3105.621    0.4824    0.5005
3105.639    0.3736    0.4074
3105.658    0.2768    0.2690
3105.676    0.2156    0.2061
3105.694    0.2600    0.2628
3105.712    0.4421    0.4269
3105.731    0.6334    0.6451
3105.749    0.7730    0.8136
3105.767    0.8718    0.9110
3105.786    0.9162    0.9550
3105.804    0.9510    0.9703
3105.822    0.9425    0.9757
3105.840    0.9343    0.9759
3105.859    0.9484    0.9672
3105.877    0.9234    0.9417
3105.895    0.9009    0.8892
3105.914    0.8455    0.8067
3105.932    0.7365    0.7178
3105.950    0.7044    0.6260
3105.968    0.5887    0.5187
3105.987    0.4362    0.3815
3106.005    0.2937    0.2567
3106.023    0.1842    0.1846
3106.042    0.1902    0.2042
3106.060    0.3110    0.3197
3106.078    0.4742    0.4920
3106.096    0.6086    0.6460
3106.115    0.7148    0.7173
3106.133    0.7084    0.6929
3106.151    0.6554    0.6196
3106.170    0.5526    0.5204
3106.188    0.4196    0.4023
3106.206    0.2796    0.2660
3106.224    0.1467    0.1515
3106.243    0.1004    0.1037
3106.261    0.1412    0.1507
3106.279    0.3045    0.2835
3106.297    0.4684    0.4677
3106.316    0.6384    0.6577
3106.334    0.7554    0.7916
3106.352    0.8441    0.8740
3106.371    0.9001    0.9204
3106.389    0.9076    0.9425
3106.407    0.9389    0.9543
3106.425    0.9309    0.9594


==> anc/specdat/fit_OH3117.dat <==
# 001499  32  3117.518  3118.088
3117.518    0.8004    0.8270
3117.537    0.8488    0.8364
3117.555    0.8602    0.8381
3117.573    0.8045    0.8056
3117.592    0.6761    0.6864
3117.610    0.4813    0.4903
3117.629    0.2686    0.2706
3117.647    0.1358    0.1330
3117.665    0.0924    0.0915
3117.684    0.1215    0.1310
3117.702    0.1920    0.2023
3117.721    0.2533    0.2467
3117.739    0.2611    0.2278
3117.757    0.2264    0.1895
3117.776    0.2353    0.2070
3117.794    0.3196    0.3137
3117.812    0.4722    0.4657
3117.831    0.5390    0.5647
3117.849    0.4860    0.5254
3117.868    0.3313    0.3841
3117.886    0.2339    0.2707
3117.904    0.2452    0.2661
3117.923    0.3714    0.3904
3117.941    0.5634    0.5699
3117.960    0.7434    0.7394
3117.978    0.8692    0.8439
3117.996    0.9078    0.9018
3118.015    0.9311    0.9300
3118.033    0.9425    0.9328
3118.051    0.9298    0.9070
3118.070    0.8674    0.8283
3118.088    0.7382    0.6891
# 001598  32  3117.514  3118.084
3117.514    0.8943    0.8958
3117.532    0.9215    0.9129
3117.551    0.9345    0.9185
3117.569    0.9091    0.9036
3117.587    0.8084    0.8300
3117.606    0.6491    0.6480
3117.624    0.4049    0.4103
3117.643    0.2093    0.1996
3117.661    0.1056    0.1081
3117.679    0.1104    0.1181
3117.698    0.1849    0.1962
3117.716    0.2707    0.2617
3117.735    0.2905    0.2521
3117.753    0.2180    0.1935
3117.771    0.1875    0.1723
3117.790    0.2708    0.2545
3117.808    0.4280    0.4173
3117.826    0.5210    0.5617
3117.845    0.4832    0.5669
3117.863    0.3790    0.4307
3117.882    0.2491    0.2709
3117.900    0.2097    0.2244
3117.918    0.3142    0.3177
3117.937    0.5129    0.5208
3117.955    0.7224    0.7175
3117.973    0.8646    0.8498
3117.992    0.9260    0.9200
3118.010    0.9634    0.9486
3118.029    0.9836    0.9574
3118.047    0.9654    0.9489
3118.065    0.9389    0.9131
3118.084    0.8746    0.8188
# 001803  32  3117.519  3118.089
3117.519    0.8028    0.8213
3117.537    0.8011    0.8087
3117.556    0.7596    0.7628
3117.574    0.6856    0.6790
3117.592    0.5727    0.5589
3117.611    0.4251    0.4137
3117.629    0.2924    0.2905
3117.647    0.2041    0.2078
3117.666    0.1710    0.1747
3117.684    0.1780    0.1830
3117.703    0.2043    0.2091
3117.721    0.2357    0.2315
3117.739    0.2663    0.2495
3117.758    0.3016    0.2773
3117.776    0.3506    0.3253
3117.794    0.4155    0.3905
3117.813    0.4530    0.4525
3117.831    0.4491    0.4776
3117.850    0.4173    0.4609
3117.868    0.4003    0.4263
3117.886    0.4002    0.4107
3117.905    0.4322    0.4450
3117.923    0.5150    0.5278
3117.942    0.6242    0.6442
3117.960    0.7478    0.7514
3117.978    0.8308    0.8344
3117.997    0.8529    0.8865
3118.015    0.8902    0.9020
3118.033    0.9041    0.8845
3118.052    0.8660    0.8287
3118.070    0.7750    0.7422
3118.089    0.6533    0.6279
# 004290  32  3117.519  3118.089
3117.519    0.8500    0.8833
3117.537    0.8989    0.8958
3117.556    0.9045    0.8958
3117.574    0.8644    0.8630
3117.593    0.7544    0.7492
3117.611    0.5475    0.5546
3117.629    0.3308    0.3329
3117.648    0.1669    0.1633
3117.666    0.1019    0.1030
3117.684    0.1219    0.1261
3117.703    0.1854    0.1964
3117.721    0.2489    0.2439
3117.740    0.2475    0.2304
3117.758    0.2266    0.1900
3117.776    0.2293    0.1947
3117.795    0.3006    0.2938
3117.813    0.4474    0.4449
3117.832    0.5420    0.5553
3117.850    0.5041    0.5284
3117.868    0.3566    0.3989
3117.887    0.2333    0.2715
3117.905    0.2313    0.2564
3117.923    0.3584    0.3657
3117.942    0.5438    0.5604
3117.960    0.7165    0.7365
3117.979    0.8449    0.8590
3117.997    0.9288    0.9185
3118.015    0.9510    0.9443
3118.034    0.9770    0.9495
3118.052    0.9616    0.9328
3118.070    0.9089    0.8796
3118.089    0.8243    0.7623
# 005176  32  3117.519  3118.089
3117.519    0.8366    0.8549
3117.538    0.8890    0.8636
3117.556    0.8630    0.8549
3117.574    0.7831    0.7991
3117.593    0.6554    0.6564
3117.611    0.4508    0.4580
3117.630    0.2492    0.2566
3117.648    0.1466    0.1398
3117.666    0.1141    0.1130
3117.685    0.1373    0.1573
3117.703    0.2072    0.2192
3117.721    0.2695    0.2480
3117.740    0.2824    0.2285
3117.758    0.2522    0.2093
3117.777    0.2811    0.2540
3117.795    0.3898    0.3711
3117.813    0.5091    0.5035
3117.832    0.5383    0.5626
3117.850    0.4378    0.5011
3117.869    0.3095    0.3727
3117.887    0.2439    0.2943
3117.905    0.3073    0.3238
3117.924    0.4607    0.4641
3117.942    0.5890    0.6365
3117.960    0.7610    0.7818
3117.979    0.9084    0.8776
3117.997    0.9219    0.9234
3118.016    0.9465    0.9412
3118.034    0.9661    0.9345
3118.052    0.9266    0.8958
3118.071    0.8348    0.8006
3118.089    0.7313    0.6540
# 006405  32  3117.514  3118.083
3117.514    0.8896    0.8865
3117.532    0.9177    0.8997
3117.550    0.9135    0.9022
3117.569    0.8714    0.8748
3117.587    0.7684    0.7771
3117.605    0.5766    0.5875
3117.624    0.3549    0.3453
3117.642    0.1710    0.1722
3117.661    0.1038    0.1013
3117.679    0.1119    0.1271
3117.697    0.1907    0.2012
3117.716    0.2846    0.2580
3117.734    0.2718    0.2424
3117.753    0.2184    0.1910
3117.771    0.2097    0.1922
3117.789    0.3113    0.2889
3117.808    0.4537    0.4595
3117.826    0.5016    0.5756
3117.844    0.4789    0.5528
3117.863    0.3729    0.4055
3117.881    0.2409    0.2721
3117.900    0.2344    0.2508
3117.918    0.3644    0.3655
3117.936    0.5673    0.5560
3117.955    0.7619    0.7439
3117.973    0.8706    0.8580
3117.991    0.9089    0.9177
3118.010    0.9380    0.9458
3118.028    0.9763    0.9519
3118.047    0.9707    0.9365
3118.065    0.9137    0.8851
3118.083    0.8249    0.7746
# 006455  32  3117.515  3118.085
3117.515    0.8360    0.8692
3117.533    0.8861    0.8843
3117.552    0.8792    0.8876
3117.570    0.8608    0.8646
3117.588    0.7702    0.7764
3117.607    0.5852    0.5869
3117.625    0.3782    0.3622
3117.643    0.1796    0.1836
3117.662    0.1009    0.1010
3117.680    0.1117    0.1141
3117.699    0.1723    0.1815
3117.717    0.2340    0.2334
3117.735    0.2409    0.2265
3117.754    0.2018    0.1805
3117.772    0.2220    0.1737
3117.790    0.2626    0.2527
3117.809    0.4060    0.4096
3117.827    0.5190    0.5320
3117.846    0.5175    0.5263
3117.864    0.3628    0.4011
3117.882    0.2375    0.2676
3117.901    0.1999    0.2297
3117.919    0.2992    0.3239
3117.937    0.4999    0.5032
3117.956    0.6842    0.6961
3117.974    0.8406    0.8241
3117.993    0.9164    0.8987
3118.011    0.9300    0.9324
3118.029    0.9552    0.9430
3118.048    0.9537    0.9307
3118.066    0.8976    0.8837
3118.085    0.8329    0.7723
# 007244  32  3117.514  3118.084
3117.514    0.8498    0.8762
3117.533    0.9171    0.8876
3117.551    0.8776    0.8900
3117.569    0.8798    0.8686
3117.588    0.7663    0.7750
3117.606    0.5830    0.5947
3117.624    0.3671    0.3707
3117.643    0.1875    0.1841
3117.661    0.1073    0.1069
3117.680    0.1203    0.1225
3117.698    0.1838    0.1915
3117.716    0.2457    0.2525
3117.735    0.2731    0.2519
3117.753    0.2377    0.2081
3117.771    0.2120    0.1961
3117.790    0.2990    0.2777
3117.808    0.4262    0.4273
3117.827    0.5493    0.5596
3117.845    0.5466    0.5616
3117.863    0.4109    0.4443
3117.882    0.2701    0.3024
3117.900    0.2411    0.2610
3117.918    0.3342    0.3479
3117.937    0.5274    0.5338
3117.955    0.7129    0.7147
3117.974    0.8283    0.8459
3117.992    0.9009    0.9110
3118.010    0.9449    0.9404
3118.029    0.9806    0.9484
3118.047    0.9625    0.9365
3118.065    0.9047    0.8921
3118.084    0.8377    0.7860
# 007585  32  3117.519  3118.089
3117.519    0.8545    0.8640
3117.537    0.8896    0.8728
3117.556    0.8962    0.8716
3117.574    0.8074    0.8337
3117.592    0.6894    0.7196
3117.611    0.5164    0.5127
3117.629    0.3122    0.3001
3117.648    0.1503    0.1468
3117.666    0.0932    0.1000
3117.684    0.1302    0.1322
3117.703    0.1885    0.2044
3117.721    0.2476    0.2458
3117.739    0.2682    0.2301
3117.758    0.2468    0.1975
3117.776    0.2592    0.2258
3117.795    0.3642    0.3499
3117.813    0.4786    0.5032
3117.831    0.5451    0.5857
3117.850    0.4750    0.5292
3117.868    0.3459    0.3898
3117.886    0.2377    0.2820
3117.905    0.2619    0.2921
3117.923    0.4130    0.4203
3117.942    0.6114    0.6081
3117.960    0.7786    0.7591
3117.978    0.8863    0.8559
3117.997    0.9341    0.9126
3118.015    0.9391    0.9384
3118.033    0.9415    0.9417
3118.052    0.9228    0.9141
3118.070    0.8660    0.8385
3118.089    0.7547    0.6896
# 007902  32  3117.514  3118.084
3117.514    0.8279    0.8428
3117.533    0.8682    0.8586
3117.551    0.9105    0.8626
3117.570    0.8375    0.8358
3117.588    0.7241    0.7364
3117.606    0.5041    0.5476
3117.625    0.3165    0.3143
3117.643    0.1644    0.1525
3117.661    0.0869    0.0897
3117.680    0.1012    0.1138
3117.698    0.1853    0.1800
3117.717    0.2427    0.2284
3117.735    0.2345    0.2133
3117.753    0.1847    0.1699
3117.772    0.1855    0.1710
3117.790    0.2872    0.2619
3117.809    0.4061    0.4228
3117.827    0.5014    0.5338
3117.845    0.4727    0.5139
3117.864    0.3423    0.3745
3117.882    0.2194    0.2469
3117.900    0.2178    0.2213
3117.919    0.3171    0.3298
3117.937    0.4973    0.5118
3117.956    0.6783    0.6986
3117.974    0.8209    0.8202
3117.992    0.9103    0.8904
3118.011    0.9685    0.9275
3118.029    0.9719    0.9371
3118.047    0.9264    0.9209
3118.066    0.8813    0.8596
3118.084    0.7752    0.7376
# 007918  32  3117.514  3118.083
3117.514    0.8533    0.8776
3117.532    0.8968    0.8915
3117.550    0.9177    0.8978
3117.569    0.8880    0.8855
3117.587    0.8175    0.8171
3117.605    0.6522    0.6602
3117.624    0.4282    0.4279
3117.642    0.2318    0.2312
3117.661    0.1226    0.1199
3117.679    0.1071    0.1124
3117.697    0.1575    0.1701
3117.716    0.2388    0.2407
3117.734    0.2816    0.2559
3117.753    0.2604    0.2197
3117.771    0.2370    0.2068
3117.789    0.3044    0.2771
3117.808    0.4311    0.4336
3117.826    0.5278    0.5702
3117.844    0.5351    0.5927
3117.863    0.4416    0.4785
3117.881    0.2951    0.3372
3117.900    0.2439    0.2774
3117.918    0.3390    0.3533
3117.936    0.5260    0.5224
3117.955    0.7124    0.7124
3117.973    0.8466    0.8397
3117.991    0.9247    0.9099
3118.010    0.9594    0.9443
3118.028    0.9820    0.9548
3118.047    0.9649    0.9438
3118.065    0.9238    0.8997
3118.083    0.8523    0.7985
# 008486  32  3117.515  3118.085
3117.515    0.8772    0.8819
3117.533    0.8915    0.8943
3117.552    0.9228    0.8962
3117.570    0.9082    0.8748
3117.588    0.7827    0.7947
3117.607    0.6083    0.6203
3117.625    0.3718    0.4041
3117.643    0.2269    0.2183
3117.662    0.1266    0.1174
3117.680    0.1025    0.1156
3117.699    0.1755    0.1785
3117.717    0.2376    0.2412
3117.735    0.2777    0.2540
3117.754    0.2693    0.2242
3117.772    0.2427    0.2258
3117.790    0.3344    0.3110
3117.809    0.4872    0.4701
3117.827    0.5550    0.5916
3117.846    0.5344    0.5907
3117.864    0.4289    0.4735
3117.882    0.3099    0.3418
3117.901    0.2687    0.3001
3117.919    0.3675    0.3880
3117.937    0.5669    0.5537
3117.956    0.7256    0.7264
3117.974    0.8406    0.8391
3117.993    0.8827    0.9064
3118.011    0.9171    0.9391
3118.029    0.9768    0.9506
3118.048    0.9607    0.9382
3118.066    0.9135    0.8884
3118.085    0.8684    0.7723
# 009172  32  3117.514  3118.084
3117.514    0.8045    0.8404
3117.532    0.8371    0.8428
3117.551    0.8158    0.8147
3117.569    0.7638    0.7444
3117.588    0.6397    0.6166
3117.606    0.4647    0.4607
3117.624    0.2996    0.3081
3117.643    0.1920    0.1927
3117.661    0.1490    0.1453
3117.679    0.1431    0.1495
3117.698    0.1665    0.1797
3117.716    0.2164    0.2040
3117.735    0.2230    0.2143
3117.753    0.2535    0.2259
3117.771    0.2928    0.2646
3117.790    0.3643    0.3421
3117.808    0.4308    0.4236
3117.826    0.4499    0.4698
3117.845    0.4262    0.4538
3117.863    0.3700    0.3967
3117.882    0.3175    0.3485
3117.900    0.3468    0.3615
3117.918    0.4258    0.4430
3117.937    0.5476    0.5760
3117.955    0.6899    0.7055
3117.973    0.7952    0.8085
3117.992    0.8698    0.8778
3118.010    0.9084    0.9082
3118.029    0.9243    0.9070
3118.047    0.8857    0.8712
3118.065    0.8283    0.7969
3118.084    0.7413    0.6814
# 009349  32  3117.515  3118.085
3117.515    0.8572    0.8728
3117.533    0.8813    0.8835
3117.552    0.8819    0.8800
3117.570    0.8400    0.8335
3117.588    0.7114    0.7057
3117.607    0.4867    0.4875
3117.625    0.2669    0.2762
3117.643    0.1419    0.1389
3117.662    0.1003    0.0979
3117.680    0.1254    0.1351
3117.699    0.1923    0.2053
3117.717    0.2601    0.2409
3117.735    0.2464    0.2209
3117.754    0.2043    0.1861
3117.772    0.2409    0.2111
3117.791    0.3420    0.3295
3117.809    0.4792    0.4787
3117.827    0.5436    0.5607
3117.846    0.4730    0.5055
3117.864    0.3298    0.3690
3117.882    0.2340    0.2643
3117.901    0.2625    0.2757
3117.919    0.3896    0.4065
3117.938    0.5731    0.6035
3117.956    0.7693    0.7663
3117.974    0.8712    0.8694
3117.993    0.8908    0.9241
3118.011    0.9676    0.9449
3118.029    0.9811    0.9451
3118.048    0.9177    0.9179
3118.066    0.8827    0.8463
3118.085    0.7681    0.7047
# 009519  32  3117.519  3118.089
3117.519    0.8149    0.8310
3117.537    0.8126    0.8065
3117.556    0.7399    0.7504
3117.574    0.6630    0.6660
3117.593    0.5540    0.5512
3117.611    0.4415    0.4344
3117.629    0.3449    0.3304
3117.648    0.2595    0.2530
3117.666    0.2004    0.2166
3117.684    0.2039    0.2102
3117.703    0.2152    0.2228
3117.721    0.2473    0.2426
3117.740    0.2925    0.2690
3117.758    0.3310    0.3026
3117.776    0.3728    0.3464
3117.795    0.4061    0.3973
3117.813    0.4295    0.4366
3117.831    0.4420    0.4558
3117.850    0.4166    0.4545
3117.868    0.4146    0.4472
3117.887    0.4544    0.4561
3117.905    0.4837    0.4958
3117.923    0.5523    0.5669
3117.942    0.6621    0.6618
3117.960    0.7588    0.7511
3117.978    0.8061    0.8232
3117.997    0.8404    0.8702
3118.015    0.8945    0.8829
3118.034    0.8796    0.8622
3118.052    0.8130    0.8123
3118.070    0.7554    0.7384
3118.089    0.6806    0.6483
# 009829  32  3117.520  3118.089
3117.520    0.9175    0.9034
3117.538    0.9154    0.9122
3117.556    0.9110    0.9064
3117.575    0.8410    0.8482
3117.593    0.6633    0.6971
3117.612    0.4548    0.4503
3117.630    0.2343    0.2318
3117.648    0.1134    0.1129
3117.667    0.1027    0.1033
3117.685    0.1580    0.1690
3117.703    0.2331    0.2446
3117.722    0.2778    0.2553
3117.740    0.2328    0.1989
3117.759    0.1706    0.1557
3117.777    0.2115    0.2028
3117.795    0.3641    0.3463
3117.814    0.5030    0.5181
3117.832    0.5434    0.5672
3117.850    0.4217    0.4610
3117.869    0.2566    0.2889
3117.887    0.1833    0.2036
3117.906    0.2583    0.2621
3117.924    0.4361    0.4376
3117.942    0.6375    0.6479
3117.961    0.8015    0.8151
3117.979    0.8980    0.9001
3117.997    0.9493    0.9391
3118.016    0.9634    0.9537
3118.034    0.9601    0.9506
3118.053    0.9601    0.9230
3118.071    0.8845    0.8507
3118.089    0.7401    0.7150
# 010321  32  3117.519  3118.089
3117.519    0.8459    0.8646
3117.538    0.8837    0.8650
3117.556    0.8295    0.8381
3117.574    0.7451    0.7582
3117.593    0.6124    0.6009
3117.611    0.4139    0.4108
3117.630    0.2320    0.2349
3117.648    0.1433    0.1429
3117.666    0.1335    0.1320
3117.685    0.1661    0.1777
3117.703    0.2234    0.2254
3117.721    0.2452    0.2381
3117.740    0.2339    0.2164
3117.758    0.2329    0.2089
3117.777    0.2854    0.2635
3117.795    0.3848    0.3720
3117.813    0.4808    0.4783
3117.832    0.4988    0.5105
3117.850    0.4239    0.4457
3117.868    0.3103    0.3440
3117.887    0.2655    0.2886
3117.905    0.3215    0.3361
3117.924    0.4609    0.4781
3117.942    0.6340    0.6421
3117.960    0.7718    0.7798
3117.979    0.8541    0.8724
3117.997    0.8900    0.9166
3118.016    0.9175    0.9322
3118.034    0.9350    0.9219
3118.052    0.9126    0.8798
3118.071    0.8420    0.7872
3118.089    0.6926    0.6563
# 011728  32  3117.515  3118.085
3117.515    0.8400    0.8574
3117.533    0.8815    0.8692
3117.552    0.8734    0.8726
3117.570    0.8445    0.8466
3117.588    0.7418    0.7470
3117.607    0.5403    0.5434
3117.625    0.3192    0.3185
3117.643    0.1562    0.1543
3117.662    0.0887    0.0891
3117.680    0.1094    0.1134
3117.699    0.1725    0.1875
3117.717    0.2420    0.2406
3117.735    0.2665    0.2314
3117.754    0.2274    0.1859
3117.772    0.2162    0.1872
3117.790    0.2946    0.2800
3117.809    0.4337    0.4466
3117.827    0.5439    0.5638
3117.846    0.5087    0.5419
3117.864    0.3525    0.4054
3117.882    0.2233    0.2723
3117.901    0.2266    0.2458
3117.919    0.3479    0.3529
3117.938    0.5265    0.5473
3117.956    0.7055    0.7218
3117.974    0.8274    0.8383
3117.993    0.9059    0.9051
3118.011    0.9559    0.9354
3118.029    0.9847    0.9434
3118.048    0.9665    0.9264
3118.066    0.8950    0.8690
3118.085    0.8076    0.7401
# 012067  32  3117.514  3118.084
3117.514    0.7734    0.8151
3117.532    0.8433    0.8295
3117.551    0.8708    0.8360
3117.569    0.8464    0.8207
3117.588    0.7430    0.7367
3117.606    0.5485    0.5695
3117.624    0.3372    0.3590
3117.643    0.1877    0.1782
3117.661    0.1013    0.0978
3117.679    0.0931    0.1025
3117.698    0.1600    0.1636
3117.716    0.2241    0.2200
3117.735    0.2316    0.2268
3117.753    0.2381    0.1954
3117.771    0.2322    0.1911
3117.790    0.2613    0.2725
3117.808    0.4240    0.4167
3117.827    0.5568    0.5446
3117.845    0.5097    0.5498
3117.863    0.3769    0.4400
3117.882    0.2664    0.3017
3117.900    0.2297    0.2556
3117.918    0.3178    0.3307
3117.937    0.4881    0.4992
3117.955    0.6856    0.6665
3117.974    0.8054    0.7962
3117.992    0.8594    0.8720
3118.010    0.8962    0.9150
3118.029    0.9443    0.9318
3118.047    0.9341    0.9177
3118.065    0.8937    0.8606
3118.084    0.8175    0.7332
# 014614  32  3117.519  3118.089
3117.519    0.9188    0.8892
3117.537    0.9093    0.9005
3117.556    0.8884    0.9001
3117.574    0.8590    0.8644
3117.592    0.7298    0.7535
3117.611    0.5313    0.5451
3117.629    0.3183    0.3237
3117.647    0.1650    0.1648
3117.666    0.1170    0.1062
3117.684    0.1142    0.1379
3117.703    0.2097    0.2110
3117.721    0.2697    0.2493
3117.739    0.2525    0.2272
3117.758    0.2202    0.1893
3117.776    0.2539    0.2164
3117.794    0.3456    0.3347
3117.813    0.5042    0.5010
3117.831    0.5657    0.5841
3117.850    0.4749    0.5211
3117.868    0.3309    0.3748
3117.886    0.2273    0.2653
3117.905    0.2513    0.2793
3117.923    0.4022    0.4159
3117.942    0.5983    0.6153
3117.960    0.7941    0.7746
3117.978    0.8662    0.8736
3117.997    0.8947    0.9273
3118.015    0.9530    0.9497
3118.033    0.9469    0.9519
3118.052    0.9408    0.9270
3118.070    0.9230    0.8580
3118.089    0.8080    0.7170
# 014623  32  3117.519  3118.089
3117.519    0.8494    0.8490
3117.538    0.8445    0.8488
3117.556    0.8192    0.8213
3117.575    0.7248    0.7327
3117.593    0.5649    0.5786
3117.611    0.3954    0.3882
3117.630    0.2291    0.2162
3117.648    0.1246    0.1292
3117.666    0.1159    0.1217
3117.685    0.1650    0.1700
3117.703    0.2214    0.2218
3117.722    0.2431    0.2398
3117.740    0.2520    0.2238
3117.758    0.2667    0.2209
3117.777    0.3045    0.2811
3117.795    0.4025    0.3949
3117.813    0.5047    0.5037
3117.832    0.5028    0.5349
3117.850    0.4217    0.4671
3117.869    0.3151    0.3577
3117.887    0.2727    0.3068
3117.905    0.3440    0.3551
3117.924    0.4725    0.4960
3117.942    0.6328    0.6554
3117.960    0.8000    0.7867
3117.979    0.8943    0.8742
3117.997    0.9290    0.9164
3118.016    0.9217    0.9309
3118.034    0.9185    0.9185
3118.052    0.8760    0.8712
3118.071    0.8011    0.7688
3118.089    0.6882    0.6266
# 015062  32  3117.519  3118.089
3117.519    0.8915    0.9055
3117.538    0.9328    0.9177
3117.556    0.9288    0.9164
3117.574    0.8694    0.8839
3117.593    0.7607    0.7711
3117.611    0.5737    0.5711
3117.629    0.3327    0.3391
3117.648    0.1722    0.1638
3117.666    0.1024    0.1073
3117.685    0.1388    0.1451
3117.703    0.2256    0.2213
3117.721    0.2703    0.2626
3117.740    0.2405    0.2301
3117.758    0.2014    0.1803
3117.776    0.2111    0.1924
3117.795    0.3178    0.3101
3117.813    0.4822    0.4746
3117.832    0.5631    0.5762
3117.850    0.4833    0.5216
3117.868    0.3351    0.3702
3117.887    0.2295    0.2446
3117.905    0.2377    0.2500
3117.924    0.3821    0.3937
3117.942    0.5645    0.5935
3117.960    0.7630    0.7665
3117.979    0.8582    0.8770
3117.997    0.9307    0.9281
3118.015    0.9576    0.9502
3118.034    0.9681    0.9539
3118.052    0.9535    0.9380
3118.071    0.9380    0.8829
3118.089    0.8132    0.7713
# 015442  32  3117.515  3118.085
3117.515    0.8476    0.8718
3117.533    0.9101    0.8910
3117.552    0.8966    0.8947
3117.570    0.8716    0.8716
3117.588    0.7782    0.7832
3117.607    0.5840    0.5910
3117.625    0.3600    0.3607
3117.643    0.1781    0.1787
3117.662    0.0995    0.0967
3117.680    0.1066    0.1128
3117.699    0.1776    0.1842
3117.717    0.2427    0.2376
3117.735    0.2423    0.2271
3117.754    0.1901    0.1744
3117.772    0.1762    0.1613
3117.791    0.2583    0.2424
3117.809    0.3862    0.3937
3117.827    0.5106    0.5231
3117.846    0.5142    0.5224
3117.864    0.3669    0.3946
3117.882    0.2324    0.2554
3117.901    0.2006    0.2116
3117.919    0.2916    0.3030
3117.938    0.4872    0.4967
3117.956    0.6929    0.6866
3117.974    0.8198    0.8205
3117.993    0.9072    0.8976
3118.011    0.9361    0.9322
3118.029    0.9430    0.9432
3118.048    0.9605    0.9333
3118.066    0.9080    0.8915
3118.085    0.8177    0.7887
# 016405  32  3117.519  3118.089
3117.519    0.8511    0.8283
3117.537    0.9059    0.8366
3117.556    0.8441    0.8433
3117.574    0.7909    0.8045
3117.592    0.6242    0.6745
3117.611    0.4343    0.4510
3117.629    0.2496    0.2435
3117.648    0.1273    0.1153
3117.666    0.0821    0.0960
3117.684    0.1386    0.1503
3117.703    0.2432    0.2299
3117.721    0.2793    0.2571
3117.739    0.2617    0.2232
3117.758    0.2359    0.1929
3117.776    0.2769    0.2467
3117.795    0.4043    0.4006
3117.813    0.5269    0.5562
3117.831    0.5390    0.6063
3117.850    0.4209    0.5051
3117.868    0.2867    0.3501
3117.886    0.2264    0.2624
3117.905    0.3085    0.3129
3117.923    0.4548    0.4709
3117.942    0.6560    0.6618
3117.960    0.8228    0.7958
3117.978    0.8913    0.8756
3117.997    0.9350    0.9217
3118.015    0.9458    0.9404
3118.034    0.9305    0.9339
3118.052    0.8906    0.8902
3118.070    0.8185    0.7854
3118.089    0.7093    0.6019
# 017336  32  3117.519  3118.089
3117.519    0.8586    0.8786
3117.538    0.9078    0.8888
3117.556    0.8710    0.8833
3117.574    0.8484    0.8370
3117.593    0.6941    0.6998
3117.611    0.4832    0.4892
3117.630    0.2606    0.2639
3117.648    0.1328    0.1316
3117.666    0.1034    0.0997
3117.685    0.1313    0.1472
3117.703    0.2099    0.2155
3117.721    0.2539    0.2422
3117.740    0.2310    0.2060
3117.758    0.2015    0.1673
3117.777    0.2055    0.1984
3117.795    0.3175    0.3183
3117.813    0.4708    0.4704
3117.832    0.5330    0.5464
3117.850    0.4534    0.4773
3117.868    0.2900    0.3330
3117.887    0.2019    0.2288
3117.905    0.2471    0.2523
3117.924    0.3850    0.4027
3117.942    0.6232    0.5957
3117.960    0.7711    0.7588
3117.979    0.8594    0.8648
3117.997    0.9185    0.9164
3118.015    0.9482    0.9391
3118.034    0.9594    0.9402
3118.052    0.9402    0.9160
3118.071    0.8626    0.8428
3118.089    0.7249    0.7112
# 018261  32  3117.519  3118.089
3117.519    0.9036    0.8867
3117.537    0.9303    0.8919
3117.556    0.8586    0.8726
3117.574    0.7667    0.7941
3117.593    0.6234    0.6197
3117.611    0.4063    0.4023
3117.629    0.2201    0.2160
3117.648    0.1178    0.1161
3117.666    0.1041    0.1156
3117.684    0.1699    0.1744
3117.703    0.2398    0.2390
3117.721    0.2750    0.2485
3117.740    0.2387    0.2136
3117.758    0.2236    0.2067
3117.776    0.3089    0.2814
3117.795    0.4357    0.4349
3117.813    0.5309    0.5620
3117.831    0.5186    0.5758
3117.850    0.4114    0.4614
3117.868    0.2915    0.3271
3117.887    0.2621    0.2761
3117.905    0.3508    0.3556
3117.923    0.5237    0.5216
3117.942    0.7115    0.7047
3117.960    0.8262    0.8285
3117.978    0.8750    0.8995
3117.997    0.9303    0.9369
3118.015    0.9661    0.9486
3118.034    0.9451    0.9367
3118.052    0.8910    0.8890
3118.070    0.8093    0.7843
3118.089    0.6806    0.6140
# 019793  32  3117.519  3118.089
3117.519    0.8147    0.8412
3117.538    0.8325    0.8262
3117.556    0.7605    0.7780
3117.574    0.6963    0.6850
3117.593    0.5596    0.5416
3117.611    0.3998    0.3893
3117.630    0.2724    0.2528
3117.648    0.1608    0.1758
3117.666    0.1497    0.1553
3117.685    0.1661    0.1754
3117.703    0.2106    0.2057
3117.721    0.2390    0.2272
3117.740    0.2547    0.2429
3117.758    0.3163    0.2714
3117.777    0.3888    0.3334
3117.795    0.4250    0.4124
3117.813    0.4512    0.4769
3117.832    0.4599    0.4936
3117.850    0.4026    0.4588
3117.869    0.3607    0.4068
3117.887    0.3757    0.3922
3117.905    0.4293    0.4388
3117.924    0.5372    0.5459
3117.942    0.6467    0.6688
3117.960    0.7502    0.7789
3117.979    0.8219    0.8610
3117.997    0.8772    0.9032
3118.016    0.9122    0.9137
3118.034    0.8974    0.8904
3118.052    0.8853    0.8312
3118.071    0.7720    0.7291
3118.089    0.6719    0.6098
# 019911  32  3117.519  3118.089
3117.519    0.8726    0.8913
3117.538    0.8958    0.8917
3117.556    0.8706    0.8658
3117.574    0.7967    0.7925
3117.593    0.6694    0.6482
3117.611    0.4726    0.4683
3117.630    0.2957    0.2895
3117.648    0.1862    0.1827
3117.666    0.1401    0.1545
3117.685    0.1795    0.1870
3117.703    0.2329    0.2310
3117.721    0.2552    0.2494
3117.740    0.2742    0.2414
3117.758    0.2781    0.2480
3117.777    0.3330    0.3116
3117.795    0.4220    0.4187
3117.813    0.4985    0.5158
3117.832    0.5025    0.5406
3117.850    0.4321    0.4787
3117.868    0.3465    0.3872
3117.887    0.3234    0.3417
3117.905    0.3834    0.3915
3117.924    0.5370    0.5258
3117.942    0.6806    0.6766
3117.960    0.7852    0.8020
3117.979    0.8706    0.8872
3117.997    0.9251    0.9288
3118.016    0.9275    0.9430
3118.034    0.9228    0.9309
3118.052    0.8968    0.8859
3118.071    0.8348    0.7916
3118.089    0.7269    0.6644
# 019925  32  3117.514  3118.084
3117.514    0.8395    0.8555
3117.532    0.8823    0.8660
3117.551    0.8746    0.8694
3117.569    0.8572    0.8463
3117.588    0.7415    0.7446
3117.606    0.5430    0.5553
3117.624    0.3230    0.3309
3117.643    0.1626    0.1555
3117.661    0.0901    0.0906
3117.679    0.1031    0.1118
3117.698    0.1775    0.1865
3117.716    0.2508    0.2425
3117.735    0.2584    0.2337
3117.753    0.2357    0.1927
3117.771    0.2291    0.1993
3117.790    0.3237    0.3085
3117.808    0.4686    0.4729
3117.827    0.5634    0.5909
3117.845    0.4947    0.5589
3117.863    0.3589    0.4165
3117.882    0.2445    0.2775
3117.900    0.2346    0.2600
3117.918    0.3506    0.3711
3117.937    0.5627    0.5610
3117.955    0.7301    0.7231
3117.974    0.8339    0.8348
3117.992    0.9204    0.8968
3118.010    0.9663    0.9311
3118.029    0.9467    0.9417
3118.047    0.9258    0.9243
3118.065    0.8917    0.8628
3118.084    0.8009    0.7251
# 020441  32  3117.514  3118.084
3117.514    0.8316    0.8517
3117.533    0.8939    0.8618
3117.551    0.8762    0.8628
3117.569    0.8205    0.8344
3117.588    0.7107    0.7310
3117.606    0.5421    0.5513
3117.624    0.3376    0.3423
3117.643    0.1803    0.1743
3117.661    0.1089    0.1077
3117.680    0.1168    0.1264
3117.698    0.1875    0.1901
3117.716    0.2453    0.2429
3117.735    0.2615    0.2437
3117.753    0.2520    0.2140
3117.771    0.2542    0.2207
3117.790    0.3241    0.3142
3117.808    0.4695    0.4570
3117.827    0.5509    0.5668
3117.845    0.5061    0.5537
3117.863    0.3976    0.4408
3117.882    0.2864    0.3175
3117.900    0.2563    0.2933
3117.918    0.3727    0.3863
3117.937    0.5549    0.5616
3117.955    0.7117    0.7246
3117.974    0.8293    0.8433
3117.992    0.9080    0.9055
3118.010    0.9616    0.9350
3118.029    0.9590    0.9415
3118.047    0.9521    0.9213
3118.065    0.8972    0.8598
3118.084    0.7829    0.7315
# 020719  32  3117.520  3118.089
3117.520    0.8143    0.8445
3117.538    0.8306    0.8358
3117.556    0.8078    0.7960
3117.575    0.7075    0.7073
3117.593    0.5983    0.5792
3117.612    0.4375    0.4202
3117.630    0.2852    0.2840
3117.648    0.1936    0.1934
3117.667    0.1510    0.1600
3117.685    0.1653    0.1749
3117.703    0.2045    0.2092
3117.722    0.2491    0.2400
3117.740    0.2833    0.2584
3117.759    0.3236    0.2830
3117.777    0.3607    0.3314
3117.795    0.4130    0.4048
3117.814    0.4632    0.4806
3117.832    0.4785    0.5149
3117.850    0.4509    0.4983
3117.869    0.4049    0.4497
3117.887    0.4063    0.4200
3117.906    0.4415    0.4456
3117.924    0.5110    0.5283
3117.942    0.6350    0.6430
3117.961    0.7553    0.7612
3117.979    0.8459    0.8463
3117.998    0.9101    0.8993
3118.016    0.9309    0.9173
3118.034    0.9243    0.9051
3118.053    0.8835    0.8566
3118.071    0.7892    0.7739
3118.089    0.6850    0.6634
# 020741  32  3117.519  3118.089
3117.519    0.8306    0.8480
3117.538    0.8628    0.8502
3117.556    0.8318    0.8258
3117.574    0.7607    0.7477
3117.593    0.5980    0.5895
3117.611    0.3870    0.3978
3117.630    0.2252    0.2205
3117.648    0.1293    0.1257
3117.666    0.1021    0.1094
3117.685    0.1414    0.1519
3117.703    0.2062    0.2069
3117.721    0.2476    0.2354
3117.740    0.2601    0.2286
3117.758    0.2687    0.2265
3117.777    0.3042    0.2816
3117.795    0.3957    0.3933
3117.813    0.5004    0.5083
3117.832    0.5182    0.5526
3117.850    0.4280    0.4943
3117.869    0.3363    0.3841
3117.887    0.2948    0.3228
3117.905    0.3443    0.3584
3117.924    0.4916    0.4905
3117.942    0.6406    0.6480
3117.960    0.7711    0.7814
3117.979    0.8682    0.8722
3117.997    0.9114    0.9171
3118.016    0.9417    0.9341
3118.034    0.9367    0.9245
3118.052    0.8970    0.8798
3118.071    0.8314    0.7795
3118.089    0.6836    0.6355
# 020752  32  3117.514  3118.084
3117.514    0.8295    0.8541
3117.532    0.8630    0.8598
3117.551    0.8400    0.8398
3117.569    0.7704    0.7802
3117.588    0.6792    0.6607
3117.606    0.5172    0.5045
3117.624    0.3487    0.3425
3117.643    0.2113    0.2125
3117.661    0.1517    0.1542
3117.680    0.1495    0.1568
3117.698    0.1874    0.1922
3117.716    0.2330    0.2270
3117.735    0.2559    0.2462
3117.753    0.2943    0.2616
3117.771    0.3525    0.3031
3117.790    0.3975    0.3876
3117.808    0.4853    0.4797
3117.827    0.5148    0.5370
3117.845    0.4730    0.5237
3117.863    0.4165    0.4621
3117.882    0.3824    0.4039
3117.900    0.3899    0.4079
3117.918    0.4544    0.4828
3117.937    0.5852    0.6097
3117.955    0.7166    0.7325
3117.974    0.8331    0.8329
3117.992    0.8958    0.8927
3118.010    0.9099    0.9213
3118.029    0.9315    0.9202
3118.047    0.9158    0.8849
3118.065    0.8466    0.8087
3118.084    0.7437    0.6863
# 021165  32  3117.519  3118.089
3117.519    0.9266    0.9043
3117.538    0.9681    0.9152
3117.556    0.9099    0.9160
3117.574    0.8486    0.8819
3117.593    0.7117    0.7588
3117.611    0.5186    0.5482
3117.630    0.2952    0.3051
3117.648    0.1701    0.1533
3117.666    0.1079    0.1118
3117.685    0.1508    0.1628
3117.703    0.2388    0.2418
3117.721    0.2833    0.2725
3117.740    0.2589    0.2286
3117.758    0.2185    0.1826
3117.777    0.2440    0.2175
3117.795    0.3654    0.3516
3117.813    0.4898    0.5186
3117.832    0.5532    0.5962
3117.850    0.4864    0.5135
3117.869    0.3350    0.3449
3117.887    0.1949    0.2437
3117.905    0.2369    0.2755
3117.924    0.4737    0.4423
3117.942    0.6730    0.6462
3117.960    0.8026    0.8082
3117.979    0.9076    0.9030
3117.997    0.9445    0.9432
3118.016    0.9618    0.9585
3118.034    0.9712    0.9565
3118.052    0.9504    0.9326
3118.071    0.8937    0.8606
3118.089    0.7605    0.7266
# 021172  32  3117.515  3118.084
3117.515    0.8539    0.8606
3117.533    0.8833    0.8760
3117.551    0.8904    0.8790
3117.570    0.8535    0.8474
3117.588    0.7218    0.7369
3117.606    0.5248    0.5328
3117.625    0.3030    0.2903
3117.643    0.1379    0.1334
3117.662    0.0735    0.0798
3117.680    0.1072    0.1125
3117.698    0.1834    0.1851
3117.717    0.2407    0.2351
3117.735    0.2410    0.2144
3117.753    0.1934    0.1656
3117.772    0.1930    0.1677
3117.790    0.2733    0.2664
3117.809    0.4229    0.4389
3117.827    0.5250    0.5532
3117.845    0.4644    0.5222
3117.864    0.3113    0.3672
3117.882    0.2058    0.2346
3117.900    0.2120    0.2149
3117.919    0.3258    0.3359
3117.937    0.5187    0.5294
3117.956    0.7130    0.7203
3117.974    0.8356    0.8381
3117.992    0.9228    0.9028
3118.011    0.9462    0.9356
3118.029    0.9428    0.9432
3118.047    0.9596    0.9275
3118.066    0.9173    0.8682
3118.084    0.8057    0.7463
# 022203  32  3117.519  3118.089
3117.519    0.8279    0.8395
3117.538    0.8712    0.8431
3117.556    0.8441    0.8194
3117.574    0.7377    0.7475
3117.593    0.5686    0.6056
3117.611    0.4261    0.4298
3117.630    0.2822    0.2570
3117.648    0.1549    0.1531
3117.666    0.1119    0.1229
3117.685    0.1425    0.1516
3117.703    0.1970    0.1982
3117.721    0.2355    0.2272
3117.740    0.2603    0.2294
3117.758    0.2722    0.2345
3117.777    0.3088    0.2861
3117.795    0.3991    0.3846
3117.813    0.4602    0.4876
3117.832    0.4783    0.5337
3117.850    0.4571    0.4914
3117.869    0.3622    0.3986
3117.887    0.3046    0.3406
3117.905    0.3493    0.3646
3117.924    0.4771    0.4770
3117.942    0.6343    0.6206
3117.960    0.7725    0.7511
3117.979    0.8523    0.8482
3117.997    0.8704    0.9012
3118.016    0.9154    0.9243
3118.034    0.9365    0.9169
3118.052    0.9126    0.8734
3118.071    0.8046    0.7773
3118.089    0.6744    0.6427
# 023530  32  3117.519  3118.089
3117.519    0.8714    0.8804
3117.537    0.9120    0.8958
3117.556    0.9059    0.8991
3117.574    0.8702    0.8698
3117.592    0.7651    0.7577
3117.611    0.5050    0.5275
3117.629    0.2780    0.2841
3117.647    0.1333    0.1256
3117.666    0.0781    0.0804
3117.684    0.1093    0.1232
3117.703    0.2061    0.2067
3117.721    0.2715    0.2447
3117.739    0.2252    0.2053
3117.758    0.1649    0.1424
3117.776    0.1594    0.1434
3117.795    0.2725    0.2505
3117.813    0.3879    0.4208
3117.831    0.5020    0.5370
3117.850    0.4606    0.4861
3117.868    0.2754    0.3243
3117.886    0.1702    0.1937
3117.905    0.1777    0.1863
3117.923    0.3167    0.3153
3117.942    0.5198    0.5388
3117.960    0.7340    0.7347
3117.978    0.8574    0.8564
3117.997    0.9281    0.9181
3118.015    0.9570    0.9419
3118.033    0.9779    0.9462
3118.052    0.9445    0.9309
3118.070    0.8861    0.8815
3118.089    0.8375    0.7628
# 025002  32  3117.519  3118.089
3117.519    0.8766    0.8756
3117.538    0.8740    0.8734
3117.556    0.8234    0.8397
3117.574    0.7490    0.7539
3117.593    0.6114    0.5977
3117.611    0.4241    0.4153
3117.630    0.2535    0.2460
3117.648    0.1499    0.1531
3117.666    0.1289    0.1356
3117.685    0.1635    0.1731
3117.703    0.2228    0.2189
3117.721    0.2476    0.2391
3117.740    0.2509    0.2319
3117.758    0.2700    0.2357
3117.777    0.3172    0.2931
3117.795    0.3994    0.3955
3117.813    0.4756    0.4936
3117.832    0.5037    0.5252
3117.850    0.4245    0.4700
3117.868    0.3446    0.3802
3117.887    0.3100    0.3301
3117.905    0.3626    0.3725
3117.924    0.4950    0.5013
3117.942    0.6534    0.6522
3117.960    0.7681    0.7816
3117.979    0.8517    0.8720
3117.997    0.9120    0.9173
3118.016    0.9565    0.9339
3118.034    0.9335    0.9238
3118.052    0.8958    0.8815
3118.071    0.8179    0.7909
3118.089    0.7110    0.6662
# 025414  32  3117.520  3118.089
3117.520    0.8239    0.8397
3117.538    0.8790    0.8457
3117.556    0.8800    0.8517
3117.575    0.8343    0.8217
3117.593    0.6882    0.7013
3117.612    0.4587    0.4717
3117.630    0.2537    0.2472
3117.648    0.1169    0.1115
3117.667    0.0755    0.0852
3117.685    0.1440    0.1429
3117.703    0.2197    0.2296
3117.722    0.2934    0.2685
3117.740    0.2468    0.2242
3117.759    0.1813    0.1641
3117.777    0.1777    0.1820
3117.795    0.3202    0.3046
3117.814    0.4939    0.4882
3117.832    0.5359    0.5833
3117.850    0.4390    0.5189
3117.869    0.2955    0.3459
3117.887    0.2236    0.2239
3117.906    0.2421    0.2370
3117.924    0.3825    0.3833
3117.942    0.5897    0.5863
3117.961    0.7575    0.7633
3117.979    0.8706    0.8618
3117.997    0.9124    0.9124
3118.016    0.9585    0.9358
3118.034    0.9425    0.9371
3118.053    0.8776    0.9114
3118.071    0.8658    0.8393
3118.089    0.7705    0.6971
# 025670  32  3117.520  3118.089
3117.520    0.8630    0.8521
3117.538    0.8782    0.8600
3117.556    0.8750    0.8576
3117.575    0.8074    0.8056
3117.593    0.6115    0.6636
3117.612    0.4335    0.4319
3117.630    0.2368    0.2248
3117.648    0.1099    0.1075
3117.667    0.0809    0.0909
3117.685    0.1437    0.1475
3117.703    0.2244    0.2227
3117.722    0.2622    0.2501
3117.740    0.2515    0.2113
3117.759    0.1964    0.1723
3117.777    0.2323    0.2134
3117.795    0.3636    0.3476
3117.814    0.4777    0.5156
3117.832    0.5363    0.5784
3117.850    0.4235    0.4945
3117.869    0.2817    0.3310
3117.887    0.2176    0.2352
3117.906    0.2646    0.2746
3117.924    0.4165    0.4288
3117.942    0.6249    0.6189
3117.961    0.7836    0.7759
3117.979    0.8896    0.8646
3117.997    0.9356    0.9131
3118.016    0.9489    0.9358
3118.034    0.9493    0.9345
3118.053    0.9082    0.9005
3118.071    0.8387    0.8145
3118.089    0.7114    0.6608
# 026381  32  3117.518  3118.088
3117.518    0.8792    0.8861
3117.537    0.9266    0.9057
3117.555    0.9047    0.9049
3117.573    0.8596    0.8712
3117.592    0.7430    0.7549
3117.610    0.5283    0.5492
3117.629    0.3047    0.3026
3117.647    0.1464    0.1430
3117.665    0.0912    0.0917
3117.684    0.1232    0.1277
3117.702    0.1941    0.1947
3117.721    0.2289    0.2243
3117.739    0.1969    0.1867
3117.757    0.1466    0.1364
3117.776    0.1510    0.1423
3117.794    0.2393    0.2367
3117.812    0.4063    0.3874
3117.831    0.4914    0.4908
3117.849    0.4222    0.4438
3117.868    0.2766    0.2929
3117.886    0.1692    0.1820
3117.904    0.1781    0.1806
3117.923    0.2935    0.3104
3117.941    0.5032    0.5116
3117.960    0.6877    0.7133
3117.978    0.8385    0.8383
3117.996    0.8972    0.9039
3118.015    0.9238    0.9341
3118.033    0.9676    0.9406
3118.051    0.9703    0.9275
3118.070    0.9024    0.8780
3118.088    0.7920    0.7750
# 027435  32  3117.519  3118.089
3117.519    0.9082    0.9016
3117.538    0.9393    0.9114
3117.556    0.9262    0.9110
3117.574    0.8511    0.8766
3117.593    0.7239    0.7527
3117.611    0.5305    0.5393
3117.630    0.3075    0.2934
3117.648    0.1444    0.1427
3117.666    0.0989    0.1040
3117.685    0.1439    0.1579
3117.703    0.2445    0.2398
3117.721    0.2903    0.2711
3117.740    0.2576    0.2233
3117.758    0.1987    0.1718
3117.777    0.2180    0.2010
3117.795    0.3428    0.3330
3117.813    0.4945    0.5042
3117.832    0.5450    0.5891
3117.850    0.4468    0.5080
3117.868    0.2887    0.3439
3117.887    0.2063    0.2281
3117.905    0.2539    0.2550
3117.924    0.4031    0.4200
3117.942    0.6093    0.6263
3117.960    0.7870    0.7916
3117.979    0.8974    0.8900
3117.997    0.9521    0.9339
3118.016    0.9739    0.9526
3118.034    0.9775    0.9526
3118.052    0.9495    0.9324
3118.071    0.8972    0.8668
3118.089    0.8000    0.7393
# 029432  32  3117.514  3118.083
3117.514    0.8381    0.8768
3117.532    0.8754    0.8952
3117.550    0.9137    0.9034
3117.569    0.9273    0.8964
3117.587    0.8572    0.8414
3117.605    0.6914    0.7011
3117.624    0.4764    0.4737
3117.642    0.2572    0.2645
3117.661    0.1417    0.1356
3117.679    0.1154    0.1192
3117.697    0.1617    0.1760
3117.716    0.2489    0.2493
3117.734    0.2814    0.2645
3117.753    0.2533    0.2187
3117.771    0.2169    0.1859
3117.789    0.2501    0.2315
3117.808    0.3722    0.3729
3117.826    0.5155    0.5202
3117.844    0.5410    0.5708
3117.863    0.4343    0.4779
3117.881    0.2888    0.3323
3117.900    0.2198    0.2481
3117.918    0.2898    0.2988
3117.936    0.4446    0.4590
3117.955    0.6527    0.6642
3117.973    0.8274    0.8149
3117.992    0.9345    0.9039
3118.010    0.9784    0.9412
3118.028    0.9535    0.9537
3118.047    0.9572    0.9478
3118.065    0.9298    0.9158
3118.083    0.8931    0.8373
# 031965  32  3117.515  3118.085
3117.515    0.8406    0.8596
3117.534    0.9009    0.8740
3117.552    0.9147    0.8815
3117.570    0.8662    0.8698
3117.589    0.7863    0.7872
3117.607    0.5918    0.6093
3117.625    0.3631    0.3770
3117.644    0.1897    0.1793
3117.662    0.0956    0.0952
3117.681    0.0966    0.1068
3117.699    0.1650    0.1760
3117.717    0.2443    0.2405
3117.736    0.2771    0.2405
3117.754    0.2355    0.1942
3117.772    0.2099    0.1818
3117.791    0.2772    0.2694
3117.809    0.4257    0.4315
3117.828    0.5272    0.5748
3117.846    0.4981    0.5724
3117.864    0.3857    0.4392
3117.883    0.2451    0.2839
3117.901    0.2123    0.2400
3117.919    0.3419    0.3321
3117.938    0.5333    0.5258
3117.956    0.7096    0.7086
3117.975    0.8624    0.8383
3117.993    0.9292    0.9047
3118.011    0.9601    0.9380
3118.030    0.9867    0.9491
3118.048    0.9434    0.9367
3118.067    0.8896    0.8827
3118.085    0.8226    0.7663
# 032673  32  3117.514  3118.084
3117.514    0.8063    0.8533
3117.533    0.8974    0.8650
3117.551    0.8985    0.8684
3117.569    0.8343    0.8466
3117.588    0.7560    0.7502
3117.606    0.5622    0.5686
3117.624    0.3347    0.3491
3117.643    0.1663    0.1718
3117.661    0.1171    0.1042
3117.680    0.1148    0.1280
3117.698    0.1746    0.1969
3117.716    0.2679    0.2472
3117.735    0.2718    0.2338
3117.753    0.2147    0.1890
3117.771    0.1984    0.1861
3117.790    0.2916    0.2780
3117.808    0.4424    0.4283
3117.827    0.5321    0.5470
3117.845    0.4992    0.5311
3117.863    0.3574    0.4057
3117.882    0.2381    0.2718
3117.900    0.2314    0.2456
3117.918    0.3368    0.3447
3117.937    0.5071    0.5337
3117.955    0.6994    0.7096
3117.974    0.8766    0.8362
3117.992    0.9292    0.9009
3118.010    0.9399    0.9318
3118.029    0.9557    0.9397
3118.047    0.9425    0.9230
3118.065    0.9045    0.8680
3118.084    0.7605    0.7459
# 033932  32  3117.519  3118.089
3117.519    0.8845    0.8910
3117.537    0.9028    0.8995
3117.556    0.8632    0.8817
3117.574    0.7894    0.8175
3117.593    0.6949    0.6786
3117.611    0.5302    0.4929
3117.629    0.3225    0.3075
3117.648    0.1612    0.1742
3117.666    0.1296    0.1323
3117.685    0.1660    0.1620
3117.703    0.2061    0.2200
3117.721    0.2469    0.2597
3117.740    0.2896    0.2592
3117.758    0.2925    0.2464
3117.776    0.2913    0.2735
3117.795    0.4010    0.3698
3117.813    0.4897    0.4883
3117.832    0.5143    0.5618
3117.850    0.5105    0.5354
3117.868    0.3968    0.4417
3117.887    0.3112    0.3562
3117.905    0.3575    0.3600
3117.923    0.4391    0.4595
3117.942    0.6220    0.6212
3117.960    0.7340    0.7659
3117.979    0.8574    0.8708
3117.997    0.9292    0.9234
3118.015    0.9404    0.9449
3118.034    0.9251    0.9445
3118.052    0.9373    0.9192
3118.071    0.9283    0.8527
3118.089    0.8052    0.7440
# 035185  32  3117.514  3118.084
3117.514    0.8426    0.8794
3117.532    0.8908    0.8843
3117.551    0.8590    0.8704
3117.569    0.8344    0.8247
3117.588    0.7458    0.7286
3117.606    0.6056    0.5937
3117.624    0.4410    0.4400
3117.643    0.3065    0.2977
3117.661    0.2206    0.2136
3117.679    0.1642    0.1862
3117.698    0.1964    0.1997
3117.716    0.2240    0.2237
3117.735    0.2525    0.2409
3117.753    0.2855    0.2539
3117.771    0.3125    0.2842
3117.790    0.3716    0.3485
3117.808    0.4363    0.4259
3117.826    0.4578    0.4838
3117.845    0.4382    0.4922
3117.863    0.4270    0.4536
3117.882    0.3954    0.4063
3117.900    0.3718    0.4022
3117.918    0.4458    0.4609
3117.937    0.5748    0.5773
3117.955    0.7218    0.7037
3117.974    0.7982    0.8173
3117.992    0.8688    0.8896
3118.010    0.9356    0.9262
3118.029    0.9367    0.9311
3118.047    0.9124    0.9045
3118.065    0.8744    0.8435
3118.084    0.7880    0.7425
# 035265  32  3117.515  3118.084
3117.515    0.8594    0.8798
3117.533    0.8989    0.8917
3117.551    0.9281    0.8956
3117.570    0.8976    0.8734
3117.588    0.7656    0.7832
3117.607    0.5782    0.5895
3117.625    0.3622    0.3622
3117.643    0.1867    0.1839
3117.662    0.1058    0.1033
3117.680    0.1079    0.1205
3117.699    0.1868    0.1958
3117.717    0.2630    0.2556
3117.735    0.2856    0.2519
3117.754    0.2481    0.2066
3117.772    0.2282    0.2061
3117.790    0.3128    0.2989
3117.809    0.4620    0.4677
3117.827    0.5460    0.5890
3117.846    0.5065    0.5721
3117.864    0.3810    0.4373
3117.882    0.2624    0.3014
3117.901    0.2548    0.2709
3117.919    0.3702    0.3765
3117.937    0.5551    0.5596
3117.956    0.7619    0.7428
3117.974    0.8756    0.8559
3117.993    0.9177    0.9181
3118.011    0.9583    0.9454
3118.029    0.9537    0.9524
3118.048    0.9565    0.9367
3118.066    0.9322    0.8837
3118.084    0.8217    0.7695
# 036512  32  3117.514  3118.084
3117.514    0.8111    0.7631
3117.533    0.8586    0.7958
3117.551    0.8541    0.7896
3117.569    0.6680    0.7347
3117.588    0.5275    0.6060
3117.606    0.3857    0.4282
3117.625    0.2429    0.2396
3117.643    0.1339    0.1193
3117.661    0.0757    0.0751
3117.680    0.0833    0.0930
3117.698    0.1317    0.1385
3117.716    0.1837    0.1724
3117.735    0.1886    0.1684
3117.753    0.1564    0.1429
3117.772    0.1452    0.1414
3117.790    0.2024    0.1995
3117.808    0.3192    0.3074
3117.827    0.4191    0.4073
3117.845    0.3985    0.4140
3117.864    0.2954    0.3246
3117.882    0.2004    0.2250
3117.900    0.1817    0.1912
3117.919    0.2583    0.2634
3117.937    0.4178    0.4148
3117.955    0.5836    0.5905
3117.974    0.7386    0.7401
3117.992    0.8121    0.8258
3118.011    0.8228    0.8678
3118.029    0.8658    0.8774
3118.047    0.9055    0.8632
3118.066    0.8652    0.8132
3118.084    0.7736    0.7194
# 038647  32  3117.519  3118.089
3117.519    0.8527    0.8642
3117.538    0.8865    0.8704
3117.556    0.8730    0.8527
3117.574    0.7577    0.7813
3117.593    0.6149    0.6224
3117.611    0.4216    0.4195
3117.629    0.2377    0.2359
3117.648    0.1311    0.1270
3117.666    0.1062    0.1141
3117.685    0.1585    0.1640
3117.703    0.2021    0.2187
3117.721    0.2537    0.2335
3117.740    0.2563    0.2065
3117.758    0.2249    0.1941
3117.777    0.2699    0.2536
3117.795    0.3925    0.3781
3117.813    0.4992    0.5014
3117.832    0.4866    0.5360
3117.850    0.4078    0.4549
3117.868    0.2887    0.3323
3117.887    0.2230    0.2659
3117.905    0.3168    0.3172
3117.924    0.4727    0.4711
3117.942    0.6196    0.6440
3117.960    0.7588    0.7834
3117.979    0.8716    0.8748
3117.997    0.9298    0.9196
3118.015    0.9524    0.9369
3118.034    0.9495    0.9290
3118.052    0.9099    0.8865
3118.071    0.8258    0.7865
3118.089    0.6952    0.6391
# 038747  32  3117.519  3118.089
3117.519    0.8067    0.8312
3117.537    0.8093    0.8260
3117.556    0.7956    0.7894
3117.574    0.7345    0.7173
3117.592    0.6088    0.6095
3117.611    0.4769    0.4725
3117.629    0.3578    0.3471
3117.648    0.2521    0.2485
3117.666    0.1964    0.2010
3117.684    0.1794    0.1937
3117.703    0.2085    0.2102
3117.721    0.2313    0.2297
3117.739    0.2544    0.2457
3117.758    0.2902    0.2664
3117.776    0.3428    0.3019
3117.795    0.3893    0.3578
3117.813    0.4116    0.4130
3117.831    0.4211    0.4474
3117.850    0.4177    0.4477
3117.868    0.3955    0.4243
3117.886    0.3867    0.4064
3117.905    0.4071    0.4250
3117.923    0.4800    0.4897
3117.942    0.5645    0.5950
3117.960    0.6963    0.7036
3117.978    0.8074    0.7969
3117.997    0.8525    0.8640
3118.015    0.9009    0.8939
3118.033    0.9270    0.8917
3118.052    0.8555    0.8551
3118.070    0.7932    0.7894
3118.089    0.7399    0.6953
# 038853  32  3117.514  3118.084
3117.514    0.8806    0.8954
3117.533    0.9097    0.9093
3117.551    0.9283    0.9139
3117.569    0.9005    0.8970
3117.588    0.8020    0.8175
3117.606    0.6501    0.6552
3117.624    0.4230    0.4374
3117.643    0.2346    0.2353
3117.661    0.1425    0.1358
3117.680    0.1348    0.1371
3117.698    0.1858    0.2047
3117.716    0.2680    0.2736
3117.735    0.3223    0.2843
3117.753    0.2822    0.2462
3117.772    0.2638    0.2361
3117.790    0.3343    0.3151
3117.808    0.4763    0.4640
3117.827    0.5988    0.5979
3117.845    0.5825    0.6073
3117.863    0.4488    0.4983
3117.882    0.3129    0.3576
3117.900    0.2820    0.3107
3117.919    0.3768    0.3984
3117.937    0.5489    0.5685
3117.955    0.7337    0.7411
3117.974    0.8537    0.8660
3117.992    0.9497    0.9268
3118.010    0.9847    0.9532
3118.029    0.9779    0.9601
3118.047    0.9634    0.9478
3118.066    0.9294    0.9001
3118.084    0.8443    0.7995
# 039506  32  3117.513  3118.083
3117.513    0.8525    0.8823
3117.531    0.9305    0.9202
3117.550    0.9576    0.9356
3117.568    0.9305    0.9300
3117.587    0.8732    0.8806
3117.605    0.7350    0.7513
3117.623    0.5145    0.5347
3117.642    0.2815    0.2925
3117.660    0.1567    0.1476
3117.679    0.1176    0.1146
3117.697    0.1511    0.1656
3117.715    0.2245    0.2326
3117.734    0.2573    0.2440
3117.752    0.2194    0.1932
3117.770    0.1652    0.1493
3117.789    0.1906    0.1808
3117.807    0.3199    0.3027
3117.826    0.4794    0.4642
3117.844    0.5129    0.5257
3117.862    0.4184    0.4411
3117.881    0.2609    0.2823
3117.899    0.1712    0.1932
3117.918    0.2176    0.2333
3117.936    0.3793    0.3924
3117.954    0.6020    0.6041
3117.973    0.7881    0.7900
3117.991    0.8995    0.8913
3118.009    0.9402    0.9378
3118.028    0.9723    0.9552
3118.046    0.9927    0.9550
3118.065    0.9590    0.9352
3118.083    0.8989    0.8823
# 039822  32  3117.515  3118.085
3117.515    0.8658    0.8853
3117.533    0.9290    0.9078
3117.552    0.9145    0.9169
3117.570    0.9093    0.9061
3117.588    0.8368    0.8435
3117.607    0.6727    0.6808
3117.625    0.4546    0.4538
3117.643    0.2505    0.2442
3117.662    0.1225    0.1250
3117.680    0.1191    0.1183
3117.699    0.1662    0.1843
3117.717    0.2463    0.2483
3117.735    0.2790    0.2511
3117.754    0.2233    0.1980
3117.772    0.1887    0.1700
3117.791    0.2406    0.2321
3117.809    0.3943    0.3769
3117.827    0.5055    0.5224
3117.846    0.5079    0.5534
3117.864    0.4144    0.4425
3117.882    0.2612    0.2937
3117.901    0.2038    0.2236
3117.919    0.2932    0.2921
3117.938    0.4696    0.4779
3117.956    0.6663    0.6775
3117.974    0.8207    0.8257
3117.993    0.9262    0.9095
3118.011    0.9579    0.9441
3118.029    0.9283    0.9552
3118.048    0.9614    0.9484
3118.066    0.9739    0.9158
3118.085    0.8782    0.8297
# 040118  32  3117.519  3118.089
3117.519    0.9095    0.8960
3117.538    0.9330    0.9118
3117.556    0.9001    0.9135
3117.574    0.8882    0.8890
3117.593    0.7718    0.7834
3117.611    0.5449    0.5757
3117.630    0.2919    0.3130
3117.648    0.1567    0.1420
3117.666    0.0883    0.0892
3117.685    0.1184    0.1320
3117.703    0.2140    0.2105
3117.721    0.2564    0.2429
3117.740    0.2162    0.1934
3117.758    0.1476    0.1346
3117.777    0.1601    0.1431
3117.795    0.2630    0.2517
3117.813    0.4312    0.4233
3117.832    0.4988    0.5336
3117.850    0.4392    0.4682
3117.868    0.2783    0.3023
3117.887    0.1567    0.1750
3117.905    0.1661    0.1809
3117.924    0.3165    0.3275
3117.942    0.5383    0.5428
3117.960    0.7468    0.7347
3117.979    0.8474    0.8572
3117.997    0.9091    0.9154
3118.015    0.9784    0.9415
3118.034    0.9473    0.9473
3118.052    0.9441    0.9339
3118.071    0.9324    0.8835
3118.089    0.8041    0.7729
# 040133  32  3117.514  3118.084
3117.514    0.8104    0.8395
3117.533    0.8780    0.8519
3117.551    0.8859    0.8586
3117.569    0.8572    0.8466
3117.588    0.7623    0.7658
3117.606    0.5669    0.5950
3117.625    0.3471    0.3620
3117.643    0.1898    0.1832
3117.661    0.1043    0.1001
3117.680    0.1015    0.1112
3117.698    0.1729    0.1788
3117.716    0.2496    0.2419
3117.735    0.2684    0.2453
3117.753    0.2259    0.2034
3117.772    0.2120    0.1932
3117.790    0.2929    0.2740
3117.808    0.4324    0.4270
3117.827    0.5319    0.5644
3117.845    0.5225    0.5694
3117.864    0.4213    0.4419
3117.882    0.2667    0.3021
3117.900    0.2376    0.2539
3117.919    0.3233    0.3436
3117.937    0.5150    0.5174
3117.955    0.6947    0.6941
3117.974    0.8466    0.8245
3117.992    0.8980    0.8941
3118.011    0.9489    0.9313
3118.029    0.9587    0.9421
3118.047    0.9356    0.9288
3118.066    0.8985    0.8722
3118.084    0.7943    0.7549
# 041184  32  3117.519  3118.089
3117.519    0.4851    0.5131
3117.538    0.4692    0.4839
3117.556    0.4539    0.4501
3117.574    0.4095    0.4104
3117.593    0.3704    0.3640
3117.611    0.3233    0.3186
3117.630    0.2863    0.2729
3117.648    0.2442    0.2351
3117.666    0.2093    0.2054
3117.685    0.1738    0.1848
3117.703    0.1678    0.1758
3117.721    0.1802    0.1766
3117.740    0.1894    0.1862
3117.758    0.2128    0.2013
3117.777    0.2340    0.2209
3117.795    0.2480    0.2408
3117.813    0.2542    0.2603
3117.832    0.2683    0.2800
3117.850    0.2753    0.2983
3117.868    0.3103    0.3174
3117.887    0.3399    0.3401
3117.905    0.3632    0.3652
3117.924    0.4013    0.3957
3117.942    0.4322    0.4278
3117.960    0.4662    0.4605
3117.979    0.5011    0.4924
3117.997    0.5267    0.5165
3118.016    0.5434    0.5326
3118.034    0.5424    0.5370
3118.052    0.5240    0.5313
3118.071    0.5010    0.5155
3118.089    0.4873    0.4944
# 041484  32  3117.518  3118.088
3117.518    0.8674    0.8740
3117.537    0.9089    0.8872
3117.555    0.8925    0.8867
3117.573    0.8400    0.8502
3117.592    0.7243    0.7300
3117.610    0.5316    0.5335
3117.628    0.3144    0.3178
3117.647    0.1626    0.1579
3117.665    0.1059    0.1064
3117.684    0.1291    0.1409
3117.702    0.1995    0.2110
3117.720    0.2631    0.2548
3117.739    0.2740    0.2380
3117.757    0.2418    0.2036
3117.776    0.2490    0.2277
3117.794    0.3491    0.3402
3117.812    0.4839    0.4928
3117.831    0.5455    0.5855
3117.849    0.4936    0.5391
3117.867    0.3540    0.4038
3117.886    0.2514    0.2874
3117.904    0.2767    0.2910
3117.923    0.4083    0.4228
3117.941    0.6204    0.6042
3117.959    0.8020    0.7631
3117.978    0.8917    0.8694
3117.996    0.9260    0.9217
3118.015    0.9382    0.9460
3118.033    0.9315    0.9473
3118.051    0.9378    0.9224
3118.070    0.8710    0.8470
3118.088    0.7674    0.7127
# 041526  32  3117.514  3118.084
3117.514    0.8680    0.8748
3117.532    0.9078    0.8898
3117.551    0.9066    0.8974
3117.569    0.8874    0.8878
3117.588    0.8002    0.8156
3117.606    0.6362    0.6516
3117.624    0.4110    0.4230
3117.643    0.2226    0.2118
3117.661    0.1108    0.1103
3117.679    0.1005    0.1080
3117.698    0.1735    0.1771
3117.716    0.2464    0.2463
3117.735    0.2674    0.2535
3117.753    0.2480    0.2091
3117.771    0.2282    0.1940
3117.790    0.2912    0.2784
3117.808    0.4432    0.4400
3117.826    0.5574    0.5828
3117.845    0.5458    0.5933
3117.863    0.4196    0.4654
3117.882    0.2693    0.3071
3117.900    0.2295    0.2562
3117.918    0.3278    0.3424
3117.937    0.5206    0.5324
3117.955    0.7096    0.7138
3117.974    0.8559    0.8428
3117.992    0.9382    0.9089
3118.010    0.9410    0.9421
3118.029    0.9559    0.9541
3118.047    0.9752    0.9438
3118.065    0.9410    0.8989
3118.084    0.8408    0.7858
# 042333  32  3117.520  3118.089
3117.520    0.8398    0.8533
3117.538    0.8867    0.8606
3117.556    0.8562    0.8507
3117.575    0.7845    0.7907
3117.593    0.6500    0.6558
3117.612    0.4412    0.4474
3117.630    0.2707    0.2561
3117.648    0.1379    0.1349
3117.667    0.0911    0.1019
3117.685    0.1422    0.1401
3117.703    0.1951    0.2041
3117.722    0.2521    0.2439
3117.740    0.2499    0.2338
3117.759    0.2724    0.2154
3117.777    0.2820    0.2537
3117.795    0.3672    0.3665
3117.814    0.4951    0.5098
3117.832    0.5473    0.5757
3117.850    0.4540    0.5260
3117.869    0.3542    0.3984
3117.887    0.2775    0.3091
3117.906    0.2948    0.3278
3117.924    0.4628    0.4511
3117.942    0.6299    0.6172
3117.961    0.7530    0.7679
3117.979    0.8578    0.8604
3117.997    0.8927    0.9116
3118.016    0.9273    0.9354
3118.034    0.9539    0.9341
3118.053    0.9068    0.8985
3118.071    0.8692    0.8143
3118.089    0.7452    0.6731
# 042575  32  3117.519  3118.089
3117.519    0.8373    0.8543
3117.538    0.8906    0.8628
3117.556    0.9122    0.8646
3117.574    0.8069    0.8257
3117.593    0.6630    0.6875
3117.611    0.4466    0.4691
3117.630    0.2391    0.2407
3117.648    0.1229    0.1138
3117.666    0.0840    0.0894
3117.685    0.1337    0.1453
3117.703    0.2335    0.2234
3117.722    0.2713    0.2550
3117.740    0.2325    0.2157
3117.758    0.1962    0.1718
3117.777    0.2230    0.2053
3117.795    0.3467    0.3365
3117.813    0.5082    0.5020
3117.832    0.5494    0.5824
3117.850    0.4436    0.5041
3117.869    0.3063    0.3374
3117.887    0.2137    0.2335
3117.905    0.2419    0.2595
3117.924    0.4075    0.4182
3117.942    0.6042    0.6146
3117.960    0.7698    0.7730
3117.979    0.8892    0.8720
3117.997    0.9378    0.9196
3118.016    0.9528    0.9412
3118.034    0.9292    0.9402
3118.052    0.9171    0.9118
3118.071    0.8650    0.8276
3118.089    0.7337    0.6775
# 043297  32  3117.519  3118.089
3117.519    0.8592    0.8507
3117.538    0.8584    0.8568
3117.556    0.8513    0.8439
3117.574    0.7739    0.7730
3117.593    0.5958    0.6017
3117.611    0.3800    0.3832
3117.630    0.1977    0.1892
3117.648    0.0994    0.0996
3117.666    0.0910    0.0996
3117.685    0.1466    0.1613
3117.703    0.2341    0.2239
3117.721    0.2601    0.2365
3117.740    0.2353    0.1970
3117.758    0.1968    0.1737
3117.777    0.2575    0.2310
3117.795    0.3834    0.3657
3117.813    0.4670    0.5045
3117.832    0.4695    0.5435
3117.850    0.3882    0.4493
3117.868    0.2645    0.3101
3117.887    0.2155    0.2357
3117.905    0.2782    0.2915
3117.924    0.4640    0.4600
3117.942    0.6581    0.6473
3117.960    0.7973    0.7929
3117.979    0.8716    0.8821
3117.997    0.9281    0.9228
3118.016    0.9524    0.9376
3118.034    0.9251    0.9292
3118.052    0.9105    0.8886
3118.071    0.8383    0.7878
3118.089    0.6877    0.6315
# 043557  32  3117.519  3118.089
3117.519    0.8590    0.8878
3117.537    0.8880    0.8923
3117.556    0.8750    0.8694
3117.574    0.8030    0.7952
3117.592    0.6512    0.6509
3117.611    0.4527    0.4470
3117.629    0.2722    0.2675
3117.648    0.1524    0.1542
3117.666    0.1308    0.1335
3117.684    0.1658    0.1727
3117.703    0.2236    0.2271
3117.721    0.2546    0.2458
3117.739    0.2433    0.2285
3117.758    0.2488    0.2185
3117.776    0.2962    0.2672
3117.795    0.3966    0.3834
3117.813    0.4989    0.4966
3117.831    0.5131    0.5365
3117.850    0.4365    0.4721
3117.868    0.3357    0.3657
3117.886    0.2809    0.3037
3117.905    0.3244    0.3462
3117.923    0.4608    0.4790
3117.942    0.6355    0.6543
3117.960    0.7861    0.7940
3117.978    0.9020    0.8829
3117.997    0.9275    0.9298
3118.015    0.9451    0.9447
3118.033    0.9358    0.9373
3118.052    0.9032    0.8974
3118.070    0.8422    0.8149
3118.089    0.7376    0.6789
# 043726  32  3117.514  3118.084
3117.514    0.8397    0.8523
3117.533    0.8845    0.8624
3117.551    0.8790    0.8684
3117.570    0.8634    0.8523
3117.588    0.7786    0.7658
3117.606    0.5634    0.5818
3117.625    0.3295    0.3389
3117.643    0.1699    0.1634
3117.661    0.0894    0.0899
3117.680    0.1073    0.1096
3117.698    0.1635    0.1837
3117.717    0.2491    0.2510
3117.735    0.2829    0.2462
3117.753    0.2411    0.1985
3117.772    0.2081    0.1923
3117.790    0.2858    0.2857
3117.808    0.4437    0.4518
3117.827    0.5642    0.5897
3117.845    0.5363    0.5782
3117.864    0.3771    0.4311
3117.882    0.2417    0.2873
3117.900    0.2414    0.2506
3117.919    0.3649    0.3585
3117.937    0.5576    0.5431
3117.955    0.7216    0.7176
3117.974    0.8541    0.8379
3117.992    0.9093    0.9009
3118.011    0.9386    0.9350
3118.029    0.9415    0.9445
3118.047    0.9253    0.9307
3118.066    0.9078    0.8726
3118.084    0.8097    0.7499
# 044324  32  3117.514  3118.084
3117.514    0.8720    0.8878
3117.533    0.9116    0.8993
3117.551    0.9139    0.9022
3117.570    0.8878    0.8790
3117.588    0.7883    0.7916
3117.606    0.5999    0.6162
3117.625    0.3849    0.3809
3117.643    0.2020    0.2000
3117.661    0.1153    0.1146
3117.680    0.1199    0.1253
3117.698    0.1819    0.1943
3117.717    0.2621    0.2600
3117.735    0.2906    0.2609
3117.753    0.2563    0.2230
3117.772    0.2549    0.2255
3117.790    0.3252    0.3210
3117.808    0.4845    0.4793
3117.827    0.5849    0.6045
3117.845    0.5322    0.5910
3117.864    0.4077    0.4552
3117.882    0.2895    0.3241
3117.900    0.2766    0.2950
3117.919    0.3890    0.4031
3117.937    0.5810    0.5812
3117.956    0.7661    0.7560
3117.974    0.8459    0.8628
3117.992    0.9313    0.9198
3118.011    0.9779    0.9480
3118.029    0.9632    0.9546
3118.047    0.9467    0.9402
3118.066    0.9105    0.8845
3118.084    0.8302    0.7700
# 044997  32  3117.514  3118.083
3117.514    0.8004    0.8406
3117.532    0.8702    0.8562
3117.550    0.8872    0.8632
3117.569    0.8847    0.8626
3117.587    0.8398    0.8102
3117.606    0.6390    0.6443
3117.624    0.3927    0.4051
3117.642    0.1940    0.1935
3117.661    0.0906    0.0857
3117.679    0.0766    0.0896
3117.697    0.1588    0.1635
3117.716    0.2583    0.2500
3117.734    0.2791    0.2584
3117.753    0.2364    0.1935
3117.771    0.1836    0.1535
3117.789    0.2175    0.2087
3117.808    0.3745    0.3773
3117.826    0.5174    0.5494
3117.844    0.4962    0.5946
3117.863    0.3911    0.4639
3117.881    0.2459    0.2884
3117.900    0.1860    0.2011
3117.918    0.2532    0.2679
3117.936    0.4674    0.4475
3117.955    0.6741    0.6555
3117.973    0.8344    0.7925
3117.992    0.9110    0.8752
3118.010    0.9373    0.9192
3118.028    0.9423    0.9384
3118.047    0.9537    0.9345
3118.065    0.9423    0.8999
3118.083    0.8410    0.8078
# 045325  32  3117.519  3118.089
3117.519    0.8549    0.8562
3117.538    0.8837    0.8694
3117.556    0.8780    0.8662
3117.574    0.8232    0.8262
3117.593    0.7052    0.7094
3117.611    0.5140    0.5270
3117.630    0.3243    0.3169
3117.648    0.1810    0.1724
3117.666    0.1101    0.1150
3117.685    0.1232    0.1371
3117.703    0.1883    0.1956
3117.721    0.2501    0.2380
3117.740    0.2693    0.2348
3117.758    0.2514    0.2153
3117.777    0.2676    0.2426
3117.795    0.3535    0.3434
3117.813    0.4776    0.4784
3117.832    0.5026    0.5649
3117.850    0.4710    0.5337
3117.868    0.3767    0.4215
3117.887    0.2785    0.3172
3117.905    0.3038    0.3145
3117.924    0.4184    0.4266
3117.942    0.6003    0.5893
3117.960    0.7403    0.7399
3117.979    0.8614    0.8488
3117.997    0.9391    0.9070
3118.015    0.9478    0.9348
3118.034    0.9473    0.9380
3118.052    0.9152    0.9103
3118.071    0.8519    0.8312
3118.089    0.7494    0.6982
# 046903  32  3117.515  3118.085
3117.515    0.8232    0.8744
3117.533    0.9053    0.8872
3117.552    0.9055    0.8929
3117.570    0.8937    0.8802
3117.588    0.8098    0.8108
3117.607    0.6345    0.6406
3117.625    0.4193    0.4182
3117.643    0.2221    0.2234
3117.662    0.1199    0.1175
3117.680    0.1132    0.1159
3117.699    0.1675    0.1818
3117.717    0.2447    0.2473
3117.735    0.2803    0.2567
3117.754    0.2475    0.2131
3117.772    0.2242    0.1942
3117.790    0.2802    0.2592
3117.809    0.4111    0.4126
3117.827    0.5381    0.5502
3117.846    0.5372    0.5729
3117.864    0.4287    0.4637
3117.882    0.2743    0.3217
3117.901    0.2350    0.2594
3117.919    0.3193    0.3330
3117.937    0.4866    0.5033
3117.956    0.6987    0.6994
3117.974    0.8507    0.8331
3117.993    0.9251    0.9093
3118.011    0.9467    0.9415
3118.029    0.9550    0.9515
3118.048    0.9510    0.9417
3118.066    0.9202    0.9005
3118.085    0.8716    0.7987
# 049580  32  3117.519  3118.089
3117.519    0.8574    0.8670
3117.537    0.9129    0.8778
3117.556    0.8888    0.8768
3117.574    0.8187    0.8356
3117.593    0.6931    0.7015
3117.611    0.4782    0.4888
3117.629    0.2672    0.2698
3117.648    0.1323    0.1242
3117.666    0.0843    0.0899
3117.684    0.1241    0.1331
3117.703    0.2034    0.2111
3117.721    0.2641    0.2470
3117.740    0.2506    0.2162
3117.758    0.2153    0.1786
3117.776    0.2362    0.2097
3117.795    0.3482    0.3447
3117.813    0.4933    0.5083
3117.832    0.5509    0.5884
3117.850    0.4514    0.5131
3117.868    0.3049    0.3576
3117.887    0.2137    0.2454
3117.905    0.2518    0.2692
3117.923    0.4111    0.4120
3117.942    0.6008    0.6107
3117.960    0.7707    0.7631
3117.979    0.8656    0.8620
3117.997    0.9328    0.9143
3118.015    0.9530    0.9402
3118.034    0.9587    0.9423
3118.052    0.9369    0.9152
3118.070    0.8539    0.8379
3118.089    0.7542    0.6825
# 049586  32  3117.514  3118.084
3117.514    0.8100    0.8383
3117.533    0.8606    0.8484
3117.551    0.8533    0.8531
3117.569    0.8480    0.8346
3117.588    0.7609    0.7408
3117.606    0.5548    0.5612
3117.624    0.3391    0.3436
3117.643    0.1735    0.1669
3117.661    0.0943    0.0959
3117.680    0.1040    0.1131
3117.698    0.1743    0.1808
3117.716    0.2550    0.2412
3117.735    0.2623    0.2446
3117.753    0.2414    0.2093
3117.771    0.2484    0.2088
3117.790    0.3243    0.3021
3117.808    0.4409    0.4554
3117.827    0.5398    0.5802
3117.845    0.5228    0.5717
3117.863    0.3893    0.4499
3117.882    0.2686    0.3113
3117.900    0.2619    0.2771
3117.918    0.3493    0.3686
3117.937    0.5304    0.5483
3117.955    0.7186    0.7143
3117.974    0.8366    0.8339
3117.992    0.9169    0.8976
3118.010    0.9552    0.9307
3118.029    0.9576    0.9404
3118.047    0.9245    0.9230
3118.065    0.8896    0.8630
3118.084    0.8151    0.7310
# 049728  32  3117.514  3118.084
3117.514    0.8547    0.8710
3117.532    0.9202    0.8859
3117.551    0.9097    0.8929
3117.569    0.8772    0.8847
3117.587    0.8245    0.8200
3117.606    0.6232    0.6430
3117.624    0.3872    0.4030
3117.642    0.2115    0.1968
3117.661    0.0913    0.0918
3117.679    0.0828    0.0931
3117.698    0.1637    0.1647
3117.716    0.2492    0.2366
3117.734    0.2572    0.2420
3117.753    0.2195    0.1878
3117.771    0.2020    0.1672
3117.790    0.2601    0.2512
3117.808    0.4186    0.4220
3117.826    0.5438    0.5777
3117.845    0.4998    0.5869
3117.863    0.3999    0.4437
3117.881    0.2446    0.2796
3117.900    0.1982    0.2193
3117.918    0.3054    0.3097
3117.937    0.4943    0.5093
3117.955    0.6950    0.6974
3117.973    0.8258    0.8228
3117.992    0.8853    0.8970
3118.010    0.9672    0.9354
3118.029    0.9920    0.9506
3118.047    0.9703    0.9432
3118.065    0.9415    0.9024
3118.084    0.8559    0.7910
# 049756  32  3117.518  3118.088
3117.518    0.8778    0.8642
3117.537    0.9084    0.8742
3117.555    0.9022    0.8780
3117.574    0.8262    0.8429
3117.592    0.6984    0.7196
3117.610    0.4821    0.5023
3117.629    0.2575    0.2613
3117.647    0.1255    0.1185
3117.665    0.0784    0.0795
3117.684    0.1097    0.1241
3117.702    0.2015    0.2048
3117.721    0.2682    0.2529
3117.739    0.2672    0.2244
3117.757    0.2031    0.1776
3117.776    0.2161    0.2012
3117.794    0.3388    0.3290
3117.812    0.4919    0.5054
3117.831    0.5493    0.6067
3117.849    0.4827    0.5395
3117.868    0.3133    0.3653
3117.886    0.2185    0.2441
3117.904    0.2442    0.2546
3117.923    0.4078    0.4055
3117.941    0.6062    0.6026
3117.960    0.7805    0.7707
3117.978    0.8827    0.8652
3117.996    0.9247    0.9173
3118.015    0.9572    0.9438
3118.033    0.9754    0.9471
3118.051    0.9495    0.9243
3118.070    0.8502    0.8478
3118.088    0.7540    0.7010
# 050505  32  3117.518  3118.088
3117.518    0.8778    0.8782
3117.537    0.9051    0.8892
3117.555    0.9009    0.8921
3117.573    0.8698    0.8662
3117.592    0.7323    0.7509
3117.610    0.5084    0.5377
3117.629    0.2842    0.2850
3117.647    0.1347    0.1291
3117.665    0.0870    0.0880
3117.684    0.1328    0.1415
3117.702    0.2265    0.2307
3117.721    0.2832    0.2728
3117.739    0.2554    0.2260
3117.757    0.1796    0.1607
3117.776    0.1764    0.1666
3117.794    0.2897    0.2814
3117.812    0.4725    0.4589
3117.831    0.5678    0.5757
3117.849    0.4666    0.5190
3117.868    0.3095    0.3431
3117.886    0.1915    0.2131
3117.904    0.2070    0.2121
3117.923    0.3395    0.3588
3117.941    0.5638    0.5695
3117.960    0.7525    0.7600
3117.978    0.8764    0.8662
3117.996    0.9051    0.9188
3118.015    0.9502    0.9425
3118.033    0.9689    0.9460
3118.051    0.9833    0.9298
3118.070    0.9091    0.8728
3118.088    0.7695    0.7530
# 051178  32  3117.519  3118.088
3117.519    0.9181    0.8985
3117.537    0.9183    0.9082
3117.555    0.9198    0.9045
3117.574    0.8511    0.8584
3117.592    0.7023    0.7291
3117.610    0.5106    0.5124
3117.629    0.2832    0.2738
3117.647    0.1354    0.1321
3117.666    0.0896    0.0979
3117.684    0.1444    0.1492
3117.702    0.2294    0.2307
3117.721    0.2865    0.2683
3117.739    0.2512    0.2299
3117.757    0.2020    0.1819
3117.776    0.2304    0.2096
3117.794    0.3483    0.3385
3117.813    0.4926    0.5163
3117.831    0.5351    0.5974
3117.849    0.4673    0.5243
3117.868    0.3213    0.3552
3117.886    0.2326    0.2450
3117.904    0.2501    0.2657
3117.923    0.4229    0.4234
3117.941    0.6443    0.6232
3117.960    0.8052    0.7918
3117.978    0.8974    0.8833
3117.996    0.9232    0.9292
3118.015    0.9262    0.9499
3118.033    0.9576    0.9510
3118.052    0.9432    0.9285
3118.070    0.9108    0.8644
3118.088    0.7832    0.7359
# 053721  32  3117.519  3118.089
3117.519    0.8684    0.8921
3117.538    0.9277    0.9020
3117.556    0.9183    0.8997
3117.574    0.8426    0.8572
3117.593    0.7183    0.7264
3117.611    0.5267    0.5226
3117.629    0.3013    0.3085
3117.648    0.1612    0.1572
3117.666    0.1163    0.1149
3117.685    0.1400    0.1557
3117.703    0.2248    0.2252
3117.721    0.2696    0.2613
3117.740    0.2666    0.2373
3117.758    0.2394    0.2059
3117.776    0.2607    0.2372
3117.795    0.3658    0.3634
3117.813    0.5170    0.5131
3117.832    0.5727    0.5879
3117.850    0.4884    0.5244
3117.868    0.3252    0.3867
3117.887    0.2587    0.2850
3117.905    0.2928    0.3088
3117.924    0.4501    0.4573
3117.942    0.6349    0.6448
3117.960    0.8004    0.8009
3117.979    0.8734    0.8985
3117.997    0.9438    0.9410
3118.015    0.9596    0.9565
3118.034    0.9559    0.9530
3118.052    0.9406    0.9241
3118.071    0.8730    0.8437
3118.089    0.7854    0.7057
# 054375  32  3117.514  3118.083
3117.514    0.7998    0.8327
3117.532    0.8447    0.8509
3117.550    0.8730    0.8523
3117.569    0.8264    0.8209
3117.587    0.7415    0.7342
3117.606    0.5809    0.5724
3117.624    0.3886    0.3857
3117.642    0.2369    0.2257
3117.661    0.1286    0.1337
3117.679    0.1175    0.1249
3117.697    0.1627    0.1653
3117.716    0.2140    0.2138
3117.734    0.2409    0.2298
3117.753    0.2509    0.2212
3117.771    0.2716    0.2332
3117.789    0.3254    0.3023
3117.808    0.4197    0.4241
3117.826    0.4912    0.5214
3117.844    0.5003    0.5368
3117.863    0.4118    0.4586
3117.881    0.3167    0.3601
3117.900    0.3016    0.3192
3117.918    0.3714    0.3790
3117.936    0.4912    0.5114
3117.955    0.6518    0.6691
3117.973    0.7723    0.7898
3117.992    0.8821    0.8722
3118.010    0.9213    0.9147
3118.028    0.9311    0.9294
3118.047    0.9339    0.9122
3118.065    0.9049    0.8541
3118.083    0.8166    0.7446
# 055459  32  3117.514  3118.084
3117.514    0.8492    0.8656
3117.533    0.9016    0.8778
3117.551    0.9188    0.8833
3117.570    0.8620    0.8652
3117.588    0.7665    0.7797
3117.606    0.5760    0.6009
3117.625    0.3544    0.3615
3117.643    0.1840    0.1819
3117.661    0.1071    0.1012
3117.680    0.1037    0.1155
3117.698    0.1754    0.1872
3117.717    0.2702    0.2565
3117.735    0.2857    0.2580
3117.753    0.2525    0.2146
3117.772    0.2359    0.2058
3117.790    0.3065    0.2921
3117.808    0.4452    0.4508
3117.827    0.5517    0.5887
3117.845    0.5333    0.5882
3117.864    0.4107    0.4540
3117.882    0.2683    0.3132
3117.900    0.2455    0.2702
3117.919    0.3544    0.3687
3117.937    0.5545    0.5483
3117.955    0.7411    0.7244
3117.974    0.8344    0.8488
3117.992    0.9300    0.9112
3118.011    0.9920    0.9421
3118.029    0.9714    0.9499
3118.047    0.9410    0.9367
3118.066    0.9009    0.8823
3118.084    0.8222    0.7681
# 055868  32  3117.514  3118.083
3117.514    0.8600    0.8882
3117.532    0.9190    0.8999
3117.550    0.9061    0.9014
3117.569    0.8648    0.8722
3117.587    0.7750    0.7705
3117.606    0.5609    0.5612
3117.624    0.3194    0.3279
3117.642    0.1617    0.1581
3117.661    0.0935    0.0927
3117.679    0.1134    0.1216
3117.697    0.1920    0.1970
3117.716    0.2507    0.2514
3117.734    0.2618    0.2308
3117.753    0.2079    0.1791
3117.771    0.2043    0.1870
3117.789    0.3156    0.2938
3117.808    0.4794    0.4725
3117.826    0.5512    0.5843
3117.844    0.5001    0.5456
3117.863    0.3487    0.3848
3117.881    0.2211    0.2527
3117.900    0.2319    0.2433
3117.918    0.3431    0.3703
3117.936    0.5580    0.5660
3117.955    0.7570    0.7487
3117.973    0.8674    0.8561
3117.992    0.9226    0.9162
3118.010    0.9548    0.9436
3118.028    0.9432    0.9504
3118.047    0.9408    0.9343
3118.065    0.9290    0.8802
3118.083    0.8196    0.7623
# 059589  32  3117.519  3118.088
3117.519    0.8337    0.8391
3117.537    0.8772    0.8541
3117.555    0.8429    0.8568
3117.574    0.8132    0.8258
3117.592    0.7206    0.7170
3117.611    0.5164    0.5032
3117.629    0.2917    0.2785
3117.647    0.1295    0.1265
3117.666    0.0698    0.0777
3117.684    0.1017    0.1135
3117.702    0.1896    0.1840
3117.721    0.2364    0.2253
3117.739    0.2196    0.1977
3117.758    0.1803    0.1480
3117.776    0.1789    0.1573
3117.794    0.2735    0.2596
3117.813    0.4105    0.4307
3117.831    0.4574    0.5367
3117.849    0.4141    0.4951
3117.868    0.3044    0.3371
3117.886    0.1849    0.2114
3117.905    0.1956    0.2036
3117.923    0.3291    0.3244
3117.941    0.5149    0.5126
3117.960    0.7122    0.6936
3117.978    0.8276    0.8085
3117.997    0.9192    0.8825
3118.015    0.9430    0.9200
3118.033    0.9303    0.9303
3118.052    0.9232    0.9108
3118.070    0.8716    0.8464
3118.088    0.7514    0.7142
# 059610  32  3117.514  3118.084
3117.514    0.8658    0.8827
3117.533    0.9147    0.8995
3117.551    0.9412    0.9070
3117.569    0.9221    0.9036
3117.588    0.8343    0.8517
3117.606    0.6787    0.7127
3117.625    0.4707    0.4792
3117.643    0.2658    0.2619
3117.661    0.1360    0.1317
3117.680    0.1044    0.1080
3117.698    0.1551    0.1653
3117.717    0.2400    0.2459
3117.735    0.2921    0.2668
3117.753    0.2565    0.2256
3117.772    0.2223    0.1951
3117.790    0.2653    0.2547
3117.808    0.4114    0.4058
3117.827    0.5455    0.5715
3117.845    0.5660    0.6118
3117.864    0.4607    0.4974
3117.882    0.3054    0.3396
3117.900    0.2321    0.2607
3117.919    0.3172    0.3264
3117.937    0.5021    0.4985
3117.955    0.7002    0.6896
3117.974    0.8262    0.8337
3117.992    0.9133    0.9072
3118.011    0.9369    0.9441
3118.029    0.9705    0.9570
3118.047    0.9754    0.9519
3118.066    0.9601    0.9162
3118.084    0.8764    0.8276
# 062175  32  3117.519  3118.089
3117.519    0.8100    0.8420
3117.538    0.8708    0.8525
3117.556    0.8740    0.8576
3117.574    0.8356    0.8316
3117.593    0.7152    0.7193
3117.611    0.5213    0.5234
3117.629    0.3075    0.3048
3117.648    0.1436    0.1442
3117.666    0.0963    0.0955
3117.685    0.1283    0.1354
3117.703    0.1968    0.2133
3117.721    0.2814    0.2625
3117.740    0.2745    0.2429
3117.758    0.2339    0.2005
3117.776    0.2417    0.2154
3117.795    0.3512    0.3339
3117.813    0.4922    0.4956
3117.832    0.5660    0.5976
3117.850    0.4982    0.5521
3117.868    0.3523    0.4086
3117.887    0.2424    0.2805
3117.905    0.2618    0.2775
3117.924    0.3952    0.4087
3117.942    0.5703    0.5921
3117.960    0.7354    0.7514
3117.979    0.8616    0.8578
3117.997    0.9290    0.9122
3118.015    0.9497    0.9384
3118.034    0.9701    0.9421
3118.052    0.9369    0.9166
3118.071    0.8804    0.8373
3118.089    0.7563    0.6942
# 062816  32  3117.514  3118.083
3117.514    0.8293    0.8480
3117.532    0.8708    0.8674
3117.550    0.8847    0.8730
3117.569    0.8740    0.8547
3117.587    0.7852    0.7863
3117.605    0.6193    0.6451
3117.624    0.4539    0.4391
3117.642    0.2641    0.2557
3117.661    0.1381    0.1393
3117.679    0.1126    0.1181
3117.697    0.1522    0.1607
3117.716    0.2211    0.2239
3117.734    0.2606    0.2507
3117.753    0.2710    0.2354
3117.771    0.2655    0.2274
3117.789    0.3007    0.2805
3117.808    0.4023    0.4076
3117.826    0.5202    0.5311
3117.844    0.5393    0.5745
3117.863    0.4500    0.5035
3117.881    0.3330    0.3861
3117.900    0.2946    0.3147
3117.918    0.3449    0.3553
3117.936    0.4690    0.4867
3117.955    0.6519    0.6558
3117.973    0.8057    0.7865
3117.991    0.8682    0.8706
3118.010    0.9270    0.9190
3118.028    0.9275    0.9380
3118.047    0.9484    0.9313
3118.065    0.9410    0.8898
3118.083    0.8656    0.7978
# 063048  32  3117.513  3118.083
3117.513    0.8158    0.8400
3117.531    0.8742    0.8612
3117.550    0.8989    0.8702
3117.568    0.8734    0.8674
3117.586    0.8028    0.8121
3117.605    0.6445    0.6454
3117.623    0.3994    0.4081
3117.642    0.1933    0.1887
3117.660    0.0866    0.0855
3117.678    0.0740    0.0788
3117.697    0.1341    0.1423
3117.715    0.2179    0.2158
3117.734    0.2513    0.2312
3117.752    0.2161    0.1834
3117.770    0.1809    0.1511
3117.789    0.2207    0.2114
3117.807    0.3690    0.3674
3117.825    0.5130    0.5351
3117.844    0.5153    0.5792
3117.862    0.3968    0.4575
3117.881    0.2421    0.2795
3117.899    0.1815    0.2001
3117.917    0.2542    0.2610
3117.936    0.4400    0.4441
3117.954    0.6421    0.6384
3117.973    0.7575    0.7860
3117.991    0.8664    0.8692
3118.009    0.9627    0.9185
3118.028    0.9627    0.9417
3118.046    0.9486    0.9386
3118.064    0.9616    0.9034
3118.083    0.8698    0.8009
# 063636  32  3117.514  3118.084
3117.514    0.8682    0.8714
3117.532    0.8927    0.8792
3117.551    0.8882    0.8642
3117.569    0.7971    0.8037
3117.588    0.6394    0.6644
3117.606    0.4581    0.4744
3117.624    0.2889    0.2857
3117.643    0.1630    0.1535
3117.661    0.1102    0.1136
3117.680    0.1266    0.1425
3117.698    0.1913    0.1951
3117.716    0.2402    0.2261
3117.735    0.2451    0.2185
3117.753    0.2446    0.2079
3117.771    0.2808    0.2462
3117.790    0.3709    0.3572
3117.808    0.4692    0.4807
3117.827    0.5201    0.5421
3117.845    0.4455    0.4935
3117.863    0.3429    0.3839
3117.882    0.2630    0.3009
3117.900    0.2916    0.3208
3117.918    0.4350    0.4377
3117.937    0.5929    0.6087
3117.955    0.7637    0.7534
3117.974    0.8835    0.8561
3117.992    0.9095    0.9101
3118.010    0.9080    0.9348
3118.029    0.9032    0.9341
3118.047    0.9219    0.9022
3118.065    0.8937    0.8243
3118.084    0.7528    0.6868
# 064150  32  3117.519  3118.089
3117.519    0.8708    0.8500
3117.538    0.8541    0.8570
3117.556    0.8989    0.8484
3117.574    0.8059    0.7836
3117.593    0.5936    0.6104
3117.611    0.3898    0.3795
3117.630    0.1842    0.1742
3117.648    0.0752    0.0796
3117.666    0.0712    0.0727
3117.685    0.1058    0.1300
3117.703    0.1978    0.2010
3117.722    0.2613    0.2252
3117.740    0.2261    0.1898
3117.758    0.1734    0.1646
3117.777    0.2463    0.2267
3117.795    0.3732    0.3793
3117.813    0.4906    0.5414
3117.832    0.5306    0.5868
3117.850    0.3890    0.4741
3117.869    0.2479    0.3023
3117.887    0.2209    0.2216
3117.905    0.3055    0.2769
3117.924    0.4611    0.4480
3117.942    0.6323    0.6279
3117.960    0.7951    0.7607
3117.979    0.8970    0.8506
3117.997    0.9068    0.9057
3118.016    0.9352    0.9343
3118.034    0.8857    0.9330
3118.052    0.8730    0.8956
3118.071    0.8078    0.7883
3118.089    0.6844    0.6105
# 064747  32  3117.513  3118.083
3117.513    0.8457    0.8802
3117.531    0.9213    0.9001
3117.550    0.9399    0.9089
3117.568    0.9253    0.9064
3117.586    0.8488    0.8594
3117.605    0.6761    0.7076
3117.623    0.4311    0.4723
3117.642    0.2335    0.2345
3117.660    0.1246    0.1127
3117.678    0.0953    0.1007
3117.697    0.1652    0.1707
3117.715    0.2454    0.2494
3117.733    0.2757    0.2605
3117.752    0.2265    0.1988
3117.770    0.1719    0.1573
3117.789    0.2269    0.2115
3117.807    0.3794    0.3650
3117.825    0.5526    0.5347
3117.844    0.5592    0.5836
3117.862    0.4190    0.4646
3117.881    0.2766    0.2863
3117.899    0.1802    0.2055
3117.917    0.2394    0.2671
3117.936    0.4570    0.4588
3117.954    0.6828    0.6680
3117.972    0.8232    0.8194
3117.991    0.8964    0.9034
3118.009    0.9402    0.9399
3118.028    0.9526    0.9539
3118.046    0.9618    0.9499
3118.064    0.9649    0.9224
3118.083    0.8853    0.8406
# 070319  32  3117.519  3118.089
3117.519    0.9120    0.9129
3117.537    0.9594    0.9198
3117.556    0.9386    0.9152
3117.574    0.8457    0.8676
3117.592    0.6891    0.7249
3117.611    0.4581    0.4712
3117.629    0.2467    0.2377
3117.648    0.1102    0.1054
3117.666    0.0809    0.0929
3117.684    0.1648    0.1589
3117.703    0.2533    0.2504
3117.721    0.2831    0.2675
3117.739    0.2276    0.2067
3117.758    0.1725    0.1546
3117.776    0.2111    0.1984
3117.795    0.3657    0.3606
3117.813    0.5289    0.5418
3117.831    0.5586    0.6020
3117.850    0.4243    0.4775
3117.868    0.2663    0.2970
3117.886    0.1935    0.2010
3117.905    0.2479    0.2584
3117.923    0.4270    0.4413
3117.942    0.6645    0.6688
3117.960    0.8200    0.8221
3117.978    0.8943    0.9020
3117.997    0.9408    0.9412
3118.015    0.9766    0.9557
3118.034    0.9829    0.9541
3118.052    0.9665    0.9324
3118.070    0.8919    0.8678
3118.089    0.7609    0.7241
# 072604  32  3117.514  3118.084
3117.514    0.8806    0.8636
3117.533    0.9363    0.8853
3117.551    0.8867    0.8927
3117.569    0.8894    0.8821
3117.588    0.7900    0.8100
3117.606    0.5970    0.6458
3117.625    0.3812    0.4018
3117.643    0.2038    0.2015
3117.661    0.1116    0.1006
3117.680    0.0870    0.1008
3117.698    0.1511    0.1628
3117.717    0.2352    0.2215
3117.735    0.2405    0.2139
3117.753    0.2069    0.1679
3117.772    0.1881    0.1613
3117.790    0.2528    0.2501
3117.808    0.4154    0.4152
3117.827    0.5291    0.5574
3117.845    0.4937    0.5459
3117.864    0.3536    0.3936
3117.882    0.2043    0.2468
3117.900    0.1872    0.2076
3117.919    0.3100    0.3116
3117.937    0.4802    0.4973
3117.955    0.6773    0.6792
3117.974    0.8449    0.8113
3117.992    0.9105    0.8867
3118.011    0.9736    0.9322
3118.029    0.9634    0.9480
3118.047    0.9391    0.9380
3118.066    0.9219    0.8855
3118.084    0.8168    0.7684
# 075676  32  3117.515  3118.085
3117.515    0.8660    0.8829
3117.533    0.9230    0.8945
3117.552    0.9160    0.8995
3117.570    0.8784    0.8827
3117.588    0.7672    0.7998
3117.607    0.5936    0.6048
3117.625    0.3597    0.3657
3117.643    0.1869    0.1772
3117.662    0.0933    0.0952
3117.680    0.1106    0.1180
3117.699    0.2012    0.2038
3117.717    0.2721    0.2672
3117.735    0.2730    0.2529
3117.754    0.2256    0.1930
3117.772    0.2168    0.1881
3117.790    0.3044    0.2881
3117.809    0.4742    0.4738
3117.827    0.5797    0.6049
3117.846    0.5254    0.5777
3117.864    0.3758    0.4221
3117.882    0.2444    0.2733
3117.901    0.2202    0.2446
3117.919    0.3392    0.3619
3117.937    0.5559    0.5573
3117.956    0.7470    0.7434
3117.974    0.8680    0.8527
3117.993    0.9384    0.9143
3118.011    0.9408    0.9436
3118.029    0.9601    0.9524
3118.048    0.9565    0.9393
3118.066    0.9097    0.8894
3118.085    0.8391    0.7665
# 076114  32  3117.518  3118.088
3117.518    0.8634    0.8734
3117.537    0.9166    0.8823
3117.555    0.9028    0.8843
3117.574    0.8224    0.8449
3117.592    0.6978    0.7163
3117.610    0.4765    0.4965
3117.629    0.2597    0.2582
3117.647    0.1261    0.1212
3117.666    0.0894    0.0908
3117.684    0.1284    0.1424
3117.702    0.2225    0.2231
3117.721    0.2757    0.2601
3117.739    0.2530    0.2212
3117.757    0.2069    0.1720
3117.776    0.2117    0.1975
3117.794    0.3368    0.3245
3117.813    0.5006    0.5033
3117.831    0.5513    0.5868
3117.849    0.4567    0.5143
3117.868    0.2981    0.3443
3117.886    0.2058    0.2328
3117.904    0.2346    0.2518
3117.923    0.3996    0.4091
3117.941    0.6226    0.6118
3117.960    0.7759    0.7854
3117.978    0.8882    0.8798
3117.996    0.9581    0.9264
3118.015    0.9667    0.9465
3118.033    0.9641    0.9465
3118.052    0.9393    0.9209
3118.070    0.8539    0.8496
3118.088    0.7665    0.7102
# 077749  32  3117.514  3118.084
3117.514    0.8104    0.8350
3117.532    0.8356    0.8323
3117.551    0.8087    0.8020
3117.569    0.7298    0.7335
3117.588    0.6079    0.6129
3117.606    0.4831    0.4674
3117.624    0.3209    0.3246
3117.643    0.2168    0.2152
3117.661    0.1687    0.1690
3117.679    0.1662    0.1715
3117.698    0.1932    0.1996
3117.716    0.2224    0.2241
3117.735    0.2566    0.2388
3117.753    0.2851    0.2564
3117.771    0.3369    0.2985
3117.790    0.3982    0.3726
3117.808    0.4533    0.4462
3117.826    0.4698    0.4863
3117.845    0.4433    0.4728
3117.863    0.3914    0.4259
3117.882    0.3558    0.3894
3117.900    0.3843    0.4074
3117.918    0.4613    0.4853
3117.937    0.5899    0.6080
3117.955    0.6917    0.7264
3117.974    0.8078    0.8249
3117.992    0.8839    0.8833
3118.010    0.9097    0.9084
3118.029    0.9245    0.9007
3118.047    0.8823    0.8582
3118.065    0.8141    0.7791
3118.084    0.7156    0.6631
# 078217  32  3117.514  3118.084
3117.514    0.8890    0.9034
3117.532    0.9550    0.9152
3117.551    0.9674    0.9181
3117.569    0.8674    0.8950
3117.587    0.7542    0.8006
3117.606    0.5742    0.5942
3117.624    0.3503    0.3543
3117.643    0.1733    0.1676
3117.661    0.1040    0.1029
3117.679    0.1288    0.1312
3117.698    0.2017    0.2151
3117.716    0.2692    0.2702
3117.735    0.2735    0.2453
3117.753    0.2104    0.1870
3117.771    0.1849    0.1818
3117.790    0.2888    0.2849
3117.808    0.4716    0.4537
3117.826    0.5660    0.5782
3117.845    0.5275    0.5495
3117.863    0.3691    0.3997
3117.882    0.2359    0.2554
3117.900    0.2225    0.2380
3117.918    0.3588    0.3574
3117.937    0.5727    0.5708
3117.955    0.7670    0.7584
3117.973    0.8835    0.8752
3117.992    0.9460    0.9326
3118.010    0.9484    0.9537
3118.029    0.9517    0.9576
3118.047    0.9471    0.9449
3118.065    0.9177    0.9018
3118.084    0.8316    0.7954
# 079672  32  3117.519  3118.089
3117.519    0.8754    0.8716
3117.538    0.9082    0.8792
3117.556    0.8726    0.8726
3117.574    0.8000    0.8143
3117.593    0.6434    0.6552
3117.611    0.4346    0.4333
3117.630    0.2304    0.2202
3117.648    0.1102    0.1113
3117.666    0.0944    0.1004
3117.685    0.1516    0.1630
3117.703    0.2407    0.2357
3117.721    0.2771    0.2565
3117.740    0.2432    0.2160
3117.758    0.2186    0.1893
3117.777    0.2754    0.2508
3117.795    0.3984    0.3979
3117.813    0.5224    0.5495
3117.832    0.5403    0.5920
3117.850    0.4242    0.4891
3117.869    0.2885    0.3292
3117.887    0.2344    0.2542
3117.905    0.3021    0.3117
3117.924    0.4800    0.4847
3117.942    0.6716    0.6693
3117.960    0.8128    0.8059
3117.979    0.8962    0.8886
3117.997    0.9303    0.9292
3118.016    0.9493    0.9460
3118.034    0.9576    0.9402
3118.052    0.9230    0.9024
3118.071    0.8239    0.8019
3118.089    0.6978    0.6400
# 085042  32  3117.519  3118.089
3117.519    0.8549    0.8580
3117.538    0.8892    0.8658
3117.556    0.8726    0.8670
3117.574    0.8179    0.8289
3117.593    0.6759    0.6910
3117.611    0.4652    0.4699
3117.629    0.2566    0.2482
3117.648    0.1107    0.1098
3117.666    0.0805    0.0844
3117.685    0.1334    0.1392
3117.703    0.2124    0.2193
3117.721    0.2623    0.2553
3117.740    0.2550    0.2162
3117.758    0.1942    0.1693
3117.776    0.2127    0.1943
3117.795    0.3397    0.3290
3117.813    0.4829    0.4990
3117.832    0.5406    0.5860
3117.850    0.4612    0.5094
3117.868    0.3020    0.3476
3117.887    0.2017    0.2299
3117.905    0.2451    0.2521
3117.924    0.4057    0.4099
3117.942    0.6083    0.6081
3117.960    0.7732    0.7682
3117.979    0.8722    0.8678
3117.997    0.9292    0.9169
3118.015    0.9467    0.9391
3118.034    0.9404    0.9404
3118.052    0.9194    0.9150
3118.071    0.8764    0.8358
3118.089    0.7471    0.6890
# 085810  32  3117.519  3118.088
3117.519    0.8614    0.8682
3117.537    0.8985    0.8748
3117.555    0.8764    0.8680
3117.574    0.8028    0.8111
3117.592    0.6534    0.6755
3117.611    0.4493    0.4617
3117.629    0.2690    0.2650
3117.647    0.1496    0.1433
3117.666    0.1117    0.1164
3117.684    0.1505    0.1633
3117.702    0.2259    0.2303
3117.721    0.2761    0.2603
3117.739    0.2764    0.2369
3117.758    0.2580    0.2151
3117.776    0.2830    0.2631
3117.794    0.3992    0.3882
3117.813    0.5327    0.5332
3117.831    0.5436    0.5843
3117.850    0.4530    0.5075
3117.868    0.3288    0.3773
3117.886    0.2599    0.2982
3117.905    0.3159    0.3393
3117.923    0.4763    0.4822
3117.941    0.6577    0.6571
3117.960    0.7980    0.8045
3117.978    0.8904    0.8878
3117.997    0.9378    0.9311
3118.015    0.9712    0.9458
3118.033    0.9526    0.9393
3118.052    0.9099    0.8987
3118.070    0.8461    0.8076
3118.088    0.7102    0.6593
# 088194  32  3117.519  3118.089
3117.519    0.8710    0.8794
3117.537    0.8937    0.8890
3117.556    0.8923    0.8902
3117.574    0.8459    0.8507
3117.592    0.7045    0.7208
3117.611    0.4935    0.4832
3117.629    0.2583    0.2543
3117.648    0.1092    0.1118
3117.666    0.0874    0.0855
3117.684    0.1253    0.1371
3117.703    0.2192    0.2237
3117.721    0.2714    0.2593
3117.739    0.2485    0.2199
3117.758    0.1887    0.1665
3117.776    0.2143    0.1901
3117.795    0.3408    0.3264
3117.813    0.4754    0.5010
3117.831    0.5560    0.5906
3117.850    0.4742    0.5105
3117.868    0.3046    0.3433
3117.887    0.1978    0.2234
3117.905    0.2316    0.2469
3117.923    0.3936    0.3991
3117.942    0.6145    0.6167
3117.960    0.7836    0.7831
3117.978    0.8931    0.8794
3117.997    0.9480    0.9288
3118.015    0.9563    0.9480
3118.034    0.9535    0.9482
3118.052    0.9380    0.9253
3118.070    0.8766    0.8576
3118.089    0.7644    0.7115
# 088945  32  3117.514  3118.084
3117.514    0.8490    0.8748
3117.532    0.8632    0.8638
3117.551    0.8245    0.8258
3117.569    0.7729    0.7561
3117.588    0.6592    0.6452
3117.606    0.5071    0.5167
3117.624    0.3930    0.3884
3117.643    0.2842    0.2811
3117.661    0.2185    0.2220
3117.679    0.2042    0.2037
3117.698    0.2049    0.2132
3117.716    0.2279    0.2324
3117.735    0.2595    0.2550
3117.753    0.3039    0.2828
3117.771    0.3648    0.3246
3117.790    0.3880    0.3834
3117.808    0.4368    0.4382
3117.826    0.4618    0.4717
3117.845    0.4600    0.4735
3117.863    0.4310    0.4543
3117.882    0.4269    0.4417
3117.900    0.4503    0.4638
3117.918    0.5052    0.5280
3117.937    0.6276    0.6288
3117.955    0.7357    0.7315
3117.973    0.8198    0.8192
3117.992    0.8638    0.8819
3118.010    0.8744    0.9091
3118.029    0.9082    0.9043
3118.047    0.8935    0.8682
3118.065    0.8302    0.8028
3118.084    0.7405    0.7109
# 089282  32  3117.519  3118.089
3117.519    0.8941    0.8835
3117.538    0.9162    0.8941
3117.556    0.8776    0.8878
3117.574    0.8371    0.8431
3117.593    0.7036    0.7246
3117.611    0.5394    0.5450
3117.630    0.3371    0.3382
3117.648    0.2060    0.1941
3117.666    0.1307    0.1363
3117.685    0.1522    0.1593
3117.703    0.2030    0.2172
3117.721    0.2668    0.2564
3117.740    0.2816    0.2515
3117.758    0.2818    0.2362
3117.777    0.2917    0.2718
3117.795    0.3961    0.3764
3117.813    0.5058    0.5054
3117.832    0.5527    0.5784
3117.850    0.5004    0.5391
3117.868    0.3738    0.4301
3117.887    0.2942    0.3379
3117.905    0.3344    0.3471
3117.924    0.4525    0.4656
3117.942    0.6062    0.6268
3117.960    0.7649    0.7716
3117.979    0.8742    0.8734
3117.997    0.9281    0.9247
3118.015    0.9524    0.9469
3118.034    0.9430    0.9458
3118.052    0.9408    0.9156
3118.071    0.8748    0.8358
3118.089    0.7771    0.7066
# 089474  32  3117.518  3118.088
3117.518    0.8515    0.8702
3117.537    0.8652    0.8808
3117.555    0.8748    0.8710
3117.573    0.8247    0.8098
3117.592    0.6592    0.6563
3117.610    0.4422    0.4467
3117.628    0.2469    0.2499
3117.647    0.1311    0.1289
3117.665    0.1095    0.1100
3117.684    0.1578    0.1608
3117.702    0.2069    0.2239
3117.720    0.2432    0.2471
3117.739    0.2581    0.2172
3117.757    0.2236    0.1892
3117.776    0.2415    0.2280
3117.794    0.3656    0.3444
3117.812    0.4864    0.4812
3117.831    0.5367    0.5434
3117.849    0.4528    0.4784
3117.867    0.2998    0.3500
3117.886    0.2307    0.2609
3117.904    0.2712    0.2911
3117.923    0.4234    0.4393
3117.941    0.6200    0.6257
3117.959    0.7894    0.7845
3117.978    0.8786    0.8865
3117.996    0.9260    0.9318
3118.014    0.9482    0.9471
3118.033    0.9126    0.9410
3118.051    0.9217    0.9072
3118.070    0.8634    0.8209
3118.088    0.7561    0.6820
# 089912  32  3117.514  3118.084
3117.514    0.8574    0.8734
3117.533    0.8861    0.8762
3117.551    0.8545    0.8594
3117.569    0.8069    0.8119
3117.588    0.7173    0.7176
3117.606    0.5925    0.5898
3117.625    0.4441    0.4377
3117.643    0.3167    0.3107
3117.661    0.2325    0.2278
3117.680    0.1850    0.1964
3117.698    0.1966    0.2056
3117.716    0.2254    0.2288
3117.735    0.2688    0.2507
3117.753    0.2916    0.2708
3117.772    0.3333    0.3079
3117.790    0.3901    0.3671
3117.808    0.4466    0.4378
3117.827    0.4823    0.4933
3117.845    0.4747    0.5033
3117.864    0.4405    0.4726
3117.882    0.4069    0.4373
3117.900    0.4256    0.4348
3117.919    0.4813    0.4897
3117.937    0.5691    0.5871
3117.955    0.6758    0.7005
3117.974    0.8019    0.8063
3117.992    0.8598    0.8766
3118.011    0.9264    0.9156
3118.029    0.9313    0.9209
3118.047    0.9198    0.8950
3118.066    0.8656    0.8318
3118.084    0.7713    0.7405
# 090004  32  3117.519  3118.089
3117.519    0.8616    0.8509
3117.537    0.8678    0.8598
3117.556    0.8598    0.8513
3117.574    0.7721    0.7836
3117.592    0.5953    0.6193
3117.611    0.3646    0.3777
3117.629    0.1842    0.1843
3117.647    0.0961    0.0909
3117.666    0.0910    0.0946
3117.684    0.1411    0.1574
3117.703    0.2295    0.2210
3117.721    0.2476    0.2203
3117.739    0.1850    0.1710
3117.758    0.1642    0.1424
3117.776    0.2159    0.1985
3117.795    0.3607    0.3482
3117.813    0.4944    0.4933
3117.831    0.5117    0.5246
3117.850    0.3632    0.4070
3117.868    0.2238    0.2577
3117.886    0.1715    0.1890
3117.905    0.2419    0.2558
3117.923    0.4078    0.4264
3117.942    0.6116    0.6340
3117.960    0.7764    0.7829
3117.978    0.8484    0.8708
3117.997    0.9290    0.9179
3118.015    0.9546    0.9345
3118.033    0.9241    0.9283
3118.052    0.9185    0.8867
3118.070    0.8314    0.7900
3118.089    0.6731    0.6180
# 091287  32  3117.515  3118.084
3117.515    0.8270    0.8476
3117.533    0.8700    0.8626
3117.551    0.8720    0.8682
3117.570    0.8533    0.8511
3117.588    0.7560    0.7702
3117.607    0.5704    0.5840
3117.625    0.3593    0.3579
3117.643    0.1797    0.1771
3117.662    0.0931    0.0941
3117.680    0.1126    0.1100
3117.698    0.1591    0.1794
3117.717    0.2308    0.2424
3117.735    0.2747    0.2372
3117.754    0.2303    0.1853
3117.772    0.2052    0.1700
3117.790    0.2605    0.2437
3117.809    0.3967    0.4036
3117.827    0.5286    0.5373
3117.846    0.5207    0.5433
3117.864    0.3755    0.4188
3117.882    0.2201    0.2753
3117.901    0.1912    0.2239
3117.919    0.3035    0.3097
3117.937    0.4687    0.4870
3117.956    0.6676    0.6822
3117.974    0.8113    0.8128
3117.993    0.9066    0.8904
3118.011    0.9380    0.9266
3118.029    0.9681    0.9391
3118.048    0.9513    0.9277
3118.066    0.9204    0.8810
3118.084    0.8504    0.7759
# 096184  32  3117.514  3118.083
3117.514    0.8463    0.8582
3117.532    0.8845    0.8702
3117.550    0.8993    0.8770
3117.569    0.8710    0.8654
3117.587    0.7909    0.7905
3117.605    0.6074    0.6200
3117.624    0.3671    0.3789
3117.642    0.2034    0.1898
3117.661    0.0945    0.0967
3117.679    0.0964    0.1042
3117.697    0.1617    0.1723
3117.716    0.2363    0.2450
3117.734    0.3005    0.2519
3117.753    0.2603    0.2070
3117.771    0.2306    0.1968
3117.789    0.3003    0.2800
3117.808    0.4483    0.4511
3117.826    0.5516    0.5890
3117.844    0.4835    0.5954
3117.863    0.3940    0.4597
3117.881    0.2631    0.3110
3117.900    0.2308    0.2610
3117.918    0.3410    0.3527
3117.936    0.5322    0.5308
3117.955    0.7193    0.7155
3117.973    0.8702    0.8323
3117.991    0.9080    0.8987
3118.010    0.9408    0.9354
3118.028    0.9872    0.9473
3118.047    0.9658    0.9350
3118.065    0.9258    0.8839
3118.083    0.8360    0.7682
# 096395  32  3117.514  3118.084
3117.514    0.8664    0.8863
3117.532    0.8937    0.9022
3117.551    0.9249    0.9082
3117.569    0.8976    0.8974
3117.587    0.8170    0.8362
3117.606    0.6933    0.6773
3117.624    0.4522    0.4566
3117.643    0.2362    0.2410
3117.661    0.1332    0.1292
3117.679    0.1165    0.1188
3117.698    0.1793    0.1843
3117.716    0.2375    0.2553
3117.734    0.2831    0.2693
3117.753    0.2708    0.2238
3117.771    0.2234    0.1982
3117.790    0.2766    0.2636
3117.808    0.4197    0.4111
3117.826    0.5569    0.5567
3117.845    0.5599    0.5902
3117.863    0.4430    0.4843
3117.882    0.2978    0.3298
3117.900    0.2315    0.2641
3117.918    0.3144    0.3305
3117.937    0.5106    0.5096
3117.955    0.6934    0.6965
3117.973    0.8304    0.8320
3117.992    0.8999    0.9093
3118.010    0.9391    0.9425
3118.029    0.9874    0.9546
3118.047    0.9741    0.9475
3118.065    0.9384    0.9129
3118.084    0.8700    0.8217
# 096402  32  3117.514  3118.084
3117.514    0.8325    0.8551
3117.533    0.8855    0.8720
3117.551    0.8886    0.8788
3117.569    0.8498    0.8592
3117.588    0.7516    0.7575
3117.606    0.5679    0.5608
3117.625    0.3199    0.3146
3117.643    0.1489    0.1469
3117.661    0.0813    0.0832
3117.680    0.1002    0.1075
3117.698    0.1762    0.1771
3117.717    0.2346    0.2322
3117.735    0.2411    0.2187
3117.753    0.1938    0.1702
3117.772    0.1844    0.1632
3117.790    0.2690    0.2497
3117.808    0.4036    0.4079
3117.827    0.4883    0.5421
3117.845    0.4875    0.5292
3117.864    0.3483    0.3835
3117.882    0.2182    0.2452
3117.900    0.1972    0.2117
3117.919    0.3102    0.3194
3117.937    0.5145    0.5112
3117.955    0.6947    0.7032
3117.974    0.8422    0.8402
3117.992    0.9110    0.9078
3118.011    0.9486    0.9395
3118.029    0.9603    0.9465
3118.047    0.9469    0.9320
3118.066    0.9173    0.8764
3118.084    0.8125    0.7598
# 096901  32  3117.514  3118.084
3117.514    0.8549    0.8572
3117.532    0.8839    0.8674
3117.551    0.8915    0.8760
3117.569    0.8688    0.8636
3117.587    0.7475    0.7822
3117.606    0.5760    0.5897
3117.624    0.3733    0.3566
3117.643    0.1695    0.1666
3117.661    0.0892    0.0925
3117.679    0.1078    0.1107
3117.698    0.1718    0.1879
3117.716    0.2644    0.2468
3117.734    0.2621    0.2374
3117.753    0.2208    0.1876
3117.771    0.2255    0.1894
3117.790    0.3039    0.2990
3117.808    0.4581    0.4708
3117.826    0.5479    0.5943
3117.845    0.5195    0.5647
3117.863    0.3610    0.4140
3117.881    0.2324    0.2721
3117.900    0.2248    0.2473
3117.918    0.3686    0.3627
3117.937    0.5582    0.5631
3117.955    0.6994    0.7343
3117.973    0.8249    0.8443
3117.992    0.9303    0.9084
3118.010    0.9601    0.9395
3118.029    0.9734    0.9480
3118.047    0.9592    0.9307
3118.065    0.9055    0.8700
3118.084    0.8089    0.7305
# 096948  32  3117.513  3118.083
3117.513    0.8061    0.8562
3117.532    0.8726    0.8668
3117.550    0.8917    0.8736
3117.568    0.8843    0.8658
3117.587    0.8095    0.7905
3117.605    0.5953    0.6180
3117.624    0.3655    0.3737
3117.642    0.1907    0.1844
3117.660    0.0964    0.0961
3117.679    0.1004    0.1049
3117.697    0.1681    0.1759
3117.716    0.2462    0.2504
3117.734    0.2798    0.2557
3117.752    0.2489    0.2078
3117.771    0.2215    0.1876
3117.789    0.2802    0.2640
3117.807    0.4259    0.4235
3117.826    0.5568    0.5764
3117.844    0.5453    0.5901
3117.863    0.4052    0.4571
3117.881    0.2647    0.3051
3117.899    0.2194    0.2476
3117.918    0.3167    0.3359
3117.936    0.5070    0.5171
3117.955    0.6979    0.7119
3117.973    0.8449    0.8366
3117.991    0.9294    0.9039
3118.010    0.9736    0.9380
3118.028    0.9833    0.9482
3118.046    0.9502    0.9380
3118.065    0.9145    0.8896
3118.083    0.8295    0.7809
# 097420  32  3117.514  3118.084
3117.514    0.8168    0.8588
3117.533    0.8804    0.8750
3117.551    0.9097    0.8810
3117.569    0.8833    0.8704
3117.588    0.8043    0.8052
3117.606    0.6452    0.6613
3117.624    0.4520    0.4565
3117.643    0.2611    0.2522
3117.661    0.1382    0.1380
3117.680    0.1148    0.1187
3117.698    0.1576    0.1687
3117.716    0.2275    0.2317
3117.735    0.2761    0.2530
3117.753    0.2591    0.2258
3117.772    0.2443    0.2098
3117.790    0.2917    0.2683
3117.808    0.4206    0.3999
3117.827    0.5180    0.5389
3117.845    0.5016    0.5744
3117.863    0.4588    0.4905
3117.882    0.3155    0.3530
3117.900    0.2530    0.2855
3117.919    0.3160    0.3419
3117.937    0.4779    0.4931
3117.955    0.6719    0.6676
3117.974    0.8143    0.8098
3117.992    0.8952    0.8896
3118.010    0.9268    0.9300
3118.029    0.9739    0.9456
3118.047    0.9754    0.9378
3118.066    0.9341    0.8937
3118.084    0.8490    0.7982
# 098921  32  3117.514  3118.083
3117.514    0.8287    0.8502
3117.532    0.8742    0.8574
3117.550    0.8702    0.8511
3117.569    0.8022    0.8085
3117.587    0.6861    0.7047
3117.605    0.5310    0.5369
3117.624    0.3441    0.3382
3117.642    0.1936    0.1933
3117.661    0.1306    0.1257
3117.679    0.1244    0.1376
3117.697    0.1778    0.1902
3117.716    0.2521    0.2392
3117.734    0.2683    0.2481
3117.752    0.2728    0.2354
3117.771    0.2938    0.2525
3117.789    0.3612    0.3322
3117.808    0.4503    0.4584
3117.826    0.5120    0.5459
3117.844    0.5056    0.5436
3117.863    0.4121    0.4537
3117.881    0.3183    0.3607
3117.900    0.3001    0.3401
3117.918    0.4031    0.4213
3117.936    0.5717    0.5665
3117.955    0.7224    0.7241
3117.973    0.8262    0.8344
3117.991    0.9152    0.8993
3118.010    0.9632    0.9309
3118.028    0.9417    0.9352
3118.047    0.9043    0.9099
3118.065    0.8740    0.8447
3118.083    0.7976    0.7291
# 100963  32  3117.519  3118.089
3117.519    0.8768    0.8786
3117.537    0.8841    0.8876
3117.556    0.9009    0.8859
3117.574    0.8506    0.8449
3117.592    0.7102    0.7241
3117.611    0.5111    0.5089
3117.629    0.2971    0.2931
3117.648    0.1494    0.1450
3117.666    0.1013    0.1090
3117.684    0.1528    0.1532
3117.703    0.2198    0.2309
3117.721    0.2744    0.2650
3117.739    0.2622    0.2356
3117.758    0.2242    0.1932
3117.776    0.2380    0.2191
3117.795    0.3613    0.3443
3117.813    0.4730    0.4984
3117.831    0.5537    0.5785
3117.850    0.4758    0.5158
3117.868    0.3263    0.3732
3117.886    0.2388    0.2677
3117.905    0.2746    0.2846
3117.923    0.4202    0.4224
3117.942    0.6262    0.6220
3117.960    0.7764    0.7809
3117.978    0.8478    0.8778
3117.997    0.9032    0.9279
3118.015    0.9354    0.9467
3118.033    0.9561    0.9462
3118.052    0.9449    0.9192
3118.070    0.8876    0.8486
3118.089    0.7920    0.7079
# 104075  32  3117.519  3118.089
3117.519    0.8513    0.8662
3117.538    0.8568    0.8668
3117.556    0.8537    0.8393
3117.574    0.7609    0.7709
3117.593    0.6561    0.6479
3117.611    0.5066    0.4969
3117.630    0.3549    0.3388
3117.648    0.2287    0.2284
3117.666    0.1657    0.1764
3117.685    0.1747    0.1782
3117.703    0.2051    0.2069
3117.721    0.2278    0.2343
3117.740    0.2692    0.2507
3117.758    0.2975    0.2683
3117.777    0.3421    0.3138
3117.795    0.3921    0.3870
3117.813    0.4631    0.4645
3117.832    0.4970    0.5093
3117.850    0.4566    0.4958
3117.868    0.4119    0.4462
3117.887    0.3861    0.4051
3117.905    0.4031    0.4199
3117.924    0.5105    0.5029
3117.942    0.6202    0.6209
3117.960    0.7251    0.7406
3117.979    0.8387    0.8395
3117.997    0.8945    0.8974
3118.016    0.8950    0.9236
3118.034    0.8904    0.9179
3118.052    0.8900    0.8798
3118.071    0.8449    0.8004
3118.089    0.7489    0.6936
# 109110  32  3117.514  3118.084
3117.514    0.8289    0.8541
3117.532    0.8404    0.8604
3117.551    0.8360    0.8418
3117.569    0.8217    0.7838
3117.588    0.6533    0.6663
3117.606    0.5138    0.5105
3117.624    0.3663    0.3473
3117.643    0.2189    0.2156
3117.661    0.1483    0.1571
3117.680    0.1551    0.1610
3117.698    0.1897    0.1979
3117.716    0.2267    0.2317
3117.735    0.2713    0.2445
3117.753    0.2819    0.2479
3117.771    0.3185    0.2744
3117.790    0.3906    0.3467
3117.808    0.4340    0.4373
3117.827    0.4609    0.5040
3117.845    0.4728    0.5021
3117.863    0.3983    0.4455
3117.882    0.3344    0.3820
3117.900    0.3707    0.3756
3117.918    0.4008    0.4438
3117.937    0.5444    0.5740
3117.955    0.7099    0.7075
3117.974    0.8377    0.8204
3117.992    0.9200    0.8876
3118.010    0.9221    0.9200
3118.029    0.9135    0.9232
3118.047    0.9012    0.8962
3118.065    0.8910    0.8333
3118.084    0.7737    0.7261
# 110205  32  3117.515  3118.085
3117.515    0.8900    0.9020
3117.533    0.9430    0.9141
3117.552    0.9443    0.9196
3117.570    0.8730    0.9036
3117.588    0.7896    0.8215
3117.607    0.6177    0.6237
3117.625    0.3940    0.3777
3117.643    0.1863    0.1836
3117.662    0.0948    0.0986
3117.680    0.1161    0.1187
3117.699    0.1942    0.2029
3117.717    0.2645    0.2660
3117.735    0.2836    0.2501
3117.754    0.2136    0.1868
3117.772    0.2038    0.1769
3117.790    0.2816    0.2714
3117.809    0.4460    0.4564
3117.827    0.5629    0.5927
3117.846    0.5294    0.5689
3117.864    0.3722    0.4119
3117.882    0.2224    0.2615
3117.901    0.2186    0.2308
3117.919    0.3432    0.3483
3117.937    0.5419    0.5528
3117.956    0.7381    0.7554
3117.974    0.8654    0.8732
3117.993    0.9537    0.9318
3118.011    0.9759    0.9548
3118.029    0.9585    0.9603
3118.048    0.9681    0.9489
3118.066    0.9480    0.9068
3118.085    0.8642    0.7984
# 112504  32  3117.514  3118.084
3117.514    0.8320    0.8684
3117.532    0.8882    0.8792
3117.551    0.9236    0.8867
3117.569    0.8966    0.8857
3117.587    0.8160    0.8346
3117.606    0.6731    0.6741
3117.624    0.4344    0.4396
3117.642    0.2294    0.2240
3117.661    0.1057    0.1044
3117.679    0.0916    0.0986
3117.698    0.1639    0.1736
3117.716    0.2672    0.2599
3117.734    0.3117    0.2805
3117.753    0.2543    0.2255
3117.771    0.2271    0.1901
3117.790    0.2917    0.2585
3117.808    0.4212    0.4235
3117.826    0.5536    0.5901
3117.845    0.5616    0.6281
3117.863    0.4307    0.5050
3117.881    0.2957    0.3350
3117.900    0.2236    0.2507
3117.918    0.3054    0.3211
3117.937    0.4762    0.5118
3117.955    0.7071    0.7026
3117.973    0.8533    0.8321
3117.992    0.9288    0.9047
3118.010    0.9986    0.9391
3118.029    0.9559    0.9528
3118.047    0.9389    0.9469
3118.065    0.9649    0.9110
3118.084    0.8853    0.8102
# 113579  32  3117.519  3118.089
3117.519    0.4691    0.4979
3117.538    0.4511    0.4691
3117.556    0.4349    0.4352
3117.574    0.3944    0.3951
3117.593    0.3611    0.3479
3117.611    0.3206    0.3019
3117.629    0.2577    0.2582
3117.648    0.2244    0.2184
3117.666    0.1909    0.1896
3117.685    0.1690    0.1705
3117.703    0.1534    0.1635
3117.721    0.1653    0.1663
3117.740    0.1857    0.1782
3117.758    0.2087    0.1950
3117.777    0.2325    0.2159
3117.795    0.2388    0.2360
3117.813    0.2448    0.2551
3117.832    0.2577    0.2734
3117.850    0.2747    0.2897
3117.868    0.2979    0.3068
3117.887    0.3301    0.3276
3117.905    0.3554    0.3519
3117.924    0.3797    0.3829
3117.942    0.4163    0.4164
3117.960    0.4540    0.4516
3117.979    0.4992    0.4866
3117.997    0.5189    0.5136
3118.015    0.5455    0.5313
3118.034    0.5459    0.5378
3118.052    0.5212    0.5324
3118.071    0.5090    0.5167
3118.089    0.4872    0.4959
# 113989  32  3117.519  3118.089
3117.519    0.8674    0.8913
3117.537    0.9024    0.9095
3117.556    0.9238    0.9101
3117.574    0.9057    0.8806
3117.593    0.7617    0.7716
3117.611    0.5488    0.5702
3117.629    0.3281    0.3311
3117.648    0.1503    0.1511
3117.666    0.1041    0.0963
3117.684    0.1157    0.1338
3117.703    0.1992    0.2153
3117.721    0.2839    0.2518
3117.740    0.2366    0.2090
3117.758    0.1680    0.1496
3117.776    0.1606    0.1489
3117.795    0.2857    0.2512
3117.813    0.4175    0.4128
3117.832    0.4876    0.5263
3117.850    0.4325    0.4806
3117.868    0.2957    0.3295
3117.887    0.1813    0.1980
3117.905    0.1703    0.1917
3117.923    0.2959    0.3145
3117.942    0.5416    0.5292
3117.960    0.7398    0.7206
3117.979    0.8539    0.8494
3117.997    0.9425    0.9112
3118.015    0.9434    0.9389
3118.034    0.9694    0.9456
3118.052    0.9386    0.9333
3118.070    0.9007    0.8898
3118.089    0.8243    0.7852
# 115715  32  3117.518  3118.088
3117.518    0.9179    0.9001
3117.537    0.9367    0.9099
3117.555    0.9145    0.9084
3117.574    0.8547    0.8638
3117.592    0.7055    0.7337
3117.610    0.5020    0.5159
3117.629    0.2861    0.2768
3117.647    0.1356    0.1341
3117.665    0.0954    0.0969
3117.684    0.1353    0.1467
3117.702    0.2214    0.2268
3117.721    0.2860    0.2646
3117.739    0.2571    0.2288
3117.757    0.2066    0.1865
3117.776    0.2424    0.2239
3117.794    0.3691    0.3616
3117.813    0.5211    0.5394
3117.831    0.5658    0.6104
3117.849    0.4744    0.5269
3117.868    0.3203    0.3553
3117.886    0.2306    0.2512
3117.904    0.2671    0.2818
3117.923    0.4515    0.4474
3117.941    0.6660    0.6474
3117.960    0.8000    0.8110
3117.978    0.8772    0.8972
3117.996    0.9482    0.9393
3118.015    0.9692    0.9572
3118.033    0.9745    0.9563
3118.051    0.9535    0.9324
3118.070    0.8819    0.8576
3118.088    0.7679    0.7181
# 116613  32  3117.519  3118.089
3117.519    0.8640    0.8610
3117.537    0.8674    0.8660
3117.556    0.8574    0.8494
3117.574    0.7856    0.7813
3117.593    0.6111    0.6269
3117.611    0.4203    0.4270
3117.629    0.2466    0.2432
3117.648    0.1328    0.1296
3117.666    0.1079    0.1105
3117.685    0.1449    0.1577
3117.703    0.2150    0.2196
3117.721    0.2625    0.2493
3117.740    0.2664    0.2350
3117.758    0.2688    0.2254
3117.776    0.3100    0.2767
3117.795    0.4165    0.4044
3117.813    0.5200    0.5316
3117.832    0.5497    0.5782
3117.850    0.4651    0.5091
3117.868    0.3379    0.3897
3117.887    0.2698    0.3155
3117.905    0.3331    0.3551
3117.923    0.4826    0.4881
3117.942    0.6602    0.6602
3117.960    0.7847    0.7927
3117.979    0.8708    0.8794
3117.997    0.9057    0.9221
3118.015    0.9307    0.9391
3118.034    0.9324    0.9315
3118.052    0.8927    0.8898
3118.071    0.8480    0.7896
3118.089    0.7251    0.6403
# 999999  32  3117.519  3118.089
3117.519    0.8387    0.8702
3117.538    0.8921    0.8810
3117.556    0.9150    0.8800
3117.574    0.8207    0.8426
3117.593    0.7096    0.7173
3117.611    0.5289    0.5130
3117.629    0.2947    0.2940
3117.648    0.1354    0.1399
3117.666    0.1018    0.0967
3117.685    0.1222    0.1377
3117.703    0.2113    0.2130
3117.721    0.2610    0.2590
3117.740    0.2775    0.2375
3117.758    0.2175    0.1935
3117.776    0.2178    0.2031
3117.795    0.3386    0.3125
3117.813    0.4761    0.4687
3117.832    0.5302    0.5729
3117.850    0.4798    0.5336
3117.868    0.3578    0.3961
3117.887    0.2386    0.2707
3117.905    0.2575    0.2656
3117.924    0.3720    0.3947
3117.942    0.5840    0.5829
3117.960    0.7572    0.7525
3117.979    0.8652    0.8654
3117.997    0.9135    0.9188
3118.015    0.9598    0.9419
3118.034    0.9592    0.9445
3118.052    0.9337    0.9241
3118.071    0.8786    0.8584
3118.089    0.7991    0.7345


==> anc/specdat/fit_OH3124.dat <==
# 001499  54  3123.621  3124.595
3123.621    0.8740    0.9838
3123.639    0.9929    0.9795
3123.658    1.0179    0.9641
3123.676    0.9888    0.9389
3123.695    0.9339    0.9074
3123.713    0.8870    0.8752
3123.731    0.8179    0.8204
3123.750    0.7206    0.7140
3123.768    0.6328    0.6034
3123.786    0.5992    0.5761
3123.805    0.6485    0.6790
3123.823    0.7367    0.8232
3123.842    0.8151    0.9264
3123.860    0.9072    0.9576
3123.878    0.9343    0.9333
3123.897    0.8461    0.8335
3123.915    0.6399    0.6580
3123.934    0.4296    0.4386
3123.952    0.2881    0.2955
3123.970    0.2790    0.2782
3123.989    0.3829    0.3875
3124.007    0.5785    0.5546
3124.025    0.7670    0.7120
3124.044    0.8437    0.7905
3124.062    0.7563    0.7343
3124.081    0.5796    0.5788
3124.099    0.4876    0.4790
3124.117    0.5357    0.5326
3124.136    0.7032    0.7062
3124.154    0.8511    0.8557
3124.172    0.9234    0.9315
3124.191    0.9621    0.9502
3124.209    0.9817    0.9412
3124.228    0.9548    0.9198
3124.246    0.9273    0.8908
3124.264    0.8806    0.8606
3124.283    0.8509    0.8464
3124.301    0.8564    0.8616
3124.320    0.8943    0.8960
3124.338    0.9171    0.9245
3124.356    0.9530    0.9386
3124.375    0.9854    0.9415
3124.393    0.9669    0.9417
3124.411    0.9491    0.9421
3124.430    0.9510    0.9298
3124.448    0.8740    0.8806
3124.467    0.7640    0.7784
3124.485    0.6670    0.6838
3124.503    0.6589    0.6710
3124.522    0.7560    0.7530
3124.540    0.8366    0.8416
3124.558    0.8455    0.8782
3124.577    0.8130    0.8535
3124.595    0.7495    0.7900
# 001598  53  3123.635  3124.590
3123.635    0.9587    0.9849
3123.653    0.9982    0.9723
3123.671    0.9886    0.9489
3123.690    0.9508    0.9166
3123.708    0.8839    0.8849
3123.726    0.8515    0.8435
3123.745    0.7912    0.7729
3123.763    0.7129    0.6960
3123.782    0.6888    0.6703
3123.800    0.7234    0.7359
3123.818    0.7896    0.8443
3123.837    0.8539    0.9296
3123.855    0.9169    0.9572
3123.874    0.9120    0.9292
3123.892    0.8381    0.8308
3123.910    0.6580    0.6503
3123.929    0.4218    0.4201
3123.947    0.2459    0.2577
3123.965    0.2116    0.2111
3123.984    0.2944    0.2911
3124.002    0.4632    0.4539
3124.021    0.6660    0.6485
3124.039    0.7746    0.7736
3124.057    0.7727    0.7800
3124.076    0.6910    0.6705
3124.094    0.5643    0.5653
3124.112    0.5589    0.5748
3124.131    0.6926    0.7070
3124.149    0.8251    0.8463
3124.168    0.9009    0.9313
3124.186    0.9456    0.9550
3124.204    0.9710    0.9517
3124.223    0.9817    0.9415
3124.241    0.9623    0.9320
3124.259    0.9460    0.9232
3124.278    0.9262    0.9192
3124.296    0.9143    0.9258
3124.315    0.9283    0.9410
3124.333    0.9526    0.9532
3124.351    0.9714    0.9583
3124.370    0.9698    0.9583
3124.388    0.9763    0.9587
3124.407    0.9813    0.9612
3124.425    0.9618    0.9570
3124.443    0.9356    0.9305
3124.462    0.8692    0.8654
3124.480    0.7952    0.7934
3124.498    0.7829    0.7684
3124.517    0.8348    0.8155
3124.535    0.8841    0.8808
3124.554    0.8915    0.9108
3124.572    0.8488    0.8817
3124.590    0.7713    0.8022
# 001803  54  3123.621  3124.595
3123.621    0.8678    0.9723
3123.640    0.9343    0.9623
3123.658    0.9543    0.9454
3123.676    0.9384    0.9198
3123.695    0.9064    0.8808
3123.713    0.8420    0.8316
3123.732    0.7779    0.7714
3123.750    0.7288    0.7208
3123.768    0.7045    0.6961
3123.787    0.7211    0.7119
3123.805    0.7420    0.7609
3123.823    0.7973    0.8207
3123.842    0.8364    0.8656
3123.860    0.8466    0.8688
3123.879    0.8200    0.8217
3123.897    0.7360    0.7359
3123.915    0.6246    0.6315
3123.934    0.5288    0.5352
3123.952    0.4805    0.4874
3123.970    0.4970    0.4955
3123.989    0.5599    0.5526
3124.007    0.6477    0.6226
3124.026    0.7027    0.6761
3124.044    0.7137    0.6877
3124.062    0.6762    0.6674
3124.081    0.6533    0.6419
3124.099    0.6630    0.6457
3124.118    0.6861    0.6925
3124.136    0.7406    0.7642
3124.154    0.8264    0.8370
3124.173    0.8857    0.8921
3124.191    0.9177    0.9162
3124.209    0.9294    0.9171
3124.228    0.9238    0.9026
3124.246    0.9198    0.8849
3124.265    0.9032    0.8716
3124.283    0.8952    0.8704
3124.301    0.8915    0.8806
3124.320    0.9114    0.8991
3124.338    0.9313    0.9169
3124.356    0.9590    0.9298
3124.375    0.9683    0.9352
3124.393    0.9574    0.9303
3124.412    0.9324    0.9116
3124.430    0.8804    0.8796
3124.448    0.8222    0.8377
3124.467    0.7905    0.7960
3124.485    0.7667    0.7741
3124.504    0.7684    0.7780
3124.522    0.7775    0.8000
3124.540    0.7962    0.8236
3124.559    0.8187    0.8341
3124.577    0.7870    0.8260
3124.595    0.7537    0.8082
# 004290  54  3123.622  3124.596
3123.622    0.8496    0.9874
3123.640    0.9788    0.9842
3123.659    1.0184    0.9721
3123.677    0.9854    0.9517
3123.695    0.9482    0.9268
3123.714    0.9072    0.8968
3123.732    0.8738    0.8533
3123.750    0.8078    0.7820
3123.769    0.7150    0.7013
3123.787    0.6864    0.6822
3123.806    0.7452    0.7532
3123.824    0.8072    0.8570
3123.842    0.8706    0.9326
3123.861    0.9465    0.9585
3123.879    0.9322    0.9305
3123.897    0.8383    0.8362
3123.916    0.6460    0.6555
3123.934    0.4378    0.4521
3123.953    0.2934    0.2987
3123.971    0.2880    0.2746
3123.989    0.3631    0.3679
3124.008    0.5272    0.5409
3124.026    0.7228    0.7031
3124.045    0.8416    0.7956
3124.063    0.8030    0.7659
3124.081    0.6599    0.6512
3124.100    0.5542    0.5567
3124.118    0.5796    0.5903
3124.136    0.7300    0.7221
3124.155    0.8511    0.8618
3124.173    0.9177    0.9350
3124.192    0.9585    0.9576
3124.210    0.9725    0.9543
3124.228    0.9777    0.9428
3124.247    0.9473    0.9268
3124.265    0.9341    0.9114
3124.284    0.9296    0.9041
3124.302    0.9183    0.9126
3124.320    0.9162    0.9309
3124.339    0.9451    0.9480
3124.357    0.9883    0.9557
3124.375    0.9915    0.9570
3124.394    0.9705    0.9572
3124.412    0.9876    0.9572
3124.431    0.9734    0.9475
3124.449    0.9158    0.9116
3124.467    0.8379    0.8426
3124.486    0.7584    0.7690
3124.504    0.7534    0.7549
3124.522    0.8089    0.8057
3124.541    0.8644    0.8746
3124.559    0.8700    0.9026
3124.578    0.8253    0.8778
3124.596    0.7567    0.8147
# 005176  54  3123.621  3124.595
3123.621    0.8908    0.9842
3123.639    0.9899    0.9775
3123.657    0.9922    0.9614
3123.676    0.9596    0.9358
3123.694    0.9415    0.9084
3123.712    0.8810    0.8744
3123.731    0.8045    0.8110
3123.749    0.7175    0.7168
3123.768    0.6624    0.6320
3123.786    0.6564    0.6389
3123.804    0.7039    0.7377
3123.823    0.7804    0.8640
3123.841    0.8478    0.9384
3123.859    0.9303    0.9565
3123.878    0.9350    0.9166
3123.896    0.8198    0.8093
3123.915    0.6259    0.6249
3123.933    0.4221    0.4396
3123.951    0.3160    0.3283
3123.970    0.3465    0.3411
3123.988    0.4732    0.4573
3124.007    0.6368    0.6240
3124.025    0.7827    0.7532
3124.043    0.8339    0.7941
3124.062    0.7432    0.7171
3124.080    0.6052    0.5899
3124.098    0.5450    0.5302
3124.117    0.6081    0.6095
3124.135    0.7495    0.7586
3124.154    0.8784    0.8863
3124.172    0.9504    0.9425
3124.190    0.9493    0.9537
3124.209    0.9443    0.9423
3124.227    0.9497    0.9196
3124.245    0.9057    0.8884
3124.264    0.8815    0.8578
3124.282    0.8504    0.8494
3124.301    0.8870    0.8698
3124.319    0.8921    0.9026
3124.337    0.9449    0.9298
3124.356    0.9623    0.9438
3124.374    1.0065    0.9471
3124.392    0.9829    0.9482
3124.411    0.9632    0.9462
3124.429    0.9404    0.9277
3124.448    0.8549    0.8698
3124.466    0.7651    0.7823
3124.484    0.6976    0.7147
3124.503    0.6987    0.7241
3124.521    0.7761    0.7962
3124.539    0.8537    0.8646
3124.558    0.8588    0.8861
3124.576    0.8245    0.8561
3124.595    0.7698    0.7938
# 006405  53  3123.634  3124.590
3123.634    0.9649    0.9854
3123.653    1.0095    0.9734
3123.671    1.0055    0.9519
3123.690    0.9467    0.9232
3123.708    0.8888    0.8947
3123.726    0.8576    0.8561
3123.745    0.8054    0.7845
3123.763    0.7171    0.7045
3123.781    0.6963    0.6761
3123.800    0.7369    0.7437
3123.818    0.7869    0.8521
3123.837    0.8541    0.9356
3123.855    0.9097    0.9621
3123.873    0.9141    0.9399
3123.892    0.8356    0.8457
3123.910    0.6671    0.6720
3123.929    0.4452    0.4444
3123.947    0.2723    0.2822
3123.965    0.2431    0.2405
3123.984    0.3284    0.3308
3124.002    0.5097    0.4982
3124.020    0.7031    0.6769
3124.039    0.8171    0.7965
3124.057    0.8121    0.7890
3124.076    0.6866    0.6699
3124.094    0.5662    0.5642
3124.112    0.5741    0.5809
3124.131    0.7036    0.7196
3124.149    0.8455    0.8576
3124.167    0.9154    0.9350
3124.186    0.9373    0.9581
3124.204    0.9605    0.9539
3124.223    0.9656    0.9417
3124.241    0.9504    0.9277
3124.259    0.9298    0.9129
3124.278    0.9005    0.9045
3124.296    0.9053    0.9120
3124.315    0.9260    0.9313
3124.333    0.9497    0.9478
3124.351    0.9784    0.9557
3124.370    1.0051    0.9568
3124.388    1.0007    0.9572
3124.406    0.9750    0.9590
3124.425    0.9623    0.9539
3124.443    0.9300    0.9256
3124.462    0.8594    0.8566
3124.480    0.7761    0.7818
3124.498    0.7563    0.7581
3124.517    0.8140    0.8097
3124.535    0.8626    0.8778
3124.553    0.8947    0.9091
3124.572    0.8578    0.8843
3124.590    0.7814    0.8145
# 006455  53  3123.635  3124.591
3123.635    0.9813    0.9822
3123.653    1.0088    0.9703
3123.672    0.9836    0.9465
3123.690    0.9241    0.9173
3123.708    0.8978    0.8843
3123.727    0.8433    0.8333
3123.745    0.7605    0.7527
3123.764    0.6705    0.6566
3123.782    0.6586    0.6255
3123.800    0.6827    0.6933
3123.819    0.7423    0.8200
3123.837    0.8084    0.9131
3123.855    0.9007    0.9489
3123.874    0.9192    0.9243
3123.892    0.8406    0.8297
3123.911    0.6537    0.6452
3123.929    0.4159    0.4349
3123.947    0.2659    0.2762
3123.966    0.2399    0.2320
3123.984    0.3074    0.3118
3124.002    0.4757    0.4715
3124.021    0.6925    0.6551
3124.039    0.8187    0.7638
3124.058    0.7768    0.7490
3124.076    0.6240    0.6312
3124.094    0.5116    0.5231
3124.113    0.5349    0.5411
3124.131    0.6647    0.6767
3124.149    0.7943    0.8258
3124.168    0.8896    0.9198
3124.186    0.9288    0.9484
3124.205    0.9410    0.9467
3124.223    0.9535    0.9361
3124.241    0.9376    0.9236
3124.260    0.9143    0.9108
3124.278    0.9341    0.9047
3124.297    0.9093    0.9122
3124.315    0.9234    0.9285
3124.333    0.9634    0.9434
3124.352    0.9719    0.9504
3124.370    0.9888    0.9510
3124.388    0.9526    0.9508
3124.407    0.9858    0.9515
3124.425    0.9647    0.9434
3124.444    0.8956    0.9049
3124.462    0.8511    0.8287
3124.480    0.7768    0.7444
3124.499    0.7347    0.7161
3124.517    0.7563    0.7693
3124.535    0.8243    0.8466
3124.554    0.8652    0.8876
3124.572    0.8337    0.8662
3124.591    0.7530    0.7912
# 007244  53  3123.634  3124.590
3123.634    0.9508    0.9829
3123.652    0.9865    0.9721
3123.671    0.9892    0.9508
3123.689    0.9627    0.9243
3123.707    0.8943    0.8925
3123.726    0.8474    0.8412
3123.744    0.7907    0.7605
3123.763    0.7032    0.6634
3123.781    0.6393    0.6259
3123.799    0.6663    0.6838
3123.818    0.7357    0.8059
3123.836    0.8132    0.9034
3123.854    0.9160    0.9462
3123.873    0.9154    0.9285
3123.891    0.8035    0.8429
3123.910    0.6513    0.6727
3123.928    0.4696    0.4734
3123.946    0.3092    0.3162
3123.965    0.2637    0.2664
3123.983    0.3515    0.3392
3124.002    0.4878    0.4998
3124.020    0.6901    0.6631
3124.038    0.8204    0.7651
3124.057    0.7759    0.7527
3124.075    0.6558    0.6448
3124.093    0.5399    0.5428
3124.112    0.5540    0.5530
3124.130    0.6820    0.6756
3124.149    0.8076    0.8258
3124.167    0.8817    0.9156
3124.185    0.9537    0.9489
3124.204    0.9629    0.9499
3124.222    0.9838    0.9391
3124.240    0.9565    0.9238
3124.259    0.9103    0.9068
3124.277    0.8827    0.8976
3124.296    0.8884    0.9039
3124.314    0.9179    0.9215
3124.332    0.9402    0.9393
3124.351    0.9638    0.9497
3124.369    0.9736    0.9521
3124.387    1.0051    0.9521
3124.406    0.9752    0.9519
3124.424    0.9741    0.9430
3124.443    0.9241    0.9059
3124.461    0.8360    0.8346
3124.479    0.7456    0.7558
3124.498    0.6982    0.7256
3124.516    0.7775    0.7700
3124.534    0.8523    0.8420
3124.553    0.8541    0.8851
3124.571    0.8397    0.8718
3124.590    0.7729    0.8102
# 007585  54  3123.621  3124.595
3123.621    0.9047    0.9854
3123.639    1.0285    0.9797
3123.658    1.0144    0.9641
3123.676    0.9563    0.9408
3123.694    0.9322    0.9133
3123.713    0.8662    0.8764
3123.731    0.8093    0.8143
3123.750    0.7107    0.7099
3123.768    0.6555    0.6209
3123.786    0.6375    0.6189
3123.805    0.6800    0.7243
3123.823    0.7770    0.8506
3123.841    0.8638    0.9320
3123.860    0.9158    0.9537
3123.878    0.9215    0.9156
3123.897    0.8002    0.7985
3123.915    0.6209    0.6160
3123.933    0.3994    0.4207
3123.952    0.2930    0.2951
3123.970    0.3066    0.3024
3123.989    0.4278    0.4260
3124.007    0.6131    0.5932
3124.025    0.7777    0.7376
3124.044    0.8255    0.7949
3124.062    0.7570    0.7301
3124.080    0.6100    0.6021
3124.099    0.5222    0.5314
3124.117    0.5979    0.6003
3124.136    0.7449    0.7565
3124.154    0.8704    0.8802
3124.172    0.9378    0.9404
3124.191    0.9596    0.9539
3124.209    0.9663    0.9456
3124.227    0.9417    0.9290
3124.246    0.9145    0.9055
3124.264    0.8960    0.8847
3124.283    0.8870    0.8786
3124.301    0.8923    0.8935
3124.319    0.9074    0.9183
3124.338    0.9499    0.9395
3124.356    0.9770    0.9482
3124.375    0.9991    0.9499
3124.393    0.9892    0.9504
3124.411    0.9554    0.9493
3124.430    0.9419    0.9324
3124.448    0.8913    0.8823
3124.466    0.8104    0.7997
3124.485    0.7148    0.7279
3124.503    0.7403    0.7325
3124.522    0.7985    0.8039
3124.540    0.8449    0.8698
3124.558    0.8553    0.8890
3124.577    0.8262    0.8545
3124.595    0.7430    0.7887
# 007902  53  3123.634  3124.590
3123.634    0.9945    0.9766
3123.653    1.0426    0.9576
3123.671    0.9579    0.9279
3123.690    0.8780    0.8898
3123.708    0.8439    0.8472
3123.726    0.7920    0.7805
3123.745    0.7188    0.6720
3123.763    0.6125    0.5762
3123.781    0.5702    0.5670
3123.800    0.6474    0.6747
3123.818    0.7042    0.8147
3123.837    0.7991    0.9150
3123.855    0.8904    0.9408
3123.873    0.8966    0.8995
3123.892    0.7807    0.7709
3123.910    0.5499    0.5757
3123.928    0.3430    0.3696
3123.947    0.2372    0.2307
3123.965    0.2153    0.2185
3123.984    0.3267    0.3232
3124.002    0.5133    0.4905
3124.020    0.7011    0.6557
3124.039    0.8070    0.7406
3124.057    0.7206    0.6890
3124.075    0.5446    0.5553
3124.094    0.4493    0.4656
3124.112    0.5037    0.5237
3124.131    0.6598    0.6910
3124.149    0.8035    0.8393
3124.167    0.8648    0.9194
3124.186    0.9361    0.9417
3124.204    0.9714    0.9352
3124.223    0.9676    0.9196
3124.241    0.9369    0.9024
3124.259    0.9118    0.8876
3124.278    0.8638    0.8839
3124.296    0.9120    0.8968
3124.314    0.9175    0.9181
3124.333    0.9303    0.9358
3124.351    0.9784    0.9423
3124.370    0.9705    0.9425
3124.388    0.9689    0.9430
3124.406    0.9892    0.9423
3124.425    0.9629    0.9247
3124.443    0.8566    0.8676
3124.461    0.7518    0.7693
3124.480    0.7052    0.6770
3124.498    0.7129    0.6722
3124.517    0.7672    0.7540
3124.535    0.8134    0.8387
3124.553    0.8375    0.8688
3124.572    0.7878    0.8285
3124.590    0.6861    0.7434
# 007918  53  3123.634  3124.590
3123.634    0.9318    0.9854
3123.653    0.9949    0.9754
3123.671    0.9979    0.9574
3123.690    0.9592    0.9315
3123.708    0.8993    0.9039
3123.726    0.8594    0.8646
3123.745    0.7898    0.7925
3123.763    0.7193    0.7063
3123.781    0.6906    0.6598
3123.800    0.7037    0.7060
3123.818    0.7623    0.8119
3123.837    0.8314    0.9116
3123.855    0.9003    0.9557
3123.873    0.9339    0.9480
3123.892    0.8910    0.8758
3123.910    0.7399    0.7327
3123.929    0.5295    0.5297
3123.947    0.3558    0.3656
3123.965    0.3002    0.3032
3123.984    0.3637    0.3674
3124.002    0.5331    0.5118
3124.020    0.6994    0.6724
3124.039    0.7925    0.7856
3124.057    0.7991    0.7880
3124.076    0.6978    0.6860
3124.094    0.5852    0.5809
3124.112    0.5721    0.5748
3124.131    0.6868    0.6899
3124.149    0.8406    0.8279
3124.167    0.9122    0.9194
3124.186    0.9441    0.9557
3124.204    0.9672    0.9568
3124.223    0.9661    0.9436
3124.241    0.9548    0.9230
3124.259    0.9256    0.8987
3124.278    0.8989    0.8808
3124.296    0.8780    0.8841
3124.315    0.8970    0.9072
3124.333    0.9262    0.9322
3124.351    0.9618    0.9484
3124.370    0.9806    0.9546
3124.388    0.9775    0.9559
3124.406    0.9820    0.9565
3124.425    0.9795    0.9508
3124.443    0.9285    0.9234
3124.462    0.8500    0.8576
3124.480    0.7739    0.7816
3124.498    0.7446    0.7463
3124.517    0.7811    0.7838
3124.535    0.8381    0.8523
3124.553    0.8710    0.8966
3124.572    0.8513    0.8910
3124.590    0.8054    0.8426
# 008486  53  3123.635  3124.590
3123.635    0.9467    0.9865
3123.653    0.9963    0.9779
3123.672    1.0079    0.9598
3123.690    0.9219    0.9369
3123.708    0.8919    0.9116
3123.727    0.8800    0.8712
3123.745    0.8019    0.7985
3123.763    0.7076    0.7029
3123.782    0.6720    0.6506
3123.800    0.7057    0.7032
3123.819    0.7741    0.8251
3123.837    0.8549    0.9200
3123.855    0.9171    0.9609
3123.874    0.9590    0.9506
3123.892    0.8943    0.8813
3123.910    0.7463    0.7345
3123.929    0.5150    0.5220
3123.947    0.3476    0.3523
3123.966    0.2973    0.2946
3123.984    0.3654    0.3701
3124.002    0.5300    0.5266
3124.021    0.7218    0.7031
3124.039    0.8310    0.8100
3124.058    0.8247    0.8061
3124.076    0.7049    0.6992
3124.094    0.5793    0.5871
3124.113    0.5944    0.5886
3124.131    0.7193    0.7089
3124.149    0.8486    0.8474
3124.168    0.9434    0.9343
3124.186    0.9727    0.9605
3124.205    0.9829    0.9592
3124.223    0.9517    0.9480
3124.241    0.9408    0.9318
3124.260    0.9361    0.9110
3124.278    0.8995    0.8976
3124.296    0.9028    0.9018
3124.315    0.8993    0.9224
3124.333    0.9294    0.9430
3124.352    0.9590    0.9552
3124.370    0.9721    0.9581
3124.388    0.9938    0.9581
3124.407    1.0067    0.9590
3124.425    0.9663    0.9550
3124.443    0.9376    0.9307
3124.462    0.8559    0.8680
3124.480    0.7721    0.7930
3124.499    0.7642    0.7598
3124.517    0.8008    0.8004
3124.535    0.8476    0.8682
3124.554    0.8991    0.9084
3124.572    0.8782    0.8980
3124.590    0.8015    0.8474
# 009172  53  3123.634  3124.590
3123.634    0.9358    0.9730
3123.653    0.9890    0.9583
3123.671    0.9683    0.9367
3123.690    0.9348    0.9041
3123.708    0.8582    0.8602
3123.726    0.7974    0.8013
3123.745    0.7652    0.7323
3123.763    0.7068    0.6861
3123.782    0.6872    0.6871
3123.800    0.7327    0.7389
3123.818    0.7702    0.8149
3123.837    0.8247    0.8798
3123.855    0.8636    0.8972
3123.873    0.8418    0.8580
3123.892    0.7487    0.7547
3123.910    0.6060    0.6170
3123.929    0.4626    0.4720
3123.947    0.3842    0.3835
3123.965    0.3749    0.3734
3123.984    0.4417    0.4448
3124.002    0.5695    0.5548
3124.020    0.6831    0.6552
3124.039    0.7165    0.7055
3124.057    0.7129    0.6893
3124.076    0.6371    0.6396
3124.094    0.6187    0.6157
3124.112    0.6323    0.6489
3124.131    0.7163    0.7355
3124.149    0.8194    0.8272
3124.167    0.8968    0.8947
3124.186    0.9348    0.9294
3124.204    0.9309    0.9352
3124.223    0.9339    0.9256
3124.241    0.9139    0.9112
3124.259    0.8985    0.8991
3124.278    0.8978    0.8956
3124.296    0.9041    0.9028
3124.315    0.9082    0.9177
3124.333    0.9298    0.9320
3124.351    0.9543    0.9419
3124.370    0.9687    0.9467
3124.388    0.9752    0.9456
3124.406    0.9727    0.9363
3124.425    0.9268    0.9112
3124.443    0.8734    0.8696
3124.462    0.8158    0.8166
3124.480    0.7757    0.7798
3124.498    0.7727    0.7750
3124.517    0.8119    0.8020
3124.535    0.8358    0.8344
3124.553    0.8314    0.8480
3124.572    0.8110    0.8299
3124.590    0.7598    0.7912
# 009349  53  3123.634  3124.590
3123.634    0.9719    0.9804
3123.653    1.0118    0.9654
3123.671    0.9410    0.9412
3123.689    0.8997    0.9120
3123.708    0.8825    0.8742
3123.726    0.8241    0.8164
3123.745    0.7393    0.7214
3123.763    0.6673    0.6352
3123.781    0.6295    0.6214
3123.800    0.6751    0.7101
3123.818    0.7818    0.8320
3123.836    0.8533    0.9202
3123.855    0.9266    0.9499
3123.873    0.9078    0.9166
3123.892    0.7896    0.8043
3123.910    0.6263    0.6260
3123.928    0.4154    0.4287
3123.947    0.2726    0.2891
3123.965    0.2883    0.2749
3123.983    0.3793    0.3709
3124.002    0.5293    0.5401
3124.020    0.7125    0.6942
3124.039    0.8224    0.7727
3124.057    0.7644    0.7288
3124.075    0.6183    0.6098
3124.094    0.5294    0.5257
3124.112    0.5679    0.5727
3124.130    0.7037    0.7120
3124.149    0.8321    0.8547
3124.167    0.9020    0.9292
3124.186    0.9300    0.9517
3124.204    0.9537    0.9467
3124.222    0.9546    0.9315
3124.241    0.9324    0.9097
3124.259    0.9158    0.8896
3124.278    0.8970    0.8815
3124.296    0.8956    0.8931
3124.314    0.9253    0.9164
3124.333    0.9554    0.9380
3124.351    0.9524    0.9482
3124.369    0.9784    0.9508
3124.388    0.9820    0.9517
3124.406    0.9661    0.9508
3124.425    0.9499    0.9358
3124.443    0.8950    0.8890
3124.461    0.7965    0.8078
3124.480    0.7194    0.7296
3124.498    0.7147    0.7218
3124.516    0.7775    0.7827
3124.535    0.8480    0.8586
3124.553    0.8523    0.8872
3124.572    0.8318    0.8578
3124.590    0.7797    0.7898
# 009519  54  3123.620  3124.594
3123.620    0.8494    0.9641
3123.639    0.9064    0.9513
3123.657    0.9371    0.9322
3123.675    0.9072    0.9057
3123.694    0.8792    0.8710
3123.712    0.8555    0.8346
3123.731    0.8232    0.7995
3123.749    0.7973    0.7766
3123.767    0.7575    0.7698
3123.786    0.7647    0.7807
3123.804    0.7896    0.8020
3123.822    0.8046    0.8219
3123.841    0.8287    0.8270
3123.859    0.8185    0.8067
3123.878    0.7537    0.7572
3123.896    0.6893    0.6917
3123.914    0.6310    0.6230
3123.933    0.5601    0.5660
3123.951    0.5365    0.5401
3123.969    0.5569    0.5450
3123.988    0.5824    0.5752
3124.006    0.6118    0.6124
3124.025    0.6670    0.6454
3124.043    0.6781    0.6636
3124.061    0.6769    0.6727
3124.080    0.6958    0.6834
3124.098    0.7083    0.7045
3124.116    0.7355    0.7401
3124.135    0.7663    0.7887
3124.153    0.8283    0.8352
3124.172    0.9028    0.8746
3124.190    0.9279    0.8978
3124.208    0.9277    0.9074
3124.227    0.9256    0.9070
3124.245    0.9330    0.9028
3124.264    0.8958    0.8999
3124.282    0.9333    0.9014
3124.300    0.9253    0.9072
3124.319    0.9268    0.9162
3124.337    0.9669    0.9245
3124.355    0.9502    0.9292
3124.374    0.9441    0.9275
3124.392    0.9192    0.9175
3124.411    0.9190    0.8980
3124.429    0.8863    0.8734
3124.447    0.8664    0.8474
3124.466    0.8215    0.8251
3124.484    0.8173    0.8134
3124.502    0.7900    0.8117
3124.521    0.7840    0.8170
3124.539    0.8115    0.8224
3124.558    0.7851    0.8234
3124.576    0.7560    0.8185
3124.594    0.7595    0.8108
# 009829  54  3123.621  3124.595
3123.621    0.8884    0.9865
3123.640    1.0137    0.9766
3123.658    1.0088    0.9548
3123.676    0.9563    0.9228
3123.695    0.9093    0.8863
3123.713    0.8584    0.8470
3123.731    0.7869    0.7842
3123.750    0.7183    0.6894
3123.768    0.6485    0.6282
3123.787    0.6613    0.6660
3123.805    0.7381    0.7811
3123.823    0.8243    0.8915
3123.842    0.9009    0.9486
3123.860    0.9204    0.9441
3123.878    0.8746    0.8746
3123.897    0.7010    0.7088
3123.915    0.4758    0.4881
3123.934    0.2805    0.2815
3123.952    0.1914    0.1907
3123.970    0.2206    0.2213
3123.989    0.3617    0.3627
3124.007    0.5687    0.5513
3124.025    0.7542    0.7171
3124.044    0.8181    0.7809
3124.062    0.7228    0.7071
3124.081    0.5634    0.5719
3124.099    0.5195    0.5303
3124.117    0.6182    0.6269
3124.136    0.7577    0.7903
3124.154    0.8726    0.9020
3124.172    0.9238    0.9473
3124.191    0.9417    0.9515
3124.209    0.9692    0.9421
3124.228    0.9766    0.9322
3124.246    0.9645    0.9243
3124.264    0.9502    0.9192
3124.283    0.9337    0.9228
3124.301    0.9154    0.9356
3124.320    0.9363    0.9499
3124.338    0.9685    0.9565
3124.356    0.9634    0.9570
3124.375    0.9861    0.9563
3124.393    0.9768    0.9585
3124.411    0.9632    0.9592
3124.430    0.9574    0.9421
3124.448    0.8810    0.8915
3124.467    0.8337    0.8091
3124.485    0.7652    0.7588
3124.503    0.8017    0.7816
3124.522    0.8596    0.8549
3124.540    0.8964    0.9034
3124.558    0.8692    0.8966
3124.577    0.7901    0.8257
3124.595    0.6806    0.7204
# 010321  54  3123.621  3124.595
3123.621    0.9181    0.9813
3123.639    0.9811    0.9723
3123.658    0.9906    0.9532
3123.676    0.9561    0.9270
3123.694    0.9084    0.8939
3123.713    0.8527    0.8424
3123.731    0.7644    0.7668
3123.750    0.6896    0.6720
3123.768    0.6386    0.6189
3123.786    0.6628    0.6471
3123.805    0.6969    0.7511
3123.823    0.7940    0.8570
3123.842    0.8712    0.9219
3123.860    0.9091    0.9213
3123.878    0.8658    0.8539
3123.897    0.7052    0.7081
3123.915    0.5206    0.5255
3123.933    0.3539    0.3620
3123.952    0.2797    0.2800
3123.970    0.3110    0.3141
3123.989    0.4554    0.4434
3124.007    0.6217    0.5974
3124.025    0.7391    0.7143
3124.044    0.7574    0.7403
3124.062    0.6827    0.6711
3124.080    0.5792    0.5792
3124.099    0.5589    0.5572
3124.117    0.6272    0.6393
3124.136    0.7534    0.7755
3124.154    0.8634    0.8792
3124.172    0.9221    0.9311
3124.191    0.9517    0.9438
3124.209    0.9469    0.9371
3124.227    0.9243    0.9234
3124.246    0.9209    0.9080
3124.264    0.9105    0.8983
3124.283    0.9095    0.9003
3124.301    0.9026    0.9137
3124.319    0.9162    0.9303
3124.338    0.9734    0.9428
3124.356    0.9716    0.9475
3124.374    0.9806    0.9484
3124.393    0.9799    0.9475
3124.411    0.9678    0.9395
3124.430    0.9219    0.9091
3124.448    0.8468    0.8507
3124.466    0.7771    0.7798
3124.485    0.7382    0.7371
3124.503    0.7554    0.7563
3124.522    0.8217    0.8164
3124.540    0.8555    0.8612
3124.558    0.8366    0.8620
3124.577    0.7807    0.8145
3124.595    0.7112    0.7480
# 011728  53  3123.635  3124.590
3123.635    0.9425    0.9824
3123.653    1.0155    0.9710
3123.671    0.9790    0.9493
3123.690    0.9196    0.9190
3123.708    0.9001    0.8857
3123.726    0.8447    0.8358
3123.745    0.7343    0.7422
3123.763    0.6434    0.6334
3123.782    0.6048    0.5812
3123.800    0.6509    0.6470
3123.818    0.7293    0.7805
3123.837    0.7960    0.8995
3123.855    0.8882    0.9484
3123.873    0.9354    0.9365
3123.892    0.8632    0.8506
3123.910    0.6902    0.6888
3123.929    0.4672    0.4710
3123.947    0.2954    0.3063
3123.965    0.2525    0.2522
3123.984    0.3261    0.3265
3124.002    0.4920    0.4808
3124.020    0.6728    0.6509
3124.039    0.8106    0.7665
3124.057    0.7907    0.7572
3124.076    0.6308    0.6345
3124.094    0.5162    0.5204
3124.112    0.5320    0.5260
3124.131    0.6497    0.6642
3124.149    0.7987    0.8177
3124.167    0.9135    0.9141
3124.186    0.9380    0.9493
3124.204    0.9565    0.9484
3124.223    0.9636    0.9343
3124.241    0.9506    0.9152
3124.259    0.9238    0.8941
3124.278    0.8904    0.8806
3124.296    0.8766    0.8870
3124.314    0.8966    0.9087
3124.333    0.9363    0.9326
3124.351    0.9572    0.9451
3124.370    0.9901    0.9486
3124.388    0.9667    0.9489
3124.406    0.9763    0.9493
3124.425    0.9393    0.9419
3124.443    0.9093    0.9072
3124.461    0.8346    0.8314
3124.480    0.7349    0.7369
3124.498    0.7057    0.7015
3124.517    0.7521    0.7535
3124.535    0.8316    0.8352
3124.553    0.8535    0.8827
3124.572    0.8343    0.8704
3124.590    0.7713    0.8102
# 012067  53  3123.634  3124.590
3123.634    0.9576    0.9804
3123.653    1.0209    0.9685
3123.671    0.9911    0.9462
3123.689    0.9378    0.9169
3123.708    0.9093    0.8819
3123.726    0.8381    0.8337
3123.744    0.7716    0.7487
3123.763    0.6703    0.6334
3123.781    0.6119    0.5739
3123.800    0.6122    0.6307
3123.818    0.6711    0.7628
3123.836    0.7795    0.8829
3123.855    0.8630    0.9445
3123.873    0.8968    0.9397
3123.892    0.8466    0.8642
3123.910    0.7053    0.7150
3123.928    0.4931    0.5164
3123.947    0.3357    0.3374
3123.965    0.2650    0.2732
3123.983    0.3260    0.3301
3124.002    0.5068    0.4811
3124.020    0.7093    0.6434
3124.039    0.8069    0.7560
3124.057    0.7784    0.7480
3124.075    0.6272    0.6342
3124.094    0.5149    0.5066
3124.112    0.4989    0.5028
3124.130    0.6167    0.6278
3124.149    0.7754    0.7962
3124.167    0.8804    0.9016
3124.186    0.9326    0.9428
3124.204    0.9177    0.9432
3124.222    0.9268    0.9266
3124.241    0.9307    0.8993
3124.259    0.8696    0.8692
3124.277    0.8664    0.8488
3124.296    0.8716    0.8533
3124.314    0.8746    0.8800
3124.333    0.9087    0.9126
3124.351    0.9703    0.9324
3124.369    0.9612    0.9395
3124.388    0.9849    0.9406
3124.406    0.9703    0.9408
3124.425    0.9849    0.9328
3124.443    0.8966    0.8962
3124.461    0.8035    0.8156
3124.480    0.7107    0.7120
3124.498    0.6621    0.6673
3124.516    0.7171    0.7120
3124.535    0.8076    0.8048
3124.553    0.8539    0.8622
3124.572    0.8232    0.8598
3124.590    0.7492    0.8085
# 014614  54  3123.621  3124.595
3123.621    0.8896    0.9863
3123.640    0.9745    0.9788
3123.658    1.0032    0.9618
3123.676    0.9763    0.9363
3123.695    0.9177    0.9049
3123.713    0.8861    0.8684
3123.731    0.8207    0.8108
3123.750    0.7305    0.7246
3123.768    0.6976    0.6618
3123.787    0.6861    0.6780
3123.805    0.7201    0.7707
3123.823    0.8207    0.8758
3123.842    0.8710    0.9419
3123.860    0.9262    0.9491
3123.879    0.8978    0.8919
3123.897    0.7797    0.7614
3123.915    0.5409    0.5682
3123.934    0.3632    0.3673
3123.952    0.2627    0.2615
3123.970    0.2793    0.2754
3123.989    0.3884    0.4010
3124.007    0.5907    0.5707
3124.026    0.7586    0.7253
3124.044    0.8171    0.7798
3124.062    0.7456    0.7218
3124.081    0.6084    0.6030
3124.099    0.5415    0.5536
3124.117    0.6203    0.6246
3124.136    0.7746    0.7711
3124.154    0.8712    0.8859
3124.173    0.9219    0.9436
3124.191    0.9454    0.9546
3124.209    0.9705    0.9469
3124.228    0.9692    0.9320
3124.246    0.9583    0.9154
3124.264    0.9043    0.9016
3124.283    0.9154    0.8999
3124.301    0.9292    0.9135
3124.320    0.9458    0.9343
3124.338    0.9581    0.9486
3124.356    0.9710    0.9543
3124.375    0.9734    0.9557
3124.393    0.9938    0.9568
3124.412    0.9721    0.9548
3124.430    0.9441    0.9373
3124.448    0.8941    0.8882
3124.467    0.7954    0.8091
3124.485    0.7463    0.7544
3124.503    0.7834    0.7644
3124.522    0.8289    0.8299
3124.540    0.8568    0.8855
3124.559    0.8539    0.8937
3124.577    0.8041    0.8484
3124.595    0.7347    0.7713
# 014623  54  3123.620  3124.594
3123.620    0.8867    0.9808
3123.638    0.9833    0.9741
3123.657    1.0007    0.9581
3123.675    0.9683    0.9352
3123.694    0.9141    0.9028
3123.712    0.8486    0.8578
3123.730    0.7910    0.7889
3123.749    0.7281    0.6982
3123.767    0.6662    0.6361
3123.785    0.6442    0.6427
3123.804    0.6944    0.7269
3123.822    0.7677    0.8308
3123.841    0.8472    0.9082
3123.859    0.9047    0.9256
3123.877    0.8704    0.8804
3123.896    0.7551    0.7631
3123.914    0.5977    0.6030
3123.932    0.4364    0.4443
3123.951    0.3440    0.3459
3123.969    0.3495    0.3546
3123.988    0.4680    0.4579
3124.006    0.6145    0.5942
3124.024    0.7391    0.7050
3124.043    0.7707    0.7394
3124.061    0.7006    0.6849
3124.079    0.5937    0.5976
3124.098    0.5719    0.5594
3124.116    0.6213    0.6182
3124.135    0.7283    0.7432
3124.153    0.8624    0.8537
3124.171    0.9061    0.9190
3124.190    0.9243    0.9419
3124.208    0.9380    0.9376
3124.226    0.9465    0.9213
3124.245    0.9493    0.8991
3124.263    0.9055    0.8823
3124.282    0.8730    0.8788
3124.300    0.8876    0.8917
3124.318    0.9095    0.9124
3124.337    0.9489    0.9320
3124.355    0.9745    0.9421
3124.373    0.9777    0.9456
3124.392    0.9870    0.9449
3124.410    0.9689    0.9369
3124.429    0.9322    0.9089
3124.447    0.8616    0.8545
3124.465    0.7603    0.7842
3124.484    0.7161    0.7327
3124.502    0.7327    0.7379
3124.520    0.7807    0.7874
3124.539    0.8310    0.8424
3124.557    0.8295    0.8600
3124.576    0.7900    0.8343
3124.594    0.7427    0.7852
# 015062  54  3123.621  3124.596
3123.621    0.8956    0.9883
3123.640    1.0060    0.9817
3123.658    1.0174    0.9661
3123.677    0.9739    0.9395
3123.695    0.9198    0.9108
3123.713    0.8740    0.8788
3123.732    0.8224    0.8278
3123.750    0.7677    0.7560
3123.769    0.7055    0.6949
3123.787    0.7249    0.7089
3123.805    0.7820    0.7945
3123.824    0.8155    0.8950
3123.842    0.8913    0.9486
3123.860    0.9526    0.9535
3123.879    0.9292    0.8991
3123.897    0.7626    0.7691
3123.916    0.5525    0.5560
3123.934    0.3447    0.3531
3123.952    0.2351    0.2362
3123.971    0.2497    0.2472
3123.989    0.3599    0.3691
3124.007    0.5678    0.5495
3124.026    0.7638    0.7251
3124.044    0.8117    0.8039
3124.063    0.7890    0.7595
3124.081    0.6470    0.6483
3124.099    0.5948    0.5875
3124.118    0.6468    0.6536
3124.136    0.7640    0.7867
3124.155    0.8672    0.9003
3124.173    0.9129    0.9486
3124.191    0.9550    0.9570
3124.210    1.0018    0.9497
3124.228    0.9770    0.9415
3124.246    0.9817    0.9341
3124.265    0.9607    0.9281
3124.283    0.9251    0.9290
3124.302    0.9281    0.9389
3124.320    0.9471    0.9513
3124.338    0.9752    0.9590
3124.357    0.9833    0.9607
3124.375    0.9714    0.9603
3124.393    0.9667    0.9616
3124.412    0.9609    0.9627
3124.430    0.9572    0.9526
3124.449    0.9124    0.9137
3124.467    0.8574    0.8509
3124.485    0.8026    0.7995
3124.504    0.7927    0.8057
3124.522    0.8612    0.8588
3124.540    0.8954    0.9059
3124.559    0.8772    0.9087
3124.577    0.8245    0.8588
3124.596    0.7540    0.7652
# 015442  53  3123.634  3124.590
3123.634    0.9415    0.9845
3123.653    1.0155    0.9730
3123.671    0.9822    0.9499
3123.689    0.9475    0.9183
3123.708    0.9171    0.8825
3123.726    0.8320    0.8402
3123.744    0.7695    0.7711
3123.763    0.7081    0.6766
3123.781    0.6480    0.6286
3123.800    0.6716    0.6830
3123.818    0.7556    0.8006
3123.836    0.8295    0.9022
3123.855    0.9166    0.9489
3123.873    0.9177    0.9354
3123.891    0.8484    0.8551
3123.910    0.6781    0.6803
3123.928    0.4577    0.4624
3123.947    0.2718    0.2718
3123.965    0.1968    0.2014
3123.983    0.2510    0.2519
3124.002    0.4103    0.4071
3124.020    0.6183    0.5935
3124.038    0.7637    0.7396
3124.057    0.7814    0.7727
3124.075    0.6751    0.6789
3124.094    0.5406    0.5494
3124.112    0.5292    0.5327
3124.130    0.6452    0.6473
3124.149    0.7851    0.8089
3124.167    0.8841    0.9095
3124.186    0.9053    0.9473
3124.204    0.9649    0.9473
3124.222    0.9815    0.9373
3124.241    0.9734    0.9273
3124.259    0.9570    0.9188
3124.277    0.9108    0.9139
3124.296    0.9018    0.9190
3124.314    0.9190    0.9326
3124.333    0.9363    0.9467
3124.351    0.9581    0.9528
3124.369    0.9647    0.9528
3124.388    0.9694    0.9526
3124.406    0.9781    0.9548
3124.424    0.9548    0.9528
3124.443    0.9294    0.9279
3124.461    0.8664    0.8660
3124.480    0.7809    0.7782
3124.498    0.7502    0.7359
3124.516    0.7854    0.7720
3124.535    0.8622    0.8506
3124.553    0.8904    0.8952
3124.571    0.8418    0.8808
3124.590    0.7773    0.8045
# 016405  54  3123.621  3124.595
3123.621    0.9456    0.9790
3123.639    0.9993    0.9683
3123.658    0.9656    0.9445
3123.676    0.9482    0.9131
3123.694    0.8884    0.8770
3123.713    0.8168    0.8236
3123.731    0.7208    0.7369
3123.750    0.6194    0.6162
3123.768    0.5788    0.5435
3123.786    0.5961    0.5800
3123.805    0.6753    0.7171
3123.823    0.7244    0.8517
3123.841    0.8276    0.9290
3123.860    0.8788    0.9373
3123.878    0.8813    0.8756
3123.897    0.7293    0.7288
3123.915    0.5414    0.5354
3123.933    0.3594    0.3591
3123.952    0.2576    0.2719
3123.970    0.3108    0.3097
3123.988    0.4567    0.4373
3124.007    0.6353    0.6055
3124.025    0.7797    0.7229
3124.044    0.7658    0.7338
3124.062    0.6557    0.6315
3124.080    0.5130    0.5058
3124.099    0.4821    0.4789
3124.117    0.5972    0.5891
3124.135    0.7542    0.7520
3124.154    0.8700    0.8804
3124.172    0.9270    0.9333
3124.191    0.9181    0.9399
3124.209    0.9328    0.9234
3124.227    0.9266    0.8947
3124.246    0.8874    0.8580
3124.264    0.8600    0.8318
3124.283    0.8387    0.8320
3124.301    0.8562    0.8592
3124.319    0.8976    0.8952
3124.338    0.9376    0.9226
3124.356    0.9565    0.9337
3124.374    0.9745    0.9363
3124.393    0.9881    0.9369
3124.411    0.9732    0.9303
3124.430    0.9034    0.8941
3124.448    0.8140    0.8141
3124.466    0.6931    0.7104
3124.485    0.6112    0.6485
3124.503    0.6812    0.6825
3124.521    0.7797    0.7716
3124.540    0.8329    0.8453
3124.558    0.8187    0.8549
3124.577    0.7704    0.8080
3124.595    0.6890    0.7393
# 017336  54  3123.621  3124.595
3123.621    0.8714    0.9847
3123.640    0.9565    0.9759
3123.658    1.0002    0.9561
3123.676    0.9579    0.9266
3123.695    0.9275    0.8921
3123.713    0.8792    0.8535
3123.731    0.8111    0.7918
3123.750    0.7291    0.6984
3123.768    0.6525    0.6345
3123.787    0.6563    0.6640
3123.805    0.7352    0.7730
3123.823    0.8241    0.8831
3123.842    0.8843    0.9434
3123.860    0.9112    0.9425
3123.878    0.9028    0.8794
3123.897    0.7439    0.7251
3123.915    0.5086    0.5135
3123.934    0.2897    0.3072
3123.952    0.2129    0.2105
3123.970    0.2443    0.2367
3123.989    0.3726    0.3748
3124.007    0.5642    0.5574
3124.025    0.7125    0.7148
3124.044    0.8045    0.7711
3124.062    0.7178    0.6923
3124.081    0.5539    0.5518
3124.099    0.4948    0.5043
3124.117    0.6008    0.5988
3124.136    0.7473    0.7679
3124.154    0.8678    0.8882
3124.173    0.9158    0.9415
3124.191    0.9579    0.9475
3124.209    0.9721    0.9386
3124.228    0.9674    0.9273
3124.246    0.9656    0.9166
3124.264    0.9290    0.9089
3124.283    0.8937    0.9108
3124.301    0.8853    0.9238
3124.320    0.9114    0.9402
3124.338    0.9643    0.9493
3124.356    0.9938    0.9506
3124.375    0.9883    0.9499
3124.393    1.0030    0.9510
3124.411    0.9968    0.9502
3124.430    0.9618    0.9296
3124.448    0.8849    0.8716
3124.467    0.7624    0.7777
3124.485    0.7091    0.7173
3124.503    0.7612    0.7381
3124.522    0.8080    0.8196
3124.540    0.8740    0.8802
3124.558    0.8391    0.8831
3124.577    0.7798    0.8222
3124.595    0.6700    0.7276
# 018261  54  3123.620  3124.594
3123.620    0.9185    0.9847
3123.638    1.0123    0.9759
3123.657    1.0219    0.9572
3123.675    0.9484    0.9322
3123.694    0.8970    0.9016
3123.712    0.8502    0.8624
3123.730    0.8089    0.8009
3123.749    0.7468    0.7196
3123.767    0.7011    0.6741
3123.786    0.7052    0.7083
3123.804    0.7558    0.8022
3123.822    0.8207    0.8952
3123.841    0.8919    0.9471
3123.859    0.9224    0.9432
3123.877    0.8837    0.8798
3123.896    0.7386    0.7369
3123.914    0.5372    0.5495
3123.933    0.3652    0.3707
3123.951    0.2934    0.2936
3123.969    0.3331    0.3332
3123.988    0.4699    0.4715
3124.006    0.6596    0.6326
3124.024    0.7974    0.7539
3124.043    0.7925    0.7805
3124.061    0.7137    0.7055
3124.080    0.6090    0.6001
3124.098    0.5670    0.5797
3124.116    0.6571    0.6671
3124.135    0.8110    0.8056
3124.153    0.8872    0.9030
3124.171    0.9337    0.9462
3124.190    0.9592    0.9528
3124.208    0.9528    0.9423
3124.227    0.9519    0.9241
3124.245    0.9277    0.9039
3124.263    0.9194    0.8888
3124.282    0.8815    0.8894
3124.300    0.9110    0.9064
3124.318    0.9292    0.9285
3124.337    0.9535    0.9454
3124.355    0.9701    0.9519
3124.374    0.9736    0.9539
3124.392    0.9730    0.9548
3124.410    0.9612    0.9502
3124.429    0.9345    0.9245
3124.447    0.8690    0.8682
3124.465    0.7840    0.7952
3124.484    0.7612    0.7511
3124.502    0.7798    0.7741
3124.521    0.8366    0.8397
3124.539    0.8654    0.8857
3124.557    0.8470    0.8853
3124.576    0.8039    0.8356
3124.594    0.7528    0.7658
# 019793  54  3123.621  3124.595
3123.621    0.8796    0.9741
3123.639    0.9565    0.9641
3123.657    0.9815    0.9467
3123.676    0.9399    0.9185
3123.694    0.8686    0.8794
3123.712    0.8215    0.8262
3123.731    0.7652    0.7605
3123.749    0.7042    0.7053
3123.768    0.7003    0.6795
3123.786    0.7186    0.6992
3123.804    0.7285    0.7546
3123.823    0.7930    0.8230
3123.841    0.8381    0.8664
3123.859    0.8431    0.8670
3123.878    0.7872    0.8138
3123.896    0.7193    0.7208
3123.915    0.6202    0.6041
3123.933    0.5106    0.5112
3123.951    0.4551    0.4667
3123.970    0.4823    0.4851
3123.988    0.5694    0.5506
3124.007    0.6387    0.6337
3124.025    0.7124    0.6898
3124.043    0.7278    0.7045
3124.062    0.7079    0.6841
3124.080    0.6693    0.6615
3124.098    0.6642    0.6671
3124.117    0.7010    0.7153
3124.135    0.7823    0.7858
3124.154    0.8553    0.8578
3124.172    0.9386    0.9043
3124.190    0.9456    0.9247
3124.209    0.9535    0.9234
3124.227    0.9228    0.9101
3124.245    0.8968    0.8939
3124.264    0.9047    0.8829
3124.282    0.8782    0.8829
3124.301    0.9068    0.8941
3124.319    0.9215    0.9105
3124.337    0.9352    0.9262
3124.356    0.9836    0.9376
3124.374    0.9652    0.9412
3124.392    0.9473    0.9365
3124.411    0.9510    0.9194
3124.429    0.9084    0.8904
3124.448    0.8383    0.8502
3124.466    0.8019    0.8149
3124.484    0.7929    0.7963
3124.503    0.7925    0.8013
3124.521    0.7903    0.8211
3124.539    0.8117    0.8397
3124.558    0.8179    0.8429
3124.576    0.7956    0.8283
3124.595    0.7631    0.8045
# 019911  54  3123.621  3124.595
3123.621    0.8954    0.9838
3123.639    0.9607    0.9772
3123.658    0.9743    0.9638
3123.676    0.9752    0.9451
3123.695    0.9445    0.9183
3123.713    0.9103    0.8831
3123.731    0.8236    0.8352
3123.750    0.7932    0.7816
3123.768    0.7560    0.7521
3123.786    0.7761    0.7652
3123.805    0.8087    0.8205
3123.823    0.8453    0.8831
3123.842    0.9126    0.9251
3123.860    0.9064    0.9217
3123.878    0.8650    0.8662
3123.897    0.7665    0.7492
3123.915    0.5994    0.6033
3123.933    0.4624    0.4673
3123.952    0.3893    0.3902
3123.970    0.4047    0.4075
3123.989    0.5102    0.5056
3124.007    0.6452    0.6273
3124.025    0.7435    0.7238
3124.044    0.7640    0.7579
3124.062    0.7238    0.7268
3124.081    0.6787    0.6734
3124.099    0.6668    0.6608
3124.117    0.7063    0.7089
3124.136    0.7836    0.8000
3124.154    0.8527    0.8808
3124.172    0.9247    0.9309
3124.191    0.9612    0.9506
3124.209    0.9572    0.9493
3124.228    0.9482    0.9376
3124.246    0.9391    0.9243
3124.264    0.9277    0.9150
3124.283    0.9324    0.9145
3124.301    0.9262    0.9236
3124.319    0.9554    0.9371
3124.338    0.9634    0.9493
3124.356    0.9636    0.9561
3124.375    0.9636    0.9587
3124.393    0.9696    0.9572
3124.411    0.9777    0.9486
3124.430    0.9587    0.9258
3124.448    0.8964    0.8880
3124.466    0.8335    0.8453
3124.485    0.8221    0.8175
3124.503    0.8321    0.8230
3124.522    0.8509    0.8533
3124.540    0.8507    0.8796
3124.558    0.8393    0.8829
3124.577    0.8344    0.8566
3124.595    0.7818    0.8170
# 019925  53  3123.634  3124.590
3123.634    0.9643    0.9820
3123.653    1.0283    0.9705
3123.671    0.9829    0.9493
3123.689    0.9462    0.9211
3123.708    0.8839    0.8863
3123.726    0.8331    0.8370
3123.744    0.7420    0.7532
3123.763    0.6525    0.6451
3123.781    0.6227    0.5947
3123.800    0.6554    0.6546
3123.818    0.7327    0.7805
3123.836    0.8175    0.8910
3123.855    0.8947    0.9449
3123.873    0.9145    0.9341
3123.891    0.8582    0.8570
3123.910    0.7097    0.6937
3123.928    0.4742    0.4926
3123.947    0.3170    0.3186
3123.965    0.2613    0.2619
3123.983    0.3250    0.3249
3124.002    0.4803    0.4813
3124.020    0.6705    0.6479
3124.038    0.8020    0.7595
3124.057    0.7856    0.7581
3124.075    0.6383    0.6516
3124.094    0.5253    0.5354
3124.112    0.5341    0.5368
3124.130    0.6677    0.6567
3124.149    0.8035    0.8132
3124.167    0.8810    0.9095
3124.185    0.9177    0.9456
3124.204    0.9524    0.9467
3124.222    0.9748    0.9337
3124.241    0.9541    0.9141
3124.259    0.9279    0.8935
3124.277    0.8694    0.8804
3124.296    0.8584    0.8855
3124.314    0.8870    0.9061
3124.333    0.9112    0.9296
3124.351    0.9419    0.9428
3124.369    0.9692    0.9469
3124.388    0.9557    0.9475
3124.406    0.9605    0.9478
3124.424    0.9672    0.9408
3124.443    0.9247    0.9057
3124.461    0.8333    0.8333
3124.480    0.7540    0.7430
3124.498    0.7079    0.7071
3124.516    0.7553    0.7494
3124.535    0.8198    0.8304
3124.553    0.8796    0.8770
3124.571    0.8366    0.8684
3124.590    0.7881    0.8082
# 020441  53  3123.634  3124.589
3123.634    0.9743    0.9799
3123.652    1.0021    0.9676
3123.671    0.9824    0.9451
3123.689    0.9356    0.9179
3123.707    0.8660    0.8847
3123.726    0.8035    0.8279
3123.744    0.7444    0.7410
3123.762    0.6758    0.6489
3123.781    0.6615    0.6176
3123.799    0.6580    0.6860
3123.818    0.7318    0.8113
3123.836    0.8104    0.9070
3123.854    0.8964    0.9469
3123.873    0.9232    0.9258
3123.891    0.8364    0.8387
3123.909    0.6772    0.6830
3123.928    0.4774    0.4852
3123.946    0.3354    0.3443
3123.965    0.3078    0.3112
3123.983    0.4013    0.3932
3124.001    0.5520    0.5404
3124.020    0.7338    0.6937
3124.038    0.8253    0.7688
3124.056    0.7681    0.7357
3124.075    0.6153    0.6155
3124.093    0.5255    0.5255
3124.112    0.5560    0.5556
3124.130    0.6828    0.6868
3124.148    0.8202    0.8276
3124.167    0.8923    0.9183
3124.185    0.9393    0.9480
3124.203    0.9669    0.9465
3124.222    0.9579    0.9294
3124.240    0.9112    0.9049
3124.259    0.9126    0.8780
3124.277    0.8968    0.8650
3124.295    0.8728    0.8736
3124.314    0.8902    0.9001
3124.332    0.9232    0.9256
3124.350    0.9423    0.9408
3124.369    0.9658    0.9462
3124.387    0.9779    0.9471
3124.406    0.9790    0.9454
3124.424    0.9348    0.9320
3124.442    0.8943    0.8884
3124.461    0.8087    0.8046
3124.479    0.7091    0.7249
3124.497    0.7010    0.7031
3124.516    0.7516    0.7577
3124.534    0.8266    0.8327
3124.553    0.8572    0.8750
3124.571    0.8391    0.8622
3124.589    0.7616    0.8113
# 020719  54  3123.621  3124.595
3123.621    0.8730    0.9768
3123.639    0.9196    0.9685
3123.658    0.9541    0.9528
3123.676    0.9508    0.9307
3123.694    0.9150    0.8995
3123.713    0.8744    0.8551
3123.731    0.8274    0.8054
3123.750    0.7745    0.7589
3123.768    0.7461    0.7389
3123.786    0.7638    0.7539
3123.805    0.7661    0.8015
3123.823    0.8130    0.8545
3123.841    0.8764    0.8896
3123.860    0.8666    0.8863
3123.878    0.8310    0.8375
3123.897    0.7637    0.7437
3123.915    0.6278    0.6365
3123.933    0.5229    0.5438
3123.952    0.4945    0.4950
3123.970    0.5178    0.5091
3123.988    0.5804    0.5695
3124.007    0.6539    0.6492
3124.025    0.7153    0.7036
3124.044    0.7374    0.7168
3124.062    0.7148    0.6949
3124.080    0.6725    0.6691
3124.099    0.6871    0.6722
3124.117    0.7129    0.7163
3124.135    0.7896    0.7863
3124.154    0.8662    0.8596
3124.172    0.9110    0.9078
3124.191    0.9609    0.9303
3124.209    0.9799    0.9296
3124.227    0.9641    0.9164
3124.246    0.9350    0.8987
3124.264    0.9156    0.8872
3124.282    0.9005    0.8859
3124.301    0.8752    0.8964
3124.319    0.9198    0.9129
3124.338    0.9348    0.9298
3124.356    0.9669    0.9410
3124.374    0.9922    0.9454
3124.393    0.9656    0.9410
3124.411    0.9290    0.9258
3124.429    0.8796    0.8976
3124.448    0.8561    0.8574
3124.466    0.8141    0.8213
3124.485    0.7890    0.8009
3124.503    0.7907    0.8056
3124.521    0.7929    0.8268
3124.540    0.8175    0.8494
3124.558    0.8236    0.8564
3124.576    0.8097    0.8461
3124.595    0.7914    0.8255
# 020741  54  3123.621  3124.595
3123.621    0.9030    0.9820
3123.639    0.9719    0.9736
3123.657    0.9979    0.9572
3123.676    0.9565    0.9324
3123.694    0.8746    0.9018
3123.712    0.8511    0.8551
3123.731    0.7598    0.7741
3123.749    0.6811    0.6775
3123.768    0.6494    0.6107
3123.786    0.6415    0.6333
3123.804    0.7037    0.7316
3123.823    0.7596    0.8509
3123.841    0.8614    0.9228
3123.859    0.9177    0.9365
3123.878    0.8827    0.8841
3123.896    0.7729    0.7686
3123.915    0.5968    0.5965
3123.933    0.4297    0.4428
3123.951    0.3551    0.3635
3123.970    0.3976    0.3926
3123.988    0.5184    0.5040
3124.007    0.6667    0.6486
3124.025    0.8149    0.7475
3124.043    0.8093    0.7624
3124.062    0.6994    0.6869
3124.080    0.6065    0.5946
3124.098    0.5727    0.5699
3124.117    0.6530    0.6510
3124.135    0.7723    0.7773
3124.154    0.8684    0.8859
3124.172    0.9213    0.9373
3124.190    0.9517    0.9493
3124.209    0.9833    0.9384
3124.227    0.9557    0.9156
3124.245    0.9247    0.8874
3124.264    0.9103    0.8646
3124.282    0.8937    0.8622
3124.301    0.8906    0.8821
3124.319    0.9145    0.9097
3124.337    0.9447    0.9324
3124.356    0.9674    0.9447
3124.374    0.9701    0.9482
3124.392    0.9621    0.9480
3124.411    0.9543    0.9399
3124.429    0.9183    0.9129
3124.448    0.8466    0.8531
3124.466    0.7914    0.7827
3124.484    0.7244    0.7401
3124.503    0.7204    0.7570
3124.521    0.7878    0.8134
3124.539    0.8648    0.8630
3124.558    0.8525    0.8746
3124.576    0.7878    0.8463
3124.595    0.7423    0.7963
# 020752  53  3123.634  3124.590
3123.634    0.9087    0.9759
3123.652    0.9683    0.9654
3123.671    0.9936    0.9469
3123.689    0.9305    0.9215
3123.708    0.8644    0.8825
3123.726    0.8393    0.8316
3123.744    0.7943    0.7727
3123.763    0.7513    0.7231
3123.781    0.7104    0.7130
3123.799    0.7259    0.7480
3123.818    0.7993    0.8160
3123.836    0.8650    0.8772
3123.855    0.8784    0.9076
3123.873    0.8792    0.8888
3123.891    0.8168    0.8204
3123.910    0.7040    0.7066
3123.928    0.5868    0.5890
3123.946    0.4822    0.5014
3123.965    0.4812    0.4760
3123.983    0.5272    0.5201
3124.002    0.6174    0.6098
3124.020    0.7115    0.6918
3124.038    0.7546    0.7337
3124.057    0.7359    0.7204
3124.075    0.6868    0.6769
3124.093    0.6457    0.6467
3124.112    0.6607    0.6667
3124.130    0.7249    0.7340
3124.149    0.8089    0.8230
3124.167    0.8742    0.8910
3124.185    0.9204    0.9285
3124.204    0.9471    0.9382
3124.222    0.9389    0.9285
3124.241    0.9275    0.9089
3124.259    0.9012    0.8908
3124.277    0.8987    0.8815
3124.296    0.9076    0.8861
3124.314    0.9175    0.9016
3124.332    0.9290    0.9204
3124.351    0.9367    0.9369
3124.369    0.9698    0.9458
3124.388    0.9590    0.9473
3124.406    0.9417    0.9397
3124.424    0.9183    0.9190
3124.443    0.8594    0.8794
3124.461    0.8333    0.8321
3124.479    0.7912    0.7930
3124.498    0.7991    0.7811
3124.516    0.7858    0.8004
3124.535    0.8402    0.8352
3124.553    0.8337    0.8578
3124.571    0.8354    0.8576
3124.590    0.8076    0.8362
# 021165  54  3123.621  3124.595
3123.621    0.9290    0.9874
3123.639    0.9817    0.9793
3123.657    0.9831    0.9605
3123.676    0.9515    0.9311
3123.694    0.8835    0.9007
3123.713    1.0483    0.8604
3123.731    1.4418    0.7923
3123.749    1.3317    0.6926
3123.768    1.0745    0.6179
3123.786    0.7223    0.6512
3123.804    0.7952    0.7704
3123.823    0.8414    0.8937
3123.841    0.8958    0.9524
3123.860    0.9495    0.9528
3123.878    0.9064    0.8902
3123.896    0.7369    0.7454
3123.915    0.5247    0.5213
3123.933    0.3296    0.3252
3123.951    0.2189    0.2307
3123.970    0.2805    0.2696
3123.988    0.4081    0.4107
3124.007    0.6122    0.6059
3124.025    0.7721    0.7581
3124.043    0.8145    0.8095
3124.062    0.7563    0.7323
3124.080    0.6270    0.6100
3124.099    0.5761    0.5711
3124.117    0.6569    0.6674
3124.135    0.8045    0.8119
3124.154    0.8989    0.9177
3124.172    0.9211    0.9552
3124.190    0.9799    0.9572
3124.209    0.9827    0.9462
3124.227    0.9465    0.9328
3124.246    0.9326    0.9166
3124.264    0.9089    0.9045
3124.282    0.8985    0.9055
3124.301    0.9158    0.9226
3124.319    0.9669    0.9421
3124.337    0.9561    0.9541
3124.356    0.9824    0.9576
3124.374    1.0093    0.9581
3124.393    1.0257    0.9603
3124.411    0.9629    0.9605
3124.429    0.9428    0.9458
3124.448    0.8802    0.8956
3124.466    0.8295    0.8222
3124.484    0.7565    0.7737
3124.503    0.7773    0.7969
3124.521    0.8459    0.8624
3124.540    0.9049    0.9103
3124.558    0.8714    0.9039
3124.576    0.8019    0.8459
3124.595    0.7468    0.7502
# 021172  53  3123.634  3124.589
3123.634    0.9397    0.9806
3123.652    0.9840    0.9649
3123.670    0.9817    0.9365
3123.689    0.9156    0.8978
3123.707    0.8443    0.8588
3123.726    0.7934    0.8022
3123.744    0.7293    0.7156
3123.762    0.6359    0.6196
3123.781    0.6058    0.5876
3123.799    0.6554    0.6670
3123.817    0.7497    0.8004
3123.836    0.8333    0.9089
3123.854    0.8906    0.9467
3123.873    0.9016    0.9177
3123.891    0.8323    0.8125
3123.909    0.6180    0.6265
3123.928    0.3857    0.3976
3123.946    0.2346    0.2397
3123.964    0.1994    0.1941
3123.983    0.2598    0.2696
3124.001    0.4380    0.4266
3124.020    0.6409    0.6176
3124.038    0.7918    0.7384
3124.056    0.7483    0.7343
3124.075    0.6368    0.6111
3124.093    0.5003    0.5003
3124.111    0.5156    0.5158
3124.130    0.6403    0.6630
3124.148    0.8091    0.8187
3124.167    0.8886    0.9160
3124.185    0.9609    0.9443
3124.203    0.9672    0.9406
3124.222    0.9550    0.9264
3124.240    0.9605    0.9118
3124.258    0.9185    0.8976
3124.277    0.8935    0.8910
3124.295    0.8867    0.8999
3124.314    0.9026    0.9209
3124.332    0.9371    0.9384
3124.350    0.9603    0.9465
3124.369    0.9820    0.9473
3124.387    0.9824    0.9478
3124.405    0.9845    0.9499
3124.424    0.9775    0.9428
3124.442    0.9039    0.9057
3124.461    0.8111    0.8207
3124.479    0.7173    0.7313
3124.497    0.7010    0.7024
3124.516    0.7654    0.7624
3124.534    0.8428    0.8451
3124.552    0.8486    0.8849
3124.571    0.8082    0.8551
3124.589    0.7305    0.7695
# 022203  54  3123.621  3124.595
3123.621    0.8792    0.9797
3123.639    0.9535    0.9716
3123.657    0.9945    0.9559
3123.676    0.9587    0.9313
3123.694    0.9020    0.8999
3123.712    0.8815    0.8549
3123.731    0.8134    0.7861
3123.749    0.7264    0.7119
3123.768    0.6939    0.6622
3123.786    0.6691    0.6773
3123.804    0.7130    0.7502
3123.823    0.8130    0.8455
3123.841    0.8433    0.9082
3123.859    0.8670    0.9200
3123.878    0.8604    0.8682
3123.896    0.7602    0.7582
3123.915    0.5843    0.5995
3123.933    0.4435    0.4570
3123.951    0.3714    0.3766
3123.970    0.3902    0.3902
3123.988    0.5030    0.4825
3124.007    0.6418    0.6121
3124.025    0.7057    0.7068
3124.043    0.7489    0.7316
3124.062    0.7321    0.6812
3124.080    0.6268    0.6116
3124.098    0.5840    0.5895
3124.117    0.6491    0.6506
3124.135    0.7420    0.7574
3124.154    0.8652    0.8618
3124.172    0.9095    0.9204
3124.190    0.9456    0.9406
3124.209    0.9592    0.9348
3124.227    0.9521    0.9156
3124.245    0.9270    0.8921
3124.264    0.9103    0.8734
3124.282    0.9053    0.8706
3124.301    0.8823    0.8855
3124.319    0.9196    0.9080
3124.337    0.9438    0.9283
3124.356    0.9530    0.9412
3124.374    0.9739    0.9460
3124.392    0.9665    0.9451
3124.411    0.9371    0.9348
3124.429    0.9143    0.9061
3124.448    0.8494    0.8513
3124.466    0.7856    0.7901
3124.484    0.7323    0.7513
3124.503    0.7420    0.7593
3124.521    0.7912    0.8028
3124.539    0.8153    0.8461
3124.558    0.8490    0.8600
3124.576    0.8162    0.8373
3124.595    0.7364    0.7930
# 023530  54  3123.621  3124.595
3123.621    0.8557    0.9845
3123.639    0.9929    0.9770
3123.658    1.0471    0.9535
3123.676    0.9917    0.9147
3123.695    0.9034    0.8668
3123.713    0.8517    0.8219
3123.731    0.7858    0.7621
3123.750    0.6992    0.6651
3123.768    0.6076    0.5794
3123.786    0.5864    0.5798
3123.805    0.6571    0.6958
3123.823    0.7480    0.8344
3123.842    0.8337    0.9245
3123.860    0.8910    0.9406
3123.878    0.8884    0.8896
3123.897    0.7337    0.7420
3123.915    0.5059    0.5235
3123.933    0.3046    0.3061
3123.952    0.1630    0.1699
3123.970    0.1566    0.1558
3123.989    0.2446    0.2503
3124.007    0.4373    0.4203
3124.025    0.6595    0.6114
3124.044    0.7338    0.7325
3124.062    0.6787    0.6982
3124.081    0.5614    0.5478
3124.099    0.4334    0.4487
3124.117    0.4961    0.5052
3124.136    0.6471    0.6849
3124.154    0.8207    0.8414
3124.172    0.8958    0.9211
3124.191    0.9568    0.9382
3124.209    0.9694    0.9283
3124.228    0.9865    0.9171
3124.246    0.9647    0.9118
3124.264    0.9376    0.9091
3124.283    0.9318    0.9116
3124.301    0.9108    0.9232
3124.319    0.9068    0.9380
3124.338    0.9530    0.9469
3124.356    0.9730    0.9469
3124.375    0.9587    0.9445
3124.393    0.9714    0.9465
3124.411    0.9761    0.9504
3124.430    0.9397    0.9404
3124.448    0.8939    0.8919
3124.466    0.8140    0.7967
3124.485    0.7170    0.7002
3124.503    0.7166    0.6944
3124.522    0.8041    0.7805
3124.540    0.8451    0.8646
3124.558    0.8406    0.8853
3124.577    0.7670    0.8228
3124.595    0.6707    0.7016
# 025002  54  3123.621  3124.595
3123.621    0.8861    0.9840
3123.639    0.9625    0.9770
3123.658    0.9901    0.9623
3123.676    0.9922    0.9417
3123.694    0.9339    0.9154
3123.713    0.8823    0.8766
3123.731    0.8494    0.8232
3123.750    0.7768    0.7577
3123.768    0.7125    0.7190
3123.786    0.7502    0.7342
3123.805    0.7831    0.8037
3123.823    0.8318    0.8802
3123.842    0.8997    0.9307
3123.860    0.9179    0.9303
3123.878    0.8541    0.8736
3123.897    0.7389    0.7473
3123.915    0.5867    0.5838
3123.933    0.4185    0.4291
3123.952    0.3385    0.3415
3123.970    0.3675    0.3621
3123.989    0.4754    0.4748
3124.007    0.6209    0.6148
3124.025    0.7403    0.7251
3124.044    0.7791    0.7595
3124.062    0.7283    0.7109
3124.080    0.6457    0.6361
3124.099    0.6030    0.6104
3124.117    0.6710    0.6703
3124.136    0.7814    0.7838
3124.154    0.8758    0.8790
3124.172    0.9150    0.9328
3124.191    0.9605    0.9508
3124.209    0.9777    0.9471
3124.227    0.9609    0.9352
3124.246    0.9557    0.9200
3124.264    0.9202    0.9095
3124.283    0.9068    0.9093
3124.301    0.9221    0.9198
3124.319    0.9183    0.9348
3124.338    0.9770    0.9478
3124.356    0.9768    0.9539
3124.374    0.9775    0.9559
3124.393    0.9723    0.9548
3124.411    0.9497    0.9475
3124.430    0.9326    0.9226
3124.448    0.8762    0.8762
3124.466    0.8200    0.8192
3124.485    0.7836    0.7813
3124.503    0.7757    0.7903
3124.522    0.8217    0.8348
3124.540    0.8461    0.8732
3124.558    0.8557    0.8792
3124.577    0.8140    0.8461
3124.595    0.7804    0.7945
# 025414  54  3123.621  3124.595
3123.621    0.8882    0.9842
3123.640    0.9911    0.9795
3123.658    1.0294    0.9638
3123.676    0.9847    0.9367
3123.695    0.9311    0.9024
3123.713    0.8827    0.8678
3123.732    0.8155    0.8052
3123.750    0.6963    0.6937
3123.768    0.5946    0.5700
3123.787    0.5610    0.5418
3123.805    0.6356    0.6546
3123.823    0.7166    0.8140
3123.842    0.8082    0.9243
3123.860    0.9116    0.9554
3123.879    0.9215    0.9247
3123.897    0.8102    0.8192
3123.915    0.6065    0.6282
3123.934    0.3904    0.3943
3123.952    0.2415    0.2459
3123.970    0.2356    0.2279
3123.989    0.3220    0.3396
3124.007    0.5408    0.5168
3124.026    0.7530    0.6994
3124.044    0.8433    0.7867
3124.062    0.7816    0.7357
3124.081    0.5792    0.5724
3124.099    0.4471    0.4637
3124.117    0.5254    0.5188
3124.136    0.6952    0.7015
3124.154    0.8187    0.8561
3124.173    0.9313    0.9339
3124.191    0.9822    0.9486
3124.209    0.9745    0.9395
3124.228    0.9663    0.9213
3124.246    0.9022    0.8993
3124.264    0.8853    0.8766
3124.283    0.8865    0.8670
3124.301    0.8790    0.8810
3124.320    0.8980    0.9101
3124.338    0.9241    0.9324
3124.356    0.9419    0.9417
3124.375    0.9763    0.9421
3124.393    0.9982    0.9419
3124.412    0.9638    0.9434
3124.430    0.9441    0.9335
3124.448    0.8878    0.8863
3124.467    0.7743    0.7823
3124.485    0.6561    0.6830
3124.503    0.6825    0.6696
3124.522    0.7807    0.7567
3124.540    0.8610    0.8474
3124.559    0.8504    0.8813
3124.577    0.8110    0.8488
3124.595    0.6947    0.7720
# 025670  54  3123.621  3124.596
3123.621    0.9137    0.9842
3123.640    1.0238    0.9777
3123.658    1.0375    0.9609
3123.677    0.9667    0.9324
3123.695    0.8935    0.9016
3123.713    0.8488    0.8654
3123.732    0.8082    0.7997
3123.750    0.7263    0.6979
3123.768    0.6252    0.6038
3123.787    0.6101    0.6044
3123.805    0.6950    0.7138
3123.824    0.7581    0.8541
3123.842    0.8356    0.9343
3123.860    0.9194    0.9530
3123.879    0.8960    0.9095
3123.897    0.8138    0.7914
3123.915    0.5804    0.5984
3123.934    0.3712    0.3813
3123.952    0.2604    0.2571
3123.971    0.2597    0.2634
3123.989    0.3812    0.3827
3124.007    0.5809    0.5576
3124.026    0.7588    0.7224
3124.044    0.8239    0.7849
3124.063    0.7333    0.7117
3124.081    0.5685    0.5692
3124.099    0.4911    0.4926
3124.118    0.5657    0.5727
3124.136    0.7464    0.7362
3124.154    0.8570    0.8716
3124.173    0.9036    0.9376
3124.191    0.9335    0.9486
3124.210    0.9612    0.9382
3124.228    0.9565    0.9211
3124.246    0.9230    0.8997
3124.265    0.8902    0.8788
3124.283    0.8861    0.8736
3124.301    0.8780    0.8890
3124.320    0.9129    0.9160
3124.338    0.9454    0.9356
3124.357    0.9627    0.9438
3124.375    0.9743    0.9445
3124.393    0.9831    0.9451
3124.412    0.9836    0.9449
3124.430    0.9438    0.9290
3124.448    0.8730    0.8746
3124.467    0.7456    0.7734
3124.485    0.6893    0.6925
3124.504    0.7062    0.6987
3124.522    0.7831    0.7804
3124.540    0.8642    0.8582
3124.559    0.8537    0.8802
3124.577    0.7938    0.8408
3124.596    0.7219    0.7582
# 026381  54  3123.621  3124.595
3123.621    0.8714    0.9836
3123.639    0.9867    0.9732
3123.658    1.0039    0.9462
3123.676    0.9234    0.9057
3123.695    0.8387    0.8582
3123.713    0.7998    0.8108
3123.731    0.7556    0.7411
3123.750    0.6473    0.6350
3123.768    0.5670    0.5565
3123.786    0.5932    0.5786
3123.805    0.6722    0.7096
3123.823    0.7842    0.8443
3123.842    0.8817    0.9215
3123.860    0.9221    0.9236
3123.878    0.8660    0.8535
3123.897    0.6830    0.6852
3123.915    0.4581    0.4632
3123.934    0.2471    0.2556
3123.952    0.1613    0.1557
3123.970    0.1665    0.1631
3123.989    0.2706    0.2745
3124.007    0.4500    0.4524
3124.025    0.6920    0.6371
3124.044    0.8202    0.7396
3124.062    0.7468    0.6952
3124.081    0.5679    0.5612
3124.099    0.4758    0.4959
3124.117    0.5465    0.5720
3124.136    0.6850    0.7391
3124.154    0.8385    0.8690
3124.172    0.8660    0.9290
3124.191    0.9292    0.9380
3124.209    0.9867    0.9292
3124.228    0.9817    0.9238
3124.246    0.9876    0.9262
3124.264    0.9506    0.9309
3124.283    0.9471    0.9376
3124.301    0.9462    0.9465
3124.320    0.9454    0.9541
3124.338    0.9603    0.9554
3124.356    0.9793    0.9524
3124.375    0.9897    0.9504
3124.393    0.9831    0.9535
3124.411    0.9838    0.9563
3124.430    0.9491    0.9441
3124.448    0.8870    0.8995
3124.467    0.8293    0.8192
3124.485    0.7745    0.7600
3124.503    0.7995    0.7709
3124.522    0.8537    0.8402
3124.540    0.8810    0.8925
3124.558    0.8466    0.8865
3124.577    0.7376    0.8054
3124.595    0.6107    0.6769
# 027435  54  3123.621  3124.595
3123.621    0.8900    0.9870
3123.639    1.0065    0.9793
3123.658    1.0111    0.9590
3123.676    0.9587    0.9300
3123.694    0.9198    0.8987
3123.713    0.8678    0.8616
3123.731    0.8179    0.8043
3123.750    0.7350    0.7143
3123.768    0.6705    0.6527
3123.786    0.6819    0.6806
3123.805    0.7532    0.7941
3123.823    0.8356    0.8989
3123.841    0.8989    0.9517
3123.860    0.9249    0.9502
3123.878    0.9047    0.8882
3123.897    0.7413    0.7325
3123.915    0.5098    0.5148
3123.933    0.3066    0.3119
3123.952    0.2060    0.2069
3123.970    0.2363    0.2375
3123.988    0.3777    0.3726
3124.007    0.5822    0.5716
3124.025    0.7645    0.7355
3124.044    0.8257    0.7984
3124.062    0.7256    0.7243
3124.080    0.5826    0.5913
3124.099    0.5400    0.5384
3124.117    0.6199    0.6331
3124.135    0.7736    0.7881
3124.154    0.8582    0.9061
3124.172    0.9232    0.9497
3124.191    0.9621    0.9532
3124.209    0.9707    0.9438
3124.227    0.9663    0.9339
3124.246    0.9707    0.9241
3124.264    0.9493    0.9169
3124.282    0.9099    0.9185
3124.301    0.9313    0.9320
3124.319    0.9399    0.9469
3124.338    0.9535    0.9554
3124.356    0.9696    0.9563
3124.374    0.9683    0.9557
3124.393    0.9811    0.9576
3124.411    0.9890    0.9585
3124.430    0.9480    0.9430
3124.448    0.9034    0.8935
3124.466    0.8149    0.8141
3124.485    0.7716    0.7554
3124.503    0.7861    0.7766
3124.521    0.8555    0.8474
3124.540    0.8910    0.9028
3124.558    0.8608    0.8999
3124.577    0.7987    0.8356
3124.595    0.7052    0.7365
# 029432  53  3123.635  3124.591
3123.635    0.9378    0.9851
3123.654    0.9936    0.9743
3123.672    0.9922    0.9535
3123.690    0.9649    0.9253
3123.709    0.9082    0.8927
3123.727    0.8498    0.8517
3123.746    0.7883    0.7788
3123.764    0.7137    0.6910
3123.782    0.6671    0.6448
3123.801    0.6918    0.6960
3123.819    0.7551    0.8080
3123.838    0.8213    0.9105
3123.856    0.8927    0.9532
3123.874    0.9406    0.9417
3123.893    0.8606    0.8588
3123.911    0.6966    0.6987
3123.929    0.4718    0.4887
3123.948    0.2945    0.3026
3123.966    0.2392    0.2356
3123.985    0.2974    0.2974
3124.003    0.4488    0.4477
3124.021    0.6434    0.6255
3124.040    0.7923    0.7610
3124.058    0.8219    0.7757
3124.077    0.6871    0.6711
3124.095    0.5456    0.5556
3124.113    0.5493    0.5449
3124.132    0.6479    0.6673
3124.150    0.7941    0.8158
3124.168    0.9068    0.9139
3124.187    0.9318    0.9517
3124.205    0.9561    0.9526
3124.224    0.9643    0.9408
3124.242    0.9530    0.9264
3124.260    0.9260    0.9105
3124.279    0.8989    0.8997
3124.297    0.9108    0.9043
3124.316    0.9154    0.9228
3124.334    0.9358    0.9412
3124.352    0.9698    0.9517
3124.371    0.9945    0.9543
3124.389    0.9847    0.9546
3124.407    0.9707    0.9559
3124.426    0.9716    0.9517
3124.444    0.9423    0.9251
3124.463    0.8574    0.8570
3124.481    0.7779    0.7752
3124.499    0.7350    0.7359
3124.518    0.7750    0.7764
3124.536    0.8496    0.8504
3124.555    0.8819    0.8968
3124.573    0.8480    0.8841
3124.591    0.7704    0.8209
# 031965  53  3123.635  3124.590
3123.635    0.9590    0.9829
3123.653    1.0268    0.9712
3123.671    0.9977    0.9489
3123.690    0.9217    0.9173
3123.708    0.8744    0.8843
3123.727    0.8492    0.8344
3123.745    0.7768    0.7530
3123.763    0.6753    0.6515
3123.782    0.6240    0.5985
3123.800    0.6452    0.6566
3123.818    0.7203    0.7834
3123.837    0.7954    0.9001
3123.855    0.8839    0.9499
3123.874    0.9226    0.9384
3123.892    0.8513    0.8590
3123.910    0.6855    0.7010
3123.929    0.4734    0.4831
3123.947    0.3075    0.3126
3123.965    0.2465    0.2493
3123.984    0.3074    0.3139
3124.002    0.4939    0.4631
3124.021    0.6731    0.6436
3124.039    0.7670    0.7600
3124.057    0.7901    0.7633
3124.076    0.6694    0.6491
3124.094    0.5294    0.5320
3124.112    0.5164    0.5272
3124.131    0.6507    0.6577
3124.149    0.8113    0.8113
3124.168    0.8952    0.9147
3124.186    0.9458    0.9489
3124.204    0.9687    0.9484
3124.223    0.9361    0.9333
3124.241    0.9447    0.9120
3124.260    0.8900    0.8865
3124.278    0.8837    0.8708
3124.296    0.8831    0.8758
3124.315    0.9129    0.9007
3124.333    0.9190    0.9268
3124.351    0.9596    0.9428
3124.370    0.9754    0.9480
3124.388    0.9748    0.9489
3124.407    0.9719    0.9499
3124.425    0.9643    0.9443
3124.443    0.9241    0.9126
3124.462    0.8249    0.8348
3124.480    0.7381    0.7444
3124.498    0.7124    0.7036
3124.517    0.7582    0.7508
3124.535    0.8181    0.8329
3124.554    0.8588    0.8849
3124.572    0.8445    0.8738
3124.590    0.7745    0.8130
# 032673  53  3123.634  3124.589
3123.634    0.9537    0.9799
3123.652    0.9723    0.9669
3123.671    0.9901    0.9430
3123.689    0.9245    0.9143
3123.707    0.8898    0.8802
3123.726    0.8346    0.8224
3123.744    0.7477    0.7333
3123.762    0.6670    0.6396
3123.781    0.6390    0.6121
3123.799    0.6633    0.6885
3123.818    0.7316    0.8187
3123.836    0.8260    0.9120
3123.854    0.8931    0.9467
3123.873    0.9194    0.9194
3123.891    0.8362    0.8228
3123.910    0.6431    0.6424
3123.928    0.4283    0.4433
3123.946    0.2921    0.2988
3123.965    0.2798    0.2694
3123.983    0.3568    0.3590
3124.001    0.5080    0.5174
3124.020    0.7125    0.6847
3124.038    0.8149    0.7707
3124.057    0.7581    0.7379
3124.075    0.6292    0.6214
3124.093    0.5044    0.5308
3124.112    0.5679    0.5649
3124.130    0.7352    0.6997
3124.148    0.8325    0.8383
3124.167    0.8933    0.9228
3124.185    0.9183    0.9473
3124.204    0.9328    0.9436
3124.222    0.9596    0.9294
3124.240    0.9779    0.9110
3124.259    0.9320    0.8919
3124.277    0.8736    0.8837
3124.295    0.8810    0.8927
3124.314    0.9133    0.9145
3124.332    0.9158    0.9341
3124.351    0.9570    0.9445
3124.369    0.9863    0.9469
3124.387    0.9739    0.9471
3124.406    0.9790    0.9465
3124.424    0.9601    0.9345
3124.442    0.9129    0.8937
3124.461    0.8132    0.8123
3124.479    0.7288    0.7347
3124.498    0.7107    0.7168
3124.516    0.7797    0.7718
3124.534    0.8486    0.8437
3124.553    0.8688    0.8782
3124.571    0.8097    0.8555
3124.589    0.7239    0.7921
# 033932  54  3123.622  3124.596
3123.622    0.8985    0.9870
3123.640    0.9851    0.9811
3123.658    0.9922    0.9681
3123.677    0.9672    0.9469
3123.695    0.9645    0.9217
3123.713    0.9129    0.8882
3123.732    0.8484    0.8346
3123.750    0.7967    0.7691
3123.769    0.7251    0.7173
3123.787    0.7335    0.7244
3123.805    0.7534    0.7896
3123.824    0.8513    0.8772
3123.842    0.8941    0.9339
3123.860    0.9188    0.9447
3123.879    0.8808    0.8970
3123.897    0.7690    0.7865
3123.916    0.6299    0.6126
3123.934    0.4449    0.4449
3123.952    0.3286    0.3420
3123.971    0.3458    0.3470
3123.989    0.4537    0.4491
3124.008    0.6263    0.6051
3124.026    0.7471    0.7330
3124.044    0.7663    0.7894
3124.063    0.7714    0.7558
3124.081    0.6812    0.6798
3124.099    0.6411    0.6403
3124.118    0.6941    0.6877
3124.136    0.7885    0.7889
3124.155    0.8712    0.8882
3124.173    0.9137    0.9408
3124.191    0.9766    0.9574
3124.210    0.9793    0.9537
3124.228    0.9497    0.9417
3124.246    0.9793    0.9266
3124.265    0.9473    0.9133
3124.283    0.8974    0.9103
3124.302    0.9335    0.9204
3124.320    0.9190    0.9367
3124.338    0.9369    0.9508
3124.357    0.9840    0.9587
3124.375    0.9790    0.9614
3124.394    0.9761    0.9623
3124.412    0.9590    0.9590
3124.430    0.9519    0.9436
3124.449    0.8778    0.9045
3124.467    0.8362    0.8515
3124.485    0.8162    0.8117
3124.504    0.8123    0.8136
3124.522    0.8622    0.8519
3124.541    0.8833    0.8929
3124.559    0.8716    0.9001
3124.577    0.8545    0.8688
3124.596    0.8037    0.8084
# 035185  53  3123.634  3124.590
3123.634    0.8910    0.9734
3123.653    0.9228    0.9612
3123.671    0.9574    0.9419
3123.690    0.9423    0.9122
3123.708    0.9209    0.8736
3123.726    0.8429    0.8260
3123.745    0.7851    0.7737
3123.763    0.7430    0.7371
3123.781    0.7231    0.7278
3123.800    0.7468    0.7539
3123.818    0.7876    0.8013
3123.837    0.8343    0.8498
3123.855    0.8562    0.8692
3123.873    0.8466    0.8463
3123.892    0.7633    0.7730
3123.910    0.6625    0.6697
3123.928    0.5528    0.5600
3123.947    0.4564    0.4726
3123.965    0.4456    0.4428
3123.984    0.4892    0.4733
3124.002    0.5413    0.5428
3124.020    0.6321    0.6196
3124.039    0.6893    0.6755
3124.057    0.7036    0.6909
3124.076    0.7024    0.6797
3124.094    0.6974    0.6713
3124.112    0.6665    0.6890
3124.131    0.7140    0.7413
3124.149    0.7894    0.8076
3124.167    0.8656    0.8688
3124.186    0.8980    0.9116
3124.204    0.9397    0.9285
3124.223    0.9471    0.9273
3124.241    0.9292    0.9166
3124.259    0.9141    0.9049
3124.278    0.9120    0.8985
3124.296    0.9260    0.9012
3124.314    0.9238    0.9114
3124.333    0.9371    0.9260
3124.351    0.9563    0.9384
3124.370    0.9345    0.9465
3124.388    0.9587    0.9475
3124.406    0.9851    0.9404
3124.425    0.9425    0.9213
3124.443    0.8839    0.8925
3124.461    0.8670    0.8590
3124.480    0.8412    0.8297
3124.498    0.8260    0.8185
3124.517    0.8213    0.8258
3124.535    0.8084    0.8416
3124.553    0.8037    0.8517
3124.572    0.8050    0.8459
3124.590    0.8145    0.8260
# 035265  53  3123.635  3124.591
3123.635    0.9598    0.9824
3123.653    0.9979    0.9701
3123.672    0.9968    0.9471
3123.690    0.9292    0.9198
3123.709    0.8917    0.8855
3123.727    0.8383    0.8339
3123.745    0.7480    0.7508
3123.764    0.6731    0.6592
3123.782    0.6705    0.6372
3123.800    0.6966    0.7097
3123.819    0.7588    0.8331
3123.837    0.8346    0.9211
3123.856    0.8989    0.9539
3123.874    0.9078    0.9270
3123.892    0.8383    0.8325
3123.911    0.6610    0.6542
3123.929    0.4505    0.4554
3123.948    0.3023    0.3056
3123.966    0.2722    0.2812
3123.984    0.3757    0.3709
3124.003    0.5580    0.5386
3124.021    0.7354    0.6963
3124.039    0.8061    0.7829
3124.058    0.7658    0.7520
3124.076    0.6381    0.6374
3124.095    0.5378    0.5451
3124.113    0.5765    0.5800
3124.131    0.7129    0.7122
3124.150    0.8360    0.8543
3124.168    0.9091    0.9305
3124.186    0.9535    0.9541
3124.205    0.9784    0.9506
3124.223    0.9652    0.9369
3124.242    0.9497    0.9169
3124.260    0.9143    0.8974
3124.278    0.8987    0.8878
3124.297    0.8964    0.8974
3124.315    0.9024    0.9192
3124.333    0.9417    0.9395
3124.352    0.9609    0.9506
3124.370    0.9856    0.9535
3124.389    0.9872    0.9541
3124.407    0.9665    0.9541
3124.425    0.9594    0.9436
3124.444    0.8980    0.9018
3124.462    0.8162    0.8270
3124.481    0.7577    0.7487
3124.499    0.7478    0.7343
3124.517    0.7909    0.7889
3124.536    0.8484    0.8630
3124.554    0.8582    0.8943
3124.572    0.8300    0.8726
3124.591    0.7843    0.8059
# 036512  53  3123.635  3124.591
3123.635    0.9725    0.9815
3123.653    1.0167    0.9672
3123.672    0.9745    0.9399
3123.690    0.9099    0.9082
3123.708    0.8714    0.8740
3123.727    0.8329    0.8215
3123.745    0.7425    0.7405
3123.764    0.6731    0.6506
3123.782    0.6539    0.6340
3123.800    0.6965    0.7148
3123.819    0.7752    0.8420
3123.837    0.8492    0.9260
3123.855    0.9089    0.9524
3123.874    0.9066    0.9188
3123.892    0.8200    0.8123
3123.911    0.6272    0.6148
3123.929    0.3874    0.4012
3123.947    0.2388    0.2515
3123.966    0.2314    0.2222
3123.984    0.3059    0.3138
3124.003    0.5047    0.4914
3124.021    0.6929    0.6674
3124.039    0.7836    0.7727
3124.058    0.7723    0.7497
3124.076    0.6365    0.6285
3124.094    0.5386    0.5295
3124.113    0.5594    0.5648
3124.131    0.6890    0.7070
3124.150    0.8302    0.8547
3124.168    0.9226    0.9296
3124.186    0.9376    0.9499
3124.205    0.9678    0.9441
3124.223    0.9661    0.9320
3124.241    0.9434    0.9190
3124.260    0.9122    0.9057
3124.278    0.9032    0.9009
3124.297    0.9173    0.9108
3124.315    0.9179    0.9290
3124.333    0.9365    0.9441
3124.352    0.9583    0.9504
3124.370    0.9568    0.9508
3124.389    0.9732    0.9515
3124.407    0.9861    0.9530
3124.425    0.9638    0.9449
3124.444    0.9101    0.9051
3124.462    0.8134    0.8289
3124.480    0.7461    0.7499
3124.499    0.7359    0.7328
3124.517    0.7788    0.7918
3124.536    0.8710    0.8674
3124.554    0.8702    0.8935
3124.572    0.8339    0.8600
3124.591    0.7720    0.7732
# 038647  54  3123.621  3124.595
3123.621    0.9230    0.9827
3123.640    1.0042    0.9725
3123.658    1.0100    0.9532
3123.676    0.9402    0.9264
3123.695    0.9173    0.8921
3123.713    0.8519    0.8449
3123.732    0.7525    0.7633
3123.750    0.6969    0.6676
3123.768    0.6414    0.6105
3123.787    0.6477    0.6491
3123.805    0.7031    0.7596
3123.823    0.7932    0.8710
3123.842    0.8612    0.9352
3123.860    0.9074    0.9337
3123.879    0.8638    0.8612
3123.897    0.7310    0.7183
3123.915    0.5230    0.5275
3123.934    0.3408    0.3487
3123.952    0.2669    0.2731
3123.971    0.3205    0.3186
3123.989    0.4662    0.4518
3124.007    0.6446    0.6135
3124.026    0.7766    0.7384
3124.044    0.7743    0.7563
3124.062    0.6761    0.6747
3124.081    0.5677    0.5655
3124.099    0.5489    0.5473
3124.118    0.6268    0.6488
3124.136    0.7610    0.7885
3124.154    0.8610    0.8927
3124.173    0.9224    0.9410
3124.191    0.9539    0.9478
3124.209    0.9678    0.9378
3124.228    0.9462    0.9200
3124.246    0.9133    0.9012
3124.265    0.8985    0.8880
3124.283    0.8945    0.8904
3124.301    0.9152    0.9072
3124.320    0.9330    0.9288
3124.338    0.9550    0.9428
3124.357    0.9770    0.9484
3124.375    0.9672    0.9493
3124.393    0.9683    0.9495
3124.412    0.9745    0.9423
3124.430    0.9266    0.9135
3124.448    0.8337    0.8507
3124.467    0.7654    0.7679
3124.485    0.7273    0.7254
3124.504    0.7697    0.7544
3124.522    0.8470    0.8219
3124.540    0.8541    0.8716
3124.559    0.8459    0.8704
3124.577    0.7869    0.8209
3124.595    0.7078    0.7499
# 038747  54  3123.621  3124.595
3123.621    0.8350    0.9754
3123.639    0.9177    0.9683
3123.658    0.9552    0.9539
3123.676    0.9714    0.9324
3123.694    0.9309    0.9028
3123.713    0.9213    0.8622
3123.731    0.8219    0.8179
3123.750    0.7947    0.7750
3123.768    0.7729    0.7518
3123.786    0.7499    0.7561
3123.805    0.7695    0.7892
3123.823    0.8054    0.8325
3123.841    0.8278    0.8656
3123.860    0.8406    0.8674
3123.878    0.8247    0.8262
3123.897    0.7422    0.7398
3123.915    0.6362    0.6346
3123.933    0.5418    0.5348
3123.952    0.4542    0.4678
3123.970    0.4518    0.4595
3123.989    0.5236    0.5054
3124.007    0.5792    0.5765
3124.025    0.6647    0.6424
3124.044    0.6984    0.6797
3124.062    0.6849    0.6809
3124.080    0.6806    0.6671
3124.099    0.6676    0.6662
3124.117    0.7013    0.6960
3124.136    0.7644    0.7570
3124.154    0.8164    0.8238
3124.172    0.8774    0.8792
3124.191    0.9217    0.9141
3124.209    0.9499    0.9253
3124.227    0.9471    0.9219
3124.246    0.9506    0.9116
3124.264    0.9328    0.9028
3124.283    0.9211    0.9001
3124.301    0.9241    0.9055
3124.319    0.9281    0.9162
3124.338    0.9434    0.9290
3124.356    0.9616    0.9386
3124.375    0.9654    0.9430
3124.393    0.9510    0.9397
3124.411    0.9467    0.9268
3124.430    0.9122    0.9005
3124.448    0.8706    0.8662
3124.466    0.8228    0.8306
3124.485    0.7958    0.8050
3124.503    0.7945    0.8004
3124.522    0.7967    0.8134
3124.540    0.8115    0.8300
3124.558    0.8045    0.8373
3124.577    0.7679    0.8278
3124.595    0.7528    0.8072
# 038853  53  3123.635  3124.591
3123.635    0.9196    0.9842
3123.654    0.9879    0.9727
3123.672    0.9986    0.9539
3123.690    0.9634    0.9300
3123.709    0.8960    0.8997
3123.727    0.8628    0.8566
3123.746    0.7985    0.7872
3123.764    0.7504    0.7206
3123.782    0.7229    0.7018
3123.801    0.7298    0.7595
3123.819    0.8119    0.8517
3123.837    0.8474    0.9258
3123.856    0.9202    0.9559
3123.874    0.9309    0.9330
3123.893    0.8464    0.8426
3123.911    0.6880    0.6898
3123.929    0.4871    0.5072
3123.948    0.3647    0.3619
3123.966    0.3243    0.3303
3123.984    0.4160    0.4080
3124.003    0.5631    0.5616
3124.021    0.7406    0.7079
3124.040    0.8321    0.7960
3124.058    0.7958    0.7816
3124.076    0.7011    0.6961
3124.095    0.6066    0.6202
3124.113    0.6530    0.6409
3124.132    0.7440    0.7506
3124.150    0.8375    0.8632
3124.168    0.9166    0.9330
3124.187    0.9712    0.9585
3124.205    0.9574    0.9568
3124.223    0.9632    0.9436
3124.242    0.9482    0.9234
3124.260    0.9275    0.9034
3124.279    0.9016    0.8925
3124.297    0.9022    0.8997
3124.315    0.9122    0.9196
3124.334    0.9243    0.9415
3124.352    0.9736    0.9539
3124.370    0.9829    0.9587
3124.389    0.9863    0.9605
3124.407    0.9710    0.9603
3124.426    0.9712    0.9504
3124.444    0.9484    0.9188
3124.462    0.8688    0.8616
3124.481    0.8019    0.8011
3124.499    0.7941    0.7861
3124.518    0.8119    0.8260
3124.536    0.8424    0.8792
3124.554    0.8980    0.9051
3124.573    0.8529    0.8863
3124.591    0.7934    0.8335
# 039506  53  3123.635  3124.591
3123.635    0.9471    0.9856
3123.654    0.9861    0.9705
3123.672    0.9641    0.9404
3123.690    0.9131    0.8993
3123.709    0.8416    0.8561
3123.727    0.8147    0.8134
3123.745    0.7640    0.7534
3123.764    0.6976    0.6783
3123.782    0.6534    0.6503
3123.801    0.7076    0.7137
3123.819    0.8065    0.8249
3123.837    0.8706    0.9133
3123.856    0.9061    0.9486
3123.874    0.9279    0.9251
3123.893    0.8379    0.8217
3123.911    0.6145    0.6345
3123.929    0.4011    0.4069
3123.948    0.2257    0.2230
3123.966    0.1577    0.1587
3123.984    0.2004    0.2021
3124.003    0.3455    0.3479
3124.021    0.5678    0.5421
3124.040    0.7482    0.7201
3124.058    0.8056    0.7770
3124.076    0.7140    0.7053
3124.095    0.5895    0.5857
3124.113    0.5517    0.5651
3124.132    0.6510    0.6767
3124.150    0.7861    0.8198
3124.168    0.8857    0.9143
3124.187    0.9249    0.9475
3124.205    0.9559    0.9443
3124.223    0.9861    0.9352
3124.242    0.9730    0.9339
3124.260    0.9790    0.9386
3124.279    0.9548    0.9447
3124.297    0.9378    0.9517
3124.315    0.9723    0.9596
3124.334    0.9725    0.9643
3124.352    0.9732    0.9632
3124.371    0.9897    0.9598
3124.389    0.9883    0.9607
3124.407    0.9585    0.9654
3124.426    0.9447    0.9674
3124.444    0.9441    0.9524
3124.462    0.9234    0.9080
3124.481    0.8568    0.8429
3124.499    0.8431    0.8121
3124.518    0.8482    0.8439
3124.536    0.8841    0.8989
3124.554    0.8915    0.9241
3124.573    0.8502    0.8874
3124.591    0.7520    0.7869
# 039822  53  3123.634  3124.590
3123.634    0.9601    0.9876
3123.653    1.0058    0.9788
3123.671    0.9977    0.9592
3123.689    0.9647    0.9305
3123.708    0.9051    0.8978
3123.726    0.8568    0.8640
3123.745    0.8136    0.8087
3123.763    0.7446    0.7365
3123.781    0.6966    0.6887
3123.800    0.7274    0.7214
3123.818    0.8037    0.8175
3123.836    0.8656    0.9093
3123.855    0.8970    0.9565
3123.873    0.9164    0.9517
3123.892    0.8698    0.8829
3123.910    0.7320    0.7345
3123.928    0.5106    0.5217
3123.947    0.3142    0.3145
3123.965    0.2180    0.2195
3123.983    0.2506    0.2495
3124.002    0.3869    0.3920
3124.020    0.5876    0.5777
3124.039    0.7610    0.7452
3124.057    0.8364    0.8037
3124.075    0.7663    0.7410
3124.094    0.6196    0.6177
3124.112    0.5766    0.5764
3124.130    0.6592    0.6615
3124.149    0.7938    0.8093
3124.167    0.8786    0.9105
3124.186    0.9164    0.9526
3124.204    0.9513    0.9548
3124.222    0.9822    0.9451
3124.241    0.9750    0.9337
3124.259    0.9473    0.9232
3124.278    0.9415    0.9147
3124.296    0.9270    0.9169
3124.314    0.9243    0.9300
3124.333    0.9258    0.9469
3124.351    0.9723    0.9561
3124.369    0.9827    0.9581
3124.388    0.9592    0.9583
3124.406    0.9658    0.9607
3124.425    0.9581    0.9614
3124.443    0.9330    0.9473
3124.461    0.8853    0.9030
3124.480    0.8185    0.8300
3124.498    0.7721    0.7836
3124.516    0.8063    0.8019
3124.535    0.8736    0.8662
3124.553    0.9166    0.9099
3124.572    0.8958    0.9016
3124.590    0.8274    0.8385
# 040118  54  3123.621  3124.595
3123.621    0.9068    0.9840
3123.640    1.0438    0.9723
3123.658    0.9876    0.9451
3123.676    0.9262    0.9032
3123.695    0.8429    0.8545
3123.713    0.7912    0.8070
3123.731    0.7342    0.7367
3123.750    0.6564    0.6278
3123.768    0.5640    0.5480
3123.787    0.5788    0.5793
3123.805    0.6868    0.7124
3123.823    0.7802    0.8500
3123.842    0.8549    0.9260
3123.860    0.9053    0.9270
3123.878    0.8578    0.8561
3123.897    0.6724    0.6845
3123.915    0.4520    0.4580
3123.934    0.2423    0.2486
3123.952    0.1528    0.1506
3123.970    0.1617    0.1605
3123.989    0.2656    0.2745
3124.007    0.4797    0.4561
3124.025    0.7068    0.6443
3124.044    0.7989    0.7477
3124.062    0.7384    0.6992
3124.081    0.5672    0.5596
3124.099    0.4811    0.4939
3124.117    0.5546    0.5752
3124.136    0.6949    0.7463
3124.154    0.8145    0.8752
3124.173    0.8800    0.9330
3124.191    0.9288    0.9378
3124.209    0.9757    0.9273
3124.228    0.9865    0.9215
3124.246    0.9840    0.9236
3124.264    0.9480    0.9281
3124.283    0.9378    0.9350
3124.301    0.9428    0.9445
3124.320    0.9363    0.9530
3124.338    0.9636    0.9546
3124.356    0.9867    0.9513
3124.375    0.9940    0.9497
3124.393    0.9872    0.9532
3124.411    0.9845    0.9570
3124.430    0.9482    0.9454
3124.448    0.9001    0.9005
3124.467    0.8266    0.8185
3124.485    0.7804    0.7588
3124.503    0.7901    0.7721
3124.522    0.8343    0.8445
3124.540    0.8674    0.8966
3124.558    0.8484    0.8882
3124.577    0.7619    0.8030
3124.595    0.6262    0.6693
# 040133  53  3123.635  3124.591
3123.635    0.9557    0.9802
3123.653    1.0139    0.9676
3123.672    0.9922    0.9428
3123.690    0.9097    0.9124
3123.709    0.8638    0.8750
3123.727    0.8117    0.8194
3123.745    0.7086    0.7241
3123.764    0.6194    0.6066
3123.782    0.5822    0.5613
3123.800    0.6427    0.6320
3123.819    0.7180    0.7791
3123.837    0.8074    0.8947
3123.856    0.8700    0.9471
3123.874    0.9009    0.9320
3123.892    0.8457    0.8482
3123.911    0.6790    0.6767
3123.929    0.4704    0.4735
3123.947    0.3055    0.3128
3123.966    0.2604    0.2626
3123.984    0.3339    0.3368
3124.003    0.5129    0.4977
3124.021    0.7027    0.6599
3124.039    0.8054    0.7581
3124.058    0.7621    0.7342
3124.076    0.6321    0.6098
3124.095    0.4959    0.4939
3124.113    0.5066    0.5138
3124.131    0.6503    0.6531
3124.150    0.8228    0.8181
3124.168    0.8947    0.9131
3124.186    0.9328    0.9458
3124.205    0.9585    0.9438
3124.223    0.9645    0.9270
3124.242    0.9181    0.9007
3124.260    0.9103    0.8740
3124.278    0.8766    0.8584
3124.297    0.8549    0.8672
3124.315    0.8913    0.8941
3124.333    0.9305    0.9217
3124.352    0.9707    0.9384
3124.370    0.9790    0.9430
3124.389    0.9736    0.9436
3124.407    0.9596    0.9436
3124.425    0.9397    0.9341
3124.444    0.8947    0.8896
3124.462    0.7851    0.8024
3124.481    0.6923    0.7016
3124.499    0.6724    0.6714
3124.517    0.7170    0.7293
3124.536    0.8134    0.8228
3124.554    0.8453    0.8720
3124.572    0.8170    0.8608
3124.591    0.7621    0.7987
# 041184  54  3123.621  3124.595
3123.621    0.8262    0.9112
3123.639    0.8257    0.9070
3123.658    0.8740    0.8997
3123.676    0.8921    0.8910
3123.694    0.8706    0.8808
3123.713    0.8704    0.8690
3123.731    0.8559    0.8566
3123.750    0.8207    0.8424
3123.768    0.8226    0.8276
3123.786    0.8283    0.8110
3123.805    0.8032    0.7916
3123.823    0.8032    0.7711
3123.842    0.7761    0.7477
3123.860    0.7293    0.7243
3123.878    0.7062    0.7006
3123.897    0.6901    0.6764
3123.915    0.6766    0.6555
3123.933    0.6671    0.6377
3123.952    0.6321    0.6232
3123.970    0.6093    0.6142
3123.989    0.5980    0.6105
3124.007    0.5876    0.6124
3124.025    0.6079    0.6194
3124.044    0.6302    0.6323
3124.062    0.6437    0.6489
3124.080    0.6705    0.6694
3124.099    0.7140    0.6939
3124.117    0.7478    0.7191
3124.136    0.7610    0.7464
3124.154    0.7943    0.7720
3124.172    0.8041    0.7962
3124.191    0.8287    0.8192
3124.209    0.8638    0.8381
3124.227    0.8622    0.8537
3124.246    0.8851    0.8660
3124.264    0.9055    0.8740
3124.283    0.8890    0.8784
3124.301    0.8857    0.8790
3124.319    0.8831    0.8762
3124.338    0.9001    0.8702
3124.356    0.8872    0.8618
3124.374    0.8831    0.8513
3124.393    0.8634    0.8391
3124.411    0.8373    0.8270
3124.430    0.8270    0.8143
3124.448    0.8249    0.8035
3124.466    0.7907    0.7941
3124.485    0.7779    0.7863
3124.503    0.7667    0.7809
3124.522    0.7577    0.7768
3124.540    0.7198    0.7737
3124.558    0.7357    0.7711
3124.577    0.7142    0.7672
3124.595    0.7070    0.7616
# 041484  54  3123.621  3124.596
3123.621    0.9003    0.9840
3123.640    0.9927    0.9766
3123.658    0.9977    0.9601
3123.676    0.9661    0.9356
3123.695    0.9135    0.9041
3123.713    0.8500    0.8642
3123.732    0.8030    0.7976
3123.750    0.7122    0.7133
3123.768    0.6801    0.6497
3123.787    0.6858    0.6618
3123.805    0.7125    0.7502
3123.824    0.7798    0.8622
3123.842    0.8576    0.9307
3123.860    0.9124    0.9441
3123.879    0.9260    0.8935
3123.897    0.8141    0.7754
3123.915    0.5966    0.6006
3123.934    0.4051    0.4148
3123.952    0.3087    0.3122
3123.971    0.3206    0.3246
3123.989    0.4414    0.4352
3124.007    0.6203    0.5890
3124.026    0.7295    0.7244
3124.044    0.7633    0.7667
3124.062    0.7138    0.7079
3124.081    0.6150    0.5980
3124.099    0.5445    0.5523
3124.118    0.6305    0.6234
3124.136    0.7721    0.7561
3124.154    0.8736    0.8720
3124.173    0.9369    0.9356
3124.191    0.9625    0.9506
3124.210    0.9605    0.9425
3124.228    0.9524    0.9245
3124.246    0.9112    0.9020
3124.265    0.9061    0.8821
3124.283    0.8720    0.8780
3124.301    0.8950    0.8925
3124.320    0.9188    0.9177
3124.338    0.9528    0.9373
3124.357    0.9543    0.9480
3124.375    0.9707    0.9510
3124.393    0.9723    0.9517
3124.412    0.9719    0.9473
3124.430    0.9510    0.9247
3124.449    0.8698    0.8652
3124.467    0.7702    0.7851
3124.485    0.7124    0.7278
3124.504    0.7320    0.7381
3124.522    0.8102    0.8019
3124.540    0.8561    0.8634
3124.559    0.8312    0.8808
3124.577    0.8082    0.8461
3124.596    0.7511    0.7782
# 041526  53  3123.634  3124.590
3123.634    0.9389    0.9854
3123.653    1.0044    0.9750
3123.671    0.9908    0.9550
3123.689    0.9376    0.9277
3123.708    0.8954    0.8964
3123.726    0.8586    0.8580
3123.745    0.7943    0.7894
3123.763    0.7211    0.7045
3123.781    0.6789    0.6561
3123.800    0.7026    0.7013
3123.818    0.7549    0.8093
3123.836    0.8476    0.9070
3123.855    0.9022    0.9559
3123.873    0.9256    0.9484
3123.892    0.8810    0.8744
3123.910    0.7352    0.7251
3123.928    0.5007    0.5216
3123.947    0.3360    0.3338
3123.965    0.2594    0.2609
3123.984    0.3150    0.3177
3124.002    0.4590    0.4636
3124.020    0.6755    0.6361
3124.039    0.8187    0.7681
3124.057    0.8179    0.7842
3124.075    0.7008    0.6898
3124.094    0.5617    0.5660
3124.112    0.5521    0.5499
3124.131    0.6549    0.6673
3124.149    0.7890    0.8147
3124.167    0.8923    0.9137
3124.186    0.9315    0.9528
3124.204    0.9337    0.9539
3124.222    0.9380    0.9415
3124.241    0.9378    0.9217
3124.259    0.9101    0.8995
3124.278    0.8995    0.8829
3124.296    0.8878    0.8857
3124.314    0.9378    0.9064
3124.333    0.9982    0.9320
3124.351    1.0007    0.9473
3124.369    0.9888    0.9528
3124.388    0.9745    0.9539
3124.406    0.9585    0.9552
3124.425    0.9436    0.9515
3124.443    0.9110    0.9256
3124.461    0.8470    0.8624
3124.480    0.7768    0.7741
3124.498    0.7374    0.7310
3124.517    0.7754    0.7690
3124.535    0.8424    0.8445
3124.553    0.8618    0.8941
3124.572    0.8496    0.8878
3124.590    0.7856    0.8314
# 042333  54  3123.621  3124.596
3123.621    0.9177    0.9824
3123.640    0.9883    0.9748
3123.658    1.0093    0.9587
3123.677    0.9616    0.9343
3123.695    0.9200    0.9049
3123.713    0.8541    0.8632
3123.732    0.7816    0.7932
3123.750    0.7206    0.7081
3123.768    0.6616    0.6461
3123.787    0.6834    0.6584
3123.805    0.7254    0.7435
3123.824    0.7746    0.8529
3123.842    0.8314    0.9219
3123.860    0.9105    0.9363
3123.879    0.8847    0.8863
3123.897    0.7652    0.7723
3123.915    0.6124    0.6083
3123.934    0.4267    0.4372
3123.952    0.3423    0.3455
3123.971    0.3583    0.3618
3123.989    0.4762    0.4682
3124.007    0.6403    0.6104
3124.026    0.7420    0.7303
3124.044    0.7889    0.7626
3124.063    0.7389    0.7018
3124.081    0.6368    0.6114
3124.099    0.5735    0.5768
3124.118    0.6345    0.6446
3124.136    0.7720    0.7654
3124.154    0.8754    0.8718
3124.173    0.9133    0.9322
3124.191    0.9277    0.9475
3124.210    0.9618    0.9393
3124.228    0.9365    0.9196
3124.246    0.8991    0.8950
3124.265    0.8898    0.8738
3124.283    0.8666    0.8700
3124.301    0.8774    0.8849
3124.320    0.9382    0.9110
3124.338    0.9508    0.9322
3124.357    0.9770    0.9443
3124.375    0.9952    0.9482
3124.393    0.9808    0.9486
3124.412    0.9879    0.9421
3124.430    0.9169    0.9181
3124.448    0.8492    0.8668
3124.467    0.7672    0.7947
3124.485    0.7323    0.7482
3124.504    0.7327    0.7575
3124.522    0.8082    0.8095
3124.540    0.8642    0.8594
3124.559    0.8519    0.8728
3124.577    0.8041    0.8435
3124.596    0.7605    0.7883
# 042575  54  3123.620  3124.594
3123.620    0.9016    0.9849
3123.639    1.0261    0.9784
3123.657    1.0471    0.9609
3123.676    0.9808    0.9303
3123.694    0.8874    0.8972
3123.712    0.8590    0.8608
3123.731    0.7916    0.7941
3123.749    0.6852    0.6847
3123.768    0.6009    0.5731
3123.786    0.5910    0.5712
3123.804    0.6611    0.6901
3123.823    0.7420    0.8451
3123.841    0.8177    0.9337
3123.859    0.8900    0.9552
3123.878    0.9051    0.9129
3123.896    0.7991    0.7921
3123.915    0.5741    0.5780
3123.933    0.3538    0.3629
3123.951    0.2346    0.2321
3123.970    0.2253    0.2340
3123.988    0.3508    0.3518
3124.006    0.5658    0.5315
3124.025    0.7582    0.7093
3124.043    0.8306    0.7845
3124.062    0.7492    0.7148
3124.080    0.5586    0.5626
3124.098    0.4821    0.4749
3124.117    0.5577    0.5554
3124.135    0.7271    0.7283
3124.153    0.8564    0.8710
3124.172    0.9335    0.9389
3124.190    0.9412    0.9495
3124.209    0.9570    0.9382
3124.227    0.9251    0.9207
3124.245    0.9305    0.8985
3124.264    0.9116    0.8760
3124.282    0.8995    0.8702
3124.300    0.8808    0.8867
3124.319    0.9070    0.9156
3124.337    0.9292    0.9363
3124.356    0.9663    0.9445
3124.374    0.9836    0.9447
3124.392    0.9952    0.9454
3124.411    0.9712    0.9467
3124.429    0.9471    0.9339
3124.447    0.8792    0.8825
3124.466    0.7647    0.7798
3124.484    0.6744    0.6931
3124.503    0.6831    0.6969
3124.521    0.7914    0.7818
3124.539    0.8658    0.8630
3124.558    0.8566    0.8853
3124.576    0.7910    0.8435
3124.594    0.7226    0.7596
# 043297  54  3123.621  3124.595
3123.621    0.9348    0.9831
3123.639    1.0371    0.9750
3123.658    1.0035    0.9548
3123.676    0.9384    0.9264
3123.695    0.8865    0.8925
3123.713    0.8453    0.8494
3123.731    0.7802    0.7729
3123.750    0.6677    0.6543
3123.768    0.5970    0.5711
3123.786    0.6102    0.5950
3123.805    0.6720    0.7266
3123.823    0.7679    0.8596
3123.842    0.8402    0.9373
3123.860    0.8970    0.9451
3123.878    0.8738    0.8884
3123.897    0.7423    0.7430
3123.915    0.5297    0.5403
3123.933    0.3415    0.3475
3123.952    0.2384    0.2451
3123.970    0.2826    0.2764
3123.989    0.4205    0.4168
3124.007    0.6174    0.5914
3124.025    0.7847    0.7318
3124.044    0.8156    0.7675
3124.062    0.7016    0.6750
3124.081    0.5426    0.5319
3124.099    0.4908    0.4908
3124.117    0.5880    0.5922
3124.136    0.7434    0.7652
3124.154    0.8712    0.8870
3124.172    0.9213    0.9397
3124.191    0.9499    0.9473
3124.209    0.9658    0.9361
3124.228    0.9515    0.9162
3124.246    0.9152    0.8935
3124.264    0.8976    0.8752
3124.283    0.8798    0.8746
3124.301    0.8784    0.8939
3124.319    0.9175    0.9198
3124.338    0.9528    0.9384
3124.356    0.9550    0.9445
3124.375    0.9806    0.9449
3124.393    0.9972    0.9456
3124.411    0.9831    0.9428
3124.430    0.9504    0.9179
3124.448    0.8455    0.8523
3124.466    0.7279    0.7561
3124.485    0.6847    0.6888
3124.503    0.6989    0.7130
3124.522    0.7951    0.8004
3124.540    0.8674    0.8662
3124.558    0.8521    0.8746
3124.577    0.7936    0.8245
3124.595    0.6920    0.7466
# 043557  54  3123.621  3124.595
3123.621    0.9034    0.9847
3123.639    0.9872    0.9766
3123.658    0.9945    0.9594
3123.676    0.9570    0.9365
3123.694    0.9089    0.9084
3123.713    0.8802    0.8668
3123.731    0.8097    0.8061
3123.750    0.7393    0.7296
3123.768    0.7186    0.6877
3123.786    0.7190    0.7138
3123.805    0.7575    0.8020
3123.823    0.8143    0.8894
3123.841    0.9181    0.9393
3123.860    0.9032    0.9363
3123.878    0.8674    0.8724
3123.897    0.7492    0.7328
3123.915    0.5546    0.5544
3123.933    0.3821    0.3921
3123.952    0.3135    0.3110
3123.970    0.3488    0.3475
3123.989    0.4752    0.4787
3124.007    0.6537    0.6318
3124.025    0.7800    0.7477
3124.044    0.8119    0.7768
3124.062    0.7219    0.7155
3124.080    0.6210    0.6312
3124.099    0.6002    0.6109
3124.117    0.6915    0.6860
3124.136    0.8017    0.8089
3124.154    0.8646    0.9003
3124.172    0.9343    0.9445
3124.191    0.9694    0.9539
3124.209    0.9845    0.9462
3124.227    0.9743    0.9315
3124.246    0.9341    0.9141
3124.264    0.9173    0.9024
3124.283    0.9139    0.9034
3124.301    0.9072    0.9173
3124.319    0.9226    0.9352
3124.338    0.9696    0.9493
3124.356    0.9956    0.9552
3124.375    0.9781    0.9570
3124.393    0.9822    0.9570
3124.411    0.9669    0.9513
3124.430    0.9207    0.9268
3124.448    0.8768    0.8780
3124.466    0.8202    0.8175
3124.485    0.7936    0.7811
3124.503    0.8113    0.7984
3124.522    0.8412    0.8504
3124.540    0.8810    0.8878
3124.558    0.8478    0.8863
3124.577    0.7923    0.8412
3124.595    0.7352    0.7789
# 043726  53  3123.635  3124.590
3123.635    0.9460    0.9829
3123.653    1.0081    0.9714
3123.671    0.9768    0.9497
3123.690    0.9356    0.9209
3123.708    0.8915    0.8923
3123.727    0.8420    0.8437
3123.745    0.7771    0.7528
3123.763    0.6601    0.6380
3123.782    0.5992    0.5887
3123.800    0.6657    0.6694
3123.818    0.7468    0.8115
3123.837    0.8032    0.9224
3123.855    0.9012    0.9609
3123.874    0.9393    0.9447
3123.892    0.8704    0.8648
3123.910    0.6934    0.7021
3123.929    0.4748    0.4781
3123.947    0.3055    0.3135
3123.966    0.2689    0.2743
3123.984    0.3739    0.3669
3124.002    0.5521    0.5330
3124.021    0.7466    0.7094
3124.039    0.8484    0.8043
3124.057    0.7927    0.7746
3124.076    0.6236    0.6263
3124.094    0.5175    0.5027
3124.113    0.5338    0.5317
3124.131    0.6770    0.6890
3124.149    0.8266    0.8463
3124.168    0.9105    0.9339
3124.186    0.9574    0.9554
3124.204    0.9621    0.9499
3124.223    0.9601    0.9333
3124.241    0.9447    0.9099
3124.260    0.9145    0.8813
3124.278    0.8676    0.8656
3124.296    0.8754    0.8746
3124.315    0.9091    0.9041
3124.333    0.9292    0.9309
3124.351    0.9535    0.9449
3124.370    0.9808    0.9478
3124.388    0.9727    0.9475
3124.407    0.9687    0.9489
3124.425    0.9899    0.9425
3124.443    0.9273    0.9064
3124.462    0.8205    0.8173
3124.480    0.7047    0.7191
3124.499    0.6640    0.6894
3124.517    0.7645    0.7565
3124.535    0.8656    0.8464
3124.554    0.8459    0.8919
3124.572    0.8310    0.8754
3124.590    0.7586    0.8162
# 044324  53  3123.635  3124.590
3123.635    0.9559    0.9851
3123.653    1.0012    0.9754
3123.671    1.0014    0.9574
3123.690    0.9406    0.9324
3123.708    0.8815    0.9053
3123.726    0.8549    0.8654
3123.745    0.7984    0.7934
3123.763    0.7173    0.7117
3123.782    0.7050    0.6744
3123.800    0.7223    0.7266
3123.818    0.7825    0.8299
3123.837    0.8474    0.9211
3123.855    0.9112    0.9576
3123.874    0.9369    0.9423
3123.892    0.8978    0.8662
3123.910    0.7244    0.7175
3123.929    0.5004    0.5137
3123.947    0.3499    0.3566
3123.965    0.3053    0.3058
3123.984    0.3853    0.3812
3124.002    0.5399    0.5317
3124.021    0.7140    0.6995
3124.039    0.8251    0.7985
3124.057    0.8192    0.7947
3124.076    0.7071    0.6933
3124.094    0.5957    0.5974
3124.112    0.5995    0.6017
3124.131    0.7114    0.7176
3124.149    0.8310    0.8466
3124.168    0.9118    0.9307
3124.186    0.9515    0.9576
3124.204    0.9721    0.9570
3124.223    0.9808    0.9443
3124.241    0.9491    0.9264
3124.259    0.9082    0.9057
3124.278    0.9078    0.8919
3124.296    0.9009    0.8966
3124.315    0.9053    0.9177
3124.333    0.9451    0.9391
3124.351    0.9550    0.9521
3124.370    0.9886    0.9565
3124.388    0.9748    0.9576
3124.407    0.9698    0.9581
3124.425    0.9770    0.9519
3124.443    0.9273    0.9241
3124.462    0.8502    0.8608
3124.480    0.7885    0.7914
3124.498    0.7645    0.7638
3124.517    0.8019    0.8033
3124.535    0.8678    0.8662
3124.554    0.8740    0.9030
3124.572    0.8561    0.8900
3124.590    0.8067    0.8377
# 044997  53  3123.634  3124.590
3123.634    0.9147    0.9833
3123.653    1.0290    0.9734
3123.671    1.0361    0.9519
3123.689    0.9546    0.9211
3123.708    0.8849    0.8857
3123.726    0.8219    0.8443
3123.745    0.7584    0.7668
3123.763    0.6725    0.6605
3123.781    0.6250    0.5868
3123.800    0.6278    0.6272
3123.818    0.7002    0.7565
3123.836    0.7842    0.8804
3123.855    0.8874    0.9454
3123.873    0.9497    0.9456
3123.892    0.8945    0.8774
3123.910    0.7295    0.7291
3123.928    0.4894    0.5165
3123.947    0.3051    0.3109
3123.965    0.2185    0.2202
3123.983    0.2620    0.2571
3124.002    0.4011    0.4046
3124.020    0.6027    0.5875
3124.039    0.7874    0.7413
3124.057    0.8232    0.7745
3124.075    0.6921    0.6781
3124.094    0.5310    0.5293
3124.112    0.4852    0.4915
3124.131    0.6046    0.6119
3124.149    0.7713    0.7795
3124.167    0.8700    0.8960
3124.186    0.9194    0.9428
3124.204    0.9541    0.9447
3124.222    0.9649    0.9324
3124.241    0.9473    0.9154
3124.259    0.9200    0.8974
3124.278    0.8933    0.8833
3124.296    0.8678    0.8855
3124.314    0.8572    0.9039
3124.333    0.9105    0.9273
3124.351    0.9499    0.9408
3124.369    0.9663    0.9441
3124.388    0.9865    0.9436
3124.406    0.9920    0.9451
3124.425    0.9616    0.9432
3124.443    0.9354    0.9190
3124.461    0.8555    0.8504
3124.480    0.7224    0.7428
3124.498    0.6849    0.6795
3124.517    0.7214    0.7160
3124.535    0.8067    0.8072
3124.553    0.8519    0.8722
3124.572    0.8400    0.8722
3124.590    0.7784    0.8121
# 045325  54  3123.621  3124.595
3123.621    0.8760    0.9854
3123.640    0.9736    0.9806
3123.658    1.0079    0.9669
3123.676    0.9952    0.9445
3123.695    0.9528    0.9160
3123.713    0.8978    0.8857
3123.731    0.8293    0.8391
3123.750    0.7561    0.7579
3123.768    0.7185    0.6773
3123.787    0.6644    0.6586
3123.805    0.7171    0.7315
3123.823    0.7825    0.8426
3123.842    0.8704    0.9288
3123.860    0.8966    0.9570
3123.878    0.9147    0.9333
3123.897    0.8525    0.8395
3123.915    0.6673    0.6781
3123.934    0.4676    0.4758
3123.952    0.3350    0.3374
3123.970    0.3035    0.3124
3123.989    0.4105    0.4079
3124.007    0.5899    0.5631
3124.025    0.7518    0.7135
3124.044    0.8270    0.7973
3124.062    0.7813    0.7665
3124.081    0.6682    0.6501
3124.099    0.5792    0.5675
3124.117    0.5927    0.6002
3124.136    0.7236    0.7345
3124.154    0.8580    0.8612
3124.173    0.9213    0.9345
3124.191    0.9543    0.9537
3124.209    0.9663    0.9473
3124.228    0.9508    0.9279
3124.246    0.9358    0.9012
3124.264    0.9018    0.8728
3124.283    0.8720    0.8574
3124.301    0.8825    0.8684
3124.320    0.9108    0.8985
3124.338    0.9363    0.9264
3124.356    0.9585    0.9428
3124.375    0.9886    0.9486
3124.393    0.9705    0.9504
3124.411    0.9701    0.9506
3124.430    0.9348    0.9397
3124.448    0.8896    0.9014
3124.467    0.8140    0.8249
3124.485    0.7494    0.7534
3124.503    0.7298    0.7384
3124.522    0.7903    0.7938
3124.540    0.8285    0.8604
3124.558    0.8525    0.8902
3124.577    0.8302    0.8680
3124.595    0.7829    0.8093
# 046903  53  3123.635  3124.591
3123.635    0.9330    0.9838
3123.653    0.9933    0.9743
3123.672    1.0051    0.9537
3123.690    0.9441    0.9268
3123.708    0.9059    0.8954
3123.727    0.8594    0.8496
3123.745    0.7814    0.7780
3123.764    0.7094    0.6831
3123.782    0.6504    0.6323
3123.800    0.6659    0.6708
3123.819    0.7452    0.7847
3123.837    0.8175    0.8888
3123.855    0.8861    0.9425
3123.874    0.9183    0.9367
3123.892    0.8576    0.8646
3123.911    0.6992    0.7071
3123.929    0.4924    0.5084
3123.947    0.3266    0.3354
3123.966    0.2592    0.2579
3123.984    0.3069    0.3058
3124.002    0.4495    0.4430
3124.021    0.6372    0.6200
3124.039    0.7602    0.7439
3124.058    0.7916    0.7630
3124.076    0.7070    0.6741
3124.094    0.5612    0.5639
3124.113    0.5344    0.5453
3124.131    0.6430    0.6479
3124.149    0.7903    0.7921
3124.168    0.8886    0.9018
3124.186    0.9326    0.9449
3124.205    0.9506    0.9504
3124.223    0.9649    0.9399
3124.241    0.9537    0.9238
3124.260    0.9365    0.9045
3124.278    0.9014    0.8917
3124.297    0.8972    0.8945
3124.315    0.9043    0.9120
3124.333    0.9131    0.9328
3124.352    0.9432    0.9469
3124.370    0.9993    0.9513
3124.388    0.9954    0.9521
3124.407    0.9665    0.9526
3124.425    0.9603    0.9473
3124.444    0.9202    0.9183
3124.462    0.8688    0.8557
3124.480    0.7793    0.7762
3124.499    0.7290    0.7320
3124.517    0.7579    0.7621
3124.535    0.8136    0.8312
3124.554    0.8662    0.8825
3124.572    0.8312    0.8784
3124.591    0.7940    0.8219
# 049580  54  3123.622  3124.596
3123.622    0.8917    0.9851
3123.640    0.9995    0.9781
3123.658    1.0323    0.9609
3123.677    0.9790    0.9326
3123.695    0.9194    0.9018
3123.714    0.8800    0.8634
3123.732    0.8102    0.8048
3123.750    0.7393    0.7173
3123.769    0.6716    0.6399
3123.787    0.6554    0.6507
3123.806    0.7153    0.7558
3123.824    0.7958    0.8706
3123.842    0.8484    0.9399
3123.861    0.9137    0.9521
3123.879    0.9064    0.9043
3123.897    0.7910    0.7816
3123.916    0.5668    0.5772
3123.934    0.3597    0.3780
3123.953    0.2559    0.2564
3123.971    0.2690    0.2677
3123.989    0.3872    0.3856
3124.008    0.5874    0.5674
3124.026    0.7574    0.7199
3124.044    0.8070    0.7825
3124.063    0.7296    0.7168
3124.081    0.5893    0.5883
3124.100    0.5207    0.5223
3124.118    0.5792    0.5985
3124.136    0.7381    0.7504
3124.155    0.8698    0.8821
3124.173    0.9219    0.9397
3124.192    0.9521    0.9508
3124.210    0.9641    0.9410
3124.228    0.9643    0.9247
3124.247    0.9380    0.9036
3124.265    0.9103    0.8859
3124.283    0.9026    0.8821
3124.302    0.8972    0.8980
3124.320    0.9064    0.9219
3124.339    0.9458    0.9408
3124.357    0.9550    0.9480
3124.375    0.9570    0.9491
3124.394    0.9612    0.9504
3124.412    0.9748    0.9497
3124.430    0.9621    0.9335
3124.449    0.8835    0.8776
3124.467    0.7932    0.7900
3124.486    0.7338    0.7176
3124.504    0.7288    0.7278
3124.522    0.8000    0.8013
3124.541    0.8519    0.8728
3124.559    0.8523    0.8870
3124.578    0.8020    0.8406
3124.596    0.7330    0.7596
# 049586  53  3123.634  3124.590
3123.634    0.9421    0.9813
3123.652    1.0120    0.9701
3123.671    0.9940    0.9469
3123.689    0.9530    0.9179
3123.707    0.8888    0.8863
3123.726    0.8168    0.8371
3123.744    0.7616    0.7521
3123.763    0.6702    0.6368
3123.781    0.5958    0.5808
3123.799    0.6350    0.6375
3123.818    0.7213    0.7777
3123.836    0.7901    0.8939
3123.854    0.8760    0.9489
3123.873    0.9275    0.9423
3123.891    0.8847    0.8708
3123.910    0.7279    0.7122
3123.928    0.5035    0.5113
3123.946    0.3302    0.3416
3123.965    0.2727    0.2780
3123.983    0.3512    0.3432
3124.002    0.5042    0.4998
3124.020    0.6915    0.6628
3124.038    0.8104    0.7682
3124.057    0.7693    0.7558
3124.075    0.6265    0.6346
3124.093    0.5116    0.5104
3124.112    0.5178    0.5097
3124.130    0.6417    0.6424
3124.149    0.8160    0.8108
3124.167    0.8952    0.9110
3124.185    0.9160    0.9469
3124.204    0.9238    0.9458
3124.222    0.9559    0.9290
3124.240    0.9309    0.9026
3124.259    0.8888    0.8694
3124.277    0.8570    0.8480
3124.296    0.8457    0.8535
3124.314    0.8788    0.8821
3124.332    0.9292    0.9141
3124.351    0.9552    0.9354
3124.369    0.9596    0.9421
3124.387    0.9692    0.9432
3124.406    0.9817    0.9436
3124.424    0.9363    0.9369
3124.443    0.9110    0.8995
3124.461    0.8132    0.8185
3124.479    0.7193    0.7201
3124.498    0.6552    0.6750
3124.516    0.7332    0.7246
3124.534    0.8098    0.8136
3124.553    0.8586    0.8722
3124.571    0.8391    0.8680
3124.590    0.7797    0.8130
# 049728  53  3123.635  3124.591
3123.635    0.9467    0.9842
3123.653    1.0252    0.9732
3123.672    1.0162    0.9493
3123.690    0.9343    0.9188
3123.708    0.8829    0.8863
3123.727    0.8457    0.8420
3123.745    0.7761    0.7698
3123.764    0.6814    0.6733
3123.782    0.6667    0.6294
3123.800    0.6893    0.6856
3123.819    0.7276    0.8121
3123.837    0.8050    0.9114
3123.856    0.8927    0.9548
3123.874    0.9460    0.9391
3123.892    0.8802    0.8566
3123.911    0.6909    0.6798
3123.929    0.4544    0.4629
3123.947    0.2691    0.2860
3123.966    0.2278    0.2199
3123.984    0.2805    0.2834
3124.003    0.4421    0.4466
3124.021    0.6590    0.6292
3124.039    0.7976    0.7614
3124.058    0.8175    0.7752
3124.076    0.6648    0.6687
3124.094    0.5337    0.5466
3124.113    0.5395    0.5399
3124.131    0.6753    0.6650
3124.150    0.8000    0.8253
3124.168    0.8808    0.9190
3124.186    0.9055    0.9506
3124.205    0.9454    0.9489
3124.223    0.9707    0.9367
3124.242    0.9546    0.9209
3124.260    0.9213    0.9047
3124.278    0.9082    0.8941
3124.297    0.8900    0.8999
3124.315    0.8970    0.9192
3124.333    0.9598    0.9389
3124.352    0.9732    0.9497
3124.370    0.9788    0.9517
3124.389    0.9824    0.9521
3124.407    0.9849    0.9541
3124.425    0.9537    0.9508
3124.444    0.9175    0.9224
3124.462    0.8642    0.8553
3124.480    0.7748    0.7695
3124.499    0.7451    0.7288
3124.517    0.7607    0.7723
3124.536    0.8379    0.8535
3124.554    0.8929    0.8960
3124.572    0.8455    0.8798
3124.591    0.7752    0.8059
# 049756  54  3123.621  3124.595
3123.621    0.9110    0.9858
3123.639    1.0016    0.9802
3123.658    1.0148    0.9632
3123.676    0.9804    0.9367
3123.694    0.8995    0.9064
3123.713    0.8694    0.8704
3123.731    0.8297    0.8136
3123.750    0.7254    0.7133
3123.768    0.6414    0.6234
3123.786    0.6389    0.6194
3123.805    0.6952    0.7269
3123.823    0.7768    0.8557
3123.842    0.8480    0.9395
3123.860    0.9095    0.9576
3123.878    0.9112    0.9190
3123.897    0.8017    0.7974
3123.915    0.6051    0.6041
3123.933    0.3867    0.3957
3123.952    0.2572    0.2594
3123.970    0.2621    0.2598
3123.989    0.3733    0.3809
3124.007    0.5704    0.5550
3124.025    0.7684    0.7150
3124.044    0.8343    0.7887
3124.062    0.7444    0.7274
3124.080    0.5801    0.5883
3124.099    0.5014    0.5035
3124.117    0.5720    0.5729
3124.136    0.7398    0.7417
3124.154    0.8626    0.8762
3124.172    0.9264    0.9404
3124.191    0.9663    0.9539
3124.209    0.9643    0.9445
3124.228    0.9541    0.9260
3124.246    0.9480    0.9026
3124.264    0.9014    0.8800
3124.283    0.8748    0.8730
3124.301    0.8843    0.8890
3124.319    0.8954    0.9162
3124.338    0.9307    0.9391
3124.356    0.9734    0.9480
3124.375    0.9977    0.9493
3124.393    1.0095    0.9502
3124.411    0.9815    0.9508
3124.430    0.9458    0.9365
3124.448    0.8839    0.8861
3124.466    0.7849    0.7962
3124.485    0.7122    0.7132
3124.503    0.7264    0.7155
3124.522    0.8002    0.7958
3124.540    0.8418    0.8708
3124.558    0.8549    0.8929
3124.577    0.8050    0.8541
3124.595    0.7330    0.7779
# 050505  54  3123.621  3124.595
3123.621    0.8780    0.9854
3123.639    1.0127    0.9784
3123.658    1.0219    0.9576
3123.676    0.9849    0.9256
3123.695    0.9135    0.8876
3123.713    0.8480    0.8488
3123.731    0.8076    0.7860
3123.750    0.6960    0.6789
3123.768    0.6102    0.5897
3123.786    0.6055    0.5998
3123.805    0.6899    0.7259
3123.823    0.7941    0.8602
3123.842    0.8529    0.9386
3123.860    0.8978    0.9480
3123.878    0.8970    0.8954
3123.897    0.7621    0.7489
3123.915    0.5148    0.5322
3123.934    0.2974    0.3080
3123.952    0.1915    0.1917
3123.970    0.2080    0.2000
3123.989    0.3135    0.3260
3124.007    0.5266    0.5120
3124.025    0.7337    0.6901
3124.044    0.8056    0.7754
3124.062    0.7332    0.7106
3124.081    0.5668    0.5549
3124.099    0.4618    0.4798
3124.117    0.5453    0.5634
3124.136    0.7223    0.7439
3124.154    0.8718    0.8788
3124.172    0.9103    0.9384
3124.191    0.9404    0.9475
3124.209    0.9568    0.9376
3124.228    0.9601    0.9258
3124.246    0.9530    0.9160
3124.264    0.9288    0.9082
3124.283    0.8960    0.9091
3124.301    0.9101    0.9219
3124.320    0.9552    0.9393
3124.338    0.9587    0.9489
3124.356    0.9745    0.9502
3124.375    0.9849    0.9486
3124.393    0.9922    0.9499
3124.411    0.9705    0.9519
3124.430    0.9365    0.9378
3124.448    0.8798    0.8853
3124.467    0.7880    0.7863
3124.485    0.7188    0.7099
3124.503    0.7459    0.7206
3124.522    0.8171    0.8082
3124.540    0.8682    0.8796
3124.558    0.8559    0.8904
3124.577    0.7878    0.8314
3124.595    0.6834    0.7278
# 051178  54  3123.621  3124.595
3123.621    0.8910    0.9886
3123.639    1.0088    0.9833
3123.657    1.0009    0.9687
3123.676    0.9768    0.9438
3123.694    0.9177    0.9166
3123.713    0.8993    0.8861
3123.731    0.8660    0.8429
3123.749    0.7971    0.7759
3123.768    0.7357    0.7129
3123.786    0.7218    0.7204
3123.804    0.7725    0.8013
3123.823    0.8412    0.8999
3123.841    0.8976    0.9537
3123.860    0.9354    0.9612
3123.878    0.9137    0.9179
3123.896    0.8106    0.8017
3123.915    0.5912    0.5961
3123.933    0.3777    0.3869
3123.951    0.2568    0.2579
3123.970    0.2665    0.2610
3123.988    0.3723    0.3809
3124.007    0.5748    0.5710
3124.025    0.7754    0.7359
3124.043    0.8511    0.8164
3124.062    0.7870    0.7713
3124.080    0.6394    0.6515
3124.099    0.5757    0.5782
3124.117    0.6352    0.6411
3124.135    0.7598    0.7800
3124.154    0.8690    0.8997
3124.172    0.9311    0.9504
3124.190    0.9716    0.9592
3124.209    0.9851    0.9510
3124.227    0.9924    0.9399
3124.246    0.9870    0.9273
3124.264    0.9339    0.9162
3124.282    0.9097    0.9137
3124.301    0.9328    0.9251
3124.319    0.9264    0.9421
3124.337    0.9559    0.9543
3124.356    0.9831    0.9585
3124.374    0.9813    0.9587
3124.393    0.9698    0.9601
3124.411    0.9441    0.9614
3124.429    0.9504    0.9524
3124.448    0.9408    0.9133
3124.466    0.8527    0.8447
3124.484    0.7912    0.7838
3124.503    0.7938    0.7858
3124.521    0.8654    0.8449
3124.540    0.8933    0.9026
3124.558    0.8608    0.9116
3124.576    0.8143    0.8692
3124.595    0.7544    0.7825
# 053721  54  3123.621  3124.596
3123.621    0.8870    0.9865
3123.640    1.0106    0.9795
3123.658    1.0139    0.9636
3123.677    0.9732    0.9391
3123.695    0.9154    0.9126
3123.713    0.8652    0.8796
3123.732    0.8108    0.8217
3123.750    0.7572    0.7432
3123.769    0.7068    0.6816
3123.787    0.7047    0.6990
3123.805    0.7630    0.7874
3123.824    0.8243    0.8910
3123.842    0.8876    0.9484
3123.860    0.9183    0.9557
3123.879    0.9099    0.9032
3123.897    0.7949    0.7818
3123.916    0.5916    0.5880
3123.934    0.4034    0.4064
3123.952    0.2966    0.3069
3123.971    0.3374    0.3312
3123.989    0.4640    0.4540
3124.007    0.6240    0.6159
3124.026    0.7727    0.7546
3124.044    0.8232    0.7949
3124.063    0.7381    0.7231
3124.081    0.6131    0.6114
3124.099    0.5679    0.5677
3124.118    0.6504    0.6489
3124.136    0.7802    0.7861
3124.155    0.8831    0.9001
3124.173    0.9382    0.9493
3124.191    0.9734    0.9587
3124.210    0.9824    0.9491
3124.228    0.9618    0.9305
3124.246    0.9209    0.9061
3124.265    0.9055    0.8839
3124.283    0.8935    0.8802
3124.302    0.9020    0.8987
3124.320    0.9296    0.9247
3124.338    0.9761    0.9447
3124.357    0.9781    0.9543
3124.375    0.9607    0.9565
3124.393    0.9815    0.9574
3124.412    0.9770    0.9550
3124.430    0.9421    0.9367
3124.449    0.8831    0.8833
3124.467    0.8134    0.8089
3124.485    0.7567    0.7568
3124.504    0.7540    0.7714
3124.522    0.8323    0.8343
3124.540    0.8692    0.8890
3124.559    0.8628    0.8995
3124.577    0.8264    0.8622
3124.596    0.7516    0.7947
# 054375  53  3123.634  3124.590
3123.634    0.9026    0.9799
3123.653    0.9899    0.9710
3123.671    0.9943    0.9546
3123.689    0.9687    0.9309
3123.708    0.8958    0.8983
3123.726    0.8500    0.8537
3123.745    0.7898    0.7867
3123.763    0.7147    0.7163
3123.781    0.6992    0.6745
3123.800    0.7055    0.6957
3123.818    0.7506    0.7711
3123.836    0.8190    0.8582
3123.855    0.8547    0.9181
3123.873    0.8913    0.9230
3123.892    0.8728    0.8650
3123.910    0.7423    0.7495
3123.928    0.5772    0.5965
3123.947    0.4451    0.4467
3123.965    0.3667    0.3729
3123.983    0.3985    0.3925
3124.002    0.4925    0.4957
3124.020    0.6402    0.6210
3124.039    0.7642    0.7183
3124.057    0.7605    0.7350
3124.075    0.7006    0.6803
3124.094    0.6176    0.6042
3124.112    0.5816    0.5872
3124.131    0.6396    0.6569
3124.149    0.7523    0.7681
3124.167    0.8700    0.8666
3124.186    0.9043    0.9256
3124.204    0.9309    0.9421
3124.222    0.9528    0.9350
3124.241    0.9506    0.9141
3124.259    0.9137    0.8906
3124.278    0.8989    0.8728
3124.296    0.8853    0.8716
3124.314    0.8923    0.8863
3124.333    0.9196    0.9105
3124.351    0.9389    0.9303
3124.369    0.9592    0.9419
3124.388    0.9561    0.9465
3124.406    0.9572    0.9451
3124.425    0.9462    0.9335
3124.443    0.9072    0.9018
3124.461    0.8424    0.8457
3124.480    0.7727    0.7773
3124.498    0.7343    0.7396
3124.517    0.7553    0.7537
3124.535    0.7980    0.8030
3124.553    0.8304    0.8484
3124.572    0.8266    0.8602
3124.590    0.7858    0.8337
# 055459  53  3123.635  3124.590
3123.635    0.9565    0.9827
3123.653    1.0067    0.9712
3123.671    0.9838    0.9499
3123.690    0.9264    0.9200
3123.708    0.8904    0.8878
3123.727    0.8239    0.8381
3123.745    0.7435    0.7589
3123.763    0.6817    0.6633
3123.782    0.6375    0.6155
3123.800    0.6753    0.6707
3123.818    0.7430    0.7900
3123.837    0.8187    0.9005
3123.855    0.8919    0.9486
3123.874    0.9300    0.9365
3123.892    0.8648    0.8578
3123.910    0.7089    0.7037
3123.929    0.4812    0.4933
3123.947    0.3268    0.3290
3123.966    0.2665    0.2693
3123.984    0.3317    0.3343
3124.002    0.4993    0.4811
3124.021    0.6770    0.6548
3124.039    0.7932    0.7635
3124.057    0.7929    0.7635
3124.076    0.6691    0.6548
3124.094    0.5468    0.5468
3124.113    0.5339    0.5485
3124.131    0.6642    0.6687
3124.149    0.8151    0.8147
3124.168    0.8958    0.9145
3124.186    0.9386    0.9489
3124.204    0.9672    0.9493
3124.223    0.9696    0.9343
3124.241    0.9279    0.9131
3124.260    0.8841    0.8874
3124.278    0.8839    0.8718
3124.296    0.8966    0.8766
3124.315    0.9007    0.9007
3124.333    0.9131    0.9264
3124.351    0.9543    0.9428
3124.370    0.9784    0.9486
3124.388    0.9784    0.9499
3124.407    0.9734    0.9506
3124.425    0.9625    0.9436
3124.443    0.9089    0.9114
3124.462    0.8293    0.8368
3124.480    0.7572    0.7527
3124.499    0.7338    0.7161
3124.517    0.7470    0.7596
3124.535    0.8224    0.8356
3124.554    0.8614    0.8841
3124.572    0.8381    0.8740
3124.590    0.7750    0.8171
# 055868  53  3123.634  3124.590
3123.634    0.9719    0.9831
3123.653    1.0081    0.9696
3123.671    0.9820    0.9465
3123.689    0.9141    0.9169
3123.708    0.8792    0.8817
3123.726    0.8391    0.8331
3123.745    0.7513    0.7508
3123.763    0.6838    0.6671
3123.781    0.6687    0.6424
3123.800    0.7002    0.7166
3123.818    0.7777    0.8320
3123.836    0.8461    0.9190
3123.855    0.8913    0.9513
3123.873    0.9103    0.9236
3123.892    0.8314    0.8181
3123.910    0.6372    0.6394
3123.928    0.4181    0.4304
3123.947    0.2700    0.2696
3123.965    0.2319    0.2343
3123.983    0.3155    0.3156
3124.002    0.4905    0.4860
3124.020    0.6852    0.6598
3124.039    0.8255    0.7736
3124.057    0.7838    0.7621
3124.075    0.6542    0.6549
3124.094    0.5506    0.5541
3124.112    0.5713    0.5762
3124.131    0.7026    0.7114
3124.149    0.8228    0.8472
3124.167    0.8972    0.9264
3124.186    0.9361    0.9519
3124.204    0.9546    0.9489
3124.222    0.9943    0.9384
3124.241    0.9696    0.9264
3124.259    0.9365    0.9156
3124.278    0.9204    0.9108
3124.296    0.8997    0.9183
3124.314    0.9221    0.9339
3124.333    0.9598    0.9482
3124.351    0.9725    0.9541
3124.369    0.9788    0.9548
3124.388    0.9788    0.9554
3124.406    0.9698    0.9565
3124.425    0.9568    0.9486
3124.443    0.9192    0.9147
3124.461    0.8412    0.8468
3124.480    0.7725    0.7698
3124.498    0.7616    0.7502
3124.517    0.8091    0.8022
3124.535    0.8578    0.8690
3124.553    0.8686    0.8980
3124.572    0.8337    0.8684
3124.590    0.7644    0.7925
# 059589  54  3123.622  3124.596
3123.622    0.8680    0.9842
3123.640    0.9924    0.9781
3123.658    1.0347    0.9601
3123.677    0.9741    0.9266
3123.695    0.9032    0.8884
3123.713    0.8426    0.8488
3123.732    0.7836    0.7872
3123.750    0.7071    0.6907
3123.769    0.6091    0.5865
3123.787    0.5893    0.5741
3123.805    0.6560    0.6770
3123.824    0.7410    0.8270
3123.842    0.8466    0.9204
3123.861    0.9215    0.9471
3123.879    0.9152    0.9084
3123.897    0.7967    0.7912
3123.916    0.5820    0.5806
3123.934    0.3509    0.3623
3123.952    0.2118    0.2171
3123.971    0.2004    0.1939
3123.989    0.2848    0.2880
3124.008    0.4695    0.4694
3124.026    0.6741    0.6519
3124.044    0.8074    0.7612
3124.063    0.7695    0.7328
3124.081    0.6055    0.6015
3124.099    0.4835    0.5007
3124.118    0.5386    0.5479
3124.136    0.7005    0.7027
3124.155    0.8433    0.8547
3124.173    0.9024    0.9268
3124.191    0.9406    0.9428
3124.210    0.9627    0.9328
3124.228    0.9710    0.9183
3124.247    0.9530    0.9034
3124.265    0.9294    0.8910
3124.283    0.9053    0.8874
3124.302    0.8898    0.9001
3124.320    0.9093    0.9209
3124.338    0.9395    0.9369
3124.357    0.9736    0.9430
3124.375    0.9863    0.9430
3124.394    0.9537    0.9443
3124.412    0.9397    0.9467
3124.430    0.9367    0.9384
3124.449    0.9001    0.8941
3124.467    0.8000    0.8089
3124.486    0.7349    0.7203
3124.504    0.7269    0.7110
3124.522    0.7860    0.7804
3124.541    0.8461    0.8606
3124.559    0.8480    0.8821
3124.577    0.7890    0.8379
3124.596    0.6839    0.7355
# 059610  53  3123.635  3124.591
3123.635    0.9192    0.9874
3123.653    0.9977    0.9799
3123.672    0.9881    0.9618
3123.690    0.9559    0.9365
3123.708    0.9307    0.9095
3123.727    0.8780    0.8770
3123.745    0.8331    0.8253
3123.764    0.7591    0.7449
3123.782    0.7114    0.6917
3123.800    0.7291    0.7185
3123.819    0.7698    0.8194
3123.837    0.8496    0.9122
3123.855    0.8929    0.9594
3123.874    0.9328    0.9583
3123.892    0.9156    0.9018
3123.911    0.7617    0.7584
3123.929    0.5490    0.5539
3123.947    0.3534    0.3588
3123.966    0.2567    0.2591
3123.984    0.2967    0.2974
3124.002    0.4400    0.4364
3124.021    0.6368    0.6253
3124.039    0.7910    0.7691
3124.058    0.8381    0.8134
3124.076    0.7482    0.7350
3124.094    0.6124    0.6109
3124.113    0.5643    0.5689
3124.131    0.6584    0.6631
3124.149    0.8198    0.8084
3124.168    0.9150    0.9162
3124.186    0.9480    0.9554
3124.205    0.9557    0.9583
3124.223    0.9601    0.9475
3124.241    0.9643    0.9320
3124.260    0.9497    0.9110
3124.278    0.9281    0.8941
3124.297    0.9114    0.8935
3124.315    0.9101    0.9116
3124.333    0.9348    0.9348
3124.352    0.9565    0.9510
3124.370    0.9813    0.9563
3124.388    0.9961    0.9570
3124.407    0.9745    0.9587
3124.425    0.9609    0.9583
3124.444    0.9406    0.9412
3124.462    0.8774    0.8913
3124.480    0.8136    0.8149
3124.499    0.7649    0.7616
3124.517    0.7876    0.7840
3124.535    0.8422    0.8517
3124.554    0.8624    0.9047
3124.572    0.8562    0.9041
3124.591    0.8140    0.8509
# 062175  54  3123.621  3124.596
3123.621    0.8670    0.9831
3123.640    0.9870    0.9786
3123.658    1.0245    0.9638
3123.677    0.9993    0.9371
3123.695    0.9215    0.9061
3123.713    0.8435    0.8696
3123.732    0.8019    0.8063
3123.750    0.6978    0.7068
3123.769    0.6217    0.5973
3123.787    0.5983    0.5715
3123.805    0.6448    0.6572
3123.824    0.7241    0.8030
3123.842    0.8054    0.9080
3123.860    0.9001    0.9491
3123.879    0.9480    0.9249
3123.897    0.8642    0.8310
3123.916    0.6512    0.6530
3123.934    0.4442    0.4548
3123.952    0.3004    0.3104
3123.971    0.2826    0.2807
3123.989    0.3683    0.3686
3124.007    0.5295    0.5225
3124.026    0.7221    0.6838
3124.044    0.8145    0.7637
3124.063    0.7547    0.7228
3124.081    0.6091    0.5991
3124.099    0.5097    0.5071
3124.118    0.5649    0.5475
3124.136    0.7089    0.6912
3124.155    0.8198    0.8428
3124.173    0.9116    0.9236
3124.191    0.9354    0.9482
3124.210    0.9618    0.9421
3124.228    0.9458    0.9217
3124.246    0.9036    0.8927
3124.265    0.8865    0.8616
3124.283    0.8742    0.8478
3124.302    0.8770    0.8614
3124.320    0.9009    0.8921
3124.338    0.9285    0.9213
3124.357    0.9337    0.9384
3124.375    0.9603    0.9432
3124.393    0.9802    0.9441
3124.412    0.9727    0.9438
3124.430    0.9469    0.9309
3124.449    0.8758    0.8804
3124.467    0.7798    0.7921
3124.485    0.6816    0.7060
3124.504    0.6654    0.6887
3124.522    0.7354    0.7532
3124.540    0.8404    0.8352
3124.559    0.8664    0.8764
3124.577    0.8084    0.8570
3124.596    0.7544    0.7932
# 062816  53  3123.634  3124.590
3123.634    0.8931    0.9831
3123.653    0.9802    0.9763
3123.671    0.9963    0.9616
3123.690    0.9829    0.9382
3123.708    0.9376    0.9099
3123.726    0.8632    0.8706
3123.745    0.8108    0.8061
3123.763    0.7624    0.7283
3123.781    0.6879    0.6700
3123.800    0.6836    0.6776
3123.818    0.7364    0.7534
3123.837    0.7809    0.8551
3123.855    0.8474    0.9213
3123.873    0.8956    0.9365
3123.892    0.8941    0.8890
3123.910    0.7766    0.7784
3123.929    0.5997    0.6073
3123.947    0.4336    0.4447
3123.965    0.3414    0.3471
3123.984    0.3500    0.3552
3124.002    0.4657    0.4559
3124.020    0.6165    0.5970
3124.039    0.7600    0.7209
3124.057    0.7865    0.7609
3124.076    0.7288    0.7084
3124.094    0.6245    0.6212
3124.112    0.5950    0.5821
3124.131    0.6328    0.6414
3124.149    0.7560    0.7575
3124.167    0.8519    0.8650
3124.186    0.9007    0.9294
3124.204    0.9632    0.9482
3124.223    0.9579    0.9430
3124.241    0.9499    0.9266
3124.259    0.9373    0.9059
3124.278    0.9005    0.8882
3124.296    0.8894    0.8843
3124.315    0.8921    0.8974
3124.333    0.9341    0.9183
3124.351    0.9770    0.9365
3124.370    0.9911    0.9471
3124.388    0.9802    0.9508
3124.406    0.9719    0.9508
3124.425    0.9563    0.9447
3124.443    0.9228    0.9219
3124.462    0.8529    0.8688
3124.480    0.7918    0.8011
3124.498    0.7516    0.7528
3124.517    0.7544    0.7581
3124.535    0.7869    0.8078
3124.553    0.8283    0.8586
3124.572    0.8416    0.8752
3124.590    0.7985    0.8476
# 063048  53  3123.635  3124.590
3123.635    0.9517    0.9811
3123.653    1.0342    0.9683
3123.671    1.0030    0.9421
3123.690    0.9116    0.9036
3123.708    0.8531    0.8628
3123.726    0.7984    0.8104
3123.745    0.7135    0.7193
3123.763    0.6236    0.6083
3123.782    0.5737    0.5420
3123.800    0.5984    0.5955
3123.818    0.6716    0.7337
3123.837    0.7741    0.8708
3123.855    0.8764    0.9350
3123.874    0.9030    0.9279
3123.892    0.8455    0.8449
3123.910    0.6795    0.6790
3123.929    0.4401    0.4524
3123.947    0.2679    0.2730
3123.965    0.1983    0.1954
3123.984    0.2314    0.2390
3124.002    0.3842    0.3755
3124.021    0.5840    0.5645
3124.039    0.7549    0.7066
3124.057    0.7818    0.7367
3124.076    0.6476    0.6346
3124.094    0.4998    0.5079
3124.112    0.4784    0.4839
3124.131    0.5984    0.6062
3124.149    0.7677    0.7707
3124.168    0.8572    0.8921
3124.186    0.9135    0.9367
3124.204    0.9421    0.9393
3124.223    0.9594    0.9256
3124.241    0.9475    0.9091
3124.260    0.9211    0.8915
3124.278    0.8947    0.8808
3124.296    0.8906    0.8855
3124.315    0.8835    0.9059
3124.333    0.9305    0.9275
3124.351    0.9502    0.9399
3124.370    0.9779    0.9430
3124.388    0.9678    0.9434
3124.407    0.9572    0.9454
3124.425    0.9561    0.9417
3124.443    0.9311    0.9122
3124.462    0.8321    0.8333
3124.480    0.7193    0.7347
3124.499    0.6798    0.6806
3124.517    0.7398    0.7218
3124.535    0.8211    0.8097
3124.554    0.8519    0.8706
3124.572    0.8166    0.8600
3124.590    0.7369    0.7872
# 063636  53  3123.634  3124.590
3123.634    0.9504    0.9770
3123.652    0.9847    0.9623
3123.671    0.9685    0.9382
3123.689    0.9139    0.9080
3123.708    0.8935    0.8646
3123.726    0.7989    0.8020
3123.744    0.7456    0.7213
3123.763    0.6795    0.6536
3123.781    0.6527    0.6540
3123.799    0.7198    0.7263
3123.818    0.7797    0.8327
3123.836    0.8185    0.9076
3123.855    0.8640    0.9285
3123.873    0.8628    0.8843
3123.891    0.7789    0.7723
3123.910    0.6072    0.5958
3123.928    0.4259    0.4241
3123.946    0.3014    0.3136
3123.965    0.3018    0.3071
3123.983    0.4190    0.3996
3124.002    0.5618    0.5523
3124.020    0.6965    0.6836
3124.038    0.7730    0.7427
3124.057    0.7015    0.7044
3124.075    0.6200    0.6173
3124.093    0.5689    0.5670
3124.112    0.6093    0.6142
3124.130    0.7171    0.7290
3124.149    0.8449    0.8496
3124.167    0.9175    0.9188
3124.185    0.9322    0.9438
3124.204    0.9434    0.9428
3124.222    0.9502    0.9307
3124.241    0.9537    0.9141
3124.259    0.9275    0.9012
3124.277    0.8817    0.8976
3124.296    0.8904    0.9078
3124.314    0.9298    0.9247
3124.332    0.9694    0.9397
3124.351    0.9645    0.9484
3124.369    0.9712    0.9510
3124.388    0.9899    0.9510
3124.406    0.9802    0.9462
3124.424    0.9335    0.9260
3124.443    0.8833    0.8762
3124.461    0.8166    0.8085
3124.479    0.7345    0.7551
3124.498    0.7633    0.7523
3124.516    0.8085    0.7984
3124.535    0.8410    0.8533
3124.553    0.8422    0.8706
3124.571    0.8102    0.8422
3124.590    0.7349    0.7789
# 064150  54  3123.620  3124.594
3123.620    0.9253    0.9838
3123.639    1.0170    0.9736
3123.657    0.9929    0.9517
3123.676    0.9552    0.9188
3123.694    0.8788    0.8853
3123.712    0.8297    0.8431
3123.731    0.7584    0.7612
3123.749    0.6630    0.6485
3123.767    0.6245    0.5724
3123.786    0.6035    0.6183
3123.804    0.6786    0.7551
3123.823    0.8078    0.8884
3123.841    0.8716    0.9486
3123.859    0.9057    0.9475
3123.878    0.8859    0.8764
3123.896    0.7333    0.7226
3123.914    0.5058    0.5058
3123.933    0.2890    0.3026
3123.951    0.2101    0.2191
3123.970    0.2733    0.2688
3123.988    0.4240    0.4153
3124.006    0.6285    0.5992
3124.025    0.7713    0.7492
3124.043    0.8063    0.7734
3124.061    0.6879    0.6656
3124.080    0.5104    0.5120
3124.098    0.4983    0.4810
3124.117    0.6084    0.6124
3124.135    0.7900    0.7854
3124.153    0.8664    0.9016
3124.172    0.9460    0.9465
3124.190    0.9759    0.9473
3124.208    0.9714    0.9341
3124.227    0.9806    0.9145
3124.245    0.9618    0.8925
3124.264    0.9120    0.8748
3124.282    0.8876    0.8770
3124.300    0.9001    0.8989
3124.319    0.9183    0.9260
3124.337    0.9283    0.9415
3124.355    0.9532    0.9456
3124.374    0.9661    0.9454
3124.392    0.9732    0.9469
3124.411    0.9568    0.9451
3124.429    0.8800    0.9196
3124.447    0.8121    0.8478
3124.466    0.7362    0.7377
3124.484    0.6648    0.6767
3124.502    0.6937    0.7143
3124.521    0.8119    0.8136
3124.539    0.8624    0.8782
3124.558    0.8297    0.8764
3124.576    0.8050    0.8155
3124.594    0.7254    0.7246
# 064747  53  3123.635  3124.591
3123.635    0.9245    0.9845
3123.653    1.0160    0.9736
3123.671    1.0130    0.9510
3123.690    0.9725    0.9164
3123.708    0.9101    0.8802
3123.727    0.8370    0.8329
3123.745    0.7600    0.7617
3123.763    0.6783    0.6694
3123.782    0.6240    0.6107
3123.800    0.6694    0.6525
3123.818    0.7374    0.7690
3123.837    0.7932    0.8865
3123.855    0.8682    0.9415
3123.874    0.9012    0.9341
3123.892    0.8602    0.8564
3123.910    0.7032    0.6969
3123.929    0.4726    0.4716
3123.947    0.2768    0.2872
3123.965    0.1998    0.2023
3123.984    0.2371    0.2399
3124.002    0.3825    0.3744
3124.021    0.5932    0.5662
3124.039    0.7316    0.7176
3124.057    0.7593    0.7651
3124.076    0.6933    0.6828
3124.094    0.5702    0.5626
3124.113    0.5274    0.5310
3124.131    0.6192    0.6330
3124.149    0.7647    0.7843
3124.168    0.8742    0.8991
3124.186    0.9190    0.9425
3124.204    0.9543    0.9465
3124.223    0.9554    0.9363
3124.241    0.9570    0.9258
3124.260    0.9275    0.9158
3124.278    0.9097    0.9101
3124.296    0.8902    0.9137
3124.315    0.9313    0.9281
3124.333    0.9563    0.9430
3124.352    0.9795    0.9513
3124.370    0.9654    0.9524
3124.388    0.9725    0.9524
3124.407    0.9750    0.9546
3124.425    0.9572    0.9530
3124.443    0.9497    0.9320
3124.462    0.8690    0.8710
3124.480    0.7960    0.7894
3124.499    0.7411    0.7394
3124.517    0.7734    0.7684
3124.535    0.8426    0.8400
3124.554    0.8658    0.8913
3124.572    0.8686    0.8802
3124.591    0.7798    0.8050
# 070319  54  3123.621  3124.595
3123.621    0.9371    0.9881
3123.639    1.0342    0.9790
3123.658    1.0106    0.9537
3123.676    0.9694    0.9162
3123.694    0.8999    0.8796
3123.713    0.8339    0.8455
3123.731    0.8026    0.7920
3123.749    0.7254    0.7062
3123.768    0.6621    0.6437
3123.786    0.6973    0.6928
3123.805    0.7667    0.8253
3123.823    0.8348    0.9243
3123.841    0.8997    0.9621
3123.860    0.9350    0.9524
3123.878    0.8602    0.8815
3123.896    0.7016    0.7097
3123.915    0.4596    0.4456
3123.933    0.2390    0.2365
3123.952    0.1352    0.1495
3123.970    0.1953    0.1914
3123.988    0.3462    0.3351
3124.007    0.5809    0.5565
3124.025    0.7654    0.7464
3124.043    0.8171    0.8213
3124.062    0.7198    0.7301
3124.080    0.5681    0.5683
3124.099    0.5218    0.5153
3124.117    0.6253    0.6411
3124.135    0.7698    0.8149
3124.154    0.8662    0.9260
3124.172    0.9277    0.9559
3124.191    0.9563    0.9493
3124.209    0.9705    0.9367
3124.227    0.9917    0.9305
3124.246    0.9736    0.9270
3124.264    0.9517    0.9238
3124.282    0.9320    0.9281
3124.301    0.9376    0.9423
3124.319    0.9486    0.9550
3124.338    0.9701    0.9590
3124.356    0.9943    0.9563
3124.374    0.9975    0.9552
3124.393    1.0048    0.9598
3124.411    0.9827    0.9643
3124.429    0.9478    0.9550
3124.448    0.9139    0.9070
3124.466    0.8270    0.8228
3124.485    0.7914    0.7628
3124.503    0.8072    0.7978
3124.521    0.8504    0.8776
3124.540    0.8768    0.9249
3124.558    0.8722    0.9082
3124.576    0.7914    0.8272
3124.595    0.6879    0.6875
# 072604  53  3123.635  3124.591
3123.635    0.9790    0.9820
3123.653    1.0188    0.9654
3123.672    0.9775    0.9324
3123.690    0.9087    0.8935
3123.708    0.8766    0.8555
3123.727    0.7887    0.8039
3123.745    0.7168    0.7228
3123.764    0.6574    0.6276
3123.782    0.6391    0.6070
3123.800    0.6654    0.6939
3123.819    0.7452    0.8335
3123.837    0.8484    0.9251
3123.855    0.8968    0.9548
3123.874    0.9043    0.9221
3123.892    0.8037    0.8125
3123.911    0.6112    0.6035
3123.929    0.3814    0.3772
3123.947    0.2129    0.2187
3123.966    0.1680    0.1792
3123.984    0.2655    0.2588
3124.002    0.4520    0.4230
3124.021    0.6334    0.6259
3124.039    0.7831    0.7595
3124.058    0.7759    0.7607
3124.076    0.6352    0.6425
3124.094    0.5360    0.5305
3124.113    0.5617    0.5540
3124.131    0.6688    0.6973
3124.149    0.7945    0.8449
3124.168    0.9039    0.9294
3124.186    0.9665    0.9486
3124.205    0.9763    0.9397
3124.223    0.9587    0.9258
3124.241    0.9445    0.9126
3124.260    0.9350    0.8995
3124.278    0.9068    0.8945
3124.297    0.8808    0.9055
3124.315    0.8968    0.9258
3124.333    0.9425    0.9428
3124.352    0.9770    0.9495
3124.370    0.9977    0.9497
3124.388    0.9781    0.9510
3124.407    0.9678    0.9552
3124.425    0.9732    0.9521
3124.444    0.9196    0.9202
3124.462    0.8406    0.8500
3124.480    0.7682    0.7702
3124.499    0.7540    0.7482
3124.517    0.8175    0.8045
3124.535    0.8694    0.8758
3124.554    0.8700    0.9022
3124.572    0.8205    0.8618
3124.591    0.7430    0.7577
# 075676  53  3123.635  3124.591
3123.635    0.9192    0.9831
3123.653    1.0097    0.9710
3123.672    0.9979    0.9465
3123.690    0.9436    0.9164
3123.708    0.8730    0.8831
3123.727    0.8509    0.8343
3123.745    0.7832    0.7588
3123.764    0.6907    0.6683
3123.782    0.6545    0.6377
3123.800    0.6899    0.7008
3123.819    0.7649    0.8226
3123.837    0.8209    0.9145
3123.856    0.8857    0.9519
3123.874    0.9001    0.9296
3123.892    0.8339    0.8389
3123.911    0.6473    0.6592
3123.929    0.4391    0.4501
3123.947    0.2852    0.2874
3123.966    0.2378    0.2357
3123.984    0.3023    0.3084
3124.003    0.4806    0.4735
3124.021    0.6877    0.6482
3124.039    0.8097    0.7658
3124.058    0.7973    0.7675
3124.076    0.6696    0.6654
3124.094    0.5580    0.5626
3124.113    0.5613    0.5717
3124.131    0.6784    0.6934
3124.150    0.8299    0.8393
3124.168    0.9143    0.9226
3124.186    0.9587    0.9504
3124.205    0.9777    0.9478
3124.223    0.9683    0.9358
3124.241    0.9521    0.9217
3124.260    0.9204    0.9068
3124.278    0.8933    0.8991
3124.297    0.8933    0.9061
3124.315    0.9028    0.9241
3124.333    0.9428    0.9412
3124.352    0.9813    0.9506
3124.370    0.9766    0.9526
3124.389    0.9922    0.9535
3124.407    1.0144    0.9550
3124.425    0.9763    0.9491
3124.444    0.9484    0.9169
3124.462    0.8841    0.8502
3124.480    0.7832    0.7737
3124.499    0.7408    0.7451
3124.517    0.7956    0.7898
3124.536    0.8416    0.8622
3124.554    0.8484    0.8954
3124.572    0.7912    0.8728
3124.591    0.7461    0.7963
# 076114  54  3123.621  3124.595
3123.621    0.8888    0.9856
3123.639    1.0072    0.9797
3123.657    1.0406    0.9632
3123.676    0.9856    0.9345
3123.694    0.9175    0.9028
3123.713    0.8698    0.8654
3123.731    0.7991    0.8063
3123.749    0.7023    0.7102
3123.768    0.6418    0.6146
3123.786    0.6365    0.6139
3123.805    0.6899    0.7251
3123.823    0.7741    0.8549
3123.841    0.8700    0.9352
3123.860    0.9129    0.9535
3123.878    0.9141    0.9103
3123.896    0.7867    0.7896
3123.915    0.5592    0.5792
3123.933    0.3622    0.3686
3123.952    0.2422    0.2355
3123.970    0.2316    0.2386
3123.988    0.3465    0.3528
3124.007    0.5679    0.5399
3124.025    0.7452    0.7058
3124.043    0.8346    0.7827
3124.062    0.7534    0.7213
3124.080    0.5644    0.5801
3124.099    0.4899    0.4958
3124.117    0.5694    0.5681
3124.135    0.7286    0.7303
3124.154    0.8648    0.8746
3124.172    0.9141    0.9384
3124.191    0.9328    0.9513
3124.209    0.9672    0.9421
3124.227    0.9763    0.9273
3124.246    0.9378    0.9082
3124.264    0.9103    0.8913
3124.282    0.8892    0.8865
3124.301    0.8874    0.9014
3124.319    0.9076    0.9245
3124.338    0.9228    0.9425
3124.356    0.9652    0.9486
3124.374    1.0000    0.9489
3124.393    0.9790    0.9497
3124.411    0.9665    0.9504
3124.429    0.9598    0.9376
3124.448    0.8835    0.8853
3124.466    0.7894    0.7954
3124.485    0.7308    0.7133
3124.503    0.7190    0.7171
3124.521    0.7797    0.7932
3124.540    0.8553    0.8712
3124.558    0.8638    0.8900
3124.576    0.8160    0.8494
3124.595    0.7276    0.7614
# 077749  53  3123.634  3124.590
3123.634    0.9137    0.9696
3123.653    0.9489    0.9554
3123.671    0.9528    0.9335
3123.690    0.9393    0.8991
3123.708    0.8412    0.8519
3123.726    0.7856    0.7905
3123.745    0.7420    0.7219
3123.763    0.6974    0.6775
3123.781    0.6731    0.6756
3123.800    0.7145    0.7236
3123.818    0.7858    0.7945
3123.837    0.8260    0.8590
3123.855    0.8192    0.8819
3123.873    0.8350    0.8533
3123.892    0.7723    0.7684
3123.910    0.6437    0.6543
3123.928    0.5300    0.5403
3123.947    0.4595    0.4611
3123.965    0.4472    0.4513
3123.984    0.5106    0.5070
3124.002    0.6116    0.5920
3124.020    0.6994    0.6667
3124.039    0.7181    0.6995
3124.057    0.6965    0.6816
3124.076    0.6571    0.6411
3124.094    0.6352    0.6249
3124.112    0.6406    0.6561
3124.131    0.7158    0.7330
3124.149    0.8039    0.8166
3124.167    0.8837    0.8821
3124.186    0.9166    0.9188
3124.204    0.9419    0.9262
3124.223    0.9365    0.9156
3124.241    0.9270    0.8987
3124.259    0.9211    0.8841
3124.278    0.9051    0.8786
3124.296    0.8829    0.8855
3124.314    0.8954    0.9007
3124.333    0.9080    0.9188
3124.351    0.9337    0.9318
3124.370    0.9592    0.9386
3124.388    0.9627    0.9371
3124.406    0.9506    0.9249
3124.425    0.9030    0.8962
3124.443    0.8628    0.8537
3124.461    0.8026    0.8059
3124.480    0.7521    0.7697
3124.498    0.7558    0.7640
3124.517    0.7847    0.7869
3124.535    0.7982    0.8170
3124.553    0.8236    0.8343
3124.572    0.8104    0.8283
3124.590    0.7574    0.8056
# 078217  53  3123.635  3124.590
3123.635    0.9779    0.9840
3123.653    1.0181    0.9707
3123.671    0.9936    0.9460
3123.690    0.9311    0.9129
3123.708    0.8782    0.8800
3123.726    0.8251    0.8344
3123.745    0.7607    0.7528
3123.763    0.6738    0.6653
3123.782    0.6682    0.6408
3123.800    0.7062    0.7198
3123.818    0.7861    0.8408
3123.837    0.8387    0.9305
3123.855    0.9114    0.9565
3123.874    0.9292    0.9241
3123.892    0.8061    0.8171
3123.910    0.6227    0.6256
3123.929    0.3903    0.3918
3123.947    0.2316    0.2382
3123.965    0.2074    0.2050
3123.984    0.2963    0.2968
3124.002    0.4690    0.4671
3124.021    0.6901    0.6637
3124.039    0.7949    0.7818
3124.057    0.7952    0.7736
3124.076    0.6587    0.6488
3124.094    0.5309    0.5429
3124.112    0.5571    0.5664
3124.131    0.7137    0.7132
3124.149    0.8486    0.8553
3124.168    0.8999    0.9356
3124.186    0.9371    0.9550
3124.204    0.9716    0.9495
3124.223    0.9872    0.9389
3124.241    0.9734    0.9292
3124.259    0.9445    0.9198
3124.278    0.9129    0.9156
3124.296    0.9009    0.9234
3124.315    0.9419    0.9402
3124.333    0.9447    0.9526
3124.351    0.9454    0.9572
3124.370    0.9548    0.9568
3124.388    0.9703    0.9572
3124.407    0.9888    0.9598
3124.425    0.9621    0.9548
3124.443    0.9160    0.9247
3124.462    0.8698    0.8529
3124.480    0.7901    0.7773
3124.498    0.7614    0.7570
3124.517    0.8168    0.8132
3124.535    0.8764    0.8821
3124.554    0.8863    0.9093
3124.572    0.8537    0.8748
3124.590    0.7771    0.7898
# 079672  54  3123.621  3124.595
3123.621    0.9175    0.9836
3123.639    1.0155    0.9752
3123.657    0.9915    0.9572
3123.676    0.9412    0.9298
3123.694    0.8954    0.8995
3123.712    0.8439    0.8588
3123.731    0.7775    0.7870
3123.749    0.7023    0.6958
3123.768    0.6530    0.6317
3123.786    0.6812    0.6602
3123.804    0.7291    0.7640
3123.823    0.7945    0.8790
3123.841    0.8630    0.9402
3123.859    0.9238    0.9445
3123.878    0.8978    0.8827
3123.896    0.7593    0.7494
3123.915    0.5513    0.5488
3123.933    0.3588    0.3709
3123.951    0.2768    0.2809
3123.970    0.3178    0.3149
3123.988    0.4581    0.4437
3124.007    0.6209    0.6165
3124.025    0.7695    0.7420
3124.043    0.8052    0.7707
3124.062    0.7068    0.6858
3124.080    0.5808    0.5715
3124.098    0.5374    0.5377
3124.117    0.6375    0.6328
3124.135    0.7716    0.7777
3124.154    0.8752    0.8937
3124.172    0.9395    0.9423
3124.190    0.9721    0.9506
3124.209    0.9831    0.9397
3124.227    0.9585    0.9215
3124.245    0.9311    0.8999
3124.264    0.8888    0.8823
3124.282    0.8682    0.8819
3124.301    0.8857    0.9005
3124.319    0.9087    0.9241
3124.337    0.9669    0.9410
3124.356    0.9963    0.9484
3124.374    0.9761    0.9497
3124.392    0.9797    0.9504
3124.411    0.9748    0.9456
3124.429    0.9298    0.9207
3124.448    0.8513    0.8559
3124.466    0.7667    0.7721
3124.484    0.7109    0.7196
3124.503    0.7256    0.7430
3124.521    0.7963    0.8143
3124.539    0.8521    0.8722
3124.558    0.8539    0.8790
3124.576    0.8030    0.8344
3124.595    0.7214    0.7600
# 085042  54  3123.621  3124.596
3123.621    0.9057    0.9849
3123.640    1.0158    0.9793
3123.658    1.0583    0.9629
3123.677    0.9707    0.9337
3123.695    0.9024    0.9012
3123.713    0.8634    0.8658
3123.732    0.8032    0.8015
3123.750    0.6934    0.6942
3123.769    0.6119    0.5806
3123.787    0.5932    0.5727
3123.805    0.6521    0.6868
3123.824    0.7374    0.8412
3123.842    0.8398    0.9313
3123.860    0.9194    0.9548
3123.879    0.9177    0.9152
3123.897    0.8022    0.7978
3123.916    0.5913    0.5855
3123.934    0.3580    0.3682
3123.952    0.2262    0.2327
3123.971    0.2297    0.2296
3123.989    0.3519    0.3445
3124.007    0.5430    0.5242
3124.026    0.7365    0.7049
3124.044    0.8219    0.7847
3124.063    0.7411    0.7188
3124.081    0.5665    0.5647
3124.099    0.4695    0.4698
3124.118    0.5313    0.5441
3124.136    0.6973    0.7178
3124.155    0.8644    0.8712
3124.173    0.9335    0.9371
3124.191    0.9526    0.9497
3124.210    0.9581    0.9397
3124.228    0.9497    0.9241
3124.246    0.9064    0.9051
3124.265    0.8929    0.8853
3124.283    0.8929    0.8794
3124.302    0.8960    0.8952
3124.320    0.9103    0.9200
3124.338    0.9343    0.9386
3124.357    0.9739    0.9458
3124.375    0.9879    0.9454
3124.393    0.9820    0.9458
3124.412    0.9804    0.9469
3124.430    0.9382    0.9350
3124.449    0.8632    0.8810
3124.467    0.7807    0.7831
3124.485    0.6945    0.6929
3124.504    0.7003    0.6918
3124.522    0.7813    0.7761
3124.540    0.8620    0.8598
3124.559    0.8668    0.8859
3124.577    0.8080    0.8468
3124.596    0.7093    0.7588
# 085810  54  3123.621  3124.596
3123.621    0.9192    0.9833
3123.640    0.9991    0.9757
3123.658    1.0093    0.9594
3123.677    0.9647    0.9343
3123.695    0.8989    0.9055
3123.713    0.8439    0.8658
3123.732    0.7878    0.7958
3123.750    0.7166    0.7057
3123.769    0.6640    0.6366
3123.787    0.6738    0.6534
3123.805    0.7140    0.7477
3123.824    0.7714    0.8634
3123.842    0.8547    0.9320
3123.860    0.9194    0.9449
3123.879    0.9016    0.8945
3123.897    0.7951    0.7775
3123.916    0.5970    0.5950
3123.934    0.4078    0.4246
3123.952    0.3238    0.3304
3123.971    0.3581    0.3527
3123.989    0.4811    0.4686
3124.007    0.6353    0.6197
3124.026    0.7775    0.7447
3124.044    0.7976    0.7737
3124.063    0.7233    0.6981
3124.081    0.5924    0.5906
3124.099    0.5525    0.5511
3124.118    0.6206    0.6310
3124.136    0.7638    0.7667
3124.155    0.8714    0.8839
3124.173    0.9521    0.9382
3124.191    0.9784    0.9504
3124.210    0.9576    0.9404
3124.228    0.9521    0.9198
3124.246    0.9283    0.8935
3124.265    0.8859    0.8704
3124.283    0.8740    0.8664
3124.302    0.8684    0.8847
3124.320    0.9012    0.9118
3124.338    0.9335    0.9337
3124.357    0.9627    0.9451
3124.375    0.9766    0.9484
3124.394    0.9827    0.9489
3124.412    0.9723    0.9436
3124.430    0.9262    0.9196
3124.449    0.8640    0.8592
3124.467    0.7690    0.7805
3124.485    0.7190    0.7269
3124.504    0.7411    0.7411
3124.522    0.8030    0.8048
3124.541    0.8455    0.8652
3124.559    0.8457    0.8778
3124.577    0.8072    0.8455
3124.596    0.7456    0.7849
# 088194  54  3123.621  3124.595
3123.621    0.9196    0.9858
3123.639    1.0235    0.9793
3123.657    1.0035    0.9621
3123.676    0.9649    0.9333
3123.694    0.9041    0.9016
3123.713    0.8498    0.8620
3123.731    0.8019    0.7998
3123.749    0.7298    0.7042
3123.768    0.6483    0.6162
3123.786    0.6297    0.6227
3123.804    0.6861    0.7268
3123.823    0.7698    0.8592
3123.841    0.8706    0.9358
3123.860    0.9373    0.9510
3123.878    0.9076    0.9028
3123.896    0.7905    0.7770
3123.915    0.5675    0.5665
3123.933    0.3350    0.3622
3123.951    0.2425    0.2406
3123.970    0.2506    0.2459
3123.988    0.3660    0.3623
3124.007    0.5589    0.5478
3124.025    0.7328    0.7079
3124.043    0.7936    0.7777
3124.062    0.7376    0.7133
3124.080    0.6002    0.5797
3124.099    0.4901    0.5075
3124.117    0.5691    0.5833
3124.135    0.7340    0.7403
3124.154    0.8543    0.8782
3124.172    0.9443    0.9395
3124.190    0.9486    0.9519
3124.209    0.9486    0.9432
3124.227    0.9614    0.9290
3124.246    0.9373    0.9114
3124.264    0.9209    0.8964
3124.282    0.8882    0.8935
3124.301    0.8991    0.9082
3124.319    0.9224    0.9294
3124.337    0.9537    0.9451
3124.356    0.9752    0.9510
3124.374    0.9922    0.9513
3124.393    0.9840    0.9521
3124.411    0.9554    0.9521
3124.429    0.9519    0.9371
3124.448    0.8894    0.8825
3124.466    0.8024    0.7945
3124.484    0.7186    0.7221
3124.503    0.7382    0.7285
3124.521    0.8098    0.8026
3124.540    0.8680    0.8760
3124.558    0.8496    0.8913
3124.576    0.8050    0.8476
3124.595    0.7268    0.7593
# 088945  53  3123.634  3124.590
3123.634    0.8931    0.9683
3123.653    0.9296    0.9543
3123.671    0.9270    0.9335
3123.690    0.9066    0.9026
3123.708    0.8855    0.8656
3123.726    0.8492    0.8249
3123.745    0.8115    0.7867
3123.763    0.7718    0.7654
3123.782    0.7449    0.7667
3123.800    0.7741    0.7889
3123.818    0.8166    0.8205
3123.837    0.8375    0.8453
3123.855    0.8410    0.8437
3123.873    0.8098    0.8084
3123.892    0.7345    0.7371
3123.910    0.6446    0.6515
3123.929    0.5610    0.5668
3123.947    0.5180    0.5149
3123.965    0.5033    0.5041
3123.984    0.5431    0.5351
3124.002    0.5942    0.5878
3124.020    0.6406    0.6406
3124.039    0.6766    0.6773
3124.057    0.7115    0.6902
3124.076    0.7091    0.6921
3124.094    0.7034    0.7003
3124.112    0.7156    0.7266
3124.131    0.7593    0.7739
3124.149    0.8249    0.8268
3124.167    0.8929    0.8742
3124.186    0.9228    0.9084
3124.204    0.9402    0.9236
3124.223    0.9480    0.9256
3124.241    0.9333    0.9204
3124.259    0.9209    0.9147
3124.278    0.9247    0.9129
3124.296    0.9296    0.9164
3124.315    0.9391    0.9247
3124.333    0.9352    0.9341
3124.351    0.9557    0.9417
3124.370    0.9532    0.9449
3124.388    0.9524    0.9415
3124.406    0.9445    0.9300
3124.425    0.9219    0.9091
3124.443    0.9101    0.8837
3124.462    0.8598    0.8570
3124.480    0.8344    0.8393
3124.498    0.8297    0.8329
3124.517    0.8084    0.8373
3124.535    0.8155    0.8449
3124.553    0.8260    0.8476
3124.572    0.8093    0.8410
3124.590    0.7949    0.8279
# 089282  54  3123.621  3124.595
3123.621    0.9001    0.9861
3123.640    0.9766    0.9799
3123.658    1.0188    0.9665
3123.676    0.9672    0.9462
3123.695    0.9258    0.9200
3123.713    0.8829    0.8867
3123.732    0.8291    0.8306
3123.750    0.7759    0.7575
3123.768    0.7236    0.6984
3123.787    0.7052    0.7016
3123.805    0.7502    0.7732
3123.823    0.8128    0.8662
3123.842    0.8989    0.9343
3123.860    0.9384    0.9504
3123.879    0.8987    0.9093
3123.897    0.8205    0.8067
3123.915    0.6522    0.6483
3123.934    0.4715    0.4718
3123.952    0.3576    0.3674
3123.970    0.3554    0.3683
3123.989    0.4931    0.4720
3124.007    0.6464    0.6150
3124.026    0.7628    0.7435
3124.044    0.8022    0.7900
3124.062    0.7540    0.7466
3124.081    0.6555    0.6530
3124.099    0.6209    0.6081
3124.117    0.6648    0.6577
3124.136    0.7371    0.7764
3124.154    0.8688    0.8804
3124.173    0.9238    0.9408
3124.191    0.9292    0.9572
3124.209    0.9451    0.9515
3124.228    0.9596    0.9333
3124.246    0.9513    0.9103
3124.265    0.8974    0.8888
3124.283    0.8976    0.8827
3124.301    0.9486    0.8952
3124.320    0.9369    0.9196
3124.338    0.9408    0.9402
3124.356    0.9730    0.9519
3124.375    0.9727    0.9565
3124.393    0.9741    0.9574
3124.412    0.9674    0.9539
3124.430    0.9296    0.9365
3124.448    0.8770    0.8939
3124.467    0.8241    0.8278
3124.485    0.7791    0.7798
3124.503    0.7820    0.7811
3124.522    0.8343    0.8300
3124.540    0.8410    0.8794
3124.559    0.8706    0.8962
3124.577    0.8602    0.8710
3124.595    0.7880    0.8207
# 089474  54  3123.621  3124.596
3123.621    0.9307    0.9842
3123.640    0.9933    0.9741
3123.658    0.9824    0.9535
3123.677    0.9423    0.9226
3123.695    0.8919    0.8896
3123.713    0.8598    0.8482
3123.732    0.7832    0.7768
3123.750    0.6969    0.6866
3123.768    0.6483    0.6270
3123.787    0.6751    0.6601
3123.805    0.7206    0.7686
3123.824    0.8019    0.8845
3123.842    0.8704    0.9436
3123.860    0.9192    0.9441
3123.879    0.8880    0.8750
3123.897    0.7328    0.7305
3123.915    0.5124    0.5305
3123.934    0.3370    0.3375
3123.952    0.2519    0.2494
3123.971    0.2752    0.2850
3123.989    0.4247    0.4159
3124.007    0.6046    0.5861
3124.026    0.7603    0.7310
3124.044    0.8026    0.7679
3124.063    0.7052    0.6860
3124.081    0.5699    0.5719
3124.099    0.5418    0.5399
3124.118    0.6343    0.6386
3124.136    0.7782    0.7845
3124.154    0.8935    0.8943
3124.173    0.9318    0.9445
3124.191    0.9641    0.9502
3124.210    0.9854    0.9371
3124.228    0.9561    0.9173
3124.246    0.9120    0.8935
3124.265    0.8954    0.8744
3124.283    0.8859    0.8748
3124.302    0.9001    0.8962
3124.320    0.9030    0.9226
3124.338    0.9348    0.9410
3124.357    0.9515    0.9489
3124.375    0.9972    0.9506
3124.393    0.9954    0.9521
3124.412    0.9513    0.9491
3124.430    0.9150    0.9262
3124.449    0.8502    0.8640
3124.467    0.7640    0.7829
3124.485    0.7214    0.7333
3124.504    0.7617    0.7586
3124.522    0.8543    0.8287
3124.541    0.8600    0.8835
3124.559    0.8517    0.8815
3124.577    0.7971    0.8276
3124.596    0.7168    0.7418
# 089912  53  3123.635  3124.591
3123.635    0.8863    0.9761
3123.653    0.9410    0.9667
3123.672    0.9643    0.9499
3123.690    0.9454    0.9262
3123.708    0.9245    0.8929
3123.727    0.8762    0.8482
3123.745    0.8009    0.8020
3123.764    0.7789    0.7635
3123.782    0.7739    0.7514
3123.800    0.7553    0.7698
3123.819    0.7907    0.8138
3123.837    0.8230    0.8578
3123.855    0.8553    0.8813
3123.874    0.8610    0.8660
3123.892    0.8100    0.8084
3123.911    0.7091    0.7117
3123.929    0.6039    0.6097
3123.947    0.5234    0.5280
3123.966    0.4864    0.4917
3123.984    0.5169    0.5131
3124.003    0.5829    0.5782
3124.021    0.6602    0.6494
3124.039    0.7178    0.6995
3124.058    0.7354    0.7145
3124.076    0.7006    0.7021
3124.094    0.6997    0.6891
3124.113    0.7019    0.7015
3124.131    0.7345    0.7451
3124.150    0.8032    0.8110
3124.168    0.8766    0.8704
3124.186    0.9200    0.9118
3124.205    0.9491    0.9315
3124.223    0.9502    0.9320
3124.241    0.9406    0.9224
3124.260    0.9404    0.9101
3124.278    0.9171    0.9030
3124.297    0.9103    0.9043
3124.315    0.9324    0.9131
3124.333    0.9313    0.9260
3124.352    0.9380    0.9386
3124.370    0.9676    0.9467
3124.389    0.9707    0.9484
3124.407    0.9605    0.9419
3124.425    0.9188    0.9256
3124.444    0.8786    0.8970
3124.462    0.8608    0.8640
3124.480    0.8310    0.8354
3124.499    0.8209    0.8215
3124.517    0.8302    0.8266
3124.536    0.8364    0.8435
3124.554    0.8187    0.8564
3124.572    0.8253    0.8566
3124.591    0.8067    0.8418
# 090004  54  3123.621  3124.595
3123.621    0.9473    0.9804
3123.639    1.0104    0.9674
3123.658    0.9899    0.9382
3123.676    0.8999    0.8989
3123.695    0.8379    0.8533
3123.713    0.7822    0.7976
3123.731    0.7062    0.7057
3123.750    0.5979    0.5782
3123.768    0.5348    0.5066
3123.786    0.5600    0.5587
3123.805    0.6551    0.7156
3123.823    0.7499    0.8570
3123.842    0.8768    0.9307
3123.860    0.9160    0.9256
3123.878    0.8455    0.8441
3123.897    0.6528    0.6660
3123.915    0.4227    0.4465
3123.933    0.2580    0.2622
3123.952    0.1806    0.1786
3123.970    0.2176    0.2174
3123.989    0.3614    0.3598
3124.007    0.5651    0.5426
3124.025    0.7547    0.6942
3124.044    0.8110    0.7323
3124.062    0.6697    0.6346
3124.081    0.4896    0.4952
3124.099    0.4626    0.4713
3124.117    0.5741    0.5897
3124.136    0.7355    0.7681
3124.154    0.8431    0.8859
3124.172    0.9143    0.9326
3124.191    0.9570    0.9345
3124.209    0.9892    0.9211
3124.228    0.9694    0.9053
3124.246    0.9245    0.8910
3124.264    0.9061    0.8821
3124.283    0.8952    0.8876
3124.301    0.8985    0.9066
3124.319    0.9122    0.9268
3124.338    0.9410    0.9382
3124.356    0.9641    0.9399
3124.375    0.9786    0.9399
3124.393    0.9808    0.9421
3124.411    0.9371    0.9397
3124.430    0.8970    0.9095
3124.448    0.8297    0.8341
3124.466    0.7315    0.7316
3124.485    0.6744    0.6714
3124.503    0.7130    0.7107
3124.522    0.8022    0.8061
3124.540    0.8509    0.8652
3124.558    0.8230    0.8551
3124.577    0.7337    0.7736
3124.595    0.6288    0.6636
# 091287  53  3123.635  3124.591
3123.635    0.9251    0.9827
3123.654    1.0280    0.9710
3123.672    1.0344    0.9480
3123.690    0.9443    0.9166
3123.709    0.8880    0.8800
3123.727    0.8285    0.8327
3123.746    0.7561    0.7440
3123.764    0.6631    0.6330
3123.782    0.6055    0.5698
3123.801    0.6109    0.6278
3123.819    0.7002    0.7642
3123.837    0.7688    0.8857
3123.856    0.8519    0.9451
3123.874    0.9224    0.9371
3123.893    0.8531    0.8549
3123.911    0.6850    0.6921
3123.929    0.4568    0.4771
3123.948    0.2723    0.2863
3123.966    0.2148    0.2161
3123.984    0.2690    0.2694
3124.003    0.4434    0.4258
3124.021    0.6368    0.6070
3124.040    0.7825    0.7475
3124.058    0.7938    0.7617
3124.076    0.6809    0.6551
3124.095    0.5293    0.5195
3124.113    0.5033    0.5062
3124.131    0.6243    0.6295
3124.150    0.7700    0.7998
3124.168    0.8680    0.9051
3124.187    0.9290    0.9447
3124.205    0.9739    0.9447
3124.223    0.9745    0.9322
3124.242    0.9532    0.9154
3124.260    0.9305    0.8985
3124.279    0.9126    0.8870
3124.297    0.8923    0.8919
3124.315    0.8742    0.9112
3124.334    0.9089    0.9326
3124.352    0.9506    0.9438
3124.370    0.9911    0.9462
3124.389    0.9908    0.9460
3124.407    0.9754    0.9473
3124.426    0.9612    0.9432
3124.444    0.9207    0.9139
3124.462    0.8424    0.8420
3124.481    0.7310    0.7422
3124.499    0.6894    0.6955
3124.517    0.7246    0.7371
3124.536    0.8065    0.8264
3124.554    0.8788    0.8790
3124.573    0.8424    0.8680
3124.591    0.7651    0.8015
# 096184  53  3123.634  3124.590
3123.634    0.9784    0.9831
3123.653    0.9881    0.9707
3123.671    0.9681    0.9489
3123.690    0.9318    0.9194
3123.708    0.8740    0.8894
3123.726    0.8350    0.8453
3123.745    0.7614    0.7610
3123.763    0.6738    0.6628
3123.781    0.6518    0.6196
3123.800    0.6798    0.6879
3123.818    0.7464    0.8134
3123.837    0.8391    0.9179
3123.855    0.9158    0.9574
3123.873    0.9337    0.9434
3123.892    0.8600    0.8600
3123.910    0.6921    0.7011
3123.929    0.4769    0.4851
3123.947    0.3142    0.3233
3123.965    0.2819    0.2759
3123.984    0.3501    0.3585
3124.002    0.5319    0.5163
3124.020    0.7180    0.6828
3124.039    0.8123    0.7916
3124.057    0.8151    0.7779
3124.076    0.6920    0.6542
3124.094    0.5370    0.5438
3124.112    0.5484    0.5559
3124.131    0.7006    0.6955
3124.149    0.8408    0.8408
3124.167    0.9175    0.9262
3124.186    0.9438    0.9537
3124.204    0.9641    0.9495
3124.223    0.9421    0.9326
3124.241    0.9607    0.9089
3124.259    0.9116    0.8815
3124.278    0.8716    0.8636
3124.296    0.8776    0.8708
3124.315    0.8823    0.8991
3124.333    0.9294    0.9268
3124.351    0.9559    0.9432
3124.370    0.9836    0.9484
3124.388    0.9739    0.9495
3124.406    0.9799    0.9506
3124.425    0.9475    0.9443
3124.443    0.8980    0.9114
3124.462    0.8316    0.8335
3124.480    0.7295    0.7478
3124.498    0.7152    0.7170
3124.517    0.7665    0.7711
3124.535    0.8289    0.8492
3124.553    0.8742    0.8908
3124.572    0.8463    0.8754
3124.590    0.7775    0.8158
# 096395  53  3123.635  3124.591
3123.635    0.9369    0.9858
3123.653    1.0249    0.9766
3123.671    1.0023    0.9581
3123.690    0.9406    0.9307
3123.708    0.8962    0.9018
3123.727    0.8513    0.8610
3123.745    0.8022    0.7956
3123.763    0.7239    0.7120
3123.782    0.6855    0.6630
3123.800    0.7106    0.7055
3123.819    0.7723    0.8160
3123.837    0.8241    0.9095
3123.855    0.8898    0.9535
3123.874    0.9412    0.9434
3123.892    0.8833    0.8710
3123.910    0.7168    0.7211
3123.929    0.4975    0.5059
3123.947    0.3156    0.3291
3123.966    0.2615    0.2547
3123.984    0.3053    0.3110
3124.002    0.4594    0.4578
3124.021    0.6663    0.6425
3124.039    0.8187    0.7709
3124.057    0.8236    0.7958
3124.076    0.7107    0.7063
3124.094    0.6108    0.5970
3124.113    0.5800    0.5814
3124.131    0.6654    0.6850
3124.149    0.8158    0.8224
3124.168    0.9126    0.9192
3124.186    0.9147    0.9532
3124.205    0.9565    0.9546
3124.223    0.9936    0.9443
3124.241    0.9696    0.9311
3124.260    0.9482    0.9156
3124.278    0.9219    0.9055
3124.296    0.9177    0.9082
3124.315    0.9292    0.9249
3124.333    0.9343    0.9425
3124.352    0.9384    0.9535
3124.370    0.9674    0.9563
3124.388    0.9692    0.9568
3124.407    0.9739    0.9583
3124.425    0.9790    0.9550
3124.443    0.9341    0.9330
3124.462    0.8874    0.8752
3124.480    0.8006    0.8024
3124.499    0.7537    0.7633
3124.517    0.7909    0.7943
3124.535    0.8463    0.8588
3124.554    0.8778    0.9016
3124.572    0.8578    0.8910
3124.591    0.8063    0.8289
# 096402  53  3123.635  3124.591
3123.635    0.9712    0.9790
3123.653    1.0290    0.9623
3123.672    0.9806    0.9307
3123.690    0.8849    0.8927
3123.708    0.8170    0.8507
3123.727    0.7684    0.7863
3123.745    0.6937    0.6883
3123.764    0.6081    0.5784
3123.782    0.5698    0.5504
3123.800    0.6180    0.6375
3123.819    0.7291    0.7900
3123.837    0.8097    0.9007
3123.855    0.8782    0.9428
3123.874    0.9061    0.9126
3123.892    0.8043    0.8032
3123.911    0.6015    0.6030
3123.929    0.3859    0.3898
3123.947    0.2291    0.2385
3123.966    0.1991    0.2000
3123.984    0.2822    0.2775
3124.002    0.4448    0.4339
3124.021    0.6560    0.6203
3124.039    0.7568    0.7337
3124.058    0.7464    0.7181
3124.076    0.6189    0.5981
3124.094    0.4908    0.4941
3124.113    0.5135    0.5220
3124.131    0.6460    0.6657
3124.149    0.7976    0.8198
3124.168    0.8972    0.9158
3124.186    0.9537    0.9432
3124.205    0.9698    0.9378
3124.223    0.9710    0.9221
3124.241    0.9524    0.9034
3124.260    0.9226    0.8841
3124.278    0.8908    0.8760
3124.297    0.8746    0.8874
3124.315    0.8898    0.9112
3124.333    0.9196    0.9324
3124.352    0.9460    0.9432
3124.370    0.9627    0.9451
3124.388    0.9683    0.9462
3124.407    0.9736    0.9480
3124.425    0.9623    0.9393
3124.444    0.9074    0.8956
3124.462    0.8108    0.8115
3124.480    0.7209    0.7233
3124.499    0.7000    0.6997
3124.517    0.7637    0.7607
3124.535    0.8387    0.8426
3124.554    0.8541    0.8804
3124.572    0.7987    0.8484
3124.591    0.7193    0.7572
# 096901  53  3123.635  3124.591
3123.635    0.9634    0.9802
3123.653    1.0257    0.9656
3123.672    0.9786    0.9386
3123.690    0.9154    0.9074
3123.708    0.8682    0.8722
3123.727    0.8085    0.8134
3123.745    0.7371    0.7194
3123.764    0.6418    0.6135
3123.782    0.6101    0.5890
3123.800    0.6590    0.6748
3123.819    0.7226    0.8175
3123.837    0.8078    0.9164
3123.855    0.8894    0.9524
3123.874    0.9014    0.9247
3123.892    0.8391    0.8251
3123.911    0.6393    0.6368
3123.929    0.4163    0.4293
3123.947    0.2645    0.2812
3123.966    0.2602    0.2525
3123.984    0.3487    0.3440
3124.002    0.5176    0.5061
3124.021    0.7137    0.6798
3124.039    0.8115    0.7700
3124.058    0.7631    0.7321
3124.076    0.6052    0.6026
3124.094    0.4957    0.5027
3124.113    0.5336    0.5426
3124.131    0.6827    0.6914
3124.150    0.8289    0.8466
3124.168    0.9036    0.9268
3124.186    0.9616    0.9497
3124.205    0.9727    0.9434
3124.223    0.9766    0.9260
3124.241    0.9300    0.9022
3124.260    0.8966    0.8760
3124.278    0.8768    0.8642
3124.297    0.8650    0.8766
3124.315    0.9045    0.9041
3124.333    0.9145    0.9294
3124.352    0.9568    0.9430
3124.370    0.9674    0.9460
3124.389    0.9790    0.9469
3124.407    0.9779    0.9475
3124.425    0.9643    0.9367
3124.444    0.9179    0.8896
3124.462    0.8041    0.8024
3124.480    0.7259    0.7147
3124.499    0.7013    0.6963
3124.517    0.7561    0.7621
3124.536    0.8316    0.8484
3124.554    0.8379    0.8835
3124.572    0.8087    0.8586
3124.591    0.7439    0.7849
# 096948  53  3123.635  3124.591
3123.635    0.9870    0.9842
3123.653    1.0435    0.9743
3123.672    1.0109    0.9513
3123.690    0.9406    0.9215
3123.708    0.9007    0.8913
3123.727    0.8320    0.8472
3123.745    0.7478    0.7621
3123.764    0.6543    0.6311
3123.782    0.5863    0.5587
3123.800    0.6202    0.6199
3123.819    0.7062    0.7786
3123.837    0.7894    0.9032
3123.855    0.8616    0.9574
3123.874    0.9087    0.9517
3123.892    0.8861    0.8823
3123.911    0.7283    0.7153
3123.929    0.4808    0.4937
3123.947    0.2941    0.3054
3123.966    0.2320    0.2349
3123.984    0.3097    0.3035
3124.002    0.4694    0.4625
3124.021    0.6822    0.6554
3124.039    0.8364    0.7827
3124.058    0.8257    0.7836
3124.076    0.6644    0.6515
3124.094    0.4949    0.5025
3124.113    0.4952    0.4931
3124.131    0.6486    0.6406
3124.150    0.7997    0.8230
3124.168    0.9020    0.9230
3124.186    0.9508    0.9541
3124.205    0.9449    0.9508
3124.223    0.9421    0.9358
3124.241    0.9371    0.9143
3124.260    0.9078    0.8857
3124.278    0.8821    0.8660
3124.297    0.8586    0.8712
3124.315    0.8825    0.8985
3124.333    0.9247    0.9275
3124.352    0.9517    0.9443
3124.370    0.9911    0.9478
3124.389    0.9867    0.9473
3124.407    0.9761    0.9491
3124.425    0.9632    0.9471
3124.444    0.9309    0.9177
3124.462    0.8350    0.8400
3124.480    0.7411    0.7338
3124.499    0.6683    0.6803
3124.517    0.7244    0.7349
3124.536    0.8331    0.8368
3124.554    0.8660    0.8915
3124.572    0.8720    0.8835
3124.591    0.7852    0.8202
# 097420  53  3123.635  3124.591
3123.635    0.9143    0.9838
3123.654    0.9940    0.9754
3123.672    1.0025    0.9581
3123.690    0.9502    0.9333
3123.709    0.9253    0.9018
3123.727    0.8684    0.8610
3123.746    0.7978    0.7898
3123.764    0.7231    0.7002
3123.782    0.6536    0.6377
3123.801    0.6665    0.6610
3123.819    0.7278    0.7602
3123.837    0.8030    0.8688
3123.856    0.8680    0.9365
3123.874    0.9103    0.9428
3123.893    0.8867    0.8829
3123.911    0.7542    0.7530
3123.929    0.5630    0.5685
3123.948    0.3763    0.3828
3123.966    0.2854    0.2925
3123.984    0.3182    0.3185
3124.003    0.4564    0.4478
3124.021    0.6411    0.6076
3124.040    0.7405    0.7388
3124.058    0.7752    0.7674
3124.076    0.6955    0.6925
3124.095    0.5895    0.5761
3124.113    0.5363    0.5416
3124.132    0.6346    0.6312
3124.150    0.7737    0.7723
3124.168    0.8900    0.8845
3124.187    0.9292    0.9402
3124.205    0.9519    0.9504
3124.223    0.9559    0.9412
3124.242    0.9519    0.9226
3124.260    0.9221    0.9007
3124.279    0.9041    0.8827
3124.297    0.8878    0.8819
3124.315    0.8876    0.8983
3124.334    0.9177    0.9230
3124.352    0.9458    0.9404
3124.370    0.9786    0.9480
3124.389    0.9727    0.9499
3124.407    0.9581    0.9504
3124.426    0.9654    0.9449
3124.444    0.9313    0.9200
3124.462    0.8696    0.8610
3124.481    0.7784    0.7759
3124.499    0.7221    0.7244
3124.518    0.7263    0.7446
3124.536    0.8009    0.8121
3124.554    0.8568    0.8690
3124.573    0.8383    0.8780
3124.591    0.8030    0.8371
# 098921  53  3123.634  3124.590
3123.634    0.9412    0.9779
3123.653    0.9750    0.9661
3123.671    0.9609    0.9469
3123.690    0.9326    0.9190
3123.708    0.8746    0.8810
3123.726    0.8239    0.8226
3123.745    0.7427    0.7367
3123.763    0.6720    0.6598
3123.782    0.6540    0.6349
3123.800    0.6893    0.6879
3123.818    0.7446    0.7863
3123.837    0.8155    0.8810
3123.855    0.8835    0.9241
3123.873    0.8989    0.9091
3123.892    0.8228    0.8260
3123.910    0.6937    0.6907
3123.929    0.5156    0.5259
3123.947    0.4052    0.4083
3123.965    0.3708    0.3760
3123.984    0.4429    0.4419
3124.002    0.5833    0.5622
3124.021    0.7076    0.6868
3124.039    0.7668    0.7466
3124.057    0.7563    0.7248
3124.076    0.6501    0.6433
3124.094    0.5829    0.5843
3124.112    0.6160    0.6035
3124.131    0.7040    0.7039
3124.149    0.8061    0.8177
3124.168    0.8933    0.9028
3124.186    0.9315    0.9384
3124.204    0.9543    0.9425
3124.223    0.9482    0.9279
3124.241    0.9226    0.9051
3124.259    0.9007    0.8825
3124.278    0.8776    0.8702
3124.296    0.8927    0.8766
3124.315    0.8808    0.8980
3124.333    0.9211    0.9209
3124.351    0.9563    0.9371
3124.370    0.9678    0.9451
3124.388    0.9757    0.9467
3124.407    0.9795    0.9421
3124.425    0.9510    0.9243
3124.443    0.8798    0.8835
3124.462    0.8095    0.8181
3124.480    0.7509    0.7614
3124.498    0.7266    0.7444
3124.517    0.7581    0.7780
3124.535    0.8238    0.8293
3124.554    0.8564    0.8620
3124.572    0.8285    0.8553
3124.590    0.7727    0.8192
# 100963  54  3123.621  3124.595
3123.621    0.8935    0.9865
3123.639    0.9824    0.9811
3123.658    1.0235    0.9656
3123.676    0.9963    0.9423
3123.694    0.9266    0.9156
3123.713    0.8874    0.8819
3123.731    0.8517    0.8270
3123.750    0.7483    0.7330
3123.768    0.6714    0.6527
3123.786    0.6759    0.6536
3123.805    0.7158    0.7539
3123.823    0.7725    0.8696
3123.841    0.8702    0.9415
3123.860    0.9333    0.9579
3123.878    0.9179    0.9183
3123.897    0.8278    0.7993
3123.915    0.6084    0.6125
3123.933    0.4000    0.4125
3123.952    0.2754    0.2846
3123.970    0.2985    0.2928
3123.989    0.4274    0.4197
3124.007    0.6015    0.5916
3124.025    0.7729    0.7415
3124.044    0.8219    0.8045
3124.062    0.7614    0.7428
3124.080    0.6182    0.6152
3124.099    0.5395    0.5431
3124.117    0.6170    0.6125
3124.136    0.7568    0.7679
3124.154    0.8656    0.8884
3124.172    0.9084    0.9449
3124.191    0.9489    0.9563
3124.209    0.9654    0.9480
3124.227    0.9632    0.9328
3124.246    0.9384    0.9120
3124.264    0.9141    0.8933
3124.283    0.9129    0.8882
3124.301    0.8995    0.9024
3124.319    0.9179    0.9256
3124.338    0.9486    0.9443
3124.356    0.9727    0.9517
3124.375    0.9681    0.9530
3124.393    0.9820    0.9537
3124.411    0.9929    0.9532
3124.430    0.9654    0.9384
3124.448    0.8993    0.8917
3124.466    0.7985    0.8117
3124.485    0.7382    0.7417
3124.503    0.7534    0.7466
3124.522    0.8067    0.8173
3124.540    0.8756    0.8806
3124.558    0.8706    0.8970
3124.577    0.8196    0.8596
3124.595    0.7482    0.7896
# 104075  54  3123.621  3124.595
3123.621    0.8490    0.9817
3123.639    0.9497    0.9763
3123.658    0.9865    0.9645
3123.676    0.9667    0.9469
3123.695    0.9451    0.9213
3123.713    0.9061    0.8878
3123.731    0.8606    0.8445
3123.750    0.8175    0.7960
3123.768    0.7665    0.7652
3123.786    0.7661    0.7672
3123.805    0.7905    0.8065
3123.823    0.8431    0.8606
3123.842    0.8888    0.9059
3123.860    0.9026    0.9154
3123.878    0.8931    0.8796
3123.897    0.7954    0.7918
3123.915    0.6688    0.6751
3123.933    0.5511    0.5582
3123.952    0.4684    0.4776
3123.970    0.4851    0.4701
3123.989    0.5272    0.5316
3124.007    0.6268    0.6236
3124.025    0.7291    0.7049
3124.044    0.7554    0.7425
3124.062    0.7345    0.7269
3124.081    0.7005    0.6863
3124.099    0.6668    0.6688
3124.117    0.7005    0.6984
3124.136    0.7720    0.7720
3124.154    0.8285    0.8496
3124.172    0.8972    0.9080
3124.191    0.9515    0.9384
3124.209    0.9694    0.9425
3124.228    0.9601    0.9313
3124.246    0.9380    0.9147
3124.264    0.9124    0.9003
3124.283    0.8947    0.8952
3124.301    0.9196    0.9018
3124.319    0.9521    0.9164
3124.338    0.9506    0.9335
3124.356    0.9430    0.9458
3124.375    0.9793    0.9524
3124.393    0.9768    0.9519
3124.411    0.9612    0.9432
3124.430    0.9279    0.9200
3124.448    0.8764    0.8837
3124.466    0.8389    0.8416
3124.485    0.8119    0.8095
3124.503    0.8032    0.8059
3124.522    0.8204    0.8285
3124.540    0.8470    0.8564
3124.558    0.8264    0.8706
3124.577    0.8128    0.8610
3124.595    0.7863    0.8358
# 109110  53  3123.634  3124.590
3123.634    0.9260    0.9759
3123.652    0.9465    0.9641
3123.671    0.9447    0.9438
3123.689    0.9328    0.9166
3123.708    0.8670    0.8752
3123.726    0.8358    0.8200
3123.744    0.7621    0.7563
3123.763    0.7199    0.7055
3123.781    0.7248    0.7019
3123.799    0.7430    0.7489
3123.818    0.7682    0.8266
3123.836    0.8428    0.8892
3123.855    0.9012    0.9120
3123.873    0.8496    0.8792
3123.891    0.7898    0.7910
3123.910    0.6703    0.6534
3123.928    0.5078    0.5178
3123.946    0.4353    0.4249
3123.965    0.3899    0.4101
3123.983    0.4718    0.4746
3124.002    0.6183    0.5872
3124.020    0.7137    0.6838
3124.038    0.7391    0.7276
3124.057    0.7068    0.7047
3124.075    0.6572    0.6495
3124.093    0.6366    0.6172
3124.112    0.6549    0.6486
3124.130    0.7492    0.7320
3124.149    0.8400    0.8318
3124.167    0.8843    0.9007
3124.185    0.9234    0.9345
3124.204    0.9443    0.9408
3124.222    0.9296    0.9307
3124.241    0.9618    0.9133
3124.259    0.9230    0.8989
3124.277    0.8980    0.8935
3124.296    0.8776    0.9003
3124.314    0.9341    0.9154
3124.332    0.9502    0.9315
3124.351    0.9607    0.9436
3124.369    0.9836    0.9491
3124.388    0.9993    0.9486
3124.406    0.9836    0.9399
3124.424    0.9402    0.9166
3124.443    0.8700    0.8718
3124.461    0.7934    0.8185
3124.479    0.7612    0.7770
3124.498    0.7482    0.7697
3124.516    0.7709    0.7978
3124.535    0.8219    0.8383
3124.553    0.8295    0.8584
3124.571    0.8188    0.8486
3124.590    0.7773    0.8143
# 110205  53  3123.635  3124.591
3123.635    0.9497    0.9845
3123.653    1.0179    0.9719
3123.672    0.9998    0.9465
3123.690    0.9524    0.9160
3123.708    0.8794    0.8835
3123.727    0.8412    0.8368
3123.745    0.7782    0.7644
3123.764    0.6965    0.6789
3123.782    0.6758    0.6552
3123.800    0.7130    0.7236
3123.819    0.7773    0.8431
3123.837    0.8509    0.9270
3123.856    0.9005    0.9568
3123.874    0.8985    0.9281
3123.892    0.8143    0.8276
3123.911    0.6256    0.6331
3123.929    0.4091    0.4157
3123.947    0.2623    0.2564
3123.966    0.2077    0.2146
3123.984    0.2934    0.2956
3124.003    0.4829    0.4689
3124.021    0.6858    0.6510
3124.039    0.8045    0.7705
3124.058    0.7827    0.7649
3124.076    0.6510    0.6510
3124.094    0.5394    0.5440
3124.113    0.5541    0.5626
3124.131    0.6850    0.6968
3124.150    0.8188    0.8482
3124.168    0.9277    0.9298
3124.186    0.9537    0.9546
3124.205    0.9339    0.9510
3124.223    0.9632    0.9406
3124.241    0.9546    0.9292
3124.260    0.9391    0.9173
3124.278    0.9315    0.9120
3124.297    0.9064    0.9200
3124.315    0.9194    0.9365
3124.333    0.9592    0.9508
3124.352    0.9784    0.9570
3124.370    0.9759    0.9572
3124.389    0.9842    0.9579
3124.407    0.9847    0.9598
3124.425    0.9696    0.9546
3124.444    0.9363    0.9215
3124.462    0.8541    0.8529
3124.480    0.7858    0.7759
3124.499    0.7596    0.7514
3124.517    0.8158    0.8026
3124.536    0.8692    0.8768
3124.554    0.8890    0.9072
3124.572    0.8331    0.8792
3124.591    0.7589    0.7956
# 112504  53  3123.635  3124.591
3123.635    0.9253    0.9851
3123.653    1.0226    0.9763
3123.672    1.0012    0.9568
3123.690    0.9376    0.9309
3123.708    0.9207    0.9028
3123.727    0.8682    0.8630
3123.745    0.7872    0.7945
3123.764    0.7096    0.6939
3123.782    0.6521    0.6352
3123.800    0.6879    0.6748
3123.819    0.7499    0.7962
3123.837    0.8098    0.9022
3123.856    0.8825    0.9554
3123.874    0.9378    0.9510
3123.892    0.9014    0.8880
3123.911    0.7487    0.7376
3123.929    0.5230    0.5348
3123.947    0.3393    0.3519
3123.966    0.2773    0.2700
3123.984    0.3180    0.3228
3124.003    0.4631    0.4770
3124.021    0.6944    0.6488
3124.039    0.8143    0.7732
3124.058    0.8008    0.7889
3124.076    0.7076    0.6875
3124.094    0.5550    0.5614
3124.113    0.5458    0.5393
3124.131    0.6575    0.6533
3124.150    0.8098    0.8143
3124.168    0.9089    0.9147
3124.186    0.9397    0.9526
3124.205    0.9499    0.9543
3124.223    0.9761    0.9421
3124.242    0.9672    0.9217
3124.260    0.9076    0.8985
3124.278    0.8964    0.8810
3124.297    0.8541    0.8833
3124.315    0.8849    0.9045
3124.333    0.9129    0.9296
3124.352    0.9638    0.9465
3124.370    1.0012    0.9515
3124.389    1.0109    0.9521
3124.407    0.9727    0.9530
3124.425    0.9333    0.9499
3124.444    0.9333    0.9238
3124.462    0.8457    0.8596
3124.480    0.7549    0.7723
3124.499    0.7229    0.7223
3124.517    0.7430    0.7574
3124.536    0.8350    0.8395
3124.554    0.9016    0.8910
3124.572    0.8632    0.8892
3124.591    0.7947    0.8362
# 113579  54  3123.621  3124.595
3123.621    0.8337    0.9443
3123.640    0.8764    0.9350
3123.658    0.8927    0.9232
3123.676    0.9032    0.9099
3123.695    0.9047    0.8952
3123.713    0.8966    0.8823
3123.732    0.8898    0.8702
3123.750    0.8690    0.8606
3123.768    0.8504    0.8521
3123.787    0.8281    0.8424
3123.805    0.8327    0.8300
3123.823    0.8130    0.8128
3123.842    0.7782    0.7880
3123.860    0.7736    0.7581
3123.879    0.7283    0.7219
3123.897    0.6844    0.6866
3123.915    0.6808    0.6545
3123.934    0.6524    0.6276
3123.952    0.6387    0.6115
3123.971    0.6091    0.6052
3123.989    0.5932    0.6084
3124.007    0.6052    0.6189
3124.026    0.6172    0.6355
3124.044    0.6498    0.6551
3124.062    0.6827    0.6775
3124.081    0.7253    0.7039
3124.099    0.7530    0.7313
3124.118    0.7713    0.7621
3124.136    0.8089    0.7914
3124.154    0.8300    0.8194
3124.173    0.8515    0.8455
3124.191    0.8764    0.8658
3124.209    0.8980    0.8815
3124.228    0.9087    0.8931
3124.246    0.9196    0.9007
3124.265    0.9273    0.9064
3124.283    0.9298    0.9101
3124.301    0.9412    0.9129
3124.320    0.9417    0.9141
3124.338    0.9288    0.9133
3124.357    0.9441    0.9095
3124.375    0.9326    0.9030
3124.393    0.9154    0.8935
3124.412    0.8956    0.8810
3124.430    0.8734    0.8682
3124.448    0.8792    0.8557
3124.467    0.8612    0.8443
3124.485    0.8346    0.8358
3124.504    0.8173    0.8295
3124.522    0.7900    0.8258
3124.540    0.7693    0.8234
3124.559    0.7691    0.8217
3124.577    0.7630    0.8200
3124.595    0.7581    0.8177
# 113989  54  3123.622  3124.596
3123.622    0.8682    0.9863
3123.640    1.0116    0.9777
3123.658    1.0390    0.9546
3123.677    0.9469    0.9129
3123.695    0.8658    0.8692
3123.714    0.8255    0.8272
3123.732    0.7727    0.7755
3123.750    0.7047    0.6969
3123.769    0.6587    0.6270
3123.787    0.6488    0.6473
3123.806    0.7268    0.7633
3123.824    0.8243    0.8784
3123.842    0.8686    0.9389
3123.861    0.9047    0.9412
3123.879    0.8898    0.8804
3123.897    0.7258    0.7320
3123.916    0.4800    0.4932
3123.934    0.2787    0.2778
3123.953    0.1571    0.1555
3123.971    0.1532    0.1567
3123.989    0.2607    0.2585
3124.008    0.4599    0.4503
3124.026    0.6869    0.6479
3124.044    0.7991    0.7651
3124.063    0.7647    0.7316
3124.081    0.6236    0.5958
3124.100    0.4931    0.5059
3124.118    0.5614    0.5764
3124.136    0.7101    0.7382
3124.155    0.8519    0.8792
3124.173    0.8939    0.9373
3124.192    0.9211    0.9436
3124.210    0.9683    0.9326
3124.228    0.9831    0.9260
3124.247    0.9806    0.9273
3124.265    0.9568    0.9309
3124.283    0.9568    0.9363
3124.302    0.9415    0.9462
3124.320    0.9465    0.9550
3124.339    0.9616    0.9576
3124.357    0.9784    0.9546
3124.375    0.9817    0.9524
3124.394    1.0037    0.9557
3124.412    0.9761    0.9603
3124.430    0.9587    0.9543
3124.449    0.9497    0.9160
3124.467    0.8447    0.8429
3124.486    0.7686    0.7741
3124.504    0.7852    0.7807
3124.522    0.8582    0.8468
3124.541    0.8772    0.9053
3124.559    0.8612    0.9030
3124.578    0.7816    0.8268
3124.596    0.6437    0.6961
# 115715  54  3123.621  3124.595
3123.621    0.9003    0.9883
3123.639    0.9952    0.9813
3123.658    1.0193    0.9636
3123.676    0.9858    0.9382
3123.694    0.9283    0.9108
3123.713    0.8849    0.8780
3123.731    0.8366    0.8260
3123.750    0.7568    0.7425
3123.768    0.6965    0.6827
3123.786    0.7181    0.7036
3123.805    0.7661    0.8054
3123.823    0.8316    0.9043
3123.841    0.8939    0.9568
3123.860    0.9277    0.9590
3123.878    0.9051    0.9045
3123.897    0.7682    0.7619
3123.915    0.5494    0.5553
3123.933    0.3481    0.3541
3123.952    0.2431    0.2448
3123.970    0.2728    0.2740
3123.988    0.4195    0.4079
3124.007    0.6125    0.5992
3124.025    0.7702    0.7521
3124.044    0.8381    0.8082
3124.062    0.7540    0.7365
3124.080    0.6116    0.6102
3124.099    0.5508    0.5586
3124.117    0.6356    0.6470
3124.136    0.7827    0.8028
3124.154    0.8823    0.9103
3124.172    0.9320    0.9548
3124.191    0.9581    0.9603
3124.209    0.9757    0.9508
3124.227    0.9793    0.9367
3124.246    0.9524    0.9188
3124.264    0.9361    0.9041
3124.283    0.9016    0.9034
3124.301    0.9030    0.9196
3124.319    0.9399    0.9404
3124.338    0.9676    0.9548
3124.356    0.9802    0.9590
3124.374    0.9906    0.9592
3124.393    0.9811    0.9605
3124.411    0.9689    0.9609
3124.430    0.9565    0.9458
3124.448    0.9030    0.8987
3124.466    0.8258    0.8236
3124.485    0.7858    0.7674
3124.503    0.7900    0.7852
3124.522    0.8459    0.8555
3124.540    0.9022    0.9070
3124.558    0.8843    0.9095
3124.577    0.8190    0.8580
3124.595    0.7342    0.7766
# 116613  54  3123.622  3124.596
3123.622    0.9258    0.9838
3123.640    1.0125    0.9763
3123.658    0.9949    0.9603
3123.677    0.9612    0.9361
3123.695    0.9066    0.9091
3123.713    0.8596    0.8718
3123.732    0.7940    0.8020
3123.750    0.7352    0.7101
3123.769    0.6663    0.6414
3123.787    0.6622    0.6636
3123.805    0.7359    0.7633
3123.824    0.8093    0.8778
3123.842    0.8624    0.9412
3123.860    0.9209    0.9506
3123.879    0.9110    0.8999
3123.897    0.7923    0.7832
3123.916    0.5994    0.5999
3123.934    0.4222    0.4307
3123.952    0.3347    0.3429
3123.971    0.3836    0.3759
3123.989    0.5103    0.4993
3124.008    0.6647    0.6589
3124.026    0.8115    0.7693
3124.044    0.8153    0.7878
3124.063    0.7120    0.6997
3124.081    0.5828    0.5860
3124.099    0.5459    0.5512
3124.118    0.6580    0.6427
3124.136    0.7705    0.7834
3124.155    0.8734    0.8968
3124.173    0.9260    0.9449
3124.191    0.9460    0.9535
3124.210    0.9636    0.9419
3124.228    0.9399    0.9204
3124.246    0.9183    0.8927
3124.265    0.8880    0.8686
3124.283    0.8606    0.8654
3124.302    0.8958    0.8859
3124.320    0.9339    0.9145
3124.338    0.9519    0.9365
3124.357    0.9585    0.9471
3124.375    0.9703    0.9495
3124.394    0.9806    0.9497
3124.412    0.9761    0.9447
3124.430    0.9341    0.9204
3124.449    0.8525    0.8582
3124.467    0.7727    0.7773
3124.485    0.7228    0.7253
3124.504    0.7388    0.7456
3124.522    0.8173    0.8136
3124.541    0.8570    0.8732
3124.559    0.8539    0.8835
3124.577    0.8143    0.8506
3124.596    0.7535    0.7923
# 999999  54  3123.621  3124.596
3123.621    0.8634    0.9858
3123.640    0.9936    0.9813
3123.658    1.0151    0.9672
3123.677    0.9795    0.9406
3123.695    0.9268    0.9101
3123.713    0.8756    0.8772
3123.732    0.8358    0.8255
3123.750    0.7537    0.7437
3123.768    0.6789    0.6567
3123.787    0.6650    0.6372
3123.805    0.6770    0.7191
3123.824    0.7941    0.8463
3123.842    0.8572    0.9294
3123.860    0.9384    0.9557
3123.879    0.9164    0.9230
3123.897    0.8155    0.8185
3123.915    0.6199    0.6347
3123.934    0.4124    0.4112
3123.952    0.2576    0.2641
3123.971    0.2371    0.2393
3123.989    0.3415    0.3354
3124.007    0.5107    0.5033
3124.026    0.7002    0.6838
3124.044    0.8087    0.7791
3124.063    0.7698    0.7442
3124.081    0.6324    0.6150
3124.099    0.5156    0.5161
3124.118    0.5660    0.5578
3124.136    0.6866    0.7063
3124.154    0.8391    0.8506
3124.173    0.9423    0.9318
3124.191    0.9802    0.9515
3124.210    0.9995    0.9449
3124.228    0.9730    0.9307
3124.246    0.9348    0.9129
3124.265    0.9152    0.8935
3124.283    0.8794    0.8855
3124.301    0.8837    0.8960
3124.320    0.8997    0.9196
3124.338    0.9279    0.9391
3124.357    0.9583    0.9484
3124.375    0.9833    0.9497
3124.393    1.0000    0.9504
3124.412    0.9933    0.9515
3124.430    0.9636    0.9421
3124.448    0.8870    0.9020
3124.467    0.7993    0.8164
3124.485    0.7209    0.7332
3124.504    0.7156    0.7176
3124.522    0.7697    0.7820
3124.540    0.8537    0.8594
3124.559    0.8786    0.8915
3124.577    0.8032    0.8610
3124.596    0.7360    0.7800


==> anc/specdat/fit_OH3126.dat <==
# 001499  73  3125.845  3127.169
3125.845    0.7163    0.7254
3125.864    0.6745    0.7091
3125.882    0.5720    0.6299
3125.900    0.4252    0.5025
3125.919    0.3135    0.3707
3125.937    0.3137    0.3145
3125.955    0.4441    0.3574
3125.974    0.5742    0.4834
3125.992    0.6439    0.6177
3126.011    0.6639    0.7226
3126.029    0.6852    0.7745
3126.047    0.7102    0.7909
3126.066    0.7281    0.7768
3126.084    0.7133    0.7286
3126.103    0.6310    0.6327
3126.121    0.5064    0.5023
3126.139    0.3633    0.3552
3126.158    0.2358    0.2154
3126.176    0.1377    0.1215
3126.194    0.0750    0.0692
3126.213    0.0586    0.0531
3126.231    0.0661    0.0733
3126.250    0.1126    0.1378
3126.268    0.2211    0.2368
3126.286    0.3675    0.3466
3126.305    0.4752    0.4312
3126.323    0.5186    0.4639
3126.341    0.5444    0.4740
3126.360    0.6153    0.5054
3126.378    0.7396    0.5737
3126.397    0.8433    0.6637
3126.415    0.8580    0.7228
3126.433    0.7832    0.7246
3126.452    0.6347    0.6659
3126.470    0.4923    0.5899
3126.489    0.4492    0.5405
3126.507    0.5249    0.5450
3126.525    0.6590    0.5768
3126.544    0.6914    0.5910
3126.562    0.6041    0.5572
3126.580    0.4762    0.4852
3126.599    0.3720    0.4040
3126.617    0.3046    0.3551
3126.636    0.3054    0.3491
3126.654    0.3760    0.3819
3126.672    0.4593    0.4342
3126.691    0.5030    0.4819
3126.709    0.4806    0.4926
3126.728    0.3923    0.4510
3126.746    0.2813    0.3734
3126.764    0.2467    0.2951
3126.783    0.2638    0.2517
3126.801    0.3091    0.2590
3126.819    0.3254    0.3030
3126.838    0.3242    0.3819
3126.856    0.3984    0.4892
3126.875    0.5156    0.6265
3126.893    0.6557    0.7521
3126.911    0.7713    0.8490
3126.930    0.8947    0.9126
3126.948    0.9949    0.9410
3126.966    1.0083    0.9423
3126.985    0.9931    0.9110
3127.003    0.8964    0.8443
3127.022    0.7514    0.7427
3127.040    0.6567    0.6477
3127.058    0.6272    0.5958
3127.077    0.6642    0.6114
3127.095    0.7071    0.6724
3127.114    0.7075    0.7384
3127.132    0.7386    0.7761
3127.150    0.8404    0.7954
3127.169    0.9510    0.8069
# 001598  73  3125.840  3127.164
3125.840    0.7614    0.7965
3125.859    0.7574    0.7941
3125.877    0.6801    0.7281
3125.895    0.5192    0.5965
3125.914    0.3696    0.4354
3125.932    0.3354    0.3473
3125.950    0.4559    0.3799
3125.969    0.6224    0.5207
3125.987    0.7109    0.6719
3126.006    0.7343    0.7795
3126.024    0.7537    0.8238
3126.042    0.7914    0.8354
3126.061    0.7956    0.8287
3126.079    0.7695    0.7985
3126.097    0.7049    0.7279
3126.116    0.6031    0.5984
3126.134    0.4491    0.4380
3126.153    0.2974    0.2716
3126.171    0.1628    0.1542
3126.189    0.0951    0.0863
3126.208    0.0709    0.0578
3126.226    0.0628    0.0651
3126.245    0.0908    0.1181
3126.263    0.2059    0.2167
3126.281    0.3688    0.3370
3126.300    0.4754    0.4301
3126.318    0.4740    0.4539
3126.336    0.4612    0.4436
3126.355    0.5346    0.4624
3126.373    0.6633    0.5406
3126.392    0.7914    0.6569
3126.410    0.8293    0.7388
3126.428    0.7729    0.7473
3126.447    0.6323    0.6730
3126.465    0.4920    0.5695
3126.483    0.4570    0.4998
3126.502    0.5434    0.5022
3126.520    0.6533    0.5509
3126.539    0.7047    0.5832
3126.557    0.6199    0.5521
3126.575    0.4721    0.4692
3126.594    0.3494    0.3724
3126.612    0.2738    0.3133
3126.631    0.2554    0.3052
3126.649    0.3133    0.3462
3126.667    0.4145    0.4177
3126.686    0.5042    0.4972
3126.704    0.5430    0.5428
3126.722    0.5014    0.5313
3126.741    0.3895    0.4547
3126.759    0.3068    0.3623
3126.778    0.3252    0.3093
3126.796    0.3877    0.3253
3126.814    0.4091    0.3825
3126.833    0.3975    0.4622
3126.851    0.4478    0.5577
3126.869    0.5335    0.6717
3126.888    0.6125    0.7874
3126.906    0.7191    0.8698
3126.925    0.8406    0.9243
3126.943    0.9425    0.9510
3126.961    1.0118    0.9552
3126.980    0.9836    0.9277
3126.998    0.8839    0.8592
3127.017    0.7335    0.7415
3127.035    0.5963    0.6192
3127.053    0.5548    0.5435
3127.072    0.6336    0.5581
3127.090    0.7434    0.6452
3127.108    0.8230    0.7447
3127.127    0.8668    0.8132
3127.145    0.9145    0.8451
3127.164    0.9790    0.8682
# 001803  73  3125.845  3127.169
3125.845    0.6731    0.6836
3125.864    0.6114    0.6524
3125.882    0.5357    0.5910
3125.900    0.4772    0.5182
3125.919    0.4503    0.4595
3125.937    0.4687    0.4459
3125.956    0.5216    0.4838
3125.974    0.5848    0.5568
3125.992    0.6583    0.6412
3126.011    0.7115    0.7168
3126.029    0.7480    0.7600
3126.048    0.7475    0.7684
3126.066    0.7150    0.7398
3126.084    0.6660    0.6767
3126.103    0.5777    0.5777
3126.121    0.4634    0.4642
3126.139    0.3524    0.3472
3126.158    0.2503    0.2383
3126.176    0.1617    0.1627
3126.195    0.1241    0.1206
3126.213    0.1138    0.1193
3126.231    0.1499    0.1544
3126.250    0.2172    0.2245
3126.268    0.2992    0.3099
3126.286    0.3914    0.3972
3126.305    0.4867    0.4764
3126.323    0.5758    0.5341
3126.342    0.6647    0.5825
3126.360    0.7208    0.6253
3126.378    0.7684    0.6680
3126.397    0.8035    0.7066
3126.415    0.7865    0.7268
3126.434    0.7330    0.7243
3126.452    0.6831    0.7040
3126.470    0.6396    0.6786
3126.489    0.6343    0.6584
3126.507    0.6417    0.6492
3126.525    0.6485    0.6428
3126.544    0.6480    0.6272
3126.562    0.6083    0.5980
3126.581    0.5375    0.5564
3126.599    0.4929    0.5187
3126.617    0.4689    0.4942
3126.636    0.4596    0.4888
3126.654    0.4896    0.4983
3126.672    0.5029    0.5104
3126.691    0.4981    0.5099
3126.709    0.4770    0.4867
3126.728    0.4270    0.4385
3126.746    0.3685    0.3827
3126.764    0.3371    0.3350
3126.783    0.3164    0.3110
3126.801    0.3399    0.3228
3126.820    0.3809    0.3728
3126.838    0.4307    0.4505
3126.856    0.5073    0.5483
3126.875    0.6013    0.6593
3126.893    0.7070    0.7572
3126.911    0.8041    0.8362
3126.930    0.8804    0.8913
3126.948    0.9047    0.9152
3126.967    0.9217    0.9116
3126.985    0.8939    0.8841
3127.003    0.8541    0.8400
3127.022    0.8043    0.7876
3127.040    0.7579    0.7464
3127.059    0.7253    0.7244
3127.077    0.7180    0.7268
3127.095    0.7313    0.7452
3127.114    0.7677    0.7704
3127.132    0.8057    0.7890
3127.150    0.8329    0.7951
3127.169    0.8519    0.7804
# 004290  73  3125.846  3127.169
3125.846    0.7291    0.7495
3125.864    0.7066    0.7328
3125.883    0.6138    0.6509
3125.901    0.4525    0.5242
3125.919    0.3264    0.3980
3125.938    0.3292    0.3343
3125.956    0.4600    0.3750
3125.975    0.5856    0.4998
3125.993    0.6650    0.6350
3126.011    0.7101    0.7372
3126.030    0.7283    0.7941
3126.048    0.7577    0.8106
3126.067    0.7596    0.7978
3126.085    0.7434    0.7534
3126.103    0.6650    0.6676
3126.122    0.5411    0.5328
3126.140    0.4015    0.3837
3126.158    0.2647    0.2458
3126.177    0.1471    0.1396
3126.195    0.0887    0.0828
3126.214    0.0703    0.0633
3126.232    0.0747    0.0814
3126.250    0.1262    0.1397
3126.269    0.2300    0.2414
3126.287    0.3597    0.3486
3126.306    0.4533    0.4308
3126.324    0.4765    0.4614
3126.342    0.4953    0.4704
3126.361    0.5702    0.5021
3126.379    0.6836    0.5719
3126.397    0.7898    0.6587
3126.416    0.8011    0.7219
3126.434    0.7435    0.7216
3126.453    0.6381    0.6601
3126.471    0.5086    0.5825
3126.489    0.4760    0.5333
3126.508    0.5545    0.5349
3126.526    0.6525    0.5648
3126.544    0.6852    0.5781
3126.563    0.6108    0.5433
3126.581    0.4796    0.4720
3126.600    0.3730    0.3920
3126.618    0.3061    0.3448
3126.636    0.2936    0.3409
3126.655    0.3443    0.3799
3126.673    0.4432    0.4400
3126.692    0.5085    0.4981
3126.710    0.5175    0.5182
3126.728    0.4681    0.4870
3126.747    0.3618    0.4086
3126.765    0.2939    0.3299
3126.783    0.3064    0.2875
3126.802    0.3432    0.2977
3126.820    0.3675    0.3479
3126.839    0.3847    0.4304
3126.857    0.4369    0.5336
3126.875    0.5260    0.6524
3126.894    0.6311    0.7718
3126.912    0.7290    0.8588
3126.930    0.8523    0.9145
3126.949    0.9471    0.9430
3126.967    0.9929    0.9425
3126.986    0.9730    0.9082
3127.004    0.8720    0.8383
3127.022    0.7376    0.7393
3127.041    0.6220    0.6364
3127.059    0.5867    0.5837
3127.078    0.6548    0.6003
3127.096    0.7349    0.6668
3127.114    0.7798    0.7406
3127.133    0.8221    0.7954
3127.151    0.8790    0.8255
3127.169    0.9454    0.8437
# 005176  73  3125.844  3127.167
3125.844    0.7204    0.7271
3125.863    0.6564    0.6971
3125.881    0.5587    0.6100
3125.899    0.4093    0.4856
3125.918    0.3156    0.3682
3125.936    0.3343    0.3258
3125.954    0.4537    0.3732
3125.973    0.5760    0.4933
3125.991    0.6464    0.6200
3126.010    0.6830    0.7224
3126.028    0.7097    0.7759
3126.046    0.7425    0.7927
3126.065    0.7330    0.7755
3126.083    0.6792    0.7221
3126.102    0.6087    0.6214
3126.120    0.5086    0.4910
3126.138    0.3617    0.3485
3126.157    0.2385    0.2155
3126.175    0.1334    0.1262
3126.193    0.0763    0.0768
3126.212    0.0722    0.0641
3126.230    0.0807    0.0893
3126.249    0.1264    0.1581
3126.267    0.2435    0.2564
3126.285    0.3921    0.3612
3126.304    0.4872    0.4436
3126.322    0.5363    0.4829
3126.340    0.5821    0.5048
3126.359    0.6608    0.5433
3126.377    0.7718    0.6072
3126.396    0.8318    0.6831
3126.414    0.8344    0.7285
3126.432    0.7679    0.7248
3126.451    0.6262    0.6733
3126.469    0.5172    0.6124
3126.487    0.5236    0.5764
3126.506    0.6037    0.5797
3126.524    0.6833    0.6008
3126.543    0.6841    0.6033
3126.561    0.5928    0.5664
3126.579    0.4763    0.5006
3126.598    0.3899    0.4307
3126.616    0.3429    0.3915
3126.634    0.3423    0.3907
3126.653    0.4111    0.4258
3126.671    0.4935    0.4744
3126.690    0.5214    0.5131
3126.708    0.4844    0.5126
3126.726    0.4047    0.4658
3126.745    0.3292    0.3823
3126.763    0.2691    0.3061
3126.781    0.3098    0.2649
3126.800    0.3203    0.2708
3126.818    0.3041    0.3169
3126.837    0.3444    0.4014
3126.855    0.4423    0.5122
3126.873    0.5244    0.6394
3126.892    0.6668    0.7658
3126.910    0.8132    0.8572
3126.928    0.9030    0.9145
3126.947    0.9641    0.9419
3126.965    0.9829    0.9391
3126.984    0.9601    0.9041
3127.002    0.8718    0.8387
3127.020    0.7720    0.7525
3127.039    0.6918    0.6690
3127.057    0.6512    0.6304
3127.076    0.6770    0.6467
3127.094    0.7183    0.6965
3127.112    0.7185    0.7471
3127.131    0.7661    0.7820
3127.149    0.8630    0.8013
3127.167    0.9277    0.8115
# 006405  73  3125.840  3127.164
3125.840    0.7605    0.7816
3125.859    0.7454    0.7761
3125.877    0.6445    0.7068
3125.895    0.5020    0.5756
3125.914    0.3565    0.4211
3125.932    0.3309    0.3399
3125.950    0.4604    0.3739
3125.969    0.6041    0.5100
3125.987    0.6773    0.6577
3126.006    0.7310    0.7665
3126.024    0.7610    0.8143
3126.042    0.7789    0.8281
3126.061    0.7858    0.8202
3126.079    0.7572    0.7858
3126.097    0.6933    0.7102
3126.116    0.5837    0.5781
3126.134    0.4325    0.4202
3126.153    0.2918    0.2598
3126.171    0.1635    0.1476
3126.189    0.0903    0.0831
3126.208    0.0610    0.0574
3126.226    0.0651    0.0682
3126.245    0.1035    0.1253
3126.263    0.2168    0.2262
3126.281    0.3704    0.3467
3126.300    0.4756    0.4411
3126.318    0.4983    0.4702
3126.336    0.5090    0.4667
3126.355    0.5739    0.4879
3126.373    0.6931    0.5609
3126.392    0.7927    0.6673
3126.410    0.8243    0.7420
3126.428    0.7802    0.7501
3126.447    0.6506    0.6831
3126.465    0.5190    0.5897
3126.483    0.4802    0.5270
3126.502    0.5474    0.5291
3126.520    0.6512    0.5723
3126.539    0.6926    0.5995
3126.557    0.6212    0.5687
3126.575    0.4927    0.4898
3126.594    0.3703    0.3974
3126.612    0.2968    0.3407
3126.631    0.2903    0.3331
3126.649    0.3299    0.3726
3126.667    0.4396    0.4399
3126.686    0.5282    0.5117
3126.704    0.5572    0.5471
3126.722    0.4891    0.5259
3126.741    0.3678    0.4439
3126.759    0.2945    0.3515
3126.778    0.3056    0.2975
3126.796    0.3598    0.3084
3126.814    0.3928    0.3601
3126.833    0.3894    0.4385
3126.851    0.4354    0.5374
3126.869    0.5352    0.6571
3126.888    0.6206    0.7793
3126.906    0.7384    0.8668
3126.925    0.8644    0.9236
3126.943    0.9570    0.9506
3126.961    1.0088    0.9543
3126.980    0.9725    0.9275
3126.998    0.8853    0.8622
3127.017    0.7596    0.7525
3127.035    0.6434    0.6405
3127.053    0.5995    0.5723
3127.072    0.6608    0.5857
3127.090    0.7415    0.6630
3127.108    0.8061    0.7494
3127.127    0.8360    0.8076
3127.145    0.8915    0.8348
3127.164    0.9552    0.8557
# 006455  73  3125.840  3127.164
3125.840    0.6589    0.7120
3125.859    0.6836    0.7003
3125.877    0.6087    0.6276
3125.895    0.4373    0.5041
3125.914    0.3112    0.3689
3125.932    0.2816    0.3033
3125.951    0.4170    0.3415
3125.969    0.5550    0.4589
3125.987    0.6457    0.5950
3126.006    0.6667    0.7027
3126.024    0.6923    0.7556
3126.042    0.7075    0.7718
3126.061    0.7191    0.7603
3126.079    0.6990    0.7188
3126.098    0.6310    0.6324
3126.116    0.5148    0.5099
3126.134    0.3832    0.3669
3126.153    0.2415    0.2273
3126.171    0.1267    0.1313
3126.190    0.0853    0.0740
3126.208    0.0677    0.0548
3126.226    0.0657    0.0666
3126.245    0.0875    0.1182
3126.263    0.1912    0.2036
3126.281    0.3207    0.3021
3126.300    0.4107    0.3798
3126.318    0.4392    0.4084
3126.337    0.4377    0.4158
3126.355    0.5151    0.4462
3126.373    0.6454    0.5200
3126.392    0.7665    0.6209
3126.410    0.8323    0.6902
3126.428    0.7318    0.6965
3126.447    0.5749    0.6336
3126.465    0.4640    0.5479
3126.484    0.4311    0.4890
3126.502    0.5004    0.4899
3126.520    0.6167    0.5243
3126.539    0.6518    0.5438
3126.557    0.5796    0.5124
3126.575    0.4436    0.4396
3126.594    0.3231    0.3555
3126.612    0.2515    0.3042
3126.631    0.2557    0.2976
3126.649    0.3119    0.3339
3126.667    0.4049    0.3953
3126.686    0.4827    0.4593
3126.704    0.4924    0.4888
3126.723    0.4232    0.4645
3126.741    0.3540    0.3945
3126.759    0.2803    0.3148
3126.778    0.2800    0.2669
3126.796    0.3340    0.2731
3126.814    0.3518    0.3182
3126.833    0.3308    0.3957
3126.851    0.3841    0.4973
3126.870    0.4926    0.6266
3126.888    0.5894    0.7459
3126.906    0.7101    0.8398
3126.925    0.8472    0.9036
3126.943    0.9285    0.9341
3126.961    0.9678    0.9371
3126.980    0.9559    0.9045
3126.998    0.8945    0.8321
3127.017    0.7015    0.7185
3127.035    0.5931    0.6086
3127.053    0.5895    0.5445
3127.072    0.6196    0.5581
3127.090    0.6973    0.6307
3127.108    0.7635    0.7133
3127.127    0.7930    0.7732
3127.145    0.8564    0.8052
3127.164    0.9361    0.8279
# 007244  73  3125.839  3127.162
3125.839    0.7286    0.7511
3125.858    0.7211    0.7458
3125.876    0.6192    0.6772
3125.894    0.4593    0.5506
3125.913    0.3418    0.4037
3125.931    0.3152    0.3260
3125.950    0.4273    0.3593
3125.968    0.5826    0.4814
3125.986    0.6697    0.6256
3126.005    0.7062    0.7391
3126.023    0.7219    0.7932
3126.041    0.7593    0.8095
3126.060    0.7741    0.7985
3126.078    0.7403    0.7584
3126.097    0.6758    0.6717
3126.115    0.5683    0.5454
3126.133    0.4018    0.3943
3126.152    0.2505    0.2443
3126.170    0.1432    0.1403
3126.188    0.0895    0.0803
3126.207    0.0685    0.0560
3126.225    0.0572    0.0657
3126.244    0.0975    0.1177
3126.262    0.2143    0.2102
3126.280    0.3365    0.3247
3126.299    0.4421    0.4227
3126.317    0.4883    0.4649
3126.335    0.5109    0.4753
3126.354    0.5748    0.5016
3126.372    0.6898    0.5685
3126.391    0.8111    0.6642
3126.409    0.8470    0.7332
3126.427    0.7949    0.7440
3126.446    0.6724    0.6882
3126.464    0.5395    0.6069
3126.483    0.5036    0.5482
3126.501    0.5645    0.5482
3126.519    0.6460    0.5837
3126.538    0.6738    0.6073
3126.556    0.6424    0.5801
3126.574    0.5275    0.5090
3126.593    0.3862    0.4232
3126.611    0.3209    0.3685
3126.630    0.3124    0.3588
3126.648    0.3643    0.3930
3126.666    0.4476    0.4530
3126.685    0.5278    0.5146
3126.703    0.5444    0.5398
3126.721    0.4698    0.5100
3126.740    0.3865    0.4249
3126.758    0.2950    0.3331
3126.777    0.2818    0.2773
3126.795    0.3330    0.2829
3126.813    0.3686    0.3308
3126.832    0.3584    0.4101
3126.850    0.4182    0.5118
3126.868    0.5006    0.6345
3126.887    0.6080    0.7616
3126.905    0.7248    0.8547
3126.924    0.8543    0.9164
3126.942    0.9499    0.9454
3126.960    0.9943    0.9499
3126.979    0.9808    0.9247
3126.997    0.9039    0.8642
3127.015    0.7782    0.7698
3127.034    0.6731    0.6624
3127.052    0.6034    0.5990
3127.071    0.6580    0.6069
3127.089    0.7487    0.6716
3127.107    0.7834    0.7468
3127.126    0.8247    0.7998
3127.144    0.8674    0.8260
3127.162    0.9510    0.8441
# 007585  73  3125.845  3127.168
3125.845    0.7063    0.7244
3125.863    0.6667    0.6937
3125.882    0.5453    0.5972
3125.900    0.4000    0.4675
3125.918    0.3097    0.3542
3125.937    0.3239    0.3144
3125.955    0.4497    0.3739
3125.974    0.5833    0.5044
3125.992    0.6571    0.6334
3126.010    0.6730    0.7264
3126.029    0.7143    0.7761
3126.047    0.7313    0.7867
3126.065    0.7388    0.7675
3126.084    0.6950    0.7094
3126.102    0.6263    0.6122
3126.121    0.4917    0.4724
3126.139    0.3487    0.3291
3126.157    0.2107    0.2047
3126.176    0.1238    0.1145
3126.194    0.0740    0.0698
3126.212    0.0678    0.0597
3126.231    0.0725    0.0866
3126.249    0.1323    0.1519
3126.268    0.2408    0.2557
3126.286    0.3908    0.3581
3126.304    0.4803    0.4297
3126.323    0.4821    0.4621
3126.341    0.5291    0.4787
3126.360    0.6431    0.5212
3126.378    0.7367    0.5943
3126.396    0.8173    0.6742
3126.415    0.7969    0.7236
3126.433    0.7206    0.7124
3126.451    0.6003    0.6533
3126.470    0.4977    0.5809
3126.488    0.4907    0.5456
3126.507    0.5768    0.5562
3126.525    0.6875    0.5833
3126.543    0.6724    0.5864
3126.562    0.5740    0.5423
3126.580    0.4494    0.4696
3126.598    0.3647    0.3997
3126.617    0.3146    0.3593
3126.635    0.3311    0.3638
3126.654    0.3877    0.4063
3126.672    0.4677    0.4618
3126.690    0.5165    0.5047
3126.709    0.4936    0.5077
3126.727    0.3957    0.4595
3126.745    0.3070    0.3784
3126.764    0.2746    0.2987
3126.782    0.2914    0.2641
3126.801    0.3303    0.2789
3126.819    0.3261    0.3311
3126.837    0.3542    0.4135
3126.856    0.4409    0.5310
3126.874    0.5304    0.6578
3126.893    0.6572    0.7805
3126.911    0.7764    0.8664
3126.929    0.8927    0.9188
3126.948    0.9811    0.9425
3126.966    0.9811    0.9369
3126.984    0.9572    0.8997
3127.003    0.8455    0.8230
3127.021    0.7206    0.7271
3127.040    0.6359    0.6368
3127.058    0.6355    0.6005
3127.076    0.6995    0.6249
3127.095    0.7473    0.6902
3127.113    0.7521    0.7499
3127.131    0.7852    0.7876
3127.150    0.8804    0.8108
3127.168    0.9568    0.8232
# 007902  73  3125.840  3127.163
3125.840    0.7305    0.7626
3125.858    0.6965    0.7478
3125.877    0.6044    0.6567
3125.895    0.4323    0.5118
3125.913    0.3301    0.3724
3125.932    0.3467    0.3209
3125.950    0.4760    0.3967
3125.968    0.6145    0.5451
3125.987    0.6691    0.6901
3126.005    0.7133    0.7693
3126.024    0.7389    0.8004
3126.042    0.7560    0.8041
3126.060    0.7602    0.7892
3126.079    0.7377    0.7403
3126.097    0.6506    0.6464
3126.115    0.4982    0.5066
3126.134    0.3602    0.3378
3126.152    0.2143    0.1986
3126.171    0.1003    0.1020
3126.189    0.0733    0.0568
3126.207    0.0489    0.0445
3126.226    0.0516    0.0658
3126.244    0.1132    0.1289
3126.263    0.2522    0.2396
3126.281    0.3778    0.3489
3126.299    0.4300    0.4115
3126.318    0.4234    0.4136
3126.336    0.4552    0.4031
3126.354    0.5272    0.4394
3126.373    0.7044    0.5418
3126.391    0.8185    0.6552
3126.410    0.8337    0.7246
3126.428    0.7055    0.7042
3126.446    0.5523    0.6119
3126.465    0.4139    0.5010
3126.483    0.4282    0.4511
3126.501    0.5409    0.4745
3126.520    0.6449    0.5302
3126.538    0.6169    0.5459
3126.557    0.5126    0.4919
3126.575    0.3716    0.3989
3126.593    0.2822    0.3125
3126.612    0.2370    0.2652
3126.630    0.2436    0.2711
3126.648    0.3080    0.3184
3126.667    0.3831    0.3917
3126.685    0.4528    0.4547
3126.704    0.4784    0.4806
3126.722    0.3993    0.4461
3126.740    0.3063    0.3653
3126.759    0.2493    0.2826
3126.777    0.2895    0.2555
3126.795    0.3252    0.2825
3126.814    0.3466    0.3418
3126.832    0.3471    0.4189
3126.851    0.4260    0.5338
3126.869    0.4750    0.6639
3126.887    0.5922    0.7823
3126.906    0.7451    0.8716
3126.924    0.9124    0.9221
3126.943    1.0125    0.9469
3126.961    1.0170    0.9428
3126.979    0.9658    0.9028
3126.998    0.8476    0.8089
3127.016    0.6660    0.6800
3127.034    0.5255    0.5571
3127.053    0.5234    0.5006
3127.071    0.6419    0.5444
3127.090    0.7293    0.6515
3127.108    0.7616    0.7420
3127.126    0.8067    0.7898
3127.145    0.8972    0.8143
3127.163    0.9854    0.8327
# 007918  73  3125.840  3127.164
3125.840    0.7420    0.7698
3125.859    0.7330    0.7707
3125.877    0.6687    0.7119
3125.895    0.5276    0.5947
3125.914    0.3744    0.4492
3125.932    0.3274    0.3574
3125.950    0.4137    0.3616
3125.969    0.5644    0.4662
3125.987    0.6651    0.6051
3126.006    0.7102    0.7290
3126.024    0.7464    0.7980
3126.042    0.7791    0.8262
3126.061    0.7943    0.8247
3126.079    0.7656    0.7930
3126.097    0.7053    0.7224
3126.116    0.6033    0.5997
3126.134    0.4677    0.4510
3126.153    0.3122    0.2938
3126.171    0.1896    0.1758
3126.189    0.1088    0.1013
3126.208    0.0740    0.0661
3126.226    0.0688    0.0690
3126.245    0.0929    0.1144
3126.263    0.1799    0.2008
3126.281    0.3260    0.3138
3126.300    0.4559    0.4209
3126.318    0.5240    0.4786
3126.336    0.5587    0.4997
3126.355    0.6272    0.5231
3126.373    0.7096    0.5780
3126.392    0.7989    0.6631
3126.410    0.8451    0.7327
3126.428    0.8173    0.7547
3126.447    0.7079    0.7153
3126.465    0.5764    0.6442
3126.483    0.5127    0.5848
3126.502    0.5565    0.5699
3126.520    0.6446    0.5940
3126.539    0.7031    0.6172
3126.557    0.6555    0.6001
3126.575    0.5471    0.5405
3126.594    0.4383    0.4598
3126.612    0.3559    0.4014
3126.631    0.3237    0.3824
3126.649    0.3675    0.4074
3126.667    0.4478    0.4607
3126.686    0.5365    0.5207
3126.704    0.5526    0.5507
3126.722    0.4850    0.5313
3126.741    0.3857    0.4570
3126.759    0.2997    0.3671
3126.778    0.2939    0.3008
3126.796    0.3393    0.2909
3126.814    0.3642    0.3275
3126.833    0.3716    0.4007
3126.851    0.4222    0.4975
3126.869    0.5214    0.6157
3126.888    0.6312    0.7428
3126.906    0.7509    0.8412
3126.925    0.8572    0.9101
3126.943    0.9497    0.9443
3126.961    0.9933    0.9532
3126.980    0.9781    0.9339
3126.998    0.9141    0.8825
3127.017    0.8098    0.7940
3127.035    0.7147    0.6994
3127.053    0.6639    0.6321
3127.072    0.6856    0.6239
3127.090    0.7428    0.6722
3127.108    0.7746    0.7396
3127.127    0.8074    0.7945
3127.145    0.8498    0.8239
3127.164    0.9055    0.8435
# 008486  73  3125.840  3127.163
3125.840    0.7670    0.7885
3125.859    0.7602    0.7829
3125.877    0.6673    0.7140
3125.895    0.5310    0.5849
3125.914    0.3857    0.4342
3125.932    0.3489    0.3550
3125.950    0.4407    0.3873
3125.969    0.5786    0.5196
3125.987    0.7055    0.6651
3126.006    0.7401    0.7750
3126.024    0.7638    0.8251
3126.042    0.7869    0.8391
3126.061    0.7872    0.8283
3126.079    0.7675    0.7890
3126.098    0.7047    0.7027
3126.116    0.5916    0.5739
3126.134    0.4600    0.4167
3126.153    0.2738    0.2590
3126.171    0.1479    0.1491
3126.189    0.0933    0.0855
3126.208    0.0585    0.0597
3126.226    0.0697    0.0701
3126.245    0.1171    0.1264
3126.263    0.2198    0.2277
3126.281    0.3504    0.3534
3126.300    0.4676    0.4622
3126.318    0.5195    0.5104
3126.336    0.5509    0.5230
3126.355    0.6408    0.5490
3126.373    0.7716    0.6133
3126.392    0.8535    0.7040
3126.410    0.8752    0.7681
3126.428    0.8406    0.7770
3126.447    0.6833    0.7229
3126.465    0.5797    0.6460
3126.483    0.5339    0.5936
3126.502    0.6023    0.5950
3126.520    0.7185    0.6308
3126.539    0.7396    0.6533
3126.557    0.6866    0.6253
3126.575    0.5869    0.5545
3126.594    0.4235    0.4703
3126.612    0.3797    0.4176
3126.630    0.3617    0.4091
3126.649    0.3853    0.4457
3126.667    0.5044    0.5058
3126.686    0.5713    0.5657
3126.704    0.5841    0.5864
3126.722    0.5054    0.5499
3126.741    0.4091    0.4558
3126.759    0.3136    0.3573
3126.778    0.3057    0.2998
3126.796    0.3708    0.3088
3126.814    0.4093    0.3616
3126.833    0.4108    0.4437
3126.851    0.4227    0.5455
3126.869    0.5369    0.6657
3126.888    0.6537    0.7876
3126.906    0.7295    0.8744
3126.925    0.8632    0.9298
3126.943    0.9929    0.9550
3126.961    1.0209    0.9585
3126.980    0.9761    0.9356
3126.998    0.8925    0.8806
3127.016    0.8177    0.7943
3127.035    0.7281    0.6957
3127.053    0.6822    0.6384
3127.072    0.7003    0.6479
3127.090    0.7860    0.7094
3127.108    0.8046    0.7784
3127.127    0.8312    0.8249
3127.145    0.8682    0.8468
3127.163    0.9548    0.8626
# 009172  73  3125.840  3127.163
3125.840    0.7023    0.7083
3125.858    0.6527    0.6871
3125.877    0.5601    0.6150
3125.895    0.4645    0.5178
3125.914    0.3997    0.4266
3125.932    0.4119    0.3927
3125.950    0.4713    0.4284
3125.969    0.5590    0.5240
3125.987    0.6510    0.6299
3126.005    0.7086    0.7168
3126.024    0.7408    0.7700
3126.042    0.7530    0.7836
3126.061    0.7485    0.7616
3126.079    0.6896    0.7053
3126.097    0.6182    0.6143
3126.116    0.4985    0.4879
3126.134    0.3740    0.3577
3126.153    0.2400    0.2336
3126.171    0.1526    0.1465
3126.189    0.0951    0.0960
3126.208    0.0788    0.0832
3126.226    0.1065    0.1092
3126.244    0.1680    0.1709
3126.263    0.2638    0.2641
3126.281    0.3467    0.3574
3126.300    0.4321    0.4356
3126.318    0.4934    0.4819
3126.336    0.5639    0.5140
3126.355    0.6586    0.5555
3126.373    0.7315    0.6111
3126.391    0.7773    0.6702
3126.410    0.7876    0.7106
3126.428    0.7422    0.7099
3126.447    0.6310    0.6720
3126.465    0.5808    0.6249
3126.483    0.5696    0.5931
3126.502    0.6124    0.5875
3126.520    0.6339    0.5955
3126.538    0.6308    0.5924
3126.557    0.5712    0.5598
3126.575    0.5015    0.5059
3126.594    0.4199    0.4469
3126.612    0.3684    0.4112
3126.630    0.3613    0.4071
3126.649    0.4148    0.4335
3126.667    0.4883    0.4717
3126.686    0.4968    0.5014
3126.704    0.4870    0.4989
3126.722    0.4340    0.4596
3126.741    0.3657    0.3916
3126.759    0.3246    0.3290
3126.777    0.3191    0.2943
3126.796    0.3341    0.3006
3126.814    0.3551    0.3459
3126.833    0.3899    0.4277
3126.851    0.4580    0.5295
3126.869    0.5594    0.6430
3126.888    0.6557    0.7567
3126.906    0.7686    0.8426
3126.924    0.8502    0.8997
3126.943    0.9281    0.9281
3126.961    0.9612    0.9260
3126.980    0.9084    0.8925
3126.998    0.8486    0.8333
3127.016    0.7713    0.7591
3127.035    0.6820    0.6885
3127.053    0.6663    0.6536
3127.072    0.6902    0.6619
3127.090    0.7449    0.7010
3127.108    0.7709    0.7480
3127.127    0.8078    0.7880
3127.145    0.8439    0.8108
3127.163    0.8943    0.8164
# 009349  73  3125.840  3127.163
3125.840    0.7214    0.7602
3125.858    0.7058    0.7422
3125.876    0.5969    0.6627
3125.895    0.4435    0.5260
3125.913    0.3353    0.3979
3125.931    0.3408    0.3360
3125.950    0.4444    0.3794
3125.968    0.6087    0.4997
3125.987    0.6923    0.6436
3126.005    0.6928    0.7447
3126.023    0.7352    0.7989
3126.042    0.7333    0.8171
3126.060    0.7732    0.8059
3126.078    0.7520    0.7626
3126.097    0.6589    0.6711
3126.115    0.5652    0.5415
3126.134    0.3923    0.3821
3126.152    0.2532    0.2432
3126.170    0.1525    0.1414
3126.189    0.0964    0.0808
3126.207    0.0627    0.0624
3126.225    0.0720    0.0799
3126.244    0.1261    0.1431
3126.262    0.2457    0.2426
3126.281    0.3791    0.3602
3126.299    0.4577    0.4422
3126.317    0.4958    0.4768
3126.336    0.5253    0.4874
3126.354    0.6015    0.5164
3126.372    0.7204    0.5836
3126.391    0.8266    0.6731
3126.409    0.8525    0.7321
3126.428    0.7814    0.7325
3126.446    0.6510    0.6755
3126.464    0.5328    0.5992
3126.483    0.4908    0.5484
3126.501    0.5822    0.5504
3126.519    0.6841    0.5800
3126.538    0.7066    0.5936
3126.556    0.6200    0.5605
3126.575    0.4829    0.4855
3126.593    0.3778    0.4100
3126.611    0.3144    0.3620
3126.630    0.3012    0.3577
3126.648    0.3680    0.3941
3126.666    0.4466    0.4524
3126.685    0.5182    0.5083
3126.703    0.5178    0.5264
3126.722    0.4559    0.4896
3126.740    0.3525    0.4117
3126.758    0.2848    0.3297
3126.777    0.3040    0.2827
3126.795    0.3421    0.2903
3126.813    0.3475    0.3376
3126.832    0.3847    0.4186
3126.850    0.4178    0.5228
3126.869    0.5283    0.6519
3126.887    0.6372    0.7688
3126.905    0.7399    0.8592
3126.924    0.8917    0.9188
3126.942    0.9748    0.9458
3126.961    0.9931    0.9458
3126.979    0.9499    0.9147
3126.997    0.8800    0.8482
3127.016    0.7586    0.7470
3127.034    0.6572    0.6519
3127.052    0.6209    0.5990
3127.071    0.6583    0.6132
3127.089    0.7384    0.6758
3127.108    0.7791    0.7485
3127.126    0.7836    0.7949
3127.144    0.8379    0.8215
3127.163    0.9579    0.8385
# 009519  73  3125.844  3127.167
3125.844    0.6893    0.6883
3125.862    0.6518    0.6677
3125.881    0.5766    0.6200
3125.899    0.5306    0.5664
3125.917    0.5202    0.5246
3125.936    0.5282    0.5122
3125.954    0.5651    0.5369
3125.973    0.6140    0.5940
3125.991    0.6733    0.6604
3126.009    0.7259    0.7201
3126.028    0.7537    0.7600
3126.046    0.7686    0.7675
3126.065    0.7264    0.7403
3126.083    0.6437    0.6819
3126.101    0.5810    0.5968
3126.120    0.4816    0.4878
3126.138    0.3875    0.3800
3126.156    0.2799    0.2824
3126.175    0.2205    0.2041
3126.193    0.1597    0.1628
3126.212    0.1539    0.1582
3126.230    0.1785    0.1895
3126.248    0.2372    0.2494
3126.267    0.3226    0.3314
3126.285    0.4234    0.4133
3126.303    0.5127    0.4879
3126.322    0.5954    0.5532
3126.340    0.6781    0.6035
3126.359    0.7388    0.6491
3126.377    0.7621    0.6868
3126.395    0.7793    0.7168
3126.414    0.7525    0.7349
3126.432    0.7570    0.7360
3126.450    0.7276    0.7244
3126.469    0.6958    0.7058
3126.487    0.6769    0.6891
3126.506    0.6702    0.6755
3126.524    0.6640    0.6633
3126.542    0.6417    0.6462
3126.561    0.6223    0.6196
3126.579    0.5876    0.5886
3126.597    0.5252    0.5589
3126.616    0.4952    0.5373
3126.634    0.5099    0.5300
3126.653    0.5181    0.5330
3126.671    0.5357    0.5370
3126.689    0.5250    0.5319
3126.708    0.4689    0.5089
3126.726    0.4523    0.4707
3126.744    0.4133    0.4251
3126.763    0.3968    0.3840
3126.781    0.3825    0.3653
3126.800    0.3951    0.3766
3126.818    0.4258    0.4184
3126.836    0.4753    0.4862
3126.855    0.5237    0.5764
3126.873    0.6152    0.6680
3126.891    0.7137    0.7546
3126.910    0.7856    0.8295
3126.928    0.8504    0.8788
3126.947    0.8939    0.9047
3126.965    0.8999    0.9053
3126.983    0.8855    0.8859
3127.002    0.8502    0.8504
3127.020    0.8209    0.8121
3127.039    0.7901    0.7777
3127.057    0.7762    0.7593
3127.075    0.7881    0.7575
3127.094    0.7734    0.7702
3127.112    0.7958    0.7881
3127.130    0.8348    0.8035
3127.149    0.8496    0.8082
3127.167    0.8398    0.7954
# 009829  73  3125.845  3127.168
3125.845    0.7464    0.7827
3125.863    0.6952    0.7489
3125.882    0.5768    0.6421
3125.900    0.4279    0.4983
3125.918    0.3451    0.3816
3125.937    0.4142    0.3657
3125.955    0.5586    0.4632
3125.974    0.6690    0.6174
3125.992    0.7117    0.7365
3126.010    0.7347    0.8000
3126.029    0.7415    0.8222
3126.047    0.7829    0.8217
3126.065    0.7905    0.8019
3126.084    0.7296    0.7444
3126.102    0.6468    0.6408
3126.121    0.5013    0.4847
3126.139    0.3497    0.3245
3126.157    0.2003    0.1911
3126.176    0.1081    0.1017
3126.194    0.0732    0.0619
3126.212    0.0607    0.0567
3126.231    0.0738    0.0912
3126.249    0.1514    0.1694
3126.268    0.2963    0.2856
3126.286    0.4079    0.3825
3126.304    0.4534    0.4242
3126.323    0.4253    0.4166
3126.341    0.4609    0.4162
3126.359    0.5834    0.4703
3126.378    0.7303    0.5808
3126.396    0.8213    0.6831
3126.415    0.7958    0.7261
3126.433    0.6599    0.6816
3126.451    0.5145    0.5814
3126.470    0.4227    0.4847
3126.488    0.4535    0.4569
3126.507    0.5592    0.4936
3126.525    0.6488    0.5368
3126.543    0.6170    0.5327
3126.562    0.4872    0.4643
3126.580    0.3605    0.3718
3126.598    0.2597    0.2965
3126.617    0.2301    0.2649
3126.635    0.2508    0.2852
3126.654    0.3327    0.3473
3126.672    0.4370    0.4222
3126.690    0.4991    0.4834
3126.709    0.4787    0.5005
3126.727    0.4028    0.4565
3126.745    0.3161    0.3751
3126.764    0.2978    0.3059
3126.782    0.3419    0.2963
3126.801    0.3840    0.3397
3126.819    0.3881    0.4063
3126.837    0.4007    0.4919
3126.856    0.4627    0.6066
3126.874    0.5525    0.7229
3126.892    0.6483    0.8217
3126.911    0.7644    0.8937
3126.929    0.8849    0.9337
3126.948    0.9793    0.9493
3126.966    0.9851    0.9343
3126.984    0.9288    0.8794
3127.003    0.7825    0.7711
3127.021    0.6030    0.6408
3127.039    0.5153    0.5352
3127.058    0.5520    0.5080
3127.076    0.6691    0.5717
3127.095    0.7495    0.6819
3127.113    0.8188    0.7674
3127.131    0.8817    0.8151
3127.150    0.9324    0.8437
3127.168    1.0007    0.8606
# 010321  73  3125.845  3127.168
3125.845    0.6957    0.7104
3125.863    0.6266    0.6665
3125.882    0.4959    0.5669
3125.900    0.3954    0.4534
3125.918    0.3466    0.3726
3125.937    0.4055    0.3698
3125.955    0.5293    0.4480
3125.973    0.6260    0.5662
3125.992    0.6844    0.6808
3126.010    0.7233    0.7506
3126.029    0.7313    0.7814
3126.047    0.7401    0.7777
3126.065    0.7209    0.7435
3126.084    0.6688    0.6693
3126.102    0.5636    0.5612
3126.120    0.4203    0.4281
3126.139    0.2959    0.2866
3126.157    0.1877    0.1773
3126.176    0.1076    0.1024
3126.194    0.0757    0.0704
3126.212    0.0687    0.0737
3126.231    0.1096    0.1172
3126.249    0.1860    0.1952
3126.267    0.2936    0.2938
3126.286    0.4075    0.3875
3126.304    0.4407    0.4418
3126.323    0.4833    0.4671
3126.341    0.5580    0.4911
3126.359    0.6601    0.5409
3126.378    0.7539    0.6184
3126.396    0.8070    0.6855
3126.415    0.7723    0.7129
3126.433    0.6759    0.6852
3126.451    0.5568    0.6240
3126.470    0.5001    0.5647
3126.488    0.5190    0.5445
3126.506    0.6051    0.5582
3126.525    0.6510    0.5764
3126.543    0.6260    0.5639
3126.562    0.5349    0.5100
3126.580    0.4276    0.4400
3126.598    0.3469    0.3817
3126.617    0.3080    0.3563
3126.635    0.3398    0.3719
3126.653    0.4192    0.4154
3126.672    0.4759    0.4681
3126.690    0.5057    0.4973
3126.709    0.4617    0.4838
3126.727    0.3948    0.4283
3126.745    0.3206    0.3541
3126.764    0.3160    0.2942
3126.782    0.3173    0.2795
3126.800    0.3376    0.3074
3126.819    0.3571    0.3732
3126.837    0.3879    0.4638
3126.856    0.4672    0.5825
3126.874    0.5744    0.7005
3126.892    0.6808    0.8033
3126.911    0.7965    0.8806
3126.929    0.9036    0.9226
3126.947    0.9629    0.9363
3126.966    0.9732    0.9192
3126.984    0.9120    0.8698
3127.003    0.7883    0.7851
3127.021    0.6751    0.6934
3127.039    0.6114    0.6245
3127.058    0.6212    0.6069
3127.076    0.6906    0.6439
3127.095    0.7494    0.7093
3127.113    0.7849    0.7640
3127.131    0.8297    0.7997
3127.150    0.8823    0.8204
3127.168    0.9410    0.8213
# 011728  73  3125.840  3127.163
3125.840    0.7239    0.7236
3125.858    0.7101    0.7249
3125.877    0.6182    0.6634
3125.895    0.4817    0.5487
3125.913    0.3474    0.4172
3125.932    0.2936    0.3285
3125.950    0.4025    0.3399
3125.968    0.5535    0.4387
3125.987    0.6118    0.5817
3126.005    0.6738    0.6960
3126.024    0.7023    0.7672
3126.042    0.7221    0.7936
3126.060    0.7367    0.7903
3126.079    0.7440    0.7539
3126.097    0.6621    0.6794
3126.115    0.5466    0.5627
3126.134    0.4130    0.4102
3126.152    0.2789    0.2686
3126.171    0.1731    0.1532
3126.189    0.1024    0.0872
3126.207    0.0632    0.0595
3126.226    0.0618    0.0676
3126.244    0.1001    0.1143
3126.262    0.1906    0.2006
3126.281    0.3276    0.3148
3126.299    0.4411    0.4059
3126.318    0.4761    0.4539
3126.336    0.4964    0.4655
3126.354    0.5476    0.4844
3126.373    0.6642    0.5440
3126.391    0.7907    0.6286
3126.410    0.8445    0.7047
3126.428    0.7883    0.7253
3126.446    0.6668    0.6849
3126.465    0.5398    0.6055
3126.483    0.4645    0.5446
3126.501    0.5030    0.5310
3126.520    0.6223    0.5585
3126.538    0.6901    0.5817
3126.557    0.6488    0.5626
3126.575    0.5208    0.4996
3126.593    0.3922    0.4206
3126.612    0.3040    0.3576
3126.630    0.2986    0.3391
3126.648    0.3324    0.3624
3126.667    0.4190    0.4175
3126.685    0.5109    0.4734
3126.704    0.5070    0.5043
3126.722    0.4449    0.4848
3126.740    0.3378    0.4187
3126.759    0.2783    0.3307
3126.777    0.2779    0.2728
3126.795    0.3107    0.2628
3126.814    0.3217    0.2985
3126.832    0.3422    0.3647
3126.851    0.3770    0.4664
3126.869    0.4603    0.5887
3126.887    0.6067    0.7152
3126.906    0.7231    0.8257
3126.924    0.8339    0.8958
3126.942    0.9412    0.9341
3126.961    1.0025    0.9445
3126.979    0.9847    0.9243
3126.998    0.9066    0.8646
3127.016    0.7909    0.7736
3127.034    0.6789    0.6716
3127.053    0.6162    0.5966
3127.071    0.6224    0.5895
3127.089    0.7057    0.6400
3127.108    0.7449    0.7138
3127.126    0.7876    0.7663
3127.145    0.8327    0.7971
3127.163    0.9018    0.8155
# 012067  73  3125.840  3127.163
3125.840    0.7161    0.7323
3125.858    0.7016    0.7340
3125.876    0.6282    0.6762
3125.895    0.4813    0.5546
3125.913    0.3490    0.4237
3125.932    0.3255    0.3401
3125.950    0.4190    0.3588
3125.968    0.5737    0.4627
3125.987    0.6473    0.6049
3126.005    0.6776    0.7140
3126.023    0.6929    0.7770
3126.042    0.7549    0.8015
3126.060    0.7656    0.7949
3126.079    0.7355    0.7542
3126.097    0.6958    0.6745
3126.115    0.5612    0.5536
3126.134    0.3935    0.3989
3126.152    0.2575    0.2578
3126.171    0.1517    0.1443
3126.189    0.0933    0.0805
3126.207    0.0609    0.0550
3126.226    0.0622    0.0657
3126.244    0.0937    0.1158
3126.262    0.1917    0.2064
3126.281    0.3410    0.3247
3126.299    0.4728    0.4191
3126.318    0.5109    0.4699
3126.336    0.5110    0.4846
3126.354    0.5675    0.5068
3126.373    0.7150    0.5674
3126.391    0.8387    0.6500
3126.409    0.8813    0.7191
3126.428    0.8039    0.7388
3126.446    0.6805    0.6976
3126.465    0.5322    0.6206
3126.483    0.4615    0.5638
3126.501    0.5226    0.5537
3126.520    0.6577    0.5825
3126.538    0.7188    0.6048
3126.556    0.6551    0.5863
3126.575    0.5186    0.5200
3126.593    0.3991    0.4416
3126.612    0.3409    0.3799
3126.630    0.3307    0.3620
3126.648    0.3616    0.3839
3126.667    0.4388    0.4340
3126.685    0.5023    0.4818
3126.703    0.4973    0.5027
3126.722    0.4296    0.4748
3126.740    0.3310    0.4043
3126.759    0.2585    0.3175
3126.777    0.2858    0.2641
3126.795    0.3263    0.2585
3126.814    0.3122    0.2966
3126.832    0.3210    0.3639
3126.851    0.3772    0.4680
3126.869    0.4751    0.5932
3126.887    0.5994    0.7219
3126.906    0.7365    0.8325
3126.924    0.8823    0.9012
3126.942    0.9696    0.9376
3126.961    1.0231    0.9467
3126.979    1.0074    0.9266
3126.998    0.9139    0.8690
3127.016    0.8106    0.7818
3127.034    0.6703    0.6856
3127.053    0.6333    0.6172
3127.071    0.6660    0.6140
3127.089    0.7000    0.6634
3127.108    0.7480    0.7306
3127.126    0.7575    0.7746
3127.145    0.8205    0.7978
3127.163    0.9185    0.8095
# 014614  73  3125.845  3127.169
3125.845    0.7430    0.7872
3125.864    0.6817    0.7508
3125.882    0.5756    0.6498
3125.900    0.4302    0.5070
3125.919    0.3414    0.3805
3125.937    0.3909    0.3538
3125.956    0.5362    0.4422
3125.974    0.6601    0.5845
3125.992    0.7034    0.7135
3126.011    0.7468    0.7952
3126.029    0.7802    0.8270
3126.047    0.7920    0.8320
3126.066    0.7798    0.8123
3126.084    0.7499    0.7589
3126.103    0.6722    0.6519
3126.121    0.5204    0.5073
3126.139    0.3554    0.3482
3126.158    0.2187    0.2048
3126.176    0.1319    0.1149
3126.194    0.0787    0.0694
3126.213    0.0596    0.0611
3126.231    0.0770    0.0921
3126.250    0.1558    0.1734
3126.268    0.3019    0.2865
3126.286    0.4362    0.3953
3126.305    0.4891    0.4595
3126.323    0.4919    0.4692
3126.342    0.5164    0.4738
3126.360    0.6421    0.5189
3126.378    0.7721    0.6070
3126.397    0.8224    0.7034
3126.415    0.8098    0.7471
3126.433    0.7088    0.7201
3126.452    0.5776    0.6346
3126.470    0.4867    0.5527
3126.489    0.4984    0.5192
3126.507    0.6003    0.5431
3126.525    0.6852    0.5805
3126.544    0.6593    0.5804
3126.562    0.5523    0.5253
3126.580    0.4146    0.4404
3126.599    0.3218    0.3618
3126.617    0.2895    0.3279
3126.636    0.3012    0.3434
3126.654    0.3861    0.3966
3126.672    0.4628    0.4654
3126.691    0.5374    0.5220
3126.709    0.4995    0.5308
3126.728    0.4087    0.4783
3126.746    0.3154    0.3917
3126.764    0.3092    0.3174
3126.783    0.3412    0.2940
3126.801    0.3663    0.3245
3126.819    0.3685    0.3863
3126.838    0.3952    0.4769
3126.856    0.4764    0.5876
3126.875    0.5731    0.7152
3126.893    0.6794    0.8196
3126.911    0.8113    0.8929
3126.930    0.9116    0.9373
3126.948    0.9627    0.9535
3126.966    0.9988    0.9436
3126.985    0.9393    0.8962
3127.003    0.8232    0.8108
3127.022    0.6871    0.6934
3127.040    0.5906    0.5995
3127.058    0.6170    0.5682
3127.077    0.6928    0.6152
3127.095    0.7800    0.6992
3127.114    0.8352    0.7754
3127.132    0.8375    0.8164
3127.150    0.8950    0.8400
3127.169    0.9454    0.8555
# 014623  73  3125.844  3127.167
3125.844    0.6872    0.7032
3125.862    0.6434    0.6665
3125.880    0.5344    0.5825
3125.899    0.4030    0.4690
3125.917    0.3354    0.3835
3125.935    0.3897    0.3608
3125.954    0.4872    0.4179
3125.972    0.5884    0.5230
3125.991    0.6584    0.6406
3126.009    0.7065    0.7244
3126.027    0.7153    0.7698
3126.046    0.7291    0.7782
3126.064    0.7201    0.7513
3126.082    0.6567    0.6885
3126.101    0.5832    0.5833
3126.119    0.4699    0.4569
3126.138    0.3265    0.3178
3126.156    0.2078    0.2043
3126.174    0.1322    0.1240
3126.193    0.0842    0.0795
3126.211    0.0710    0.0745
3126.229    0.1028    0.1056
3126.248    0.1599    0.1766
3126.266    0.2560    0.2692
3126.285    0.3700    0.3679
3126.303    0.4533    0.4385
3126.321    0.5240    0.4817
3126.340    0.5838    0.5162
3126.358    0.6914    0.5607
3126.376    0.7845    0.6219
3126.395    0.8270    0.6858
3126.413    0.8166    0.7188
3126.432    0.7342    0.7083
3126.450    0.6212    0.6647
3126.468    0.5336    0.6160
3126.487    0.5478    0.5886
3126.505    0.5997    0.5912
3126.523    0.6654    0.6030
3126.542    0.6515    0.5963
3126.560    0.5725    0.5582
3126.579    0.4818    0.4956
3126.597    0.3886    0.4391
3126.615    0.3636    0.4075
3126.634    0.3846    0.4103
3126.652    0.4267    0.4407
3126.670    0.4879    0.4796
3126.689    0.5112    0.5045
3126.707    0.4824    0.4933
3126.726    0.4148    0.4405
3126.744    0.3274    0.3692
3126.762    0.2906    0.3069
3126.781    0.3239    0.2778
3126.799    0.3249    0.2928
3126.817    0.3449    0.3451
3126.836    0.3874    0.4340
3126.854    0.4449    0.5426
3126.873    0.5526    0.6676
3126.891    0.6510    0.7759
3126.909    0.7755    0.8588
3126.928    0.9047    0.9129
3126.946    0.9763    0.9337
3126.964    0.9915    0.9264
3126.983    0.9502    0.8876
3127.001    0.8523    0.8234
3127.020    0.7389    0.7420
3127.038    0.6812    0.6775
3127.056    0.6548    0.6500
3127.075    0.6868    0.6676
3127.093    0.7211    0.7114
3127.111    0.7561    0.7568
3127.130    0.8125    0.7910
3127.148    0.8654    0.8084
3127.167    0.9072    0.8076
# 015062  73  3125.846  3127.169
3125.846    0.7663    0.8069
3125.864    0.7093    0.7777
3125.882    0.6008    0.6797
3125.901    0.4458    0.5187
3125.919    0.3391    0.3838
3125.937    0.3899    0.3510
3125.956    0.5408    0.4507
3125.974    0.6722    0.6073
3125.993    0.7497    0.7444
3126.011    0.7770    0.8110
3126.029    0.7816    0.8321
3126.048    0.7907    0.8321
3126.066    0.7894    0.8155
3126.084    0.7502    0.7688
3126.103    0.6839    0.6683
3126.121    0.5502    0.5242
3126.140    0.3917    0.3507
3126.158    0.2197    0.2097
3126.176    0.1284    0.1171
3126.195    0.0803    0.0689
3126.213    0.0594    0.0584
3126.231    0.0708    0.0838
3126.250    0.1486    0.1623
3126.268    0.2895    0.2788
3126.287    0.4222    0.3976
3126.305    0.4732    0.4525
3126.323    0.4607    0.4491
3126.342    0.4771    0.4428
3126.360    0.5852    0.4916
3126.379    0.7176    0.6013
3126.397    0.8084    0.7078
3126.415    0.8149    0.7577
3126.434    0.7206    0.7199
3126.452    0.5590    0.6213
3126.470    0.4627    0.5242
3126.489    0.4945    0.4881
3126.507    0.5872    0.5234
3126.526    0.6645    0.5760
3126.544    0.6569    0.5781
3126.562    0.5319    0.5162
3126.581    0.3962    0.4157
3126.599    0.3054    0.3359
3126.617    0.2602    0.3012
3126.636    0.2769    0.3202
3126.654    0.3731    0.3805
3126.673    0.4683    0.4648
3126.691    0.5418    0.5325
3126.709    0.5471    0.5558
3126.728    0.4718    0.5099
3126.746    0.3600    0.4181
3126.765    0.3221    0.3354
3126.783    0.3668    0.3226
3126.801    0.4065    0.3687
3126.820    0.4248    0.4436
3126.838    0.4281    0.5270
3126.856    0.5027    0.6295
3126.875    0.5706    0.7459
3126.893    0.6776    0.8381
3126.912    0.7854    0.9041
3126.930    0.9007    0.9408
3126.948    0.9663    0.9563
3126.967    0.9829    0.9467
3126.985    0.9402    0.9012
3127.003    0.8006    0.8102
3127.022    0.6574    0.6784
3127.040    0.5776    0.5691
3127.059    0.5828    0.5346
3127.077    0.6868    0.5948
3127.095    0.7973    0.7010
3127.114    0.8484    0.7947
3127.132    0.9120    0.8418
3127.151    0.9603    0.8680
3127.169    0.9687    0.8870
# 015442  73  3125.839  3127.162
3125.839    0.6887    0.7371
3125.858    0.6882    0.7417
3125.876    0.6433    0.6869
3125.895    0.5110    0.5631
3125.913    0.3638    0.4212
3125.931    0.2989    0.3246
3125.950    0.3809    0.3331
3125.968    0.5346    0.4415
3125.986    0.6437    0.5859
3126.005    0.7042    0.7075
3126.023    0.7213    0.7695
3126.042    0.7218    0.7927
3126.060    0.7523    0.7901
3126.078    0.7452    0.7635
3126.097    0.6925    0.6952
3126.115    0.5913    0.5841
3126.133    0.4485    0.4385
3126.152    0.3081    0.2818
3126.170    0.1768    0.1647
3126.189    0.0979    0.0897
3126.207    0.0681    0.0592
3126.225    0.0613    0.0618
3126.244    0.0836    0.1052
3126.262    0.1777    0.1891
3126.280    0.3148    0.2963
3126.299    0.4183    0.3879
3126.317    0.4369    0.4209
3126.336    0.4277    0.4167
3126.354    0.4852    0.4288
3126.372    0.5987    0.4931
3126.391    0.7485    0.6016
3126.409    0.8022    0.6909
3126.427    0.7577    0.7178
3126.446    0.6476    0.6637
3126.464    0.5085    0.5681
3126.483    0.4247    0.4871
3126.501    0.4975    0.4732
3126.519    0.6060    0.5096
3126.538    0.6527    0.5451
3126.556    0.5959    0.5284
3126.574    0.4632    0.4591
3126.593    0.3498    0.3660
3126.611    0.2593    0.3005
3126.630    0.2458    0.2801
3126.648    0.2809    0.3085
3126.666    0.3557    0.3701
3126.685    0.4424    0.4455
3126.703    0.4929    0.4959
3126.721    0.4677    0.4983
3126.740    0.3764    0.4404
3126.758    0.2993    0.3573
3126.777    0.2968    0.2958
3126.795    0.3437    0.2932
3126.813    0.3750    0.3349
3126.832    0.3792    0.4057
3126.850    0.4013    0.4965
3126.868    0.4656    0.6104
3126.887    0.5598    0.7345
3126.905    0.6761    0.8308
3126.924    0.8110    0.8989
3126.942    0.9232    0.9348
3126.960    0.9790    0.9456
3126.979    0.9674    0.9241
3126.997    0.8855    0.8622
3127.015    0.7732    0.7577
3127.034    0.6149    0.6279
3127.052    0.5446    0.5393
3127.071    0.5770    0.5313
3127.089    0.6907    0.6017
3127.107    0.8102    0.6984
3127.126    0.8435    0.7752
3127.144    0.8732    0.8141
3127.162    0.9526    0.8389
# 016405  73  3125.845  3127.168
3125.845    0.7301    0.7681
3125.863    0.6537    0.7259
3125.882    0.5120    0.6070
3125.900    0.3755    0.4591
3125.918    0.3276    0.3479
3125.937    0.3839    0.3396
3125.955    0.5514    0.4393
3125.973    0.6339    0.5857
3125.992    0.6657    0.7170
3126.010    0.7185    0.7887
3126.029    0.7542    0.8187
3126.047    0.7887    0.8188
3126.065    0.7804    0.7914
3126.084    0.7070    0.7196
3126.102    0.6192    0.6038
3126.120    0.4686    0.4532
3126.139    0.3005    0.2904
3126.157    0.1728    0.1673
3126.176    0.0998    0.0869
3126.194    0.0621    0.0528
3126.212    0.0474    0.0518
3126.231    0.0750    0.0908
3126.249    0.1620    0.1740
3126.267    0.2905    0.2916
3126.286    0.4429    0.4090
3126.304    0.5219    0.4712
3126.323    0.5445    0.4860
3126.341    0.6243    0.4973
3126.359    0.7165    0.5470
3126.378    0.8618    0.6387
3126.396    0.9181    0.7223
3126.415    0.8297    0.7577
3126.433    0.7408    0.7226
3126.451    0.5596    0.6422
3126.470    0.4659    0.5644
3126.488    0.4890    0.5424
3126.506    0.6044    0.5706
3126.525    0.6901    0.6076
3126.543    0.6567    0.6015
3126.562    0.5599    0.5388
3126.580    0.4232    0.4542
3126.598    0.3299    0.3841
3126.617    0.2998    0.3533
3126.635    0.3385    0.3688
3126.653    0.4207    0.4153
3126.672    0.4996    0.4727
3126.690    0.5030    0.5055
3126.709    0.4427    0.4902
3126.727    0.3429    0.4241
3126.745    0.2725    0.3350
3126.764    0.2627    0.2663
3126.782    0.2994    0.2542
3126.800    0.3195    0.2875
3126.819    0.3168    0.3536
3126.837    0.3668    0.4445
3126.856    0.4767    0.5731
3126.874    0.5874    0.7060
3126.892    0.7233    0.8187
3126.911    0.8464    0.8980
3126.929    0.9449    0.9389
3126.948    1.0330    0.9532
3126.966    1.0235    0.9404
3126.984    0.9486    0.8943
3127.003    0.7804    0.8057
3127.021    0.7140    0.7010
3127.039    0.6633    0.6176
3127.058    0.6555    0.5974
3127.076    0.7145    0.6461
3127.095    0.7148    0.7246
3127.113    0.7243    0.7793
3127.131    0.7788    0.8054
3127.150    0.8966    0.8196
3127.168    0.9634    0.8219
# 017336  73  3125.845  3127.168
3125.845    0.7236    0.7603
3125.863    0.6874    0.7388
3125.882    0.5583    0.6458
3125.900    0.4205    0.5110
3125.919    0.3608    0.3917
3125.937    0.4277    0.3754
3125.955    0.5530    0.4663
3125.974    0.6589    0.6138
3125.992    0.6939    0.7266
3126.010    0.7435    0.7843
3126.029    0.7607    0.8015
3126.047    0.7572    0.7963
3126.066    0.7675    0.7702
3126.084    0.7032    0.7114
3126.102    0.6031    0.6077
3126.121    0.4764    0.4562
3126.139    0.3369    0.3035
3126.157    0.1940    0.1782
3126.176    0.1026    0.0950
3126.194    0.0657    0.0584
3126.213    0.0550    0.0544
3126.231    0.0723    0.0861
3126.249    0.1419    0.1607
3126.268    0.2919    0.2742
3126.286    0.4064    0.3722
3126.305    0.4252    0.4191
3126.323    0.4226    0.4142
3126.341    0.4611    0.4130
3126.360    0.5924    0.4672
3126.378    0.7236    0.5685
3126.396    0.8078    0.6705
3126.415    0.8020    0.7185
3126.433    0.6691    0.6809
3126.452    0.5055    0.5804
3126.470    0.4075    0.4899
3126.488    0.4466    0.4587
3126.507    0.5774    0.4919
3126.525    0.6560    0.5353
3126.543    0.6172    0.5344
3126.562    0.4910    0.4700
3126.580    0.3696    0.3796
3126.599    0.2794    0.3010
3126.617    0.2438    0.2705
3126.635    0.2468    0.2878
3126.654    0.3240    0.3466
3126.672    0.4293    0.4183
3126.690    0.4746    0.4765
3126.709    0.4461    0.4906
3126.727    0.3728    0.4441
3126.746    0.2858    0.3553
3126.764    0.2638    0.2863
3126.782    0.3247    0.2710
3126.801    0.3630    0.3085
3126.819    0.3585    0.3709
3126.837    0.3672    0.4551
3126.856    0.4417    0.5732
3126.874    0.5176    0.6971
3126.893    0.6552    0.8095
3126.911    0.7872    0.8831
3126.929    0.9032    0.9266
3126.948    0.9938    0.9447
3126.966    0.9908    0.9326
3126.985    0.9380    0.8774
3127.003    0.7809    0.7780
3127.021    0.6278    0.6507
3127.040    0.5234    0.5396
3127.058    0.5507    0.5116
3127.076    0.6699    0.5694
3127.095    0.7572    0.6747
3127.113    0.7820    0.7565
3127.132    0.8093    0.8028
3127.150    0.9253    0.8283
3127.168    1.0062    0.8468
# 018261  73  3125.844  3127.167
3125.844    0.7371    0.7612
3125.862    0.6753    0.7120
3125.880    0.5326    0.6063
3125.899    0.3939    0.4662
3125.917    0.3340    0.3671
3125.936    0.4058    0.3560
3125.954    0.5192    0.4396
3125.972    0.6237    0.5708
3125.991    0.6953    0.6981
3126.009    0.7253    0.7754
3126.027    0.7482    0.8104
3126.046    0.7811    0.8138
3126.064    0.7768    0.7876
3126.083    0.7104    0.7206
3126.101    0.6256    0.6142
3126.119    0.4865    0.4746
3126.138    0.3385    0.3201
3126.156    0.2176    0.1977
3126.174    0.1176    0.1155
3126.193    0.0818    0.0728
3126.211    0.0684    0.0700
3126.230    0.0962    0.1088
3126.248    0.1690    0.1880
3126.266    0.2943    0.2957
3126.285    0.4218    0.4048
3126.303    0.5099    0.4709
3126.321    0.5372    0.5000
3126.340    0.5944    0.5244
3126.358    0.6981    0.5732
3126.377    0.7748    0.6521
3126.395    0.8308    0.7228
3126.413    0.8179    0.7540
3126.432    0.7303    0.7286
3126.450    0.6076    0.6665
3126.469    0.5418    0.6051
3126.487    0.5525    0.5851
3126.505    0.6387    0.6027
3126.524    0.7137    0.6263
3126.542    0.6731    0.6167
3126.560    0.5888    0.5656
3126.579    0.4639    0.4885
3126.597    0.3758    0.4271
3126.616    0.3281    0.4007
3126.634    0.3795    0.4181
3126.652    0.4992    0.4661
3126.671    0.5728    0.5252
3126.689    0.5822    0.5598
3126.707    0.5035    0.5493
3126.726    0.4156    0.4842
3126.744    0.3510    0.3962
3126.763    0.3090    0.3220
3126.781    0.3276    0.3001
3126.799    0.3622    0.3261
3126.818    0.3813    0.3914
3126.836    0.4221    0.4822
3126.854    0.5026    0.5961
3126.873    0.5916    0.7229
3126.891    0.7102    0.8253
3126.910    0.8366    0.8997
3126.928    0.9192    0.9389
3126.946    0.9669    0.9521
3126.965    0.9917    0.9391
3126.983    0.9158    0.8958
3127.001    0.8327    0.8221
3127.020    0.7422    0.7278
3127.038    0.6722    0.6577
3127.057    0.6762    0.6384
3127.075    0.7290    0.6750
3127.093    0.7645    0.7360
3127.112    0.7980    0.7898
3127.130    0.8339    0.8196
3127.148    0.9012    0.8381
3127.167    0.9546    0.8472
# 019793  73  3125.844  3127.167
3125.844    0.6691    0.6861
3125.863    0.6042    0.6465
3125.881    0.5347    0.5790
3125.899    0.4754    0.5044
3125.918    0.4347    0.4496
3125.936    0.4662    0.4435
3125.954    0.5288    0.4866
3125.973    0.5981    0.5685
3125.991    0.6714    0.6539
3126.010    0.7138    0.7264
3126.028    0.7352    0.7645
3126.046    0.7354    0.7674
3126.065    0.6934    0.7318
3126.083    0.6571    0.6631
3126.102    0.5517    0.5598
3126.120    0.4519    0.4445
3126.138    0.3350    0.3284
3126.157    0.2236    0.2230
3126.175    0.1556    0.1519
3126.193    0.1134    0.1153
3126.212    0.1183    0.1162
3126.230    0.1529    0.1530
3126.249    0.1928    0.2232
3126.267    0.2844    0.3069
3126.285    0.4008    0.3917
3126.304    0.5076    0.4683
3126.322    0.5766    0.5253
3126.340    0.6540    0.5731
3126.359    0.7420    0.6217
3126.377    0.7947    0.6671
3126.396    0.8093    0.7058
3126.414    0.7976    0.7229
3126.432    0.7534    0.7170
3126.451    0.6702    0.6923
3126.469    0.5925    0.6657
3126.487    0.6049    0.6473
3126.506    0.6474    0.6384
3126.524    0.6461    0.6314
3126.543    0.6417    0.6132
3126.561    0.5963    0.5813
3126.579    0.5248    0.5406
3126.598    0.4657    0.5020
3126.616    0.4318    0.4814
3126.634    0.4560    0.4806
3126.653    0.4860    0.4949
3126.671    0.5032    0.5092
3126.690    0.4800    0.5086
3126.708    0.4730    0.4838
3126.726    0.4338    0.4375
3126.745    0.3686    0.3798
3126.763    0.3399    0.3366
3126.781    0.3339    0.3203
3126.800    0.3534    0.3405
3126.818    0.4014    0.3942
3126.837    0.4652    0.4803
3126.855    0.5299    0.5790
3126.873    0.6199    0.6817
3126.892    0.7201    0.7795
3126.910    0.8046    0.8515
3126.928    0.8853    0.8976
3126.947    0.9039    0.9169
3126.965    0.9105    0.9082
3126.984    0.8976    0.8746
3127.002    0.8476    0.8266
3127.020    0.7995    0.7754
3127.039    0.7487    0.7335
3127.057    0.7264    0.7168
3127.076    0.7389    0.7253
3127.094    0.7152    0.7499
3127.112    0.7609    0.7784
3127.131    0.8239    0.8013
3127.149    0.8420    0.8078
3127.167    0.8640    0.7930
# 019911  73  3125.845  3127.168
3125.845    0.7152    0.7478
3125.863    0.6595    0.7132
3125.882    0.5461    0.6282
3125.900    0.4503    0.5242
3125.918    0.4033    0.4383
3125.937    0.4415    0.4114
3125.955    0.5344    0.4603
3125.974    0.6276    0.5657
3125.992    0.7031    0.6747
3126.010    0.7537    0.7593
3126.029    0.7807    0.8089
3126.047    0.7954    0.8200
3126.065    0.7771    0.7984
3126.084    0.7374    0.7379
3126.102    0.6575    0.6427
3126.121    0.5271    0.5096
3126.139    0.3726    0.3723
3126.157    0.2557    0.2481
3126.176    0.1636    0.1515
3126.194    0.1070    0.1006
3126.212    0.0865    0.0904
3126.231    0.1072    0.1235
3126.249    0.1899    0.1938
3126.268    0.2947    0.2953
3126.286    0.4122    0.3923
3126.304    0.4928    0.4664
3126.323    0.5444    0.5138
3126.341    0.6052    0.5461
3126.360    0.6694    0.5907
3126.378    0.7444    0.6486
3126.396    0.7686    0.7058
3126.415    0.7869    0.7391
3126.433    0.7308    0.7300
3126.451    0.6515    0.6891
3126.470    0.6108    0.6396
3126.488    0.6194    0.6126
3126.507    0.6524    0.6124
3126.525    0.6834    0.6216
3126.543    0.6663    0.6152
3126.562    0.5940    0.5772
3126.580    0.4940    0.5201
3126.598    0.4190    0.4648
3126.617    0.3817    0.4317
3126.635    0.3873    0.4344
3126.654    0.4522    0.4675
3126.672    0.5118    0.5093
3126.690    0.5446    0.5380
3126.709    0.5243    0.5327
3126.727    0.4552    0.4891
3126.745    0.3897    0.4232
3126.764    0.3512    0.3610
3126.782    0.3656    0.3358
3126.801    0.3916    0.3545
3126.819    0.4145    0.4096
3126.837    0.4449    0.4916
3126.856    0.5348    0.5972
3126.874    0.6239    0.7029
3126.892    0.7037    0.7985
3126.911    0.8024    0.8756
3126.929    0.8884    0.9211
3126.948    0.9430    0.9404
3126.966    0.9465    0.9322
3126.984    0.9064    0.8970
3127.003    0.8630    0.8331
3127.021    0.7818    0.7600
3127.040    0.7256    0.6950
3127.058    0.7032    0.6690
3127.076    0.7150    0.6844
3127.095    0.7492    0.7311
3127.113    0.7814    0.7804
3127.131    0.8316    0.8183
3127.150    0.8602    0.8406
3127.168    0.8952    0.8418
# 019925  73  3125.840  3127.163
3125.840    0.6944    0.7305
3125.858    0.6989    0.7243
3125.876    0.6093    0.6580
3125.895    0.4636    0.5294
3125.913    0.3316    0.3966
3125.931    0.3023    0.3183
3125.950    0.4038    0.3414
3125.968    0.5473    0.4510
3125.987    0.6358    0.5962
3126.005    0.6619    0.7057
3126.023    0.7145    0.7677
3126.042    0.7423    0.7907
3126.060    0.7381    0.7832
3126.078    0.7342    0.7452
3126.097    0.6572    0.6625
3126.115    0.5266    0.5421
3126.134    0.4041    0.3890
3126.152    0.2669    0.2506
3126.170    0.1583    0.1458
3126.189    0.0904    0.0807
3126.207    0.0624    0.0569
3126.226    0.0620    0.0676
3126.244    0.1005    0.1166
3126.262    0.1956    0.2047
3126.281    0.3279    0.3181
3126.299    0.4242    0.4056
3126.317    0.4760    0.4486
3126.336    0.4922    0.4623
3126.354    0.5822    0.4874
3126.373    0.6936    0.5548
3126.391    0.7916    0.6424
3126.409    0.8443    0.7124
3126.428    0.7932    0.7273
3126.446    0.6808    0.6795
3126.464    0.5232    0.6021
3126.483    0.4544    0.5419
3126.501    0.5142    0.5357
3126.520    0.6411    0.5673
3126.538    0.6893    0.5878
3126.556    0.6199    0.5645
3126.575    0.5008    0.4939
3126.593    0.3822    0.4148
3126.611    0.3173    0.3585
3126.630    0.3081    0.3443
3126.648    0.3520    0.3733
3126.667    0.4208    0.4317
3126.685    0.4991    0.4871
3126.703    0.5261    0.5136
3126.722    0.4533    0.4876
3126.740    0.3575    0.4156
3126.758    0.2791    0.3308
3126.777    0.2769    0.2738
3126.795    0.3206    0.2715
3126.814    0.3388    0.3139
3126.832    0.3546    0.3844
3126.850    0.3957    0.4836
3126.869    0.4857    0.6133
3126.887    0.6163    0.7371
3126.906    0.7306    0.8412
3126.924    0.8537    0.9049
3126.942    0.9723    0.9382
3126.961    1.0214    0.9447
3126.979    0.9954    0.9209
3126.997    0.8960    0.8616
3127.016    0.7651    0.7633
3127.034    0.6654    0.6622
3127.053    0.6055    0.5944
3127.071    0.6418    0.5973
3127.089    0.7171    0.6552
3127.108    0.7586    0.7305
3127.126    0.7814    0.7800
3127.144    0.8221    0.8070
3127.163    0.9221    0.8249
# 020441  73  3125.839  3127.162
3125.839    0.7130    0.7369
3125.857    0.6966    0.7278
3125.876    0.6049    0.6558
3125.894    0.4476    0.5390
3125.913    0.3432    0.4123
3125.931    0.3483    0.3492
3125.949    0.4473    0.3765
3125.968    0.5861    0.4866
3125.986    0.6536    0.6149
3126.004    0.6739    0.7185
3126.023    0.7216    0.7805
3126.041    0.7437    0.8004
3126.060    0.7399    0.7880
3126.078    0.7140    0.7423
3126.096    0.6536    0.6574
3126.115    0.5328    0.5269
3126.133    0.4011    0.3836
3126.151    0.2562    0.2493
3126.170    0.1437    0.1429
3126.188    0.0932    0.0831
3126.207    0.0685    0.0594
3126.225    0.0669    0.0718
3126.243    0.0989    0.1211
3126.262    0.1898    0.2119
3126.280    0.3362    0.3153
3126.298    0.4309    0.4029
3126.317    0.4910    0.4567
3126.335    0.5484    0.4826
3126.354    0.6138    0.5189
3126.372    0.7417    0.5814
3126.390    0.8318    0.6587
3126.409    0.8402    0.7198
3126.427    0.7874    0.7286
3126.445    0.6685    0.6868
3126.464    0.5385    0.6182
3126.482    0.4975    0.5715
3126.501    0.5814    0.5664
3126.519    0.6755    0.5888
3126.537    0.6984    0.6015
3126.556    0.6310    0.5744
3126.574    0.5093    0.5123
3126.592    0.3999    0.4412
3126.611    0.3255    0.3887
3126.629    0.3314    0.3777
3126.648    0.3790    0.4061
3126.666    0.4545    0.4545
3126.684    0.5288    0.4989
3126.703    0.5033    0.5127
3126.721    0.4431    0.4786
3126.740    0.3512    0.4013
3126.758    0.2947    0.3222
3126.776    0.2782    0.2733
3126.795    0.3016    0.2722
3126.813    0.3475    0.3136
3126.831    0.3473    0.3872
3126.850    0.4099    0.4957
3126.868    0.5311    0.6186
3126.887    0.6501    0.7459
3126.905    0.7549    0.8422
3126.923    0.8722    0.9053
3126.942    0.9618    0.9389
3126.960    0.9836    0.9425
3126.978    0.9510    0.9175
3126.997    0.9030    0.8559
3127.015    0.7883    0.7704
3127.034    0.6887    0.6786
3127.052    0.6307    0.6262
3127.070    0.6479    0.6292
3127.089    0.6987    0.6803
3127.107    0.7456    0.7394
3127.125    0.7789    0.7827
3127.144    0.8598    0.8085
3127.162    0.8987    0.8207
# 020719  73  3125.844  3127.168
3125.844    0.6775    0.6784
3125.863    0.6114    0.6400
3125.881    0.5443    0.5740
3125.900    0.4812    0.4964
3125.918    0.4329    0.4441
3125.936    0.4439    0.4345
3125.955    0.5066    0.4765
3125.973    0.5723    0.5520
3125.992    0.6546    0.6419
3126.010    0.7153    0.7132
3126.028    0.7446    0.7560
3126.047    0.7190    0.7633
3126.065    0.6982    0.7333
3126.083    0.6352    0.6687
3126.102    0.5673    0.5689
3126.120    0.4594    0.4557
3126.139    0.3480    0.3343
3126.157    0.2381    0.2341
3126.175    0.1583    0.1611
3126.194    0.1151    0.1208
3126.212    0.1285    0.1200
3126.230    0.1455    0.1540
3126.249    0.2056    0.2213
3126.267    0.2873    0.3026
3126.286    0.3875    0.3906
3126.304    0.4912    0.4630
3126.322    0.5666    0.5211
3126.341    0.6272    0.5719
3126.359    0.6976    0.6174
3126.377    0.7600    0.6618
3126.396    0.7916    0.7000
3126.414    0.7831    0.7185
3126.433    0.7352    0.7142
3126.451    0.6965    0.6933
3126.469    0.6399    0.6682
3126.488    0.6278    0.6491
3126.506    0.6465    0.6397
3126.524    0.6663    0.6317
3126.543    0.6452    0.6138
3126.561    0.5924    0.5829
3126.580    0.5210    0.5416
3126.598    0.4858    0.5061
3126.616    0.4585    0.4854
3126.635    0.4408    0.4842
3126.653    0.4692    0.4972
3126.671    0.5000    0.5114
3126.690    0.5034    0.5118
3126.708    0.4691    0.4885
3126.727    0.4087    0.4405
3126.745    0.3726    0.3857
3126.763    0.3515    0.3399
3126.782    0.3279    0.3190
3126.800    0.3521    0.3340
3126.818    0.3924    0.3834
3126.837    0.4543    0.4668
3126.855    0.5335    0.5647
3126.874    0.6109    0.6738
3126.892    0.6811    0.7682
3126.910    0.7958    0.8431
3126.929    0.8559    0.8941
3126.947    0.9026    0.9141
3126.965    0.9277    0.9076
3126.984    0.8999    0.8760
3127.002    0.8451    0.8297
3127.021    0.7918    0.7766
3127.039    0.7598    0.7367
3127.057    0.7129    0.7178
3127.076    0.7091    0.7224
3127.094    0.7693    0.7435
3127.113    0.7849    0.7711
3127.131    0.7925    0.7920
3127.149    0.8352    0.8004
3127.168    0.8658    0.7887
# 020741  73  3125.844  3127.167
3125.844    0.7145    0.7343
3125.863    0.6647    0.6872
3125.881    0.5282    0.5905
3125.899    0.3786    0.4723
3125.918    0.3345    0.3797
3125.936    0.4172    0.3675
3125.954    0.5260    0.4364
3125.973    0.6219    0.5601
3125.991    0.6942    0.6762
3126.010    0.7006    0.7623
3126.028    0.7546    0.8017
3126.046    0.7537    0.8054
3126.065    0.7542    0.7723
3126.083    0.6850    0.7019
3126.102    0.5785    0.5861
3126.120    0.4662    0.4493
3126.138    0.3194    0.3104
3126.157    0.2115    0.1888
3126.175    0.1040    0.1119
3126.193    0.0819    0.0734
3126.212    0.0767    0.0720
3126.230    0.0864    0.1088
3126.249    0.1789    0.1888
3126.267    0.2976    0.2923
3126.285    0.4124    0.3961
3126.304    0.5008    0.4771
3126.322    0.5669    0.5220
3126.340    0.6242    0.5556
3126.359    0.7295    0.6039
3126.377    0.8426    0.6657
3126.396    0.8859    0.7264
3126.414    0.8480    0.7528
3126.432    0.7325    0.7371
3126.451    0.6234    0.6883
3126.469    0.5609    0.6419
3126.487    0.5822    0.6216
3126.506    0.6536    0.6305
3126.524    0.7219    0.6443
3126.543    0.6770    0.6345
3126.561    0.6045    0.5916
3126.579    0.5303    0.5299
3126.598    0.4696    0.4723
3126.616    0.3680    0.4460
3126.634    0.4239    0.4535
3126.653    0.4832    0.4881
3126.671    0.5004    0.5252
3126.690    0.5347    0.5414
3126.708    0.4928    0.5162
3126.726    0.4108    0.4511
3126.745    0.3217    0.3638
3126.763    0.2984    0.2983
3126.781    0.3076    0.2738
3126.800    0.3362    0.2966
3126.818    0.3414    0.3569
3126.837    0.3955    0.4537
3126.855    0.4769    0.5692
3126.873    0.6012    0.6918
3126.892    0.7276    0.8054
3126.910    0.8362    0.8827
3126.928    0.9099    0.9281
3126.947    0.9799    0.9456
3126.965    1.0062    0.9352
3126.984    0.9587    0.8952
3127.002    0.8780    0.8318
3127.020    0.7754    0.7579
3127.039    0.6939    0.6961
3127.057    0.6850    0.6770
3127.076    0.7238    0.7005
3127.094    0.7635    0.7435
3127.112    0.7298    0.7825
3127.131    0.7766    0.8085
3127.149    0.8827    0.8211
3127.167    0.9243    0.8179
# 020752  73  3125.839  3127.163
3125.839    0.7218    0.7293
3125.858    0.6888    0.7163
3125.876    0.5963    0.6608
3125.895    0.4960    0.5698
3125.913    0.4476    0.4829
3125.931    0.4376    0.4316
3125.950    0.4586    0.4412
3125.968    0.5643    0.5076
3125.986    0.6575    0.6033
3126.005    0.7384    0.7011
3126.023    0.7501    0.7670
3126.042    0.7568    0.7987
3126.060    0.7721    0.7921
3126.078    0.7388    0.7502
3126.097    0.6682    0.6680
3126.115    0.5546    0.5592
3126.133    0.4382    0.4337
3126.152    0.3107    0.3037
3126.170    0.2117    0.2021
3126.189    0.1417    0.1307
3126.207    0.1038    0.1019
3126.225    0.0986    0.1119
3126.244    0.1546    0.1633
3126.262    0.2441    0.2443
3126.280    0.3317    0.3416
3126.299    0.4596    0.4401
3126.317    0.5321    0.5145
3126.336    0.6295    0.5721
3126.354    0.7023    0.6177
3126.372    0.7663    0.6645
3126.391    0.8331    0.7142
3126.409    0.8443    0.7497
3126.428    0.7876    0.7621
3126.446    0.7388    0.7478
3126.464    0.6896    0.7193
3126.483    0.6543    0.6921
3126.501    0.6677    0.6808
3126.519    0.7034    0.6801
3126.538    0.7039    0.6766
3126.556    0.6608    0.6571
3126.575    0.6163    0.6174
3126.593    0.5469    0.5727
3126.611    0.5005    0.5374
3126.630    0.4834    0.5229
3126.648    0.5052    0.5322
3126.666    0.5463    0.5541
3126.685    0.5704    0.5719
3126.703    0.5494    0.5658
3126.722    0.5051    0.5258
3126.740    0.4195    0.4624
3126.758    0.3706    0.3946
3126.777    0.3503    0.3443
3126.795    0.3614    0.3334
3126.813    0.3791    0.3622
3126.832    0.4228    0.4303
3126.850    0.4685    0.5216
3126.869    0.5773    0.6328
3126.887    0.6949    0.7371
3126.905    0.7700    0.8257
3126.924    0.8476    0.8925
3126.942    0.9183    0.9279
3126.960    0.9510    0.9378
3126.979    0.9451    0.9224
3126.997    0.9055    0.8863
3127.016    0.8592    0.8337
3127.034    0.8009    0.7836
3127.052    0.7698    0.7494
3127.071    0.7626    0.7406
3127.089    0.7674    0.7563
3127.108    0.7898    0.7849
3127.126    0.8147    0.8106
3127.144    0.8525    0.8276
3127.163    0.8915    0.8316
# 021165  73  3125.844  3127.168
3125.844    0.8279    0.8337
3125.863    0.7357    0.8050
3125.881    0.6202    0.7008
3125.900    0.4438    0.5278
3125.918    0.3642    0.3885
3125.936    0.4112    0.3684
3125.955    0.5681    0.4912
3125.973    0.6902    0.6589
3125.991    0.7547    0.7838
3126.010    0.8056    0.8424
3126.028    0.8260    0.8568
3126.047    0.8515    0.8555
3126.065    0.8519    0.8377
3126.083    0.7709    0.7860
3126.102    0.7023    0.6739
3126.120    0.5551    0.5148
3126.138    0.3591    0.3386
3126.157    0.2271    0.1869
3126.175    0.0942    0.1003
3126.194    0.0572    0.0589
3126.212    0.0560    0.0521
3126.230    0.0686    0.0815
3126.249    0.1559    0.1707
3126.267    0.3107    0.3061
3126.285    0.4600    0.4390
3126.304    0.5516    0.5090
3126.322    0.5396    0.5062
3126.341    0.5789    0.5006
3126.359    0.6994    0.5522
3126.377    0.8130    0.6543
3126.396    0.8718    0.7595
3126.414    0.8160    0.8013
3126.432    0.7188    0.7633
3126.451    0.6163    0.6616
3126.469    0.5378    0.5716
3126.488    0.5737    0.5483
3126.506    0.6474    0.5944
3126.524    0.7199    0.6480
3126.543    0.6906    0.6465
3126.561    0.5749    0.5769
3126.579    0.4344    0.4776
3126.598    0.3479    0.3940
3126.616    0.3298    0.3645
3126.635    0.3572    0.3900
3126.653    0.4349    0.4547
3126.671    0.5057    0.5331
3126.690    0.5651    0.5944
3126.708    0.5520    0.5976
3126.726    0.4387    0.5287
3126.745    0.3611    0.4062
3126.763    0.3156    0.3151
3126.782    0.3506    0.3018
3126.800    0.3995    0.3512
3126.818    0.4115    0.4202
3126.837    0.4140    0.5112
3126.855    0.4907    0.6279
3126.874    0.5888    0.7612
3126.892    0.7266    0.8602
3126.910    0.8385    0.9215
3126.929    0.9438    0.9554
3126.947    1.0366    0.9676
3126.965    1.0116    0.9594
3126.984    0.9656    0.9175
3127.002    0.8502    0.8341
3127.021    0.7422    0.7115
3127.039    0.6302    0.6126
3127.057    0.6494    0.5886
3127.076    0.7396    0.6549
3127.094    0.8219    0.7511
3127.112    0.8323    0.8181
3127.131    0.8644    0.8449
3127.149    0.9345    0.8602
3127.168    0.9757    0.8815
# 021172  73  3125.839  3127.162
3125.839    0.7110    0.7483
3125.857    0.6914    0.7425
3125.875    0.6269    0.6764
3125.894    0.4850    0.5463
3125.912    0.3525    0.4108
3125.931    0.3175    0.3300
3125.949    0.4160    0.3583
3125.967    0.5806    0.4726
3125.986    0.6557    0.6189
3126.004    0.6925    0.7241
3126.022    0.7231    0.7805
3126.041    0.7490    0.8013
3126.059    0.7746    0.7963
3126.078    0.7365    0.7609
3126.096    0.6645    0.6858
3126.114    0.5686    0.5661
3126.133    0.4223    0.4081
3126.151    0.2765    0.2625
3126.169    0.1580    0.1509
3126.188    0.0897    0.0814
3126.206    0.0712    0.0553
3126.225    0.0572    0.0647
3126.243    0.0934    0.1125
3126.261    0.1828    0.1985
3126.280    0.3204    0.3061
3126.298    0.4259    0.3825
3126.316    0.4307    0.4104
3126.335    0.4260    0.4110
3126.353    0.4925    0.4336
3126.372    0.6503    0.5104
3126.390    0.7842    0.6118
3126.408    0.8339    0.6907
3126.427    0.7367    0.7032
3126.445    0.6006    0.6422
3126.463    0.4690    0.5488
3126.482    0.4177    0.4781
3126.500    0.4912    0.4720
3126.519    0.5869    0.5093
3126.537    0.6292    0.5333
3126.555    0.5761    0.5078
3126.574    0.4409    0.4309
3126.592    0.3146    0.3467
3126.610    0.2408    0.2883
3126.629    0.2443    0.2747
3126.647    0.2951    0.3065
3126.666    0.3674    0.3708
3126.684    0.4562    0.4355
3126.702    0.4742    0.4751
3126.721    0.4268    0.4649
3126.739    0.3470    0.4057
3126.757    0.2865    0.3300
3126.776    0.2770    0.2802
3126.794    0.3419    0.2835
3126.813    0.3626    0.3296
3126.831    0.3594    0.4002
3126.849    0.3749    0.4972
3126.868    0.4791    0.6224
3126.886    0.5721    0.7411
3126.904    0.6676    0.8364
3126.923    0.8314    0.9028
3126.941    0.9478    0.9363
3126.960    1.0009    0.9419
3126.978    0.9929    0.9129
3126.996    0.8878    0.8422
3127.015    0.7224    0.7256
3127.033    0.5664    0.6070
3127.052    0.5237    0.5291
3127.070    0.5950    0.5363
3127.088    0.7183    0.6098
3127.107    0.7842    0.7052
3127.125    0.8341    0.7695
3127.143    0.8796    0.8052
3127.162    0.9275    0.8276
# 022203  73  3125.844  3127.167
3125.844    0.6844    0.7029
3125.863    0.6474    0.6608
3125.881    0.5213    0.5793
3125.899    0.4314    0.4827
3125.918    0.3726    0.4079
3125.936    0.4174    0.3971
3125.954    0.5125    0.4514
3125.973    0.6263    0.5539
3125.991    0.6823    0.6552
3126.010    0.7114    0.7360
3126.028    0.7241    0.7764
3126.046    0.7342    0.7813
3126.065    0.7261    0.7487
3126.083    0.6665    0.6809
3126.102    0.5830    0.5727
3126.120    0.4420    0.4471
3126.138    0.3220    0.3187
3126.157    0.2177    0.2030
3126.175    0.1283    0.1264
3126.193    0.0938    0.0868
3126.212    0.0840    0.0849
3126.230    0.1100    0.1206
3126.249    0.1737    0.1940
3126.267    0.2741    0.2845
3126.285    0.4023    0.3745
3126.304    0.4792    0.4485
3126.322    0.5130    0.4960
3126.340    0.6065    0.5349
3126.359    0.6858    0.5841
3126.377    0.7434    0.6406
3126.396    0.8100    0.6945
3126.414    0.7951    0.7194
3126.432    0.7226    0.7089
3126.451    0.6291    0.6702
3126.469    0.5724    0.6311
3126.487    0.5822    0.6100
3126.506    0.6253    0.6102
3126.524    0.6642    0.6152
3126.543    0.6386    0.6020
3126.561    0.5744    0.5636
3126.579    0.4934    0.5094
3126.598    0.4082    0.4574
3126.616    0.3876    0.4316
3126.634    0.4202    0.4352
3126.653    0.4662    0.4629
3126.671    0.5148    0.4936
3126.690    0.5122    0.5075
3126.708    0.4605    0.4875
3126.726    0.3799    0.4353
3126.745    0.3285    0.3640
3126.763    0.3043    0.3075
3126.781    0.3014    0.2828
3126.800    0.3143    0.2994
3126.818    0.3675    0.3537
3126.837    0.4158    0.4450
3126.855    0.4848    0.5546
3126.873    0.5733    0.6714
3126.892    0.7193    0.7825
3126.910    0.8098    0.8622
3126.928    0.8863    0.9114
3126.947    0.9750    0.9311
3126.965    0.9519    0.9209
3126.984    0.9016    0.8806
3127.002    0.8527    0.8196
3127.020    0.7417    0.7508
3127.039    0.7079    0.6934
3127.057    0.6934    0.6722
3127.076    0.7097    0.6875
3127.094    0.7047    0.7228
3127.112    0.7447    0.7588
3127.131    0.8126    0.7860
3127.149    0.8451    0.7980
3127.167    0.8888    0.7912
# 023530  73  3125.845  3127.168
3125.845    0.7464    0.7811
3125.863    0.7201    0.7805
3125.882    0.6265    0.7018
3125.900    0.4684    0.5514
3125.919    0.3279    0.3864
3125.937    0.3609    0.3334
3125.955    0.5219    0.4252
3125.974    0.6688    0.6023
3125.992    0.7155    0.7365
3126.010    0.7127    0.7965
3126.029    0.7321    0.8089
3126.047    0.7851    0.8074
3126.066    0.7809    0.7967
3126.084    0.7406    0.7581
3126.102    0.6471    0.6685
3126.121    0.5410    0.5136
3126.139    0.3578    0.3403
3126.157    0.2089    0.1924
3126.176    0.1168    0.0963
3126.194    0.0761    0.0548
3126.213    0.0349    0.0435
3126.231    0.0568    0.0632
3126.249    0.1262    0.1296
3126.268    0.2635    0.2531
3126.286    0.3960    0.3719
3126.305    0.4457    0.4227
3126.323    0.3796    0.3904
3126.341    0.3606    0.3515
3126.360    0.4803    0.3882
3126.378    0.6506    0.5069
3126.396    0.7894    0.6460
3126.415    0.8385    0.7285
3126.433    0.7127    0.6974
3126.452    0.5011    0.5690
3126.470    0.3626    0.4371
3126.488    0.3597    0.3800
3126.507    0.4862    0.4210
3126.525    0.6408    0.4924
3126.543    0.6497    0.5131
3126.562    0.4834    0.4487
3126.580    0.3231    0.3437
3126.599    0.2353    0.2493
3126.617    0.2074    0.2083
3126.635    0.1988    0.2178
3126.654    0.2432    0.2735
3126.672    0.3317    0.3521
3126.690    0.4112    0.4300
3126.709    0.4271    0.4759
3126.727    0.3885    0.4528
3126.746    0.3068    0.3622
3126.764    0.2422    0.2754
3126.782    0.2885    0.2526
3126.801    0.3522    0.2968
3126.819    0.3584    0.3578
3126.838    0.3441    0.4336
3126.856    0.3862    0.5404
3126.874    0.4671    0.6707
3126.893    0.5677    0.7912
3126.911    0.7209    0.8706
3126.929    0.8976    0.9213
3126.948    1.0198    0.9484
3126.966    1.0671    0.9456
3126.985    1.0016    0.8985
3127.003    0.8377    0.7943
3127.021    0.6182    0.6389
3127.040    0.4380    0.4812
3127.058    0.4432    0.4211
3127.076    0.5630    0.4826
3127.095    0.7078    0.6243
3127.113    0.8020    0.7391
3127.132    0.8559    0.7951
3127.150    0.9207    0.8198
3127.168    1.0148    0.8504
# 025002  73  3125.845  3127.168
3125.845    0.7221    0.7386
3125.863    0.6693    0.6979
3125.882    0.5582    0.6037
3125.900    0.4284    0.4919
3125.918    0.3700    0.4047
3125.937    0.4100    0.3859
3125.955    0.5189    0.4478
3125.973    0.6176    0.5581
3125.992    0.6950    0.6769
3126.010    0.7315    0.7579
3126.029    0.7582    0.8009
3126.047    0.7626    0.8065
3126.065    0.7377    0.7805
3126.084    0.6928    0.7150
3126.102    0.6028    0.6146
3126.120    0.4861    0.4851
3126.139    0.3510    0.3398
3126.157    0.2392    0.2198
3126.176    0.1357    0.1309
3126.194    0.0852    0.0871
3126.212    0.0874    0.0819
3126.231    0.1060    0.1185
3126.249    0.1727    0.1917
3126.267    0.2887    0.2895
3126.286    0.4166    0.3908
3126.304    0.4740    0.4590
3126.323    0.5274    0.4990
3126.341    0.5724    0.5282
3126.359    0.6808    0.5731
3126.378    0.7762    0.6409
3126.396    0.8213    0.7029
3126.415    0.7914    0.7347
3126.433    0.7093    0.7186
3126.451    0.6366    0.6697
3126.470    0.5879    0.6157
3126.488    0.5901    0.5912
3126.506    0.6207    0.5965
3126.525    0.6761    0.6107
3126.543    0.6683    0.6024
3126.562    0.5728    0.5581
3126.580    0.4690    0.4951
3126.598    0.3895    0.4378
3126.617    0.3487    0.4078
3126.635    0.3796    0.4166
3126.653    0.4510    0.4540
3126.672    0.5093    0.5034
3126.690    0.5352    0.5335
3126.709    0.5192    0.5250
3126.727    0.4432    0.4752
3126.745    0.3751    0.4036
3126.764    0.3361    0.3396
3126.782    0.3581    0.3177
3126.800    0.3748    0.3395
3126.819    0.3961    0.4011
3126.837    0.4393    0.4871
3126.856    0.5014    0.5977
3126.874    0.5898    0.7078
3126.892    0.7094    0.8056
3126.911    0.8067    0.8819
3126.929    0.8929    0.9249
3126.947    0.9665    0.9415
3126.966    0.9614    0.9300
3126.984    0.9022    0.8898
3127.003    0.8268    0.8187
3127.021    0.7446    0.7386
3127.039    0.6893    0.6736
3127.058    0.6703    0.6489
3127.076    0.7045    0.6730
3127.095    0.7497    0.7278
3127.113    0.7802    0.7798
3127.131    0.8299    0.8171
3127.150    0.8974    0.8389
3127.168    0.9337    0.8410
# 025414  73  3125.845  3127.168
3125.845    0.7213    0.7303
3125.863    0.6805    0.7120
3125.882    0.5778    0.6243
3125.900    0.4182    0.4917
3125.919    0.2912    0.3588
3125.937    0.3214    0.3086
3125.955    0.4623    0.3625
3125.974    0.5861    0.4977
3125.992    0.6479    0.6331
3126.010    0.6627    0.7283
3126.029    0.7060    0.7773
3126.047    0.7290    0.7892
3126.066    0.7124    0.7737
3126.084    0.6850    0.7256
3126.102    0.6125    0.6355
3126.121    0.5082    0.4973
3126.139    0.3392    0.3482
3126.157    0.2144    0.2142
3126.176    0.1255    0.1151
3126.194    0.0738    0.0648
3126.213    0.0653    0.0500
3126.231    0.0534    0.0705
3126.249    0.1053    0.1306
3126.268    0.2263    0.2335
3126.286    0.3812    0.3388
3126.304    0.4540    0.4109
3126.323    0.4823    0.4350
3126.341    0.4894    0.4396
3126.360    0.5869    0.4759
3126.378    0.7506    0.5556
3126.396    0.8308    0.6515
3126.415    0.8482    0.7170
3126.433    0.7456    0.7110
3126.452    0.6021    0.6386
3126.470    0.4355    0.5526
3126.488    0.4357    0.5033
3126.507    0.5364    0.5135
3126.525    0.6685    0.5521
3126.543    0.6910    0.5674
3126.562    0.5784    0.5265
3126.580    0.4263    0.4471
3126.599    0.3327    0.3621
3126.617    0.2748    0.3145
3126.635    0.2669    0.3121
3126.654    0.3354    0.3522
3126.672    0.4202    0.4111
3126.690    0.4797    0.4634
3126.709    0.4645    0.4818
3126.727    0.3811    0.4476
3126.746    0.3059    0.3691
3126.764    0.2666    0.2951
3126.782    0.2988    0.2606
3126.801    0.3435    0.2771
3126.819    0.3360    0.3273
3126.837    0.3212    0.4031
3126.856    0.3955    0.5148
3126.874    0.5075    0.6415
3126.893    0.6128    0.7681
3126.911    0.7675    0.8580
3126.929    0.9194    0.9137
3126.948    0.9949    0.9415
3126.966    1.0363    0.9402
3126.984    0.9931    0.9064
3127.003    0.8431    0.8278
3127.021    0.7036    0.7199
3127.040    0.6035    0.6095
3127.058    0.5731    0.5578
3127.076    0.6390    0.5814
3127.095    0.6997    0.6611
3127.113    0.7258    0.7367
3127.132    0.7805    0.7842
3127.150    0.8535    0.8063
3127.168    0.9799    0.8183
# 025670  73  3125.845  3127.169
3125.845    0.7010    0.7437
3125.864    0.6425    0.7148
3125.882    0.5453    0.6217
3125.900    0.4071    0.4837
3125.919    0.3021    0.3530
3125.937    0.3334    0.3129
3125.956    0.4760    0.3849
3125.974    0.6279    0.5204
3125.992    0.6781    0.6537
3126.011    0.6953    0.7459
3126.029    0.7096    0.7854
3126.047    0.7560    0.7936
3126.066    0.7508    0.7750
3126.084    0.7084    0.7233
3126.103    0.6190    0.6223
3126.121    0.5133    0.4870
3126.139    0.3557    0.3371
3126.158    0.2106    0.1996
3126.176    0.1226    0.1113
3126.194    0.0692    0.0649
3126.213    0.0611    0.0535
3126.231    0.0708    0.0780
3126.250    0.1099    0.1485
3126.268    0.2405    0.2521
3126.286    0.4021    0.3594
3126.305    0.5043    0.4320
3126.323    0.4891    0.4519
3126.342    0.5030    0.4596
3126.360    0.6133    0.4999
3126.378    0.7386    0.5822
3126.397    0.8168    0.6792
3126.415    0.8155    0.7325
3126.433    0.7423    0.7191
3126.452    0.5951    0.6440
3126.470    0.4723    0.5622
3126.489    0.4608    0.5208
3126.507    0.5792    0.5381
3126.525    0.6852    0.5761
3126.544    0.6710    0.5840
3126.562    0.5660    0.5374
3126.580    0.4478    0.4560
3126.599    0.3424    0.3747
3126.617    0.2880    0.3337
3126.636    0.3043    0.3402
3126.654    0.3765    0.3851
3126.672    0.4436    0.4474
3126.691    0.4968    0.5012
3126.709    0.4949    0.5119
3126.727    0.4053    0.4685
3126.746    0.3073    0.3808
3126.764    0.2680    0.3027
3126.783    0.2923    0.2693
3126.801    0.3482    0.2893
3126.819    0.3454    0.3425
3126.838    0.3686    0.4276
3126.856    0.4383    0.5381
3126.875    0.5560    0.6733
3126.893    0.6482    0.7892
3126.911    0.7729    0.8732
3126.930    0.9118    0.9253
3126.948    0.9861    0.9469
3126.966    1.0186    0.9423
3126.985    0.9991    0.9030
3127.003    0.8823    0.8258
3127.022    0.7290    0.7135
3127.040    0.6091    0.6163
3127.058    0.6200    0.5746
3127.077    0.6727    0.6095
3127.095    0.7328    0.6863
3127.113    0.7451    0.7558
3127.132    0.7586    0.7965
3127.150    0.8672    0.8166
3127.169    0.9378    0.8304
# 026381  73  3125.845  3127.169
3125.845    0.6512    0.6753
3125.864    0.6165    0.6340
3125.882    0.5126    0.5436
3125.900    0.3716    0.4297
3125.919    0.2974    0.3375
3125.937    0.3544    0.3236
3125.955    0.4758    0.3899
3125.974    0.5702    0.5098
3125.992    0.6186    0.6194
3126.011    0.6431    0.6969
3126.029    0.6750    0.7318
3126.047    0.6823    0.7386
3126.066    0.6690    0.7188
3126.084    0.6377    0.6676
3126.103    0.5673    0.5719
3126.121    0.4624    0.4487
3126.139    0.3279    0.3163
3126.158    0.1939    0.1957
3126.176    0.1279    0.1169
3126.194    0.1231    0.0752
3126.213    0.0856    0.0679
3126.231    0.0643    0.0944
3126.250    0.1338    0.1550
3126.268    0.2423    0.2279
3126.286    0.3344    0.2881
3126.305    0.3243    0.3155
3126.323    0.3006    0.3162
3126.341    0.3135    0.3271
3126.360    0.4281    0.3828
3126.378    0.5921    0.4738
3126.397    0.7003    0.5668
3126.415    0.6728    0.6034
3126.433    0.5341    0.5690
3126.452    0.3786    0.4801
3126.470    0.2930    0.3974
3126.489    0.3283    0.3566
3126.507    0.4547    0.3643
3126.525    0.5277    0.3841
3126.544    0.4744    0.3775
3126.562    0.3727    0.3327
3126.580    0.2510    0.2682
3126.599    0.1838    0.2097
3126.617    0.1690    0.1840
3126.636    0.1802    0.1944
3126.654    0.2272    0.2344
3126.672    0.3076    0.2905
3126.691    0.3679    0.3465
3126.709    0.3816    0.3742
3126.728    0.3377    0.3634
3126.746    0.2813    0.3268
3126.764    0.2600    0.2946
3126.783    0.3238    0.2940
3126.801    0.3900    0.3298
3126.819    0.3814    0.3908
3126.838    0.3694    0.4742
3126.856    0.3935    0.5674
3126.875    0.4363    0.6716
3126.893    0.5181    0.7626
3126.911    0.6751    0.8356
3126.930    0.8502    0.8870
3126.948    0.9598    0.9047
3126.966    0.9663    0.8837
3126.985    0.8835    0.8110
3127.003    0.6896    0.6974
3127.022    0.4984    0.5595
3127.040    0.3769    0.4594
3127.058    0.4125    0.4308
3127.077    0.5833    0.4866
3127.095    0.7415    0.5880
3127.114    0.8726    0.6953
3127.132    0.9436    0.7697
3127.150    0.9701    0.8156
3127.169    1.0177    0.8370
# 027435  73  3125.845  3127.168
3125.845    0.7602    0.7838
3125.863    0.6958    0.7490
3125.881    0.5703    0.6437
3125.900    0.4053    0.4813
3125.918    0.3201    0.3555
3125.937    0.3875    0.3403
3125.955    0.5398    0.4480
3125.973    0.6722    0.6052
3125.992    0.7238    0.7364
3126.010    0.7330    0.7978
3126.028    0.7642    0.8168
3126.047    0.7797    0.8155
3126.065    0.7623    0.7956
3126.084    0.7204    0.7379
3126.102    0.6301    0.6328
3126.120    0.4945    0.4833
3126.139    0.3385    0.3125
3126.157    0.1979    0.1810
3126.175    0.1110    0.0991
3126.194    0.0657    0.0593
3126.212    0.0550    0.0547
3126.231    0.0752    0.0889
3126.249    0.1517    0.1698
3126.267    0.2969    0.2872
3126.286    0.4373    0.3987
3126.304    0.4699    0.4422
3126.322    0.4468    0.4311
3126.341    0.4819    0.4257
3126.359    0.6021    0.4805
3126.378    0.7295    0.5948
3126.396    0.8065    0.7002
3126.414    0.7918    0.7440
3126.433    0.6901    0.6974
3126.451    0.5288    0.5933
3126.469    0.4315    0.4977
3126.488    0.4723    0.4689
3126.506    0.5880    0.5093
3126.525    0.6761    0.5607
3126.543    0.6412    0.5563
3126.561    0.5144    0.4882
3126.580    0.3809    0.3865
3126.598    0.2777    0.3100
3126.617    0.2285    0.2800
3126.635    0.2651    0.3033
3126.653    0.3493    0.3653
3126.672    0.4414    0.4478
3126.690    0.5022    0.5104
3126.708    0.5019    0.5257
3126.727    0.4115    0.4718
3126.745    0.3087    0.3784
3126.764    0.2941    0.3005
3126.782    0.3440    0.2914
3126.800    0.3828    0.3352
3126.819    0.3793    0.4054
3126.837    0.4013    0.4907
3126.855    0.4687    0.6021
3126.874    0.5455    0.7296
3126.892    0.6654    0.8297
3126.911    0.7743    0.9001
3126.929    0.8987    0.9382
3126.947    0.9752    0.9532
3126.966    0.9922    0.9402
3126.984    0.9262    0.8884
3127.002    0.8067    0.7889
3127.021    0.6530    0.6507
3127.039    0.5469    0.5431
3127.058    0.5765    0.5177
3127.076    0.6995    0.5864
3127.094    0.7863    0.6939
3127.113    0.8115    0.7813
3127.131    0.8718    0.8221
3127.149    0.9200    0.8461
3127.168    0.9772    0.8678
# 029432  73  3125.841  3127.165
3125.841    0.7350    0.7617
3125.860    0.7342    0.7656
3125.878    0.6425    0.7073
3125.897    0.4996    0.5785
3125.915    0.3665    0.4351
3125.933    0.3308    0.3441
3125.952    0.4375    0.3640
3125.970    0.5689    0.4808
3125.988    0.6587    0.6260
3126.007    0.7102    0.7420
3126.025    0.7495    0.7976
3126.044    0.7702    0.8164
3126.062    0.7674    0.8113
3126.080    0.7447    0.7805
3126.099    0.6855    0.7047
3126.117    0.5981    0.5844
3126.136    0.4490    0.4222
3126.154    0.2942    0.2712
3126.172    0.1618    0.1559
3126.191    0.0922    0.0846
3126.209    0.0658    0.0574
3126.227    0.0606    0.0635
3126.246    0.0903    0.1125
3126.264    0.1991    0.2033
3126.283    0.3347    0.3228
3126.301    0.4455    0.4116
3126.319    0.4640    0.4450
3126.338    0.4795    0.4417
3126.356    0.5353    0.4565
3126.375    0.6495    0.5271
3126.393    0.7586    0.6278
3126.411    0.8221    0.7106
3126.430    0.7721    0.7290
3126.448    0.6340    0.6717
3126.466    0.4998    0.5778
3126.485    0.4503    0.5036
3126.503    0.5174    0.4957
3126.522    0.6347    0.5355
3126.540    0.6772    0.5645
3126.558    0.6122    0.5425
3126.577    0.4834    0.4656
3126.595    0.3516    0.3785
3126.613    0.2813    0.3167
3126.632    0.2532    0.3009
3126.650    0.2975    0.3327
3126.669    0.3793    0.3992
3126.687    0.4786    0.4673
3126.705    0.5158    0.5093
3126.724    0.4595    0.4973
3126.742    0.3669    0.4301
3126.761    0.2883    0.3382
3126.779    0.2981    0.2827
3126.797    0.3317    0.2825
3126.816    0.3512    0.3285
3126.834    0.3627    0.3986
3126.852    0.4046    0.4947
3126.871    0.4985    0.6217
3126.889    0.6027    0.7435
3126.908    0.7068    0.8455
3126.926    0.8412    0.9078
3126.944    0.9456    0.9415
3126.963    0.9883    0.9491
3126.981    0.9892    0.9251
3127.000    0.9001    0.8564
3127.018    0.7464    0.7506
3127.036    0.6146    0.6327
3127.055    0.5564    0.5504
3127.073    0.6063    0.5525
3127.091    0.7068    0.6232
3127.110    0.7811    0.7173
3127.128    0.8130    0.7800
3127.147    0.8584    0.8149
3127.165    0.9285    0.8373
# 031965  73  3125.840  3127.163
3125.840    0.6981    0.7394
3125.858    0.6953    0.7399
3125.877    0.6326    0.6767
3125.895    0.4678    0.5582
3125.913    0.3380    0.4209
3125.932    0.2990    0.3249
3125.950    0.3912    0.3309
3125.969    0.5429    0.4353
3125.987    0.6333    0.5733
3126.005    0.6778    0.6918
3126.024    0.7053    0.7675
3126.042    0.7482    0.7971
3126.060    0.7593    0.7973
3126.079    0.7428    0.7651
3126.097    0.6914    0.6944
3126.116    0.6023    0.5729
3126.134    0.4420    0.4277
3126.152    0.3008    0.2829
3126.171    0.1691    0.1624
3126.189    0.1015    0.0917
3126.207    0.0725    0.0596
3126.226    0.0595    0.0619
3126.244    0.0817    0.1015
3126.263    0.1593    0.1857
3126.281    0.3007    0.2903
3126.299    0.4243    0.3834
3126.318    0.4764    0.4381
3126.336    0.4999    0.4561
3126.354    0.5687    0.4790
3126.373    0.6852    0.5405
3126.391    0.7912    0.6268
3126.410    0.8381    0.7055
3126.428    0.7963    0.7290
3126.446    0.6668    0.6907
3126.465    0.5278    0.6115
3126.483    0.4734    0.5489
3126.501    0.5265    0.5336
3126.520    0.6263    0.5607
3126.538    0.7079    0.5852
3126.557    0.6419    0.5678
3126.575    0.5246    0.5058
3126.593    0.3992    0.4265
3126.612    0.3091    0.3622
3126.630    0.2968    0.3425
3126.649    0.3296    0.3676
3126.667    0.4090    0.4212
3126.685    0.4957    0.4794
3126.704    0.5161    0.5143
3126.722    0.4649    0.4985
3126.740    0.3581    0.4339
3126.759    0.2666    0.3440
3126.777    0.2687    0.2820
3126.796    0.3192    0.2688
3126.814    0.3367    0.3017
3126.832    0.3367    0.3674
3126.851    0.3833    0.4691
3126.869    0.4959    0.5914
3126.887    0.6109    0.7180
3126.906    0.7160    0.8283
3126.924    0.8379    0.8983
3126.943    0.9313    0.9380
3126.961    0.9876    0.9478
3126.979    0.9908    0.9288
3126.998    0.9198    0.8710
3127.016    0.8043    0.7809
3127.034    0.6982    0.6783
3127.053    0.6286    0.6010
3127.071    0.6299    0.5916
3127.090    0.6969    0.6451
3127.108    0.7614    0.7160
3127.126    0.7892    0.7695
3127.145    0.8352    0.8004
3127.163    0.9012    0.8188
# 032673  73  3125.839  3127.162
3125.839    0.6795    0.6931
3125.858    0.6518    0.6790
3125.876    0.5706    0.6067
3125.894    0.4293    0.4893
3125.913    0.3099    0.3660
3125.931    0.3081    0.3097
3125.949    0.4047    0.3443
3125.968    0.5418    0.4590
3125.986    0.6298    0.5867
3126.005    0.6418    0.6909
3126.023    0.6739    0.7446
3126.041    0.6849    0.7621
3126.060    0.7190    0.7490
3126.078    0.7106    0.7036
3126.096    0.6172    0.6192
3126.115    0.5136    0.4907
3126.133    0.3686    0.3517
3126.152    0.2266    0.2182
3126.170    0.1372    0.1266
3126.188    0.0750    0.0746
3126.207    0.0671    0.0576
3126.225    0.0745    0.0759
3126.243    0.1036    0.1312
3126.262    0.2089    0.2254
3126.280    0.3442    0.3237
3126.299    0.4274    0.3981
3126.317    0.4439    0.4257
3126.335    0.4814    0.4338
3126.354    0.5357    0.4639
3126.372    0.6558    0.5319
3126.390    0.7480    0.6187
3126.409    0.7729    0.6852
3126.427    0.7274    0.6901
3126.446    0.5995    0.6328
3126.464    0.4652    0.5559
3126.482    0.4262    0.5043
3126.501    0.5068    0.5021
3126.519    0.6381    0.5298
3126.538    0.6489    0.5431
3126.556    0.5834    0.5114
3126.574    0.4815    0.4426
3126.593    0.3581    0.3635
3126.611    0.2711    0.3149
3126.629    0.2477    0.3074
3126.648    0.3459    0.3412
3126.666    0.4021    0.3961
3126.685    0.4570    0.4504
3126.703    0.4393    0.4705
3126.721    0.3820    0.4436
3126.740    0.2974    0.3727
3126.758    0.2503    0.2989
3126.776    0.2607    0.2550
3126.795    0.3319    0.2570
3126.813    0.3339    0.2979
3126.832    0.3167    0.3740
3126.850    0.3831    0.4773
3126.868    0.4774    0.6021
3126.887    0.6149    0.7325
3126.905    0.7288    0.8306
3126.923    0.8537    0.8954
3126.942    0.9605    0.9298
3126.960    0.9761    0.9320
3126.979    0.9759    0.8983
3126.997    0.9057    0.8270
3127.015    0.7466    0.7253
3127.034    0.6079    0.6182
3127.052    0.5635    0.5608
3127.070    0.6074    0.5704
3127.089    0.6899    0.6355
3127.107    0.7495    0.7063
3127.126    0.7539    0.7579
3127.144    0.8496    0.7863
3127.162    0.9014    0.8045
# 033932  73  3125.846  3127.169
3125.846    0.7934    0.8226
3125.864    0.7396    0.8065
3125.882    0.6402    0.7330
3125.901    0.5019    0.6027
3125.919    0.4443    0.4797
3125.938    0.4386    0.4248
3125.956    0.5408    0.4769
3125.974    0.6885    0.5985
3125.993    0.7549    0.7313
3126.011    0.7849    0.8149
3126.029    0.8304    0.8535
3126.048    0.8476    0.8618
3126.066    0.8232    0.8472
3126.085    0.8091    0.7997
3126.103    0.7119    0.7112
3126.121    0.5733    0.5789
3126.140    0.4390    0.4130
3126.158    0.2774    0.2666
3126.176    0.1835    0.1585
3126.195    0.1078    0.0940
3126.213    0.0697    0.0750
3126.232    0.0799    0.0988
3126.250    0.1696    0.1694
3126.268    0.2913    0.2826
3126.287    0.4409    0.4135
3126.305    0.5338    0.5032
3126.324    0.5796    0.5418
3126.342    0.6414    0.5535
3126.360    0.7037    0.5838
3126.379    0.8063    0.6534
3126.397    0.8498    0.7315
3126.415    0.8160    0.7814
3126.434    0.7714    0.7752
3126.452    0.6789    0.7188
3126.471    0.5761    0.6458
3126.489    0.6079    0.6074
3126.507    0.6739    0.6146
3126.526    0.7018    0.6451
3126.544    0.7002    0.6528
3126.562    0.6236    0.6163
3126.581    0.4985    0.5416
3126.599    0.3931    0.4700
3126.618    0.3893    0.4267
3126.636    0.3973    0.4299
3126.654    0.4358    0.4714
3126.673    0.5499    0.5359
3126.691    0.5739    0.5878
3126.710    0.5616    0.6001
3126.728    0.4975    0.5549
3126.746    0.4087    0.4680
3126.765    0.3740    0.3780
3126.783    0.3487    0.3395
3126.801    0.3628    0.3584
3126.820    0.4444    0.4208
3126.838    0.4461    0.5032
3126.857    0.5418    0.6095
3126.875    0.6217    0.7198
3126.893    0.7110    0.8194
3126.912    0.7973    0.8962
3126.930    0.8813    0.9393
3126.948    0.9681    0.9590
3126.967    0.9616    0.9561
3126.985    0.9376    0.9268
3127.004    0.8923    0.8620
3127.022    0.7737    0.7757
3127.040    0.7013    0.6931
3127.059    0.6915    0.6504
3127.077    0.7447    0.6710
3127.096    0.8153    0.7362
3127.114    0.8672    0.8002
3127.132    0.8902    0.8428
3127.151    0.9238    0.8680
3127.169    0.9386    0.8825
# 035185  73  3125.840  3127.163
3125.840    0.7325    0.7226
3125.858    0.6882    0.7158
3125.877    0.6347    0.6690
3125.895    0.5616    0.5988
3125.913    0.4790    0.5280
3125.932    0.4722    0.4828
3125.950    0.5167    0.4878
3125.969    0.5899    0.5430
3125.987    0.6683    0.6233
3126.005    0.7218    0.7050
3126.024    0.7633    0.7702
3126.042    0.7956    0.8006
3126.060    0.7764    0.7965
3126.079    0.7236    0.7540
3126.097    0.6671    0.6789
3126.116    0.5616    0.5690
3126.134    0.4561    0.4484
3126.152    0.3302    0.3295
3126.171    0.2377    0.2241
3126.189    0.1642    0.1560
3126.208    0.1200    0.1242
3126.226    0.1266    0.1336
3126.244    0.1824    0.1787
3126.263    0.2451    0.2562
3126.281    0.3320    0.3430
3126.299    0.4342    0.4264
3126.318    0.5124    0.4985
3126.336    0.5878    0.5511
3126.355    0.6485    0.5985
3126.373    0.7268    0.6430
3126.391    0.7797    0.6861
3126.410    0.7971    0.7199
3126.428    0.7595    0.7305
3126.446    0.7044    0.7183
3126.465    0.6358    0.6902
3126.483    0.6528    0.6636
3126.502    0.6449    0.6461
3126.520    0.6595    0.6384
3126.538    0.6494    0.6292
3126.557    0.6320    0.6069
3126.575    0.5820    0.5717
3126.593    0.5281    0.5309
3126.612    0.4722    0.4960
3126.630    0.4340    0.4817
3126.649    0.4560    0.4885
3126.667    0.4811    0.5075
3126.685    0.5250    0.5237
3126.704    0.5299    0.5218
3126.722    0.4850    0.4942
3126.741    0.4214    0.4432
3126.759    0.3748    0.3906
3126.777    0.3539    0.3529
3126.796    0.3635    0.3455
3126.814    0.3922    0.3745
3126.832    0.4384    0.4356
3126.851    0.5034    0.5258
3126.869    0.5536    0.6240
3126.888    0.6402    0.7269
3126.906    0.7463    0.8113
3126.924    0.8054    0.8740
3126.943    0.8968    0.9124
3126.961    0.9309    0.9215
3126.979    0.9028    0.9055
3126.998    0.8549    0.8656
3127.016    0.8026    0.8143
3127.035    0.7827    0.7609
3127.053    0.7165    0.7258
3127.071    0.7214    0.7155
3127.090    0.7623    0.7306
3127.108    0.7910    0.7600
3127.126    0.8291    0.7916
3127.145    0.8762    0.8158
3127.163    0.9188    0.8228
# 035265  73  3125.841  3127.164
3125.841    0.7477    0.7688
3125.859    0.7101    0.7558
3125.877    0.6265    0.6808
3125.896    0.4660    0.5441
3125.914    0.3347    0.4109
3125.932    0.3397    0.3435
3125.951    0.4691    0.3856
3125.969    0.6234    0.5085
3125.988    0.7008    0.6540
3126.006    0.7135    0.7534
3126.024    0.7365    0.8039
3126.043    0.7586    0.8192
3126.061    0.7782    0.8080
3126.080    0.7539    0.7631
3126.098    0.6758    0.6775
3126.116    0.5569    0.5488
3126.135    0.4096    0.3878
3126.153    0.2546    0.2461
3126.171    0.1390    0.1421
3126.190    0.0934    0.0800
3126.208    0.0718    0.0594
3126.227    0.0639    0.0749
3126.245    0.1079    0.1312
3126.263    0.2196    0.2279
3126.282    0.3703    0.3468
3126.300    0.4732    0.4326
3126.318    0.5044    0.4701
3126.337    0.5355    0.4814
3126.355    0.6098    0.5106
3126.374    0.7143    0.5844
3126.392    0.8002    0.6730
3126.410    0.8393    0.7360
3126.429    0.7766    0.7391
3126.447    0.6583    0.6817
3126.465    0.5332    0.6027
3126.484    0.4844    0.5495
3126.502    0.5708    0.5523
3126.521    0.6624    0.5874
3126.539    0.6856    0.6028
3126.557    0.6266    0.5707
3126.576    0.4973    0.4939
3126.594    0.3818    0.4155
3126.613    0.3217    0.3638
3126.631    0.3071    0.3604
3126.649    0.3664    0.3978
3126.668    0.4628    0.4623
3126.686    0.5294    0.5187
3126.704    0.5183    0.5406
3126.723    0.4584    0.5049
3126.741    0.3590    0.4240
3126.760    0.2901    0.3323
3126.778    0.3021    0.2847
3126.796    0.3457    0.2910
3126.815    0.3557    0.3416
3126.833    0.3693    0.4183
3126.851    0.4290    0.5224
3126.870    0.5408    0.6528
3126.888    0.6494    0.7711
3126.907    0.7631    0.8658
3126.925    0.8792    0.9211
3126.943    0.9415    0.9480
3126.962    0.9739    0.9493
3126.980    0.9672    0.9204
3126.998    0.8925    0.8557
3127.017    0.7807    0.7539
3127.035    0.6578    0.6557
3127.054    0.6353    0.5980
3127.072    0.6728    0.6128
3127.090    0.7440    0.6776
3127.109    0.7907    0.7523
3127.127    0.8213    0.7982
3127.146    0.8557    0.8247
3127.164    0.9211    0.8422
# 036512  73  3125.841  3127.164
3125.841    0.7206    0.7425
3125.859    0.6860    0.7325
3125.877    0.5946    0.6604
3125.896    0.4474    0.5247
3125.914    0.3345    0.3916
3125.932    0.3468    0.3266
3125.951    0.4469    0.3751
3125.969    0.5824    0.5033
3125.988    0.6665    0.6479
3126.006    0.7079    0.7405
3126.024    0.7234    0.7834
3126.043    0.7340    0.7943
3126.061    0.7369    0.7820
3126.080    0.7158    0.7377
3126.098    0.6634    0.6530
3126.116    0.5490    0.5250
3126.135    0.3913    0.3656
3126.153    0.2641    0.2272
3126.171    0.1358    0.1284
3126.190    0.0758    0.0716
3126.208    0.0599    0.0547
3126.227    0.0654    0.0730
3126.245    0.1102    0.1320
3126.263    0.2360    0.2304
3126.282    0.3612    0.3451
3126.300    0.4432    0.4176
3126.318    0.4613    0.4361
3126.337    0.4603    0.4317
3126.355    0.5306    0.4584
3126.374    0.6637    0.5414
3126.392    0.7878    0.6424
3126.410    0.8050    0.7129
3126.429    0.7203    0.7125
3126.447    0.6077    0.6428
3126.465    0.4826    0.5502
3126.484    0.4471    0.4908
3126.502    0.5354    0.4981
3126.521    0.6384    0.5418
3126.539    0.6533    0.5605
3126.557    0.5634    0.5242
3126.576    0.4317    0.4393
3126.594    0.3107    0.3556
3126.613    0.2639    0.3027
3126.631    0.2720    0.3010
3126.649    0.3200    0.3420
3126.668    0.4110    0.4120
3126.686    0.4906    0.4758
3126.704    0.5062    0.5063
3126.723    0.4420    0.4791
3126.741    0.3243    0.4030
3126.760    0.2791    0.3146
3126.778    0.2786    0.2715
3126.796    0.3293    0.2818
3126.815    0.3495    0.3327
3126.833    0.3508    0.4064
3126.851    0.4124    0.5093
3126.870    0.5196    0.6418
3126.888    0.6288    0.7621
3126.907    0.7244    0.8578
3126.925    0.8596    0.9139
3126.943    0.9581    0.9421
3126.962    0.9734    0.9432
3126.980    0.9412    0.9105
3126.999    0.8341    0.8310
3127.017    0.7198    0.7186
3127.035    0.6180    0.6049
3127.054    0.5631    0.5406
3127.072    0.6476    0.5627
3127.090    0.7238    0.6430
3127.109    0.7471    0.7311
3127.127    0.8041    0.7823
3127.146    0.9066    0.8108
3127.164    0.9497    0.8321
# 038647  73  3125.845  3127.169
3125.845    0.6960    0.7186
3125.864    0.6339    0.6601
3125.882    0.5020    0.5509
3125.900    0.3574    0.4249
3125.919    0.3078    0.3370
3125.937    0.3972    0.3425
3125.956    0.5153    0.4394
3125.974    0.6173    0.5691
3125.992    0.6696    0.6827
3126.011    0.7188    0.7568
3126.029    0.7279    0.7860
3126.047    0.7527    0.7843
3126.066    0.7124    0.7497
3126.084    0.6682    0.6783
3126.103    0.5649    0.5594
3126.121    0.4361    0.4193
3126.139    0.2854    0.2801
3126.158    0.1775    0.1633
3126.176    0.0951    0.0940
3126.194    0.0734    0.0631
3126.213    0.0638    0.0683
3126.231    0.1032    0.1114
3126.250    0.1731    0.1977
3126.268    0.2984    0.3010
3126.286    0.4223    0.3915
3126.305    0.4744    0.4450
3126.323    0.4907    0.4642
3126.342    0.5476    0.4891
3126.360    0.6575    0.5450
3126.378    0.7656    0.6256
3126.397    0.8327    0.6997
3126.415    0.7878    0.7229
3126.433    0.6662    0.6890
3126.452    0.5576    0.6165
3126.470    0.4999    0.5582
3126.489    0.5288    0.5426
3126.507    0.6091    0.5651
3126.525    0.6753    0.5864
3126.544    0.6326    0.5696
3126.562    0.5224    0.5111
3126.580    0.4140    0.4351
3126.599    0.3284    0.3724
3126.617    0.3075    0.3517
3126.636    0.3605    0.3743
3126.654    0.4314    0.4243
3126.672    0.4950    0.4785
3126.691    0.5129    0.5097
3126.709    0.4655    0.4931
3126.727    0.3680    0.4309
3126.746    0.2869    0.3455
3126.764    0.2797    0.2860
3126.783    0.3311    0.2723
3126.801    0.3392    0.3034
3126.819    0.3452    0.3675
3126.838    0.3781    0.4671
3126.856    0.4594    0.5864
3126.875    0.5789    0.7171
3126.893    0.6986    0.8207
3126.911    0.8002    0.8919
3126.930    0.9131    0.9328
3126.948    0.9984    0.9432
3126.966    1.0023    0.9249
3126.985    0.9268    0.8690
3127.003    0.7843    0.7831
3127.022    0.6566    0.6809
3127.040    0.5998    0.6125
3127.058    0.6255    0.6016
3127.077    0.7183    0.6492
3127.095    0.7688    0.7147
3127.113    0.7811    0.7659
3127.132    0.8314    0.7973
3127.150    0.8995    0.8149
3127.169    0.9469    0.8179
# 038747  73  3125.845  3127.168
3125.845    0.7040    0.6869
3125.863    0.6509    0.6691
3125.882    0.5629    0.6149
3125.900    0.4951    0.5454
3125.918    0.4536    0.4831
3125.937    0.4764    0.4521
3125.955    0.5094    0.4698
3125.974    0.5562    0.5321
3125.992    0.6283    0.6118
3126.010    0.6937    0.6877
3126.029    0.7381    0.7442
3126.047    0.7298    0.7659
3126.065    0.7327    0.7537
3126.084    0.6982    0.7039
3126.102    0.6037    0.6247
3126.121    0.5077    0.5153
3126.139    0.4052    0.4007
3126.157    0.2975    0.2917
3126.176    0.2049    0.1993
3126.194    0.1417    0.1441
3126.212    0.1243    0.1254
3126.231    0.1414    0.1454
3126.249    0.1843    0.1972
3126.268    0.2733    0.2753
3126.286    0.3538    0.3556
3126.304    0.4300    0.4282
3126.323    0.5061    0.4888
3126.341    0.5797    0.5344
3126.360    0.6581    0.5796
3126.378    0.7071    0.6239
3126.396    0.7586    0.6657
3126.415    0.7670    0.6953
3126.433    0.7365    0.7010
3126.451    0.6736    0.6852
3126.470    0.6476    0.6566
3126.488    0.6209    0.6321
3126.507    0.6352    0.6165
3126.525    0.6281    0.6079
3126.543    0.6083    0.5948
3126.562    0.5935    0.5677
3126.580    0.5139    0.5297
3126.598    0.4712    0.4896
3126.617    0.4384    0.4588
3126.635    0.4150    0.4498
3126.654    0.4225    0.4609
3126.672    0.4593    0.4813
3126.690    0.4811    0.4964
3126.709    0.4887    0.4923
3126.727    0.4514    0.4645
3126.745    0.4049    0.4200
3126.764    0.3813    0.3714
3126.782    0.3602    0.3421
3126.801    0.3639    0.3424
3126.819    0.3820    0.3764
3126.837    0.4227    0.4407
3126.856    0.4935    0.5327
3126.874    0.5817    0.6311
3126.893    0.6605    0.7327
3126.911    0.7591    0.8138
3126.929    0.8262    0.8724
3126.948    0.9007    0.9051
3126.966    0.9228    0.9080
3126.984    0.8744    0.8855
3127.003    0.8221    0.8395
3127.021    0.7916    0.7852
3127.040    0.7523    0.7332
3127.058    0.6833    0.7026
3127.076    0.7096    0.6978
3127.095    0.7511    0.7168
3127.113    0.7649    0.7470
3127.131    0.7991    0.7764
3127.150    0.8468    0.7967
3127.168    0.8549    0.7987
# 038853  73  3125.841  3127.164
3125.841    0.7878    0.8033
3125.859    0.7586    0.7905
3125.878    0.6569    0.7119
3125.896    0.5102    0.5820
3125.915    0.3732    0.4375
3125.933    0.3593    0.3636
3125.951    0.4577    0.3934
3125.970    0.5984    0.5170
3125.988    0.6978    0.6577
3126.006    0.7530    0.7661
3126.025    0.7847    0.8283
3126.043    0.7963    0.8494
3126.062    0.8097    0.8433
3126.080    0.7667    0.8074
3126.098    0.7094    0.7306
3126.117    0.6160    0.6001
3126.135    0.4622    0.4457
3126.154    0.3005    0.2866
3126.172    0.1877    0.1710
3126.190    0.1138    0.1009
3126.209    0.0731    0.0719
3126.227    0.0767    0.0845
3126.245    0.1353    0.1416
3126.264    0.2265    0.2497
3126.282    0.3822    0.3725
3126.301    0.5078    0.4759
3126.319    0.5658    0.5229
3126.337    0.6003    0.5380
3126.356    0.6577    0.5651
3126.374    0.7532    0.6259
3126.392    0.8406    0.7055
3126.411    0.8562    0.7684
3126.429    0.8095    0.7754
3126.448    0.6856    0.7249
3126.466    0.5872    0.6540
3126.484    0.5658    0.6052
3126.503    0.6121    0.6033
3126.521    0.6942    0.6312
3126.540    0.7279    0.6470
3126.558    0.6694    0.6184
3126.576    0.5621    0.5518
3126.595    0.4434    0.4729
3126.613    0.3667    0.4234
3126.631    0.3535    0.4160
3126.650    0.4106    0.4521
3126.668    0.4988    0.5110
3126.687    0.5973    0.5698
3126.705    0.5969    0.5914
3126.723    0.5241    0.5598
3126.742    0.4130    0.4752
3126.760    0.3269    0.3851
3126.778    0.3424    0.3312
3126.797    0.3902    0.3344
3126.815    0.3943    0.3826
3126.834    0.4211    0.4631
3126.852    0.4685    0.5627
3126.870    0.5895    0.6775
3126.889    0.6861    0.7930
3126.907    0.7672    0.8764
3126.926    0.8628    0.9311
3126.944    0.9513    0.9559
3126.962    0.9678    0.9583
3126.981    0.9632    0.9330
3126.999    0.8857    0.8772
3127.017    0.8100    0.7934
3127.036    0.7183    0.7010
3127.054    0.6590    0.6485
3127.073    0.7274    0.6569
3127.091    0.7995    0.7129
3127.109    0.8470    0.7779
3127.128    0.8433    0.8255
3127.146    0.8740    0.8504
3127.164    0.9636    0.8666
# 039506  73  3125.841  3127.165
3125.841    0.8037    0.8410
3125.860    0.7838    0.8371
3125.878    0.7040    0.7714
3125.896    0.5625    0.6349
3125.915    0.4152    0.4610
3125.933    0.3589    0.3629
3125.952    0.4648    0.4043
3125.970    0.6212    0.5506
3125.988    0.7224    0.7060
3126.007    0.7793    0.8065
3126.025    0.7858    0.8406
3126.044    0.7969    0.8476
3126.062    0.8335    0.8455
3126.080    0.8048    0.8281
3126.099    0.7494    0.7704
3126.117    0.6989    0.6602
3126.135    0.5573    0.5019
3126.154    0.3597    0.3231
3126.172    0.2141    0.1884
3126.191    0.1149    0.1029
3126.209    0.0806    0.0668
3126.227    0.0645    0.0666
3126.246    0.0922    0.1136
3126.264    0.2069    0.2077
3126.283    0.3560    0.3268
3126.301    0.4101    0.3983
3126.319    0.3908    0.3997
3126.338    0.3600    0.3698
3126.356    0.4364    0.3879
3126.374    0.5855    0.4834
3126.393    0.7508    0.6257
3126.411    0.7998    0.7223
3126.430    0.7171    0.7221
3126.448    0.5723    0.6260
3126.466    0.4205    0.4959
3126.485    0.3721    0.4095
3126.503    0.4595    0.4167
3126.522    0.5796    0.4794
3126.540    0.6128    0.5146
3126.558    0.5315    0.4801
3126.577    0.3823    0.3845
3126.595    0.2730    0.2896
3126.613    0.2177    0.2314
3126.632    0.1994    0.2244
3126.650    0.2456    0.2655
3126.669    0.3281    0.3443
3126.687    0.4294    0.4311
3126.705    0.5065    0.5013
3126.724    0.5025    0.5224
3126.742    0.4191    0.4779
3126.761    0.3432    0.4026
3126.779    0.3739    0.3742
3126.797    0.4559    0.4159
3126.816    0.5040    0.5003
3126.834    0.5020    0.5808
3126.852    0.5264    0.6592
3126.871    0.5503    0.7435
3126.889    0.5939    0.8160
3126.908    0.6759    0.8768
3126.926    0.8035    0.9198
3126.944    0.9412    0.9473
3126.963    1.0044    0.9515
3126.981    1.0042    0.9192
3127.000    0.8989    0.8297
3127.018    0.6958    0.6921
3127.036    0.5033    0.5429
3127.055    0.4458    0.4505
3127.073    0.5609    0.4761
3127.091    0.7325    0.5935
3127.110    0.8666    0.7384
3127.128    0.9546    0.8341
3127.147    0.9940    0.8843
3127.165    1.0354    0.9089
# 039822  73  3125.840  3127.163
3125.840    0.7661    0.8043
3125.858    0.7779    0.8224
3125.876    0.7223    0.7892
3125.895    0.6095    0.6805
3125.913    0.4494    0.5300
3125.931    0.3784    0.4069
3125.950    0.4364    0.3923
3125.968    0.5963    0.4975
3125.987    0.6936    0.6564
3126.005    0.7420    0.7716
3126.023    0.7732    0.8274
3126.042    0.7831    0.8439
3126.060    0.8264    0.8418
3126.078    0.8102    0.8228
3126.097    0.7485    0.7670
3126.115    0.6955    0.6640
3126.134    0.5320    0.5054
3126.152    0.3421    0.3398
3126.170    0.2147    0.2011
3126.189    0.1241    0.1082
3126.207    0.0726    0.0664
3126.225    0.0648    0.0597
3126.244    0.0752    0.0943
3126.262    0.1585    0.1769
3126.281    0.3167    0.3032
3126.299    0.4415    0.4111
3126.317    0.4769    0.4604
3126.336    0.4860    0.4558
3126.354    0.5398    0.4568
3126.372    0.6417    0.5122
3126.391    0.7798    0.6223
3126.409    0.8620    0.7219
3126.428    0.8156    0.7619
3126.446    0.6987    0.7165
3126.464    0.5483    0.6177
3126.483    0.4748    0.5243
3126.501    0.5214    0.5011
3126.519    0.6359    0.5390
3126.538    0.6819    0.5861
3126.556    0.6480    0.5801
3126.575    0.5216    0.5083
3126.593    0.3844    0.4137
3126.611    0.2844    0.3387
3126.630    0.2533    0.3099
3126.648    0.2930    0.3343
3126.666    0.3814    0.3974
3126.685    0.5011    0.4802
3126.703    0.5645    0.5421
3126.722    0.5220    0.5551
3126.740    0.4418    0.5019
3126.758    0.3549    0.4087
3126.777    0.3117    0.3314
3126.795    0.3642    0.3227
3126.813    0.4177    0.3680
3126.832    0.4215    0.4413
3126.850    0.4349    0.5278
3126.869    0.5109    0.6418
3126.887    0.5826    0.7546
3126.905    0.7073    0.8468
3126.924    0.8059    0.9112
3126.942    0.9198    0.9456
3126.961    0.9727    0.9587
3126.979    0.9986    0.9451
3126.997    0.9465    0.8952
3127.016    0.8106    0.7947
3127.034    0.6540    0.6714
3127.052    0.5817    0.5715
3127.071    0.6033    0.5490
3127.089    0.7248    0.6145
3127.108    0.8061    0.7218
3127.126    0.8612    0.8004
3127.144    0.8806    0.8408
3127.163    0.9410    0.8648
# 040118  73  3125.845  3127.168
3125.845    0.7347    0.7777
3125.863    0.6942    0.7551
3125.882    0.5936    0.6551
3125.900    0.4463    0.5045
3125.919    0.3493    0.3695
3125.937    0.3904    0.3532
3125.955    0.5291    0.4594
3125.974    0.6321    0.6229
3125.992    0.7109    0.7377
3126.010    0.7411    0.7878
3126.029    0.7430    0.7980
3126.047    0.7795    0.7943
3126.066    0.7762    0.7773
3126.084    0.7180    0.7303
3126.102    0.6510    0.6345
3126.121    0.5246    0.4822
3126.139    0.3605    0.3210
3126.157    0.2121    0.1865
3126.176    0.1129    0.0981
3126.194    0.0689    0.0586
3126.213    0.0508    0.0502
3126.231    0.0675    0.0757
3126.249    0.1331    0.1441
3126.268    0.2507    0.2515
3126.286    0.3691    0.3387
3126.305    0.3687    0.3645
3126.323    0.3181    0.3375
3126.341    0.3328    0.3264
3126.360    0.4453    0.3917
3126.378    0.6224    0.5180
3126.396    0.7556    0.6427
3126.415    0.7388    0.6947
3126.433    0.6048    0.6383
3126.452    0.4183    0.5059
3126.470    0.3272    0.3938
3126.488    0.3602    0.3600
3126.507    0.4918    0.4057
3126.525    0.5920    0.4598
3126.543    0.5488    0.4593
3126.562    0.4217    0.3873
3126.580    0.2741    0.2919
3126.599    0.1986    0.2150
3126.617    0.1828    0.1879
3126.635    0.1909    0.2061
3126.654    0.2607    0.2647
3126.672    0.3383    0.3411
3126.690    0.4138    0.4141
3126.709    0.4200    0.4540
3126.727    0.3751    0.4305
3126.746    0.2936    0.3555
3126.764    0.2700    0.2972
3126.782    0.3360    0.3001
3126.801    0.3987    0.3587
3126.819    0.4150    0.4295
3126.837    0.4070    0.5086
3126.856    0.4526    0.6118
3126.874    0.4883    0.7165
3126.893    0.5878    0.8102
3126.911    0.7070    0.8758
3126.929    0.8968    0.9198
3126.948    1.0072    0.9402
3126.966    1.0320    0.9256
3126.985    0.9275    0.8578
3127.003    0.7357    0.7343
3127.021    0.5275    0.5754
3127.040    0.4025    0.4393
3127.058    0.4382    0.4108
3127.076    0.6051    0.4935
3127.095    0.7495    0.6391
3127.113    0.8600    0.7535
3127.132    0.9328    0.8187
3127.150    0.9750    0.8513
3127.168    1.0404    0.8742
# 040133  73  3125.841  3127.164
3125.841    0.7278    0.7428
3125.859    0.7115    0.7437
3125.877    0.6180    0.6827
3125.896    0.4688    0.5540
3125.914    0.3359    0.4160
3125.933    0.3231    0.3310
3125.951    0.4403    0.3565
3125.969    0.5703    0.4709
3125.988    0.6488    0.6196
3126.006    0.6753    0.7276
3126.024    0.7037    0.7861
3126.043    0.7633    0.8074
3126.061    0.7734    0.8008
3126.080    0.7471    0.7610
3126.098    0.6714    0.6808
3126.116    0.5498    0.5564
3126.135    0.4166    0.3963
3126.153    0.2711    0.2513
3126.172    0.1537    0.1376
3126.190    0.0808    0.0758
3126.208    0.0562    0.0520
3126.227    0.0580    0.0633
3126.245    0.0936    0.1143
3126.263    0.2063    0.2076
3126.282    0.3499    0.3289
3126.300    0.4511    0.4218
3126.319    0.4943    0.4649
3126.337    0.5057    0.4714
3126.355    0.5874    0.4910
3126.374    0.7109    0.5571
3126.392    0.8375    0.6473
3126.410    0.8507    0.7209
3126.429    0.7949    0.7382
3126.447    0.6519    0.6887
3126.466    0.5110    0.6021
3126.484    0.4684    0.5420
3126.502    0.5436    0.5359
3126.521    0.6633    0.5719
3126.539    0.6856    0.5970
3126.558    0.6182    0.5723
3126.576    0.5102    0.5018
3126.594    0.3928    0.4184
3126.613    0.3051    0.3562
3126.631    0.2939    0.3417
3126.649    0.3472    0.3693
3126.668    0.4358    0.4268
3126.686    0.4896    0.4815
3126.705    0.4992    0.5071
3126.723    0.4372    0.4797
3126.741    0.3360    0.4054
3126.760    0.2742    0.3139
3126.778    0.2835    0.2600
3126.796    0.3024    0.2572
3126.815    0.3080    0.2983
3126.833    0.3245    0.3669
3126.852    0.3743    0.4732
3126.870    0.5043    0.6017
3126.888    0.6253    0.7321
3126.907    0.7466    0.8414
3126.925    0.8504    0.9074
3126.944    0.9557    0.9425
3126.962    1.0109    0.9491
3126.980    1.0086    0.9268
3126.999    0.8993    0.8642
3127.017    0.7674    0.7690
3127.035    0.6707    0.6644
3127.054    0.6124    0.5925
3127.072    0.6489    0.5943
3127.091    0.7060    0.6575
3127.109    0.7316    0.7285
3127.127    0.7582    0.7745
3127.146    0.8408    0.7978
3127.164    0.9243    0.8126
# 041184  73  3125.845  3127.168
3125.845    0.5962    0.5898
3125.863    0.5957    0.5985
3125.882    0.5916    0.5953
3125.900    0.5951    0.5867
3125.918    0.5887    0.5798
3125.937    0.5859    0.5804
3125.955    0.6002    0.5913
3125.973    0.6203    0.6116
3125.992    0.6321    0.6381
3126.010    0.6342    0.6613
3126.029    0.6537    0.6756
3126.047    0.6653    0.6734
3126.065    0.6364    0.6521
3126.084    0.6013    0.6088
3126.102    0.5433    0.5511
3126.120    0.4764    0.4828
3126.139    0.4158    0.4078
3126.157    0.3370    0.3423
3126.176    0.2899    0.2874
3126.194    0.2627    0.2547
3126.212    0.2405    0.2439
3126.231    0.2475    0.2561
3126.249    0.2780    0.2871
3126.267    0.3267    0.3322
3126.286    0.3852    0.3889
3126.304    0.4425    0.4453
3126.323    0.5164    0.5030
3126.341    0.5826    0.5527
3126.359    0.6378    0.5954
3126.378    0.6639    0.6320
3126.396    0.7112    0.6577
3126.415    0.7110    0.6748
3126.433    0.7034    0.6823
3126.451    0.6958    0.6820
3126.470    0.7093    0.6748
3126.488    0.6923    0.6633
3126.506    0.6364    0.6483
3126.525    0.5992    0.6299
3126.543    0.5865    0.6105
3126.562    0.5660    0.5887
3126.580    0.5521    0.5678
3126.598    0.5374    0.5476
3126.617    0.5280    0.5288
3126.635    0.5175    0.5133
3126.653    0.4973    0.4997
3126.672    0.4730    0.4852
3126.690    0.4451    0.4698
3126.709    0.4342    0.4508
3126.727    0.4266    0.4314
3126.745    0.4255    0.4137
3126.764    0.4117    0.4015
3126.782    0.4085    0.4013
3126.800    0.4208    0.4159
3126.819    0.4414    0.4491
3126.837    0.4955    0.4962
3126.856    0.5658    0.5585
3126.874    0.6060    0.6234
3126.892    0.6630    0.6877
3126.911    0.7153    0.7482
3126.929    0.7521    0.7930
3126.947    0.8046    0.8228
3126.966    0.8141    0.8375
3126.984    0.8170    0.8371
3127.003    0.8287    0.8255
3127.021    0.7978    0.8089
3127.039    0.7870    0.7916
3127.058    0.7822    0.7770
3127.076    0.7865    0.7682
3127.095    0.7729    0.7642
3127.113    0.7869    0.7626
3127.131    0.7854    0.7593
3127.150    0.7709    0.7494
3127.168    0.7734    0.7310
# 041484  73  3125.846  3127.169
3125.846    0.7239    0.7679
3125.864    0.6960    0.7332
3125.882    0.5836    0.6372
3125.901    0.4284    0.4941
3125.919    0.3311    0.3789
3125.938    0.3647    0.3465
3125.956    0.5066    0.4182
3125.974    0.6366    0.5492
3125.993    0.6995    0.6836
3126.011    0.7183    0.7675
3126.029    0.7355    0.8078
3126.048    0.7721    0.8166
3126.066    0.7668    0.7980
3126.085    0.7279    0.7408
3126.103    0.6430    0.6418
3126.121    0.5213    0.5043
3126.140    0.3698    0.3447
3126.158    0.2288    0.2134
3126.177    0.1220    0.1188
3126.195    0.0817    0.0727
3126.213    0.0654    0.0635
3126.232    0.0808    0.0944
3126.250    0.1472    0.1672
3126.268    0.2743    0.2740
3126.287    0.3982    0.3881
3126.305    0.4962    0.4588
3126.324    0.5304    0.4862
3126.342    0.5732    0.5006
3126.360    0.6598    0.5419
3126.379    0.7716    0.6219
3126.397    0.8428    0.7024
3126.415    0.8308    0.7470
3126.434    0.7561    0.7301
3126.452    0.6365    0.6656
3126.471    0.5275    0.5924
3126.489    0.5170    0.5614
3126.507    0.6100    0.5762
3126.526    0.6915    0.6070
3126.544    0.6773    0.6069
3126.563    0.5796    0.5565
3126.581    0.4691    0.4798
3126.599    0.3688    0.4099
3126.618    0.3242    0.3737
3126.636    0.3593    0.3842
3126.654    0.4098    0.4303
3126.673    0.4880    0.4942
3126.691    0.5354    0.5398
3126.710    0.5011    0.5419
3126.728    0.4134    0.4891
3126.746    0.3211    0.4020
3126.765    0.2883    0.3191
3126.783    0.3183    0.2859
3126.802    0.3521    0.3047
3126.820    0.3551    0.3599
3126.838    0.3839    0.4449
3126.857    0.4756    0.5647
3126.875    0.5724    0.6909
3126.893    0.6844    0.8032
3126.912    0.7947    0.8872
3126.930    0.9057    0.9330
3126.949    0.9598    0.9524
3126.967    0.9820    0.9441
3126.985    0.9458    0.9051
3127.004    0.8424    0.8268
3127.022    0.7386    0.7300
3127.041    0.6512    0.6422
3127.059    0.6670    0.6121
3127.077    0.7021    0.6437
3127.096    0.7549    0.7127
3127.114    0.7938    0.7700
3127.132    0.8393    0.8032
3127.151    0.9024    0.8241
3127.169    0.9548    0.8379
# 041526  73  3125.840  3127.163
3125.840    0.7656    0.7860
3125.858    0.7603    0.7923
3125.877    0.6783    0.7350
3125.895    0.5495    0.6136
3125.913    0.3804    0.4621
3125.932    0.3148    0.3493
3125.950    0.4053    0.3509
3125.968    0.5662    0.4573
3125.987    0.6823    0.6152
3126.005    0.7135    0.7376
3126.024    0.7607    0.8089
3126.042    0.7842    0.8343
3126.060    0.7938    0.8348
3126.079    0.7923    0.8080
3126.097    0.7291    0.7437
3126.115    0.6257    0.6314
3126.134    0.4896    0.4711
3126.152    0.3327    0.3128
3126.171    0.1920    0.1786
3126.189    0.1075    0.0995
3126.207    0.0677    0.0626
3126.226    0.0604    0.0613
3126.244    0.0886    0.1002
3126.263    0.1682    0.1913
3126.281    0.3120    0.3107
3126.299    0.4442    0.4196
3126.318    0.5199    0.4806
3126.336    0.5408    0.4937
3126.354    0.5861    0.5090
3126.373    0.6941    0.5683
3126.391    0.8097    0.6584
3126.410    0.8455    0.7430
3126.428    0.8291    0.7695
3126.446    0.7206    0.7298
3126.465    0.5917    0.6443
3126.483    0.5104    0.5760
3126.501    0.5715    0.5604
3126.520    0.6624    0.5943
3126.538    0.7196    0.6266
3126.557    0.6833    0.6128
3126.575    0.5629    0.5478
3126.593    0.4447    0.4626
3126.612    0.3477    0.3934
3126.630    0.3074    0.3719
3126.648    0.3542    0.3965
3126.667    0.4392    0.4574
3126.685    0.5297    0.5228
3126.704    0.5682    0.5652
3126.722    0.5248    0.5527
3126.740    0.4192    0.4832
3126.759    0.3235    0.3813
3126.777    0.3060    0.3113
3126.796    0.3503    0.3003
3126.814    0.3877    0.3403
3126.832    0.3841    0.4086
3126.851    0.4209    0.5078
3126.869    0.4942    0.6263
3126.887    0.5984    0.7483
3126.906    0.7251    0.8519
3126.924    0.8364    0.9150
3126.943    0.9445    0.9499
3126.961    1.0394    0.9594
3126.979    1.0053    0.9443
3126.998    0.9373    0.8929
3127.016    0.8285    0.8069
3127.034    0.6953    0.7032
3127.053    0.6504    0.6214
3127.071    0.6856    0.6107
3127.090    0.7401    0.6687
3127.108    0.7929    0.7459
3127.126    0.8291    0.8022
3127.145    0.8486    0.8314
3127.163    0.9241    0.8488
# 042333  73  3125.845  3127.169
3125.845    0.7306    0.7537
3125.864    0.6880    0.7190
3125.882    0.5717    0.6286
3125.900    0.4242    0.5057
3125.919    0.3485    0.3976
3125.937    0.4065    0.3703
3125.956    0.5184    0.4379
3125.974    0.6240    0.5582
3125.992    0.6893    0.6787
3126.011    0.7360    0.7670
3126.029    0.7644    0.8072
3126.047    0.7675    0.8136
3126.066    0.7630    0.7876
3126.084    0.7148    0.7263
3126.103    0.6035    0.6179
3126.121    0.4827    0.4821
3126.139    0.3367    0.3375
3126.158    0.2224    0.2062
3126.176    0.1309    0.1204
3126.194    0.0790    0.0749
3126.213    0.0753    0.0666
3126.231    0.0724    0.0971
3126.250    0.1640    0.1729
3126.268    0.2853    0.2773
3126.286    0.4023    0.3854
3126.305    0.4912    0.4689
3126.323    0.5617    0.5100
3126.342    0.6310    0.5381
3126.360    0.6965    0.5809
3126.378    0.7923    0.6464
3126.397    0.8630    0.7173
3126.415    0.8433    0.7539
3126.433    0.7504    0.7423
3126.452    0.6347    0.6890
3126.470    0.5576    0.6330
3126.489    0.5572    0.6048
3126.507    0.6390    0.6143
3126.525    0.7133    0.6350
3126.544    0.7243    0.6324
3126.562    0.6227    0.5912
3126.580    0.5026    0.5249
3126.599    0.4245    0.4591
3126.617    0.3699    0.4260
3126.636    0.3935    0.4319
3126.654    0.4556    0.4684
3126.672    0.5175    0.5146
3126.691    0.5509    0.5455
3126.709    0.4942    0.5339
3126.727    0.4029    0.4765
3126.746    0.3282    0.3875
3126.764    0.2921    0.3144
3126.783    0.3063    0.2824
3126.801    0.3424    0.3005
3126.819    0.3546    0.3562
3126.838    0.4005    0.4473
3126.856    0.4786    0.5595
3126.875    0.5818    0.6891
3126.893    0.6942    0.7991
3126.911    0.8084    0.8796
3126.930    0.9074    0.9296
3126.948    0.9879    0.9484
3126.966    0.9797    0.9419
3126.985    0.9535    0.9051
3127.003    0.8644    0.8408
3127.022    0.7820    0.7553
3127.040    0.7027    0.6863
3127.058    0.6708    0.6584
3127.077    0.7073    0.6817
3127.095    0.7588    0.7321
3127.113    0.7797    0.7793
3127.132    0.8209    0.8106
3127.150    0.8964    0.8264
3127.169    0.9493    0.8302
# 042575  73  3125.844  3127.167
3125.844    0.6866    0.7218
3125.862    0.6480    0.6925
3125.881    0.5571    0.5925
3125.899    0.3905    0.4554
3125.918    0.2762    0.3321
3125.936    0.3181    0.3007
3125.954    0.4687    0.3716
3125.973    0.5868    0.5137
3125.991    0.6555    0.6452
3126.009    0.6776    0.7328
3126.028    0.6963    0.7759
3126.046    0.7360    0.7840
3126.065    0.7258    0.7631
3126.083    0.7044    0.7070
3126.101    0.6159    0.6072
3126.120    0.4811    0.4615
3126.138    0.3312    0.3130
3126.157    0.1837    0.1814
3126.175    0.1009    0.0997
3126.193    0.0675    0.0588
3126.212    0.0572    0.0515
3126.230    0.0700    0.0793
3126.248    0.1272    0.1473
3126.267    0.2448    0.2554
3126.285    0.3783    0.3585
3126.304    0.4412    0.4243
3126.322    0.4580    0.4395
3126.340    0.4851    0.4453
3126.359    0.5910    0.4884
3126.377    0.7444    0.5720
3126.395    0.8234    0.6637
3126.414    0.8113    0.7178
3126.432    0.7264    0.7000
3126.451    0.5745    0.6219
3126.469    0.4620    0.5410
3126.487    0.4688    0.5035
3126.506    0.5560    0.5230
3126.524    0.6647    0.5601
3126.542    0.6699    0.5657
3126.561    0.5639    0.5148
3126.579    0.4303    0.4324
3126.598    0.3147    0.3527
3126.616    0.2687    0.3143
3126.634    0.2875    0.3214
3126.653    0.3409    0.3686
3126.671    0.4360    0.4293
3126.689    0.5014    0.4773
3126.708    0.4749    0.4842
3126.726    0.3784    0.4365
3126.745    0.2927    0.3489
3126.763    0.2437    0.2744
3126.781    0.2808    0.2439
3126.800    0.3368    0.2631
3126.818    0.3142    0.3156
3126.836    0.3127    0.3976
3126.855    0.4027    0.5190
3126.873    0.5124    0.6530
3126.892    0.6210    0.7811
3126.910    0.7349    0.8684
3126.928    0.8815    0.9202
3126.947    0.9956    0.9434
3126.965    1.0134    0.9369
3126.983    0.9658    0.8958
3127.002    0.8509    0.8093
3127.020    0.7127    0.6989
3127.039    0.6111    0.5957
3127.057    0.5769    0.5576
3127.075    0.6471    0.5922
3127.094    0.7300    0.6719
3127.112    0.7328    0.7377
3127.130    0.7838    0.7739
3127.149    0.8561    0.7956
3127.167    0.9365    0.8100
# 043297  73  3125.845  3127.168
3125.845    0.6898    0.7204
3125.863    0.6315    0.6806
3125.882    0.5155    0.5725
3125.900    0.3673    0.4378
3125.918    0.2979    0.3321
3125.937    0.3408    0.3134
3125.955    0.4891    0.3947
3125.974    0.5966    0.5368
3125.992    0.6425    0.6625
3126.010    0.6830    0.7440
3126.029    0.7281    0.7825
3126.047    0.7532    0.7860
3126.065    0.7125    0.7602
3126.084    0.6762    0.6928
3126.102    0.5924    0.5852
3126.121    0.4498    0.4369
3126.139    0.3037    0.2922
3126.157    0.1736    0.1739
3126.176    0.0945    0.0941
3126.194    0.0699    0.0589
3126.212    0.0619    0.0569
3126.231    0.0753    0.0932
3126.249    0.1557    0.1689
3126.268    0.2754    0.2802
3126.286    0.3961    0.3793
3126.304    0.4668    0.4374
3126.323    0.4751    0.4538
3126.341    0.5395    0.4655
3126.360    0.6452    0.5146
3126.378    0.7544    0.5974
3126.396    0.8295    0.6805
3126.415    0.8447    0.7213
3126.433    0.7114    0.6945
3126.451    0.5600    0.6213
3126.470    0.4538    0.5449
3126.488    0.4640    0.5171
3126.507    0.5813    0.5388
3126.525    0.6764    0.5692
3126.543    0.6566    0.5657
3126.562    0.5638    0.5099
3126.580    0.4246    0.4302
3126.598    0.3204    0.3608
3126.617    0.2844    0.3272
3126.635    0.2963    0.3397
3126.654    0.3750    0.3884
3126.672    0.4610    0.4455
3126.690    0.5022    0.4846
3126.709    0.4649    0.4793
3126.727    0.3739    0.4235
3126.745    0.2867    0.3409
3126.764    0.2668    0.2697
3126.782    0.2924    0.2484
3126.801    0.3227    0.2751
3126.819    0.3367    0.3337
3126.837    0.3372    0.4214
3126.856    0.4110    0.5454
3126.874    0.5403    0.6758
3126.892    0.6506    0.7910
3126.911    0.8262    0.8774
3126.929    0.9135    0.9243
3126.948    0.9995    0.9428
3126.966    1.0202    0.9309
3126.984    0.9499    0.8843
3127.003    0.8354    0.7951
3127.021    0.6798    0.6893
3127.040    0.5857    0.5987
3127.058    0.5909    0.5735
3127.076    0.6584    0.6136
3127.095    0.7088    0.6898
3127.113    0.7367    0.7502
3127.131    0.7818    0.7851
3127.150    0.8564    0.8063
3127.168    0.9292    0.8151
# 043557  73  3125.845  3127.168
3125.845    0.7086    0.7372
3125.863    0.6528    0.6928
3125.882    0.5413    0.5937
3125.900    0.4198    0.4797
3125.918    0.3616    0.3957
3125.937    0.4167    0.3857
3125.955    0.5388    0.4565
3125.974    0.6328    0.5772
3125.992    0.7109    0.6861
3126.010    0.7266    0.7603
3126.029    0.7495    0.7967
3126.047    0.7584    0.7980
3126.065    0.7382    0.7690
3126.084    0.6795    0.7000
3126.102    0.5961    0.5957
3126.121    0.4736    0.4554
3126.139    0.3333    0.3183
3126.157    0.2100    0.2023
3126.176    0.1290    0.1195
3126.194    0.0891    0.0812
3126.212    0.0788    0.0800
3126.231    0.1043    0.1197
3126.249    0.1785    0.1943
3126.268    0.2974    0.2955
3126.286    0.4077    0.3838
3126.304    0.4617    0.4407
3126.323    0.4957    0.4695
3126.341    0.5596    0.4944
3126.360    0.6483    0.5458
3126.378    0.7489    0.6170
3126.396    0.7860    0.6830
3126.415    0.7638    0.7122
3126.433    0.6790    0.6879
3126.451    0.5618    0.6297
3126.470    0.5011    0.5703
3126.488    0.5375    0.5465
3126.507    0.6180    0.5560
3126.525    0.6595    0.5699
3126.543    0.6229    0.5578
3126.562    0.5331    0.5071
3126.580    0.4263    0.4400
3126.598    0.3364    0.3829
3126.617    0.3034    0.3570
3126.635    0.3312    0.3718
3126.654    0.4161    0.4186
3126.672    0.4893    0.4710
3126.690    0.5208    0.5050
3126.709    0.4713    0.4985
3126.727    0.3923    0.4491
3126.745    0.3222    0.3779
3126.764    0.3007    0.3164
3126.782    0.3367    0.2972
3126.801    0.3637    0.3231
3126.819    0.3803    0.3837
3126.837    0.4053    0.4723
3126.856    0.4769    0.5875
3126.874    0.5851    0.7023
3126.893    0.6976    0.8080
3126.911    0.7960    0.8804
3126.929    0.8890    0.9232
3126.948    0.9469    0.9376
3126.966    0.9508    0.9211
3126.984    0.8927    0.8722
3127.003    0.7916    0.7887
3127.021    0.6795    0.6981
3127.040    0.6330    0.6257
3127.058    0.6440    0.6073
3127.076    0.7158    0.6403
3127.095    0.7645    0.7042
3127.113    0.7923    0.7616
3127.131    0.8308    0.8017
3127.150    0.8874    0.8272
3127.168    0.9530    0.8346
# 043726  73  3125.840  3127.164
3125.840    0.7160    0.7437
3125.859    0.7010    0.7360
3125.877    0.5998    0.6651
3125.895    0.4547    0.5390
3125.914    0.3189    0.3976
3125.932    0.3093    0.3259
3125.950    0.4493    0.3570
3125.969    0.5966    0.4805
3125.987    0.6693    0.6194
3126.006    0.6855    0.7293
3126.024    0.7256    0.7831
3126.042    0.7539    0.8002
3126.061    0.7560    0.7890
3126.079    0.7337    0.7471
3126.098    0.6670    0.6586
3126.116    0.5249    0.5322
3126.134    0.3971    0.3834
3126.153    0.2423    0.2370
3126.171    0.1357    0.1353
3126.189    0.0848    0.0763
3126.208    0.0684    0.0531
3126.226    0.0602    0.0642
3126.245    0.0870    0.1171
3126.263    0.1895    0.2075
3126.281    0.3470    0.3165
3126.300    0.4648    0.4091
3126.318    0.4844    0.4503
3126.336    0.4833    0.4639
3126.355    0.5812    0.4940
3126.373    0.7120    0.5620
3126.392    0.8126    0.6560
3126.410    0.8371    0.7228
3126.428    0.7903    0.7325
3126.447    0.6584    0.6772
3126.465    0.5116    0.5981
3126.483    0.4508    0.5434
3126.502    0.5411    0.5418
3126.520    0.6567    0.5749
3126.539    0.6945    0.5954
3126.557    0.6427    0.5669
3126.575    0.4962    0.4965
3126.594    0.3736    0.4125
3126.612    0.3233    0.3592
3126.631    0.3029    0.3495
3126.649    0.3401    0.3821
3126.667    0.4485    0.4386
3126.686    0.5218    0.4955
3126.704    0.5246    0.5167
3126.722    0.4488    0.4863
3126.741    0.3455    0.4052
3126.759    0.2775    0.3192
3126.778    0.2846    0.2663
3126.796    0.3286    0.2691
3126.814    0.3347    0.3124
3126.833    0.3278    0.3897
3126.851    0.3938    0.4932
3126.869    0.5132    0.6196
3126.888    0.6230    0.7511
3126.906    0.7502    0.8480
3126.925    0.8572    0.9126
3126.943    0.9535    0.9428
3126.961    1.0193    0.9469
3126.980    0.9872    0.9198
3126.998    0.9101    0.8572
3127.016    0.7779    0.7623
3127.035    0.6633    0.6563
3127.053    0.6124    0.5955
3127.072    0.6673    0.6044
3127.090    0.7258    0.6668
3127.108    0.7446    0.7372
3127.127    0.7791    0.7856
3127.145    0.8348    0.8091
3127.164    0.8937    0.8251
# 044324  73  3125.840  3127.163
3125.840    0.7418    0.7825
3125.858    0.7193    0.7793
3125.877    0.6561    0.7120
3125.895    0.5122    0.5891
3125.914    0.3685    0.4417
3125.932    0.3342    0.3553
3125.950    0.4372    0.3702
3125.969    0.5782    0.4853
3125.987    0.6894    0.6273
3126.005    0.7355    0.7425
3126.024    0.7540    0.8106
3126.042    0.7782    0.8341
3126.061    0.7982    0.8291
3126.079    0.7661    0.7947
3126.097    0.7006    0.7211
3126.116    0.6155    0.5953
3126.134    0.4682    0.4447
3126.153    0.3058    0.2875
3126.171    0.1829    0.1717
3126.189    0.1077    0.1002
3126.208    0.0759    0.0685
3126.226    0.0722    0.0759
3126.244    0.1063    0.1249
3126.263    0.2086    0.2250
3126.281    0.3669    0.3459
3126.300    0.4870    0.4550
3126.318    0.5359    0.5094
3126.336    0.5757    0.5270
3126.355    0.6533    0.5504
3126.373    0.7335    0.6069
3126.391    0.8287    0.6866
3126.410    0.8547    0.7560
3126.428    0.8278    0.7720
3126.447    0.7214    0.7285
3126.465    0.5997    0.6578
3126.483    0.5512    0.6033
3126.502    0.6012    0.5947
3126.520    0.6767    0.6219
3126.538    0.7316    0.6428
3126.557    0.6856    0.6216
3126.575    0.5780    0.5590
3126.594    0.4422    0.4787
3126.612    0.3636    0.4239
3126.630    0.3546    0.4097
3126.649    0.3898    0.4395
3126.667    0.4835    0.4953
3126.686    0.5702    0.5546
3126.704    0.5841    0.5802
3126.722    0.5254    0.5537
3126.741    0.4211    0.4717
3126.759    0.3234    0.3784
3126.777    0.3183    0.3171
3126.796    0.3619    0.3130
3126.814    0.3921    0.3569
3126.833    0.4021    0.4343
3126.851    0.4455    0.5319
3126.869    0.5321    0.6479
3126.888    0.6593    0.7691
3126.906    0.7602    0.8598
3126.924    0.8640    0.9188
3126.943    0.9475    0.9504
3126.961    0.9922    0.9568
3126.980    0.9879    0.9363
3126.998    0.9200    0.8851
3127.016    0.8329    0.8041
3127.035    0.7050    0.7089
3127.053    0.6869    0.6485
3127.071    0.7148    0.6461
3127.090    0.7461    0.6994
3127.108    0.7818    0.7654
3127.127    0.8209    0.8162
3127.145    0.8730    0.8426
3127.163    0.9173    0.8596
# 044997  73  3125.840  3127.163
3125.840    0.6936    0.7152
3125.858    0.6986    0.7278
3125.877    0.6560    0.6786
3125.895    0.5149    0.5647
3125.913    0.3471    0.4166
3125.932    0.2619    0.2998
3125.950    0.3447    0.2926
3125.969    0.4960    0.3992
3125.987    0.6074    0.5470
3126.005    0.6454    0.6708
3126.024    0.6633    0.7442
3126.042    0.7208    0.7711
3126.060    0.7355    0.7734
3126.079    0.7024    0.7494
3126.097    0.6593    0.6896
3126.116    0.5856    0.5772
3126.134    0.4447    0.4335
3126.152    0.2998    0.2842
3126.171    0.1730    0.1583
3126.189    0.0938    0.0853
3126.208    0.0615    0.0508
3126.226    0.0488    0.0498
3126.244    0.0688    0.0830
3126.263    0.1448    0.1635
3126.281    0.2707    0.2703
3126.299    0.3990    0.3659
3126.318    0.4468    0.4123
3126.336    0.4303    0.4116
3126.355    0.4797    0.4197
3126.373    0.6060    0.4790
3126.391    0.7367    0.5817
3126.410    0.8057    0.6847
3126.428    0.7814    0.7238
3126.446    0.6716    0.6839
3126.465    0.5076    0.5844
3126.483    0.4233    0.4990
3126.502    0.4579    0.4757
3126.520    0.5856    0.5138
3126.538    0.6660    0.5569
3126.557    0.6278    0.5497
3126.575    0.5119    0.4823
3126.594    0.3777    0.3848
3126.612    0.2715    0.3123
3126.630    0.2370    0.2848
3126.649    0.2672    0.3074
3126.667    0.3591    0.3649
3126.685    0.4597    0.4341
3126.704    0.5051    0.4879
3126.722    0.4632    0.4916
3126.741    0.3606    0.4331
3126.759    0.2759    0.3444
3126.777    0.2519    0.2752
3126.796    0.3086    0.2609
3126.814    0.3421    0.2945
3126.832    0.3343    0.3536
3126.851    0.3564    0.4458
3126.869    0.4415    0.5666
3126.888    0.5521    0.7060
3126.906    0.6653    0.8155
3126.924    0.7967    0.8890
3126.943    0.9288    0.9324
3126.961    1.0165    0.9473
3126.979    1.0257    0.9343
3126.998    0.9508    0.8792
3127.016    0.7978    0.7811
3127.035    0.6408    0.6495
3127.053    0.5762    0.5512
3127.071    0.5951    0.5308
3127.090    0.6875    0.5976
3127.108    0.7520    0.6921
3127.127    0.7861    0.7628
3127.145    0.8232    0.7921
3127.163    0.9007    0.8113
# 045325  73  3125.845  3127.168
3125.845    0.7352    0.7490
3125.863    0.7008    0.7325
3125.882    0.6015    0.6540
3125.900    0.4473    0.5347
3125.919    0.3492    0.4098
3125.937    0.3552    0.3506
3125.955    0.4534    0.3802
3125.974    0.5640    0.4897
3125.992    0.6457    0.6163
3126.010    0.6839    0.7193
3126.029    0.7333    0.7829
3126.047    0.7661    0.8046
3126.066    0.7691    0.7941
3126.084    0.7349    0.7502
3126.102    0.6592    0.6670
3126.121    0.5586    0.5385
3126.139    0.4084    0.3963
3126.157    0.2622    0.2618
3126.176    0.1648    0.1537
3126.194    0.1024    0.0924
3126.213    0.0741    0.0692
3126.231    0.0782    0.0853
3126.249    0.1156    0.1409
3126.268    0.2321    0.2382
3126.286    0.3727    0.3444
3126.305    0.4555    0.4357
3126.323    0.5180    0.4843
3126.341    0.5634    0.5099
3126.360    0.6286    0.5456
3126.378    0.7477    0.6055
3126.396    0.8360    0.6780
3126.415    0.8205    0.7338
3126.433    0.7746    0.7401
3126.452    0.6624    0.6966
3126.470    0.5749    0.6359
3126.488    0.5400    0.5936
3126.507    0.5887    0.5890
3126.525    0.6861    0.6081
3126.543    0.6982    0.6163
3126.562    0.6380    0.5868
3126.580    0.5280    0.5260
3126.599    0.4215    0.4551
3126.617    0.3543    0.4103
3126.635    0.3558    0.4027
3126.654    0.4083    0.4333
3126.672    0.4864    0.4825
3126.690    0.5292    0.5266
3126.709    0.5229    0.5396
3126.727    0.4682    0.5045
3126.746    0.3701    0.4271
3126.764    0.3030    0.3479
3126.782    0.3068    0.2987
3126.801    0.3413    0.2970
3126.819    0.3554    0.3378
3126.837    0.3832    0.4111
3126.856    0.4430    0.5187
3126.874    0.5396    0.6383
3126.893    0.6616    0.7607
3126.911    0.7579    0.8521
3126.929    0.8804    0.9116
3126.948    0.9775    0.9425
3126.966    1.0023    0.9447
3126.985    0.9730    0.9169
3127.003    0.8813    0.8592
3127.021    0.7945    0.7780
3127.040    0.6997    0.6928
3127.058    0.6739    0.6461
3127.076    0.6855    0.6510
3127.095    0.7306    0.6995
3127.113    0.7714    0.7542
3127.132    0.8143    0.7958
3127.150    0.8468    0.8188
3127.168    0.8896    0.8314
# 046903  73  3125.840  3127.164
3125.840    0.7055    0.7388
3125.859    0.7158    0.7451
3125.877    0.6590    0.6934
3125.895    0.5228    0.5845
3125.914    0.3706    0.4440
3125.932    0.3070    0.3498
3125.951    0.3894    0.3475
3125.969    0.5489    0.4392
3125.987    0.6454    0.5741
3126.006    0.6893    0.7002
3126.024    0.7218    0.7737
3126.042    0.7377    0.8052
3126.061    0.7827    0.8054
3126.079    0.7579    0.7757
3126.098    0.6869    0.7032
3126.116    0.6033    0.5906
3126.134    0.4657    0.4471
3126.153    0.3019    0.2936
3126.171    0.1782    0.1768
3126.190    0.1046    0.0989
3126.208    0.0762    0.0659
3126.226    0.0745    0.0680
3126.245    0.0877    0.1112
3126.263    0.1745    0.1936
3126.281    0.3099    0.3008
3126.300    0.4343    0.4017
3126.318    0.4814    0.4537
3126.337    0.4910    0.4695
3126.355    0.5441    0.4866
3126.373    0.6589    0.5385
3126.392    0.7686    0.6256
3126.410    0.8387    0.7010
3126.428    0.7887    0.7293
3126.447    0.6866    0.6928
3126.465    0.5421    0.6187
3126.484    0.4681    0.5500
3126.502    0.5130    0.5306
3126.520    0.6250    0.5521
3126.539    0.6853    0.5776
3126.557    0.6428    0.5648
3126.575    0.5358    0.5080
3126.594    0.4037    0.4265
3126.612    0.3203    0.3642
3126.631    0.2917    0.3399
3126.649    0.3078    0.3603
3126.667    0.3939    0.4114
3126.686    0.4945    0.4733
3126.704    0.5377    0.5094
3126.723    0.4890    0.4981
3126.741    0.3961    0.4376
3126.759    0.3097    0.3555
3126.778    0.2960    0.2911
3126.796    0.3264    0.2787
3126.814    0.3559    0.3115
3126.833    0.3531    0.3806
3126.851    0.3842    0.4734
3126.870    0.4791    0.5955
3126.888    0.5813    0.7165
3126.906    0.6764    0.8192
3126.925    0.7863    0.8939
3126.943    0.9326    0.9333
3126.961    0.9924    0.9456
3126.980    0.9849    0.9273
3126.998    0.9173    0.8744
3127.017    0.8085    0.7816
3127.035    0.6868    0.6797
3127.053    0.6060    0.6033
3127.072    0.6342    0.5875
3127.090    0.6992    0.6346
3127.108    0.7659    0.7078
3127.127    0.7898    0.7721
3127.145    0.8341    0.8089
3127.164    0.9047    0.8318
# 049580  73  3125.846  3127.169
3125.846    0.7185    0.7384
3125.864    0.6800    0.7047
3125.883    0.5480    0.6019
3125.901    0.3843    0.4639
3125.919    0.3021    0.3444
3125.938    0.3246    0.3063
3125.956    0.4501    0.3745
3125.975    0.5940    0.5140
3125.993    0.6665    0.6452
3126.011    0.6931    0.7343
3126.030    0.7185    0.7793
3126.048    0.7401    0.7896
3126.066    0.7514    0.7737
3126.085    0.7036    0.7199
3126.103    0.6259    0.6247
3126.122    0.4909    0.4827
3126.140    0.3451    0.3341
3126.158    0.2132    0.2049
3126.177    0.1212    0.1123
3126.195    0.0776    0.0670
3126.213    0.0581    0.0563
3126.232    0.0726    0.0823
3126.250    0.1286    0.1481
3126.269    0.2487    0.2535
3126.287    0.3751    0.3551
3126.305    0.4515    0.4205
3126.324    0.4579    0.4425
3126.342    0.5033    0.4529
3126.361    0.6088    0.4981
3126.379    0.7175    0.5810
3126.397    0.7974    0.6711
3126.416    0.7956    0.7243
3126.434    0.7057    0.7076
3126.452    0.5875    0.6372
3126.471    0.4988    0.5544
3126.489    0.4852    0.5176
3126.508    0.5590    0.5352
3126.526    0.6699    0.5698
3126.544    0.6691    0.5741
3126.563    0.5638    0.5238
3126.581    0.4353    0.4434
3126.599    0.3317    0.3687
3126.618    0.2811    0.3283
3126.636    0.3043    0.3367
3126.655    0.3667    0.3861
3126.673    0.4361    0.4500
3126.691    0.5082    0.5020
3126.710    0.5015    0.5135
3126.728    0.4263    0.4690
3126.747    0.3216    0.3816
3126.765    0.2726    0.3044
3126.783    0.3016    0.2706
3126.802    0.3283    0.2881
3126.820    0.3436    0.3408
3126.838    0.3522    0.4227
3126.857    0.4391    0.5418
3126.875    0.5599    0.6705
3126.894    0.6748    0.7925
3126.912    0.7773    0.8752
3126.930    0.8819    0.9247
3126.949    0.9489    0.9467
3126.967    0.9590    0.9399
3126.986    0.9391    0.8964
3127.004    0.8472    0.8156
3127.022    0.7078    0.7084
3127.041    0.6098    0.6083
3127.059    0.6030    0.5711
3127.077    0.6786    0.6048
3127.096    0.7463    0.6833
3127.114    0.7840    0.7497
3127.133    0.8164    0.7892
3127.151    0.8672    0.8108
3127.169    0.9371    0.8272
# 049586  73  3125.839  3127.162
3125.839    0.7203    0.7283
3125.858    0.7032    0.7318
3125.876    0.6200    0.6767
3125.894    0.4807    0.5666
3125.913    0.3465    0.4306
3125.931    0.3211    0.3442
3125.950    0.4051    0.3482
3125.968    0.5370    0.4401
3125.986    0.6336    0.5715
3126.005    0.6705    0.6942
3126.023    0.7071    0.7674
3126.041    0.7466    0.7993
3126.060    0.7513    0.7978
3126.078    0.7305    0.7631
3126.097    0.6720    0.6841
3126.115    0.5766    0.5674
3126.133    0.4348    0.4246
3126.152    0.2893    0.2760
3126.170    0.1830    0.1647
3126.188    0.0993    0.0942
3126.207    0.0725    0.0620
3126.225    0.0637    0.0680
3126.244    0.0953    0.1158
3126.262    0.1894    0.2020
3126.280    0.3269    0.3117
3126.299    0.4501    0.4159
3126.317    0.5011    0.4747
3126.335    0.5304    0.4990
3126.354    0.6006    0.5235
3126.372    0.7318    0.5741
3126.391    0.8435    0.6525
3126.409    0.8740    0.7183
3126.427    0.8327    0.7422
3126.446    0.7183    0.7099
3126.464    0.5607    0.6458
3126.483    0.4970    0.5878
3126.501    0.5327    0.5725
3126.519    0.6372    0.5918
3126.538    0.7115    0.6124
3126.556    0.6728    0.5976
3126.574    0.5596    0.5429
3126.593    0.4512    0.4662
3126.611    0.3627    0.4080
3126.630    0.3261    0.3850
3126.648    0.3739    0.4027
3126.666    0.4383    0.4462
3126.685    0.5145    0.4949
3126.703    0.5267    0.5158
3126.721    0.4580    0.4927
3126.740    0.3580    0.4217
3126.758    0.2780    0.3386
3126.777    0.2630    0.2759
3126.795    0.3136    0.2631
3126.813    0.3358    0.2936
3126.832    0.3287    0.3618
3126.850    0.3736    0.4573
3126.868    0.4758    0.5778
3126.887    0.5954    0.7114
3126.905    0.7097    0.8183
3126.924    0.8453    0.8952
3126.942    0.9441    0.9345
3126.960    1.0200    0.9462
3126.979    0.9922    0.9290
3126.997    0.9330    0.8802
3127.015    0.8335    0.8019
3127.034    0.7110    0.7078
3127.052    0.6455    0.6428
3127.071    0.6636    0.6308
3127.089    0.7244    0.6703
3127.107    0.7561    0.7283
3127.126    0.7732    0.7759
3127.144    0.8293    0.8009
3127.162    0.9078    0.8147
# 049728  73  3125.841  3127.164
3125.841    0.7401    0.7681
3125.859    0.7290    0.7743
3125.878    0.6467    0.7140
3125.896    0.5000    0.5871
3125.914    0.3508    0.4317
3125.933    0.3096    0.3220
3125.951    0.4012    0.3346
3125.969    0.5500    0.4534
3125.988    0.6443    0.6167
3126.006    0.7047    0.7349
3126.025    0.7459    0.7974
3126.043    0.7770    0.8166
3126.061    0.7851    0.8140
3126.080    0.7675    0.7852
3126.098    0.6953    0.7178
3126.116    0.6122    0.6013
3126.135    0.4677    0.4384
3126.153    0.3093    0.2825
3126.172    0.1843    0.1562
3126.190    0.0984    0.0860
3126.208    0.0577    0.0553
3126.227    0.0509    0.0574
3126.245    0.0818    0.0979
3126.264    0.1879    0.1905
3126.282    0.3330    0.3082
3126.300    0.4321    0.4073
3126.319    0.4710    0.4496
3126.337    0.4647    0.4463
3126.355    0.5236    0.4568
3126.374    0.6694    0.5254
3126.392    0.7923    0.6297
3126.411    0.8393    0.7233
3126.429    0.7880    0.7464
3126.447    0.6608    0.6928
3126.466    0.5246    0.5902
3126.484    0.4628    0.5139
3126.502    0.5104    0.5023
3126.521    0.6279    0.5463
3126.539    0.6926    0.5830
3126.558    0.6411    0.5639
3126.576    0.5018    0.4896
3126.594    0.3674    0.3980
3126.613    0.2814    0.3282
3126.631    0.2674    0.3104
3126.650    0.3270    0.3428
3126.668    0.4005    0.4071
3126.686    0.4715    0.4786
3126.705    0.5076    0.5274
3126.723    0.4550    0.5188
3126.741    0.3710    0.4507
3126.760    0.2837    0.3508
3126.778    0.2883    0.2873
3126.797    0.3489    0.2863
3126.815    0.3664    0.3321
3126.833    0.3609    0.4011
3126.852    0.3908    0.5005
3126.870    0.4899    0.6210
3126.889    0.5818    0.7509
3126.907    0.7437    0.8476
3126.925    0.8391    0.9101
3126.944    0.9592    0.9451
3126.962    1.0366    0.9541
3126.980    1.0030    0.9354
3126.999    0.9196    0.8736
3127.017    0.7842    0.7718
3127.036    0.6391    0.6448
3127.054    0.5832    0.5601
3127.072    0.6255    0.5556
3127.091    0.7199    0.6317
3127.109    0.7825    0.7253
3127.127    0.8185    0.7900
3127.146    0.8628    0.8226
3127.164    0.9386    0.8433
# 049756  73  3125.845  3127.169
3125.845    0.7325    0.7727
3125.863    0.6981    0.7514
3125.882    0.5903    0.6540
3125.900    0.4187    0.5073
3125.919    0.3045    0.3637
3125.937    0.3425    0.3172
3125.955    0.4889    0.3873
3125.974    0.6192    0.5396
3125.992    0.6836    0.6798
3126.011    0.7130    0.7727
3126.029    0.7413    0.8100
3126.047    0.7616    0.8187
3126.066    0.7816    0.8032
3126.084    0.7381    0.7549
3126.102    0.6574    0.6601
3126.121    0.5263    0.5116
3126.139    0.3640    0.3516
3126.158    0.2213    0.2046
3126.176    0.1136    0.1116
3126.194    0.0718    0.0634
3126.213    0.0602    0.0497
3126.231    0.0596    0.0707
3126.249    0.1066    0.1341
3126.268    0.2389    0.2458
3126.286    0.3945    0.3603
3126.305    0.4780    0.4378
3126.323    0.4909    0.4551
3126.341    0.5174    0.4560
3126.360    0.6044    0.4951
3126.378    0.7440    0.5817
3126.397    0.8431    0.6861
3126.415    0.8541    0.7439
3126.433    0.7572    0.7293
3126.452    0.6093    0.6465
3126.470    0.4872    0.5565
3126.488    0.4676    0.5120
3126.507    0.5686    0.5324
3126.525    0.6801    0.5769
3126.544    0.6770    0.5887
3126.562    0.5769    0.5403
3126.580    0.4527    0.4538
3126.599    0.3431    0.3678
3126.617    0.2782    0.3249
3126.635    0.2813    0.3302
3126.654    0.3529    0.3797
3126.672    0.4562    0.4466
3126.691    0.5069    0.5062
3126.709    0.4974    0.5206
3126.727    0.4122    0.4765
3126.746    0.3198    0.3831
3126.764    0.2598    0.2990
3126.783    0.2889    0.2638
3126.801    0.3320    0.2859
3126.819    0.3533    0.3410
3126.838    0.3617    0.4268
3126.856    0.4361    0.5395
3126.874    0.5406    0.6710
3126.893    0.6636    0.7962
3126.911    0.7795    0.8800
3126.930    0.8882    0.9313
3126.948    0.9927    0.9526
3126.966    1.0155    0.9486
3126.985    0.9572    0.9095
3127.003    0.8630    0.8300
3127.021    0.7140    0.7180
3127.040    0.6008    0.6065
3127.058    0.5988    0.5607
3127.077    0.6650    0.5985
3127.095    0.7337    0.6825
3127.113    0.7702    0.7574
3127.132    0.8111    0.7991
3127.150    0.8748    0.8194
3127.169    0.9510    0.8368
# 050505  73  3125.845  3127.169
3125.845    0.7168    0.7489
3125.864    0.6755    0.7183
3125.882    0.5418    0.6152
3125.900    0.3835    0.4612
3125.919    0.2979    0.3265
3125.937    0.3556    0.3110
3125.955    0.5130    0.4178
3125.974    0.6406    0.5857
3125.992    0.6764    0.7099
3126.011    0.6923    0.7723
3126.029    0.7161    0.7889
3126.047    0.7518    0.7878
3126.066    0.7558    0.7672
3126.084    0.6992    0.7125
3126.103    0.5984    0.6012
3126.121    0.4789    0.4510
3126.139    0.3282    0.2913
3126.158    0.1837    0.1578
3126.176    0.0849    0.0830
3126.194    0.0573    0.0496
3126.213    0.0466    0.0460
3126.231    0.0685    0.0764
3126.250    0.1326    0.1581
3126.268    0.2698    0.2723
3126.286    0.4064    0.3740
3126.305    0.4474    0.4129
3126.323    0.4043    0.3925
3126.341    0.4344    0.3810
3126.360    0.5513    0.4393
3126.378    0.7081    0.5550
3126.397    0.8111    0.6761
3126.415    0.7954    0.7243
3126.433    0.6673    0.6787
3126.452    0.4794    0.5600
3126.470    0.3797    0.4559
3126.489    0.4104    0.4264
3126.507    0.5550    0.4734
3126.525    0.6533    0.5298
3126.544    0.6203    0.5282
3126.562    0.4955    0.4561
3126.580    0.3369    0.3550
3126.599    0.2522    0.2710
3126.617    0.2155    0.2408
3126.636    0.2306    0.2631
3126.654    0.2972    0.3237
3126.672    0.4000    0.4008
3126.691    0.4746    0.4680
3126.709    0.4543    0.4853
3126.728    0.3573    0.4340
3126.746    0.2643    0.3418
3126.764    0.2501    0.2675
3126.783    0.2908    0.2563
3126.801    0.3520    0.2966
3126.819    0.3472    0.3559
3126.838    0.3442    0.4425
3126.856    0.4162    0.5608
3126.875    0.5139    0.7010
3126.893    0.6173    0.8110
3126.911    0.7532    0.8851
3126.930    0.8999    0.9307
3126.948    1.0009    0.9482
3126.966    1.0216    0.9371
3126.985    0.9363    0.8808
3127.003    0.7896    0.7734
3127.022    0.6081    0.6219
3127.040    0.4857    0.5034
3127.058    0.5295    0.4746
3127.077    0.6607    0.5528
3127.095    0.7635    0.6690
3127.114    0.8069    0.7570
3127.132    0.8584    0.7923
3127.150    0.9087    0.8149
3127.169    0.9858    0.8412
# 051178  73  3125.845  3127.168
3125.845    0.7547    0.7910
3125.863    0.7104    0.7588
3125.881    0.5976    0.6567
3125.900    0.4332    0.4902
3125.918    0.2917    0.3449
3125.937    0.3099    0.2952
3125.955    0.4651    0.3762
3125.973    0.6249    0.5320
3125.992    0.6885    0.6871
3126.010    0.7243    0.7761
3126.028    0.7347    0.8138
3126.047    0.7847    0.8234
3126.065    0.7831    0.8130
3126.084    0.7556    0.7697
3126.102    0.6808    0.6812
3126.120    0.5525    0.5439
3126.139    0.3959    0.3717
3126.157    0.2449    0.2257
3126.175    0.1352    0.1259
3126.194    0.0815    0.0714
3126.212    0.0566    0.0562
3126.231    0.0709    0.0779
3126.249    0.1245    0.1458
3126.267    0.2547    0.2582
3126.286    0.4054    0.3834
3126.304    0.4858    0.4534
3126.322    0.4975    0.4624
3126.341    0.5080    0.4566
3126.359    0.6052    0.4960
3126.378    0.7274    0.5963
3126.396    0.8166    0.7024
3126.414    0.8221    0.7626
3126.433    0.7268    0.7410
3126.451    0.6132    0.6533
3126.470    0.5084    0.5517
3126.488    0.5004    0.5099
3126.506    0.6017    0.5367
3126.525    0.6877    0.5901
3126.543    0.6717    0.6010
3126.561    0.5906    0.5484
3126.580    0.4413    0.4511
3126.598    0.3367    0.3671
3126.617    0.2777    0.3240
3126.635    0.2854    0.3361
3126.653    0.3487    0.3912
3126.672    0.4600    0.4728
3126.690    0.5436    0.5414
3126.708    0.5525    0.5686
3126.727    0.4815    0.5278
3126.745    0.3793    0.4352
3126.764    0.3086    0.3410
3126.782    0.3469    0.3117
3126.800    0.4079    0.3447
3126.819    0.4016    0.4125
3126.837    0.4143    0.4935
3126.856    0.4909    0.6044
3126.874    0.5822    0.7224
3126.892    0.6551    0.8249
3126.911    0.7737    0.8985
3126.929    0.8849    0.9391
3126.947    0.9815    0.9576
3126.966    0.9954    0.9530
3126.984    0.9658    0.9162
3127.003    0.8837    0.8308
3127.021    0.7006    0.7135
3127.039    0.6041    0.6027
3127.058    0.6214    0.5554
3127.076    0.6849    0.6009
3127.094    0.7809    0.6976
3127.113    0.8337    0.7878
3127.131    0.8488    0.8323
3127.150    0.9026    0.8559
3127.168    0.9761    0.8758
# 053721  73  3125.846  3127.169
3125.846    0.7546    0.7789
3125.864    0.6914    0.7442
3125.882    0.5756    0.6483
3125.901    0.4307    0.5062
3125.919    0.3407    0.3925
3125.937    0.3891    0.3601
3125.956    0.5223    0.4330
3125.974    0.6399    0.5636
3125.993    0.7135    0.6981
3126.011    0.7298    0.7827
3126.029    0.7675    0.8230
3126.048    0.7923    0.8314
3126.066    0.7916    0.8113
3126.084    0.7459    0.7556
3126.103    0.6663    0.6488
3126.121    0.5346    0.5077
3126.140    0.3587    0.3459
3126.158    0.2186    0.2140
3126.176    0.1322    0.1235
3126.195    0.0818    0.0739
3126.213    0.0658    0.0642
3126.231    0.0808    0.0912
3126.250    0.1447    0.1651
3126.268    0.2583    0.2704
3126.287    0.4067    0.3845
3126.305    0.4959    0.4572
3126.323    0.5424    0.4867
3126.342    0.5805    0.5042
3126.360    0.6581    0.5461
3126.379    0.7885    0.6255
3126.397    0.8368    0.7044
3126.415    0.8236    0.7464
3126.434    0.7367    0.7273
3126.452    0.6115    0.6622
3126.470    0.5236    0.5927
3126.489    0.5210    0.5587
3126.507    0.6049    0.5723
3126.526    0.6904    0.6010
3126.544    0.6795    0.5997
3126.562    0.5869    0.5536
3126.581    0.4718    0.4749
3126.599    0.3664    0.4066
3126.617    0.3150    0.3720
3126.636    0.3252    0.3822
3126.654    0.4014    0.4278
3126.673    0.4992    0.4905
3126.691    0.5349    0.5339
3126.709    0.5018    0.5348
3126.728    0.4154    0.4790
3126.746    0.3272    0.3926
3126.765    0.2897    0.3128
3126.783    0.3252    0.2833
3126.801    0.3462    0.3038
3126.820    0.3565    0.3653
3126.838    0.3908    0.4527
3126.856    0.4793    0.5652
3126.875    0.5864    0.6955
3126.893    0.6869    0.8052
3126.912    0.7865    0.8880
3126.930    0.8886    0.9335
3126.948    0.9576    0.9517
3126.967    0.9808    0.9423
3126.985    0.9345    0.9014
3127.003    0.8393    0.8262
3127.022    0.7408    0.7244
3127.040    0.6639    0.6414
3127.059    0.6736    0.6087
3127.077    0.7218    0.6402
3127.095    0.7568    0.7060
3127.114    0.7759    0.7705
3127.132    0.8209    0.8085
3127.151    0.8821    0.8327
3127.169    0.9406    0.8457
# 054375  73  3125.840  3127.163
3125.840    0.7420    0.7365
3125.858    0.7435    0.7447
3125.877    0.6731    0.7003
3125.895    0.5523    0.6080
3125.913    0.4409    0.4932
3125.932    0.3714    0.4004
3125.950    0.4098    0.3842
3125.969    0.5158    0.4524
3125.987    0.6090    0.5649
3126.005    0.6898    0.6776
3126.024    0.7379    0.7624
3126.042    0.7804    0.8028
3126.060    0.7631    0.8091
3126.079    0.7411    0.7809
3126.097    0.6858    0.7171
3126.116    0.5933    0.6086
3126.134    0.4759    0.4760
3126.152    0.3486    0.3367
3126.171    0.2277    0.2097
3126.189    0.1335    0.1258
3126.208    0.0761    0.0803
3126.226    0.0792    0.0768
3126.244    0.1094    0.1122
3126.263    0.1701    0.1909
3126.281    0.2769    0.2919
3126.299    0.3966    0.3925
3126.318    0.4858    0.4704
3126.336    0.5516    0.5135
3126.355    0.6391    0.5483
3126.373    0.7120    0.5946
3126.391    0.7991    0.6572
3126.410    0.8482    0.7199
3126.428    0.8141    0.7492
3126.446    0.7354    0.7357
3126.465    0.6433    0.6874
3126.483    0.5777    0.6396
3126.502    0.5939    0.6166
3126.520    0.6405    0.6239
3126.538    0.6960    0.6375
3126.557    0.6828    0.6288
3126.575    0.6019    0.5869
3126.594    0.5078    0.5217
3126.612    0.4173    0.4659
3126.630    0.3819    0.4378
3126.649    0.4064    0.4456
3126.667    0.4646    0.4798
3126.685    0.5270    0.5207
3126.704    0.5622    0.5444
3126.722    0.5177    0.5286
3126.741    0.4410    0.4689
3126.759    0.3589    0.3918
3126.777    0.3075    0.3276
3126.796    0.3301    0.3008
3126.814    0.3582    0.3203
3126.832    0.3774    0.3768
3126.851    0.4192    0.4689
3126.869    0.4955    0.5793
3126.888    0.6037    0.7032
3126.906    0.7171    0.8067
3126.924    0.8050    0.8827
3126.943    0.9192    0.9294
3126.961    0.9703    0.9458
3126.979    0.9618    0.9363
3126.998    0.9417    0.8968
3127.016    0.8702    0.8337
3127.035    0.7605    0.7547
3127.053    0.7096    0.6949
3127.071    0.7052    0.6733
3127.090    0.7259    0.6958
3127.108    0.7617    0.7403
3127.127    0.7947    0.7840
3127.145    0.8420    0.8108
3127.163    0.8993    0.8241
# 055459  73  3125.840  3127.164
3125.840    0.7354    0.7607
3125.859    0.7417    0.7609
3125.877    0.6509    0.6987
3125.895    0.4925    0.5764
3125.914    0.3437    0.4267
3125.932    0.3189    0.3364
3125.950    0.4094    0.3475
3125.969    0.5528    0.4610
3125.987    0.6677    0.6041
3126.006    0.7065    0.7264
3126.024    0.7238    0.7914
3126.042    0.7563    0.8166
3126.061    0.7741    0.8132
3126.079    0.7609    0.7805
3126.098    0.7026    0.7023
3126.116    0.5931    0.5824
3126.134    0.4428    0.4320
3126.153    0.2897    0.2755
3126.171    0.1732    0.1608
3126.189    0.1025    0.0906
3126.208    0.0625    0.0591
3126.226    0.0638    0.0643
3126.245    0.0893    0.1119
3126.263    0.1836    0.2009
3126.281    0.3378    0.3151
3126.300    0.4576    0.4194
3126.318    0.5056    0.4699
3126.336    0.5299    0.4842
3126.355    0.5869    0.5062
3126.373    0.7083    0.5653
3126.392    0.8037    0.6567
3126.410    0.8582    0.7295
3126.428    0.7885    0.7499
3126.447    0.6852    0.7044
3126.465    0.5605    0.6266
3126.483    0.5030    0.5648
3126.502    0.5582    0.5534
3126.520    0.6558    0.5832
3126.539    0.7102    0.6091
3126.557    0.6525    0.5895
3126.575    0.5292    0.5248
3126.594    0.4168    0.4397
3126.612    0.3312    0.3804
3126.631    0.3158    0.3631
3126.649    0.3533    0.3906
3126.667    0.4310    0.4462
3126.686    0.5072    0.5077
3126.704    0.5223    0.5378
3126.722    0.4681    0.5171
3126.741    0.3624    0.4408
3126.759    0.2979    0.3501
3126.778    0.2940    0.2860
3126.796    0.3240    0.2799
3126.814    0.3513    0.3185
3126.833    0.3578    0.3916
3126.851    0.4036    0.4896
3126.869    0.5157    0.6115
3126.888    0.6262    0.7427
3126.906    0.7224    0.8428
3126.925    0.8507    0.9110
3126.943    0.9701    0.9445
3126.961    0.9961    0.9526
3126.980    1.0035    0.9320
3126.998    0.9380    0.8772
3127.016    0.8056    0.7887
3127.035    0.6882    0.6827
3127.053    0.6497    0.6133
3127.072    0.6574    0.6094
3127.090    0.7427    0.6647
3127.108    0.7878    0.7362
3127.127    0.8074    0.7901
3127.145    0.8241    0.8166
3127.164    0.8815    0.8346
# 055868  73  3125.840  3127.163
3125.840    0.7670    0.7762
3125.858    0.7470    0.7721
3125.877    0.6630    0.7005
3125.895    0.4974    0.5689
3125.913    0.3579    0.4216
3125.932    0.3270    0.3342
3125.950    0.4417    0.3696
3125.969    0.5940    0.5069
3125.987    0.6949    0.6543
3126.005    0.7211    0.7575
3126.024    0.7442    0.8076
3126.042    0.7755    0.8198
3126.060    0.7732    0.8115
3126.079    0.7480    0.7752
3126.097    0.6756    0.6992
3126.116    0.5692    0.5682
3126.134    0.4231    0.4125
3126.152    0.2738    0.2624
3126.171    0.1646    0.1454
3126.189    0.0906    0.0826
3126.208    0.0631    0.0572
3126.226    0.0599    0.0671
3126.244    0.1036    0.1177
3126.263    0.2073    0.2198
3126.281    0.3518    0.3376
3126.299    0.4632    0.4271
3126.318    0.4806    0.4596
3126.336    0.4947    0.4577
3126.355    0.5710    0.4816
3126.373    0.6986    0.5567
3126.391    0.7997    0.6587
3126.410    0.8289    0.7389
3126.428    0.7759    0.7463
3126.446    0.6461    0.6833
3126.465    0.5220    0.5848
3126.483    0.4672    0.5228
3126.502    0.5411    0.5261
3126.520    0.6563    0.5700
3126.538    0.6955    0.5970
3126.557    0.6247    0.5653
3126.575    0.4798    0.4858
3126.594    0.3718    0.3936
3126.612    0.2907    0.3380
3126.630    0.2905    0.3305
3126.649    0.3308    0.3720
3126.667    0.4289    0.4406
3126.685    0.5255    0.5099
3126.704    0.5498    0.5493
3126.722    0.4851    0.5282
3126.741    0.3819    0.4456
3126.759    0.3023    0.3525
3126.777    0.3151    0.2999
3126.796    0.3743    0.3112
3126.814    0.3923    0.3643
3126.832    0.3907    0.4388
3126.851    0.4283    0.5424
3126.869    0.5036    0.6611
3126.888    0.6184    0.7816
3126.906    0.7249    0.8674
3126.924    0.8429    0.9211
3126.943    0.9471    0.9495
3126.961    1.0039    0.9532
3126.979    0.9786    0.9283
3126.998    0.8876    0.8602
3127.016    0.7745    0.7561
3127.035    0.6222    0.6369
3127.053    0.6016    0.5691
3127.071    0.6627    0.5813
3127.090    0.7451    0.6634
3127.108    0.8285    0.7511
3127.127    0.8517    0.8100
3127.145    0.8900    0.8375
3127.163    0.9872    0.8578
# 059589  73  3125.846  3127.169
3125.846    0.7023    0.7410
3125.864    0.6710    0.7219
3125.883    0.5985    0.6327
3125.901    0.4337    0.4959
3125.919    0.3139    0.3632
3125.938    0.3096    0.3062
3125.956    0.4479    0.3647
3125.974    0.5876    0.4973
3125.993    0.6551    0.6399
3126.011    0.6863    0.7283
3126.030    0.7036    0.7700
3126.048    0.7224    0.7798
3126.066    0.7449    0.7691
3126.085    0.7124    0.7263
3126.103    0.6400    0.6424
3126.122    0.5509    0.5075
3126.140    0.3958    0.3570
3126.158    0.2365    0.2197
3126.177    0.1238    0.1177
3126.195    0.0759    0.0660
3126.213    0.0571    0.0495
3126.232    0.0585    0.0674
3126.250    0.1077    0.1243
3126.269    0.2095    0.2225
3126.287    0.3406    0.3201
3126.305    0.4046    0.3795
3126.324    0.3921    0.3883
3126.342    0.4025    0.3843
3126.360    0.5034    0.4202
3126.379    0.6682    0.5172
3126.397    0.7818    0.6276
3126.416    0.7741    0.7003
3126.434    0.6806    0.6883
3126.452    0.5241    0.6053
3126.471    0.4046    0.4985
3126.489    0.3914    0.4437
3126.508    0.4966    0.4589
3126.526    0.6041    0.5045
3126.544    0.5999    0.5211
3126.563    0.5184    0.4747
3126.581    0.3793    0.3889
3126.599    0.2768    0.3050
3126.618    0.2324    0.2554
3126.636    0.2374    0.2570
3126.655    0.2894    0.3030
3126.673    0.3889    0.3703
3126.691    0.4557    0.4353
3126.710    0.4646    0.4702
3126.728    0.4025    0.4498
3126.747    0.3029    0.3788
3126.765    0.2589    0.3068
3126.783    0.2927    0.2754
3126.802    0.3551    0.2972
3126.820    0.3541    0.3501
3126.838    0.3558    0.4248
3126.857    0.4068    0.5332
3126.875    0.4782    0.6552
3126.894    0.5772    0.7748
3126.912    0.7135    0.8588
3126.930    0.8696    0.9122
3126.949    0.9469    0.9399
3126.967    1.0025    0.9376
3126.985    0.9678    0.8987
3127.004    0.8786    0.8074
3127.022    0.6845    0.6817
3127.041    0.5281    0.5537
3127.059    0.5062    0.4970
3127.077    0.6094    0.5315
3127.096    0.7186    0.6330
3127.114    0.7941    0.7273
3127.133    0.8476    0.7860
3127.151    0.9264    0.8134
3127.169    1.0053    0.8314
# 059610  73  3125.840  3127.164
3125.840    0.7603    0.7656
3125.859    0.7439    0.7786
3125.877    0.7000    0.7364
3125.896    0.5768    0.6259
3125.914    0.4106    0.4863
3125.932    0.3260    0.3730
3125.951    0.3712    0.3475
3125.969    0.5289    0.4263
3125.987    0.6406    0.5617
3126.006    0.6933    0.6974
3126.024    0.7133    0.7805
3126.043    0.7619    0.8204
3126.061    0.7858    0.8266
3126.079    0.7757    0.8067
3126.098    0.7470    0.7477
3126.116    0.6561    0.6462
3126.135    0.5182    0.4979
3126.153    0.3617    0.3450
3126.171    0.2207    0.2136
3126.190    0.1282    0.1199
3126.208    0.0840    0.0748
3126.226    0.0735    0.0664
3126.245    0.0829    0.0987
3126.263    0.1462    0.1731
3126.282    0.2880    0.2865
3126.300    0.4309    0.3913
3126.318    0.4897    0.4570
3126.337    0.5102    0.4801
3126.355    0.5609    0.4945
3126.373    0.6494    0.5398
3126.392    0.7551    0.6247
3126.410    0.8013    0.7063
3126.429    0.8056    0.7471
3126.447    0.7170    0.7218
3126.465    0.5940    0.6507
3126.484    0.5003    0.5756
3126.502    0.5114    0.5466
3126.520    0.6272    0.5639
3126.539    0.6953    0.5942
3126.557    0.6767    0.5906
3126.576    0.5647    0.5365
3126.594    0.4569    0.4586
3126.612    0.3409    0.3901
3126.631    0.3011    0.3573
3126.649    0.3270    0.3718
3126.668    0.4038    0.4249
3126.686    0.5042    0.4887
3126.704    0.5473    0.5360
3126.723    0.5246    0.5390
3126.741    0.4323    0.4872
3126.759    0.3327    0.4029
3126.778    0.3031    0.3270
3126.796    0.3431    0.3035
3126.815    0.3798    0.3327
3126.833    0.3816    0.3951
3126.851    0.4171    0.4825
3126.870    0.5032    0.5985
3126.888    0.5935    0.7161
3126.906    0.6936    0.8185
3126.925    0.8046    0.8945
3126.943    0.9093    0.9361
3126.962    0.9667    0.9521
3126.980    0.9890    0.9406
3126.998    0.9443    0.8968
3127.017    0.8320    0.8123
3127.035    0.7236    0.7114
3127.054    0.6334    0.6237
3127.072    0.6424    0.5980
3127.090    0.7166    0.6368
3127.109    0.7878    0.7142
3127.127    0.8156    0.7798
3127.145    0.8523    0.8204
3127.164    0.9103    0.8453
# 062175  73  3125.846  3127.169
3125.846    0.7430    0.7440
3125.864    0.7204    0.7288
3125.882    0.6114    0.6507
3125.901    0.4449    0.5130
3125.919    0.3091    0.3827
3125.937    0.3143    0.3192
3125.956    0.4455    0.3627
3125.974    0.5851    0.4841
3125.993    0.6580    0.6292
3126.011    0.6794    0.7320
3126.029    0.7163    0.7881
3126.048    0.7572    0.8089
3126.066    0.7741    0.7998
3126.084    0.7278    0.7574
3126.103    0.6557    0.6654
3126.121    0.5283    0.5349
3126.140    0.3980    0.3740
3126.158    0.2305    0.2337
3126.176    0.1376    0.1313
3126.195    0.0807    0.0710
3126.213    0.0586    0.0529
3126.231    0.0676    0.0702
3126.250    0.1080    0.1330
3126.268    0.2085    0.2333
3126.287    0.3732    0.3543
3126.305    0.4916    0.4413
3126.323    0.5282    0.4801
3126.342    0.5487    0.4928
3126.360    0.6249    0.5216
3126.379    0.7544    0.5920
3126.397    0.8375    0.6766
3126.415    0.8420    0.7376
3126.434    0.7714    0.7422
3126.452    0.6479    0.6887
3126.470    0.5252    0.6136
3126.489    0.4847    0.5632
3126.507    0.5583    0.5669
3126.526    0.6654    0.6021
3126.544    0.7226    0.6182
3126.562    0.6442    0.5869
3126.581    0.5117    0.5109
3126.599    0.3974    0.4321
3126.617    0.3266    0.3805
3126.636    0.3206    0.3723
3126.654    0.3877    0.4046
3126.673    0.4612    0.4606
3126.691    0.5428    0.5069
3126.709    0.5085    0.5188
3126.728    0.4391    0.4769
3126.746    0.3348    0.3957
3126.765    0.2639    0.3073
3126.783    0.2750    0.2611
3126.801    0.3081    0.2642
3126.820    0.3361    0.3094
3126.838    0.3347    0.3839
3126.856    0.3934    0.4912
3126.875    0.5003    0.6302
3126.893    0.6457    0.7579
3126.912    0.7665    0.8600
3126.930    0.8686    0.9190
3126.948    0.9763    0.9473
3126.967    1.0224    0.9495
3126.985    0.9993    0.9224
3127.003    0.9154    0.8606
3127.022    0.7816    0.7635
3127.040    0.6705    0.6697
3127.059    0.6503    0.6145
3127.077    0.6998    0.6270
3127.095    0.7362    0.6844
3127.114    0.7502    0.7466
3127.132    0.7568    0.7802
3127.151    0.8228    0.7971
3127.169    0.9251    0.8078
# 062816  73  3125.840  3127.164
3125.840    0.7127    0.7325
3125.859    0.7137    0.7477
3125.877    0.6844    0.7120
3125.895    0.5681    0.6236
3125.914    0.4331    0.4981
3125.932    0.3571    0.3994
3125.950    0.3918    0.3704
3125.969    0.5057    0.4320
3125.987    0.6269    0.5465
3126.006    0.6912    0.6707
3126.024    0.7203    0.7547
3126.042    0.7411    0.7982
3126.061    0.7661    0.8074
3126.079    0.7644    0.7851
3126.097    0.7101    0.7279
3126.116    0.6190    0.6252
3126.134    0.4943    0.4943
3126.153    0.3578    0.3448
3126.171    0.2283    0.2203
3126.189    0.1387    0.1313
3126.208    0.0888    0.0810
3126.226    0.0735    0.0725
3126.245    0.0888    0.1050
3126.263    0.1633    0.1759
3126.281    0.2777    0.2754
3126.300    0.3966    0.3812
3126.318    0.4739    0.4529
3126.336    0.5232    0.4902
3126.355    0.5833    0.5170
3126.373    0.6637    0.5598
3126.392    0.7635    0.6302
3126.410    0.8325    0.6987
3126.428    0.8175    0.7369
3126.447    0.7410    0.7243
3126.465    0.6411    0.6725
3126.483    0.5626    0.6150
3126.502    0.5607    0.5841
3126.520    0.6227    0.5907
3126.539    0.6599    0.6101
3126.557    0.6642    0.6063
3126.575    0.6002    0.5655
3126.594    0.4754    0.4958
3126.612    0.3900    0.4334
3126.631    0.3427    0.3988
3126.649    0.3647    0.4054
3126.667    0.4237    0.4432
3126.686    0.5109    0.4957
3126.704    0.5531    0.5305
3126.722    0.5013    0.5280
3126.741    0.4272    0.4768
3126.759    0.3512    0.4003
3126.778    0.3185    0.3285
3126.796    0.3357    0.2989
3126.814    0.3491    0.3146
3126.833    0.3676    0.3715
3126.851    0.3972    0.4558
3126.869    0.4846    0.5636
3126.888    0.6166    0.6882
3126.906    0.6971    0.7947
3126.925    0.8084    0.8778
3126.943    0.8766    0.9251
3126.961    0.9676    0.9445
3126.980    0.9813    0.9363
3126.998    0.9330    0.8985
3127.017    0.8496    0.8268
3127.035    0.7359    0.7422
3127.053    0.6662    0.6700
3127.072    0.6847    0.6396
3127.090    0.7161    0.6625
3127.108    0.7337    0.7155
3127.127    0.7802    0.7707
3127.145    0.8354    0.8057
3127.164    0.9045    0.8266
# 063048  73  3125.841  3127.164
3125.841    0.7165    0.7449
3125.859    0.7178    0.7546
3125.877    0.6703    0.7037
3125.896    0.5186    0.5778
3125.914    0.3515    0.4277
3125.932    0.2959    0.3218
3125.951    0.3858    0.3254
3125.969    0.5328    0.4356
3125.988    0.6233    0.5931
3126.006    0.6736    0.7109
3126.024    0.7091    0.7741
3126.043    0.7501    0.7978
3126.061    0.7621    0.7969
3126.079    0.7577    0.7720
3126.098    0.6992    0.7044
3126.116    0.6122    0.5912
3126.135    0.4676    0.4325
3126.153    0.2948    0.2795
3126.171    0.1671    0.1593
3126.190    0.0907    0.0829
3126.208    0.0597    0.0513
3126.227    0.0526    0.0520
3126.245    0.0720    0.0889
3126.263    0.1529    0.1678
3126.282    0.2896    0.2803
3126.300    0.3957    0.3704
3126.318    0.4278    0.4078
3126.337    0.4175    0.4038
3126.355    0.4652    0.4136
3126.374    0.6003    0.4822
3126.392    0.7602    0.5894
3126.410    0.8257    0.6853
3126.429    0.7881    0.7175
3126.447    0.6355    0.6650
3126.466    0.4662    0.5589
3126.484    0.3897    0.4762
3126.502    0.4438    0.4586
3126.521    0.5828    0.4995
3126.539    0.6539    0.5375
3126.557    0.5948    0.5247
3126.576    0.4558    0.4504
3126.594    0.3375    0.3593
3126.613    0.2630    0.2875
3126.631    0.2416    0.2659
3126.649    0.2701    0.2909
3126.668    0.3451    0.3531
3126.686    0.4251    0.4223
3126.705    0.4750    0.4735
3126.723    0.4413    0.4732
3126.741    0.3457    0.4174
3126.760    0.2713    0.3293
3126.778    0.2706    0.2700
3126.796    0.3135    0.2641
3126.815    0.3440    0.3052
3126.833    0.3399    0.3699
3126.852    0.3703    0.4672
3126.870    0.4390    0.5883
3126.888    0.5430    0.7156
3126.907    0.6633    0.8255
3126.925    0.8198    0.8950
3126.944    0.9605    0.9356
3126.962    1.0151    0.9471
3126.980    1.0042    0.9279
3126.999    0.9324    0.8624
3127.017    0.7730    0.7539
3127.035    0.6021    0.6250
3127.054    0.5295    0.5255
3127.072    0.5741    0.5156
3127.091    0.6622    0.5914
3127.109    0.7509    0.6901
3127.127    0.8039    0.7616
3127.146    0.8562    0.7987
3127.164    0.9495    0.8207
# 063636  73  3125.839  3127.163
3125.839    0.7577    0.7647
3125.858    0.7208    0.7401
3125.876    0.5948    0.6577
3125.895    0.4473    0.5272
3125.913    0.3698    0.4154
3125.931    0.3935    0.3749
3125.950    0.5174    0.4347
3125.968    0.6282    0.5558
3125.986    0.6898    0.6805
3126.005    0.7382    0.7713
3126.023    0.7614    0.8119
3126.042    0.7623    0.8190
3126.060    0.7600    0.7982
3126.078    0.7313    0.7444
3126.097    0.6492    0.6434
3126.115    0.5112    0.5103
3126.133    0.3635    0.3625
3126.152    0.2389    0.2242
3126.170    0.1315    0.1317
3126.189    0.0908    0.0793
3126.207    0.0656    0.0678
3126.225    0.0841    0.0936
3126.244    0.1505    0.1658
3126.262    0.2781    0.2699
3126.280    0.3995    0.3792
3126.299    0.4758    0.4612
3126.317    0.5260    0.4948
3126.336    0.5521    0.5125
3126.354    0.6461    0.5499
3126.372    0.7527    0.6187
3126.391    0.8258    0.6998
3126.409    0.8406    0.7458
3126.428    0.7602    0.7350
3126.446    0.6477    0.6775
3126.464    0.5556    0.6105
3126.483    0.5428    0.5729
3126.501    0.6190    0.5812
3126.519    0.6872    0.6070
3126.538    0.6847    0.6109
3126.556    0.6049    0.5712
3126.575    0.4890    0.4969
3126.593    0.3931    0.4284
3126.611    0.3412    0.3897
3126.630    0.3540    0.3936
3126.648    0.4034    0.4337
3126.666    0.4850    0.4897
3126.685    0.5443    0.5359
3126.703    0.5236    0.5404
3126.722    0.4393    0.4906
3126.740    0.3601    0.4085
3126.758    0.3264    0.3321
3126.777    0.3509    0.2968
3126.795    0.3640    0.3150
3126.813    0.3603    0.3706
3126.832    0.3958    0.4579
3126.850    0.4631    0.5640
3126.869    0.5621    0.6883
3126.887    0.6731    0.7956
3126.905    0.7907    0.8758
3126.924    0.8827    0.9268
3126.942    0.9537    0.9478
3126.960    0.9904    0.9432
3126.979    0.9598    0.9070
3126.997    0.8626    0.8395
3127.016    0.7396    0.7442
3127.034    0.6628    0.6625
3127.052    0.6343    0.6249
3127.071    0.6864    0.6485
3127.089    0.7630    0.7096
3127.108    0.8020    0.7746
3127.126    0.8232    0.8153
3127.144    0.9001    0.8389
3127.163    0.9570    0.8506
# 064150  73  3125.844  3127.167
3125.844    0.7883    0.8335
3125.862    0.7266    0.7947
3125.881    0.5369    0.6521
3125.899    0.3657    0.4479
3125.917    0.2715    0.2881
3125.936    0.3553    0.2903
3125.954    0.5411    0.4533
3125.973    0.6855    0.6647
3125.991    0.7115    0.7912
3126.009    0.7574    0.8371
3126.028    0.8013    0.8474
3126.046    0.8247    0.8464
3126.064    0.7965    0.8281
3126.083    0.7320    0.7677
3126.101    0.6436    0.6518
3126.120    0.5075    0.4703
3126.138    0.3388    0.2866
3126.156    0.1937    0.1490
3126.175    0.0700    0.0726
3126.193    0.0417    0.0433
3126.211    0.0366    0.0369
3126.230    0.0456    0.0630
3126.248    0.1514    0.1469
3126.267    0.3290    0.3020
3126.285    0.4575    0.4468
3126.303    0.5252    0.5090
3126.322    0.5487    0.4907
3126.340    0.6015    0.4832
3126.359    0.7403    0.5555
3126.377    0.8660    0.6780
3126.395    0.9311    0.7851
3126.414    0.9535    0.8228
3126.432    0.8297    0.7667
3126.450    0.6353    0.6497
3126.469    0.5054    0.5450
3126.487    0.5511    0.5364
3126.506    0.6792    0.6112
3126.524    0.7729    0.6773
3126.542    0.7175    0.6687
3126.561    0.5773    0.5764
3126.579    0.4391    0.4642
3126.597    0.3403    0.3846
3126.616    0.3164    0.3607
3126.634    0.3443    0.3918
3126.653    0.4331    0.4652
3126.671    0.5066    0.5438
3126.689    0.5567    0.5970
3126.708    0.4866    0.5898
3126.726    0.3859    0.5006
3126.744    0.2929    0.3647
3126.763    0.2979    0.2701
3126.781    0.3392    0.2839
3126.800    0.3644    0.3588
3126.818    0.3852    0.4267
3126.836    0.4323    0.5102
3126.855    0.5055    0.6462
3126.873    0.6246    0.7823
3126.891    0.7357    0.8786
3126.910    0.8545    0.9339
3126.928    0.9777    0.9603
3126.947    1.0656    0.9707
3126.965    1.1023    0.9627
3126.983    1.0356    0.9241
3127.002    0.8849    0.8306
3127.020    0.7285    0.7010
3127.038    0.6321    0.5922
3127.057    0.6427    0.5793
3127.075    0.7203    0.6688
3127.094    0.7725    0.7863
3127.112    0.7762    0.8428
3127.130    0.8370    0.8496
3127.149    0.9510    0.8600
3127.167    1.0290    0.8831
# 064747  73  3125.841  3127.164
3125.841    0.7301    0.7591
3125.859    0.7281    0.7748
3125.877    0.6817    0.7343
3125.896    0.5459    0.6176
3125.914    0.3930    0.4663
3125.933    0.3261    0.3459
3125.951    0.3927    0.3424
3125.969    0.5325    0.4499
3125.988    0.6720    0.6101
3126.006    0.7104    0.7288
3126.024    0.7269    0.7894
3126.043    0.7492    0.8095
3126.061    0.7716    0.8076
3126.080    0.7635    0.7838
3126.098    0.7110    0.7246
3126.116    0.6100    0.6169
3126.135    0.4726    0.4590
3126.153    0.3175    0.3015
3126.172    0.1897    0.1693
3126.190    0.1029    0.0933
3126.208    0.0684    0.0584
3126.227    0.0557    0.0562
3126.245    0.0725    0.0913
3126.263    0.1595    0.1712
3126.282    0.2984    0.2891
3126.300    0.4238    0.3856
3126.319    0.4495    0.4248
3126.337    0.4287    0.4147
3126.355    0.4927    0.4162
3126.374    0.6067    0.4797
3126.392    0.7330    0.5886
3126.410    0.8132    0.6901
3126.429    0.7759    0.7285
3126.447    0.6530    0.6787
3126.466    0.5150    0.5696
3126.484    0.4234    0.4808
3126.502    0.4648    0.4586
3126.521    0.5855    0.4999
3126.539    0.6554    0.5425
3126.558    0.6074    0.5315
3126.576    0.4894    0.4608
3126.594    0.3399    0.3676
3126.613    0.2554    0.2926
3126.631    0.2251    0.2688
3126.649    0.2594    0.2932
3126.668    0.3475    0.3585
3126.686    0.4338    0.4343
3126.705    0.4845    0.4956
3126.723    0.4754    0.5045
3126.741    0.3879    0.4523
3126.760    0.2915    0.3593
3126.778    0.2744    0.2928
3126.797    0.3477    0.2864
3126.815    0.3693    0.3294
3126.833    0.3708    0.3955
3126.852    0.3950    0.4887
3126.870    0.4663    0.6033
3126.888    0.5703    0.7244
3126.907    0.6688    0.8297
3126.925    0.7851    0.8966
3126.944    0.8989    0.9369
3126.962    0.9863    0.9497
3126.980    1.0207    0.9335
3126.999    0.9419    0.8720
3127.017    0.7614    0.7656
3127.036    0.6174    0.6270
3127.054    0.5286    0.5272
3127.072    0.5664    0.5109
3127.091    0.6869    0.5865
3127.109    0.7764    0.6920
3127.127    0.8429    0.7720
3127.146    0.8778    0.8151
3127.164    0.9363    0.8404
# 070319  73  3125.845  3127.168
3125.845    0.7623    0.8156
3125.863    0.7201    0.7802
3125.881    0.5936    0.6707
3125.900    0.4443    0.4991
3125.918    0.3468    0.3704
3125.937    0.4083    0.3678
3125.955    0.5702    0.4940
3125.973    0.6963    0.6583
3125.992    0.7537    0.7797
3126.010    0.7788    0.8266
3126.028    0.8043    0.8366
3126.047    0.8097    0.8327
3126.065    0.7764    0.8140
3126.084    0.7293    0.7570
3126.102    0.6589    0.6494
3126.120    0.5408    0.4932
3126.139    0.3455    0.3144
3126.157    0.2025    0.1794
3126.175    0.1044    0.0979
3126.194    0.0592    0.0592
3126.212    0.0569    0.0543
3126.231    0.0799    0.0890
3126.249    0.1586    0.1741
3126.267    0.2887    0.2980
3126.286    0.4382    0.4109
3126.304    0.4708    0.4462
3126.322    0.4329    0.4249
3126.341    0.4640    0.4188
3126.359    0.6051    0.4843
3126.378    0.7686    0.6118
3126.396    0.8121    0.7214
3126.414    0.8026    0.7581
3126.433    0.6937    0.6960
3126.451    0.5169    0.5784
3126.470    0.4252    0.4759
3126.488    0.4901    0.4596
3126.506    0.6204    0.5123
3126.525    0.6639    0.5679
3126.543    0.6282    0.5572
3126.561    0.5000    0.4789
3126.580    0.3451    0.3709
3126.598    0.2596    0.2957
3126.617    0.2285    0.2715
3126.635    0.2646    0.3013
3126.653    0.3775    0.3700
3126.672    0.4503    0.4588
3126.690    0.5155    0.5260
3126.708    0.5111    0.5430
3126.727    0.4224    0.4856
3126.745    0.3392    0.3871
3126.764    0.3157    0.3131
3126.782    0.3771    0.3192
3126.800    0.4415    0.3790
3126.819    0.4248    0.4571
3126.837    0.4244    0.5424
3126.855    0.4678    0.6489
3126.874    0.5758    0.7654
3126.892    0.6528    0.8523
3126.911    0.7903    0.9122
3126.929    0.9270    0.9454
3126.947    0.9922    0.9579
3126.966    1.0039    0.9421
3126.984    0.9268    0.8857
3127.003    0.8123    0.7711
3127.021    0.6355    0.6311
3127.039    0.5097    0.5216
3127.058    0.5563    0.5064
3127.076    0.6898    0.5917
3127.094    0.7960    0.7125
3127.113    0.8371    0.8054
3127.131    0.8910    0.8463
3127.150    0.9750    0.8712
3127.168    1.0127    0.8906
# 072604  73  3125.840  3127.164
3125.840    0.7563    0.7829
3125.859    0.7234    0.7770
3125.877    0.6534    0.7073
3125.896    0.5170    0.5672
3125.914    0.3636    0.4194
3125.932    0.3367    0.3340
3125.951    0.4183    0.3672
3125.969    0.5871    0.4944
3125.987    0.6680    0.6421
3126.006    0.6978    0.7534
3126.024    0.7425    0.8045
3126.043    0.7840    0.8219
3126.061    0.7905    0.8183
3126.079    0.7485    0.7898
3126.098    0.7218    0.7158
3126.116    0.5979    0.5951
3126.135    0.4648    0.4298
3126.153    0.3073    0.2748
3126.171    0.1742    0.1562
3126.190    0.0953    0.0832
3126.208    0.0597    0.0558
3126.226    0.0553    0.0633
3126.245    0.1020    0.1153
3126.263    0.2033    0.2086
3126.282    0.3409    0.3255
3126.300    0.4258    0.4044
3126.318    0.4362    0.4256
3126.337    0.4425    0.4161
3126.355    0.5180    0.4363
3126.373    0.6479    0.5144
3126.392    0.7468    0.6312
3126.410    0.8004    0.7150
3126.429    0.7374    0.7236
3126.447    0.6019    0.6521
3126.465    0.4638    0.5478
3126.484    0.4357    0.4728
3126.502    0.5114    0.4721
3126.520    0.6222    0.5161
3126.539    0.6583    0.5468
3126.557    0.5604    0.5176
3126.576    0.4155    0.4328
3126.594    0.3032    0.3432
3126.612    0.2480    0.2838
3126.631    0.2446    0.2731
3126.649    0.3042    0.3098
3126.668    0.3733    0.3808
3126.686    0.4640    0.4527
3126.704    0.4941    0.4991
3126.723    0.4535    0.4923
3126.741    0.3612    0.4302
3126.759    0.2822    0.3497
3126.778    0.2981    0.3008
3126.796    0.3676    0.3122
3126.815    0.4027    0.3666
3126.833    0.3918    0.4393
3126.851    0.4110    0.5346
3126.870    0.4998    0.6560
3126.888    0.5901    0.7679
3126.906    0.7050    0.8551
3126.925    0.8702    0.9145
3126.943    0.9550    0.9447
3126.962    1.0209    0.9493
3126.980    0.9781    0.9202
3126.998    0.8762    0.8478
3127.017    0.7218    0.7258
3127.035    0.5702    0.6001
3127.054    0.5363    0.5196
3127.072    0.5914    0.5333
3127.090    0.7143    0.6194
3127.109    0.7963    0.7258
3127.127    0.8851    0.7936
3127.145    0.9305    0.8285
3127.164    0.9727    0.8506
# 075676  73  3125.840  3127.164
3125.840    0.6289    0.6798
3125.859    0.6021    0.6369
3125.877    0.5236    0.5367
3125.896    0.3597    0.3879
3125.914    0.2188    0.2564
3125.932    0.1720    0.1905
3125.951    0.2637    0.2238
3125.969    0.4274    0.3374
3125.987    0.5471    0.4810
3126.006    0.6030    0.6108
3126.024    0.6488    0.6909
3126.043    0.6674    0.7350
3126.061    0.6885    0.7461
3126.079    0.6748    0.7236
3126.098    0.6076    0.6507
3126.116    0.5270    0.5327
3126.135    0.3976    0.3774
3126.153    0.2528    0.2378
3126.171    0.1406    0.1354
3126.190    0.0786    0.0747
3126.208    0.0654    0.0535
3126.226    0.0629    0.0636
3126.245    0.0894    0.1158
3126.263    0.1811    0.2064
3126.282    0.3202    0.3179
3126.300    0.4395    0.3924
3126.318    0.4775    0.4140
3126.337    0.4655    0.4110
3126.355    0.5374    0.4379
3126.373    0.6497    0.5181
3126.392    0.7468    0.6304
3126.410    0.7845    0.7070
3126.429    0.7305    0.7099
3126.447    0.6140    0.6387
3126.465    0.4734    0.5405
3126.484    0.4460    0.4751
3126.502    0.5029    0.4801
3126.520    0.6114    0.5234
3126.539    0.6593    0.5480
3126.557    0.5929    0.5139
3126.576    0.4545    0.4288
3126.594    0.3225    0.3436
3126.612    0.2475    0.2903
3126.631    0.2323    0.2854
3126.649    0.2688    0.3258
3126.668    0.3654    0.3976
3126.686    0.4530    0.4663
3126.704    0.4839    0.5049
3126.723    0.4526    0.4863
3126.741    0.3637    0.4143
3126.759    0.2793    0.3288
3126.778    0.2913    0.2785
3126.796    0.3527    0.2878
3126.815    0.3559    0.3391
3126.833    0.3751    0.4126
3126.851    0.4224    0.5136
3126.870    0.4945    0.6437
3126.888    0.5890    0.7623
3126.906    0.6974    0.8527
3126.925    0.8312    0.9131
3126.943    0.9213    0.9421
3126.962    0.9890    0.9447
3126.980    0.9565    0.9133
3126.998    0.8760    0.8385
3127.017    0.7497    0.7168
3127.035    0.6227    0.5963
3127.053    0.5806    0.5265
3127.072    0.6424    0.5453
3127.090    0.7037    0.6302
3127.109    0.7711    0.7273
3127.127    0.8175    0.7849
3127.145    0.8704    0.8145
3127.164    0.9326    0.8385
# 076114  73  3125.845  3127.168
3125.845    0.7163    0.7444
3125.863    0.6839    0.7238
3125.881    0.5863    0.6391
3125.900    0.4253    0.4984
3125.918    0.3137    0.3746
3125.937    0.3486    0.3295
3125.955    0.4837    0.3945
3125.973    0.6193    0.5271
3125.992    0.6685    0.6663
3126.010    0.7026    0.7525
3126.029    0.7333    0.7927
3126.047    0.7405    0.7993
3126.065    0.7499    0.7818
3126.084    0.7171    0.7279
3126.102    0.6333    0.6321
3126.120    0.5083    0.4962
3126.139    0.3697    0.3363
3126.157    0.2156    0.2046
3126.176    0.1138    0.1110
3126.194    0.0673    0.0658
3126.212    0.0694    0.0550
3126.231    0.0694    0.0807
3126.249    0.1198    0.1473
3126.267    0.2394    0.2497
3126.286    0.3841    0.3612
3126.304    0.4739    0.4265
3126.323    0.4742    0.4413
3126.341    0.4827    0.4418
3126.359    0.5834    0.4764
3126.378    0.7055    0.5630
3126.396    0.7973    0.6583
3126.415    0.8059    0.7175
3126.433    0.7119    0.7023
3126.451    0.5735    0.6278
3126.470    0.4535    0.5369
3126.488    0.4494    0.4933
3126.506    0.5586    0.5068
3126.525    0.6564    0.5464
3126.543    0.6590    0.5551
3126.562    0.5729    0.5073
3126.580    0.4164    0.4260
3126.598    0.3096    0.3483
3126.617    0.2619    0.3039
3126.635    0.2652    0.3090
3126.653    0.3274    0.3531
3126.672    0.4193    0.4205
3126.690    0.4767    0.4753
3126.709    0.4880    0.4916
3126.727    0.4015    0.4515
3126.745    0.3059    0.3719
3126.764    0.2626    0.2911
3126.782    0.2926    0.2587
3126.801    0.3355    0.2784
3126.819    0.3343    0.3319
3126.837    0.3476    0.4119
3126.856    0.4139    0.5278
3126.874    0.5078    0.6557
3126.892    0.6312    0.7741
3126.911    0.7473    0.8662
3126.929    0.8557    0.9188
3126.948    0.9623    0.9434
3126.966    0.9954    0.9382
3126.984    0.9579    0.8980
3127.003    0.8402    0.8113
3127.021    0.6978    0.6982
3127.039    0.5884    0.5936
3127.058    0.5844    0.5449
3127.076    0.6525    0.5770
3127.095    0.7238    0.6615
3127.113    0.7711    0.7374
3127.131    0.8095    0.7832
3127.150    0.8825    0.8106
3127.168    0.9369    0.8285
# 077749  73  3125.840  3127.163
3125.840    0.6781    0.6756
3125.858    0.6364    0.6578
3125.877    0.5494    0.5972
3125.895    0.4616    0.5163
3125.913    0.4130    0.4412
3125.932    0.4040    0.4019
3125.950    0.4519    0.4204
3125.969    0.5362    0.4920
3125.987    0.6236    0.5837
3126.005    0.6845    0.6697
3126.024    0.7129    0.7323
3126.042    0.7291    0.7561
3126.060    0.7201    0.7437
3126.079    0.6961    0.6920
3126.097    0.6098    0.6094
3126.116    0.4951    0.4952
3126.134    0.3791    0.3767
3126.152    0.2652    0.2656
3126.171    0.1751    0.1734
3126.189    0.1236    0.1192
3126.208    0.1016    0.1010
3126.226    0.1127    0.1210
3126.244    0.1685    0.1743
3126.263    0.2508    0.2573
3126.281    0.3337    0.3449
3126.299    0.4263    0.4244
3126.318    0.5167    0.4894
3126.336    0.6003    0.5364
3126.355    0.6667    0.5822
3126.373    0.7204    0.6292
3126.391    0.7754    0.6755
3126.410    0.7941    0.7094
3126.428    0.7659    0.7165
3126.446    0.6871    0.6990
3126.465    0.6276    0.6674
3126.483    0.5844    0.6417
3126.502    0.6111    0.6289
3126.520    0.6337    0.6257
3126.538    0.6483    0.6177
3126.557    0.6119    0.5922
3126.575    0.5686    0.5521
3126.593    0.4846    0.5076
3126.612    0.4364    0.4724
3126.630    0.4203    0.4608
3126.649    0.4549    0.4710
3126.667    0.4863    0.4910
3126.685    0.4988    0.5047
3126.704    0.4800    0.4958
3126.722    0.4360    0.4597
3126.741    0.3833    0.4011
3126.759    0.3410    0.3452
3126.777    0.3252    0.3092
3126.796    0.3400    0.3069
3126.814    0.3527    0.3418
3126.832    0.3876    0.4094
3126.851    0.4510    0.5078
3126.869    0.5440    0.6143
3126.888    0.6491    0.7246
3126.906    0.7537    0.8128
3126.924    0.8321    0.8760
3126.943    0.9087    0.9122
3126.961    0.9449    0.9177
3126.979    0.9147    0.8970
3126.998    0.8614    0.8515
3127.016    0.8085    0.7958
3127.035    0.7480    0.7406
3127.053    0.7150    0.7081
3127.071    0.7155    0.7031
3127.090    0.7461    0.7231
3127.108    0.7644    0.7530
3127.126    0.7932    0.7809
3127.145    0.8488    0.7987
3127.163    0.8694    0.7984
# 078217  73  3125.840  3127.164
3125.840    0.8009    0.8141
3125.859    0.7737    0.8153
3125.877    0.6798    0.7499
3125.895    0.5184    0.6114
3125.914    0.3670    0.4382
3125.932    0.3456    0.3456
3125.950    0.4764    0.3881
3125.969    0.6283    0.5455
3125.987    0.7063    0.7039
3126.006    0.7452    0.8063
3126.024    0.7779    0.8424
3126.042    0.8022    0.8492
3126.061    0.8126    0.8410
3126.079    0.7885    0.8102
3126.097    0.7269    0.7369
3126.116    0.6140    0.6006
3126.134    0.4519    0.4323
3126.153    0.3097    0.2610
3126.171    0.1564    0.1451
3126.189    0.0901    0.0816
3126.208    0.0580    0.0557
3126.226    0.0630    0.0631
3126.245    0.0906    0.1177
3126.263    0.2265    0.2249
3126.281    0.3878    0.3598
3126.300    0.5054    0.4637
3126.318    0.5138    0.4858
3126.336    0.5059    0.4683
3126.355    0.5818    0.4841
3126.373    0.7045    0.5656
3126.392    0.8321    0.6855
3126.410    0.8568    0.7670
3126.428    0.7960    0.7714
3126.447    0.6567    0.6909
3126.465    0.5257    0.5828
3126.483    0.4752    0.5138
3126.502    0.5512    0.5235
3126.520    0.6833    0.5800
3126.539    0.7352    0.6145
3126.557    0.6160    0.5794
3126.575    0.4617    0.4908
3126.594    0.3442    0.3910
3126.612    0.3022    0.3332
3126.631    0.2939    0.3287
3126.649    0.3363    0.3736
3126.667    0.4234    0.4487
3126.686    0.5238    0.5297
3126.704    0.5669    0.5724
3126.722    0.5188    0.5521
3126.741    0.3987    0.4606
3126.759    0.2969    0.3570
3126.778    0.3331    0.3049
3126.796    0.3958    0.3322
3126.814    0.4074    0.3999
3126.833    0.4120    0.4828
3126.851    0.4637    0.5788
3126.869    0.5539    0.6931
3126.888    0.6374    0.8067
3126.906    0.7463    0.8843
3126.925    0.8594    0.9335
3126.943    0.9612    0.9572
3126.961    1.0081    0.9607
3126.980    1.0005    0.9350
3126.998    0.9147    0.8688
3127.017    0.7658    0.7518
3127.035    0.6268    0.6286
3127.053    0.5675    0.5545
3127.072    0.6572    0.5752
3127.090    0.7532    0.6687
3127.108    0.8299    0.7695
3127.127    0.9076    0.8337
3127.145    0.9141    0.8608
3127.164    0.9694    0.8823
# 079672  73  3125.844  3127.167
3125.844    0.7135    0.7489
3125.863    0.6696    0.7039
3125.881    0.5368    0.5994
3125.899    0.3809    0.4625
3125.918    0.3084    0.3490
3125.936    0.3672    0.3305
3125.954    0.5062    0.4099
3125.973    0.6150    0.5517
3125.991    0.6731    0.6778
3126.010    0.7161    0.7631
3126.028    0.7377    0.7995
3126.046    0.7593    0.8048
3126.065    0.7700    0.7802
3126.083    0.7005    0.7199
3126.102    0.6081    0.6093
3126.120    0.4821    0.4684
3126.138    0.3317    0.3197
3126.157    0.2009    0.1885
3126.175    0.1165    0.1068
3126.193    0.0722    0.0661
3126.212    0.0656    0.0616
3126.230    0.0794    0.0953
3126.249    0.1530    0.1758
3126.267    0.2818    0.2833
3126.285    0.4159    0.3867
3126.304    0.4937    0.4531
3126.322    0.5123    0.4737
3126.340    0.5665    0.4884
3126.359    0.6571    0.5373
3126.377    0.7741    0.6179
3126.396    0.8228    0.7024
3126.414    0.8204    0.7401
3126.432    0.7251    0.7161
3126.451    0.5644    0.6427
3126.469    0.4907    0.5736
3126.487    0.5091    0.5460
3126.506    0.6189    0.5665
3126.524    0.6971    0.5961
3126.543    0.6834    0.5914
3126.561    0.5770    0.5386
3126.579    0.4399    0.4600
3126.598    0.3365    0.3881
3126.616    0.3039    0.3574
3126.634    0.3367    0.3703
3126.653    0.4107    0.4207
3126.671    0.4939    0.4801
3126.690    0.5404    0.5232
3126.708    0.4929    0.5193
3126.726    0.3951    0.4637
3126.745    0.3114    0.3731
3126.763    0.2890    0.3016
3126.781    0.3051    0.2765
3126.800    0.3389    0.3019
3126.818    0.3579    0.3605
3126.837    0.3931    0.4534
3126.855    0.4555    0.5689
3126.873    0.5711    0.6950
3126.892    0.6820    0.8110
3126.910    0.7947    0.8876
3126.928    0.9175    0.9320
3126.947    0.9813    0.9493
3126.965    0.9831    0.9386
3126.984    0.9438    0.8923
3127.002    0.8424    0.8123
3127.020    0.7097    0.7120
3127.039    0.6358    0.6250
3127.057    0.6516    0.5997
3127.076    0.7026    0.6405
3127.094    0.7226    0.7099
3127.112    0.7773    0.7684
3127.131    0.8037    0.8033
3127.149    0.9014    0.8226
3127.167    0.9559    0.8327
# 085042  73  3125.846  3127.169
3125.846    0.6929    0.7086
3125.864    0.6494    0.6856
3125.882    0.5428    0.6012
3125.901    0.3969    0.4654
3125.919    0.2931    0.3476
3125.937    0.3117    0.3028
3125.956    0.4507    0.3623
3125.974    0.5818    0.4878
3125.993    0.6314    0.6262
3126.011    0.6528    0.7178
3126.029    0.6917    0.7635
3126.048    0.7263    0.7750
3126.066    0.7228    0.7577
3126.084    0.6780    0.7068
3126.103    0.6015    0.6079
3126.121    0.4810    0.4761
3126.140    0.3467    0.3232
3126.158    0.2173    0.1977
3126.176    0.1229    0.1112
3126.195    0.0690    0.0639
3126.213    0.0597    0.0539
3126.231    0.0691    0.0773
3126.250    0.1205    0.1440
3126.268    0.2350    0.2415
3126.287    0.3723    0.3476
3126.305    0.4496    0.4120
3126.323    0.4417    0.4306
3126.342    0.4736    0.4353
3126.360    0.5720    0.4701
3126.379    0.7039    0.5525
3126.397    0.8110    0.6437
3126.415    0.8110    0.7008
3126.434    0.7224    0.6909
3126.452    0.5778    0.6224
3126.470    0.4433    0.5404
3126.489    0.4115    0.4933
3126.507    0.5092    0.5035
3126.526    0.6485    0.5394
3126.544    0.6474    0.5479
3126.562    0.5474    0.5066
3126.581    0.4313    0.4251
3126.599    0.3186    0.3491
3126.617    0.2642    0.3051
3126.636    0.2775    0.3065
3126.654    0.3294    0.3468
3126.673    0.4199    0.4094
3126.691    0.4806    0.4597
3126.709    0.4646    0.4738
3126.728    0.3910    0.4338
3126.746    0.2875    0.3578
3126.765    0.2443    0.2803
3126.783    0.2721    0.2464
3126.801    0.3139    0.2594
3126.820    0.3203    0.3110
3126.838    0.3185    0.3898
3126.856    0.3885    0.4992
3126.875    0.5102    0.6358
3126.893    0.6304    0.7577
3126.912    0.7667    0.8545
3126.930    0.8853    0.9108
3126.948    0.9763    0.9369
3126.967    1.0014    0.9330
3126.985    0.9513    0.8939
3127.003    0.8293    0.8147
3127.022    0.6997    0.6994
3127.040    0.5965    0.5976
3127.059    0.5632    0.5482
3127.077    0.6489    0.5754
3127.095    0.7178    0.6486
3127.114    0.7244    0.7241
3127.132    0.7506    0.7681
3127.151    0.8610    0.7943
3127.169    0.9365    0.8104
# 085810  73  3125.846  3127.169
3125.846    0.7367    0.7415
3125.864    0.6628    0.7073
3125.882    0.5476    0.6172
3125.901    0.4056    0.4875
3125.919    0.3488    0.3857
3125.938    0.3898    0.3580
3125.956    0.4945    0.4221
3125.974    0.6124    0.5411
3125.993    0.6809    0.6683
3126.011    0.7147    0.7530
3126.030    0.7328    0.7969
3126.048    0.7435    0.8033
3126.066    0.7357    0.7791
3126.085    0.7029    0.7143
3126.103    0.6170    0.6116
3126.121    0.4890    0.4772
3126.140    0.3506    0.3267
3126.158    0.2139    0.2048
3126.177    0.1171    0.1169
3126.195    0.0843    0.0747
3126.213    0.0712    0.0691
3126.232    0.0897    0.1040
3126.250    0.1594    0.1779
3126.268    0.2782    0.2815
3126.287    0.4111    0.3915
3126.305    0.5000    0.4638
3126.324    0.5454    0.4996
3126.342    0.5987    0.5210
3126.360    0.6750    0.5610
3126.379    0.7932    0.6310
3126.397    0.8408    0.7000
3126.416    0.8226    0.7389
3126.434    0.7458    0.7246
3126.452    0.6153    0.6710
3126.471    0.5241    0.6094
3126.489    0.5310    0.5810
3126.507    0.6125    0.5891
3126.526    0.6902    0.6101
3126.544    0.6790    0.6065
3126.563    0.5933    0.5613
3126.581    0.4776    0.4936
3126.599    0.3926    0.4307
3126.618    0.3460    0.3963
3126.636    0.3538    0.4033
3126.654    0.4287    0.4411
3126.673    0.5012    0.4925
3126.691    0.5393    0.5248
3126.710    0.5073    0.5161
3126.728    0.4084    0.4607
3126.746    0.3237    0.3791
3126.765    0.2865    0.3039
3126.783    0.3026    0.2735
3126.802    0.3323    0.2911
3126.820    0.3409    0.3461
3126.838    0.3737    0.4317
3126.857    0.4618    0.5504
3126.875    0.5840    0.6747
3126.893    0.6937    0.7872
3126.912    0.8141    0.8746
3126.930    0.9154    0.9238
3126.949    0.9581    0.9445
3126.967    0.9799    0.9363
3126.985    0.9356    0.8980
3127.004    0.8610    0.8253
3127.022    0.7501    0.7393
3127.041    0.6662    0.6628
3127.059    0.6725    0.6353
3127.077    0.6966    0.6590
3127.096    0.7276    0.7152
3127.114    0.7349    0.7651
3127.132    0.8002    0.7976
3127.151    0.8756    0.8177
3127.169    0.9290    0.8247
# 088194  73  3125.845  3127.168
3125.845    0.7644    0.7786
3125.863    0.7047    0.7549
3125.881    0.5852    0.6622
3125.900    0.4287    0.5063
3125.918    0.3200    0.3702
3125.936    0.3489    0.3250
3125.955    0.5123    0.4067
3125.973    0.6437    0.5560
3125.992    0.6814    0.7015
3126.010    0.7073    0.7825
3126.028    0.7487    0.8153
3126.047    0.7723    0.8209
3126.065    0.7665    0.8056
3126.083    0.7379    0.7584
3126.102    0.6583    0.6577
3126.120    0.5224    0.5149
3126.139    0.3531    0.3439
3126.157    0.2127    0.2041
3126.175    0.1263    0.1112
3126.194    0.0754    0.0623
3126.212    0.0547    0.0511
3126.230    0.0600    0.0738
3126.249    0.1247    0.1458
3126.267    0.2671    0.2567
3126.286    0.4130    0.3777
3126.304    0.4792    0.4439
3126.322    0.4784    0.4515
3126.341    0.4980    0.4459
3126.359    0.5894    0.4842
3126.377    0.7355    0.5757
3126.396    0.8230    0.6855
3126.414    0.8274    0.7440
3126.433    0.7305    0.7219
3126.451    0.5903    0.6352
3126.469    0.4618    0.5398
3126.488    0.4542    0.4941
3126.506    0.5691    0.5187
3126.525    0.6861    0.5689
3126.543    0.6864    0.5785
3126.561    0.5527    0.5267
3126.580    0.4193    0.4315
3126.598    0.3221    0.3491
3126.616    0.2700    0.3069
3126.635    0.2754    0.3162
3126.653    0.3451    0.3674
3126.672    0.4463    0.4426
3126.690    0.5105    0.5034
3126.708    0.4929    0.5224
3126.727    0.4139    0.4770
3126.745    0.3131    0.3876
3126.763    0.2658    0.3038
3126.782    0.3051    0.2723
3126.800    0.3613    0.2999
3126.819    0.3569    0.3621
3126.837    0.3569    0.4436
3126.855    0.4446    0.5541
3126.874    0.5513    0.6890
3126.892    0.6464    0.8026
3126.910    0.7860    0.8827
3126.929    0.8958    0.9322
3126.947    0.9716    0.9526
3126.966    1.0141    0.9469
3126.984    0.9663    0.9068
3127.002    0.8492    0.8230
3127.021    0.6976    0.6979
3127.039    0.5569    0.5879
3127.058    0.5746    0.5418
3127.076    0.6644    0.5855
3127.094    0.7540    0.6775
3127.113    0.7881    0.7628
3127.131    0.8463    0.8054
3127.149    0.9089    0.8279
3127.168    0.9701    0.8476
# 088945  73  3125.840  3127.163
3125.840    0.7088    0.7006
3125.858    0.6599    0.6894
3125.877    0.5880    0.6433
3125.895    0.5317    0.5814
3125.914    0.4992    0.5217
3125.932    0.5064    0.4940
3125.950    0.5351    0.5073
3125.969    0.5932    0.5625
3125.987    0.6640    0.6356
3126.005    0.7281    0.7073
3126.024    0.7674    0.7616
3126.042    0.7691    0.7823
3126.061    0.7386    0.7675
3126.079    0.6957    0.7185
3126.097    0.6159    0.6386
3126.116    0.5425    0.5292
3126.134    0.4208    0.4150
3126.153    0.3050    0.3009
3126.171    0.2186    0.2137
3126.189    0.1591    0.1571
3126.208    0.1305    0.1361
3126.226    0.1461    0.1533
3126.244    0.2011    0.2028
3126.263    0.2768    0.2802
3126.281    0.3565    0.3633
3126.300    0.4400    0.4464
3126.318    0.5420    0.5120
3126.336    0.6377    0.5652
3126.355    0.6921    0.6139
3126.373    0.7316    0.6567
3126.391    0.7579    0.6945
3126.410    0.7605    0.7213
3126.428    0.7658    0.7276
3126.447    0.7305    0.7148
3126.465    0.6838    0.6926
3126.483    0.6756    0.6711
3126.502    0.6479    0.6555
3126.520    0.6555    0.6454
3126.538    0.6369    0.6321
3126.557    0.6102    0.6076
3126.575    0.5657    0.5745
3126.594    0.5069    0.5374
3126.612    0.4688    0.5111
3126.630    0.4591    0.5007
3126.649    0.4896    0.5066
3126.667    0.5143    0.5195
3126.686    0.5100    0.5265
3126.704    0.5049    0.5151
3126.722    0.4760    0.4825
3126.741    0.4296    0.4327
3126.759    0.3955    0.3865
3126.777    0.3820    0.3576
3126.796    0.3795    0.3589
3126.814    0.3982    0.3939
3126.833    0.4488    0.4624
3126.851    0.5157    0.5480
3126.869    0.5736    0.6427
3126.888    0.6685    0.7394
3126.906    0.7705    0.8171
3126.924    0.8395    0.8736
3126.943    0.8896    0.9066
3126.961    0.9032    0.9120
3126.980    0.8927    0.8929
3126.998    0.8468    0.8562
3127.016    0.8035    0.8104
3127.035    0.7727    0.7656
3127.053    0.7698    0.7386
3127.072    0.7537    0.7330
3127.090    0.7614    0.7478
3127.108    0.7822    0.7736
3127.127    0.8362    0.8015
3127.145    0.8610    0.8187
3127.163    0.8660    0.8198
# 089282  73  3125.845  3127.168
3125.845    0.7621    0.7690
3125.864    0.7040    0.7367
3125.882    0.6070    0.6518
3125.900    0.4720    0.5332
3125.919    0.3664    0.4222
3125.937    0.3957    0.3834
3125.955    0.5118    0.4302
3125.974    0.6097    0.5458
3125.992    0.6937    0.6667
3126.011    0.7343    0.7635
3126.029    0.7458    0.8138
3126.047    0.7860    0.8295
3126.066    0.7757    0.8128
3126.084    0.7478    0.7617
3126.102    0.6772    0.6702
3126.121    0.5229    0.5343
3126.139    0.3964    0.3888
3126.158    0.2496    0.2484
3126.176    0.1588    0.1505
3126.194    0.1118    0.0943
3126.213    0.0745    0.0789
3126.231    0.0945    0.1058
3126.249    0.1660    0.1743
3126.268    0.2770    0.2816
3126.286    0.3967    0.3894
3126.305    0.4968    0.4751
3126.323    0.5471    0.5188
3126.341    0.6173    0.5446
3126.360    0.7003    0.5840
3126.378    0.7773    0.6440
3126.397    0.8474    0.7132
3126.415    0.8377    0.7530
3126.433    0.7987    0.7483
3126.452    0.6717    0.7011
3126.470    0.5837    0.6464
3126.488    0.5489    0.6140
3126.507    0.6207    0.6162
3126.525    0.7106    0.6331
3126.544    0.7130    0.6326
3126.562    0.6226    0.5965
3126.580    0.5336    0.5343
3126.599    0.4388    0.4686
3126.617    0.3731    0.4323
3126.635    0.3889    0.4333
3126.654    0.4440    0.4694
3126.672    0.5228    0.5182
3126.691    0.5485    0.5568
3126.709    0.5420    0.5565
3126.727    0.4594    0.5109
3126.746    0.3788    0.4293
3126.764    0.3236    0.3551
3126.783    0.3299    0.3149
3126.801    0.3755    0.3242
3126.819    0.3841    0.3732
3126.838    0.4077    0.4584
3126.856    0.4824    0.5638
3126.874    0.5954    0.6805
3126.893    0.6921    0.7940
3126.911    0.7998    0.8750
3126.930    0.8964    0.9277
3126.948    0.9576    0.9491
3126.966    0.9480    0.9451
3126.985    0.9258    0.9112
3127.003    0.8861    0.8506
3127.021    0.8004    0.7723
3127.040    0.7119    0.6976
3127.058    0.6917    0.6637
3127.077    0.7163    0.6792
3127.095    0.7534    0.7256
3127.113    0.8196    0.7750
3127.132    0.8521    0.8115
3127.150    0.8684    0.8321
3127.168    0.9003    0.8412
# 089474  73  3125.846  3127.169
3125.846    0.7310    0.7546
3125.864    0.6563    0.7083
3125.882    0.5330    0.6056
3125.901    0.3889    0.4681
3125.919    0.3290    0.3686
3125.938    0.3939    0.3523
3125.956    0.5146    0.4296
3125.974    0.6260    0.5569
3125.993    0.6979    0.6853
3126.011    0.7049    0.7672
3126.030    0.7427    0.8084
3126.048    0.7764    0.8147
3126.066    0.7602    0.7914
3126.085    0.7120    0.7264
3126.103    0.6172    0.6210
3126.121    0.4993    0.4816
3126.140    0.3333    0.3261
3126.158    0.2080    0.2015
3126.177    0.1256    0.1134
3126.195    0.0851    0.0721
3126.213    0.0696    0.0679
3126.232    0.0869    0.1046
3126.250    0.1616    0.1799
3126.269    0.2855    0.2874
3126.287    0.4058    0.3827
3126.305    0.4769    0.4417
3126.324    0.4997    0.4654
3126.342    0.5550    0.4843
3126.360    0.6393    0.5321
3126.379    0.7570    0.6143
3126.397    0.8426    0.6901
3126.416    0.8074    0.7249
3126.434    0.7133    0.6978
3126.452    0.5625    0.6298
3126.471    0.4709    0.5603
3126.489    0.4975    0.5337
3126.508    0.6019    0.5492
3126.526    0.6811    0.5713
3126.544    0.6421    0.5634
3126.563    0.5508    0.5096
3126.581    0.4178    0.4354
3126.599    0.3233    0.3713
3126.618    0.3017    0.3412
3126.636    0.3128    0.3554
3126.655    0.3919    0.4046
3126.673    0.4773    0.4614
3126.691    0.5270    0.5007
3126.710    0.4803    0.4977
3126.728    0.3954    0.4470
3126.747    0.3028    0.3669
3126.765    0.2757    0.3048
3126.783    0.3227    0.2844
3126.802    0.3479    0.3113
3126.820    0.3718    0.3720
3126.838    0.3887    0.4608
3126.857    0.4687    0.5798
3126.875    0.5788    0.7003
3126.894    0.6891    0.8110
3126.912    0.8187    0.8857
3126.930    0.9171    0.9294
3126.949    0.9775    0.9451
3126.967    1.0005    0.9303
3126.985    0.9139    0.8815
3127.004    0.7978    0.7936
3127.022    0.6772    0.6941
3127.041    0.5876    0.6119
3127.059    0.6314    0.5902
3127.077    0.6825    0.6276
3127.096    0.7452    0.6994
3127.114    0.7773    0.7605
3127.133    0.8188    0.8015
3127.151    0.8831    0.8238
3127.169    0.9524    0.8306
# 089912  73  3125.841  3127.164
3125.841    0.7045    0.6899
3125.859    0.6745    0.6856
3125.877    0.6051    0.6467
3125.896    0.5391    0.5800
3125.914    0.4735    0.5142
3125.932    0.4624    0.4712
3125.951    0.4967    0.4703
3125.969    0.5558    0.5138
3125.988    0.6256    0.5905
3126.006    0.6764    0.6688
3126.024    0.7364    0.7318
3126.043    0.7525    0.7681
3126.061    0.7320    0.7675
3126.080    0.7073    0.7296
3126.098    0.6509    0.6599
3126.116    0.5484    0.5635
3126.135    0.4440    0.4452
3126.153    0.3332    0.3331
3126.171    0.2413    0.2368
3126.190    0.1741    0.1650
3126.208    0.1321    0.1325
3126.227    0.1341    0.1377
3126.245    0.1606    0.1777
3126.263    0.2387    0.2445
3126.282    0.3283    0.3305
3126.300    0.4136    0.4117
3126.318    0.5109    0.4821
3126.337    0.5953    0.5416
3126.355    0.6665    0.5893
3126.374    0.7148    0.6362
3126.392    0.7584    0.6776
3126.410    0.7732    0.7094
3126.429    0.7775    0.7241
3126.447    0.7259    0.7178
3126.465    0.6653    0.6979
3126.484    0.6587    0.6741
3126.502    0.6595    0.6575
3126.521    0.6574    0.6471
3126.539    0.6534    0.6364
3126.557    0.6343    0.6167
3126.576    0.6081    0.5837
3126.594    0.5327    0.5468
3126.613    0.4712    0.5139
3126.631    0.4577    0.4982
3126.649    0.4658    0.5003
3126.668    0.4869    0.5144
3126.686    0.5171    0.5264
3126.704    0.5127    0.5235
3126.723    0.4694    0.4964
3126.741    0.4356    0.4509
3126.760    0.3996    0.3967
3126.778    0.3715    0.3573
3126.796    0.3667    0.3441
3126.815    0.3725    0.3664
3126.833    0.4112    0.4206
3126.851    0.4852    0.5005
3126.870    0.5522    0.6010
3126.888    0.6397    0.6986
3126.907    0.7274    0.7903
3126.925    0.8145    0.8566
3126.943    0.8861    0.8983
3126.962    0.9108    0.9139
3126.980    0.9194    0.9030
3126.999    0.8628    0.8694
3127.017    0.8085    0.8241
3127.035    0.7901    0.7779
3127.054    0.7521    0.7415
3127.072    0.7440    0.7281
3127.090    0.7511    0.7355
3127.109    0.7927    0.7586
3127.127    0.8153    0.7843
3127.146    0.8389    0.8052
3127.164    0.8557    0.8119
# 090004  73  3125.845  3127.168
3125.845    0.7058    0.7354
3125.863    0.6393    0.6869
3125.882    0.4985    0.5648
3125.900    0.3537    0.4187
3125.919    0.3021    0.3136
3125.937    0.3738    0.3227
3125.955    0.5176    0.4329
3125.974    0.6233    0.5875
3125.992    0.6519    0.7010
3126.010    0.6866    0.7603
3126.029    0.7259    0.7814
3126.047    0.7435    0.7793
3126.066    0.7490    0.7511
3126.084    0.6762    0.6852
3126.102    0.5844    0.5725
3126.121    0.4603    0.4163
3126.139    0.2934    0.2671
3126.157    0.1695    0.1509
3126.176    0.0828    0.0781
3126.194    0.0530    0.0489
3126.213    0.0495    0.0517
3126.231    0.0799    0.0906
3126.249    0.1620    0.1705
3126.268    0.2756    0.2808
3126.286    0.3901    0.3643
3126.305    0.4063    0.3928
3126.323    0.3791    0.3810
3126.341    0.4324    0.3878
3126.360    0.5724    0.4579
3126.378    0.7274    0.5689
3126.396    0.8000    0.6679
3126.415    0.7670    0.6998
3126.433    0.6250    0.6436
3126.452    0.4536    0.5321
3126.470    0.3637    0.4463
3126.488    0.4226    0.4281
3126.507    0.5411    0.4701
3126.525    0.6289    0.5087
3126.543    0.5725    0.4952
3126.562    0.4312    0.4201
3126.580    0.2921    0.3292
3126.599    0.2445    0.2583
3126.617    0.2241    0.2373
3126.635    0.2438    0.2615
3126.654    0.3202    0.3220
3126.672    0.4062    0.3901
3126.690    0.4341    0.4405
3126.709    0.3880    0.4452
3126.727    0.3202    0.3948
3126.746    0.2631    0.3130
3126.764    0.2598    0.2591
3126.782    0.3178    0.2566
3126.801    0.3319    0.2981
3126.819    0.3263    0.3609
3126.838    0.3448    0.4559
3126.856    0.4247    0.5760
3126.874    0.5190    0.7034
3126.893    0.6124    0.8147
3126.911    0.7805    0.8861
3126.929    0.9352    0.9275
3126.948    1.0387    0.9412
3126.966    1.0172    0.9207
3126.985    0.9143    0.8507
3127.003    0.7352    0.7357
3127.021    0.5610    0.5999
3127.040    0.4814    0.4965
3127.058    0.5426    0.4875
3127.076    0.6552    0.5630
3127.095    0.7468    0.6731
3127.113    0.7870    0.7487
3127.132    0.8393    0.7881
3127.150    0.9129    0.8113
3127.168    0.9831    0.8232
# 091287  73  3125.841  3127.164
3125.841    0.6955    0.7068
3125.859    0.6960    0.7160
3125.878    0.6262    0.6619
3125.896    0.4901    0.5485
3125.914    0.3490    0.4117
3125.933    0.2951    0.3162
3125.951    0.3798    0.3272
3125.969    0.5258    0.4321
3125.988    0.6262    0.5802
3126.006    0.6454    0.6925
3126.025    0.6853    0.7567
3126.043    0.7256    0.7782
3126.061    0.7274    0.7748
3126.080    0.7133    0.7420
3126.098    0.6516    0.6714
3126.117    0.5511    0.5492
3126.135    0.4181    0.4029
3126.153    0.2749    0.2592
3126.172    0.1575    0.1435
3126.190    0.0834    0.0791
3126.208    0.0584    0.0529
3126.227    0.0594    0.0607
3126.245    0.0946    0.1068
3126.264    0.1709    0.2001
3126.282    0.3173    0.3100
3126.300    0.4391    0.3971
3126.319    0.4608    0.4307
3126.337    0.4510    0.4247
3126.355    0.5047    0.4332
3126.374    0.6285    0.4961
3126.392    0.7447    0.5940
3126.411    0.8033    0.6849
3126.429    0.7800    0.7102
3126.447    0.6531    0.6624
3126.466    0.4910    0.5661
3126.484    0.4354    0.4922
3126.503    0.4712    0.4777
3126.521    0.5939    0.5136
3126.539    0.6601    0.5461
3126.558    0.6091    0.5284
3126.576    0.4653    0.4591
3126.594    0.3309    0.3718
3126.613    0.2606    0.3030
3126.631    0.2554    0.2827
3126.650    0.2857    0.3100
3126.668    0.3564    0.3673
3126.686    0.4339    0.4311
3126.705    0.4720    0.4738
3126.723    0.4249    0.4652
3126.741    0.3483    0.4049
3126.760    0.2635    0.3172
3126.778    0.2619    0.2591
3126.797    0.2975    0.2518
3126.815    0.3286    0.2868
3126.833    0.3288    0.3488
3126.852    0.3422    0.4469
3126.870    0.4308    0.5707
3126.888    0.5485    0.7019
3126.907    0.6733    0.8168
3126.925    0.8041    0.8892
3126.944    0.9469    0.9311
3126.962    1.0184    0.9421
3126.980    0.9732    0.9224
3126.999    0.9202    0.8578
3127.017    0.7901    0.7542
3127.036    0.6199    0.6278
3127.054    0.5220    0.5434
3127.072    0.5878    0.5352
3127.091    0.7021    0.6031
3127.109    0.7577    0.6890
3127.127    0.7729    0.7495
3127.146    0.8422    0.7818
3127.164    0.9007    0.8032
# 096184  73  3125.840  3127.164
3125.840    0.7337    0.7518
3125.859    0.7303    0.7461
3125.877    0.6227    0.6769
3125.895    0.4611    0.5504
3125.914    0.3454    0.4046
3125.932    0.3089    0.3252
3125.950    0.4161    0.3484
3125.969    0.5719    0.4683
3125.987    0.6454    0.6093
3126.006    0.6703    0.7253
3126.024    0.7057    0.7847
3126.042    0.7483    0.8061
3126.061    0.7656    0.7993
3126.079    0.7394    0.7616
3126.097    0.6817    0.6830
3126.116    0.5832    0.5532
3126.134    0.4344    0.4036
3126.153    0.2730    0.2532
3126.171    0.1441    0.1465
3126.189    0.0875    0.0833
3126.208    0.0717    0.0574
3126.226    0.0649    0.0675
3126.245    0.0938    0.1207
3126.263    0.1951    0.2136
3126.281    0.3316    0.3272
3126.300    0.4789    0.4249
3126.318    0.5096    0.4688
3126.336    0.5380    0.4808
3126.355    0.6139    0.5057
3126.373    0.7193    0.5686
3126.392    0.8078    0.6602
3126.410    0.8636    0.7285
3126.428    0.7910    0.7423
3126.447    0.6602    0.6915
3126.465    0.5360    0.6139
3126.483    0.4855    0.5569
3126.502    0.5465    0.5513
3126.520    0.6372    0.5822
3126.539    0.6974    0.6038
3126.557    0.6566    0.5782
3126.575    0.5295    0.5103
3126.594    0.4017    0.4267
3126.612    0.3211    0.3720
3126.631    0.3073    0.3602
3126.649    0.3520    0.3915
3126.667    0.4344    0.4482
3126.686    0.5310    0.5073
3126.704    0.5482    0.5319
3126.722    0.4579    0.5047
3126.741    0.3334    0.4239
3126.759    0.2732    0.3344
3126.778    0.2789    0.2754
3126.796    0.3282    0.2731
3126.814    0.3304    0.3132
3126.833    0.3524    0.3882
3126.851    0.4106    0.4897
3126.869    0.5058    0.6152
3126.888    0.6202    0.7475
3126.906    0.7305    0.8463
3126.925    0.8566    0.9124
3126.943    0.9528    0.9441
3126.961    0.9915    0.9499
3126.980    0.9858    0.9253
3126.998    0.8954    0.8664
3127.017    0.7814    0.7690
3127.035    0.6748    0.6697
3127.053    0.6350    0.6066
3127.072    0.6787    0.6105
3127.090    0.7296    0.6690
3127.108    0.7734    0.7382
3127.127    0.8057    0.7870
3127.145    0.8559    0.8110
3127.164    0.9419    0.8289
# 096395  73  3125.840  3127.164
3125.840    0.7349    0.7652
3125.859    0.7246    0.7665
3125.877    0.6489    0.7096
3125.896    0.5284    0.5868
3125.914    0.3788    0.4476
3125.932    0.3192    0.3520
3125.951    0.4019    0.3554
3125.969    0.5607    0.4555
3125.987    0.6639    0.5955
3126.006    0.7160    0.7203
3126.024    0.7589    0.7892
3126.043    0.7623    0.8175
3126.061    0.7492    0.8160
3126.079    0.7389    0.7881
3126.098    0.7091    0.7183
3126.116    0.6174    0.6070
3126.135    0.4822    0.4535
3126.153    0.3350    0.3046
3126.171    0.2001    0.1841
3126.190    0.1161    0.1037
3126.208    0.0710    0.0695
3126.226    0.0731    0.0714
3126.245    0.1007    0.1166
3126.263    0.1837    0.2031
3126.282    0.3273    0.3209
3126.300    0.4430    0.4166
3126.318    0.4953    0.4654
3126.337    0.5143    0.4770
3126.355    0.5580    0.4941
3126.373    0.6644    0.5499
3126.392    0.7723    0.6419
3126.410    0.8155    0.7186
3126.429    0.7843    0.7435
3126.447    0.6809    0.7019
3126.465    0.5541    0.6233
3126.484    0.4908    0.5541
3126.502    0.5426    0.5384
3126.520    0.6507    0.5645
3126.539    0.6887    0.5916
3126.557    0.6543    0.5761
3126.576    0.5560    0.5105
3126.594    0.4082    0.4301
3126.612    0.3194    0.3683
3126.631    0.2860    0.3475
3126.649    0.3356    0.3732
3126.668    0.4141    0.4340
3126.686    0.5159    0.4985
3126.704    0.5483    0.5398
3126.723    0.5075    0.5308
3126.741    0.4008    0.4687
3126.759    0.3187    0.3835
3126.778    0.3170    0.3190
3126.796    0.3592    0.3116
3126.815    0.3965    0.3538
3126.833    0.3929    0.4233
3126.851    0.4319    0.5152
3126.870    0.5157    0.6330
3126.888    0.6150    0.7466
3126.906    0.7153    0.8404
3126.925    0.8424    0.9068
3126.943    0.9328    0.9410
3126.962    0.9707    0.9506
3126.980    0.9727    0.9315
3126.998    0.9209    0.8778
3127.017    0.7863    0.7834
3127.035    0.6784    0.6798
3127.054    0.6223    0.6020
3127.072    0.6542    0.5940
3127.090    0.7340    0.6485
3127.109    0.7894    0.7315
3127.127    0.8213    0.7940
3127.145    0.8788    0.8304
3127.164    0.9209    0.8537
# 096402  73  3125.840  3127.164
3125.840    0.7206    0.7480
3125.859    0.6978    0.7376
3125.877    0.6112    0.6630
3125.896    0.4559    0.5264
3125.914    0.3343    0.3928
3125.932    0.3156    0.3236
3125.951    0.4335    0.3622
3125.969    0.5740    0.4822
3125.987    0.6549    0.6202
3126.006    0.6770    0.7279
3126.024    0.7168    0.7809
3126.043    0.7513    0.7991
3126.061    0.7705    0.7916
3126.079    0.7328    0.7542
3126.098    0.6645    0.6693
3126.116    0.5550    0.5434
3126.135    0.4150    0.3838
3126.153    0.2580    0.2422
3126.171    0.1425    0.1376
3126.190    0.0825    0.0746
3126.208    0.0625    0.0526
3126.226    0.0596    0.0631
3126.245    0.0920    0.1140
3126.263    0.1836    0.1990
3126.282    0.3150    0.3016
3126.300    0.4090    0.3709
3126.318    0.4071    0.3940
3126.337    0.4073    0.3958
3126.355    0.5000    0.4245
3126.373    0.6342    0.5018
3126.392    0.7561    0.6093
3126.410    0.8020    0.6828
3126.429    0.7308    0.6855
3126.447    0.5652    0.6170
3126.465    0.4285    0.5225
3126.484    0.3898    0.4567
3126.502    0.4767    0.4551
3126.520    0.6024    0.4898
3126.539    0.6266    0.5100
3126.557    0.5416    0.4787
3126.576    0.4026    0.4005
3126.594    0.2909    0.3202
3126.612    0.2306    0.2680
3126.631    0.2360    0.2600
3126.649    0.2842    0.2944
3126.668    0.3572    0.3583
3126.686    0.4201    0.4196
3126.704    0.4405    0.4536
3126.723    0.3965    0.4375
3126.741    0.3125    0.3767
3126.759    0.2576    0.3050
3126.778    0.2828    0.2622
3126.796    0.3348    0.2701
3126.815    0.3385    0.3187
3126.833    0.3359    0.3926
3126.851    0.3783    0.4939
3126.870    0.4697    0.6227
3126.888    0.5797    0.7422
3126.906    0.7019    0.8371
3126.925    0.8476    0.9028
3126.943    0.9748    0.9350
3126.962    1.0141    0.9367
3126.980    0.9908    0.9012
3126.998    0.8716    0.8217
3127.017    0.6928    0.6981
3127.035    0.5431    0.5793
3127.054    0.5116    0.5089
3127.072    0.5865    0.5250
3127.090    0.6973    0.6038
3127.109    0.7530    0.6995
3127.127    0.7845    0.7628
3127.145    0.8568    0.7985
3127.164    0.9482    0.8209
# 096901  73  3125.841  3127.164
3125.841    0.7318    0.7451
3125.859    0.6976    0.7301
3125.877    0.5861    0.6534
3125.896    0.4390    0.5183
3125.914    0.3122    0.3891
3125.933    0.3216    0.3226
3125.951    0.4497    0.3616
3125.969    0.5745    0.4786
3125.988    0.6414    0.6224
3126.006    0.6953    0.7266
3126.024    0.7199    0.7842
3126.043    0.7313    0.8052
3126.061    0.7417    0.7960
3126.080    0.7384    0.7509
3126.098    0.6762    0.6651
3126.116    0.5531    0.5377
3126.135    0.4046    0.3798
3126.153    0.2569    0.2411
3126.172    0.1510    0.1344
3126.190    0.0842    0.0773
3126.208    0.0597    0.0577
3126.227    0.0722    0.0750
3126.245    0.1079    0.1323
3126.263    0.2175    0.2272
3126.282    0.3602    0.3410
3126.300    0.4498    0.4217
3126.319    0.4781    0.4568
3126.337    0.5283    0.4658
3126.355    0.5853    0.4940
3126.374    0.7097    0.5660
3126.392    0.8253    0.6537
3126.410    0.8397    0.7173
3126.429    0.7805    0.7213
3126.447    0.6387    0.6650
3126.466    0.4761    0.5818
3126.484    0.4511    0.5306
3126.502    0.5469    0.5302
3126.521    0.6546    0.5618
3126.539    0.6849    0.5765
3126.558    0.6109    0.5428
3126.576    0.4658    0.4711
3126.594    0.3576    0.3936
3126.613    0.3006    0.3410
3126.631    0.2963    0.3347
3126.649    0.3438    0.3680
3126.668    0.4387    0.4277
3126.686    0.4998    0.4803
3126.705    0.4884    0.5007
3126.723    0.4118    0.4691
3126.741    0.3060    0.3965
3126.760    0.2633    0.3135
3126.778    0.3103    0.2695
3126.796    0.3343    0.2740
3126.815    0.3280    0.3208
3126.833    0.3328    0.3954
3126.852    0.3986    0.5054
3126.870    0.5090    0.6304
3126.888    0.6131    0.7520
3126.907    0.7497    0.8517
3126.925    0.8764    0.9118
3126.944    0.9734    0.9423
3126.962    0.9959    0.9434
3126.980    1.0053    0.9131
3126.999    0.8960    0.8410
3127.017    0.7489    0.7417
3127.035    0.6381    0.6418
3127.054    0.5921    0.5824
3127.072    0.6359    0.5946
3127.091    0.7221    0.6615
3127.109    0.7591    0.7318
3127.127    0.7827    0.7793
3127.146    0.8628    0.8069
3127.164    0.9458    0.8222
# 096948  73  3125.841  3127.164
3125.841    0.7293    0.7478
3125.859    0.7254    0.7521
3125.878    0.6524    0.6912
3125.896    0.5013    0.5708
3125.914    0.3458    0.4290
3125.933    0.2981    0.3307
3125.951    0.4032    0.3403
3125.969    0.5504    0.4451
3125.988    0.6650    0.5965
3126.006    0.6934    0.7150
3126.025    0.6901    0.7865
3126.043    0.7332    0.8123
3126.061    0.7642    0.8098
3126.080    0.7489    0.7755
3126.098    0.6773    0.7018
3126.117    0.5790    0.5754
3126.135    0.4331    0.4249
3126.153    0.2830    0.2764
3126.172    0.1663    0.1554
3126.190    0.0949    0.0865
3126.208    0.0671    0.0569
3126.227    0.0641    0.0622
3126.245    0.0833    0.1064
3126.264    0.1718    0.1995
3126.282    0.3325    0.3142
3126.300    0.4642    0.4135
3126.319    0.5180    0.4661
3126.337    0.5168    0.4769
3126.356    0.5717    0.4955
3126.374    0.6990    0.5536
3126.392    0.8255    0.6417
3126.411    0.8754    0.7216
3126.429    0.8283    0.7437
3126.447    0.6925    0.7013
3126.466    0.5425    0.6172
3126.484    0.4612    0.5522
3126.503    0.4926    0.5390
3126.521    0.6349    0.5695
3126.539    0.7147    0.5972
3126.558    0.6753    0.5797
3126.576    0.5390    0.5150
3126.594    0.4018    0.4327
3126.613    0.3175    0.3669
3126.631    0.3022    0.3471
3126.650    0.3377    0.3728
3126.668    0.4205    0.4268
3126.686    0.5038    0.4845
3126.705    0.5162    0.5171
3126.723    0.4558    0.4974
3126.742    0.3510    0.4232
3126.760    0.2735    0.3350
3126.778    0.2788    0.2750
3126.797    0.3221    0.2682
3126.815    0.3520    0.3068
3126.833    0.3504    0.3746
3126.852    0.3680    0.4763
3126.870    0.4718    0.5987
3126.889    0.6114    0.7320
3126.907    0.7327    0.8348
3126.925    0.8570    0.9030
3126.944    0.9605    0.9410
3126.962    1.0188    0.9502
3126.981    1.0177    0.9298
3126.999    0.9462    0.8744
3127.017    0.8293    0.7838
3127.036    0.6789    0.6744
3127.054    0.6149    0.6016
3127.072    0.6458    0.5942
3127.091    0.7147    0.6518
3127.109    0.7447    0.7259
3127.128    0.7532    0.7823
3127.146    0.8002    0.8102
3127.164    0.9198    0.8272
# 097420  73  3125.841  3127.164
3125.841    0.7015    0.7045
3125.859    0.6885    0.7050
3125.878    0.6172    0.6492
3125.896    0.4880    0.5469
3125.915    0.3630    0.4212
3125.933    0.3070    0.3371
3125.951    0.3489    0.3280
3125.970    0.4937    0.4049
3125.988    0.6063    0.5243
3126.006    0.6454    0.6421
3126.025    0.6780    0.7305
3126.043    0.7193    0.7727
3126.062    0.7377    0.7788
3126.080    0.7086    0.7495
3126.098    0.6650    0.6828
3126.117    0.5883    0.5711
3126.135    0.4531    0.4382
3126.154    0.3036    0.2959
3126.172    0.1887    0.1847
3126.190    0.1136    0.1100
3126.209    0.0853    0.0723
3126.227    0.0735    0.0730
3126.245    0.0966    0.1102
3126.264    0.1583    0.1881
3126.282    0.2785    0.2852
3126.301    0.4196    0.3819
3126.319    0.4851    0.4438
3126.337    0.5150    0.4774
3126.356    0.5691    0.5085
3126.374    0.6747    0.5582
3126.392    0.7779    0.6272
3126.411    0.8253    0.6942
3126.429    0.7898    0.7216
3126.448    0.6978    0.6987
3126.466    0.5658    0.6443
3126.484    0.4980    0.5925
3126.503    0.5263    0.5710
3126.521    0.6060    0.5821
3126.540    0.6931    0.5974
3126.558    0.6710    0.5847
3126.576    0.5636    0.5369
3126.595    0.4389    0.4668
3126.613    0.3546    0.4106
3126.631    0.3365    0.3858
3126.650    0.3658    0.3999
3126.668    0.4400    0.4412
3126.687    0.5169    0.4901
3126.705    0.5367    0.5153
3126.723    0.4888    0.5000
3126.742    0.3902    0.4391
3126.760    0.3062    0.3618
3126.778    0.2856    0.2995
3126.797    0.3214    0.2766
3126.815    0.3487    0.2992
3126.834    0.3374    0.3626
3126.852    0.3817    0.4542
3126.870    0.4592    0.5689
3126.889    0.5856    0.6969
3126.907    0.6944    0.8026
3126.926    0.8125    0.8823
3126.944    0.9070    0.9253
3126.962    0.9842    0.9397
3126.981    0.9815    0.9241
3126.999    0.9175    0.8778
3127.017    0.8287    0.8037
3127.036    0.7102    0.7140
3127.054    0.6691    0.6495
3127.073    0.6618    0.6311
3127.091    0.7058    0.6616
3127.109    0.7521    0.7145
3127.128    0.7929    0.7642
3127.146    0.8457    0.7949
3127.164    0.8970    0.8128
# 098921  73  3125.840  3127.164
3125.840    0.6906    0.6978
3125.859    0.6608    0.6811
3125.877    0.5744    0.6173
3125.895    0.4547    0.5210
3125.914    0.3607    0.4217
3125.932    0.3717    0.3721
3125.951    0.4487    0.3935
3125.969    0.5548    0.4747
3125.987    0.6270    0.5825
3126.006    0.6584    0.6852
3126.024    0.7031    0.7494
3126.042    0.7259    0.7759
3126.061    0.7269    0.7644
3126.079    0.7021    0.7161
3126.098    0.6255    0.6260
3126.116    0.5165    0.5106
3126.134    0.3885    0.3817
3126.153    0.2607    0.2546
3126.171    0.1647    0.1611
3126.189    0.1070    0.1028
3126.208    0.0853    0.0808
3126.226    0.1002    0.0971
3126.245    0.1245    0.1529
3126.263    0.2170    0.2358
3126.281    0.3429    0.3307
3126.300    0.4471    0.4197
3126.318    0.5083    0.4794
3126.337    0.5830    0.5226
3126.355    0.6574    0.5627
3126.373    0.7354    0.6138
3126.392    0.7998    0.6727
3126.410    0.8198    0.7138
3126.428    0.7773    0.7229
3126.447    0.6792    0.6966
3126.465    0.5749    0.6552
3126.484    0.5479    0.6209
3126.502    0.5933    0.6108
3126.520    0.6580    0.6159
3126.539    0.6898    0.6152
3126.557    0.6461    0.5912
3126.576    0.5500    0.5411
3126.594    0.4505    0.4871
3126.612    0.3915    0.4472
3126.631    0.3839    0.4349
3126.649    0.4225    0.4512
3126.667    0.4831    0.4821
3126.686    0.5271    0.5080
3126.704    0.5214    0.5061
3126.723    0.4546    0.4660
3126.741    0.3734    0.4011
3126.759    0.3036    0.3337
3126.778    0.3009    0.2876
3126.796    0.3086    0.2832
3126.814    0.3400    0.3185
3126.833    0.3739    0.3931
3126.851    0.4324    0.4919
3126.870    0.5224    0.6129
3126.888    0.6474    0.7259
3126.906    0.7572    0.8205
3126.925    0.8439    0.8896
3126.943    0.9209    0.9241
3126.962    0.9681    0.9292
3126.980    0.9517    0.9059
3126.998    0.8943    0.8568
3127.017    0.8052    0.7869
3127.035    0.7239    0.7226
3127.053    0.6856    0.6822
3127.072    0.6909    0.6784
3127.090    0.7180    0.7060
3127.109    0.7432    0.7471
3127.127    0.7823    0.7805
3127.145    0.8258    0.8019
3127.164    0.8943    0.8080
# 100963  73  3125.845  3127.168
3125.845    0.7425    0.7709
3125.863    0.7068    0.7477
3125.882    0.5973    0.6531
3125.900    0.4354    0.5142
3125.918    0.3304    0.3849
3125.937    0.3563    0.3362
3125.955    0.4969    0.4021
3125.974    0.6173    0.5461
3125.992    0.6944    0.6806
3126.010    0.7193    0.7681
3126.029    0.7454    0.8087
3126.047    0.7702    0.8156
3126.065    0.7614    0.7993
3126.084    0.7181    0.7473
3126.102    0.6391    0.6536
3126.121    0.5351    0.5097
3126.139    0.3790    0.3554
3126.157    0.2192    0.2188
3126.176    0.1306    0.1196
3126.194    0.0845    0.0703
3126.212    0.0568    0.0563
3126.231    0.0644    0.0792
3126.249    0.1371    0.1440
3126.268    0.2529    0.2542
3126.286    0.3766    0.3657
3126.304    0.4649    0.4406
3126.323    0.5016    0.4657
3126.341    0.5322    0.4729
3126.360    0.6346    0.5136
3126.378    0.7410    0.5953
3126.396    0.8126    0.6874
3126.415    0.8341    0.7447
3126.433    0.7609    0.7311
3126.451    0.6140    0.6607
3126.470    0.5085    0.5742
3126.488    0.5065    0.5333
3126.507    0.5865    0.5499
3126.525    0.6728    0.5879
3126.543    0.6860    0.5970
3126.562    0.5907    0.5498
3126.580    0.4589    0.4687
3126.598    0.3489    0.3909
3126.617    0.2944    0.3467
3126.635    0.3135    0.3525
3126.654    0.3834    0.4010
3126.672    0.4627    0.4659
3126.690    0.5214    0.5206
3126.709    0.5211    0.5351
3126.727    0.4294    0.4909
3126.745    0.3391    0.4052
3126.764    0.2893    0.3187
3126.782    0.3110    0.2844
3126.801    0.3588    0.3065
3126.819    0.3618    0.3632
3126.837    0.3810    0.4445
3126.856    0.4533    0.5590
3126.874    0.5583    0.6831
3126.893    0.6786    0.8011
3126.911    0.7797    0.8813
3126.929    0.8859    0.9292
3126.948    0.9793    0.9510
3126.966    0.9949    0.9467
3126.984    0.9354    0.9110
3127.003    0.8449    0.8321
3127.021    0.7296    0.7276
3127.040    0.6396    0.6252
3127.058    0.6069    0.5833
3127.076    0.6828    0.6143
3127.095    0.7602    0.6952
3127.113    0.7885    0.7668
3127.131    0.8400    0.8089
3127.150    0.8886    0.8325
3127.168    0.9636    0.8476
# 104075  73  3125.845  3127.168
3125.845    0.7463    0.7384
3125.863    0.6989    0.7145
3125.882    0.6031    0.6465
3125.900    0.5030    0.5587
3125.918    0.4441    0.4792
3125.937    0.4331    0.4403
3125.955    0.5120    0.4639
3125.974    0.6034    0.5423
3125.992    0.6705    0.6378
3126.010    0.7160    0.7241
3126.029    0.7720    0.7845
3126.047    0.7881    0.8067
3126.065    0.7755    0.7941
3126.084    0.7369    0.7432
3126.102    0.6380    0.6595
3126.121    0.5434    0.5405
3126.139    0.4298    0.4138
3126.157    0.2909    0.2931
3126.176    0.1964    0.1915
3126.194    0.1363    0.1310
3126.212    0.1080    0.1098
3126.231    0.1211    0.1306
3126.249    0.1822    0.1881
3126.268    0.2727    0.2778
3126.286    0.3739    0.3718
3126.304    0.4586    0.4553
3126.323    0.5466    0.5213
3126.341    0.6139    0.5677
3126.360    0.6910    0.6135
3126.378    0.7535    0.6611
3126.396    0.7823    0.7079
3126.415    0.7881    0.7406
3126.433    0.7658    0.7446
3126.451    0.7147    0.7234
3126.470    0.6622    0.6893
3126.488    0.6312    0.6637
3126.507    0.6670    0.6531
3126.525    0.6877    0.6518
3126.543    0.6969    0.6440
3126.562    0.6537    0.6166
3126.580    0.5834    0.5740
3126.598    0.5016    0.5286
3126.617    0.4549    0.4956
3126.635    0.4561    0.4889
3126.654    0.4663    0.5066
3126.672    0.5155    0.5343
3126.690    0.5389    0.5540
3126.709    0.5213    0.5483
3126.727    0.4764    0.5114
3126.745    0.4302    0.4531
3126.764    0.3937    0.3910
3126.782    0.3690    0.3551
3126.801    0.3857    0.3559
3126.819    0.4071    0.3951
3126.837    0.4535    0.4654
3126.856    0.5066    0.5632
3126.874    0.5920    0.6656
3126.892    0.6995    0.7633
3126.911    0.7802    0.8474
3126.929    0.8428    0.9018
3126.948    0.9070    0.9307
3126.966    0.9508    0.9315
3126.984    0.9243    0.9082
3127.003    0.8543    0.8612
3127.021    0.8188    0.8050
3127.040    0.7628    0.7509
3127.058    0.7439    0.7213
3127.076    0.7542    0.7208
3127.095    0.7845    0.7459
3127.113    0.7876    0.7798
3127.131    0.8230    0.8104
3127.150    0.8802    0.8310
3127.168    0.9108    0.8343
# 109110  73  3125.839  3127.163
3125.839    0.6227    0.6350
3125.858    0.5777    0.6145
3125.876    0.5228    0.5577
3125.895    0.4419    0.4751
3125.913    0.3630    0.4030
3125.931    0.3555    0.3654
3125.950    0.4172    0.3807
3125.968    0.5047    0.4434
3125.986    0.5999    0.5313
3126.005    0.6148    0.6227
3126.023    0.6457    0.6868
3126.042    0.6745    0.7185
3126.060    0.6874    0.7115
3126.078    0.6631    0.6688
3126.097    0.6126    0.5884
3126.115    0.5035    0.4870
3126.133    0.3706    0.3747
3126.152    0.2536    0.2627
3126.170    0.1834    0.1779
3126.189    0.1356    0.1209
3126.207    0.1043    0.1016
3126.225    0.1075    0.1160
3126.244    0.1395    0.1646
3126.262    0.2277    0.2338
3126.280    0.3247    0.3121
3126.299    0.4148    0.3884
3126.317    0.4548    0.4463
3126.336    0.5331    0.4951
3126.354    0.6230    0.5394
3126.372    0.6939    0.5874
3126.391    0.7665    0.6377
3126.409    0.7591    0.6719
3126.428    0.7104    0.6820
3126.446    0.6660    0.6662
3126.464    0.5909    0.6374
3126.483    0.5502    0.6100
3126.501    0.5768    0.5962
3126.519    0.6222    0.5909
3126.538    0.6455    0.5809
3126.556    0.5841    0.5565
3126.575    0.5146    0.5146
3126.593    0.4471    0.4711
3126.611    0.3970    0.4385
3126.630    0.3781    0.4274
3126.648    0.4148    0.4391
3126.666    0.4579    0.4625
3126.685    0.4751    0.4819
3126.703    0.4828    0.4796
3126.722    0.4332    0.4480
3126.740    0.3561    0.3966
3126.758    0.3211    0.3417
3126.777    0.2982    0.3010
3126.795    0.3279    0.2935
3126.813    0.3340    0.3220
3126.832    0.3632    0.3890
3126.850    0.4359    0.4803
3126.869    0.5186    0.5928
3126.887    0.6430    0.6995
3126.905    0.7315    0.7918
3126.924    0.8108    0.8624
3126.942    0.8362    0.8995
3126.960    0.9076    0.9068
3126.979    0.8884    0.8841
3126.997    0.8241    0.8385
3127.016    0.7702    0.7761
3127.034    0.7071    0.7199
3127.052    0.7026    0.6830
3127.071    0.7273    0.6744
3127.089    0.7221    0.6915
3127.108    0.7802    0.7234
3127.126    0.8141    0.7539
3127.144    0.8266    0.7759
3127.163    0.8624    0.7843
# 110205  73  3125.840  3127.164
3125.840    0.7603    0.7925
3125.859    0.7544    0.7890
3125.877    0.6812    0.7219
3125.896    0.5183    0.5836
3125.914    0.3759    0.4368
3125.932    0.3399    0.3530
3125.951    0.4595    0.3892
3125.969    0.6172    0.5189
3125.987    0.7026    0.6665
3126.006    0.7278    0.7750
3126.024    0.7704    0.8222
3126.043    0.7814    0.8356
3126.061    0.7677    0.8285
3126.079    0.7600    0.7963
3126.098    0.7019    0.7173
3126.116    0.6076    0.5913
3126.135    0.4532    0.4229
3126.153    0.2919    0.2687
3126.171    0.1651    0.1537
3126.190    0.0976    0.0845
3126.208    0.0617    0.0590
3126.226    0.0650    0.0672
3126.245    0.0985    0.1201
3126.263    0.2142    0.2163
3126.282    0.3590    0.3386
3126.300    0.4553    0.4232
3126.318    0.4552    0.4483
3126.337    0.4576    0.4406
3126.355    0.5548    0.4602
3126.373    0.6780    0.5355
3126.392    0.7831    0.6477
3126.410    0.8136    0.7268
3126.429    0.7495    0.7327
3126.447    0.6202    0.6624
3126.465    0.4760    0.5622
3126.484    0.4468    0.4920
3126.502    0.5388    0.4931
3126.520    0.6468    0.5360
3126.539    0.6753    0.5644
3126.557    0.5905    0.5342
3126.576    0.4555    0.4503
3126.594    0.3391    0.3627
3126.612    0.2692    0.3057
3126.631    0.2539    0.2974
3126.649    0.2944    0.3361
3126.668    0.3872    0.4088
3126.686    0.4919    0.4803
3126.704    0.5158    0.5226
3126.723    0.4649    0.5072
3126.741    0.3724    0.4361
3126.759    0.2979    0.3495
3126.778    0.3102    0.2994
3126.796    0.3725    0.3133
3126.815    0.4007    0.3724
3126.833    0.3935    0.4493
3126.851    0.4448    0.5463
3126.870    0.5242    0.6670
3126.888    0.6083    0.7771
3126.906    0.7066    0.8622
3126.925    0.8366    0.9196
3126.943    0.9475    0.9478
3126.962    1.0076    0.9508
3126.980    0.9757    0.9215
3126.998    0.8734    0.8504
3127.017    0.7413    0.7320
3127.035    0.6093    0.6118
3127.053    0.5599    0.5383
3127.072    0.6305    0.5513
3127.090    0.7293    0.6346
3127.109    0.8121    0.7369
3127.127    0.8533    0.8033
3127.145    0.8950    0.8391
3127.164    0.9685    0.8634
# 112504  73  3125.841  3127.164
3125.841    0.7513    0.7432
3125.859    0.7185    0.7489
3125.878    0.6474    0.6937
3125.896    0.5204    0.5816
3125.914    0.3661    0.4447
3125.933    0.3146    0.3417
3125.951    0.3713    0.3374
3125.969    0.5283    0.4274
3125.988    0.6334    0.5717
3126.006    0.6842    0.6942
3126.025    0.7150    0.7748
3126.043    0.7444    0.8078
3126.061    0.7633    0.8106
3126.080    0.7483    0.7816
3126.098    0.7034    0.7152
3126.116    0.5998    0.6049
3126.135    0.4768    0.4528
3126.153    0.3291    0.3042
3126.172    0.1937    0.1773
3126.190    0.1034    0.1008
3126.208    0.0723    0.0653
3126.227    0.0680    0.0669
3126.245    0.0925    0.1086
3126.264    0.1803    0.1982
3126.282    0.3171    0.3104
3126.300    0.4375    0.4114
3126.319    0.5007    0.4709
3126.337    0.5105    0.4871
3126.355    0.5772    0.5029
3126.374    0.6861    0.5558
3126.392    0.7766    0.6368
3126.411    0.8391    0.7160
3126.429    0.8391    0.7444
3126.447    0.7101    0.7127
3126.466    0.5746    0.6371
3126.484    0.4748    0.5728
3126.502    0.5178    0.5526
3126.521    0.6173    0.5764
3126.539    0.6949    0.6027
3126.558    0.6770    0.5910
3126.576    0.5513    0.5333
3126.594    0.4184    0.4548
3126.613    0.3627    0.3873
3126.631    0.3178    0.3627
3126.650    0.3348    0.3832
3126.668    0.4273    0.4340
3126.686    0.5140    0.4917
3126.705    0.5418    0.5283
3126.723    0.4952    0.5157
3126.741    0.3936    0.4532
3126.760    0.3096    0.3622
3126.778    0.2944    0.2969
3126.797    0.3144    0.2803
3126.815    0.3505    0.3117
3126.833    0.3587    0.3750
3126.852    0.3913    0.4722
3126.870    0.4774    0.5898
3126.889    0.5983    0.7208
3126.907    0.7021    0.8251
3126.925    0.8323    0.8968
3126.944    0.9386    0.9382
3126.962    1.0016    0.9502
3126.980    0.9956    0.9354
3126.999    0.9311    0.8839
3127.017    0.8141    0.8006
3127.036    0.6906    0.6968
3127.054    0.6356    0.6226
3127.072    0.6673    0.6066
3127.091    0.7298    0.6533
3127.109    0.7582    0.7218
3127.127    0.7800    0.7766
3127.146    0.8310    0.8089
3127.164    0.9141    0.8272
# 113579  73  3125.845  3127.169
3125.845    0.6257    0.6256
3125.864    0.6159    0.6283
3125.882    0.6081    0.6182
3125.900    0.6086    0.6028
3125.919    0.5995    0.5905
3125.937    0.5939    0.5894
3125.956    0.6155    0.6028
3125.974    0.6278    0.6278
3125.992    0.6446    0.6584
3126.011    0.6825    0.6883
3126.029    0.6997    0.7052
3126.047    0.6958    0.7042
3126.066    0.6874    0.6797
3126.084    0.6216    0.6340
3126.103    0.5589    0.5662
3126.121    0.4856    0.4903
3126.139    0.4011    0.4119
3126.158    0.3473    0.3364
3126.176    0.2842    0.2805
3126.194    0.2373    0.2463
3126.213    0.2325    0.2368
3126.231    0.2476    0.2525
3126.250    0.2882    0.2908
3126.268    0.3323    0.3415
3126.286    0.3942    0.3993
3126.305    0.4708    0.4613
3126.323    0.5339    0.5165
3126.342    0.6056    0.5682
3126.360    0.6530    0.6094
3126.378    0.6707    0.6425
3126.397    0.7089    0.6679
3126.415    0.7176    0.6823
3126.433    0.7199    0.6875
3126.452    0.7065    0.6844
3126.470    0.6901    0.6748
3126.489    0.6909    0.6604
3126.507    0.6619    0.6439
3126.525    0.6091    0.6253
3126.544    0.5887    0.6037
3126.562    0.5522    0.5818
3126.580    0.5468    0.5598
3126.599    0.5353    0.5384
3126.617    0.5260    0.5217
3126.636    0.4957    0.5084
3126.654    0.4863    0.4987
3126.672    0.4589    0.4889
3126.691    0.4417    0.4757
3126.709    0.4362    0.4587
3126.727    0.4354    0.4381
3126.746    0.4248    0.4167
3126.764    0.4207    0.4023
3126.783    0.4173    0.4003
3126.801    0.4279    0.4156
3126.819    0.4433    0.4493
3126.838    0.4987    0.5033
3126.856    0.5546    0.5670
3126.875    0.6150    0.6406
3126.893    0.6713    0.7083
3126.911    0.7318    0.7672
3126.930    0.7745    0.8140
3126.948    0.7938    0.8406
3126.966    0.8155    0.8498
3126.985    0.8192    0.8433
3127.003    0.8138    0.8262
3127.022    0.8084    0.8032
3127.040    0.7951    0.7827
3127.058    0.7896    0.7677
3127.077    0.7695    0.7600
3127.095    0.7773    0.7598
3127.113    0.8002    0.7631
3127.132    0.7823    0.7652
3127.150    0.7973    0.7609
3127.169    0.7978    0.7454
# 113989  73  3125.846  3127.169
3125.846    0.7439    0.7858
3125.864    0.7186    0.7658
3125.883    0.6079    0.6736
3125.901    0.4687    0.5309
3125.919    0.3551    0.3984
3125.938    0.3833    0.3594
3125.956    0.5426    0.4453
3125.975    0.6503    0.6012
3125.993    0.7024    0.7253
3126.011    0.7534    0.7900
3126.030    0.7633    0.8108
3126.048    0.7651    0.8113
3126.066    0.7700    0.7991
3126.085    0.7451    0.7574
3126.103    0.6825    0.6714
3126.122    0.5569    0.5278
3126.140    0.3996    0.3665
3126.158    0.2408    0.2220
3126.177    0.1362    0.1189
3126.195    0.0846    0.0693
3126.213    0.0641    0.0559
3126.232    0.0667    0.0807
3126.250    0.1317    0.1491
3126.269    0.2577    0.2582
3126.287    0.3822    0.3516
3126.305    0.4228    0.3882
3126.324    0.3459    0.3681
3126.342    0.3699    0.3530
3126.361    0.4666    0.4050
3126.379    0.6476    0.5196
3126.397    0.7652    0.6419
3126.416    0.7401    0.7044
3126.434    0.6364    0.6647
3126.452    0.4668    0.5530
3126.471    0.3584    0.4336
3126.489    0.3718    0.3882
3126.508    0.5015    0.4214
3126.526    0.5985    0.4741
3126.544    0.5627    0.4822
3126.563    0.4521    0.4200
3126.581    0.3010    0.3262
3126.599    0.2268    0.2459
3126.618    0.1944    0.2069
3126.636    0.2033    0.2188
3126.655    0.2584    0.2738
3126.673    0.3487    0.3494
3126.691    0.4312    0.4238
3126.710    0.4656    0.4694
3126.728    0.4325    0.4555
3126.747    0.3347    0.3892
3126.765    0.2920    0.3296
3126.783    0.3443    0.3237
3126.802    0.4149    0.3752
3126.820    0.4391    0.4450
3126.838    0.4334    0.5220
3126.857    0.4467    0.6189
3126.875    0.5125    0.7183
3126.894    0.5729    0.8104
3126.912    0.7143    0.8756
3126.930    0.8574    0.9198
3126.949    0.9739    0.9421
3126.967    1.0044    0.9324
3126.986    0.9568    0.8746
3127.004    0.7881    0.7647
3127.022    0.5551    0.6170
3127.041    0.4451    0.4806
3127.059    0.4487    0.4378
3127.077    0.5997    0.5015
3127.096    0.7697    0.6349
3127.114    0.8730    0.7502
3127.133    0.9350    0.8219
3127.151    0.9993    0.8566
3127.169    1.0378    0.8770
# 115715  73  3125.845  3127.168
3125.845    0.7389    0.7770
3125.863    0.6974    0.7376
3125.882    0.5841    0.6295
3125.900    0.4123    0.4908
3125.918    0.3331    0.3774
3125.937    0.3855    0.3520
3125.955    0.5181    0.4316
3125.974    0.6437    0.5758
3125.992    0.7101    0.7034
3126.010    0.7449    0.7854
3126.029    0.7649    0.8241
3126.047    0.7865    0.8306
3126.066    0.7764    0.8098
3126.084    0.7330    0.7537
3126.102    0.6506    0.6516
3126.121    0.5192    0.5007
3126.139    0.3648    0.3446
3126.157    0.2109    0.2109
3126.176    0.1225    0.1163
3126.194    0.0874    0.0715
3126.213    0.0700    0.0643
3126.231    0.0792    0.0967
3126.249    0.1495    0.1718
3126.268    0.2838    0.2856
3126.286    0.4226    0.3888
3126.304    0.4894    0.4499
3126.323    0.4976    0.4661
3126.341    0.5324    0.4758
3126.360    0.6340    0.5242
3126.378    0.7423    0.6088
3126.396    0.8110    0.6950
3126.415    0.8098    0.7381
3126.433    0.7070    0.7107
3126.452    0.5639    0.6299
3126.470    0.4717    0.5542
3126.488    0.5068    0.5237
3126.507    0.5984    0.5448
3126.525    0.6772    0.5766
3126.543    0.6495    0.5746
3126.562    0.5383    0.5189
3126.580    0.4265    0.4376
3126.599    0.3267    0.3630
3126.617    0.2735    0.3312
3126.635    0.2996    0.3453
3126.654    0.3926    0.3995
3126.672    0.4896    0.4654
3126.690    0.5445    0.5161
3126.709    0.5220    0.5228
3126.727    0.4268    0.4738
3126.746    0.3185    0.3867
3126.764    0.2878    0.3164
3126.782    0.3314    0.2934
3126.801    0.3772    0.3225
3126.819    0.3735    0.3841
3126.838    0.3973    0.4769
3126.856    0.4709    0.5883
3126.874    0.5732    0.7081
3126.893    0.6725    0.8181
3126.911    0.7936    0.8913
3126.929    0.8927    0.9341
3126.948    0.9585    0.9510
3126.966    0.9886    0.9391
3126.985    0.9309    0.8892
3127.003    0.8100    0.8033
3127.021    0.6759    0.6958
3127.040    0.6045    0.6020
3127.058    0.6131    0.5741
3127.076    0.6915    0.6150
3127.095    0.7788    0.6973
3127.113    0.8097    0.7670
3127.132    0.8453    0.8117
3127.150    0.9039    0.8366
3127.168    0.9517    0.8507
# 116613  73  3125.846  3127.169
3125.846    0.6981    0.7115
3125.864    0.6304    0.6574
3125.882    0.5129    0.5549
3125.901    0.3669    0.4285
3125.919    0.2985    0.3431
3125.938    0.3657    0.3342
3125.956    0.4912    0.4073
3125.974    0.6008    0.5263
3125.993    0.6613    0.6504
3126.011    0.6885    0.7343
3126.029    0.7199    0.7773
3126.048    0.7413    0.7827
3126.066    0.7264    0.7521
3126.085    0.6831    0.6787
3126.103    0.5920    0.5710
3126.121    0.4464    0.4382
3126.140    0.3093    0.2967
3126.158    0.1891    0.1860
3126.176    0.1102    0.1112
3126.195    0.0818    0.0728
3126.213    0.0785    0.0724
3126.232    0.0958    0.1109
3126.250    0.1598    0.1845
3126.268    0.2766    0.2822
3126.287    0.3993    0.3838
3126.305    0.4920    0.4537
3126.324    0.5289    0.4977
3126.342    0.5859    0.5325
3126.360    0.6912    0.5818
3126.379    0.7793    0.6507
3126.397    0.8247    0.7097
3126.415    0.8115    0.7362
3126.434    0.7199    0.7170
3126.452    0.6081    0.6683
3126.471    0.5180    0.6194
3126.489    0.5385    0.6012
3126.507    0.6310    0.6104
3126.526    0.6963    0.6236
3126.544    0.6855    0.6112
3126.562    0.6002    0.5664
3126.581    0.4866    0.5001
3126.599    0.4094    0.4466
3126.618    0.3802    0.4219
3126.636    0.3949    0.4342
3126.654    0.4608    0.4713
3126.673    0.5460    0.5145
3126.691    0.5542    0.5333
3126.710    0.5000    0.5098
3126.728    0.4013    0.4464
3126.746    0.3147    0.3661
3126.765    0.2883    0.2993
3126.783    0.3067    0.2775
3126.801    0.3536    0.2998
3126.820    0.3556    0.3637
3126.838    0.3812    0.4559
3126.857    0.4776    0.5777
3126.875    0.5806    0.6987
3126.893    0.7125    0.8043
3126.912    0.8104    0.8839
3126.930    0.9190    0.9270
3126.948    0.9741    0.9419
3126.967    0.9754    0.9283
3126.985    0.9354    0.8863
3127.004    0.8472    0.8147
3127.022    0.7447    0.7374
3127.040    0.6877    0.6781
3127.059    0.6828    0.6602
3127.077    0.7246    0.6864
3127.096    0.7570    0.7354
3127.114    0.7686    0.7766
3127.132    0.8123    0.8035
3127.151    0.8776    0.8190
3127.169    0.9243    0.8185
# 999999  73  3125.845  3127.169
3125.845    0.7338    0.7589
3125.864    0.6992    0.7415
3125.882    0.5855    0.6610
3125.901    0.4368    0.5217
3125.919    0.3350    0.3918
3125.937    0.3351    0.3327
3125.956    0.4681    0.3841
3125.974    0.6150    0.5109
3125.992    0.6833    0.6483
3126.011    0.7168    0.7511
3126.029    0.7362    0.7987
3126.048    0.7654    0.8121
3126.066    0.7492    0.7989
3126.084    0.7288    0.7547
3126.103    0.6551    0.6622
3126.121    0.5423    0.5316
3126.139    0.4051    0.3796
3126.158    0.2510    0.2329
3126.176    0.1480    0.1333
3126.195    0.0868    0.0756
3126.213    0.0567    0.0588
3126.231    0.0715    0.0771
3126.250    0.1186    0.1413
3126.268    0.2458    0.2423
3126.287    0.3838    0.3596
3126.305    0.4734    0.4373
3126.323    0.4880    0.4653
3126.342    0.5018    0.4713
3126.360    0.5983    0.5020
3126.378    0.7268    0.5752
3126.397    0.8098    0.6710
3126.415    0.8352    0.7318
3126.434    0.7514    0.7283
3126.452    0.6101    0.6645
3126.470    0.5014    0.5825
3126.489    0.5042    0.5311
3126.507    0.5903    0.5379
3126.525    0.6627    0.5727
3126.544    0.6827    0.5874
3126.562    0.5976    0.5508
3126.581    0.4674    0.4707
3126.599    0.3611    0.3923
3126.617    0.2879    0.3446
3126.636    0.3024    0.3429
3126.654    0.3641    0.3827
3126.672    0.4389    0.4445
3126.691    0.5036    0.5037
3126.709    0.5021    0.5238
3126.728    0.4251    0.4871
3126.746    0.3436    0.4078
3126.764    0.2829    0.3256
3126.783    0.3049    0.2819
3126.801    0.3573    0.2944
3126.820    0.3654    0.3483
3126.838    0.3690    0.4262
3126.856    0.4225    0.5306
3126.875    0.5261    0.6602
3126.893    0.6281    0.7761
3126.911    0.7516    0.8640
3126.930    0.8728    0.9211
3126.948    0.9719    0.9465
3126.967    1.0233    0.9454
3126.985    0.9845    0.9129
3127.003    0.8792    0.8426
3127.022    0.7659    0.7354
3127.040    0.6397    0.6353
3127.058    0.6187    0.5821
3127.077    0.6653    0.6026
3127.095    0.7276    0.6731
3127.114    0.7598    0.7509
3127.132    0.8171    0.7978
3127.150    0.8632    0.8236
3127.169    0.9415    0.8408


==> anc/specdat/fit_OH3141.dat <==
# 001499  68  3141.368  3142.606
3141.368    0.9330    0.9793
3141.386    0.9665    0.9824
3141.405    0.9537    0.9797
3141.423    0.9207    0.9590
3141.442    0.8459    0.8978
3141.460    0.7248    0.7878
3141.479    0.5794    0.6298
3141.497    0.4408    0.4822
3141.516    0.3504    0.3833
3141.534    0.3561    0.3870
3141.553    0.4789    0.5035
3141.571    0.6650    0.6663
3141.590    0.7993    0.7987
3141.608    0.8402    0.8329
3141.627    0.8125    0.7766
3141.645    0.7050    0.6762
3141.664    0.6259    0.5898
3141.682    0.6343    0.5876
3141.701    0.7337    0.6748
3141.719    0.8568    0.7870
3141.737    0.9315    0.8690
3141.756    0.9632    0.8958
3141.774    0.9454    0.8712
3141.793    0.9358    0.8202
3141.811    0.9026    0.7752
3141.830    0.8437    0.7288
3141.848    0.7406    0.6510
3141.867    0.5656    0.5137
3141.885    0.3846    0.3739
3141.904    0.2741    0.2957
3141.922    0.2693    0.3287
3141.941    0.3539    0.4585
3141.959    0.4973    0.6121
3141.978    0.6336    0.7379
3141.996    0.7124    0.7930
3142.015    0.7514    0.8020
3142.033    0.7748    0.8045
3142.052    0.8258    0.8293
3142.070    0.8616    0.8606
3142.089    0.8738    0.8598
3142.107    0.8492    0.7995
3142.126    0.7770    0.6879
3142.144    0.6798    0.5820
3142.162    0.5893    0.5055
3142.181    0.5145    0.4459
3142.199    0.4212    0.3890
3142.218    0.3467    0.3423
3142.236    0.3585    0.3460
3142.255    0.4835    0.4138
3142.273    0.6349    0.5172
3142.292    0.7288    0.6391
3142.310    0.7932    0.7480
3142.329    0.8183    0.8368
3142.347    0.8128    0.8798
3142.366    0.7679    0.8684
3142.384    0.6973    0.7910
3142.403    0.5587    0.6333
3142.421    0.3840    0.4370
3142.440    0.2245    0.2450
3142.458    0.1229    0.1309
3142.477    0.1053    0.0957
3142.495    0.1431    0.1311
3142.514    0.2339    0.2324
3142.532    0.3763    0.3807
3142.551    0.5349    0.5661
3142.569    0.6811    0.7285
3142.587    0.7766    0.8418
3142.606    0.8249    0.8896
# 001598  68  3141.363  3142.601
3141.363    0.9330    0.9892
3141.381    0.9954    0.9915
3141.400    0.9915    0.9922
3141.418    0.9732    0.9865
3141.437    0.9341    0.9614
3141.455    0.8574    0.9024
3141.474    0.7347    0.7962
3141.492    0.5942    0.6733
3141.511    0.4947    0.5594
3141.529    0.4666    0.5146
3141.548    0.5596    0.5773
3141.566    0.7434    0.7135
3141.585    0.8720    0.8418
3141.603    0.9133    0.8870
3141.622    0.8983    0.8584
3141.640    0.8243    0.7894
3141.659    0.7556    0.7143
3141.677    0.7518    0.6909
3141.696    0.8207    0.7406
3141.714    0.9232    0.8245
3141.732    0.9701    0.8968
3141.751    0.9952    0.9373
3141.769    1.0028    0.9421
3141.788    0.9865    0.9226
3141.806    0.9759    0.8976
3141.825    0.9506    0.8672
3141.843    0.8630    0.8032
3141.862    0.7045    0.6618
3141.880    0.4953    0.4824
3141.899    0.3319    0.3371
3141.917    0.2742    0.3148
3141.936    0.3267    0.4229
3141.954    0.4733    0.5940
3141.973    0.6409    0.7544
3141.991    0.7532    0.8289
3142.010    0.7971    0.8329
3142.028    0.7995    0.8173
3142.047    0.8341    0.8293
3142.065    0.8736    0.8666
3142.084    0.9072    0.8865
3142.102    0.8845    0.8435
3142.120    0.8045    0.7399
3142.139    0.7065    0.6193
3142.157    0.6381    0.5511
3142.176    0.5837    0.5238
3142.194    0.5253    0.4882
3142.213    0.4458    0.4288
3142.231    0.4186    0.4141
3142.250    0.5241    0.4928
3142.268    0.6882    0.6216
3142.287    0.8106    0.7483
3142.305    0.8566    0.8358
3142.324    0.8837    0.8966
3142.342    0.8896    0.9262
3142.361    0.8598    0.9230
3142.379    0.7889    0.8742
3142.398    0.6734    0.7485
3142.416    0.5044    0.5553
3142.435    0.3106    0.3301
3142.453    0.1691    0.1757
3142.472    0.1134    0.1116
3142.490    0.1462    0.1300
3142.508    0.2347    0.2085
3142.527    0.3442    0.3492
3142.545    0.4942    0.5214
3142.564    0.6539    0.7058
3142.582    0.7927    0.8412
3142.601    0.8762    0.9194
# 001803  68  3141.368  3142.606
3141.368    0.8954    0.9754
3141.387    0.9137    0.9663
3141.405    0.9030    0.9417
3141.424    0.8539    0.8902
3141.442    0.7705    0.8136
3141.460    0.6877    0.7170
3141.479    0.5878    0.6145
3141.497    0.5231    0.5446
3141.516    0.5004    0.5241
3141.534    0.5453    0.5616
3141.553    0.6186    0.6427
3141.571    0.7122    0.7258
3141.590    0.7730    0.7840
3141.608    0.7863    0.7956
3141.627    0.7789    0.7709
3141.645    0.7616    0.7382
3141.664    0.7623    0.7234
3141.682    0.7856    0.7418
3141.701    0.8350    0.7874
3141.719    0.8892    0.8335
3141.738    0.9322    0.8630
3141.756    0.9572    0.8638
3141.775    0.9524    0.8400
3141.793    0.9114    0.8037
3141.812    0.8586    0.7556
3141.830    0.7754    0.6979
3141.849    0.6753    0.6227
3141.867    0.5660    0.5483
3141.885    0.4825    0.4934
3141.904    0.4453    0.4816
3141.922    0.4524    0.5216
3141.941    0.5125    0.6023
3141.959    0.5983    0.6887
3141.978    0.6836    0.7654
3141.996    0.7603    0.8155
3142.015    0.8168    0.8486
3142.033    0.8636    0.8684
3142.052    0.8902    0.8782
3142.070    0.9012    0.8714
3142.089    0.8853    0.8397
3142.107    0.8612    0.7861
3142.126    0.8028    0.7138
3142.144    0.7150    0.6425
3142.163    0.6497    0.5740
3142.181    0.5617    0.5216
3142.200    0.4945    0.4856
3142.218    0.4902    0.4777
3142.237    0.5237    0.5026
3142.255    0.5922    0.5558
3142.273    0.6920    0.6295
3142.292    0.7642    0.7156
3142.310    0.8082    0.7896
3142.329    0.8306    0.8424
3142.347    0.7989    0.8531
3142.366    0.7303    0.8104
3142.384    0.6352    0.7165
3142.403    0.5029    0.5737
3142.421    0.3777    0.4254
3142.440    0.2751    0.2930
3142.458    0.2196    0.2198
3142.477    0.2192    0.2130
3142.495    0.2802    0.2719
3142.514    0.3826    0.3881
3142.532    0.5087    0.5255
3142.551    0.6356    0.6687
3142.569    0.7600    0.7757
3142.588    0.8383    0.8397
3142.606    0.8638    0.8476
# 004290  68  3141.369  3142.607
3141.369    0.9369    0.9872
3141.387    0.9683    0.9897
3141.406    0.9743    0.9892
3141.424    0.9710    0.9790
3141.443    0.9047    0.9436
3141.461    0.8213    0.8706
3141.480    0.6929    0.7511
3141.498    0.5441    0.6212
3141.516    0.4581    0.5151
3141.535    0.4525    0.4834
3141.553    0.5487    0.5600
3141.572    0.7145    0.7101
3141.590    0.8437    0.8291
3141.609    0.9070    0.8708
3141.627    0.8706    0.8350
3141.646    0.7784    0.7525
3141.664    0.7175    0.6805
3141.683    0.7301    0.6676
3141.701    0.8130    0.7286
3141.720    0.8991    0.8251
3141.738    0.9725    0.8970
3141.757    0.9945    0.9305
3141.775    0.9947    0.9247
3141.794    0.9707    0.8958
3141.812    0.9425    0.8654
3141.831    0.9114    0.8268
3141.849    0.8297    0.7506
3141.868    0.6759    0.6041
3141.886    0.4673    0.4410
3141.905    0.3141    0.3304
3141.923    0.2862    0.3397
3141.941    0.3560    0.4539
3141.960    0.4874    0.6252
3141.978    0.6506    0.7593
3141.997    0.7588    0.8258
3142.015    0.7727    0.8316
3142.034    0.8085    0.8255
3142.052    0.8385    0.8424
3142.071    0.8744    0.8752
3142.089    0.9143    0.8808
3142.108    0.8999    0.8247
3142.126    0.8095    0.7223
3142.145    0.7125    0.6155
3142.163    0.6411    0.5553
3142.182    0.5864    0.5194
3142.200    0.5124    0.4729
3142.219    0.4321    0.4186
3142.237    0.4200    0.4171
3142.256    0.5322    0.4964
3142.274    0.6795    0.6136
3142.293    0.7900    0.7328
3142.311    0.8447    0.8221
3142.330    0.8817    0.8870
3142.348    0.8784    0.9160
3142.367    0.8398    0.9041
3142.385    0.7492    0.8364
3142.403    0.6010    0.6965
3142.422    0.4424    0.4846
3142.440    0.2576    0.2858
3142.459    0.1430    0.1494
3142.477    0.1163    0.1085
3142.496    0.1601    0.1423
3142.514    0.2547    0.2347
3142.533    0.3743    0.3870
3142.551    0.5320    0.5613
3142.570    0.6834    0.7357
3142.588    0.8020    0.8553
3142.607    0.8886    0.9173
# 005176  68  3141.367  3142.605
3141.367    0.9572    0.9799
3141.386    0.9425    0.9833
3141.404    0.9430    0.9784
3141.423    0.9348    0.9504
3141.441    0.8327    0.8839
3141.460    0.7285    0.7626
3141.478    0.5717    0.6199
3141.496    0.4431    0.4928
3141.515    0.4080    0.4236
3141.533    0.4215    0.4503
3141.552    0.5426    0.5706
3141.570    0.7036    0.7163
3141.589    0.8389    0.8247
3141.607    0.8845    0.8463
3141.626    0.8327    0.7932
3141.644    0.7452    0.7097
3141.663    0.6769    0.6458
3141.681    0.6971    0.6537
3141.700    0.8032    0.7316
3141.718    0.8796    0.8238
3141.737    0.9354    0.8896
3141.755    0.9643    0.9045
3141.774    0.9550    0.8774
3141.792    0.9410    0.8343
3141.811    0.8966    0.7916
3141.829    0.8370    0.7459
3141.847    0.7209    0.6644
3141.866    0.5508    0.5294
3141.884    0.4077    0.4005
3141.903    0.2979    0.3360
3141.921    0.3146    0.3763
3141.940    0.4256    0.5026
3141.958    0.5386    0.6437
3141.977    0.6800    0.7558
3141.995    0.7570    0.8059
3142.014    0.7863    0.8188
3142.032    0.7940    0.8272
3142.051    0.8360    0.8519
3142.069    0.8776    0.8758
3142.088    0.8716    0.8656
3142.106    0.8262    0.8028
3142.125    0.7829    0.6978
3142.143    0.6937    0.5987
3142.162    0.6035    0.5164
3142.180    0.5054    0.4500
3142.198    0.3942    0.3859
3142.217    0.3597    0.3443
3142.235    0.3908    0.3636
3142.254    0.4993    0.4495
3142.272    0.6455    0.5634
3142.291    0.7633    0.6849
3142.309    0.8119    0.7843
3142.328    0.8151    0.8612
3142.346    0.8168    0.8958
3142.365    0.7755    0.8782
3142.383    0.6945    0.7956
3142.402    0.5627    0.6328
3142.420    0.3867    0.4360
3142.439    0.2357    0.2481
3142.457    0.1422    0.1394
3142.476    0.1110    0.1103
3142.494    0.1653    0.1540
3142.513    0.2664    0.2664
3142.531    0.4268    0.4232
3142.549    0.5890    0.5991
3142.568    0.7093    0.7624
3142.586    0.7746    0.8642
3142.605    0.9643    0.9043
# 006405  68  3141.363  3142.601
3141.363    0.9535    0.9872
3141.381    0.9815    0.9897
3141.400    0.9924    0.9899
3141.418    0.9629    0.9813
3141.437    0.9133    0.9475
3141.455    0.8358    0.8744
3141.474    0.7073    0.7518
3141.492    0.5616    0.6194
3141.511    0.4485    0.5083
3141.529    0.4354    0.4772
3141.548    0.5333    0.5551
3141.566    0.7166    0.6990
3141.585    0.8414    0.8299
3141.603    0.8958    0.8750
3141.622    0.8817    0.8422
3141.640    0.8204    0.7661
3141.658    0.7444    0.6899
3141.677    0.7125    0.6663
3141.695    0.7940    0.7193
3141.714    0.9012    0.8149
3141.732    0.9851    0.8908
3141.751    1.0032    0.9303
3141.769    0.9870    0.9298
3141.788    0.9625    0.9039
3141.806    0.9451    0.8742
3141.825    0.9047    0.8389
3141.843    0.8173    0.7697
3141.862    0.6685    0.6269
3141.880    0.4664    0.4567
3141.899    0.3130    0.3292
3141.917    0.2725    0.3223
3141.936    0.3468    0.4364
3141.954    0.4884    0.6021
3141.973    0.6440    0.7523
3141.991    0.7347    0.8215
3142.010    0.7905    0.8276
3142.028    0.8028    0.8171
3142.047    0.8215    0.8320
3142.065    0.8704    0.8670
3142.083    0.8853    0.8817
3142.102    0.8714    0.8344
3142.120    0.7816    0.7323
3142.139    0.7049    0.6157
3142.157    0.6350    0.5448
3142.176    0.5758    0.5042
3142.194    0.5000    0.4574
3142.213    0.4085    0.3996
3142.231    0.3999    0.3926
3142.250    0.5216    0.4722
3142.268    0.6615    0.5963
3142.287    0.7804    0.7226
3142.305    0.8470    0.8149
3142.324    0.8742    0.8819
3142.342    0.8712    0.9145
3142.361    0.8364    0.9093
3142.379    0.7681    0.8527
3142.398    0.6418    0.7176
3142.416    0.4653    0.5228
3142.435    0.2850    0.3069
3142.453    0.1638    0.1639
3142.472    0.1107    0.1070
3142.490    0.1425    0.1289
3142.508    0.2233    0.2109
3142.527    0.3533    0.3558
3142.545    0.5177    0.5297
3142.564    0.6823    0.7110
3142.582    0.7963    0.8410
3142.601    0.8584    0.9135
# 006455  68  3141.363  3142.601
3141.363    0.9393    0.9867
3141.382    0.9528    0.9888
3141.400    0.9482    0.9879
3141.419    0.9397    0.9770
3141.437    0.9196    0.9443
3141.456    0.8416    0.8692
3141.474    0.6921    0.7568
3141.492    0.5492    0.6237
3141.511    0.4483    0.5042
3141.529    0.4174    0.4639
3141.548    0.5126    0.5330
3141.566    0.6928    0.6705
3141.585    0.8517    0.8008
3141.603    0.8808    0.8484
3141.622    0.8447    0.8149
3141.640    0.7635    0.7354
3141.659    0.6953    0.6551
3141.677    0.6776    0.6365
3141.696    0.7750    0.6965
3141.714    0.8780    0.7912
3141.733    0.9391    0.8764
3141.751    1.0093    0.9169
3141.770    0.9838    0.9175
3141.788    0.9788    0.8929
3141.807    0.9484    0.8586
3141.825    0.9059    0.8160
3141.844    0.8354    0.7290
3141.862    0.6644    0.5883
3141.880    0.4557    0.4261
3141.899    0.2940    0.3120
3141.917    0.2654    0.3129
3141.936    0.3348    0.4263
3141.954    0.4694    0.5864
3141.973    0.6233    0.7328
3141.991    0.7301    0.8032
3142.010    0.7700    0.8130
3142.028    0.7497    0.8056
3142.047    0.7887    0.8196
3142.065    0.8640    0.8504
3142.084    0.8919    0.8596
3142.102    0.8553    0.8108
3142.121    0.7779    0.7049
3142.139    0.6872    0.5998
3142.158    0.5928    0.5291
3142.176    0.5440    0.4923
3142.195    0.4942    0.4474
3142.213    0.4210    0.4000
3142.231    0.3952    0.3941
3142.250    0.4958    0.4647
3142.268    0.6611    0.5797
3142.287    0.7752    0.7027
3142.305    0.8125    0.7956
3142.324    0.8408    0.8608
3142.342    0.8228    0.8867
3142.361    0.8008    0.8690
3142.379    0.7362    0.7974
3142.398    0.6070    0.6527
3142.416    0.4206    0.4656
3142.435    0.2364    0.2725
3142.453    0.1417    0.1498
3142.472    0.1190    0.1042
3142.490    0.1495    0.1295
3142.509    0.2274    0.2155
3142.527    0.3428    0.3462
3142.546    0.4816    0.5190
3142.564    0.6399    0.6831
3142.583    0.7537    0.8173
3142.601    0.8257    0.8863
# 007244  68  3141.362  3142.600
3141.362    0.9049    0.9856
3141.381    0.9568    0.9876
3141.399    0.9687    0.9863
3141.418    0.9320    0.9730
3141.436    0.9101    0.9365
3141.455    0.8181    0.8580
3141.473    0.6974    0.7461
3141.491    0.5629    0.6193
3141.510    0.4534    0.5112
3141.528    0.4351    0.4777
3141.547    0.5132    0.5409
3141.565    0.6875    0.6654
3141.584    0.8393    0.7896
3141.602    0.8845    0.8428
3141.621    0.8694    0.8207
3141.639    0.7647    0.7527
3141.658    0.7233    0.6809
3141.676    0.7114    0.6610
3141.695    0.7682    0.7094
3141.713    0.8680    0.7929
3141.732    0.9386    0.8724
3141.750    1.0081    0.9120
3141.769    0.9979    0.9133
3141.787    0.9627    0.8890
3141.806    0.9376    0.8535
3141.824    0.8688    0.8097
3141.842    0.8043    0.7333
3141.861    0.6634    0.6006
3141.879    0.4735    0.4534
3141.898    0.3226    0.3451
3141.916    0.2871    0.3388
3141.935    0.3471    0.4362
3141.953    0.4765    0.5814
3141.972    0.6173    0.7209
3141.990    0.7310    0.7969
3142.009    0.7789    0.8194
3142.027    0.7930    0.8202
3142.046    0.8287    0.8333
3142.064    0.8712    0.8572
3142.083    0.8906    0.8626
3142.101    0.8736    0.8192
3142.120    0.7947    0.7254
3142.138    0.7112    0.6270
3142.157    0.6283    0.5497
3142.175    0.5742    0.5003
3142.194    0.4888    0.4488
3142.212    0.4187    0.4036
3142.230    0.4069    0.3972
3142.249    0.4922    0.4590
3142.267    0.6328    0.5652
3142.286    0.7532    0.6863
3142.304    0.8198    0.7829
3142.323    0.8428    0.8547
3142.341    0.8426    0.8872
3142.360    0.7969    0.8758
3142.378    0.7216    0.8089
3142.397    0.5970    0.6694
3142.415    0.4397    0.4874
3142.434    0.2740    0.2958
3142.452    0.1591    0.1682
3142.471    0.1241    0.1146
3142.489    0.1522    0.1344
3142.508    0.2290    0.2182
3142.526    0.3490    0.3484
3142.545    0.4884    0.5198
3142.563    0.6233    0.6814
3142.581    0.7527    0.8087
3142.600    0.8306    0.8843
# 007585  68  3141.368  3142.606
3141.368    0.9434    0.9838
3141.386    0.9643    0.9854
3141.405    0.9703    0.9795
3141.423    0.9384    0.9554
3141.442    0.8557    0.8933
3141.460    0.7271    0.7907
3141.479    0.5973    0.6507
3141.497    0.4748    0.5246
3141.515    0.4056    0.4488
3141.534    0.4244    0.4621
3141.552    0.5670    0.5635
3141.571    0.7198    0.7089
3141.589    0.8486    0.8100
3141.608    0.8917    0.8346
3141.626    0.8297    0.7874
3141.645    0.7290    0.7034
3141.663    0.6599    0.6452
3141.682    0.6957    0.6527
3141.700    0.8045    0.7233
3141.719    0.9082    0.8187
3141.737    0.9502    0.8841
3141.756    0.9676    0.9072
3141.774    0.9656    0.8910
3141.793    0.9300    0.8537
3141.811    0.8888    0.8128
3141.830    0.8300    0.7532
3141.848    0.7214    0.6552
3141.867    0.5648    0.5091
3141.885    0.3789    0.3788
3141.903    0.2865    0.3194
3141.922    0.2961    0.3647
3141.940    0.3766    0.4876
3141.959    0.5330    0.6409
3141.977    0.6639    0.7509
3141.996    0.7386    0.8046
3142.014    0.7698    0.8136
3142.033    0.7883    0.8179
3142.051    0.8002    0.8375
3142.070    0.8570    0.8604
3142.088    0.8829    0.8504
3142.107    0.8447    0.7852
3142.125    0.7623    0.6879
3142.144    0.6759    0.5874
3142.162    0.5969    0.5153
3142.181    0.5132    0.4515
3142.199    0.4192    0.3910
3142.218    0.3512    0.3503
3142.236    0.3853    0.3696
3142.255    0.5240    0.4576
3142.273    0.6583    0.5750
3142.291    0.7463    0.6909
3142.310    0.8011    0.7900
3142.328    0.8076    0.8513
3142.347    0.7965    0.8728
3142.365    0.7682    0.8418
3142.384    0.6719    0.7430
3142.402    0.5465    0.5878
3142.421    0.3616    0.3917
3142.439    0.2082    0.2302
3142.458    0.1288    0.1295
3142.476    0.1222    0.1086
3142.495    0.1694    0.1553
3142.513    0.2688    0.2566
3142.532    0.4062    0.4117
3142.550    0.5571    0.5788
3142.569    0.6758    0.7376
3142.587    0.7876    0.8408
3142.606    0.8312    0.8863
# 007902  68  3141.363  3142.600
3141.363    0.9270    0.9840
3141.381    0.9849    0.9870
3141.400    0.9917    0.9863
3141.418    0.9685    0.9743
3141.437    0.9131    0.9320
3141.455    0.7825    0.8441
3141.474    0.6180    0.7018
3141.492    0.5065    0.5508
3141.510    0.3860    0.4322
3141.529    0.3637    0.4030
3141.547    0.4714    0.4981
3141.566    0.6602    0.6730
3141.584    0.8168    0.8033
3141.603    0.8823    0.8385
3141.621    0.8255    0.7851
3141.640    0.6904    0.6806
3141.658    0.6365    0.5939
3141.677    0.6389    0.5829
3141.695    0.7532    0.6619
3141.714    0.8855    0.7814
3141.732    0.9548    0.8692
3141.751    0.9741    0.9084
3141.769    0.9806    0.8978
3141.788    0.9443    0.8580
3141.806    0.9266    0.8198
3141.825    0.8682    0.7784
3141.843    0.7511    0.6979
3141.861    0.5798    0.5502
3141.880    0.4062    0.3676
3141.898    0.2569    0.2570
3141.917    0.2173    0.2662
3141.935    0.2820    0.3885
3141.954    0.4472    0.5732
3141.972    0.6023    0.7165
3141.991    0.6899    0.7788
3142.009    0.7083    0.7704
3142.028    0.7024    0.7558
3142.046    0.7298    0.7807
3142.065    0.7941    0.8314
3142.083    0.8523    0.8437
3142.102    0.7809    0.7725
3142.120    0.6781    0.6424
3142.139    0.6098    0.5132
3142.157    0.5379    0.4524
3142.176    0.5008    0.4340
3142.194    0.4464    0.4080
3142.213    0.3715    0.3686
3142.231    0.3909    0.3709
3142.249    0.4953    0.4389
3142.268    0.6443    0.5542
3142.286    0.7372    0.6691
3142.305    0.7621    0.7777
3142.323    0.8435    0.8553
3142.342    1.1076    0.8966
3142.360    1.0879    0.8882
3142.379    0.8989    0.8156
3142.397    0.5052    0.6720
3142.416    0.3474    0.4582
3142.434    0.2272    0.2610
3142.453    0.1305    0.1283
3142.471    0.0915    0.0880
3142.490    0.1275    0.1141
3142.508    0.2046    0.1909
3142.527    0.3336    0.3274
3142.545    0.4754    0.5003
3142.564    0.6015    0.6894
3142.582    0.7124    0.8268
3142.600    0.7838    0.8950
# 007918  68  3141.363  3142.601
3141.363    0.9279    0.9831
3141.381    0.9804    0.9858
3141.400    0.9899    0.9858
3141.418    0.9643    0.9741
3141.437    0.9126    0.9328
3141.455    0.8327    0.8509
3141.474    0.6801    0.7221
3141.492    0.5289    0.5913
3141.511    0.4413    0.4909
3141.529    0.4322    0.4688
3141.548    0.5139    0.5394
3141.566    0.6776    0.6679
3141.585    0.8272    0.7976
3141.603    0.8972    0.8586
3141.622    0.8798    0.8453
3141.640    0.8091    0.7825
3141.658    0.7435    0.7127
3141.677    0.7256    0.6822
3141.695    0.7905    0.7183
3141.714    0.8908    0.8004
3141.732    0.9504    0.8748
3141.751    0.9739    0.9171
3141.769    0.9694    0.9181
3141.788    0.9467    0.8906
3141.806    0.9154    0.8559
3141.825    0.8835    0.8153
3141.843    0.8130    0.7511
3141.862    0.6852    0.6312
3141.880    0.4989    0.4880
3141.899    0.3506    0.3736
3141.917    0.3060    0.3573
3141.936    0.3669    0.4446
3141.954    0.4826    0.5833
3141.973    0.6222    0.7216
3141.991    0.7281    0.8011
3142.010    0.7759    0.8291
3142.028    0.8070    0.8327
3142.047    0.8314    0.8457
3142.065    0.8712    0.8704
3142.083    0.8958    0.8821
3142.102    0.8939    0.8480
3142.120    0.8192    0.7674
3142.139    0.7369    0.6618
3142.157    0.6604    0.5748
3142.176    0.5740    0.5010
3142.194    0.4737    0.4322
3142.213    0.3859    0.3680
3142.231    0.3532    0.3537
3142.250    0.4373    0.4167
3142.268    0.5837    0.5314
3142.287    0.7117    0.6634
3142.305    0.7889    0.7697
3142.324    0.8268    0.8517
3142.342    0.8545    0.8966
3142.361    0.8352    0.9012
3142.379    0.7804    0.8509
3142.398    0.6640    0.7244
3142.416    0.4972    0.5429
3142.435    0.3225    0.3372
3142.453    0.1853    0.1903
3142.472    0.1214    0.1194
3142.490    0.1418    0.1283
3142.508    0.2173    0.2014
3142.527    0.3487    0.3399
3142.545    0.5065    0.5093
3142.564    0.6549    0.6883
3142.582    0.7610    0.8204
3142.601    0.8300    0.8989
# 008486  68  3141.363  3142.601
3141.363    0.8962    0.9861
3141.382    0.9318    0.9876
3141.400    0.9652    0.9865
3141.418    0.9678    0.9752
3141.437    0.9028    0.9402
3141.455    0.8358    0.8724
3141.474    0.7285    0.7637
3141.492    0.5822    0.6455
3141.511    0.4873    0.5433
3141.529    0.4787    0.5076
3141.548    0.5270    0.5577
3141.566    0.6759    0.6679
3141.585    0.7956    0.7867
3141.603    0.9108    0.8478
3141.622    0.9045    0.8402
3141.640    0.8091    0.7849
3141.659    0.7415    0.7191
3141.677    0.7425    0.6942
3141.696    0.7816    0.7293
3141.714    0.8726    0.8009
3141.733    0.9309    0.8748
3141.751    0.9723    0.9150
3141.769    0.9576    0.9209
3141.788    0.9454    0.9005
3141.806    0.9173    0.8694
3141.825    0.9162    0.8247
3141.843    0.8658    0.7535
3141.862    0.6987    0.6327
3141.880    0.5424    0.4968
3141.899    0.3696    0.3919
3141.917    0.3304    0.3789
3141.936    0.3805    0.4625
3141.954    0.4957    0.5942
3141.973    0.6220    0.7268
3141.991    0.7398    0.8063
3142.010    0.8281    0.8381
3142.028    0.8270    0.8447
3142.047    0.8461    0.8553
3142.065    0.8989    0.8732
3142.084    0.9114    0.8786
3142.102    0.8829    0.8464
3142.121    0.8262    0.7704
3142.139    0.7686    0.6822
3142.157    0.6926    0.6041
3142.176    0.6121    0.5358
3142.194    0.5242    0.4714
3142.213    0.4282    0.4105
3142.231    0.4083    0.3939
3142.250    0.4823    0.4478
3142.268    0.6094    0.5525
3142.287    0.7243    0.6770
3142.305    0.8069    0.7775
3142.324    0.8115    0.8517
3142.342    0.8606    0.8876
3142.361    0.8272    0.8817
3142.379    0.7705    0.8226
3142.398    0.6521    0.6941
3142.416    0.4633    0.5212
3142.435    0.2868    0.3309
3142.453    0.1695    0.1956
3142.472    0.1495    0.1310
3142.490    0.1642    0.1440
3142.508    0.2189    0.2200
3142.527    0.3313    0.3560
3142.545    0.5023    0.5165
3142.564    0.6583    0.6839
3142.582    0.7686    0.8087
3142.601    0.8255    0.8855
# 009172  68  3141.363  3142.601
3141.363    0.9087    0.9842
3141.381    0.9296    0.9829
3141.400    0.9318    0.9732
3141.418    0.9162    0.9469
3141.437    0.8706    0.8904
3141.455    0.7713    0.8063
3141.474    0.6628    0.6958
3141.492    0.5523    0.5963
3141.511    0.4941    0.5326
3141.529    0.5135    0.5363
3141.548    0.5786    0.6065
3141.566    0.6764    0.7032
3141.585    0.7932    0.7872
3141.603    0.8366    0.8175
3141.621    0.8228    0.7978
3141.640    0.7901    0.7489
3141.658    0.7502    0.7120
3141.677    0.7494    0.7135
3141.695    0.8200    0.7558
3141.714    0.8863    0.8204
3141.732    0.9395    0.8710
3141.751    0.9836    0.8943
3141.769    0.9804    0.8870
3141.788    0.9369    0.8580
3141.806    0.9045    0.8181
3141.825    0.8412    0.7582
3141.843    0.7408    0.6751
3141.862    0.6142    0.5634
3141.880    0.4678    0.4636
3141.899    0.3880    0.4090
3141.917    0.3711    0.4305
3141.936    0.4197    0.5208
3141.954    0.5372    0.6334
3141.973    0.6494    0.7369
3141.991    0.7388    0.7984
3142.010    0.7965    0.8293
3142.028    0.8400    0.8447
3142.046    0.8646    0.8580
3142.065    0.8880    0.8646
3142.083    0.8880    0.8482
3142.102    0.8519    0.7965
3142.120    0.7965    0.7229
3142.139    0.7155    0.6409
3142.157    0.6321    0.5739
3142.176    0.5607    0.5163
3142.194    0.5072    0.4729
3142.213    0.4724    0.4490
3142.231    0.4845    0.4622
3142.250    0.5625    0.5199
3142.268    0.6602    0.6044
3142.287    0.7567    0.7026
3142.305    0.8138    0.7856
3142.324    0.8241    0.8472
3142.342    0.8270    0.8688
3142.361    0.7707    0.8406
3142.379    0.6820    0.7581
3142.398    0.5511    0.6157
3142.416    0.3885    0.4529
3142.434    0.2752    0.3018
3142.453    0.1904    0.1939
3142.471    0.1695    0.1596
3142.490    0.2063    0.1957
3142.508    0.2852    0.2886
3142.527    0.4295    0.4302
3142.545    0.5645    0.5805
3142.564    0.7042    0.7241
3142.582    0.8000    0.8211
3142.601    0.8358    0.8688
# 009349  68  3141.362  3142.600
3141.362    0.9249    0.9845
3141.381    0.9598    0.9876
3141.399    0.9772    0.9861
3141.418    0.9339    0.9698
3141.436    0.8892    0.9249
3141.455    0.7881    0.8316
3141.473    0.6482    0.7062
3141.492    0.5120    0.5690
3141.510    0.4396    0.4791
3141.529    0.4356    0.4735
3141.547    0.5508    0.5669
3141.566    0.7233    0.7173
3141.584    0.8389    0.8274
3141.603    0.8774    0.8592
3141.621    0.8466    0.8156
3141.640    0.7832    0.7296
3141.658    0.7039    0.6627
3141.676    0.7073    0.6587
3141.695    0.7936    0.7290
3141.713    0.9049    0.8217
3141.732    0.9647    0.8950
3141.750    1.0000    0.9211
3141.769    0.9938    0.9074
3141.787    0.9434    0.8742
3141.806    0.9279    0.8387
3141.824    0.8958    0.8009
3141.843    0.7872    0.7221
3141.861    0.6249    0.5917
3141.880    0.4502    0.4368
3141.898    0.3367    0.3479
3141.917    0.3037    0.3673
3141.935    0.3837    0.4816
3141.954    0.5258    0.6403
3141.972    0.6575    0.7598
3141.991    0.7593    0.8192
3142.009    0.7840    0.8283
3142.027    0.8056    0.8304
3142.046    0.8383    0.8517
3142.064    0.8610    0.8790
3142.083    0.9147    0.8762
3142.101    0.8652    0.8179
3142.120    0.8076    0.7120
3142.138    0.7119    0.6145
3142.157    0.6340    0.5471
3142.175    0.5564    0.5035
3142.194    0.5001    0.4510
3142.212    0.4175    0.4090
3142.231    0.4166    0.4188
3142.249    0.5292    0.4940
3142.268    0.6906    0.6098
3142.286    0.7987    0.7185
3142.305    0.8531    0.8147
3142.323    0.8794    0.8815
3142.342    0.8724    0.9175
3142.360    0.8377    0.9084
3142.378    0.7553    0.8412
3142.397    0.6186    0.6918
3142.415    0.4359    0.4928
3142.434    0.2663    0.2876
3142.452    0.1484    0.1603
3142.471    0.1309    0.1175
3142.489    0.1685    0.1522
3142.508    0.2602    0.2557
3142.526    0.3947    0.4059
3142.545    0.5454    0.5910
3142.563    0.7152    0.7514
3142.582    0.8343    0.8692
3142.600    0.8776    0.9185
# 009519  68  3141.367  3142.605
3141.367    0.9238    0.9710
3141.385    0.9253    0.9568
3141.404    0.8945    0.9268
3141.422    0.8549    0.8813
3141.441    0.7860    0.8158
3141.459    0.7274    0.7449
3141.478    0.6480    0.6756
3141.496    0.6005    0.6311
3141.515    0.5981    0.6189
3141.533    0.6289    0.6415
3141.552    0.6778    0.6902
3141.570    0.7199    0.7422
3141.589    0.7572    0.7845
3141.607    0.8065    0.8035
3141.626    0.8128    0.8041
3141.644    0.8202    0.7969
3141.662    0.8327    0.7943
3141.681    0.8381    0.8045
3141.699    0.8758    0.8251
3141.718    0.9156    0.8500
3141.736    0.9171    0.8662
3141.755    0.9423    0.8684
3141.773    0.9486    0.8541
3141.792    0.9288    0.8224
3141.810    0.8490    0.7788
3141.829    0.7786    0.7201
3141.847    0.6957    0.6578
3141.866    0.5994    0.5957
3141.884    0.5386    0.5550
3141.903    0.5087    0.5446
3141.921    0.5092    0.5696
3141.940    0.5539    0.6252
3141.958    0.6165    0.6904
3141.977    0.6830    0.7561
3141.995    0.7593    0.8061
3142.013    0.8329    0.8408
3142.032    0.8476    0.8620
3142.050    0.8716    0.8678
3142.069    0.8708    0.8572
3142.087    0.8768    0.8297
3142.106    0.8433    0.7825
3142.124    0.7761    0.7254
3142.143    0.7129    0.6596
3142.161    0.6485    0.6006
3142.180    0.5860    0.5507
3142.198    0.5439    0.5224
3142.217    0.5297    0.5189
3142.235    0.5581    0.5430
3142.254    0.6122    0.5936
3142.272    0.6847    0.6567
3142.291    0.7466    0.7268
3142.309    0.7861    0.7825
3142.328    0.8136    0.8164
3142.346    0.7727    0.8140
3142.364    0.7093    0.7718
3142.383    0.6146    0.6858
3142.401    0.5196    0.5760
3142.420    0.4496    0.4516
3142.438    0.3442    0.3503
3142.457    0.2617    0.2842
3142.475    0.2805    0.2731
3142.494    0.3352    0.3175
3142.512    0.4200    0.4028
3142.531    0.5187    0.5192
3142.549    0.6247    0.6326
3142.568    0.7036    0.7333
3142.586    0.7674    0.7960
3142.605    0.8323    0.8202
# 009829  68  3141.368  3142.606
3141.368    0.9683    0.9908
3141.386    0.9963    0.9924
3141.405    0.9854    0.9901
3141.423    0.9404    0.9754
3141.442    0.8704    0.9266
3141.460    0.7647    0.8318
3141.479    0.6301    0.6926
3141.497    0.5079    0.5604
3141.516    0.4260    0.4702
3141.534    0.4620    0.4906
3141.553    0.6299    0.6340
3141.571    0.8013    0.7934
3141.589    0.8952    0.8790
3141.608    0.8855    0.8730
3141.626    0.8207    0.8078
3141.645    0.7520    0.7143
3141.663    0.7076    0.6567
3141.682    0.7572    0.6828
3141.700    0.8710    0.7727
3141.719    0.9727    0.8690
3141.737    1.0141    0.9253
3141.756    1.0278    0.9441
3141.774    1.0160    0.9303
3141.793    0.9892    0.9022
3141.811    0.9661    0.8786
3141.830    0.9049    0.8370
3141.848    0.7558    0.7320
3141.867    0.5610    0.5413
3141.885    0.3732    0.3603
3141.904    0.2557    0.2746
3141.922    0.2655    0.3343
3141.940    0.3783    0.4998
3141.959    0.5420    0.6944
3141.977    0.6879    0.8076
3141.996    0.7593    0.8279
3142.014    0.7811    0.8017
3142.033    0.8048    0.7969
3142.051    0.8395    0.8366
3142.070    0.9005    0.8821
3142.088    0.9018    0.8682
3142.107    0.8410    0.7670
3142.125    0.7156    0.6310
3142.144    0.6197    0.5297
3142.162    0.5836    0.5055
3142.181    0.5367    0.4997
3142.199    0.4765    0.4616
3142.218    0.4509    0.4269
3142.236    0.5013    0.4691
3142.255    0.6457    0.5864
3142.273    0.7818    0.7053
3142.292    0.8728    0.8054
3142.310    0.9084    0.8760
3142.328    0.9137    0.9217
3142.347    0.8876    0.9382
3142.365    0.8437    0.9160
3142.384    0.7551    0.8299
3142.402    0.5711    0.6625
3142.421    0.3745    0.4228
3142.439    0.2098    0.2238
3142.458    0.1112    0.1149
3142.476    0.1131    0.1023
3142.495    0.1670    0.1563
3142.513    0.2780    0.2640
3142.532    0.4211    0.4341
3142.550    0.5859    0.6227
3142.569    0.7520    0.7982
3142.587    0.8680    0.9022
3142.606    0.9061    0.9406
# 010321  68  3141.368  3142.605
3141.368    0.9309    0.9863
3141.386    0.9311    0.9847
3141.405    0.9428    0.9725
3141.423    0.9236    0.9393
3141.442    0.8151    0.8680
3141.460    0.7115    0.7633
3141.478    0.5849    0.6389
3141.497    0.4672    0.5238
3141.515    0.4417    0.4736
3141.534    0.4831    0.5118
3141.552    0.6159    0.6190
3141.571    0.7642    0.7449
3141.589    0.8350    0.8158
3141.608    0.8395    0.8145
3141.626    0.7780    0.7581
3141.645    0.7099    0.6861
3141.663    0.6871    0.6540
3141.682    0.7386    0.6853
3141.700    0.8445    0.7605
3141.719    0.9224    0.8435
3141.737    0.9721    0.8929
3141.756    0.9795    0.9039
3141.774    0.9802    0.8843
3141.793    0.9395    0.8490
3141.811    0.9091    0.8056
3141.830    0.8187    0.7327
3141.848    0.7003    0.6227
3141.866    0.5151    0.4884
3141.885    0.3735    0.3753
3141.903    0.3078    0.3474
3141.922    0.3324    0.4172
3141.940    0.4413    0.5450
3141.959    0.5708    0.6838
3141.977    0.6789    0.7727
3141.996    0.7430    0.8113
3142.014    0.7814    0.8196
3142.033    0.8236    0.8302
3142.051    0.8422    0.8494
3142.070    0.8782    0.8568
3142.088    0.8700    0.8253
3142.107    0.8224    0.7461
3142.125    0.7376    0.6530
3142.144    0.6498    0.5707
3142.162    0.5895    0.5172
3142.181    0.5201    0.4720
3142.199    0.4623    0.4347
3142.217    0.4444    0.4227
3142.236    0.4873    0.4612
3142.254    0.6063    0.5430
3142.273    0.7152    0.6503
3142.291    0.7941    0.7468
3142.310    0.8433    0.8262
3142.328    0.8339    0.8692
3142.347    0.8054    0.8696
3142.365    0.7464    0.8166
3142.384    0.6276    0.6968
3142.402    0.4727    0.5326
3142.421    0.3126    0.3466
3142.439    0.1837    0.2074
3142.458    0.1388    0.1327
3142.476    0.1528    0.1338
3142.495    0.2034    0.2014
3142.513    0.3249    0.3179
3142.532    0.4584    0.4782
3142.550    0.5958    0.6368
3142.569    0.7223    0.7759
3142.587    0.8270    0.8570
3142.605    0.8642    0.8815
# 011728  68  3141.363  3142.600
3141.363    0.9101    0.9831
3141.381    0.9513    0.9861
3141.400    0.9874    0.9863
3141.418    0.9399    0.9754
3141.437    0.8954    0.9354
3141.455    0.8145    0.8519
3141.474    0.6483    0.7153
3141.492    0.5235    0.5708
3141.510    0.4157    0.4570
3141.529    0.3881    0.4192
3141.547    0.4645    0.4896
3141.566    0.6374    0.6451
3141.584    0.8013    0.7860
3141.603    0.8896    0.8541
3141.621    0.8580    0.8321
3141.640    0.7686    0.7485
3141.658    0.6917    0.6622
3141.677    0.6753    0.6286
3141.695    0.7487    0.6790
3141.714    0.8596    0.7822
3141.732    0.9491    0.8688
3141.751    0.9701    0.9139
3141.769    0.9768    0.9105
3141.788    0.9603    0.8760
3141.806    0.9324    0.8373
3141.825    0.8968    0.7974
3141.843    0.8173    0.7325
3141.861    0.6767    0.6109
3141.880    0.4801    0.4458
3141.898    0.3225    0.3289
3141.917    0.2724    0.3151
3141.935    0.3276    0.4112
3141.954    0.4591    0.5752
3141.972    0.6053    0.7176
3141.991    0.7403    0.8009
3142.009    0.7849    0.8181
3142.028    0.7793    0.8134
3142.046    0.8089    0.8258
3142.065    0.8606    0.8592
3142.083    0.8972    0.8754
3142.102    0.8748    0.8352
3142.120    0.7878    0.7411
3142.139    0.7180    0.6250
3142.157    0.6381    0.5428
3142.176    0.5516    0.4863
3142.194    0.4800    0.4333
3142.212    0.3912    0.3791
3142.231    0.3726    0.3633
3142.249    0.4539    0.4178
3142.268    0.6023    0.5294
3142.286    0.7430    0.6474
3142.305    0.8104    0.7588
3142.323    0.8523    0.8406
3142.342    0.8431    0.8910
3142.360    0.7962    0.8950
3142.379    0.7330    0.8391
3142.397    0.6286    0.7148
3142.416    0.4645    0.5164
3142.434    0.2860    0.3164
3142.453    0.1516    0.1635
3142.471    0.1065    0.1022
3142.490    0.1317    0.1159
3142.508    0.1978    0.1911
3142.527    0.3244    0.3304
3142.545    0.4775    0.5019
3142.564    0.6372    0.6849
3142.582    0.7682    0.8192
3142.600    0.8549    0.8931
# 012067  68  3141.363  3142.600
3141.363    0.8628    0.9784
3141.381    0.9202    0.9820
3141.399    0.9371    0.9824
3141.418    0.9356    0.9703
3141.436    0.8931    0.9320
3141.455    0.8030    0.8455
3141.473    0.6852    0.7185
3141.492    0.5094    0.5635
3141.510    0.3953    0.4430
3141.529    0.3680    0.4000
3141.547    0.4354    0.4691
3141.566    0.5859    0.6240
3141.584    0.7624    0.7642
3141.603    0.8584    0.8300
3141.621    0.8236    0.8004
3141.640    0.7511    0.7050
3141.658    0.6476    0.6125
3141.677    0.6229    0.5830
3141.695    0.7236    0.6439
3141.714    0.8547    0.7581
3141.732    0.9043    0.8506
3141.750    0.9548    0.8921
3141.769    0.9845    0.8792
3141.787    0.9550    0.8348
3141.806    0.9156    0.7856
3141.824    0.9133    0.7458
3141.843    0.8028    0.6827
3141.861    0.6288    0.5736
3141.880    0.4435    0.4284
3141.898    0.3319    0.3296
3141.917    0.2769    0.3265
3141.935    0.3245    0.4223
3141.954    0.4477    0.5762
3141.972    0.6017    0.7076
3141.991    0.7039    0.7869
3142.009    0.7489    0.8093
3142.028    0.7856    0.8140
3142.046    0.8205    0.8314
3142.065    0.8704    0.8622
3142.083    0.9045    0.8710
3142.102    0.8806    0.8251
3142.120    0.8297    0.7321
3142.138    0.7218    0.6286
3142.157    0.6425    0.5482
3142.175    0.5788    0.4996
3142.194    0.4991    0.4501
3142.212    0.4173    0.4014
3142.231    0.3906    0.3812
3142.249    0.4576    0.4166
3142.268    0.6026    0.5032
3142.286    0.7406    0.6088
3142.305    0.8004    0.7241
3142.323    0.8402    0.8185
3142.342    0.8325    0.8817
3142.360    0.7974    0.8927
3142.379    0.7127    0.8387
3142.397    0.5830    0.7143
3142.416    0.4404    0.5183
3142.434    0.2844    0.3225
3142.453    0.1626    0.1719
3142.471    0.1129    0.1122
3142.489    0.1484    0.1280
3142.508    0.2165    0.2135
3142.526    0.3341    0.3492
3142.545    0.5008    0.5281
3142.563    0.6400    0.6952
3142.582    0.7725    0.8281
3142.600    0.8381    0.8900
# 014614  68  3141.368  3142.606
3141.368    0.9554    0.9879
3141.386    0.9867    0.9901
3141.405    0.9838    0.9870
3141.423    0.9532    0.9696
3141.442    0.8800    0.9198
3141.460    0.7782    0.8308
3141.479    0.6342    0.7026
3141.497    0.5056    0.5804
3141.516    0.4537    0.4996
3141.534    0.4940    0.5153
3141.553    0.6204    0.6318
3141.571    0.7667    0.7693
3141.590    0.8586    0.8580
3141.608    0.8872    0.8612
3141.627    0.8533    0.8006
3141.645    0.7649    0.7213
3141.664    0.7106    0.6690
3141.682    0.7628    0.6890
3141.701    0.8586    0.7705
3141.719    0.9318    0.8562
3141.738    0.9961    0.9145
3141.756    1.0090    0.9298
3141.774    0.9933    0.9139
3141.793    0.9757    0.8825
3141.811    0.9371    0.8521
3141.830    0.8714    0.8032
3141.848    0.7577    0.7047
3141.867    0.5682    0.5421
3141.885    0.3860    0.3914
3141.904    0.2841    0.3199
3141.922    0.2886    0.3704
3141.941    0.4055    0.5181
3141.959    0.5587    0.6756
3141.978    0.6836    0.7880
3141.996    0.7633    0.8234
3142.015    0.7973    0.8190
3142.033    0.7954    0.8217
3142.052    0.8459    0.8507
3142.070    0.8941    0.8776
3142.089    0.9055    0.8588
3142.107    0.8358    0.7788
3142.126    0.7556    0.6610
3142.144    0.6874    0.5725
3142.163    0.6119    0.5250
3142.181    0.5421    0.4908
3142.199    0.4628    0.4406
3142.218    0.4044    0.4027
3142.236    0.4664    0.4336
3142.255    0.5826    0.5378
3142.273    0.7350    0.6584
3142.292    0.8391    0.7697
3142.310    0.8692    0.8500
3142.329    0.8652    0.9055
3142.347    0.8588    0.9249
3142.366    0.8283    0.8989
3142.384    0.7216    0.8108
3142.403    0.5594    0.6381
3142.421    0.3873    0.4292
3142.440    0.2218    0.2370
3142.458    0.1366    0.1361
3142.477    0.1358    0.1210
3142.495    0.1910    0.1760
3142.514    0.2994    0.2953
3142.532    0.4420    0.4539
3142.551    0.6095    0.6389
3142.569    0.7624    0.7903
3142.587    0.8418    0.8890
3142.606    0.8758    0.9277
# 014623  68  3141.367  3142.604
3141.367    0.9078    0.9833
3141.385    0.9460    0.9827
3141.403    0.9341    0.9721
3141.422    0.8833    0.9376
3141.440    0.8113    0.8696
3141.459    0.7029    0.7575
3141.477    0.6028    0.6302
3141.496    0.4824    0.5123
3141.514    0.4195    0.4580
3141.533    0.4487    0.4912
3141.551    0.5786    0.5965
3141.570    0.7208    0.7276
3141.588    0.8156    0.8093
3141.607    0.8551    0.8190
3141.625    0.8022    0.7675
3141.644    0.7278    0.6928
3141.662    0.6929    0.6534
3141.681    0.7249    0.6770
3141.699    0.8219    0.7495
3141.717    0.9196    0.8302
3141.736    0.9621    0.8853
3141.754    0.9833    0.8952
3141.773    0.9482    0.8706
3141.791    0.9243    0.8325
3141.810    0.8831    0.7876
3141.828    0.8183    0.7290
3141.847    0.6960    0.6304
3141.865    0.5539    0.5097
3141.884    0.4105    0.4011
3141.902    0.3316    0.3680
3141.921    0.3535    0.4266
3141.939    0.4400    0.5441
3141.958    0.5644    0.6778
3141.976    0.6885    0.7695
3141.995    0.7633    0.8164
3142.013    0.7863    0.8316
3142.032    0.8276    0.8445
3142.050    0.8578    0.8626
3142.068    0.8660    0.8720
3142.087    0.8792    0.8466
3142.105    0.8455    0.7814
3142.124    0.7743    0.6888
3142.142    0.7024    0.6069
3142.161    0.6301    0.5395
3142.179    0.5363    0.4863
3142.198    0.4524    0.4375
3142.216    0.4294    0.4156
3142.235    0.4709    0.4408
3142.253    0.5720    0.5107
3142.272    0.6990    0.6126
3142.290    0.7940    0.7132
3142.309    0.8391    0.8046
3142.327    0.8320    0.8628
3142.346    0.8095    0.8794
3142.364    0.7560    0.8408
3142.382    0.6589    0.7399
3142.401    0.5149    0.5729
3142.419    0.3381    0.3920
3142.438    0.2042    0.2317
3142.456    0.1473    0.1460
3142.475    0.1513    0.1352
3142.493    0.2021    0.1934
3142.512    0.3023    0.3150
3142.530    0.4449    0.4687
3142.549    0.6052    0.6390
3142.567    0.7405    0.7736
3142.586    0.8276    0.8610
3142.604    0.8831    0.8835
# 015062  68  3141.368  3142.606
3141.368    0.9799    0.9908
3141.387    1.0106    0.9927
3141.405    0.9865    0.9915
3141.424    0.9598    0.9815
3141.442    0.9335    0.9521
3141.461    0.8287    0.8859
3141.479    0.7119    0.7890
3141.498    0.5992    0.6702
3141.516    0.5035    0.5806
3141.535    0.5308    0.5679
3141.553    0.6545    0.6534
3141.572    0.8132    0.7860
3141.590    0.9097    0.8694
3141.608    0.8919    0.8810
3141.627    0.8523    0.8341
3141.645    0.8059    0.7656
3141.664    0.7549    0.7122
3141.682    0.7954    0.7183
3141.701    0.9061    0.7832
3141.719    0.9627    0.8600
3141.738    0.9808    0.9188
3141.756    1.0102    0.9425
3141.775    0.9770    0.9382
3141.793    0.9656    0.9183
3141.812    0.9743    0.8921
3141.830    0.9095    0.8490
3141.849    0.7876    0.7464
3141.867    0.6031    0.5859
3141.886    0.4106    0.4093
3141.904    0.3003    0.3203
3141.923    0.2936    0.3577
3141.941    0.3988    0.4964
3141.960    0.5567    0.6739
3141.978    0.7163    0.7940
3141.996    0.7730    0.8370
3142.015    0.7746    0.8285
3142.033    0.7863    0.8213
3142.052    0.8433    0.8445
3142.070    0.9020    0.8764
3142.089    0.8962    0.8712
3142.107    0.8426    0.8017
3142.126    0.7720    0.6850
3142.144    0.6893    0.5927
3142.163    0.6131    0.5500
3142.181    0.5833    0.5298
3142.200    0.5040    0.4814
3142.218    0.4379    0.4340
3142.237    0.4733    0.4555
3142.255    0.5962    0.5586
3142.274    0.7492    0.6950
3142.292    0.8198    0.7995
3142.311    0.8708    0.8718
3142.329    0.8874    0.9101
3142.348    0.8634    0.9196
3142.366    0.8400    0.8919
3142.385    0.7546    0.8043
3142.403    0.6055    0.6503
3142.421    0.4181    0.4476
3142.440    0.2386    0.2516
3142.458    0.1407    0.1433
3142.477    0.1355    0.1218
3142.495    0.1893    0.1710
3142.514    0.2857    0.2806
3142.532    0.4218    0.4283
3142.551    0.5907    0.6070
3142.569    0.7288    0.7619
3142.588    0.8354    0.8750
3142.606    0.8652    0.9245
# 015442  68  3141.362  3142.600
3141.362    0.9270    0.9879
3141.381    0.9856    0.9901
3141.399    0.9748    0.9913
3141.418    0.9621    0.9865
3141.436    0.9465    0.9663
3141.455    0.8917    0.9089
3141.473    0.7444    0.8098
3141.492    0.5983    0.6758
3141.510    0.4961    0.5580
3141.529    0.4515    0.4937
3141.547    0.5063    0.5351
3141.566    0.6755    0.6741
3141.584    0.8224    0.8097
3141.602    0.8960    0.8752
3141.621    0.8904    0.8596
3141.639    0.8232    0.7940
3141.658    0.7454    0.7112
3141.676    0.7209    0.6714
3141.695    0.7949    0.7070
3141.713    0.8933    0.7909
3141.732    0.9714    0.8764
3141.750    1.0039    0.9243
3141.769    1.0137    0.9354
3141.787    1.0060    0.9175
3141.806    0.9732    0.8880
3141.824    0.9378    0.8592
3141.843    0.8778    0.8008
3141.861    0.7263    0.6790
3141.880    0.5158    0.4919
3141.898    0.3378    0.3388
3141.917    0.2583    0.2903
3141.935    0.3019    0.3730
3141.953    0.4203    0.5381
3141.972    0.5622    0.7130
3141.990    0.7013    0.8082
3142.009    0.7677    0.8241
3142.027    0.7820    0.8057
3142.046    0.8017    0.8087
3142.064    0.8504    0.8449
3142.083    0.8865    0.8764
3142.101    0.8768    0.8496
3142.120    0.8200    0.7473
3142.138    0.7110    0.6249
3142.157    0.6223    0.5375
3142.175    0.5810    0.5078
3142.194    0.5277    0.4816
3142.212    0.4516    0.4338
3142.231    0.4285    0.4082
3142.249    0.5070    0.4621
3142.267    0.6536    0.5769
3142.286    0.7761    0.7042
3142.304    0.8590    0.7997
3142.323    0.8726    0.8704
3142.341    0.8656    0.9074
3142.360    0.8506    0.9105
3142.378    0.7905    0.8692
3142.397    0.6838    0.7582
3142.415    0.5195    0.5805
3142.434    0.3296    0.3590
3142.452    0.1742    0.1924
3142.471    0.1118    0.1093
3142.489    0.1235    0.1112
3142.508    0.1916    0.1781
3142.526    0.3023    0.2961
3142.545    0.4444    0.4681
3142.563    0.5980    0.6462
3142.582    0.7435    0.8035
3142.600    0.8464    0.8935
# 016405  68  3141.368  3142.605
3141.368    0.9565    0.9786
3141.386    0.9367    0.9811
3141.405    0.9221    0.9703
3141.423    0.9043    0.9315
3141.441    0.7584    0.8459
3141.460    0.6249    0.7024
3141.478    0.4922    0.5456
3141.497    0.3807    0.4108
3141.515    0.3491    0.3619
3141.534    0.4018    0.4271
3141.552    0.5411    0.5773
3141.571    0.7248    0.7422
3141.589    0.8437    0.8241
3141.608    0.8464    0.8072
3141.626    0.7647    0.7190
3141.645    0.6375    0.6104
3141.663    0.5935    0.5639
3141.682    0.6507    0.6153
3141.700    0.7856    0.7261
3141.719    0.9026    0.8354
3141.737    0.9539    0.8865
3141.756    0.9915    0.8774
3141.774    0.9478    0.8297
3141.793    0.9154    0.7737
3141.811    0.8620    0.7337
3141.829    0.7930    0.6841
3141.848    0.6571    0.5812
3141.866    0.4480    0.4432
3141.885    0.3112    0.3245
3141.903    0.2713    0.3017
3141.922    0.3021    0.3866
3141.940    0.4143    0.5297
3141.959    0.5748    0.6766
3141.977    0.6920    0.7637
3141.996    0.7470    0.7954
3142.014    0.7495    0.8006
3142.033    0.7854    0.8177
3142.051    0.8173    0.8509
3142.070    0.8539    0.8706
3142.088    0.8531    0.8375
3142.107    0.8056    0.7417
3142.125    0.7475    0.6289
3142.144    0.6510    0.5333
3142.162    0.5459    0.4732
3142.181    0.4664    0.4170
3142.199    0.3877    0.3642
3142.217    0.3337    0.3390
3142.236    0.3955    0.3708
3142.254    0.5530    0.4510
3142.273    0.6847    0.5645
3142.291    0.7736    0.6808
3142.310    0.8299    0.7929
3142.328    0.8287    0.8680
3142.347    0.8056    0.8958
3142.365    0.7413    0.8596
3142.384    0.6402    0.7411
3142.402    0.4774    0.5583
3142.421    0.3201    0.3427
3142.439    0.1669    0.1848
3142.458    0.1083    0.1054
3142.476    0.1139    0.1081
3142.495    0.1953    0.1798
3142.513    0.3063    0.3067
3142.532    0.4484    0.4861
3142.550    0.6069    0.6630
3142.569    0.7688    0.8110
3142.587    0.8368    0.8861
3142.605    0.8676    0.8904
# 017336  68  3141.368  3142.606
3141.368    0.9784    0.9886
3141.386    0.9929    0.9901
3141.405    0.9696    0.9872
3141.423    0.9469    0.9719
3141.442    0.8898    0.9256
3141.460    0.7784    0.8389
3141.479    0.6345    0.7078
3141.497    0.5071    0.5746
3141.516    0.4179    0.4783
3141.534    0.4564    0.4867
3141.553    0.5969    0.6101
3141.571    0.7705    0.7582
3141.590    0.8670    0.8498
3141.608    0.8720    0.8480
3141.627    0.8072    0.7793
3141.645    0.7211    0.6917
3141.663    0.6850    0.6355
3141.682    0.7418    0.6575
3141.700    0.8576    0.7432
3141.719    0.9559    0.8429
3141.737    0.9836    0.9053
3141.756    1.0025    0.9264
3141.774    0.9861    0.9118
3141.793    0.9590    0.8804
3141.811    0.9425    0.8494
3141.830    0.8859    0.7967
3141.848    0.7570    0.6883
3141.867    0.5545    0.5105
3141.885    0.3565    0.3491
3141.904    0.2433    0.2757
3141.922    0.2612    0.3318
3141.941    0.3784    0.4919
3141.959    0.5216    0.6627
3141.978    0.6702    0.7805
3141.996    0.7347    0.8097
3142.015    0.7369    0.7941
3142.033    0.7700    0.7920
3142.051    0.8123    0.8238
3142.070    0.8638    0.8604
3142.088    0.8700    0.8453
3142.107    0.8179    0.7523
3142.125    0.7150    0.6278
3142.144    0.6165    0.5298
3142.162    0.5681    0.4968
3142.181    0.5343    0.4826
3142.199    0.4690    0.4468
3142.218    0.4246    0.4137
3142.236    0.4764    0.4442
3142.255    0.6088    0.5464
3142.273    0.7480    0.6633
3142.292    0.8426    0.7704
3142.310    0.8610    0.8463
3142.329    0.8646    0.8945
3142.347    0.8486    0.9041
3142.366    0.7974    0.8664
3142.384    0.6676    0.7686
3142.402    0.5266    0.6013
3142.421    0.3487    0.3842
3142.439    0.1902    0.2108
3142.458    0.1197    0.1146
3142.476    0.1144    0.1045
3142.495    0.1780    0.1581
3142.513    0.2762    0.2607
3142.532    0.3977    0.4184
3142.550    0.5574    0.5935
3142.569    0.7109    0.7617
3142.587    0.8276    0.8682
3142.606    0.8882    0.9116
# 018261  68  3141.367  3142.604
3141.367    0.9386    0.9865
3141.385    0.9683    0.9874
3141.404    0.9460    0.9784
3141.422    0.8958    0.9473
3141.441    0.8402    0.8742
3141.459    0.7150    0.7647
3141.477    0.5817    0.6399
3141.496    0.4861    0.5349
3141.514    0.4634    0.4993
3141.533    0.5360    0.5518
3141.551    0.6720    0.6677
3141.570    0.8102    0.7954
3141.588    0.8720    0.8634
3141.607    0.8788    0.8608
3141.625    0.8551    0.8067
3141.644    0.7714    0.7355
3141.662    0.7355    0.7010
3141.681    0.7838    0.7285
3141.699    0.8498    0.7991
3141.718    0.9335    0.8752
3141.736    1.0005    0.9175
3141.755    1.0116    0.9224
3141.773    0.9777    0.8997
3141.792    0.9380    0.8656
3141.810    0.9043    0.8314
3141.828    0.8395    0.7782
3141.847    0.7372    0.6734
3141.865    0.5554    0.5360
3141.884    0.4058    0.4118
3141.902    0.3434    0.3767
3141.921    0.3704    0.4466
3141.939    0.4733    0.5777
3141.958    0.6104    0.7178
3141.976    0.7161    0.8043
3141.995    0.7923    0.8387
3142.013    0.8333    0.8437
3142.032    0.8443    0.8537
3142.050    0.8821    0.8762
3142.069    0.9192    0.8906
3142.087    0.9049    0.8658
3142.106    0.8316    0.7896
3142.124    0.7702    0.6942
3142.143    0.7021    0.6051
3142.161    0.6128    0.5396
3142.179    0.5220    0.4775
3142.198    0.4448    0.4151
3142.216    0.4118    0.3931
3142.235    0.4623    0.4423
3142.253    0.5861    0.5454
3142.272    0.7236    0.6696
3142.290    0.8140    0.7714
3142.309    0.8720    0.8521
3142.327    0.8738    0.8995
3142.346    0.8533    0.9116
3142.364    0.8059    0.8750
3142.383    0.6974    0.7682
3142.401    0.5289    0.6013
3142.420    0.3653    0.3943
3142.438    0.2189    0.2309
3142.457    0.1377    0.1394
3142.475    0.1435    0.1350
3142.494    0.2195    0.2064
3142.512    0.3373    0.3345
3142.530    0.4882    0.5006
3142.549    0.6270    0.6787
3142.567    0.7845    0.8132
3142.586    0.8634    0.8970
3142.604    0.8993    0.9198
# 019793  68  3141.367  3142.605
3141.367    0.8929    0.9775
3141.386    0.9309    0.9665
3141.404    0.9012    0.9395
3141.423    0.8545    0.8839
3141.441    0.7667    0.8024
3141.460    0.6798    0.6963
3141.478    0.5746    0.5990
3141.496    0.5026    0.5325
3141.515    0.4967    0.5190
3141.533    0.5436    0.5639
3141.552    0.6193    0.6510
3141.570    0.7221    0.7360
3141.589    0.7916    0.7929
3141.607    0.8035    0.8015
3141.626    0.7860    0.7745
3141.644    0.7813    0.7413
3141.663    0.7623    0.7285
3141.681    0.7912    0.7495
3141.700    0.8545    0.7971
3141.718    0.9110    0.8441
3141.737    0.9609    0.8734
3141.755    0.9732    0.8740
3141.774    0.9456    0.8506
3141.792    0.8991    0.8140
3141.811    0.8472    0.7633
3141.829    0.7675    0.7003
3141.847    0.6674    0.6223
3141.866    0.5532    0.5381
3141.884    0.4821    0.4829
3141.903    0.4391    0.4767
3141.921    0.4553    0.5244
3141.940    0.5219    0.6124
3141.958    0.6229    0.7018
3141.977    0.6833    0.7773
3141.995    0.7612    0.8241
3142.014    0.8035    0.8533
3142.032    0.8668    0.8706
3142.051    0.8770    0.8790
3142.069    0.8964    0.8710
3142.088    0.8624    0.8375
3142.106    0.8494    0.7816
3142.125    0.7954    0.7063
3142.143    0.7047    0.6315
3142.162    0.6229    0.5589
3142.180    0.5266    0.5027
3142.198    0.4770    0.4671
3142.217    0.4765    0.4621
3142.235    0.5127    0.4933
3142.254    0.5990    0.5595
3142.272    0.6856    0.6414
3142.291    0.7672    0.7305
3142.309    0.8185    0.8015
3142.328    0.8262    0.8463
3142.346    0.8069    0.8461
3142.365    0.7166    0.7909
3142.383    0.6213    0.6856
3142.402    0.4847    0.5354
3142.420    0.3526    0.3863
3142.439    0.2506    0.2598
3142.457    0.1909    0.1953
3142.476    0.2066    0.1977
3142.494    0.2715    0.2633
3142.513    0.3863    0.3846
3142.531    0.5274    0.5254
3142.549    0.6452    0.6636
3142.568    0.7539    0.7786
3142.586    0.8166    0.8408
3142.605    0.8431    0.8519
# 019911  68  3141.368  3142.606
3141.368    0.9292    0.9867
3141.386    0.9460    0.9829
3141.405    0.9300    0.9678
3141.423    0.9120    0.9343
3141.442    0.8447    0.8704
3141.460    0.7651    0.7851
3141.479    0.6575    0.6858
3141.497    0.5809    0.6105
3141.516    0.5571    0.5792
3141.534    0.5985    0.6070
3141.552    0.6858    0.6790
3141.571    0.7668    0.7686
3141.589    0.8136    0.8304
3141.608    0.8410    0.8507
3141.626    0.8439    0.8327
3141.645    0.8264    0.7982
3141.663    0.8026    0.7780
3141.682    0.8162    0.7876
3141.700    0.8638    0.8234
3141.719    0.8925    0.8704
3141.737    0.9528    0.9034
3141.756    0.9541    0.9152
3141.774    0.9493    0.9045
3141.793    0.9561    0.8764
3141.811    0.9213    0.8346
3141.830    0.8482    0.7672
3141.848    0.7577    0.6756
3141.867    0.6152    0.5623
3141.885    0.4852    0.4730
3141.904    0.4218    0.4376
3141.922    0.4175    0.4757
3141.940    0.4959    0.5669
3141.959    0.5914    0.6803
3141.977    0.6856    0.7675
3141.996    0.7497    0.8224
3142.014    0.8145    0.8468
3142.033    0.8664    0.8612
3142.051    0.8684    0.8718
3142.070    0.8722    0.8728
3142.088    0.8638    0.8502
3142.107    0.8297    0.7956
3142.125    0.7818    0.7238
3142.144    0.7147    0.6440
3142.162    0.6397    0.5753
3142.181    0.5418    0.5127
3142.199    0.4618    0.4683
3142.218    0.4374    0.4524
3142.236    0.4942    0.4803
3142.255    0.6081    0.5534
3142.273    0.6992    0.6455
3142.292    0.7896    0.7428
3142.310    0.8408    0.8177
3142.328    0.8555    0.8646
3142.347    0.8515    0.8736
3142.365    0.7912    0.8343
3142.384    0.6880    0.7355
3142.402    0.5555    0.5950
3142.421    0.4034    0.4257
3142.439    0.2646    0.2845
3142.458    0.1839    0.1919
3142.476    0.1784    0.1730
3142.495    0.2353    0.2248
3142.513    0.3534    0.3299
3142.532    0.4716    0.4782
3142.550    0.6111    0.6262
3142.569    0.7365    0.7598
3142.587    0.7960    0.8447
3142.606    0.8439    0.8821
# 019925  68  3141.362  3142.600
3141.362    0.9273    0.9824
3141.381    0.9714    0.9851
3141.399    0.9559    0.9851
3141.418    0.9406    0.9734
3141.436    0.9258    0.9365
3141.455    0.8190    0.8523
3141.473    0.6738    0.7283
3141.492    0.5335    0.5789
3141.510    0.4091    0.4646
3141.529    0.3759    0.4240
3141.547    0.4607    0.4890
3141.566    0.6417    0.6362
3141.584    0.7916    0.7711
3141.603    0.8632    0.8368
3141.621    0.8420    0.8136
3141.640    0.7768    0.7296
3141.658    0.6830    0.6454
3141.676    0.6636    0.6135
3141.695    0.7305    0.6644
3141.713    0.8455    0.7614
3141.732    0.9339    0.8555
3141.750    0.9669    0.9024
3141.769    0.9672    0.9030
3141.787    0.9647    0.8726
3141.806    0.9373    0.8314
3141.824    0.8748    0.7883
3141.843    0.7898    0.7117
3141.861    0.6294    0.5859
3141.880    0.4497    0.4248
3141.898    0.3076    0.3159
3141.917    0.2596    0.3078
3141.935    0.3194    0.4037
3141.954    0.4558    0.5639
3141.972    0.6056    0.7036
3141.991    0.7117    0.7870
3142.009    0.7490    0.8059
3142.027    0.7492    0.8024
3142.046    0.7943    0.8140
3142.064    0.8422    0.8435
3142.083    0.8622    0.8588
3142.101    0.8494    0.8215
3142.120    0.7637    0.7244
3142.138    0.6797    0.6157
3142.157    0.6069    0.5281
3142.175    0.5617    0.4728
3142.194    0.4736    0.4163
3142.212    0.3762    0.3632
3142.231    0.3674    0.3487
3142.249    0.4381    0.4041
3142.268    0.6102    0.5182
3142.286    0.7365    0.6393
3142.305    0.7797    0.7511
3142.323    0.8221    0.8291
3142.342    0.8128    0.8724
3142.360    0.7914    0.8676
3142.379    0.7310    0.8019
3142.397    0.5895    0.6728
3142.415    0.4423    0.4917
3142.434    0.2594    0.2955
3142.452    0.1521    0.1617
3142.471    0.1124    0.1019
3142.489    0.1276    0.1154
3142.508    0.1962    0.1919
3142.526    0.3165    0.3171
3142.545    0.4683    0.4889
3142.563    0.6131    0.6564
3142.582    0.7478    0.7980
3142.600    0.8302    0.8738
# 020441  68  3141.362  3142.600
3141.362    0.8810    0.9813
3141.380    0.9423    0.9842
3141.399    0.9629    0.9822
3141.417    0.9281    0.9658
3141.436    0.8632    0.9166
3141.454    0.7872    0.8278
3141.473    0.6437    0.6949
3141.491    0.5112    0.5621
3141.510    0.4293    0.4618
3141.528    0.4179    0.4477
3141.547    0.5181    0.5337
3141.565    0.6561    0.6714
3141.584    0.8087    0.7958
3141.602    0.8594    0.8404
3141.621    0.8397    0.8054
3141.639    0.7417    0.7269
3141.657    0.6694    0.6555
3141.676    0.6877    0.6422
3141.694    0.7700    0.7005
3141.713    0.8888    0.7973
3141.731    0.9557    0.8720
3141.750    0.9703    0.9039
3141.768    0.9752    0.8906
3141.787    0.9546    0.8511
3141.805    0.9198    0.8110
3141.824    0.8662    0.7668
3141.842    0.7791    0.6968
3141.861    0.6289    0.5740
3141.879    0.4686    0.4409
3141.898    0.3416    0.3515
3141.916    0.2985    0.3618
3141.935    0.3616    0.4677
3141.953    0.5076    0.6083
3141.972    0.6470    0.7347
3141.990    0.7369    0.8008
3142.008    0.7807    0.8219
3142.027    0.8026    0.8293
3142.045    0.8445    0.8472
3142.064    0.8784    0.8722
3142.082    0.8892    0.8716
3142.101    0.8674    0.8196
3142.119    0.8213    0.7290
3142.138    0.7178    0.6278
3142.156    0.6476    0.5555
3142.175    0.5853    0.4999
3142.193    0.4976    0.4485
3142.212    0.4024    0.4036
3142.230    0.3987    0.4012
3142.249    0.5068    0.4588
3142.267    0.6515    0.5539
3142.286    0.7572    0.6671
3142.304    0.8318    0.7674
3142.323    0.8500    0.8502
3142.341    0.8255    0.8939
3142.359    0.8147    0.8917
3142.378    0.7296    0.8239
3142.396    0.5808    0.6888
3142.415    0.4201    0.4903
3142.433    0.2701    0.3028
3142.452    0.1632    0.1664
3142.470    0.1256    0.1181
3142.489    0.1564    0.1459
3142.507    0.2447    0.2362
3142.526    0.3701    0.3867
3142.544    0.5252    0.5571
3142.563    0.6787    0.7261
3142.581    0.7974    0.8416
3142.600    0.8700    0.8983
# 020719  68  3141.367  3142.605
3141.367    0.9110    0.9781
3141.386    0.9305    0.9685
3141.404    0.8964    0.9445
3141.423    0.8760    0.8950
3141.441    0.7797    0.8221
3141.460    0.7037    0.7256
3141.478    0.6150    0.6349
3141.497    0.5281    0.5672
3141.515    0.5269    0.5506
3141.534    0.5572    0.5887
3141.552    0.6465    0.6608
3141.571    0.7430    0.7417
3141.589    0.7898    0.7921
3141.608    0.8013    0.8032
3141.626    0.8041    0.7822
3141.645    0.7903    0.7521
3141.663    0.7654    0.7413
3141.681    0.8056    0.7589
3141.700    0.8708    0.8015
3141.718    0.9007    0.8453
3141.737    0.9309    0.8752
3141.755    0.9371    0.8794
3141.774    0.9528    0.8610
3141.792    0.9309    0.8281
3141.811    0.8688    0.7802
3141.829    0.7943    0.7194
3141.848    0.6981    0.6396
3141.866    0.5886    0.5614
3141.885    0.4923    0.5022
3141.903    0.4427    0.4911
3141.922    0.4575    0.5336
3141.940    0.5241    0.6098
3141.959    0.6008    0.6998
3141.977    0.7023    0.7711
3141.996    0.7800    0.8224
3142.014    0.8121    0.8519
3142.032    0.8756    0.8700
3142.051    0.8929    0.8778
3142.069    0.9047    0.8696
3142.088    0.8813    0.8371
3142.106    0.8604    0.7840
3142.125    0.7963    0.7125
3142.143    0.6998    0.6418
3142.162    0.6308    0.5731
3142.180    0.5535    0.5199
3142.199    0.5016    0.4846
3142.217    0.4867    0.4804
3142.236    0.5344    0.5122
3142.254    0.5991    0.5729
3142.273    0.6961    0.6564
3142.291    0.7739    0.7381
3142.310    0.8115    0.8106
3142.328    0.8110    0.8523
3142.347    0.8006    0.8541
3142.365    0.7399    0.8061
3142.383    0.6252    0.7084
3142.402    0.5114    0.5651
3142.420    0.3860    0.4189
3142.439    0.2725    0.2905
3142.457    0.2203    0.2212
3142.476    0.2324    0.2170
3142.494    0.2794    0.2768
3142.513    0.3966    0.3920
3142.531    0.5320    0.5277
3142.550    0.6584    0.6696
3142.568    0.7518    0.7771
3142.587    0.8276    0.8447
3142.605    0.8700    0.8596
# 020741  68  3141.367  3142.605
3141.367    0.9192    0.9815
3141.386    0.9318    0.9806
3141.404    0.9352    0.9678
3141.423    0.9194    0.9279
3141.441    0.8106    0.8529
3141.460    0.6939    0.7342
3141.478    0.5548    0.6049
3141.496    0.4483    0.4959
3141.515    0.4187    0.4465
3141.533    0.4690    0.4864
3141.552    0.5855    0.6028
3141.570    0.7311    0.7269
3141.589    0.8494    0.8078
3141.607    0.8377    0.8100
3141.626    0.7938    0.7495
3141.644    0.7306    0.6773
3141.663    0.6602    0.6406
3141.681    0.6855    0.6707
3141.700    0.8111    0.7528
3141.718    0.9016    0.8344
3141.737    0.9592    0.8853
3141.755    0.9716    0.8898
3141.774    0.9515    0.8608
3141.792    0.8970    0.8209
3141.811    0.8698    0.7754
3141.829    0.7938    0.7158
3141.847    0.6688    0.6233
3141.866    0.5054    0.5013
3141.884    0.3982    0.4076
3141.903    0.3382    0.3826
3141.921    0.3646    0.4430
3141.940    0.4646    0.5644
3141.958    0.6107    0.6845
3141.977    0.7006    0.7748
3141.995    0.7591    0.8175
3142.014    0.8070    0.8364
3142.032    0.8170    0.8517
3142.051    0.8527    0.8710
3142.069    0.8896    0.8762
3142.088    0.8939    0.8449
3142.106    0.8504    0.7768
3142.125    0.7762    0.6849
3142.143    0.7110    0.6041
3142.162    0.6162    0.5339
3142.180    0.5217    0.4746
3142.198    0.4466    0.4235
3142.217    0.4101    0.4012
3142.235    0.4389    0.4300
3142.254    0.5564    0.5100
3142.272    0.6925    0.6111
3142.291    0.7789    0.7201
3142.309    0.8262    0.8084
3142.328    0.8431    0.8706
3142.346    0.8293    0.8859
3142.365    0.7547    0.8418
3142.383    0.6427    0.7330
3142.402    0.4896    0.5585
3142.420    0.3432    0.3760
3142.439    0.2138    0.2212
3142.457    0.1434    0.1443
3142.476    0.1600    0.1435
3142.494    0.2243    0.2109
3142.513    0.3352    0.3414
3142.531    0.4664    0.5001
3142.549    0.6189    0.6611
3142.568    0.7626    0.7978
3142.586    0.8580    0.8732
3142.605    0.8716    0.8890
# 020752  68  3141.362  3142.600
3141.362    0.9135    0.9811
3141.381    0.9369    0.9799
3141.399    0.9528    0.9705
3141.418    0.9262    0.9417
3141.436    0.8676    0.8872
3141.455    0.7651    0.7985
3141.473    0.6498    0.6966
3141.492    0.5640    0.5973
3141.510    0.5131    0.5418
3141.529    0.5213    0.5458
3141.547    0.5727    0.6072
3141.565    0.6898    0.6984
3141.584    0.7820    0.7847
3141.602    0.8221    0.8253
3141.621    0.8299    0.8173
3141.639    0.8076    0.7797
3141.658    0.7892    0.7423
3141.676    0.7764    0.7369
3141.695    0.8143    0.7702
3141.713    0.8861    0.8224
3141.732    0.9489    0.8716
3141.750    0.9607    0.8933
3141.769    0.9674    0.8870
3141.787    0.9519    0.8608
3141.806    0.8872    0.8211
3141.824    0.8429    0.7720
3141.843    0.7729    0.7000
3141.861    0.6492    0.6138
3141.880    0.5341    0.5259
3141.898    0.4493    0.4786
3141.917    0.4484    0.4915
3141.935    0.4790    0.5589
3141.953    0.5616    0.6530
3141.972    0.6687    0.7464
3141.990    0.7371    0.8093
3142.009    0.7896    0.8478
3142.027    0.8482    0.8686
3142.046    0.8825    0.8839
3142.064    0.9141    0.8908
3142.083    0.9192    0.8796
3142.101    0.8738    0.8429
3142.120    0.8368    0.7788
3142.138    0.7885    0.7042
3142.157    0.6978    0.6226
3142.175    0.6070    0.5488
3142.194    0.5163    0.4823
3142.212    0.4561    0.4447
3142.231    0.4712    0.4490
3142.249    0.5193    0.4990
3142.268    0.6194    0.5869
3142.286    0.7379    0.6820
3142.304    0.8056    0.7697
3142.323    0.8406    0.8389
3142.341    0.8358    0.8714
3142.360    0.8019    0.8584
3142.378    0.7201    0.7920
3142.397    0.5939    0.6654
3142.415    0.4746    0.5106
3142.434    0.3367    0.3488
3142.452    0.2165    0.2355
3142.471    0.1866    0.1850
3142.489    0.2267    0.2090
3142.508    0.3065    0.3017
3142.526    0.4251    0.4345
3142.545    0.5752    0.5922
3142.563    0.7133    0.7274
3142.582    0.7918    0.8297
3142.600    0.8455    0.8768
# 021165  68  3141.367  3142.605
3141.367    0.9559    0.9886
3141.386    0.9716    0.9906
3141.404    0.9581    0.9876
3141.423    0.9270    0.9689
3141.441    0.9045    0.9215
3141.460    0.7568    0.8278
3141.478    0.6458    0.7086
3141.497    0.5362    0.5859
3141.515    0.4802    0.5162
3141.534    0.5068    0.5354
3141.552    0.6281    0.6424
3141.570    0.7700    0.7755
3141.589    0.8654    0.8648
3141.607    0.8831    0.8730
3141.626    0.8634    0.8196
3141.644    0.7852    0.7452
3141.663    0.7463    0.6936
3141.681    0.7605    0.7083
3141.700    0.8624    0.7825
3141.718    0.9486    0.8630
3141.737    0.9781    0.9196
3141.755    0.9727    0.9361
3141.774    0.9842    0.9219
3141.792    0.9906    0.8947
3141.811    0.9497    0.8626
3141.829    0.8825    0.8132
3141.848    0.7711    0.7052
3141.866    0.6094    0.5495
3141.885    0.4252    0.3940
3141.903    0.2921    0.3316
3141.921    0.3110    0.3832
3141.940    0.4137    0.5294
3141.958    0.5735    0.6852
3141.977    0.7180    0.7976
3141.995    0.7677    0.8352
3142.014    0.8084    0.8323
3142.032    0.8464    0.8327
3142.051    0.8612    0.8576
3142.069    0.8980    0.8835
3142.088    0.8900    0.8698
3142.106    0.8559    0.7987
3142.125    0.7714    0.6887
3142.143    0.6986    0.5992
3142.162    0.6017    0.5410
3142.180    0.5359    0.4916
3142.199    0.4499    0.4231
3142.217    0.3760    0.3787
3142.236    0.4389    0.4130
3142.254    0.5865    0.5222
3142.273    0.7251    0.6615
3142.291    0.8238    0.7721
3142.309    0.8772    0.8513
3142.328    0.8728    0.9026
3142.346    0.8825    0.9179
3142.365    0.8266    0.8886
3142.383    0.7268    0.7995
3142.402    0.5476    0.6286
3142.420    0.3630    0.4237
3142.439    0.2318    0.2351
3142.457    0.1284    0.1354
3142.476    0.1305    0.1199
3142.494    0.1904    0.1753
3142.513    0.3024    0.2962
3142.531    0.4834    0.4558
3142.550    0.5804    0.6393
3142.568    0.7442    0.7881
3142.587    0.8302    0.8892
3142.605    0.8880    0.9268
# 021172  68  3141.362  3142.599
3141.362    0.9339    0.9851
3141.380    0.9768    0.9883
3141.399    0.9721    0.9895
3141.417    0.9741    0.9820
3141.436    0.9173    0.9482
3141.454    0.7883    0.8682
3141.473    0.6580    0.7273
3141.491    0.5264    0.5744
3141.509    0.4062    0.4498
3141.528    0.3732    0.4036
3141.546    0.4580    0.4843
3141.565    0.6365    0.6648
3141.583    0.8134    0.8149
3141.602    0.8782    0.8708
3141.620    0.8402    0.8331
3141.639    0.7581    0.7359
3141.657    0.6949    0.6381
3141.676    0.6633    0.6044
3141.694    0.7310    0.6702
3141.713    0.8929    0.7889
3141.731    0.9694    0.8800
3141.750    1.0086    0.9253
3141.768    1.0172    0.9221
3141.787    0.9736    0.8876
3141.805    0.9712    0.8523
3141.823    0.9264    0.8247
3141.842    0.8433    0.7649
3141.860    0.6728    0.6324
3141.879    0.4725    0.4379
3141.897    0.3005    0.2960
3141.916    0.2311    0.2740
3141.934    0.2979    0.3824
3141.953    0.4276    0.5720
3141.971    0.5864    0.7310
3141.990    0.7166    0.8089
3142.008    0.7686    0.8057
3142.027    0.7729    0.7849
3142.045    0.8085    0.8011
3142.064    0.8561    0.8521
3142.082    0.9116    0.8786
3142.101    0.8851    0.8283
3142.119    0.7860    0.7075
3142.138    0.6611    0.5696
3142.156    0.5790    0.4945
3142.174    0.5286    0.4703
3142.193    0.4746    0.4403
3142.211    0.4024    0.3927
3142.230    0.4045    0.3819
3142.248    0.4935    0.4493
3142.267    0.6789    0.5698
3142.285    0.7867    0.6845
3142.304    0.8624    0.7896
3142.322    0.8945    0.8680
3142.341    0.8841    0.9171
3142.359    0.8482    0.9243
3142.378    0.7661    0.8780
3142.396    0.6679    0.7598
3142.415    0.4803    0.5493
3142.433    0.2826    0.3258
3142.452    0.1432    0.1569
3142.470    0.0968    0.0938
3142.488    0.1215    0.1056
3142.507    0.1907    0.1803
3142.525    0.3113    0.3095
3142.544    0.4484    0.4966
3142.562    0.6362    0.6842
3142.581    0.7800    0.8389
3142.599    0.8600    0.9154
# 022203  68  3141.367  3142.605
3141.367    0.8882    0.9817
3141.386    0.9318    0.9790
3141.404    0.9135    0.9641
3141.423    0.8547    0.9215
3141.441    0.8070    0.8457
3141.460    0.6869    0.7296
3141.478    0.5937    0.6067
3141.496    0.4828    0.5062
3141.515    0.4269    0.4642
3141.533    0.4890    0.5048
3141.552    0.6079    0.6135
3141.570    0.7183    0.7281
3141.589    0.7842    0.8037
3141.607    0.8173    0.8082
3141.626    0.7869    0.7560
3141.644    0.7243    0.6929
3141.663    0.6823    0.6613
3141.681    0.7185    0.6880
3141.700    0.8171    0.7609
3141.718    0.8823    0.8344
3141.737    0.9471    0.8815
3141.755    0.9890    0.8865
3141.774    0.9618    0.8606
3141.792    0.9432    0.8234
3141.811    0.9101    0.7784
3141.829    0.7920    0.7198
3141.847    0.6720    0.6327
3141.866    0.5424    0.5195
3141.884    0.4288    0.4312
3141.903    0.3618    0.4047
3141.921    0.3883    0.4574
3141.940    0.4816    0.5691
3141.958    0.6012    0.6827
3141.977    0.6958    0.7711
3141.995    0.7558    0.8156
3142.014    0.8089    0.8377
3142.032    0.8410    0.8539
3142.051    0.8576    0.8710
3142.069    0.8843    0.8732
3142.088    0.9150    0.8412
3142.106    0.8545    0.7755
3142.125    0.7910    0.6874
3142.143    0.7083    0.6088
3142.162    0.6079    0.5418
3142.180    0.5275    0.4898
3142.198    0.4782    0.4500
3142.217    0.4219    0.4358
3142.235    0.5015    0.4626
3142.254    0.6066    0.5317
3142.272    0.6971    0.6214
3142.291    0.7941    0.7223
3142.309    0.8410    0.8072
3142.328    0.8608    0.8696
3142.346    0.8209    0.8878
3142.365    0.7589    0.8496
3142.383    0.6644    0.7499
3142.402    0.4965    0.5865
3142.420    0.3544    0.4105
3142.439    0.2425    0.2538
3142.457    0.1683    0.1696
3142.476    0.1756    0.1613
3142.494    0.2242    0.2245
3142.513    0.3351    0.3513
3142.531    0.4869    0.5055
3142.549    0.6253    0.6616
3142.568    0.7537    0.7943
3142.586    0.8634    0.8678
3142.605    0.8778    0.8827
# 023530  68  3141.368  3142.606
3141.368    0.9495    0.9888
3141.386    0.9694    0.9915
3141.405    0.9694    0.9920
3141.423    0.9647    0.9856
3141.442    0.9339    0.9559
3141.460    0.8281    0.8788
3141.479    0.6668    0.7396
3141.497    0.5092    0.5837
3141.516    0.3870    0.4386
3141.534    0.3609    0.3954
3141.553    0.4853    0.5219
3141.571    0.7142    0.7253
3141.590    0.8632    0.8612
3141.608    0.8880    0.8688
3141.626    0.8308    0.8009
3141.645    0.7101    0.6860
3141.663    0.6321    0.5855
3141.682    0.6657    0.5800
3141.700    0.8019    0.6827
3141.719    0.9462    0.8138
3141.737    1.0191    0.8983
3141.756    1.0254    0.9376
3141.774    1.0090    0.9322
3141.793    1.0132    0.8993
3141.811    0.9861    0.8724
3141.830    0.9417    0.8506
3141.848    0.8352    0.7789
3141.867    0.6259    0.5955
3141.885    0.3778    0.3779
3141.904    0.2270    0.2328
3141.922    0.2028    0.2423
3141.941    0.2809    0.4001
3141.959    0.4529    0.6138
3141.978    0.6243    0.7789
3141.996    0.7452    0.8155
3142.014    0.7325    0.7739
3142.033    0.6978    0.7425
3142.051    0.7823    0.7807
3142.070    0.8861    0.8564
3142.088    0.9399    0.8774
3142.107    0.8678    0.7869
3142.125    0.7127    0.6219
3142.144    0.5648    0.4758
3142.162    0.5304    0.4441
3142.181    0.5449    0.4795
3142.199    0.5125    0.4777
3142.218    0.4514    0.4325
3142.236    0.4881    0.4439
3142.255    0.6275    0.5489
3142.273    0.7885    0.6694
3142.292    0.8859    0.7734
3142.310    0.9356    0.8535
3142.329    0.9234    0.9139
3142.347    0.8817    0.9404
3142.366    0.8431    0.9326
3142.384    0.7483    0.8780
3142.402    0.6016    0.7413
3142.421    0.3977    0.4996
3142.439    0.2234    0.2641
3142.458    0.1268    0.1185
3142.476    0.0888    0.0859
3142.495    0.1342    0.1172
3142.513    0.2018    0.1934
3142.532    0.3090    0.3333
3142.550    0.4857    0.5216
3142.569    0.6838    0.7311
3142.587    0.8383    0.8738
3142.606    0.9318    0.9391
# 025002  68  3141.368  3142.605
3141.368    0.9307    0.9874
3141.386    0.9598    0.9863
3141.405    0.9389    0.9763
3141.423    0.9026    0.9491
3141.442    0.8642    0.8894
3141.460    0.7600    0.8009
3141.478    0.6454    0.6936
3141.497    0.5514    0.5907
3141.515    0.4875    0.5399
3141.534    0.5377    0.5618
3141.552    0.6424    0.6465
3141.571    0.7755    0.7565
3141.589    0.8588    0.8285
3141.608    0.8674    0.8431
3141.626    0.8297    0.8070
3141.645    0.7851    0.7508
3141.663    0.7418    0.7190
3141.682    0.7905    0.7345
3141.700    0.8656    0.7890
3141.719    0.9158    0.8568
3141.737    0.9598    0.9018
3141.756    0.9654    0.9166
3141.774    0.9434    0.9043
3141.793    0.9513    0.8754
3141.811    0.9270    0.8366
3141.830    0.8636    0.7723
3141.848    0.7482    0.6756
3141.866    0.5853    0.5535
3141.885    0.4359    0.4412
3141.903    0.3686    0.4000
3141.922    0.3804    0.4478
3141.940    0.4674    0.5571
3141.959    0.5741    0.6869
3141.977    0.6990    0.7793
3141.996    0.7714    0.8285
3142.014    0.8050    0.8445
3142.033    0.8420    0.8551
3142.051    0.8726    0.8694
3142.070    0.9028    0.8760
3142.088    0.8894    0.8531
3142.107    0.8461    0.7901
3142.125    0.7907    0.7097
3142.144    0.7071    0.6297
3142.162    0.6452    0.5694
3142.181    0.5744    0.5152
3142.199    0.4890    0.4708
3142.217    0.4610    0.4508
3142.236    0.4969    0.4798
3142.254    0.5968    0.5546
3142.273    0.7226    0.6584
3142.291    0.7952    0.7537
3142.310    0.8654    0.8333
3142.328    0.8570    0.8796
3142.347    0.8416    0.8890
3142.365    0.7867    0.8494
3142.384    0.6811    0.7461
3142.402    0.5409    0.5942
3142.421    0.3715    0.4094
3142.439    0.2389    0.2589
3142.458    0.1628    0.1661
3142.476    0.1703    0.1534
3142.495    0.2258    0.2133
3142.513    0.3283    0.3264
3142.532    0.4606    0.4838
3142.550    0.6056    0.6397
3142.569    0.7394    0.7780
3142.587    0.8179    0.8630
3142.605    0.8915    0.8962
# 025414  68  3141.368  3142.606
3141.368    0.9219    0.9824
3141.386    0.9625    0.9856
3141.405    0.9447    0.9840
3141.423    0.9198    0.9685
3141.442    0.8786    0.9162
3141.460    0.7518    0.8130
3141.479    0.6002    0.6546
3141.497    0.4553    0.4973
3141.516    0.3445    0.3809
3141.534    0.3275    0.3747
3141.553    0.4828    0.5016
3141.571    0.6659    0.6822
3141.590    0.8293    0.8188
3141.608    0.8490    0.8429
3141.627    0.7814    0.7729
3141.645    0.7045    0.6586
3141.663    0.6024    0.5652
3141.682    0.6187    0.5653
3141.700    0.7665    0.6634
3141.719    0.8863    0.7951
3141.737    0.9598    0.8804
3141.756    0.9820    0.9074
3141.774    0.9924    0.8821
3141.793    0.9681    0.8308
3141.811    0.9198    0.7900
3141.830    0.8654    0.7508
3141.848    0.7439    0.6708
3141.867    0.5614    0.5140
3141.885    0.3749    0.3510
3141.904    0.2470    0.2603
3141.922    0.2315    0.2974
3141.941    0.3429    0.4456
3141.959    0.4918    0.6197
3141.978    0.6337    0.7544
3141.996    0.7050    0.8004
3142.015    0.7478    0.7914
3142.033    0.7458    0.7847
3142.051    0.7843    0.8126
3142.070    0.8451    0.8578
3142.088    0.8570    0.8620
3142.107    0.8402    0.7872
3142.125    0.7520    0.6628
3142.144    0.6498    0.5439
3142.162    0.5981    0.4848
3142.181    0.5126    0.4544
3142.199    0.4328    0.4132
3142.218    0.3774    0.3678
3142.236    0.4098    0.3720
3142.255    0.5319    0.4436
3142.273    0.6727    0.5475
3142.292    0.7771    0.6665
3142.310    0.8412    0.7723
3142.329    0.8537    0.8564
3142.347    0.8181    0.8935
3142.366    0.7927    0.8780
3142.384    0.6896    0.7989
3142.402    0.5354    0.6454
3142.421    0.3601    0.4265
3142.439    0.2117    0.2345
3142.458    0.1101    0.1139
3142.476    0.0930    0.0851
3142.495    0.1339    0.1235
3142.513    0.2240    0.2163
3142.532    0.3523    0.3710
3142.550    0.5131    0.5517
3142.569    0.6800    0.7325
3142.587    0.7914    0.8513
3142.606    0.8513    0.9001
# 025670  68  3141.368  3142.606
3141.368    0.9526    0.9831
3141.387    0.9911    0.9854
3141.405    0.9625    0.9813
3141.424    0.9198    0.9583
3141.442    0.8588    0.9001
3141.461    0.7447    0.7869
3141.479    0.5754    0.6442
3141.497    0.4469    0.5062
3141.516    0.3841    0.4176
3141.534    0.3844    0.4293
3141.553    0.5314    0.5473
3141.571    0.7244    0.7005
3141.590    0.8404    0.8153
3141.608    0.8734    0.8366
3141.627    0.8200    0.7775
3141.645    0.7086    0.6852
3141.664    0.6427    0.6125
3141.682    0.6790    0.6190
3141.701    0.7800    0.7042
3141.719    0.8976    0.8069
3141.738    0.9352    0.8829
3141.756    0.9775    0.9057
3141.775    0.9535    0.8855
3141.793    0.9386    0.8463
3141.812    0.9066    0.8032
3141.830    0.8335    0.7514
3141.848    0.7236    0.6563
3141.867    0.5443    0.5025
3141.885    0.3739    0.3588
3141.904    0.2602    0.2881
3141.922    0.2671    0.3327
3141.941    0.3677    0.4722
3141.959    0.5212    0.6289
3141.978    0.6530    0.7511
3141.996    0.7156    0.7982
3142.015    0.7335    0.7989
3142.033    0.7403    0.7976
3142.052    0.7993    0.8217
3142.070    0.8582    0.8523
3142.089    0.8758    0.8474
3142.107    0.8234    0.7814
3142.126    0.7405    0.6670
3142.144    0.6555    0.5639
3142.163    0.5692    0.4899
3142.181    0.4926    0.4366
3142.200    0.4079    0.3764
3142.218    0.3519    0.3360
3142.236    0.3796    0.3526
3142.255    0.5066    0.4410
3142.273    0.6596    0.5596
3142.292    0.7804    0.6831
3142.310    0.7865    0.7793
3142.329    0.8046    0.8472
3142.347    0.8125    0.8698
3142.366    0.7582    0.8397
3142.384    0.6542    0.7487
3142.403    0.5325    0.5851
3142.421    0.3636    0.3950
3142.440    0.2023    0.2190
3142.458    0.1150    0.1207
3142.477    0.1094    0.0971
3142.495    0.1560    0.1387
3142.514    0.2446    0.2419
3142.532    0.3739    0.3879
3142.551    0.5269    0.5679
3142.569    0.6830    0.7248
3142.588    0.7938    0.8393
3142.606    0.8175    0.8837
# 026381  68  3141.368  3142.606
3141.368    0.9849    0.9908
3141.386    1.0146    0.9920
3141.405    0.9888    0.9906
3141.423    0.9811    0.9811
3141.442    0.9166    0.9458
3141.460    0.8217    0.8678
3141.479    0.6545    0.7364
3141.497    0.4966    0.5909
3141.516    0.4037    0.4640
3141.534    0.4182    0.4431
3141.553    0.5567    0.5669
3141.571    0.7630    0.7388
3141.590    0.8784    0.8443
3141.608    0.8692    0.8398
3141.627    0.7809    0.7665
3141.645    0.6880    0.6724
3141.664    0.6321    0.5997
3141.682    0.6817    0.6116
3141.701    0.8276    0.7053
3141.719    0.9543    0.8106
3141.737    1.0111    0.8892
3141.756    1.0271    0.9322
3141.774    1.0120    0.9369
3141.793    0.9929    0.9185
3141.811    0.9736    0.8958
3141.830    0.9341    0.8541
3141.848    0.8069    0.7509
3141.867    0.5909    0.5532
3141.885    0.3613    0.3487
3141.904    0.2199    0.2240
3141.922    0.1968    0.2448
3141.941    0.2908    0.4015
3141.959    0.4597    0.6021
3141.978    0.6334    0.7508
3141.996    0.6904    0.7759
3142.015    0.6696    0.7290
3142.033    0.6679    0.7073
3142.052    0.7295    0.7560
3142.070    0.8397    0.8241
3142.089    0.8527    0.8279
3142.107    0.7682    0.7246
3142.126    0.6157    0.5517
3142.144    0.4854    0.4309
3142.162    0.4664    0.4118
3142.181    0.4797    0.4533
3142.199    0.4772    0.4670
3142.218    0.4711    0.4546
3142.236    0.5219    0.4916
3142.255    0.6611    0.6030
3142.273    0.7816    0.7204
3142.292    0.8606    0.8155
3142.310    0.9074    0.8778
3142.329    0.9082    0.9166
3142.347    0.9080    0.9253
3142.366    0.8391    0.8989
3142.384    0.7652    0.8222
3142.403    0.5821    0.6593
3142.421    0.3853    0.4421
3142.440    0.2077    0.2311
3142.458    0.1152    0.1190
3142.477    0.1123    0.0925
3142.495    0.1436    0.1213
3142.514    0.2055    0.1958
3142.532    0.3140    0.3203
3142.551    0.4736    0.5106
3142.569    0.6578    0.7037
3142.587    0.8187    0.8480
3142.606    0.8985    0.9200
# 027435  68  3141.368  3142.605
3141.368    0.9911    0.9899
3141.386    0.9972    0.9915
3141.404    0.9725    0.9895
3141.423    0.9406    0.9745
3141.441    0.8813    0.9322
3141.460    0.7768    0.8424
3141.478    0.6578    0.7213
3141.497    0.5193    0.5884
3141.515    0.4520    0.5034
3141.534    0.4734    0.5132
3141.552    0.6317    0.6276
3141.571    0.8024    0.7805
3141.589    0.8917    0.8664
3141.608    0.8927    0.8682
3141.626    0.8329    0.8097
3141.645    0.7616    0.7234
3141.663    0.7263    0.6691
3141.682    0.7614    0.6882
3141.700    0.8537    0.7679
3141.719    0.9674    0.8602
3141.737    1.0032    0.9179
3141.755    0.9993    0.9382
3141.774    0.9836    0.9270
3141.792    0.9757    0.9014
3141.811    0.9656    0.8728
3141.829    0.8960    0.8276
3141.848    0.7663    0.7171
3141.866    0.5703    0.5469
3141.885    0.3766    0.3701
3141.903    0.2725    0.2932
3141.922    0.2739    0.3486
3141.940    0.3890    0.5010
3141.959    0.5560    0.6830
3141.977    0.7073    0.7967
3141.996    0.7729    0.8287
3142.014    0.7704    0.8130
3142.033    0.7851    0.8084
3142.051    0.8429    0.8385
3142.070    0.8921    0.8754
3142.088    0.8910    0.8634
3142.107    0.8371    0.7755
3142.125    0.7394    0.6540
3142.143    0.6406    0.5590
3142.162    0.5921    0.5177
3142.180    0.5343    0.4953
3142.199    0.4713    0.4450
3142.217    0.4180    0.4044
3142.236    0.4629    0.4398
3142.254    0.6074    0.5502
3142.273    0.7432    0.6853
3142.291    0.8270    0.7885
3142.310    0.8638    0.8642
3142.328    0.8821    0.9064
3142.347    0.8734    0.9171
3142.365    0.8276    0.8867
3142.384    0.7104    0.7916
3142.402    0.5568    0.6266
3142.421    0.3748    0.4043
3142.439    0.2088    0.2223
3142.458    0.1181    0.1199
3142.476    0.1185    0.1079
3142.494    0.1801    0.1588
3142.513    0.2794    0.2708
3142.531    0.4149    0.4252
3142.550    0.5789    0.6126
3142.568    0.7293    0.7718
3142.587    0.8333    0.8825
3142.605    0.8888    0.9249
# 029432  68  3141.364  3142.602
3141.364    0.9112    0.9861
3141.382    0.9585    0.9888
3141.401    0.9874    0.9901
3141.419    0.9714    0.9840
3141.438    0.9328    0.9565
3141.456    0.8622    0.8929
3141.475    0.7153    0.7791
3141.493    0.5786    0.6477
3141.512    0.4765    0.5272
3141.530    0.4381    0.4780
3141.549    0.5126    0.5354
3141.567    0.6656    0.6722
3141.586    0.8264    0.8125
3141.604    0.8929    0.8718
3141.623    0.8882    0.8504
3141.641    0.8232    0.7791
3141.660    0.7403    0.6961
3141.678    0.7101    0.6640
3141.697    0.7748    0.7097
3141.715    0.9145    0.7985
3141.734    0.9581    0.8829
3141.752    0.9954    0.9253
3141.771    1.0079    0.9285
3141.789    0.9945    0.9043
3141.807    0.9576    0.8730
3141.826    0.9188    0.8406
3141.844    0.8506    0.7832
3141.863    0.7006    0.6560
3141.881    0.5150    0.4885
3141.900    0.3447    0.3447
3141.918    0.2656    0.3133
3141.937    0.3214    0.4065
3141.955    0.4421    0.5669
3141.974    0.6143    0.7266
3141.992    0.7345    0.8100
3142.011    0.7973    0.8257
3142.029    0.7916    0.8156
3142.048    0.8151    0.8262
3142.066    0.8640    0.8606
3142.085    0.8933    0.8819
3142.103    0.8835    0.8449
3142.122    0.8221    0.7415
3142.140    0.7248    0.6275
3142.159    0.6347    0.5473
3142.177    0.5802    0.5113
3142.196    0.5104    0.4711
3142.214    0.4287    0.4186
3142.233    0.4119    0.4003
3142.251    0.4935    0.4599
3142.269    0.6440    0.5735
3142.288    0.7743    0.6986
3142.306    0.8541    0.7960
3142.325    0.8622    0.8720
3142.343    0.8592    0.9143
3142.362    0.8461    0.9209
3142.380    0.7936    0.8782
3142.399    0.6780    0.7589
3142.417    0.4998    0.5719
3142.436    0.3170    0.3481
3142.454    0.1758    0.1873
3142.473    0.1172    0.1125
3142.491    0.1354    0.1220
3142.510    0.2156    0.1993
3142.528    0.3345    0.3292
3142.547    0.4798    0.5092
3142.565    0.6399    0.6853
3142.584    0.7822    0.8318
3142.602    0.8662    0.9095
# 031965  68  3141.363  3142.601
3141.363    0.9224    0.9815
3141.381    0.9621    0.9854
3141.400    0.9770    0.9870
3141.418    0.9678    0.9781
3141.437    0.8952    0.9399
3141.455    0.8166    0.8557
3141.474    0.6574    0.7152
3141.492    0.5151    0.5679
3141.511    0.4050    0.4512
3141.529    0.3904    0.4203
3141.548    0.4801    0.4996
3141.566    0.6442    0.6518
3141.585    0.8059    0.8020
3141.603    0.9005    0.8660
3141.621    0.8919    0.8455
3141.640    0.8084    0.7630
3141.658    0.6997    0.6744
3141.677    0.6762    0.6356
3141.695    0.7549    0.6834
3141.714    0.8684    0.7865
3141.732    0.9454    0.8734
3141.751    0.9820    0.9183
3141.769    0.9901    0.9143
3141.788    0.9672    0.8776
3141.806    0.9290    0.8379
3141.825    0.8865    0.8026
3141.843    0.8262    0.7475
3141.862    0.6831    0.6253
3141.880    0.4835    0.4666
3141.899    0.3291    0.3367
3141.917    0.2802    0.3181
3141.936    0.3305    0.4173
3141.954    0.4500    0.5735
3141.972    0.6021    0.7180
3141.991    0.7352    0.8035
3142.009    0.7829    0.8215
3142.028    0.7797    0.8164
3142.046    0.7969    0.8289
3142.065    0.8557    0.8648
3142.083    0.8929    0.8851
3142.102    0.8861    0.8492
3142.120    0.8196    0.7551
3142.139    0.7325    0.6350
3142.157    0.6349    0.5479
3142.176    0.5590    0.4872
3142.194    0.4860    0.4292
3142.213    0.3778    0.3662
3142.231    0.3569    0.3495
3142.250    0.4433    0.4119
3142.268    0.5979    0.5244
3142.287    0.7372    0.6524
3142.305    0.8222    0.7591
3142.323    0.8584    0.8437
3142.342    0.8561    0.9003
3142.360    0.8385    0.9129
3142.379    0.7813    0.8686
3142.397    0.6515    0.7539
3142.416    0.4856    0.5554
3142.434    0.3107    0.3440
3142.453    0.1675    0.1762
3142.471    0.1112    0.1053
3142.490    0.1184    0.1136
3142.508    0.2025    0.1869
3142.527    0.3326    0.3279
3142.545    0.4903    0.5041
3142.564    0.6402    0.6925
3142.582    0.7729    0.8299
3142.601    0.8642    0.9076
# 032673  68  3141.362  3142.600
3141.362    0.9434    0.9838
3141.381    0.9845    0.9867
3141.399    0.9707    0.9861
3141.417    0.9502    0.9736
3141.436    0.8913    0.9311
3141.454    0.7679    0.8451
3141.473    0.6491    0.7084
3141.491    0.5035    0.5677
3141.510    0.4210    0.4572
3141.528    0.4093    0.4364
3141.547    0.5114    0.5286
3141.565    0.6636    0.6812
3141.584    0.8033    0.8143
3141.602    0.8802    0.8562
3141.621    0.8574    0.8153
3141.639    0.7603    0.7296
3141.658    0.6665    0.6461
3141.676    0.6783    0.6311
3141.695    0.7800    0.6994
3141.713    0.8941    0.7991
3141.732    0.9638    0.8819
3141.750    0.9870    0.9139
3141.768    0.9883    0.9028
3141.787    0.9638    0.8640
3141.805    0.9423    0.8257
3141.824    0.8983    0.7861
3141.842    0.8091    0.7150
3141.861    0.6279    0.5749
3141.879    0.4243    0.4154
3141.898    0.2909    0.3054
3141.916    0.2714    0.3132
3141.935    0.3335    0.4341
3141.953    0.4613    0.5973
3141.972    0.6104    0.7405
3141.990    0.7138    0.8052
3142.009    0.7665    0.8115
3142.027    0.7883    0.8056
3142.046    0.8126    0.8247
3142.064    0.8632    0.8594
3142.083    0.8939    0.8684
3142.101    0.8568    0.8149
3142.119    0.7704    0.7088
3142.138    0.6817    0.5925
3142.156    0.6083    0.5222
3142.175    0.5473    0.4816
3142.193    0.4730    0.4401
3142.212    0.4104    0.3945
3142.230    0.4191    0.3922
3142.249    0.4925    0.4588
3142.267    0.6454    0.5634
3142.286    0.7759    0.6803
3142.304    0.8346    0.7786
3142.323    0.8464    0.8564
3142.341    0.8517    0.8943
3142.360    0.8041    0.8859
3142.378    0.7214    0.8198
3142.397    0.5947    0.6744
3142.415    0.4237    0.4791
3142.434    0.2621    0.2746
3142.452    0.1391    0.1454
3142.470    0.0982    0.0985
3142.489    0.1378    0.1243
3142.507    0.2251    0.2084
3142.526    0.3565    0.3540
3142.544    0.5085    0.5270
3142.563    0.6628    0.7062
3142.581    0.7628    0.8323
3142.600    0.8258    0.8976
# 033932  68  3141.368  3142.606
3141.368    0.9363    0.9886
3141.387    0.9956    0.9901
3141.405    0.9929    0.9867
3141.424    0.9811    0.9694
3141.442    0.9032    0.9279
3141.461    0.8054    0.8500
3141.479    0.6918    0.7523
3141.498    0.6028    0.6519
3141.516    0.5590    0.5939
3141.535    0.5689    0.6021
3141.553    0.6592    0.6772
3141.572    0.7705    0.7849
3141.590    0.8770    0.8596
3141.609    0.8752    0.8792
3141.627    0.8788    0.8484
3141.646    0.8592    0.7927
3141.664    0.7943    0.7540
3141.682    0.8194    0.7570
3141.701    0.8736    0.8056
3141.719    0.9305    0.8672
3141.738    0.9508    0.9166
3141.756    0.9954    0.9352
3141.775    0.9924    0.9275
3141.793    0.9451    0.9055
3141.812    0.9445    0.8764
3141.830    0.9169    0.8348
3141.849    0.8082    0.7521
3141.867    0.6483    0.6310
3141.886    0.5010    0.4967
3141.904    0.3913    0.4242
3141.923    0.3900    0.4467
3141.941    0.4729    0.5492
3141.960    0.5909    0.6864
3141.978    0.6645    0.7892
3141.997    0.7248    0.8437
3142.015    0.8035    0.8580
3142.034    0.8720    0.8652
3142.052    0.8872    0.8808
3142.071    0.9093    0.8960
3142.089    0.9154    0.8835
3142.107    0.9055    0.8300
3142.126    0.8406    0.7430
3142.144    0.7516    0.6630
3142.163    0.6647    0.6001
3142.181    0.5954    0.5500
3142.200    0.5230    0.4947
3142.218    0.4898    0.4603
3142.237    0.4785    0.4824
3142.255    0.5891    0.5652
3142.274    0.7244    0.6816
3142.292    0.8408    0.7820
3142.311    0.8750    0.8608
3142.329    0.9016    0.9087
3142.348    0.8910    0.9288
3142.366    0.8414    0.9093
3142.385    0.7789    0.8302
3142.403    0.6150    0.6891
3142.422    0.4520    0.4912
3142.440    0.2981    0.3115
3142.459    0.1851    0.1879
3142.477    0.1569    0.1549
3142.495    0.2121    0.1982
3142.514    0.3176    0.3124
3142.532    0.4795    0.4652
3142.551    0.6298    0.6399
3142.569    0.7637    0.7827
3142.588    0.8496    0.8841
3142.606    0.8892    0.9279
# 035185  68  3141.363  3142.601
3141.363    0.8863    0.9831
3141.381    0.9245    0.9808
3141.400    0.9309    0.9703
3141.418    0.9273    0.9454
3141.437    0.8758    0.8952
3141.455    0.8033    0.8239
3141.474    0.7204    0.7333
3141.492    0.6192    0.6525
3141.511    0.5801    0.5987
3141.529    0.5599    0.5953
3141.547    0.6006    0.6387
3141.566    0.7005    0.7142
3141.584    0.7804    0.7818
3141.603    0.8264    0.8217
3141.621    0.8402    0.8219
3141.640    0.8247    0.7963
3141.658    0.8260    0.7721
3141.677    0.8160    0.7688
3141.695    0.8285    0.7927
3141.714    0.8878    0.8356
3141.732    0.9277    0.8740
3141.751    0.9705    0.8958
3141.769    0.9625    0.8943
3141.788    0.9557    0.8736
3141.806    0.9554    0.8404
3141.825    0.8586    0.7907
3141.843    0.7779    0.7253
3141.862    0.6647    0.6383
3141.880    0.5638    0.5562
3141.899    0.4785    0.4996
3141.917    0.4429    0.4974
3141.935    0.4838    0.5471
3141.954    0.5536    0.6345
3141.972    0.6396    0.7204
3141.991    0.7509    0.7912
3142.009    0.7745    0.8339
3142.028    0.8391    0.8602
3142.046    0.8886    0.8748
3142.065    0.8927    0.8786
3142.083    0.8800    0.8640
3142.102    0.8896    0.8234
3142.120    0.8543    0.7645
3142.139    0.7813    0.6933
3142.157    0.7073    0.6289
3142.176    0.6052    0.5710
3142.194    0.5420    0.5292
3142.213    0.5186    0.5063
3142.231    0.5313    0.5139
3142.250    0.5760    0.5568
3142.268    0.6566    0.6239
3142.287    0.7523    0.7079
3142.305    0.8111    0.7845
3142.323    0.8598    0.8449
3142.342    0.8596    0.8776
3142.360    0.8257    0.8674
3142.379    0.7415    0.8028
3142.397    0.6122    0.6909
3142.416    0.4794    0.5369
3142.434    0.3595    0.3894
3142.453    0.2591    0.2698
3142.471    0.2228    0.2158
3142.490    0.2368    0.2305
3142.508    0.3272    0.3063
3142.527    0.4218    0.4334
3142.545    0.5560    0.5737
3142.564    0.6651    0.7127
3142.582    0.7938    0.8125
3142.601    0.8626    0.8696
# 035265  68  3141.363  3142.601
3141.363    0.9230    0.9849
3141.382    0.9687    0.9881
3141.400    0.9674    0.9872
3141.419    0.9576    0.9723
3141.437    0.9030    0.9294
3141.456    0.7960    0.8371
3141.474    0.6615    0.7119
3141.493    0.5324    0.5765
3141.511    0.4476    0.4891
3141.530    0.4466    0.4831
3141.548    0.5621    0.5731
3141.567    0.7303    0.7218
3141.585    0.8539    0.8343
3141.604    0.9061    0.8726
3141.622    0.8672    0.8368
3141.641    0.7836    0.7570
3141.659    0.7229    0.6896
3141.677    0.7308    0.6790
3141.696    0.8056    0.7405
3141.714    0.9064    0.8278
3141.733    0.9629    0.8995
3141.751    0.9945    0.9270
3141.770    0.9607    0.9164
3141.788    0.9546    0.8849
3141.807    0.9232    0.8492
3141.825    0.8762    0.8095
3141.844    0.8030    0.7274
3141.862    0.6321    0.5925
3141.881    0.4431    0.4325
3141.899    0.3276    0.3418
3141.918    0.3150    0.3622
3141.936    0.3928    0.4789
3141.955    0.5243    0.6409
3141.973    0.6534    0.7642
3141.992    0.7659    0.8264
3142.010    0.8052    0.8350
3142.029    0.8151    0.8337
3142.047    0.8385    0.8509
3142.065    0.8861    0.8792
3142.084    0.9043    0.8835
3142.102    0.8780    0.8344
3142.121    0.7980    0.7345
3142.139    0.7190    0.6350
3142.158    0.6366    0.5580
3142.176    0.5572    0.5001
3142.195    0.4586    0.4295
3142.213    0.3722    0.3712
3142.232    0.3866    0.3733
3142.250    0.4894    0.4549
3142.269    0.6408    0.5864
3142.287    0.7652    0.7071
3142.306    0.8385    0.8078
3142.324    0.8588    0.8734
3142.343    0.8608    0.9068
3142.361    0.8205    0.8956
3142.380    0.7490    0.8219
3142.398    0.6336    0.6795
3142.417    0.4472    0.4711
3142.435    0.2596    0.2793
3142.453    0.1435    0.1526
3142.472    0.1153    0.1087
3142.490    0.1536    0.1409
3142.509    0.2585    0.2416
3142.527    0.3887    0.3906
3142.546    0.5383    0.5762
3142.564    0.6994    0.7386
3142.583    0.8145    0.8594
3142.601    0.8608    0.9137
# 036512  68  3141.363  3142.601
3141.363    0.9232    0.9863
3141.382    0.9927    0.9886
3141.400    0.9901    0.9883
3141.419    0.9863    0.9781
3141.437    0.9395    0.9460
3141.456    0.8147    0.8712
3141.474    0.6844    0.7591
3141.493    0.5614    0.6216
3141.511    0.4551    0.5145
3141.530    0.4292    0.4793
3141.548    0.5335    0.5487
3141.567    0.7097    0.6925
3141.585    0.8255    0.8113
3141.604    0.8853    0.8568
3141.622    0.8539    0.8245
3141.640    0.7777    0.7494
3141.659    0.7106    0.6725
3141.677    0.7065    0.6531
3141.696    0.7925    0.7083
3141.714    0.9061    0.7978
3141.733    0.9581    0.8792
3141.751    0.9836    0.9181
3141.770    0.9861    0.9185
3141.788    0.9632    0.8935
3141.807    0.9425    0.8588
3141.825    0.8851    0.8168
3141.844    0.7889    0.7305
3141.862    0.6356    0.5880
3141.881    0.4381    0.4130
3141.899    0.2875    0.3026
3141.918    0.2512    0.3044
3141.936    0.3216    0.4148
3141.955    0.4533    0.5869
3141.973    0.6081    0.7276
3141.992    0.7244    0.8011
3142.010    0.7644    0.8070
3142.028    0.7962    0.7965
3142.047    0.8067    0.8098
3142.065    0.8551    0.8435
3142.084    0.8800    0.8576
3142.102    0.8562    0.8111
3142.121    0.7628    0.7027
3142.139    0.6561    0.5925
3142.158    0.5980    0.5170
3142.176    0.5309    0.4774
3142.195    0.4765    0.4289
3142.213    0.3959    0.3769
3142.232    0.3894    0.3697
3142.250    0.4935    0.4412
3142.269    0.6546    0.5695
3142.287    0.7518    0.6917
3142.306    0.8151    0.7930
3142.324    0.8393    0.8566
3142.343    0.8228    0.8857
3142.361    0.8151    0.8708
3142.380    0.7359    0.7973
3142.398    0.5901    0.6619
3142.416    0.4165    0.4757
3142.435    0.2576    0.2794
3142.453    0.1466    0.1520
3142.472    0.1071    0.1023
3142.490    0.1418    0.1244
3142.509    0.2197    0.2073
3142.527    0.3361    0.3359
3142.546    0.4875    0.5089
3142.564    0.6384    0.6756
3142.583    0.7614    0.8138
3142.601    0.8141    0.8857
# 038647  68  3141.368  3142.606
3141.368    0.9656    0.9865
3141.387    0.9661    0.9874
3141.405    0.9449    0.9799
3141.423    0.9051    0.9526
3141.442    0.8200    0.8855
3141.460    0.7031    0.7789
3141.479    0.5886    0.6391
3141.497    0.4687    0.5194
3141.516    0.4178    0.4603
3141.534    0.4879    0.5062
3141.553    0.6349    0.6428
3141.571    0.7805    0.7782
3141.590    0.8738    0.8513
3141.608    0.8684    0.8371
3141.627    0.7997    0.7610
3141.645    0.7191    0.6776
3141.664    0.6817    0.6397
3141.682    0.7435    0.6812
3141.701    0.8457    0.7771
3141.719    0.9202    0.8632
3141.738    0.9811    0.9114
3141.756    0.9817    0.9129
3141.775    0.9840    0.8827
3141.793    0.9441    0.8463
3141.812    0.8999    0.8080
3141.830    0.8291    0.7485
3141.848    0.7125    0.6372
3141.867    0.5243    0.4791
3141.885    0.3458    0.3578
3141.904    0.2800    0.3302
3141.922    0.3325    0.4129
3141.941    0.4418    0.5683
3141.959    0.6002    0.7106
3141.978    0.7122    0.8002
3141.996    0.7780    0.8241
3142.015    0.7916    0.8226
3142.033    0.8397    0.8331
3142.052    0.8859    0.8624
3142.070    0.8966    0.8778
3142.089    0.8884    0.8428
3142.107    0.8318    0.7560
3142.126    0.7362    0.6468
3142.144    0.6549    0.5704
3142.163    0.6030    0.5236
3142.181    0.5374    0.4812
3142.200    0.4476    0.4284
3142.218    0.4126    0.4068
3142.236    0.4848    0.4467
3142.255    0.6081    0.5446
3142.273    0.7278    0.6546
3142.292    0.8192    0.7617
3142.310    0.8610    0.8424
3142.329    0.8553    0.8950
3142.347    0.8321    0.9039
3142.366    0.7593    0.8572
3142.384    0.6349    0.7451
3142.403    0.4912    0.5572
3142.421    0.3193    0.3574
3142.440    0.1820    0.1939
3142.458    0.1277    0.1213
3142.477    0.1385    0.1294
3142.495    0.2200    0.2032
3142.514    0.3423    0.3393
3142.532    0.4899    0.5051
3142.551    0.6302    0.6828
3142.569    0.7745    0.8164
3142.588    0.8553    0.8954
3142.606    0.8888    0.9080
# 038747  68  3141.368  3142.606
3141.368    0.9194    0.9811
3141.386    0.9228    0.9748
3141.405    0.9154    0.9563
3141.423    0.8921    0.9204
3141.442    0.8226    0.8582
3141.460    0.7461    0.7795
3141.479    0.6540    0.6906
3141.497    0.5853    0.6223
3141.515    0.5724    0.5901
3141.534    0.5774    0.6053
3141.552    0.6317    0.6590
3141.571    0.7075    0.7321
3141.589    0.7743    0.7896
3141.608    0.8420    0.8181
3141.626    0.8360    0.8140
3141.645    0.8175    0.7921
3141.663    0.8067    0.7764
3141.682    0.8335    0.7809
3141.700    0.8656    0.8069
3141.719    0.9030    0.8449
3141.737    0.9300    0.8750
3141.756    0.9732    0.8886
3141.774    0.9779    0.8815
3141.793    0.9741    0.8562
3141.811    0.9154    0.8181
3141.830    0.8327    0.7617
3141.848    0.7511    0.6921
3141.867    0.6479    0.6093
3141.885    0.5488    0.5409
3141.903    0.4703    0.5058
3141.922    0.4548    0.5202
3141.940    0.4982    0.5780
3141.959    0.5620    0.6624
3141.977    0.6424    0.7396
3141.996    0.7283    0.8011
3142.014    0.8045    0.8383
3142.033    0.8680    0.8616
3142.051    0.8927    0.8726
3142.070    0.8945    0.8704
3142.088    0.8788    0.8490
3142.107    0.8620    0.8032
3142.125    0.8188    0.7422
3142.144    0.7347    0.6707
3142.162    0.6691    0.6067
3142.181    0.6155    0.5512
3142.199    0.5475    0.5163
3142.218    0.5097    0.5055
3142.236    0.5461    0.5249
3142.255    0.6133    0.5758
3142.273    0.6780    0.6445
3142.291    0.7468    0.7204
3142.310    0.8221    0.7936
3142.328    0.8500    0.8435
3142.347    0.8402    0.8628
3142.365    0.7889    0.8391
3142.384    0.7018    0.7637
3142.402    0.5764    0.6492
3142.421    0.4459    0.5033
3142.439    0.3342    0.3709
3142.458    0.2604    0.2701
3142.476    0.2436    0.2329
3142.495    0.2731    0.2617
3142.513    0.3557    0.3455
3142.532    0.4652    0.4732
3142.550    0.5868    0.6059
3142.569    0.6856    0.7306
3142.587    0.7951    0.8141
3142.606    0.8634    0.8551
# 038853  68  3141.364  3142.602
3141.364    0.9333    0.9856
3141.382    0.9750    0.9883
3141.401    0.9931    0.9879
3141.419    0.9632    0.9754
3141.438    0.8919    0.9343
3141.456    0.8408    0.8559
3141.475    0.7029    0.7388
3141.493    0.5631    0.6272
3141.512    0.4966    0.5512
3141.530    0.5177    0.5498
3141.548    0.6169    0.6243
3141.567    0.7520    0.7489
3141.585    0.8706    0.8486
3141.604    0.9408    0.8900
3141.622    0.8974    0.8686
3141.641    0.8476    0.8085
3141.659    0.8043    0.7535
3141.678    0.7936    0.7396
3141.696    0.8441    0.7807
3141.715    0.8993    0.8523
3141.733    0.9710    0.9089
3141.752    0.9842    0.9350
3141.770    0.9669    0.9279
3141.789    0.9478    0.9003
3141.807    0.9171    0.8702
3141.826    0.8960    0.8327
3141.844    0.8164    0.7663
3141.863    0.6883    0.6427
3141.881    0.5218    0.5038
3141.900    0.3910    0.4070
3141.918    0.3662    0.4128
3141.937    0.4233    0.5159
3141.955    0.5495    0.6536
3141.973    0.6601    0.7707
3141.992    0.7700    0.8381
3142.010    0.8128    0.8561
3142.029    0.8366    0.8598
3142.047    0.8825    0.8738
3142.066    0.9232    0.8968
3142.084    0.9061    0.9007
3142.103    0.8867    0.8598
3142.121    0.8344    0.7804
3142.140    0.7805    0.6853
3142.158    0.7047    0.6097
3142.177    0.5913    0.5380
3142.195    0.4966    0.4625
3142.214    0.4199    0.3951
3142.232    0.3969    0.3917
3142.251    0.4998    0.4740
3142.269    0.6247    0.5988
3142.288    0.7757    0.7264
3142.306    0.8461    0.8194
3142.325    0.8688    0.8861
3142.343    0.9014    0.9196
3142.362    0.8700    0.9158
3142.380    0.7960    0.8590
3142.398    0.6542    0.7340
3142.417    0.5047    0.5367
3142.435    0.3144    0.3395
3142.454    0.1816    0.1895
3142.472    0.1349    0.1331
3142.491    0.1723    0.1598
3142.509    0.2702    0.2555
3142.528    0.4122    0.4147
3142.546    0.5770    0.5901
3142.565    0.7371    0.7570
3142.583    0.8358    0.8680
3142.602    0.8796    0.9258
# 039506  68  3141.364  3142.602
3141.364    0.9502    0.9929
3141.382    1.0030    0.9943
3141.401    1.0123    0.9952
3141.419    0.9940    0.9931
3141.438    0.9598    0.9808
3141.456    0.8947    0.9438
3141.475    0.7956    0.8620
3141.493    0.6616    0.7508
3141.512    0.5377    0.6245
3141.530    0.4756    0.5428
3141.549    0.5490    0.5707
3141.567    0.7076    0.7042
3141.586    0.8549    0.8439
3141.604    0.9361    0.8913
3141.623    0.9018    0.8612
3141.641    0.8209    0.7956
3141.660    0.7723    0.7193
3141.678    0.7535    0.6838
3141.696    0.8295    0.7181
3141.715    0.9260    0.8033
3141.733    0.9998    0.8804
3141.752    1.0330    0.9343
3141.770    1.0144    0.9568
3141.789    1.0216    0.9543
3141.807    1.0000    0.9402
3141.826    0.9954    0.9209
3141.844    0.9350    0.8742
3141.863    0.7860    0.7447
3141.881    0.5665    0.5446
3141.900    0.3434    0.3429
3141.918    0.2447    0.2628
3141.937    0.2755    0.3387
3141.955    0.3989    0.5225
3141.974    0.5774    0.7219
3141.992    0.7173    0.8185
3142.011    0.7442    0.8115
3142.029    0.7458    0.7711
3142.048    0.7741    0.7737
3142.066    0.8535    0.8285
3142.085    0.9078    0.8768
3142.103    0.8788    0.8449
3142.122    0.7642    0.7143
3142.140    0.6139    0.5645
3142.159    0.5434    0.4822
3142.177    0.5419    0.4973
3142.195    0.5483    0.5259
3142.214    0.5137    0.5044
3142.232    0.5004    0.4889
3142.251    0.5946    0.5653
3142.269    0.7563    0.6986
3142.288    0.8622    0.8181
3142.306    0.9080    0.8872
3142.325    0.9313    0.9305
3142.343    0.9365    0.9524
3142.362    0.9247    0.9548
3142.380    0.8821    0.9294
3142.399    0.7870    0.8439
3142.417    0.6139    0.6751
3142.436    0.3856    0.4306
3142.454    0.2090    0.2316
3142.473    0.1358    0.1305
3142.491    0.1458    0.1262
3142.510    0.2035    0.1829
3142.528    0.2862    0.2866
3142.547    0.4240    0.4530
3142.565    0.6166    0.6437
3142.584    0.7878    0.8202
3142.602    0.8980    0.9202
# 039822  68  3141.362  3142.600
3141.362    0.9129    0.9879
3141.381    0.9813    0.9904
3141.399    0.9924    0.9924
3141.418    0.9947    0.9904
3141.436    0.9543    0.9759
3141.455    0.9055    0.9288
3141.473    0.7565    0.8400
3141.492    0.6494    0.7145
3141.510    0.5589    0.6003
3141.529    0.4884    0.5297
3141.547    0.5264    0.5554
3141.566    0.6714    0.6820
3141.584    0.8308    0.8177
3141.603    0.9131    0.8908
3141.621    0.9043    0.8823
3141.640    0.8155    0.8213
3141.658    0.7425    0.7468
3141.676    0.7463    0.7000
3141.695    0.8204    0.7229
3141.713    0.9084    0.7987
3141.732    0.9768    0.8815
3141.750    1.0158    0.9303
3141.769    1.0188    0.9449
3141.787    0.9849    0.9305
3141.806    0.9824    0.9030
3141.824    0.9397    0.8794
3141.843    0.8954    0.8370
3141.861    0.7682    0.7350
3141.880    0.5790    0.5544
3141.898    0.3938    0.3860
3141.917    0.2961    0.3102
3141.935    0.3035    0.3720
3141.954    0.4353    0.5398
3141.972    0.5861    0.7102
3141.991    0.7354    0.8200
3142.009    0.8035    0.8416
3142.027    0.8196    0.8243
3142.046    0.8245    0.8222
3142.064    0.8559    0.8553
3142.083    0.9116    0.8917
3142.101    0.8796    0.8766
3142.120    0.8115    0.7851
3142.138    0.7570    0.6627
3142.157    0.6510    0.5675
3142.175    0.6163    0.5338
3142.194    0.5503    0.5072
3142.212    0.4718    0.4514
3142.231    0.4208    0.4086
3142.249    0.4756    0.4543
3142.268    0.6498    0.5832
3142.286    0.7865    0.7125
3142.305    0.8502    0.8151
3142.323    0.8892    0.8817
3142.342    0.9059    0.9247
3142.360    0.9080    0.9369
3142.378    0.8400    0.9133
3142.397    0.7523    0.8258
3142.415    0.5943    0.6613
3142.434    0.3946    0.4284
3142.452    0.2153    0.2345
3142.471    0.1239    0.1266
3142.489    0.1266    0.1159
3142.508    0.1903    0.1771
3142.526    0.2938    0.2942
3142.545    0.4354    0.4685
3142.563    0.6162    0.6504
3142.582    0.7644    0.8126
3142.600    0.8806    0.9072
# 040118  68  3141.368  3142.606
3141.368    0.9938    0.9908
3141.386    0.9979    0.9922
3141.405    0.9797    0.9911
3141.423    0.9797    0.9817
3141.442    0.9097    0.9460
3141.460    0.7892    0.8666
3141.479    0.6442    0.7338
3141.497    0.5001    0.5891
3141.516    0.4043    0.4646
3141.534    0.4230    0.4452
3141.553    0.5681    0.5706
3141.571    0.7745    0.7439
3141.590    0.8867    0.8506
3141.608    0.8682    0.8472
3141.627    0.8097    0.7746
3141.645    0.6893    0.6800
3141.663    0.6278    0.6074
3141.682    0.6819    0.6163
3141.700    0.8228    0.7047
3141.719    0.9647    0.8162
3141.737    1.0193    0.8935
3141.756    1.0375    0.9345
3141.774    1.0023    0.9373
3141.793    0.9979    0.9177
3141.811    0.9917    0.8952
3141.830    0.9625    0.8564
3141.848    0.8257    0.7577
3141.867    0.5879    0.5626
3141.885    0.3670    0.3570
3141.904    0.2172    0.2305
3141.922    0.2054    0.2515
3141.941    0.2885    0.4101
3141.959    0.4688    0.6119
3141.978    0.6557    0.7609
3141.996    0.7165    0.7869
3142.015    0.6949    0.7413
3142.033    0.7053    0.7198
3142.051    0.7623    0.7630
3142.070    0.8300    0.8337
3142.088    0.8600    0.8410
3142.107    0.7867    0.7377
3142.125    0.6297    0.5753
3142.144    0.5094    0.4447
3142.162    0.4842    0.4229
3142.181    0.5034    0.4597
3142.199    0.4769    0.4677
3142.218    0.4685    0.4502
3142.236    0.5152    0.4855
3142.255    0.6504    0.5981
3142.273    0.7748    0.7171
3142.292    0.8766    0.8134
3142.310    0.9129    0.8774
3142.329    0.9131    0.9185
3142.347    0.8843    0.9296
3142.366    0.8316    0.9066
3142.384    0.7540    0.8339
3142.402    0.6048    0.6849
3142.421    0.4058    0.4557
3142.439    0.2188    0.2485
3142.458    0.1217    0.1220
3142.476    0.1110    0.0932
3142.495    0.1455    0.1233
3142.513    0.2075    0.1957
3142.532    0.3123    0.3298
3142.550    0.4744    0.5113
3142.569    0.6654    0.7145
3142.587    0.8245    0.8559
3142.606    0.9014    0.9249
# 040133  68  3141.363  3142.601
3141.363    0.9256    0.9799
3141.382    0.9861    0.9838
3141.400    0.9840    0.9838
3141.419    0.9645    0.9705
3141.437    0.8766    0.9285
3141.456    0.7750    0.8348
3141.474    0.6317    0.7005
3141.493    0.4873    0.5446
3141.511    0.3988    0.4321
3141.530    0.3804    0.4030
3141.548    0.4528    0.4855
3141.567    0.6321    0.6480
3141.585    0.7905    0.7860
3141.604    0.8630    0.8441
3141.622    0.8433    0.8100
3141.641    0.7423    0.7152
3141.659    0.6545    0.6266
3141.678    0.6356    0.6024
3141.696    0.7340    0.6662
3141.714    0.8714    0.7725
3141.733    0.9515    0.8658
3141.751    0.9815    0.9036
3141.770    0.9714    0.8906
3141.788    0.9417    0.8488
3141.807    0.9101    0.8024
3141.825    0.8740    0.7626
3141.844    0.7854    0.6918
3141.862    0.6190    0.5692
3141.881    0.4123    0.4117
3141.899    0.2815    0.3104
3141.918    0.2597    0.3141
3141.936    0.3306    0.4200
3141.955    0.4713    0.5832
3141.973    0.6102    0.7173
3141.992    0.7148    0.7920
3142.010    0.7411    0.8067
3142.029    0.7718    0.8057
3142.047    0.8043    0.8236
3142.066    0.8606    0.8584
3142.084    0.8827    0.8690
3142.103    0.8618    0.8196
3142.121    0.8213    0.7198
3142.139    0.7023    0.6102
3142.158    0.6468    0.5265
3142.176    0.5483    0.4744
3142.195    0.4501    0.4177
3142.213    0.3719    0.3645
3142.232    0.3649    0.3508
3142.250    0.4530    0.4033
3142.269    0.6053    0.5091
3142.287    0.7315    0.6249
3142.306    0.7923    0.7413
3142.324    0.8249    0.8306
3142.343    0.8239    0.8867
3142.361    0.7832    0.8910
3142.380    0.7156    0.8302
3142.398    0.6084    0.6984
3142.417    0.4424    0.4955
3142.435    0.2746    0.2985
3142.454    0.1541    0.1537
3142.472    0.1035    0.1009
3142.491    0.1350    0.1231
3142.509    0.2160    0.2064
3142.527    0.3491    0.3435
3142.546    0.5034    0.5259
3142.564    0.6442    0.6965
3142.583    0.7682    0.8318
3142.601    0.8140    0.8947
# 041184  68  3141.368  3142.605
3141.368    0.8817    0.9335
3141.386    0.8802    0.9160
3141.405    0.8443    0.8872
3141.423    0.8243    0.8515
3141.442    0.8030    0.8089
3141.460    0.7645    0.7682
3141.478    0.7318    0.7327
3141.497    0.7145    0.7057
3141.515    0.6901    0.6936
3141.534    0.6921    0.6957
3141.552    0.6978    0.7096
3141.571    0.6939    0.7323
3141.589    0.7173    0.7568
3141.608    0.7534    0.7811
3141.626    0.7989    0.8002
3141.645    0.8156    0.8158
3141.663    0.8266    0.8268
3141.682    0.8624    0.8358
3141.700    0.8821    0.8420
3141.719    0.8829    0.8451
3141.737    0.9103    0.8435
3141.756    0.9039    0.8352
3141.774    0.8851    0.8192
3141.793    0.8630    0.7940
3141.811    0.8502    0.7630
3141.830    0.7993    0.7261
3141.848    0.7209    0.6910
3141.866    0.6816    0.6608
3141.885    0.6504    0.6393
3141.903    0.6162    0.6320
3141.922    0.6142    0.6396
3141.940    0.6203    0.6604
3141.959    0.6369    0.6928
3141.977    0.6817    0.7283
3141.996    0.7124    0.7652
3142.014    0.7651    0.7947
3142.033    0.7980    0.8158
3142.051    0.8204    0.8243
3142.070    0.8291    0.8198
3142.088    0.8113    0.8033
3142.107    0.7798    0.7748
3142.125    0.7494    0.7403
3142.144    0.7181    0.7000
3142.162    0.6702    0.6631
3142.181    0.6549    0.6304
3142.199    0.6530    0.6095
3142.217    0.6234    0.6012
3142.236    0.6304    0.6065
3142.254    0.6461    0.6236
3142.273    0.6780    0.6500
3142.291    0.6864    0.6769
3142.310    0.6828    0.6998
3142.328    0.6770    0.7096
3142.347    0.6902    0.7011
3142.365    0.6501    0.6736
3142.384    0.5918    0.6250
3142.402    0.5260    0.5665
3142.421    0.4685    0.5008
3142.439    0.4233    0.4455
3142.458    0.3859    0.4047
3142.476    0.3899    0.3898
3142.495    0.4123    0.4019
3142.513    0.4401    0.4377
3142.532    0.4943    0.4942
3142.550    0.5556    0.5556
3142.569    0.6184    0.6180
3142.587    0.6849    0.6657
3142.605    0.7249    0.6963
# 041484  68  3141.368  3142.606
3141.368    0.9508    0.9845
3141.387    0.9623    0.9874
3141.405    0.9683    0.9838
3141.424    0.9292    0.9605
3141.442    0.8482    0.9024
3141.461    0.7437    0.7930
3141.479    0.6112    0.6602
3141.498    0.4815    0.5322
3141.516    0.4291    0.4676
3141.535    0.4647    0.4965
3141.553    0.5868    0.6115
3141.572    0.7305    0.7596
3141.590    0.8610    0.8504
3141.609    0.8978    0.8612
3141.627    0.8356    0.8054
3141.645    0.7626    0.7228
3141.664    0.7214    0.6633
3141.682    0.7456    0.6773
3141.701    0.8370    0.7582
3141.719    0.9202    0.8472
3141.738    0.9561    0.9082
3141.756    0.9936    0.9221
3141.775    1.0009    0.8999
3141.793    0.9510    0.8646
3141.812    0.9164    0.8291
3141.830    0.8714    0.7847
3141.849    0.7588    0.6907
3141.867    0.5909    0.5517
3141.886    0.4199    0.4094
3141.904    0.3162    0.3517
3141.923    0.3308    0.4053
3141.941    0.4289    0.5353
3141.960    0.5589    0.6869
3141.978    0.6898    0.7874
3141.997    0.7768    0.8302
3142.015    0.8102    0.8346
3142.034    0.8232    0.8410
3142.052    0.8668    0.8648
3142.070    0.9007    0.8882
3142.089    0.8987    0.8754
3142.107    0.8584    0.8095
3142.126    0.7872    0.7045
3142.144    0.7036    0.6122
3142.163    0.6342    0.5413
3142.181    0.5280    0.4801
3142.200    0.4341    0.4094
3142.218    0.3887    0.3685
3142.237    0.4205    0.3996
3142.255    0.5509    0.4980
3142.274    0.7044    0.6281
3142.292    0.7943    0.7393
3142.311    0.8433    0.8308
3142.329    0.8624    0.8896
3142.348    0.8592    0.9154
3142.366    0.8366    0.8941
3142.385    0.7263    0.8048
3142.403    0.5592    0.6474
3142.422    0.3831    0.4345
3142.440    0.2375    0.2534
3142.459    0.1416    0.1419
3142.477    0.1250    0.1224
3142.496    0.1986    0.1803
3142.514    0.3069    0.2985
3142.532    0.4585    0.4615
3142.551    0.6138    0.6462
3142.569    0.7539    0.7930
3142.588    0.8416    0.8904
3142.606    0.8870    0.9230
# 041526  68  3141.363  3142.600
3141.363    0.9241    0.9833
3141.381    0.9694    0.9867
3141.400    0.9723    0.9886
3141.418    0.9667    0.9813
3141.437    0.9247    0.9489
3141.455    0.8295    0.8764
3141.473    0.6898    0.7595
3141.492    0.5540    0.6167
3141.510    0.4691    0.5079
3141.529    0.4355    0.4668
3141.547    0.4958    0.5249
3141.566    0.6531    0.6665
3141.584    0.8179    0.8009
3141.603    0.8966    0.8714
3141.621    0.8888    0.8584
3141.640    0.8289    0.7876
3141.658    0.7487    0.7083
3141.677    0.7120    0.6697
3141.695    0.7743    0.7071
3141.714    0.8638    0.7973
3141.732    0.9665    0.8776
3141.751    0.9979    0.9230
3141.769    0.9730    0.9245
3141.788    0.9748    0.8958
3141.806    0.9436    0.8614
3141.825    0.9055    0.8281
3141.843    0.8459    0.7755
3141.861    0.7223    0.6683
3141.880    0.5234    0.5070
3141.898    0.3683    0.3777
3141.917    0.2980    0.3425
3141.935    0.3511    0.4216
3141.954    0.4704    0.5769
3141.972    0.6015    0.7198
3141.991    0.7340    0.8093
3142.009    0.7997    0.8325
3142.028    0.8198    0.8300
3142.046    0.8276    0.8402
3142.065    0.8568    0.8716
3142.083    0.9093    0.8904
3142.102    0.9112    0.8588
3142.120    0.8490    0.7727
3142.139    0.7525    0.6595
3142.157    0.6663    0.5749
3142.176    0.5902    0.5157
3142.194    0.5065    0.4594
3142.212    0.4267    0.3986
3142.231    0.3874    0.3753
3142.249    0.4523    0.4298
3142.268    0.6095    0.5483
3142.286    0.7464    0.6699
3142.305    0.8441    0.7784
3142.323    0.8610    0.8566
3142.342    0.8529    0.9093
3142.360    0.8652    0.9230
3142.379    0.8113    0.8853
3142.397    0.6947    0.7805
3142.416    0.5224    0.5916
3142.434    0.3314    0.3812
3142.453    0.1960    0.2043
3142.471    0.1264    0.1229
3142.490    0.1360    0.1251
3142.508    0.2075    0.1966
3142.527    0.3285    0.3360
3142.545    0.4852    0.5093
3142.564    0.6458    0.6942
3142.582    0.7945    0.8310
3142.600    0.8638    0.9089
# 042333  68  3141.368  3142.606
3141.368    0.9173    0.9827
3141.387    0.9384    0.9829
3141.405    0.9410    0.9734
3141.424    0.9076    0.9402
3141.442    0.8321    0.8734
3141.461    0.7181    0.7621
3141.479    0.5974    0.6353
3141.497    0.4878    0.5224
3141.516    0.4250    0.4631
3141.534    0.4574    0.4923
3141.553    0.5820    0.6020
3141.571    0.7165    0.7273
3141.590    0.8141    0.8147
3141.608    0.8720    0.8247
3141.627    0.8080    0.7700
3141.645    0.7301    0.6969
3141.664    0.6973    0.6528
3141.682    0.7130    0.6739
3141.701    0.8162    0.7508
3141.719    0.9350    0.8327
3141.738    0.9587    0.8882
3141.756    0.9408    0.8980
3141.775    0.9486    0.8734
3141.793    0.9283    0.8358
3141.812    0.8923    0.7927
3141.830    0.8156    0.7365
3141.848    0.7094    0.6465
3141.867    0.5583    0.5206
3141.885    0.3936    0.4163
3141.904    0.3399    0.3782
3141.922    0.3654    0.4305
3141.941    0.4526    0.5514
3141.959    0.5716    0.6767
3141.978    0.6830    0.7734
3141.996    0.7725    0.8187
3142.015    0.8056    0.8358
3142.033    0.8158    0.8488
3142.052    0.8756    0.8686
3142.070    0.9005    0.8782
3142.089    0.8712    0.8537
3142.107    0.8559    0.7892
3142.126    0.8032    0.6969
3142.144    0.7208    0.6143
3142.163    0.6186    0.5439
3142.181    0.5374    0.4848
3142.200    0.4553    0.4291
3142.218    0.4018    0.4038
3142.236    0.4602    0.4284
3142.255    0.5665    0.5079
3142.273    0.6969    0.6101
3142.292    0.7998    0.7194
3142.310    0.8323    0.8074
3142.329    0.8531    0.8706
3142.347    0.8283    0.8902
3142.366    0.7638    0.8547
3142.384    0.6473    0.7565
3142.403    0.5063    0.5894
3142.421    0.3732    0.4052
3142.440    0.2301    0.2403
3142.458    0.1460    0.1516
3142.477    0.1571    0.1402
3142.495    0.2075    0.1999
3142.514    0.3117    0.3246
3142.532    0.4763    0.4811
3142.551    0.6217    0.6524
3142.569    0.7291    0.7861
3142.588    0.8297    0.8724
3142.606    0.8880    0.8945
# 042575  68  3141.367  3142.605
3141.367    0.9339    0.9836
3141.386    0.9607    0.9867
3141.404    0.9636    0.9838
3141.422    0.9154    0.9645
3141.441    0.8488    0.9053
3141.459    0.7483    0.7963
3141.478    0.5616    0.6399
3141.496    0.4380    0.4942
3141.515    0.3691    0.3984
3141.533    0.3873    0.4123
3141.552    0.5306    0.5474
3141.570    0.7188    0.7171
3141.589    0.8547    0.8344
3141.607    0.8730    0.8466
3141.626    0.8056    0.7750
3141.644    0.7044    0.6705
3141.663    0.6255    0.5925
3141.681    0.6531    0.6081
3141.700    0.7880    0.7102
3141.718    0.8888    0.8213
3141.737    0.9539    0.8962
3141.755    0.9943    0.9129
3141.773    1.0021    0.8867
3141.792    0.9707    0.8404
3141.810    0.9211    0.8033
3141.829    0.8568    0.7605
3141.847    0.7520    0.6716
3141.866    0.5702    0.5110
3141.884    0.3627    0.3554
3141.903    0.2531    0.2787
3141.921    0.2636    0.3274
3141.940    0.3621    0.4789
3141.958    0.5199    0.6455
3141.977    0.6527    0.7679
3141.995    0.7456    0.8070
3142.014    0.7831    0.8000
3142.032    0.7713    0.7993
3142.051    0.8249    0.8316
3142.069    0.8843    0.8680
3142.087    0.8790    0.8614
3142.106    0.8283    0.7798
3142.124    0.7355    0.6587
3142.143    0.6488    0.5488
3142.161    0.5770    0.4929
3142.180    0.5140    0.4557
3142.198    0.4407    0.4080
3142.217    0.3781    0.3667
3142.235    0.3999    0.3839
3142.254    0.5261    0.4694
3142.272    0.6849    0.5806
3142.291    0.7958    0.6990
3142.309    0.8480    0.7982
3142.328    0.8533    0.8740
3142.346    0.8389    0.9049
3142.365    0.7892    0.8841
3142.383    0.6899    0.7982
3142.402    0.5333    0.6259
3142.420    0.3698    0.4146
3142.438    0.2107    0.2272
3142.457    0.1082    0.1150
3142.475    0.1084    0.0933
3142.494    0.1460    0.1400
3142.512    0.2625    0.2425
3142.531    0.3841    0.4061
3142.549    0.5460    0.5880
3142.568    0.6939    0.7614
3142.586    0.8076    0.8696
3142.605    0.8837    0.9097
# 043297  68  3141.368  3142.606
3141.368    0.9241    0.9842
3141.386    0.9417    0.9863
3141.405    0.9260    0.9802
3141.423    0.9026    0.9550
3141.442    0.8433    0.8876
3141.460    0.7078    0.7752
3141.479    0.5603    0.6223
3141.497    0.4525    0.4858
3141.516    0.3672    0.4066
3141.534    0.4023    0.4391
3141.552    0.5662    0.5715
3141.571    0.7391    0.7372
3141.589    0.8402    0.8312
3141.608    0.8476    0.8302
3141.626    0.7789    0.7560
3141.645    0.6880    0.6516
3141.663    0.6336    0.5946
3141.682    0.6841    0.6273
3141.700    0.8128    0.7268
3141.719    0.9224    0.8358
3141.737    1.0100    0.8968
3141.756    1.0109    0.9059
3141.774    0.9881    0.8754
3141.793    0.9445    0.8304
3141.811    0.9061    0.7936
3141.830    0.8418    0.7411
3141.848    0.7155    0.6400
3141.867    0.5304    0.4807
3141.885    0.3461    0.3447
3141.904    0.2598    0.2955
3141.922    0.2858    0.3632
3141.940    0.3930    0.5089
3141.959    0.5460    0.6724
3141.977    0.6653    0.7741
3141.996    0.7349    0.8087
3142.014    0.7665    0.8057
3142.033    0.7991    0.8128
3142.051    0.8337    0.8433
3142.070    0.8634    0.8702
3142.088    0.8888    0.8472
3142.107    0.8504    0.7570
3142.125    0.7428    0.6425
3142.144    0.6596    0.5484
3142.162    0.5958    0.5013
3142.181    0.5149    0.4644
3142.199    0.4404    0.4195
3142.218    0.3931    0.3895
3142.236    0.4523    0.4161
3142.255    0.5912    0.5022
3142.273    0.7086    0.6091
3142.292    0.7987    0.7226
3142.310    0.8580    0.8155
3142.328    0.8543    0.8792
3142.347    0.8314    0.9016
3142.365    0.7388    0.8688
3142.384    0.6457    0.7609
3142.402    0.4940    0.5863
3142.421    0.3246    0.3689
3142.439    0.1799    0.2010
3142.458    0.1138    0.1107
3142.476    0.1194    0.1048
3142.495    0.1745    0.1658
3142.513    0.2768    0.2807
3142.532    0.4271    0.4505
3142.550    0.5913    0.6276
3142.569    0.7279    0.7865
3142.587    0.8439    0.8784
3142.606    0.8876    0.9032
# 043557  68  3141.368  3142.606
3141.368    0.9417    0.9874
3141.386    0.9652    0.9867
3141.405    0.9732    0.9766
3141.423    0.9150    0.9458
3141.442    0.8364    0.8780
3141.460    0.7377    0.7780
3141.479    0.6023    0.6552
3141.497    0.4960    0.5574
3141.515    0.4715    0.5148
3141.534    0.5305    0.5535
3141.552    0.6483    0.6546
3141.571    0.7849    0.7727
3141.589    0.8646    0.8404
3141.608    0.8780    0.8431
3141.626    0.8331    0.7956
3141.645    0.7681    0.7318
3141.663    0.7420    0.7005
3141.682    0.7907    0.7241
3141.700    0.8656    0.7883
3141.719    0.9275    0.8620
3141.737    0.9719    0.9074
3141.756    0.9892    0.9196
3141.774    0.9897    0.9043
3141.793    0.9378    0.8740
3141.811    0.9135    0.8358
3141.830    0.8255    0.7691
3141.848    0.7047    0.6639
3141.867    0.5399    0.5219
3141.885    0.3931    0.4093
3141.903    0.3337    0.3715
3141.922    0.3528    0.4321
3141.940    0.4527    0.5550
3141.959    0.5921    0.6928
3141.977    0.7016    0.7832
3141.996    0.7811    0.8241
3142.014    0.8239    0.8333
3142.033    0.8339    0.8433
3142.051    0.8572    0.8620
3142.070    0.8929    0.8718
3142.088    0.8670    0.8447
3142.107    0.8251    0.7698
3142.125    0.7497    0.6776
3142.144    0.6756    0.5912
3142.162    0.6063    0.5291
3142.181    0.5269    0.4715
3142.199    0.4480    0.4233
3142.218    0.4156    0.4072
3142.236    0.4769    0.4514
3142.255    0.5973    0.5530
3142.273    0.7229    0.6665
3142.291    0.8158    0.7677
3142.310    0.8484    0.8468
3142.328    0.8429    0.8906
3142.347    0.8439    0.8970
3142.365    0.8069    0.8541
3142.384    0.6920    0.7439
3142.402    0.5314    0.5817
3142.421    0.3533    0.3875
3142.439    0.2156    0.2350
3142.458    0.1519    0.1475
3142.476    0.1538    0.1412
3142.495    0.2232    0.2063
3142.513    0.3291    0.3244
3142.532    0.4579    0.4884
3142.550    0.6170    0.6504
3142.569    0.7535    0.7921
3142.587    0.8400    0.8764
3142.606    0.8770    0.9070
# 043726  68  3141.363  3142.601
3141.363    0.8947    0.9820
3141.381    0.9683    0.9856
3141.400    0.9730    0.9858
3141.418    0.9354    0.9736
3141.437    0.8888    0.9294
3141.455    0.7843    0.8389
3141.474    0.6411    0.6952
3141.492    0.4961    0.5485
3141.511    0.4045    0.4345
3141.529    0.3794    0.4139
3141.548    0.4851    0.5123
3141.566    0.6764    0.6747
3141.585    0.8145    0.8168
3141.603    0.8827    0.8622
3141.622    0.8622    0.8183
3141.640    0.7617    0.7241
3141.659    0.6708    0.6308
3141.677    0.6574    0.6143
3141.696    0.7605    0.6909
3141.714    0.8692    0.7998
3141.733    0.9561    0.8867
3141.751    0.9716    0.9171
3141.769    0.9879    0.9009
3141.788    0.9548    0.8564
3141.806    0.9200    0.8164
3141.825    0.9018    0.7805
3141.843    0.8054    0.7160
3141.862    0.6337    0.5812
3141.880    0.4243    0.4253
3141.899    0.3106    0.3202
3141.917    0.2862    0.3333
3141.936    0.3606    0.4568
3141.954    0.5055    0.6170
3141.973    0.6537    0.7544
3141.991    0.7490    0.8168
3142.010    0.7754    0.8255
3142.028    0.7823    0.8226
3142.047    0.8202    0.8428
3142.065    0.8835    0.8764
3142.084    0.9156    0.8847
3142.102    0.8650    0.8337
3142.121    0.7997    0.7258
3142.139    0.7263    0.6196
3142.157    0.6412    0.5475
3142.176    0.5666    0.4974
3142.194    0.4864    0.4423
3142.213    0.3874    0.3847
3142.231    0.3944    0.3783
3142.250    0.4950    0.4464
3142.268    0.6294    0.5539
3142.287    0.7584    0.6736
3142.305    0.8385    0.7755
3142.324    0.8596    0.8590
3142.342    0.8325    0.9028
3142.361    0.8238    0.9003
3142.379    0.7296    0.8383
3142.398    0.6087    0.6920
3142.416    0.4300    0.4901
3142.435    0.2622    0.2775
3142.453    0.1371    0.1447
3142.472    0.1038    0.0982
3142.490    0.1391    0.1280
3142.508    0.2273    0.2192
3142.527    0.3705    0.3750
3142.545    0.5248    0.5549
3142.564    0.6816    0.7335
3142.582    0.7880    0.8539
3142.601    0.8698    0.9116
# 044324  68  3141.363  3142.601
3141.363    0.9371    0.9851
3141.381    0.9845    0.9879
3141.400    0.9725    0.9876
3141.418    0.9532    0.9772
3141.437    0.9175    0.9404
3141.455    0.8435    0.8672
3141.474    0.7021    0.7509
3141.492    0.5668    0.6305
3141.511    0.4929    0.5349
3141.529    0.4707    0.5126
3141.548    0.5677    0.5805
3141.566    0.7163    0.7029
3141.585    0.8323    0.8217
3141.603    0.9022    0.8722
3141.622    0.8825    0.8529
3141.640    0.8249    0.7905
3141.658    0.7588    0.7253
3141.677    0.7342    0.7018
3141.695    0.8160    0.7415
3141.714    0.9047    0.8215
3141.732    0.9393    0.8898
3141.751    0.9788    0.9260
3141.769    0.9829    0.9243
3141.788    0.9592    0.8976
3141.806    0.9410    0.8658
3141.825    0.9087    0.8274
3141.843    0.8304    0.7621
3141.862    0.6866    0.6397
3141.880    0.5092    0.4969
3141.899    0.3709    0.3891
3141.917    0.3365    0.3826
3141.936    0.3961    0.4786
3141.954    0.5214    0.6190
3141.973    0.6485    0.7516
3141.991    0.7430    0.8238
3142.010    0.7912    0.8464
3142.028    0.8177    0.8488
3142.046    0.8545    0.8604
3142.065    0.8890    0.8843
3142.083    0.9076    0.8919
3142.102    0.8896    0.8545
3142.120    0.8482    0.7748
3142.139    0.7698    0.6764
3142.157    0.6794    0.5998
3142.176    0.6093    0.5348
3142.194    0.5090    0.4685
3142.213    0.4184    0.4036
3142.231    0.3952    0.3915
3142.250    0.4848    0.4597
3142.268    0.6317    0.5765
3142.287    0.7551    0.7037
3142.305    0.8123    0.8008
3142.324    0.8517    0.8716
3142.342    0.8574    0.9070
3142.361    0.8437    0.9034
3142.379    0.7667    0.8470
3142.398    0.6571    0.7155
3142.416    0.4951    0.5310
3142.434    0.3144    0.3367
3142.453    0.1804    0.1861
3142.471    0.1286    0.1256
3142.490    0.1546    0.1443
3142.508    0.2446    0.2290
3142.527    0.3829    0.3770
3142.545    0.5424    0.5479
3142.564    0.6710    0.7198
3142.582    0.7940    0.8408
3142.601    0.8728    0.9093
# 044997  68  3141.363  3142.601
3141.363    0.8972    0.9822
3141.381    0.9750    0.9849
3141.400    1.0062    0.9870
3141.418    0.9638    0.9831
3141.437    0.9095    0.9598
3141.455    0.8590    0.9003
3141.474    0.7193    0.7834
3141.492    0.5717    0.6386
3141.510    0.4397    0.5023
3141.529    0.3710    0.4223
3141.547    0.4282    0.4531
3141.566    0.5818    0.5953
3141.584    0.7674    0.7528
3141.603    0.8772    0.8468
3141.621    0.8780    0.8424
3141.640    0.7872    0.7665
3141.658    0.6992    0.6697
3141.677    0.6546    0.6073
3141.695    0.7053    0.6345
3141.714    0.8299    0.7354
3141.732    0.9192    0.8362
3141.751    0.9831    0.9007
3141.769    0.9759    0.9122
3141.788    0.9550    0.8839
3141.806    0.9318    0.8426
3141.825    0.8954    0.8026
3141.843    0.8325    0.7477
3141.862    0.7002    0.6269
3141.880    0.5103    0.4578
3141.898    0.3244    0.3084
3141.917    0.2337    0.2562
3141.935    0.2636    0.3297
3141.954    0.3860    0.4966
3141.972    0.5346    0.6637
3141.991    0.6747    0.7750
3142.009    0.7288    0.8002
3142.028    0.7369    0.7823
3142.046    0.7675    0.7795
3142.065    0.7960    0.8147
3142.083    0.8525    0.8525
3142.102    0.8638    0.8387
3142.120    0.7932    0.7520
3142.139    0.6847    0.6207
3142.157    0.5893    0.5217
3142.176    0.5409    0.4676
3142.194    0.4872    0.4275
3142.213    0.3979    0.3673
3142.231    0.3534    0.3284
3142.250    0.4082    0.3634
3142.268    0.5590    0.4659
3142.286    0.7057    0.5913
3142.305    0.7779    0.7117
3142.323    0.8108    0.8006
3142.342    0.8175    0.8574
3142.360    0.8022    0.8672
3142.379    0.7492    0.8224
3142.397    0.6419    0.7166
3142.416    0.4858    0.5378
3142.434    0.3080    0.3418
3142.453    0.1565    0.1760
3142.471    0.0940    0.0972
3142.490    0.1060    0.0921
3142.508    0.1599    0.1453
3142.527    0.2554    0.2570
3142.545    0.3784    0.4098
3142.564    0.5336    0.5946
3142.582    0.6823    0.7501
3142.601    0.7739    0.8555
# 045325  68  3141.368  3142.606
3141.368    0.9270    0.9808
3141.386    0.9696    0.9838
3141.405    0.9469    0.9815
3141.423    0.9202    0.9634
3141.442    0.8786    0.9108
3141.460    0.7714    0.8188
3141.479    0.6361    0.6879
3141.497    0.5165    0.5652
3141.516    0.4437    0.4831
3141.534    0.4440    0.4845
3141.553    0.5490    0.5754
3141.571    0.7057    0.7045
3141.590    0.8318    0.8149
3141.608    0.8742    0.8509
3141.627    0.8414    0.8160
3141.645    0.7829    0.7446
3141.663    0.7266    0.6822
3141.682    0.7213    0.6733
3141.700    0.8059    0.7278
3141.719    0.8857    0.8151
3141.737    0.9543    0.8810
3141.756    0.9748    0.9078
3141.774    0.9502    0.8939
3141.793    0.9324    0.8562
3141.811    0.9232    0.8175
3141.830    0.8553    0.7714
3141.848    0.7605    0.6982
3141.867    0.6081    0.5753
3141.885    0.4492    0.4485
3141.904    0.3459    0.3704
3141.922    0.3294    0.3896
3141.941    0.4028    0.4968
3141.959    0.5372    0.6307
3141.978    0.6694    0.7478
3141.996    0.7558    0.8089
3142.015    0.7956    0.8302
3142.033    0.8106    0.8389
3142.051    0.8428    0.8564
3142.070    0.8817    0.8786
3142.088    0.9112    0.8766
3142.107    0.8724    0.8268
3142.125    0.8006    0.7413
3142.144    0.7305    0.6427
3142.162    0.6546    0.5642
3142.181    0.5675    0.4926
3142.199    0.4673    0.4257
3142.218    0.3882    0.3742
3142.236    0.4005    0.3789
3142.255    0.5023    0.4534
3142.273    0.6349    0.5642
3142.292    0.7437    0.6852
3142.310    0.8257    0.7825
3142.329    0.8461    0.8574
3142.347    0.8484    0.8939
3142.366    0.8100    0.8845
3142.384    0.7333    0.8160
3142.402    0.6039    0.6816
3142.421    0.4305    0.4875
3142.439    0.2798    0.3055
3142.458    0.1707    0.1729
3142.476    0.1329    0.1274
3142.495    0.1700    0.1598
3142.513    0.2632    0.2561
3142.532    0.3995    0.4111
3142.550    0.5537    0.5802
3142.569    0.6781    0.7425
3142.587    0.8091    0.8504
3142.606    0.8688    0.9026
# 046903  68  3141.363  3142.601
3141.363    0.9068    0.9842
3141.382    0.9526    0.9870
3141.400    0.9936    0.9881
3141.419    0.9667    0.9811
3141.437    0.9204    0.9546
3141.456    0.8476    0.8876
3141.474    0.7417    0.7814
3141.492    0.5903    0.6515
3141.511    0.4723    0.5287
3141.529    0.4226    0.4718
3141.548    0.4894    0.5127
3141.566    0.6458    0.6352
3141.585    0.8019    0.7773
3141.603    0.8859    0.8525
3141.622    0.8904    0.8476
3141.640    0.8155    0.7847
3141.659    0.7388    0.7024
3141.677    0.7066    0.6624
3141.696    0.7502    0.6945
3141.714    0.8600    0.7764
3141.733    0.9654    0.8640
3141.751    0.9840    0.9129
3141.770    0.9831    0.9204
3141.788    0.9836    0.8966
3141.807    0.9467    0.8606
3141.825    0.9232    0.8257
3141.844    0.8484    0.7661
3141.862    0.7060    0.6569
3141.880    0.5249    0.5050
3141.899    0.3570    0.3666
3141.917    0.2858    0.3250
3141.936    0.3138    0.3981
3141.954    0.4347    0.5415
3141.973    0.5769    0.6969
3141.991    0.6987    0.7912
3142.010    0.7718    0.8232
3142.028    0.7889    0.8221
3142.047    0.8048    0.8302
3142.065    0.8494    0.8574
3142.084    0.8925    0.8772
3142.102    0.8931    0.8498
3142.121    0.8389    0.7619
3142.139    0.7593    0.6555
3142.158    0.6722    0.5677
3142.176    0.5933    0.5178
3142.195    0.5284    0.4705
3142.213    0.4373    0.4186
3142.231    0.3987    0.3927
3142.250    0.4629    0.4349
3142.268    0.5912    0.5335
3142.287    0.7332    0.6563
3142.305    0.8022    0.7607
3142.324    0.8525    0.8457
3142.342    0.8614    0.8958
3142.361    0.8226    0.9074
3142.379    0.7775    0.8674
3142.398    0.6639    0.7532
3142.416    0.5070    0.5761
3142.435    0.3259    0.3624
3142.453    0.1903    0.2018
3142.472    0.1259    0.1185
3142.490    0.1272    0.1184
3142.509    0.1999    0.1866
3142.527    0.3188    0.3082
3142.546    0.4617    0.4807
3142.564    0.6142    0.6537
3142.583    0.7530    0.8039
3142.601    0.8393    0.8894
# 049580  68  3141.369  3142.607
3141.369    0.9609    0.9851
3141.387    0.9811    0.9881
3141.406    0.9601    0.9861
3141.424    0.9251    0.9689
3141.442    0.8790    0.9200
3141.461    0.7513    0.8188
3141.479    0.6288    0.6863
3141.498    0.4922    0.5475
3141.516    0.4169    0.4645
3141.535    0.4352    0.4763
3141.553    0.5669    0.5899
3141.572    0.7463    0.7495
3141.590    0.8507    0.8502
3141.609    0.8756    0.8650
3141.627    0.8410    0.8082
3141.646    0.7610    0.7145
3141.664    0.7102    0.6494
3141.683    0.7398    0.6604
3141.701    0.8257    0.7418
3141.720    0.9241    0.8429
3141.738    0.9808    0.9061
3141.757    0.9836    0.9238
3141.775    0.9689    0.9030
3141.794    0.9419    0.8644
3141.812    0.9309    0.8312
3141.831    0.8821    0.7883
3141.849    0.7626    0.7000
3141.867    0.5880    0.5525
3141.886    0.4105    0.3918
3141.904    0.2929    0.3178
3141.923    0.2953    0.3650
3141.941    0.3908    0.5023
3141.960    0.5348    0.6700
3141.978    0.6806    0.7823
3141.997    0.7630    0.8264
3142.015    0.7883    0.8239
3142.034    0.8093    0.8238
3142.052    0.8547    0.8492
3142.071    0.8997    0.8817
3142.089    0.9080    0.8750
3142.108    0.8549    0.8019
3142.126    0.7863    0.6925
3142.145    0.6957    0.5901
3142.163    0.6095    0.5322
3142.182    0.5495    0.4848
3142.200    0.4643    0.4257
3142.219    0.4038    0.3777
3142.237    0.4250    0.3988
3142.256    0.5564    0.4969
3142.274    0.6937    0.6177
3142.292    0.8089    0.7288
3142.311    0.8676    0.8232
3142.329    0.8696    0.8851
3142.348    0.8608    0.9133
3142.366    0.8143    0.8952
3142.385    0.7258    0.8113
3142.403    0.5707    0.6569
3142.422    0.3800    0.4397
3142.440    0.2225    0.2508
3142.459    0.1321    0.1332
3142.477    0.1177    0.1096
3142.496    0.1723    0.1609
3142.514    0.2809    0.2710
3142.533    0.4172    0.4389
3142.551    0.5719    0.6170
3142.570    0.7303    0.7807
3142.588    0.8482    0.8813
3142.607    0.8833    0.9204
# 049586  68  3141.362  3142.600
3141.362    0.8917    0.9777
3141.381    0.9539    0.9822
3141.399    0.9546    0.9836
3141.418    0.9221    0.9716
3141.436    0.8964    0.9320
3141.455    0.7914    0.8408
3141.473    0.6557    0.7079
3141.491    0.5113    0.5590
3141.510    0.3890    0.4347
3141.528    0.3780    0.3956
3141.547    0.4371    0.4682
3141.565    0.6058    0.6173
3141.584    0.7754    0.7705
3141.602    0.8457    0.8395
3141.621    0.8596    0.8156
3141.639    0.7623    0.7298
3141.658    0.6589    0.6314
3141.676    0.6359    0.5963
3141.695    0.7018    0.6527
3141.713    0.8255    0.7581
3141.732    0.9328    0.8562
3141.750    1.0023    0.8997
3141.769    0.9949    0.8898
3141.787    0.9632    0.8472
3141.806    0.9221    0.7989
3141.824    0.8730    0.7621
3141.842    0.7883    0.7084
3141.861    0.6548    0.5970
3141.879    0.4611    0.4546
3141.898    0.3285    0.3387
3141.916    0.2787    0.3238
3141.935    0.3337    0.4171
3141.953    0.4585    0.5630
3141.972    0.5874    0.7063
3141.990    0.7019    0.7863
3142.009    0.7607    0.8123
3142.027    0.7956    0.8156
3142.046    0.8140    0.8327
3142.064    0.8636    0.8636
3142.083    0.9026    0.8776
3142.101    0.8810    0.8391
3142.120    0.8158    0.7418
3142.138    0.7340    0.6337
3142.157    0.6581    0.5461
3142.175    0.5766    0.4912
3142.194    0.4805    0.4366
3142.212    0.3882    0.3861
3142.230    0.3813    0.3688
3142.249    0.4447    0.4137
3142.267    0.5963    0.5043
3142.286    0.7148    0.6200
3142.304    0.7889    0.7286
3142.323    0.8368    0.8262
3142.341    0.8482    0.8867
3142.360    0.8111    0.9018
3142.378    0.7502    0.8564
3142.397    0.6397    0.7298
3142.415    0.4718    0.5425
3142.434    0.3009    0.3284
3142.452    0.1666    0.1775
3142.471    0.1095    0.1073
3142.489    0.1328    0.1182
3142.508    0.2054    0.1985
3142.526    0.3252    0.3327
3142.545    0.4885    0.5152
3142.563    0.6318    0.6887
3142.581    0.7591    0.8226
3142.600    0.8410    0.8966
# 049728  68  3141.363  3142.601
3141.363    0.9307    0.9849
3141.382    0.9836    0.9881
3141.400    0.9804    0.9895
3141.419    0.9643    0.9829
3141.437    0.9402    0.9554
3141.456    0.8500    0.8825
3141.474    0.7091    0.7645
3141.493    0.5556    0.6163
3141.511    0.4485    0.4972
3141.530    0.4012    0.4455
3141.548    0.4844    0.5054
3141.567    0.6613    0.6599
3141.585    0.8230    0.8026
3141.604    0.9005    0.8688
3141.622    0.8843    0.8461
3141.641    0.8078    0.7644
3141.659    0.6973    0.6770
3141.678    0.6845    0.6383
3141.696    0.7693    0.6855
3141.715    0.8746    0.7878
3141.733    0.9710    0.8748
3141.751    0.9802    0.9217
3141.770    0.9947    0.9260
3141.788    0.9802    0.8999
3141.807    0.9369    0.8644
3141.825    0.9154    0.8325
3141.844    0.8383    0.7705
3141.862    0.6949    0.6454
3141.881    0.4891    0.4630
3141.899    0.3159    0.3255
3141.918    0.2632    0.2963
3141.936    0.3002    0.3901
3141.955    0.4346    0.5643
3141.973    0.5963    0.7196
3141.992    0.7191    0.8085
3142.010    0.7663    0.8205
3142.029    0.7789    0.8065
3142.047    0.7980    0.8156
3142.066    0.8507    0.8545
3142.084    0.8847    0.8788
3142.103    0.8710    0.8416
3142.121    0.7907    0.7406
3142.140    0.7276    0.6148
3142.158    0.6307    0.5332
3142.176    0.5639    0.4920
3142.195    0.4726    0.4460
3142.213    0.3943    0.3872
3142.232    0.3781    0.3644
3142.250    0.4678    0.4260
3142.269    0.6232    0.5539
3142.287    0.7502    0.6797
3142.306    0.8297    0.7872
3142.324    0.8572    0.8610
3142.343    0.8572    0.9053
3142.361    0.8555    0.9091
3142.380    0.7845    0.8598
3142.398    0.6756    0.7425
3142.417    0.4973    0.5425
3142.435    0.3032    0.3316
3142.454    0.1548    0.1676
3142.472    0.1050    0.1017
3142.491    0.1262    0.1126
3142.509    0.2051    0.1836
3142.528    0.3217    0.3182
3142.546    0.4591    0.4892
3142.565    0.6219    0.6775
3142.583    0.7631    0.8196
3142.601    0.8533    0.9012
# 049756  68  3141.368  3142.606
3141.368    0.9543    0.9840
3141.386    0.9748    0.9876
3141.405    0.9833    0.9863
3141.423    0.9438    0.9692
3141.442    0.8612    0.9126
3141.460    0.7446    0.8048
3141.479    0.5951    0.6495
3141.497    0.4648    0.5078
3141.516    0.3797    0.4165
3141.534    0.4046    0.4305
3141.553    0.5396    0.5639
3141.571    0.7238    0.7335
3141.590    0.8596    0.8517
3141.608    0.8925    0.8670
3141.627    0.8325    0.8022
3141.645    0.7398    0.7032
3141.663    0.6724    0.6266
3141.682    0.6915    0.6345
3141.700    0.8057    0.7239
3141.719    0.9112    0.8358
3141.737    0.9705    0.9049
3141.756    0.9892    0.9243
3141.774    0.9870    0.9003
3141.793    0.9432    0.8559
3141.811    0.9018    0.8215
3141.830    0.8718    0.7854
3141.848    0.7616    0.7042
3141.867    0.5793    0.5454
3141.885    0.3844    0.3830
3141.904    0.2809    0.2959
3141.922    0.2770    0.3378
3141.941    0.3744    0.4867
3141.959    0.5353    0.6545
3141.978    0.6699    0.7791
3141.996    0.7492    0.8202
3142.015    0.7795    0.8140
3142.033    0.7912    0.8121
3142.051    0.8310    0.8410
3142.070    0.8772    0.8810
3142.088    0.8872    0.8788
3142.107    0.8714    0.8028
3142.125    0.7663    0.6836
3142.144    0.6806    0.5715
3142.162    0.5879    0.5114
3142.181    0.5289    0.4677
3142.199    0.4427    0.4111
3142.218    0.3669    0.3617
3142.236    0.3913    0.3798
3142.255    0.5317    0.4750
3142.273    0.7050    0.5939
3142.292    0.8015    0.7132
3142.310    0.8598    0.8098
3142.329    0.8874    0.8851
3142.347    0.8612    0.9196
3142.366    0.8173    0.9072
3142.384    0.7281    0.8314
3142.403    0.5762    0.6644
3142.421    0.3924    0.4466
3142.440    0.2235    0.2368
3142.458    0.1215    0.1225
3142.476    0.0990    0.0956
3142.495    0.1527    0.1403
3142.513    0.2583    0.2445
3142.532    0.4013    0.4130
3142.550    0.5620    0.5997
3142.569    0.7180    0.7752
3142.587    0.8408    0.8837
3142.606    0.8876    0.9258
# 050505  68  3141.368  3142.606
3141.368    0.9521    0.9883
3141.386    0.9961    0.9901
3141.405    0.9781    0.9881
3141.423    0.9486    0.9741
3141.442    0.8894    0.9273
3141.460    0.7861    0.8341
3141.479    0.6253    0.6915
3141.497    0.4800    0.5497
3141.516    0.3892    0.4457
3141.534    0.4210    0.4507
3141.553    0.5710    0.5840
3141.571    0.7668    0.7504
3141.590    0.8768    0.8551
3141.608    0.8555    0.8568
3141.627    0.8032    0.7863
3141.645    0.7434    0.6902
3141.664    0.6753    0.6193
3141.682    0.7060    0.6368
3141.701    0.8155    0.7337
3141.719    0.9436    0.8362
3141.737    0.9945    0.9045
3141.756    0.9922    0.9292
3141.774    0.9815    0.9150
3141.793    0.9730    0.8815
3141.811    0.9462    0.8513
3141.830    0.9055    0.8061
3141.848    0.7691    0.7026
3141.867    0.5464    0.5168
3141.885    0.3495    0.3388
3141.904    0.2317    0.2499
3141.922    0.2366    0.3001
3141.941    0.3459    0.4661
3141.959    0.5083    0.6507
3141.978    0.6744    0.7797
3141.996    0.7556    0.8078
3142.015    0.7475    0.7818
3142.033    0.7459    0.7721
3142.052    0.7991    0.8102
3142.070    0.8614    0.8574
3142.089    0.8947    0.8511
3142.107    0.8297    0.7612
3142.126    0.6880    0.6167
3142.144    0.5848    0.5111
3142.162    0.5410    0.4738
3142.181    0.5092    0.4633
3142.199    0.4564    0.4270
3142.218    0.4024    0.3860
3142.236    0.4500    0.4124
3142.255    0.5891    0.5183
3142.273    0.7403    0.6408
3142.292    0.8350    0.7534
3142.310    0.8670    0.8358
3142.329    0.8660    0.8910
3142.347    0.8279    0.9064
3142.366    0.7890    0.8764
3142.384    0.6890    0.7878
3142.403    0.5364    0.6143
3142.421    0.3502    0.4015
3142.440    0.1912    0.2067
3142.458    0.1077    0.1076
3142.477    0.1014    0.0911
3142.495    0.1523    0.1353
3142.514    0.2481    0.2369
3142.532    0.3722    0.3851
3142.551    0.5288    0.5772
3142.569    0.7015    0.7480
3142.587    0.8153    0.8648
3142.606    0.8874    0.9139
# 051178  68  3141.367  3142.605
3141.367    0.9612    0.9890
3141.386    1.0000    0.9913
3141.404    0.9963    0.9908
3141.423    0.9524    0.9795
3141.441    0.8978    0.9434
3141.460    0.8153    0.8620
3141.478    0.6890    0.7483
3141.497    0.5605    0.6245
3141.515    0.4909    0.5436
3141.534    0.5089    0.5406
3141.552    0.6315    0.6318
3141.571    0.7713    0.7736
3141.589    0.8817    0.8688
3141.608    0.9175    0.8896
3141.626    0.8827    0.8490
3141.645    0.8070    0.7754
3141.663    0.7560    0.7171
3141.682    0.7752    0.7153
3141.700    0.8562    0.7750
3141.718    0.9428    0.8543
3141.737    0.9938    0.9164
3141.755    0.9863    0.9410
3141.774    0.9723    0.9341
3141.792    0.9623    0.9101
3141.811    0.9443    0.8823
3141.829    0.9120    0.8472
3141.848    0.8183    0.7610
3141.866    0.6391    0.6122
3141.885    0.4477    0.4345
3141.903    0.3152    0.3350
3141.922    0.3059    0.3596
3141.940    0.3927    0.4898
3141.959    0.5440    0.6657
3141.977    0.7097    0.7910
3141.996    0.7811    0.8431
3142.014    0.8076    0.8387
3142.033    0.8352    0.8302
3142.051    0.8561    0.8498
3142.070    0.8865    0.8845
3142.088    0.9133    0.8874
3142.106    0.8754    0.8300
3142.125    0.7967    0.7186
3142.143    0.6957    0.6176
3142.162    0.6355    0.5556
3142.180    0.5716    0.5182
3142.199    0.4873    0.4587
3142.217    0.4291    0.4034
3142.236    0.4343    0.4165
3142.254    0.5507    0.5167
3142.273    0.7243    0.6578
3142.291    0.8300    0.7707
3142.310    0.8656    0.8535
3142.328    0.8626    0.9022
3142.347    0.8592    0.9224
3142.365    0.8375    0.9059
3142.384    0.7818    0.8331
3142.402    0.6355    0.6915
3142.421    0.4381    0.4785
3142.439    0.2566    0.2803
3142.458    0.1451    0.1478
3142.476    0.1195    0.1128
3142.494    0.1607    0.1506
3142.513    0.2693    0.2564
3142.531    0.4085    0.4083
3142.550    0.5666    0.5950
3142.568    0.7236    0.7563
3142.587    0.8377    0.8740
3142.605    0.8746    0.9260
# 053721  68  3141.368  3142.606
3141.368    0.9546    0.9849
3141.387    0.9811    0.9863
3141.405    0.9752    0.9790
3141.424    0.9373    0.9484
3141.442    0.8433    0.8817
3141.461    0.7191    0.7667
3141.479    0.5826    0.6369
3141.498    0.4768    0.5214
3141.516    0.4332    0.4726
3141.535    0.4916    0.5107
3141.553    0.6146    0.6204
3141.572    0.7595    0.7561
3141.590    0.8704    0.8410
3141.608    0.8772    0.8559
3141.627    0.8308    0.8080
3141.645    0.7705    0.7386
3141.664    0.7241    0.6910
3141.682    0.7596    0.7045
3141.701    0.8428    0.7736
3141.719    0.9243    0.8511
3141.738    0.9845    0.9068
3141.756    0.9845    0.9211
3141.775    0.9587    0.9028
3141.793    0.9393    0.8710
3141.812    0.9126    0.8329
3141.830    0.8464    0.7805
3141.849    0.7308    0.6812
3141.867    0.5739    0.5478
3141.886    0.4079    0.4173
3141.904    0.3257    0.3657
3141.923    0.3428    0.4155
3141.941    0.4468    0.5359
3141.960    0.5675    0.6786
3141.978    0.7137    0.7768
3141.996    0.7725    0.8222
3142.015    0.7929    0.8341
3142.033    0.8260    0.8429
3142.052    0.8420    0.8648
3142.070    0.8841    0.8821
3142.089    0.8925    0.8648
3142.107    0.8572    0.8004
3142.126    0.7771    0.7005
3142.144    0.6990    0.6083
3142.163    0.6042    0.5288
3142.181    0.5107    0.4599
3142.200    0.4136    0.3912
3142.218    0.3609    0.3586
3142.237    0.4022    0.3944
3142.255    0.5331    0.4919
3142.274    0.6764    0.6220
3142.292    0.7721    0.7355
3142.311    0.8362    0.8285
3142.329    0.8620    0.8863
3142.348    0.8537    0.9087
3142.366    0.8015    0.8806
3142.385    0.7021    0.7820
3142.403    0.5645    0.6209
3142.421    0.4038    0.4255
3142.440    0.2450    0.2458
3142.458    0.1403    0.1459
3142.477    0.1313    0.1247
3142.495    0.1990    0.1752
3142.514    0.2963    0.2938
3142.532    0.4579    0.4527
3142.551    0.6166    0.6347
3142.569    0.7345    0.7816
3142.588    0.8375    0.8813
3142.606    0.8710    0.9169
# 054375  68  3141.363  3142.601
3141.363    0.8634    0.9802
3141.381    0.9207    0.9827
3141.400    0.9380    0.9827
3141.418    0.9389    0.9721
3141.437    0.8972    0.9363
3141.455    0.8406    0.8666
3141.474    0.7115    0.7549
3141.492    0.6111    0.6342
3141.510    0.4957    0.5351
3141.529    0.4745    0.4940
3141.547    0.5123    0.5364
3141.566    0.6291    0.6483
3141.584    0.7577    0.7647
3141.603    0.8213    0.8395
3141.621    0.8476    0.8429
3141.640    0.8054    0.7912
3141.658    0.7461    0.7278
3141.677    0.7401    0.6934
3141.695    0.7682    0.7171
3141.714    0.8383    0.7869
3141.732    0.9270    0.8564
3141.751    0.9806    0.8991
3141.769    0.9854    0.8999
3141.788    0.9768    0.8706
3141.806    0.9467    0.8327
3141.825    0.8945    0.7920
3141.843    0.8153    0.7396
3141.862    0.7209    0.6479
3141.880    0.5720    0.5327
3141.898    0.4405    0.4334
3141.917    0.3632    0.4003
3141.935    0.3896    0.4554
3141.954    0.4885    0.5752
3141.972    0.5939    0.6953
3141.991    0.7148    0.7852
3142.009    0.7762    0.8266
3142.028    0.8155    0.8437
3142.046    0.8650    0.8582
3142.065    0.8798    0.8784
3142.083    0.8806    0.8863
3142.102    0.8991    0.8584
3142.120    0.8584    0.7925
3142.139    0.7914    0.7011
3142.157    0.7110    0.6209
3142.176    0.6302    0.5528
3142.194    0.5438    0.4968
3142.213    0.4638    0.4468
3142.231    0.4359    0.4280
3142.250    0.4816    0.4589
3142.268    0.5876    0.5326
3142.286    0.7261    0.6285
3142.305    0.8171    0.7321
3142.323    0.8531    0.8177
3142.342    0.8656    0.8810
3142.360    0.8664    0.9028
3142.379    0.8061    0.8710
3142.397    0.6665    0.7764
3142.416    0.5216    0.6111
3142.434    0.3721    0.4254
3142.453    0.2367    0.2562
3142.471    0.1614    0.1644
3142.490    0.1669    0.1537
3142.508    0.2194    0.2186
3142.527    0.3404    0.3503
3142.545    0.4787    0.5110
3142.564    0.6361    0.6811
3142.582    0.7674    0.8089
3142.601    0.8638    0.8863
# 055459  68  3141.363  3142.601
3141.363    0.9099    0.9817
3141.381    0.9623    0.9851
3141.400    0.9790    0.9863
3141.418    0.9654    0.9757
3141.437    0.9118    0.9361
3141.455    0.8147    0.8533
3141.474    0.6673    0.7194
3141.492    0.5188    0.5796
3141.511    0.4177    0.4675
3141.529    0.4057    0.4384
3141.548    0.4948    0.5142
3141.566    0.6574    0.6569
3141.585    0.8019    0.7978
3141.603    0.8865    0.8580
3141.622    0.8819    0.8344
3141.640    0.8149    0.7579
3141.659    0.7019    0.6719
3141.677    0.6814    0.6428
3141.696    0.7509    0.6945
3141.714    0.8861    0.7883
3141.733    0.9513    0.8752
3141.751    0.9806    0.9147
3141.769    0.9847    0.9110
3141.788    0.9484    0.8762
3141.806    0.9410    0.8381
3141.825    0.9039    0.8000
3141.843    0.7954    0.7394
3141.862    0.6631    0.6172
3141.880    0.4835    0.4669
3141.899    0.3304    0.3483
3141.917    0.2915    0.3358
3141.936    0.3417    0.4334
3141.954    0.4712    0.5822
3141.973    0.6112    0.7253
3141.991    0.7163    0.8020
3142.010    0.7820    0.8236
3142.028    0.7974    0.8232
3142.047    0.8046    0.8381
3142.065    0.8447    0.8680
3142.084    0.8960    0.8815
3142.102    0.8958    0.8433
3142.121    0.8348    0.7473
3142.139    0.7325    0.6409
3142.157    0.6489    0.5574
3142.176    0.5782    0.4951
3142.194    0.4818    0.4355
3142.213    0.3848    0.3746
3142.231    0.3669    0.3607
3142.250    0.4564    0.4230
3142.268    0.6087    0.5338
3142.287    0.7432    0.6604
3142.305    0.8123    0.7652
3142.324    0.8387    0.8500
3142.342    0.8470    0.8985
3142.361    0.8410    0.9053
3142.379    0.7661    0.8561
3142.398    0.6519    0.7278
3142.416    0.4846    0.5401
3142.435    0.3027    0.3270
3142.453    0.1682    0.1782
3142.472    0.1150    0.1106
3142.490    0.1375    0.1239
3142.508    0.2147    0.2009
3142.527    0.3455    0.3435
3142.545    0.4935    0.5165
3142.564    0.6425    0.6982
3142.582    0.7704    0.8299
3142.601    0.8464    0.9041
# 055868  68  3141.363  3142.601
3141.363    0.9397    0.9879
3141.381    0.9874    0.9901
3141.400    0.9968    0.9901
3141.418    0.9676    0.9820
3141.437    0.9185    0.9502
3141.455    0.8255    0.8810
3141.474    0.6907    0.7640
3141.492    0.5742    0.6355
3141.510    0.4688    0.5292
3141.529    0.4440    0.4903
3141.547    0.5458    0.5553
3141.566    0.7071    0.6992
3141.584    0.8517    0.8226
3141.603    0.8966    0.8742
3141.621    0.8764    0.8476
3141.640    0.7987    0.7714
3141.658    0.7279    0.6973
3141.677    0.7371    0.6727
3141.695    0.8024    0.7219
3141.714    0.8995    0.8143
3141.732    0.9618    0.8896
3141.751    1.0160    0.9303
3141.769    1.0069    0.9322
3141.788    0.9732    0.9093
3141.806    0.9541    0.8810
3141.825    0.9145    0.8455
3141.843    0.8464    0.7762
3141.862    0.6978    0.6353
3141.880    0.4993    0.4670
3141.898    0.3324    0.3430
3141.917    0.2730    0.3292
3141.935    0.3455    0.4315
3141.954    0.4846    0.6027
3141.972    0.6202    0.7464
3141.991    0.7413    0.8238
3142.009    0.7963    0.8325
3142.028    0.8033    0.8221
3142.046    0.8258    0.8337
3142.065    0.8588    0.8676
3142.083    0.8954    0.8819
3142.102    0.8784    0.8371
3142.120    0.8110    0.7389
3142.139    0.7125    0.6253
3142.157    0.6515    0.5546
3142.176    0.5845    0.5142
3142.194    0.5097    0.4688
3142.213    0.4396    0.4126
3142.231    0.4218    0.4049
3142.250    0.5137    0.4826
3142.268    0.6628    0.6059
3142.286    0.7900    0.7249
3142.305    0.8515    0.8204
3142.323    0.8642    0.8806
3142.342    0.8712    0.9118
3142.360    0.8549    0.9049
3142.379    0.7754    0.8455
3142.397    0.6386    0.7206
3142.416    0.4645    0.5210
3142.434    0.2864    0.3197
3142.453    0.1623    0.1680
3142.471    0.1161    0.1112
3142.490    0.1453    0.1315
3142.508    0.2301    0.2129
3142.527    0.3564    0.3560
3142.545    0.5059    0.5269
3142.564    0.6495    0.7055
3142.582    0.7793    0.8348
3142.601    0.8724    0.9087
# 059589  68  3141.368  3142.607
3141.368    0.9605    0.9845
3141.387    0.9899    0.9872
3141.405    0.9768    0.9863
3141.424    0.9632    0.9727
3141.442    0.9001    0.9294
3141.461    0.7842    0.8300
3141.479    0.6172    0.6880
3141.498    0.4632    0.5293
3141.516    0.3805    0.4215
3141.535    0.3602    0.4063
3141.553    0.4916    0.5084
3141.572    0.6941    0.6828
3141.590    0.8268    0.8098
3141.609    0.8616    0.8426
3141.627    0.8221    0.7898
3141.646    0.7166    0.6871
3141.664    0.6256    0.6009
3141.683    0.6483    0.5891
3141.701    0.7466    0.6663
3141.720    0.8983    0.7842
3141.738    0.9736    0.8708
3141.757    0.9696    0.9103
3141.775    0.9712    0.9020
3141.793    0.9840    0.8674
3141.812    0.9421    0.8293
3141.830    0.8929    0.7918
3141.849    0.7974    0.7099
3141.867    0.6149    0.5631
3141.886    0.3978    0.3798
3141.904    0.2461    0.2677
3141.923    0.2235    0.2768
3141.941    0.3027    0.4001
3141.960    0.4464    0.5847
3141.978    0.5963    0.7259
3141.997    0.6883    0.7860
3142.015    0.7208    0.7761
3142.034    0.7261    0.7603
3142.052    0.7610    0.7840
3142.071    0.8215    0.8339
3142.089    0.8492    0.8476
3142.108    0.8117    0.7795
3142.126    0.7213    0.6516
3142.145    0.6035    0.5205
3142.163    0.5270    0.4525
3142.182    0.4815    0.4253
3142.200    0.4296    0.3966
3142.219    0.3795    0.3633
3142.237    0.4016    0.3758
3142.255    0.5175    0.4525
3142.274    0.6764    0.5716
3142.292    0.7721    0.6842
3142.311    0.8221    0.7865
3142.329    0.8662    0.8578
3142.348    0.8470    0.8939
3142.366    0.8045    0.8835
3142.385    0.7279    0.8128
3142.403    0.6045    0.6758
3142.422    0.4096    0.4700
3142.440    0.2397    0.2747
3142.459    0.1323    0.1372
3142.477    0.1033    0.0913
3142.496    0.1275    0.1142
3142.514    0.2065    0.1910
3142.533    0.3252    0.3291
3142.551    0.4671    0.5023
3142.570    0.6339    0.6899
3142.588    0.7640    0.8251
3142.607    0.8488    0.8943
# 059610  68  3141.363  3142.601
3141.363    0.9156    0.9845
3141.382    0.9854    0.9872
3141.400    0.9876    0.9890
3141.419    0.9822    0.9836
3141.437    0.9421    0.9590
3141.456    0.8708    0.8925
3141.474    0.7281    0.7842
3141.493    0.5875    0.6461
3141.511    0.4875    0.5367
3141.530    0.4436    0.4871
3141.548    0.5061    0.5283
3141.566    0.6442    0.6452
3141.585    0.7777    0.7852
3141.603    0.8839    0.8660
3141.622    0.9064    0.8718
3141.640    0.8612    0.8204
3141.659    0.7847    0.7444
3141.677    0.7415    0.6989
3141.696    0.7823    0.7173
3141.714    0.8674    0.7876
3141.733    0.9537    0.8694
3141.751    0.9802    0.9190
3141.770    0.9775    0.9315
3141.788    0.9634    0.9131
3141.807    0.9449    0.8806
3141.825    0.9410    0.8490
3141.844    0.8704    0.7974
3141.862    0.7451    0.6981
3141.881    0.5745    0.5405
3141.899    0.4009    0.4013
3141.918    0.3154    0.3442
3141.936    0.3351    0.4026
3141.954    0.4350    0.5391
3141.973    0.5857    0.6958
3141.991    0.7206    0.7965
3142.010    0.7707    0.8348
3142.028    0.8095    0.8346
3142.047    0.8352    0.8389
3142.065    0.8642    0.8634
3142.084    0.8874    0.8880
3142.102    0.8919    0.8724
3142.121    0.8451    0.7969
3142.139    0.7714    0.6933
3142.158    0.6798    0.5957
3142.176    0.5961    0.5302
3142.195    0.5054    0.4661
3142.213    0.4291    0.4001
3142.232    0.3751    0.3641
3142.250    0.4173    0.4060
3142.269    0.5591    0.5230
3142.287    0.7153    0.6528
3142.306    0.8084    0.7686
3142.324    0.8486    0.8486
3142.342    0.8670    0.8993
3142.361    0.8712    0.9166
3142.379    0.8249    0.8880
3142.398    0.7203    0.7903
3142.416    0.5838    0.6249
3142.435    0.3881    0.4087
3142.453    0.2116    0.2325
3142.472    0.1282    0.1298
3142.490    0.1234    0.1155
3142.509    0.1920    0.1739
3142.527    0.3085    0.2912
3142.546    0.4512    0.4649
3142.564    0.6041    0.6424
3142.583    0.7494    0.7985
3142.601    0.8179    0.8908
# 062175  68  3141.368  3142.606
3141.368    0.9126    0.9793
3141.387    0.9692    0.9840
3141.405    0.9822    0.9833
3141.424    0.9449    0.9665
3141.442    0.8470    0.9169
3141.461    0.7403    0.8111
3141.479    0.6098    0.6687
3141.498    0.4701    0.5140
3141.516    0.3849    0.4144
3141.535    0.3801    0.4111
3141.553    0.4980    0.5208
3141.572    0.6676    0.6950
3141.590    0.8238    0.8209
3141.608    0.8684    0.8566
3141.627    0.8158    0.8026
3141.645    0.7449    0.7027
3141.664    0.6707    0.6132
3141.682    0.6574    0.6084
3141.701    0.7418    0.6950
3141.719    0.8640    0.8059
3141.738    0.9425    0.8876
3141.756    0.9681    0.9091
3141.775    0.9741    0.8806
3141.793    0.9333    0.8316
3141.812    0.9175    0.7876
3141.830    0.8760    0.7525
3141.849    0.7697    0.6805
3141.867    0.6083    0.5528
3141.886    0.4179    0.3992
3141.904    0.2875    0.3164
3141.923    0.2899    0.3467
3141.941    0.3708    0.4704
3141.960    0.4939    0.6334
3141.978    0.6292    0.7521
3141.996    0.7119    0.8078
3142.015    0.7766    0.8168
3142.033    0.8125    0.8198
3142.052    0.8329    0.8455
3142.070    0.8917    0.8786
3142.089    0.8993    0.8802
3142.107    0.8666    0.8217
3142.126    0.8215    0.7112
3142.144    0.7372    0.6079
3142.163    0.6500    0.5348
3142.181    0.5517    0.4848
3142.200    0.4574    0.4234
3142.218    0.3775    0.3710
3142.237    0.3824    0.3678
3142.255    0.4892    0.4288
3142.274    0.6443    0.5347
3142.292    0.7721    0.6471
3142.311    0.8310    0.7621
3142.329    0.8588    0.8511
3142.348    0.8652    0.9057
3142.366    0.8145    0.9076
3142.385    0.7391    0.8408
3142.403    0.6048    0.6982
3142.421    0.4215    0.4950
3142.440    0.2534    0.2820
3142.458    0.1392    0.1495
3142.477    0.1117    0.1051
3142.495    0.1550    0.1408
3142.514    0.2431    0.2477
3142.532    0.4042    0.4034
3142.551    0.5458    0.5946
3142.569    0.6986    0.7582
3142.588    0.7974    0.8738
3142.606    0.8690    0.9147
# 062816  68  3141.363  3142.601
3141.363    0.8748    0.9827
3141.381    0.9343    0.9847
3141.400    0.9714    0.9858
3141.418    0.9694    0.9793
3141.437    0.9238    0.9519
3141.455    0.8531    0.8929
3141.474    0.7463    0.7898
3141.492    0.6217    0.6693
3141.511    0.5150    0.5551
3141.529    0.4645    0.5004
3141.548    0.4964    0.5292
3141.566    0.6275    0.6302
3141.585    0.7568    0.7588
3141.603    0.8620    0.8406
3141.622    0.8716    0.8541
3141.640    0.8426    0.8087
3141.658    0.7690    0.7415
3141.677    0.7261    0.6958
3141.695    0.7679    0.7094
3141.714    0.8412    0.7764
3141.732    0.9215    0.8511
3141.751    0.9583    0.9032
3141.769    0.9739    0.9141
3141.788    0.9696    0.8925
3141.806    0.9493    0.8582
3141.825    0.9230    0.8190
3141.843    0.8568    0.7679
3141.862    0.7540    0.6738
3141.880    0.5984    0.5487
3141.899    0.4388    0.4279
3141.917    0.3542    0.3828
3141.936    0.3715    0.4351
3141.954    0.4513    0.5532
3141.973    0.5702    0.6907
3141.991    0.6894    0.7851
3142.010    0.7768    0.8316
3142.028    0.8204    0.8439
3142.047    0.8507    0.8541
3142.065    0.8861    0.8730
3142.083    0.8792    0.8870
3142.102    0.9164    0.8690
3142.120    0.8740    0.8087
3142.139    0.7958    0.7171
3142.157    0.7335    0.6334
3142.176    0.6389    0.5630
3142.194    0.5421    0.5030
3142.213    0.4640    0.4423
3142.231    0.4282    0.4105
3142.250    0.4663    0.4359
3142.268    0.5548    0.5156
3142.287    0.6917    0.6276
3142.305    0.7943    0.7313
3142.324    0.8329    0.8215
3142.342    0.8680    0.8790
3142.361    0.8445    0.9009
3142.379    0.7901    0.8726
3142.398    0.7084    0.7768
3142.416    0.5565    0.6223
3142.435    0.3799    0.4239
3142.453    0.2325    0.2580
3142.472    0.1484    0.1548
3142.490    0.1488    0.1383
3142.508    0.2126    0.1939
3142.527    0.3133    0.3173
3142.545    0.4513    0.4752
3142.564    0.5981    0.6498
3142.582    0.7381    0.7874
3142.601    0.8662    0.8784
# 063048  68  3141.363  3142.601
3141.363    0.9101    0.9827
3141.382    0.9838    0.9863
3141.400    0.9836    0.9886
3141.419    0.9698    0.9829
3141.437    0.9258    0.9559
3141.456    0.8247    0.8788
3141.474    0.6891    0.7494
3141.492    0.5337    0.5924
3141.511    0.4065    0.4496
3141.529    0.3525    0.3868
3141.548    0.4218    0.4472
3141.566    0.6023    0.6100
3141.585    0.7903    0.7836
3141.603    0.8835    0.8584
3141.622    0.8537    0.8335
3141.640    0.7547    0.7454
3141.659    0.6605    0.6350
3141.677    0.6265    0.5837
3141.696    0.7079    0.6355
3141.714    0.8484    0.7485
3141.733    0.9548    0.8572
3141.751    0.9851    0.9124
3141.770    1.0032    0.9169
3141.788    0.9890    0.8841
3141.807    0.9572    0.8414
3141.825    0.9213    0.8117
3141.844    0.8519    0.7614
3141.862    0.7037    0.6443
3141.881    0.4882    0.4564
3141.899    0.3003    0.3035
3141.918    0.2378    0.2585
3141.936    0.2694    0.3456
3141.954    0.3922    0.5159
3141.973    0.5665    0.6941
3141.991    0.6825    0.7876
3142.010    0.7357    0.7982
3142.028    0.7489    0.7771
3142.047    0.7575    0.7856
3142.065    0.8213    0.8321
3142.084    0.8827    0.8706
3142.102    0.8682    0.8387
3142.121    0.7755    0.7209
3142.139    0.6587    0.5830
3142.158    0.5700    0.4867
3142.176    0.5225    0.4546
3142.195    0.4664    0.4285
3142.213    0.3936    0.3841
3142.232    0.3711    0.3632
3142.250    0.4422    0.4150
3142.269    0.6044    0.5274
3142.287    0.7454    0.6439
3142.306    0.8304    0.7561
3142.324    0.8582    0.8439
3142.343    0.8610    0.9039
3142.361    0.8527    0.9196
3142.380    0.8045    0.8827
3142.398    0.6941    0.7761
3142.416    0.5216    0.5893
3142.435    0.3226    0.3538
3142.453    0.1640    0.1798
3142.472    0.0949    0.0957
3142.490    0.1138    0.0957
3142.509    0.1735    0.1578
3142.527    0.2700    0.2738
3142.546    0.4194    0.4516
3142.564    0.5929    0.6412
3142.583    0.7463    0.8087
3142.601    0.8519    0.9001
# 063636  68  3141.362  3142.600
3141.362    0.8993    0.9863
3141.381    0.9434    0.9872
3141.399    0.9634    0.9820
3141.418    0.9196    0.9592
3141.436    0.8564    0.9070
3141.455    0.7635    0.8108
3141.473    0.6575    0.6923
3141.492    0.5331    0.5720
3141.510    0.4551    0.5033
3141.529    0.4836    0.5135
3141.547    0.5834    0.6023
3141.565    0.7360    0.7249
3141.584    0.8335    0.8241
3141.602    0.8590    0.8515
3141.621    0.8468    0.8145
3141.639    0.7949    0.7489
3141.658    0.7423    0.6960
3141.676    0.7427    0.6984
3141.695    0.8162    0.7581
3141.713    0.9028    0.8346
3141.732    0.9732    0.8960
3141.750    1.0048    0.9179
3141.769    0.9986    0.9068
3141.787    0.9772    0.8784
3141.806    0.9421    0.8416
3141.824    0.8736    0.7923
3141.843    0.7800    0.7010
3141.861    0.6233    0.5736
3141.880    0.4694    0.4392
3141.898    0.3607    0.3730
3141.917    0.3421    0.4047
3141.935    0.4078    0.5149
3141.953    0.5162    0.6515
3141.972    0.6389    0.7659
3141.990    0.7516    0.8211
3142.009    0.8041    0.8371
3142.027    0.8067    0.8435
3142.046    0.8391    0.8610
3142.064    0.8962    0.8778
3142.083    0.9141    0.8664
3142.101    0.8678    0.8108
3142.120    0.7921    0.7181
3142.138    0.7229    0.6305
3142.157    0.6525    0.5595
3142.175    0.5636    0.5051
3142.194    0.4772    0.4501
3142.212    0.4297    0.4173
3142.231    0.4523    0.4366
3142.249    0.5727    0.5127
3142.268    0.7044    0.6253
3142.286    0.8082    0.7301
3142.304    0.8557    0.8156
3142.323    0.8720    0.8760
3142.341    0.8331    0.8976
3142.360    0.8074    0.8724
3142.378    0.7145    0.7890
3142.397    0.5512    0.6340
3142.415    0.3848    0.4486
3142.434    0.2420    0.2687
3142.452    0.1561    0.1604
3142.471    0.1357    0.1281
3142.489    0.1760    0.1690
3142.508    0.2888    0.2765
3142.526    0.4223    0.4247
3142.545    0.5598    0.6001
3142.563    0.7166    0.7485
3142.582    0.8291    0.8562
3142.600    0.8758    0.9014
# 064150  68  3141.367  3142.605
3141.367    0.9382    0.9847
3141.385    0.9719    0.9881
3141.404    0.9977    0.9851
3141.422    0.9234    0.9643
3141.441    0.8738    0.8987
3141.459    0.7024    0.7795
3141.478    0.5691    0.6174
3141.496    0.4322    0.4787
3141.515    0.3562    0.3996
3141.533    0.4197    0.4363
3141.552    0.5478    0.5942
3141.570    0.7487    0.7665
3141.589    0.8720    0.8656
3141.607    0.8847    0.8594
3141.626    0.8207    0.7789
3141.644    0.7024    0.6739
3141.662    0.6691    0.6063
3141.681    0.7258    0.6369
3141.699    0.8260    0.7418
3141.718    0.9232    0.8533
3141.736    0.9548    0.9133
3141.755    1.0014    0.9215
3141.773    1.0051    0.8888
3141.792    0.9770    0.8412
3141.810    0.9348    0.8089
3141.829    0.8523    0.7681
3141.847    0.7188    0.6682
3141.866    0.5065    0.4899
3141.884    0.3194    0.3317
3141.903    0.2515    0.2725
3141.921    0.2675    0.3454
3141.940    0.3830    0.5163
3141.958    0.5124    0.6863
3141.977    0.6599    0.7965
3141.995    0.7495    0.8205
3142.013    0.7910    0.8056
3142.032    0.8098    0.8059
3142.050    0.8718    0.8424
3142.069    0.9303    0.8829
3142.087    0.9209    0.8692
3142.106    0.8537    0.7754
3142.124    0.7539    0.6477
3142.143    0.6522    0.5429
3142.161    0.5707    0.4950
3142.180    0.5034    0.4537
3142.198    0.4270    0.3926
3142.217    0.3689    0.3479
3142.235    0.4332    0.3818
3142.254    0.5639    0.4906
3142.272    0.7034    0.6129
3142.291    0.7945    0.7311
3142.309    0.8185    0.8243
3142.328    0.8580    0.8906
3142.346    0.8525    0.9122
3142.364    0.7822    0.8855
3142.383    0.6890    0.7851
3142.401    0.5059    0.6070
3142.420    0.3178    0.3721
3142.438    0.1790    0.1902
3142.457    0.0997    0.0964
3142.475    0.0888    0.0903
3142.494    0.1589    0.1487
3142.512    0.2803    0.2631
3142.531    0.4472    0.4398
3142.549    0.6059    0.6279
3142.568    0.7449    0.7962
3142.586    0.8358    0.8923
3142.605    0.8742    0.9207
# 064747  68  3141.363  3142.601
3141.363    0.9166    0.9872
3141.382    0.9714    0.9895
3141.400    0.9883    0.9911
3141.419    0.9672    0.9867
3141.437    0.9451    0.9658
3141.456    0.8742    0.9057
3141.474    0.7508    0.8020
3141.493    0.6111    0.6648
3141.511    0.4845    0.5504
3141.530    0.4365    0.4919
3141.548    0.5224    0.5321
3141.566    0.6869    0.6575
3141.585    0.8266    0.8011
3141.603    0.9068    0.8712
3141.622    0.9053    0.8612
3141.640    0.8320    0.8009
3141.659    0.7547    0.7224
3141.677    0.7088    0.6800
3141.696    0.7605    0.7068
3141.714    0.8772    0.7842
3141.733    0.9579    0.8686
3141.751    1.0028    0.9194
3141.770    1.0116    0.9348
3141.788    1.0137    0.9194
3141.807    0.9712    0.8902
3141.825    0.9510    0.8622
3141.844    0.8857    0.8095
3141.862    0.7391    0.6971
3141.881    0.5298    0.5148
3141.899    0.3505    0.3541
3141.918    0.2653    0.2875
3141.936    0.2788    0.3530
3141.955    0.3943    0.5194
3141.973    0.5603    0.6877
3141.992    0.6976    0.7960
3142.010    0.7638    0.8166
3142.028    0.7714    0.7997
3142.047    0.7901    0.8002
3142.065    0.8323    0.8356
3142.084    0.8847    0.8710
3142.102    0.8823    0.8498
3142.121    0.8069    0.7501
3142.139    0.6941    0.6230
3142.158    0.6100    0.5249
3142.176    0.5523    0.4871
3142.195    0.5045    0.4611
3142.213    0.4368    0.4189
3142.232    0.4090    0.3955
3142.250    0.4768    0.4474
3142.269    0.6328    0.5691
3142.287    0.7739    0.6928
3142.306    0.8344    0.7971
3142.324    0.8680    0.8676
3142.343    0.8927    0.9118
3142.361    0.8634    0.9209
3142.380    0.8057    0.8849
3142.398    0.7003    0.7878
3142.417    0.5420    0.6051
3142.435    0.3484    0.3917
3142.454    0.1968    0.2056
3142.472    0.1183    0.1161
3142.490    0.1142    0.1065
3142.509    0.1777    0.1627
3142.527    0.2941    0.2724
3142.546    0.4138    0.4409
3142.564    0.5838    0.6226
3142.583    0.7483    0.7894
3142.601    0.8406    0.8892
# 070319  68  3141.367  3142.605
3141.367    0.9692    0.9915
3141.386    0.9922    0.9936
3141.404    0.9861    0.9929
3141.423    0.9598    0.9836
3141.441    0.9032    0.9502
3141.460    0.8136    0.8676
3141.478    0.6727    0.7494
3141.497    0.5360    0.6143
3141.515    0.4495    0.5153
3141.534    0.5018    0.5167
3141.552    0.6545    0.6477
3141.571    0.7960    0.8181
3141.589    0.9082    0.8987
3141.608    0.9158    0.8888
3141.626    0.8457    0.8272
3141.645    0.7786    0.7367
3141.663    0.7364    0.6758
3141.682    0.7814    0.6990
3141.700    0.8989    0.7881
3141.719    0.9786    0.8806
3141.737    1.0226    0.9339
3141.755    1.0406    0.9528
3141.774    1.0191    0.9412
3141.792    1.0030    0.9162
3141.811    0.9901    0.8952
3141.829    0.9345    0.8656
3141.848    0.7958    0.7630
3141.866    0.6063    0.5758
3141.885    0.3908    0.3687
3141.903    0.2615    0.2747
3141.922    0.2783    0.3334
3141.940    0.3835    0.5075
3141.959    0.5446    0.7135
3141.977    0.6750    0.8310
3141.996    0.7642    0.8482
3142.014    0.8026    0.8155
3142.033    0.8074    0.8054
3142.051    0.8504    0.8453
3142.070    0.9068    0.8960
3142.088    0.9112    0.8882
3142.106    0.8555    0.7960
3142.125    0.7408    0.6479
3142.143    0.6540    0.5482
3142.162    0.6226    0.5319
3142.180    0.5758    0.5379
3142.199    0.5200    0.4882
3142.217    0.4764    0.4321
3142.236    0.5070    0.4721
3142.254    0.6334    0.6003
3142.273    0.7867    0.7374
3142.291    0.8819    0.8281
3142.310    0.9226    0.8931
3142.328    0.9001    0.9300
3142.347    0.8796    0.9408
3142.365    0.8484    0.9190
3142.384    0.7558    0.8373
3142.402    0.5883    0.6703
3142.421    0.3820    0.4204
3142.439    0.1904    0.2144
3142.458    0.1014    0.1093
3142.476    0.1172    0.1037
3142.494    0.1739    0.1582
3142.513    0.2708    0.2737
3142.531    0.4150    0.4354
3142.550    0.5782    0.6347
3142.568    0.7720    0.8013
3142.587    0.8950    0.9101
3142.605    1.0139    0.9478
# 072604  68  3141.363  3142.601
3141.363    0.9389    0.9858
3141.382    0.9817    0.9892
3141.400    0.9621    0.9906
3141.419    0.9554    0.9842
3141.437    0.9309    0.9563
3141.456    0.8257    0.8794
3141.474    0.7042    0.7544
3141.493    0.5429    0.6002
3141.511    0.4096    0.4803
3141.530    0.4027    0.4339
3141.548    0.4984    0.5084
3141.566    0.6691    0.6700
3141.585    0.8230    0.8238
3141.603    0.8817    0.8780
3141.622    0.8654    0.8445
3141.640    0.7752    0.7609
3141.659    0.6879    0.6640
3141.677    0.6906    0.6291
3141.696    0.7755    0.6880
3141.714    0.8865    0.7921
3141.733    0.9768    0.8843
3141.751    1.0046    0.9281
3141.770    1.0172    0.9292
3141.788    1.0146    0.9009
3141.807    0.9876    0.8668
3141.825    0.9519    0.8408
3141.844    0.8584    0.7842
3141.862    0.7089    0.6561
3141.881    0.5037    0.4617
3141.899    0.3233    0.3138
3141.918    0.2511    0.2833
3141.936    0.2898    0.3862
3141.954    0.4262    0.5636
3141.973    0.5903    0.7340
3141.991    0.6973    0.8126
3142.010    0.7377    0.8130
3142.028    0.7525    0.7923
3142.047    0.7757    0.8059
3142.065    0.8574    0.8527
3142.084    0.9283    0.8831
3142.102    0.8786    0.8414
3142.121    0.7965    0.7194
3142.139    0.6838    0.5884
3142.158    0.6020    0.5059
3142.176    0.5379    0.4812
3142.195    0.4958    0.4513
3142.213    0.4261    0.4024
3142.232    0.4006    0.3902
3142.250    0.4999    0.4606
3142.269    0.6667    0.5865
3142.287    0.8056    0.7024
3142.306    0.8682    0.8030
3142.324    0.9053    0.8764
3142.342    0.9039    0.9217
3142.361    0.8660    0.9322
3142.379    0.8166    0.8958
3142.398    0.7016    0.7827
3142.416    0.5098    0.5918
3142.435    0.3062    0.3534
3142.453    0.1619    0.1811
3142.472    0.1066    0.1026
3142.490    0.1253    0.1105
3142.509    0.1955    0.1845
3142.527    0.3211    0.3135
3142.546    0.4579    0.4999
3142.564    0.6368    0.6868
3142.583    0.7807    0.8414
3142.601    0.8855    0.9196
# 075676  68  3141.363  3142.601
3141.363    0.9213    0.9861
3141.382    0.9820    0.9892
3141.400    0.9797    0.9904
3141.419    0.9576    0.9831
3141.437    0.9131    0.9543
3141.456    0.8258    0.8796
3141.474    0.6875    0.7628
3141.493    0.5599    0.6207
3141.511    0.4608    0.5123
3141.530    0.4365    0.4746
3141.548    0.5263    0.5461
3141.567    0.6812    0.7019
3141.585    0.8429    0.8339
3141.603    0.9230    0.8878
3141.622    0.9074    0.8612
3141.640    0.8320    0.7854
3141.659    0.7446    0.6982
3141.677    0.7320    0.6679
3141.696    0.7856    0.7218
3141.714    0.9120    0.8156
3141.733    0.9827    0.8978
3141.751    1.0104    0.9343
3141.770    1.0074    0.9311
3141.788    0.9752    0.9028
3141.807    0.9583    0.8696
3141.825    0.9266    0.8412
3141.844    0.8385    0.7804
3141.862    0.6979    0.6554
3141.881    0.4952    0.4777
3141.899    0.3446    0.3525
3141.918    0.3035    0.3417
3141.936    0.3513    0.4491
3141.954    0.4796    0.6136
3141.973    0.6473    0.7645
3141.991    0.7661    0.8368
3142.010    0.8132    0.8461
3142.028    0.8291    0.8356
3142.047    0.8568    0.8470
3142.065    0.9135    0.8804
3142.084    0.9441    0.8997
3142.102    0.9243    0.8634
3142.121    0.8371    0.7647
3142.139    0.7473    0.6571
3142.158    0.6650    0.5794
3142.176    0.6074    0.5363
3142.195    0.5333    0.4791
3142.213    0.4359    0.4134
3142.232    0.4261    0.3954
3142.250    0.5111    0.4656
3142.269    0.6483    0.5947
3142.287    0.7497    0.7133
3142.306    0.8024    0.8117
3142.324    0.8449    0.8782
3142.342    0.8636    0.9160
3142.361    0.8480    0.9181
3142.379    0.7947    0.8720
3142.398    0.6750    0.7492
3142.416    0.4997    0.5587
3142.435    0.3044    0.3339
3142.453    0.1596    0.1766
3142.472    0.1156    0.1089
3142.490    0.1354    0.1269
3142.509    0.2307    0.2169
3142.527    0.3616    0.3608
3142.546    0.5178    0.5494
3142.564    0.6864    0.7216
3142.583    0.8067    0.8549
3142.601    0.8997    0.9196
# 076114  68  3141.368  3142.605
3141.368    0.9484    0.9854
3141.386    0.9790    0.9881
3141.404    0.9802    0.9861
3141.423    0.9361    0.9687
3141.441    0.8808    0.9196
3141.460    0.7688    0.8162
3141.478    0.6159    0.6781
3141.497    0.4802    0.5308
3141.515    0.3979    0.4375
3141.534    0.4088    0.4387
3141.552    0.5291    0.5490
3141.571    0.7165    0.7165
3141.589    0.8472    0.8302
3141.608    0.8704    0.8541
3141.626    0.8272    0.7995
3141.645    0.7422    0.7023
3141.663    0.6640    0.6301
3141.682    0.6825    0.6339
3141.700    0.8069    0.7145
3141.719    0.9164    0.8224
3141.737    0.9754    0.8945
3141.756    0.9906    0.9207
3141.774    0.9734    0.9049
3141.792    0.9605    0.8694
3141.811    0.9273    0.8331
3141.829    0.8859    0.7930
3141.848    0.7654    0.7029
3141.866    0.5899    0.5541
3141.885    0.3959    0.3847
3141.903    0.2653    0.2959
3141.922    0.2733    0.3278
3141.940    0.3576    0.4597
3141.959    0.5164    0.6349
3141.977    0.6587    0.7596
3141.996    0.7384    0.8110
3142.014    0.7711    0.8076
3142.033    0.7675    0.8039
3142.051    0.8015    0.8293
3142.070    0.8624    0.8664
3142.088    0.8888    0.8638
3142.107    0.8570    0.7898
3142.125    0.7623    0.6730
3142.144    0.6492    0.5618
3142.162    0.5845    0.5028
3142.180    0.5167    0.4677
3142.199    0.4456    0.4202
3142.217    0.3841    0.3805
3142.236    0.4094    0.3967
3142.254    0.5365    0.4807
3142.273    0.6901    0.6033
3142.291    0.7958    0.7150
3142.310    0.8437    0.8128
3142.328    0.8584    0.8782
3142.347    0.8578    0.9087
3142.365    0.8091    0.8919
3142.384    0.7193    0.8085
3142.402    0.5836    0.6542
3142.421    0.4036    0.4363
3142.439    0.2304    0.2463
3142.458    0.1210    0.1267
3142.476    0.1102    0.0980
3142.495    0.1508    0.1384
3142.513    0.2530    0.2348
3142.532    0.3829    0.3923
3142.550    0.5381    0.5713
3142.569    0.6794    0.7466
3142.587    0.8084    0.8614
3142.605    0.8578    0.9116
# 077749  68  3141.363  3142.601
3141.363    0.8989    0.9799
3141.381    0.9245    0.9772
3141.400    0.9326    0.9638
3141.418    0.8968    0.9318
3141.437    0.8222    0.8680
3141.455    0.7468    0.7786
3141.474    0.6414    0.6674
3141.492    0.5333    0.5727
3141.511    0.5044    0.5164
3141.529    0.5041    0.5242
3141.547    0.5657    0.5880
3141.566    0.6668    0.6855
3141.584    0.7603    0.7654
3141.603    0.8043    0.8043
3141.621    0.8008    0.7929
3141.640    0.7674    0.7516
3141.658    0.7466    0.7183
3141.677    0.7369    0.7175
3141.695    0.8052    0.7535
3141.714    0.8760    0.8110
3141.732    0.9192    0.8568
3141.751    0.9465    0.8768
3141.769    0.9473    0.8664
3141.788    0.9315    0.8343
3141.806    0.9032    0.7923
3141.825    0.8525    0.7352
3141.843    0.7521    0.6633
3141.862    0.6169    0.5717
3141.880    0.5104    0.4924
3141.899    0.4296    0.4502
3141.917    0.4210    0.4698
3141.935    0.4613    0.5414
3141.954    0.5448    0.6434
3141.972    0.6333    0.7328
3141.991    0.7333    0.7991
3142.009    0.7910    0.8356
3142.028    0.8402    0.8578
3142.046    0.8664    0.8720
3142.065    0.8941    0.8768
3142.083    0.8913    0.8616
3142.102    0.8666    0.8171
3142.120    0.8222    0.7523
3142.139    0.7540    0.6731
3142.157    0.6598    0.6003
3142.176    0.5836    0.5325
3142.194    0.5100    0.4821
3142.213    0.4578    0.4536
3142.231    0.4763    0.4611
3142.250    0.5494    0.5086
3142.268    0.6331    0.5829
3142.287    0.7143    0.6753
3142.305    0.7916    0.7588
3142.323    0.8257    0.8224
3142.342    0.8196    0.8529
3142.360    0.7677    0.8344
3142.379    0.6819    0.7567
3142.397    0.5565    0.6321
3142.416    0.4241    0.4709
3142.434    0.3023    0.3252
3142.453    0.2113    0.2168
3142.471    0.1735    0.1779
3142.490    0.2239    0.2091
3142.508    0.3085    0.2986
3142.527    0.4327    0.4368
3142.545    0.5728    0.5826
3142.564    0.6849    0.7206
3142.582    0.7809    0.8123
3142.601    0.8443    0.8545
# 078217  68  3141.363  3142.601
3141.363    0.9649    0.9888
3141.381    1.0028    0.9911
3141.400    1.0153    0.9917
3141.418    0.9681    0.9854
3141.437    0.9311    0.9576
3141.455    0.8590    0.8927
3141.474    0.7065    0.7780
3141.492    0.5733    0.6501
3141.511    0.4836    0.5372
3141.529    0.4470    0.4961
3141.548    0.5381    0.5630
3141.566    0.7155    0.7036
3141.585    0.8525    0.8368
3141.603    0.9277    0.8847
3141.622    0.9243    0.8562
3141.640    0.8321    0.7852
3141.659    0.7478    0.7070
3141.677    0.7523    0.6817
3141.696    0.8207    0.7328
3141.714    0.9171    0.8198
3141.732    0.9799    0.8947
3141.751    0.9947    0.9365
3141.769    0.9906    0.9410
3141.788    0.9831    0.9200
3141.806    0.9616    0.8943
3141.825    0.9380    0.8650
3141.843    0.8549    0.8045
3141.862    0.6902    0.6670
3141.880    0.4955    0.4893
3141.899    0.3347    0.3432
3141.917    0.2806    0.3181
3141.936    0.3244    0.4227
3141.954    0.4561    0.5922
3141.973    0.6142    0.7530
3141.991    0.7298    0.8293
3142.010    0.7903    0.8354
3142.028    0.7925    0.8211
3142.047    0.8224    0.8333
3142.065    0.8839    0.8698
3142.084    0.9221    0.8890
3142.102    0.8902    0.8461
3142.120    0.8243    0.7427
3142.139    0.7231    0.6214
3142.157    0.6362    0.5511
3142.176    0.5857    0.5213
3142.194    0.5367    0.4860
3142.213    0.4439    0.4303
3142.231    0.4245    0.4191
3142.250    0.5292    0.4984
3142.268    0.6894    0.6255
3142.287    0.8006    0.7501
3142.305    0.8531    0.8366
3142.324    0.8786    0.8972
3142.342    0.8855    0.9266
3142.361    0.8504    0.9232
3142.379    0.7976    0.8734
3142.398    0.6855    0.7446
3142.416    0.4949    0.5473
3142.435    0.2946    0.3206
3142.453    0.1680    0.1687
3142.472    0.1073    0.1071
3142.490    0.1342    0.1247
3142.508    0.2336    0.2012
3142.527    0.3477    0.3422
3142.545    0.4991    0.5170
3142.564    0.6679    0.7039
3142.582    0.7960    0.8404
3142.601    0.8672    0.9190
# 079672  68  3141.367  3142.605
3141.367    0.9482    0.9851
3141.386    0.9612    0.9874
3141.404    0.9874    0.9827
3141.423    0.9333    0.9570
3141.441    0.8435    0.8941
3141.460    0.7310    0.7777
3141.478    0.5704    0.6390
3141.496    0.4649    0.5140
3141.515    0.4171    0.4463
3141.533    0.4503    0.4806
3141.552    0.5973    0.6140
3141.570    0.7471    0.7617
3141.589    0.8640    0.8551
3141.607    0.8730    0.8576
3141.626    0.8352    0.7909
3141.644    0.7418    0.7036
3141.663    0.6797    0.6474
3141.681    0.7382    0.6716
3141.700    0.8568    0.7621
3141.718    0.9391    0.8533
3141.737    0.9833    0.9110
3141.755    0.9772    0.9192
3141.774    0.9649    0.8913
3141.792    0.9482    0.8525
3141.811    0.9047    0.8158
3141.829    0.8461    0.7675
3141.847    0.7243    0.6691
3141.866    0.5420    0.5109
3141.884    0.3691    0.3726
3141.903    0.2901    0.3201
3141.921    0.3172    0.3848
3141.940    0.4206    0.5358
3141.958    0.5618    0.6872
3141.977    0.6933    0.7923
3141.995    0.7734    0.8257
3142.014    0.8052    0.8239
3142.032    0.8128    0.8287
3142.051    0.8377    0.8576
3142.069    0.8706    0.8829
3142.088    0.8931    0.8646
3142.106    0.8480    0.7881
3142.125    0.7679    0.6747
3142.143    0.6820    0.5833
3142.162    0.6049    0.5210
3142.180    0.5140    0.4677
3142.198    0.4313    0.4056
3142.217    0.3895    0.3662
3142.235    0.4165    0.3978
3142.254    0.5585    0.5000
3142.272    0.7099    0.6199
3142.291    0.8078    0.7362
3142.309    0.8480    0.8247
3142.328    0.8502    0.8867
3142.346    0.8418    0.9068
3142.365    0.7936    0.8756
3142.383    0.6891    0.7795
3142.402    0.5287    0.6013
3142.420    0.3597    0.3953
3142.439    0.2033    0.2127
3142.457    0.1169    0.1207
3142.476    0.1187    0.1110
3142.494    0.1861    0.1704
3142.513    0.2997    0.2965
3142.531    0.4452    0.4615
3142.549    0.6067    0.6387
3142.568    0.7451    0.7949
3142.586    0.8457    0.8857
3142.605    0.8872    0.9152
# 085042  68  3141.368  3142.606
3141.368    0.9790    0.9840
3141.387    0.9931    0.9870
3141.405    0.9598    0.9851
3141.424    0.9469    0.9685
3141.442    0.8636    0.9204
3141.461    0.7579    0.8173
3141.479    0.6133    0.6767
3141.498    0.4759    0.5228
3141.516    0.3787    0.4213
3141.535    0.3824    0.4171
3141.553    0.5085    0.5291
3141.572    0.6871    0.7039
3141.590    0.8397    0.8238
3141.608    0.8754    0.8504
3141.627    0.8141    0.7916
3141.645    0.7148    0.6933
3141.664    0.6548    0.6093
3141.682    0.6727    0.6095
3141.701    0.7811    0.6982
3141.719    0.9070    0.8076
3141.738    0.9741    0.8892
3141.756    0.9867    0.9150
3141.775    0.9727    0.8954
3141.793    0.9513    0.8549
3141.812    0.9089    0.8147
3141.830    0.8644    0.7727
3141.849    0.7554    0.6797
3141.867    0.5821    0.5277
3141.886    0.3804    0.3581
3141.904    0.2483    0.2740
3141.923    0.2517    0.3124
3141.941    0.3444    0.4495
3141.960    0.4940    0.6285
3141.978    0.6500    0.7549
3141.996    0.7338    0.8052
3142.015    0.7568    0.8004
3142.033    0.7607    0.7938
3142.052    0.8024    0.8198
3142.070    0.8656    0.8580
3142.089    0.8839    0.8598
3142.107    0.8570    0.7918
3142.126    0.7485    0.6677
3142.144    0.6391    0.5595
3142.163    0.5698    0.4956
3142.181    0.5205    0.4605
3142.200    0.4333    0.4098
3142.218    0.3632    0.3637
3142.237    0.3888    0.3725
3142.255    0.5228    0.4513
3142.274    0.6634    0.5727
3142.292    0.7565    0.6880
3142.311    0.8015    0.7920
3142.329    0.8232    0.8614
3142.348    0.8238    0.8921
3142.366    0.7721    0.8714
3142.385    0.7013    0.7825
3142.403    0.5587    0.6247
3142.421    0.3778    0.4202
3142.440    0.2152    0.2255
3142.458    0.1086    0.1171
3142.477    0.1004    0.0894
3142.495    0.1452    0.1273
3142.514    0.2393    0.2260
3142.532    0.3627    0.3717
3142.551    0.5430    0.5586
3142.569    0.6734    0.7261
3142.588    0.7847    0.8502
3142.606    0.8557    0.8999
# 085810  68  3141.368  3142.606
3141.368    0.9417    0.9822
3141.387    0.9716    0.9836
3141.405    0.9685    0.9759
3141.424    0.9160    0.9438
3141.442    0.8339    0.8752
3141.461    0.7084    0.7572
3141.479    0.5664    0.6224
3141.498    0.4629    0.4993
3141.516    0.4079    0.4432
3141.535    0.4511    0.4779
3141.553    0.5687    0.5894
3141.572    0.7367    0.7308
3141.590    0.8568    0.8209
3141.609    0.8626    0.8352
3141.627    0.8253    0.7831
3141.646    0.7318    0.7018
3141.664    0.6945    0.6528
3141.683    0.7115    0.6705
3141.701    0.8000    0.7442
3141.719    0.8900    0.8302
3141.738    0.9716    0.8908
3141.756    0.9730    0.9039
3141.775    0.9410    0.8798
3141.793    0.9171    0.8414
3141.812    0.8945    0.7989
3141.830    0.8320    0.7459
3141.849    0.7039    0.6498
3141.867    0.5475    0.5224
3141.886    0.4016    0.4002
3141.904    0.3207    0.3555
3141.923    0.3351    0.4091
3141.941    0.4294    0.5292
3141.960    0.5616    0.6697
3141.978    0.6828    0.7668
3141.997    0.7516    0.8151
3142.015    0.7858    0.8279
3142.034    0.8130    0.8389
3142.052    0.8504    0.8600
3142.071    0.8810    0.8766
3142.089    0.8738    0.8586
3142.108    0.8459    0.7901
3142.126    0.7773    0.6960
3142.144    0.7026    0.6045
3142.163    0.6041    0.5260
3142.181    0.4974    0.4604
3142.200    0.4282    0.3967
3142.218    0.3764    0.3658
3142.237    0.4040    0.3948
3142.255    0.5304    0.4796
3142.274    0.6665    0.5983
3142.292    0.7739    0.7088
3142.311    0.8204    0.8052
3142.329    0.8439    0.8670
3142.348    0.8249    0.8900
3142.366    0.7784    0.8596
3142.385    0.6800    0.7586
3142.403    0.5338    0.5987
3142.422    0.3714    0.3987
3142.440    0.2222    0.2361
3142.459    0.1387    0.1374
3142.477    0.1260    0.1216
3142.496    0.1920    0.1780
3142.514    0.3085    0.2917
3142.533    0.4549    0.4576
3142.551    0.6016    0.6268
3142.569    0.7286    0.7707
3142.588    0.8181    0.8676
3142.606    0.8610    0.8985
# 088194  68  3141.367  3142.605
3141.367    0.9532    0.9863
3141.386    0.9723    0.9895
3141.404    0.9698    0.9886
3141.423    0.9572    0.9741
3141.441    0.8847    0.9288
3141.460    0.7718    0.8278
3141.478    0.6355    0.6901
3141.497    0.4967    0.5426
3141.515    0.4049    0.4479
3141.534    0.4243    0.4504
3141.552    0.5465    0.5691
3141.571    0.7308    0.7444
3141.589    0.8774    0.8551
3141.608    0.8853    0.8714
3141.626    0.8343    0.8134
3141.644    0.7418    0.7198
3141.663    0.6847    0.6409
3141.681    0.7156    0.6452
3141.700    0.8190    0.7340
3141.718    0.9270    0.8364
3141.737    0.9817    0.9091
3141.755    0.9968    0.9315
3141.774    0.9895    0.9137
3141.792    0.9911    0.8780
3141.811    0.9441    0.8445
3141.829    0.8919    0.8089
3141.848    0.7695    0.7171
3141.866    0.5958    0.5568
3141.885    0.3859    0.3748
3141.903    0.2608    0.2844
3141.922    0.2688    0.3255
3141.940    0.3683    0.4708
3141.959    0.5165    0.6563
3141.977    0.6673    0.7813
3141.996    0.7475    0.8247
3142.014    0.7707    0.8126
3142.032    0.7840    0.8045
3142.051    0.8281    0.8335
3142.069    0.8752    0.8748
3142.088    0.9070    0.8762
3142.106    0.8736    0.8041
3142.125    0.7707    0.6750
3142.143    0.6656    0.5670
3142.162    0.5963    0.5099
3142.180    0.5299    0.4782
3142.199    0.4419    0.4212
3142.217    0.3758    0.3689
3142.236    0.4074    0.3862
3142.254    0.5559    0.4839
3142.273    0.7107    0.6182
3142.291    0.8121    0.7321
3142.310    0.8398    0.8274
3142.328    0.8622    0.8898
3142.347    0.8658    0.9185
3142.365    0.8089    0.9024
3142.383    0.7398    0.8274
3142.402    0.5905    0.6628
3142.420    0.3918    0.4463
3142.439    0.2178    0.2357
3142.457    0.1206    0.1208
3142.476    0.0979    0.0938
3142.494    0.1487    0.1354
3142.513    0.2533    0.2409
3142.531    0.3932    0.3955
3142.550    0.5527    0.5901
3142.568    0.7091    0.7589
3142.587    0.8312    0.8788
3142.605    0.8867    0.9249
# 088945  68  3141.363  3142.601
3141.363    0.9169    0.9815
3141.381    0.9335    0.9752
3141.400    0.9337    0.9576
3141.418    0.8929    0.9251
3141.437    0.8515    0.8702
3141.455    0.7768    0.8009
3141.474    0.6855    0.7216
3141.492    0.6285    0.6581
3141.511    0.5999    0.6224
3141.529    0.6157    0.6283
3141.548    0.6592    0.6717
3141.566    0.7178    0.7306
3141.585    0.7737    0.7870
3141.603    0.8224    0.8181
3141.621    0.8224    0.8230
3141.640    0.8245    0.8108
3141.658    0.8320    0.7991
3141.677    0.8221    0.8015
3141.695    0.8557    0.8209
3141.714    0.9051    0.8521
3141.732    0.9621    0.8790
3141.751    0.9795    0.8935
3141.769    0.9705    0.8900
3141.788    0.9667    0.8686
3141.806    0.9122    0.8333
3141.825    0.8435    0.7804
3141.843    0.7674    0.7160
3141.862    0.6710    0.6406
3141.880    0.5785    0.5782
3141.899    0.5181    0.5430
3141.917    0.5112    0.5511
3141.936    0.5328    0.6010
3141.954    0.5914    0.6713
3141.973    0.6667    0.7473
3141.991    0.7415    0.8056
3142.010    0.8074    0.8476
3142.028    0.8586    0.8716
3142.046    0.8726    0.8831
3142.065    0.9068    0.8817
3142.083    0.8970    0.8636
3142.102    0.8784    0.8251
3142.120    0.8393    0.7729
3142.139    0.7816    0.7084
3142.157    0.7047    0.6470
3142.176    0.6226    0.5897
3142.194    0.5816    0.5499
3142.213    0.5482    0.5317
3142.231    0.5577    0.5431
3142.250    0.5992    0.5856
3142.268    0.6621    0.6476
3142.287    0.7434    0.7224
3142.305    0.7989    0.7878
3142.324    0.8264    0.8362
3142.342    0.8078    0.8502
3142.361    0.7829    0.8209
3142.379    0.6910    0.7477
3142.398    0.5742    0.6292
3142.416    0.4672    0.4968
3142.434    0.3552    0.3713
3142.453    0.2600    0.2754
3142.471    0.2415    0.2383
3142.490    0.2757    0.2625
3142.508    0.3503    0.3392
3142.527    0.4556    0.4593
3142.545    0.5781    0.5872
3142.564    0.6923    0.7112
3142.582    0.7793    0.7989
3142.601    0.8492    0.8484
# 089282  68  3141.368  3142.606
3141.368    0.9369    0.9847
3141.386    0.9689    0.9870
3141.405    0.9632    0.9829
3141.423    0.9354    0.9614
3141.442    0.8670    0.9034
3141.460    0.7609    0.8070
3141.479    0.6352    0.6776
3141.497    0.5144    0.5655
3141.516    0.4592    0.5019
3141.534    0.5070    0.5224
3141.553    0.6182    0.6257
3141.571    0.7379    0.7532
3141.590    0.8308    0.8507
3141.608    0.8806    0.8750
3141.627    0.8614    0.8352
3141.645    0.7896    0.7681
3141.664    0.7704    0.7148
3141.682    0.7782    0.7193
3141.701    0.8437    0.7813
3141.719    0.9279    0.8562
3141.737    0.9689    0.9097
3141.756    0.9701    0.9264
3141.774    0.9698    0.9097
3141.793    0.9565    0.8764
3141.811    0.9365    0.8443
3141.830    0.8748    0.8022
3141.848    0.7807    0.7283
3141.867    0.6279    0.6044
3141.885    0.4784    0.4813
3141.904    0.3851    0.4133
3141.922    0.3807    0.4439
3141.941    0.4632    0.5573
3141.959    0.5890    0.6871
3141.978    0.7104    0.7916
3141.996    0.7967    0.8406
3142.015    0.8262    0.8561
3142.033    0.8385    0.8650
3142.052    0.8817    0.8845
3142.070    0.9207    0.9022
3142.089    0.9219    0.8921
3142.107    0.9200    0.8397
3142.125    0.8474    0.7563
3142.144    0.7652    0.6651
3142.162    0.6855    0.5922
3142.181    0.5884    0.5212
3142.199    0.4898    0.4537
3142.218    0.4232    0.4094
3142.236    0.4419    0.4279
3142.255    0.5516    0.5138
3142.273    0.6860    0.6249
3142.292    0.7916    0.7369
3142.310    0.8696    0.8238
3142.329    0.8886    0.8894
3142.347    0.8690    0.9204
3142.366    0.8339    0.9082
3142.384    0.7656    0.8371
3142.403    0.6115    0.6875
3142.421    0.4373    0.4950
3142.440    0.2782    0.2991
3142.458    0.1784    0.1773
3142.477    0.1432    0.1398
3142.495    0.1911    0.1851
3142.513    0.3011    0.2974
3142.532    0.4625    0.4670
3142.550    0.6226    0.6403
3142.569    0.7432    0.7945
3142.587    0.8279    0.8882
3142.606    0.8962    0.9266
# 089474  68  3141.368  3142.607
3141.368    0.9618    0.9845
3141.387    0.9788    0.9870
3141.405    0.9658    0.9817
3141.424    0.9162    0.9539
3141.442    0.8375    0.8880
3141.461    0.7130    0.7686
3141.479    0.5721    0.6301
3141.498    0.4603    0.5040
3141.516    0.4134    0.4477
3141.535    0.4549    0.4879
3141.553    0.5936    0.6109
3141.572    0.7658    0.7612
3141.590    0.8772    0.8490
3141.609    0.8966    0.8553
3141.627    0.8447    0.7974
3141.646    0.7477    0.7122
3141.664    0.7158    0.6621
3141.683    0.7408    0.6838
3141.701    0.8362    0.7628
3141.719    0.9162    0.8498
3141.738    0.9707    0.9078
3141.756    0.9870    0.9190
3141.775    0.9741    0.8941
3141.793    0.9480    0.8572
3141.812    0.9135    0.8213
3141.830    0.8562    0.7764
3141.849    0.7340    0.6801
3141.867    0.5374    0.5385
3141.886    0.3761    0.3940
3141.904    0.3017    0.3350
3141.923    0.3246    0.3887
3141.941    0.4147    0.5212
3141.960    0.5644    0.6761
3141.978    0.6823    0.7773
3141.997    0.7495    0.8181
3142.015    0.7898    0.8213
3142.034    0.8065    0.8295
3142.052    0.8400    0.8566
3142.071    0.9020    0.8815
3142.089    0.8972    0.8630
3142.108    0.8393    0.7825
3142.126    0.7695    0.6748
3142.145    0.6852    0.5756
3142.163    0.5970    0.5125
3142.181    0.5092    0.4602
3142.200    0.4328    0.4024
3142.218    0.3814    0.3730
3142.237    0.4234    0.4082
3142.255    0.5594    0.5014
3142.274    0.6942    0.6233
3142.292    0.8033    0.7318
3142.311    0.8416    0.8268
3142.329    0.8694    0.8904
3142.348    0.8774    0.9192
3142.366    0.8268    0.8980
3142.385    0.7147    0.8048
3142.403    0.5567    0.6411
3142.422    0.3815    0.4232
3142.440    0.2309    0.2424
3142.459    0.1343    0.1341
3142.477    0.1255    0.1158
3142.496    0.1830    0.1714
3142.514    0.2858    0.2865
3142.533    0.4450    0.4592
3142.551    0.6126    0.6378
3142.570    0.7649    0.7969
3142.588    0.8331    0.8902
3142.607    0.8876    0.9215
# 089912  68  3141.363  3142.601
3141.363    0.8972    0.9824
3141.382    0.9135    0.9793
3141.400    0.9335    0.9683
3141.419    0.9373    0.9417
3141.437    0.8766    0.8956
3141.456    0.8070    0.8243
3141.474    0.7052    0.7435
3141.493    0.6257    0.6633
3141.511    0.5893    0.6135
3141.530    0.5804    0.6058
3141.548    0.6145    0.6419
3141.567    0.6917    0.7089
3141.585    0.7693    0.7736
3141.604    0.8368    0.8177
3141.622    0.8466    0.8276
3141.640    0.8300    0.8138
3141.659    0.8179    0.7932
3141.677    0.8226    0.7872
3141.696    0.8424    0.8037
3141.714    0.8839    0.8356
3141.733    0.9369    0.8708
3141.751    0.9777    0.8917
3141.770    0.9634    0.8935
3141.788    0.9456    0.8768
3141.807    0.9367    0.8433
3141.825    0.8980    0.7974
3141.844    0.8138    0.7323
3141.862    0.6783    0.6583
3141.881    0.5876    0.5821
3141.899    0.5259    0.5346
3141.918    0.4851    0.5299
3141.936    0.4974    0.5715
3141.955    0.5558    0.6476
3141.973    0.6399    0.7261
3141.992    0.7185    0.7949
3142.010    0.8106    0.8395
3142.028    0.8441    0.8670
3142.047    0.8752    0.8833
3142.065    0.9175    0.8880
3142.084    0.9185    0.8770
3142.102    0.9112    0.8470
3142.121    0.8622    0.7945
3142.139    0.8013    0.7311
3142.158    0.7389    0.6589
3142.176    0.6427    0.5932
3142.195    0.5635    0.5355
3142.213    0.5223    0.5022
3142.232    0.5189    0.5004
3142.250    0.5576    0.5346
3142.269    0.6328    0.6017
3142.287    0.7143    0.6808
3142.306    0.7880    0.7624
3142.324    0.8168    0.8230
3142.343    0.8358    0.8561
3142.361    0.8104    0.8474
3142.380    0.7199    0.7885
3142.398    0.6275    0.6864
3142.416    0.4945    0.5534
3142.435    0.3628    0.4078
3142.453    0.2885    0.2963
3142.472    0.2411    0.2336
3142.490    0.2433    0.2377
3142.509    0.3068    0.3061
3142.527    0.4284    0.4164
3142.546    0.5498    0.5559
3142.564    0.6552    0.6836
3142.583    0.7725    0.7898
3142.601    0.8164    0.8492
# 090004  68  3141.368  3142.606
3141.368    0.9892    0.9858
3141.386    0.9811    0.9879
3141.405    0.9590    0.9829
3141.423    0.9110    0.9592
3141.442    0.8221    0.8884
3141.460    0.6880    0.7628
3141.479    0.5216    0.5910
3141.497    0.3987    0.4397
3141.516    0.3241    0.3535
3141.534    0.3679    0.3978
3141.553    0.5398    0.5704
3141.571    0.7310    0.7480
3141.590    0.8420    0.8383
3141.608    0.8385    0.8147
3141.626    0.7315    0.7181
3141.645    0.6128    0.5916
3141.663    0.5662    0.5260
3141.682    0.6396    0.5754
3141.700    0.8093    0.7010
3141.719    0.9343    0.8285
3141.737    0.9933    0.8978
3141.756    1.0104    0.9105
3141.774    0.9824    0.8802
3141.793    0.9665    0.8360
3141.811    0.9352    0.8052
3141.830    0.8650    0.7593
3141.848    0.7185    0.6491
3141.867    0.5061    0.4623
3141.885    0.3013    0.3002
3141.904    0.2180    0.2393
3141.922    0.2345    0.3139
3141.941    0.3577    0.4918
3141.959    0.5177    0.6677
3141.978    0.6601    0.7732
3141.996    0.7165    0.7825
3142.014    0.7199    0.7561
3142.033    0.7293    0.7605
3142.051    0.8061    0.8098
3142.070    0.8742    0.8562
3142.088    0.8827    0.8295
3142.107    0.7779    0.7089
3142.125    0.6445    0.5623
3142.144    0.5471    0.4603
3142.162    0.5003    0.4356
3142.181    0.4701    0.4311
3142.199    0.4239    0.4062
3142.218    0.3996    0.3897
3142.236    0.4716    0.4302
3142.255    0.6214    0.5258
3142.273    0.7630    0.6321
3142.292    0.8443    0.7425
3142.310    0.8837    0.8341
3142.329    0.8744    0.8980
3142.347    0.8414    0.9171
3142.366    0.7910    0.8843
3142.384    0.6700    0.7852
3142.402    0.5066    0.6067
3142.421    0.3295    0.3731
3142.439    0.1710    0.1920
3142.458    0.0977    0.0982
3142.476    0.1066    0.0906
3142.495    0.1623    0.1428
3142.513    0.2464    0.2464
3142.532    0.3808    0.4141
3142.550    0.5545    0.6046
3142.569    0.7199    0.7832
3142.587    0.8424    0.8863
3142.606    0.8882    0.9135
# 091287  68  3141.364  3142.602
3141.364    0.9200    0.9838
3141.382    0.9743    0.9865
3141.401    1.0021    0.9874
3141.419    0.9692    0.9806
3141.438    0.9245    0.9515
3141.456    0.8279    0.8843
3141.474    0.6888    0.7697
3141.493    0.5448    0.6167
3141.511    0.4367    0.4836
3141.530    0.3794    0.4142
3141.548    0.4122    0.4613
3141.567    0.5729    0.6132
3141.585    0.7730    0.7654
3141.604    0.8732    0.8463
3141.622    0.8468    0.8293
3141.641    0.7637    0.7423
3141.659    0.6847    0.6445
3141.678    0.6608    0.5965
3141.696    0.7271    0.6421
3141.715    0.8636    0.7527
3141.733    0.9601    0.8515
3141.752    0.9963    0.9078
3141.770    0.9899    0.9120
3141.789    0.9707    0.8808
3141.807    0.9497    0.8426
3141.826    0.9147    0.8045
3141.844    0.8644    0.7451
3141.862    0.7094    0.6273
3141.881    0.4919    0.4549
3141.899    0.3162    0.3211
3141.918    0.2639    0.2883
3141.936    0.2956    0.3753
3141.955    0.3970    0.5435
3141.973    0.5487    0.6984
3141.992    0.6786    0.7925
3142.010    0.7410    0.8106
3142.029    0.7468    0.7995
3142.047    0.7714    0.8070
3142.066    0.8387    0.8433
3142.084    0.9036    0.8680
3142.103    0.8855    0.8350
3142.121    0.8249    0.7394
3142.140    0.7058    0.6165
3142.158    0.6160    0.5337
3142.177    0.5657    0.4911
3142.195    0.5036    0.4554
3142.214    0.4313    0.4040
3142.232    0.3917    0.3804
3142.250    0.4736    0.4212
3142.269    0.6079    0.5234
3142.287    0.7290    0.6374
3142.306    0.8098    0.7485
3142.324    0.8531    0.8325
3142.343    0.8578    0.8861
3142.361    0.8004    0.8939
3142.380    0.7446    0.8461
3142.398    0.6503    0.7327
3142.417    0.4894    0.5423
3142.435    0.2990    0.3399
3142.454    0.1552    0.1760
3142.472    0.1043    0.1044
3142.491    0.1317    0.1100
3142.509    0.1952    0.1767
3142.528    0.2901    0.3048
3142.546    0.4350    0.4690
3142.565    0.5984    0.6539
3142.583    0.7523    0.7978
3142.602    0.8381    0.8855
# 096184  68  3141.363  3142.601
3141.363    0.9305    0.9806
3141.381    0.9822    0.9849
3141.400    0.9772    0.9865
3141.418    0.9572    0.9766
3141.437    0.9120    0.9369
3141.455    0.8085    0.8529
3141.474    0.6624    0.7160
3141.492    0.5151    0.5746
3141.511    0.4200    0.4633
3141.529    0.4103    0.4380
3141.548    0.4974    0.5224
3141.566    0.6734    0.6727
3141.585    0.8145    0.8128
3141.603    0.8829    0.8652
3141.622    0.8750    0.8329
3141.640    0.7762    0.7502
3141.658    0.6982    0.6651
3141.677    0.6816    0.6361
3141.695    0.7626    0.6915
3141.714    0.8690    0.7954
3141.732    0.9526    0.8782
3141.751    0.9961    0.9171
3141.769    0.9833    0.9074
3141.788    0.9469    0.8672
3141.806    0.9262    0.8268
3141.825    0.8780    0.7903
3141.843    0.7997    0.7295
3141.862    0.6549    0.6012
3141.880    0.4558    0.4451
3141.899    0.3172    0.3296
3141.917    0.2819    0.3277
3141.936    0.3481    0.4377
3141.954    0.4828    0.5936
3141.973    0.6245    0.7362
3141.991    0.7313    0.8078
3142.010    0.7668    0.8232
3142.028    0.7851    0.8202
3142.047    0.8249    0.8368
3142.065    0.8708    0.8696
3142.083    0.8876    0.8843
3142.102    0.8770    0.8416
3142.120    0.8041    0.7456
3142.139    0.7323    0.6305
3142.157    0.6368    0.5500
3142.176    0.5542    0.4914
3142.194    0.4688    0.4297
3142.213    0.3776    0.3638
3142.231    0.3540    0.3502
3142.250    0.4572    0.4193
3142.268    0.5984    0.5364
3142.287    0.7295    0.6654
3142.305    0.7967    0.7698
3142.324    0.8352    0.8533
3142.342    0.8594    0.8991
3142.361    0.8287    0.9020
3142.379    0.7609    0.8480
3142.398    0.6516    0.7125
3142.416    0.4736    0.5176
3142.435    0.2832    0.3028
3142.453    0.1522    0.1601
3142.472    0.1053    0.1020
3142.490    0.1348    0.1228
3142.508    0.2195    0.2056
3142.527    0.3607    0.3537
3142.545    0.5174    0.5303
3142.564    0.6668    0.7117
3142.582    0.7887    0.8397
3142.601    0.8398    0.9082
# 096395  68  3141.363  3142.601
3141.363    0.9352    0.9865
3141.382    0.9804    0.9890
3141.400    0.9897    0.9906
3141.419    0.9863    0.9856
3141.437    0.9447    0.9634
3141.456    0.8624    0.9026
3141.474    0.7483    0.8017
3141.492    0.6220    0.6772
3141.511    0.4936    0.5607
3141.529    0.4724    0.5072
3141.548    0.5315    0.5498
3141.566    0.6634    0.6731
3141.585    0.8219    0.8115
3141.603    0.8983    0.8798
3141.622    0.8968    0.8712
3141.640    0.8490    0.8106
3141.659    0.7695    0.7313
3141.677    0.7420    0.6915
3141.696    0.7825    0.7231
3141.714    0.8839    0.8022
3141.733    0.9685    0.8839
3141.751    0.9922    0.9285
3141.770    0.9858    0.9361
3141.788    0.9761    0.9156
3141.807    0.9456    0.8845
3141.825    0.9307    0.8553
3141.844    0.8855    0.8006
3141.862    0.7355    0.6893
3141.881    0.5504    0.5190
3141.899    0.3777    0.3801
3141.917    0.3049    0.3372
3141.936    0.3455    0.4174
3141.954    0.4572    0.5695
3141.973    0.5918    0.7291
3141.991    0.7198    0.8202
3142.010    0.7925    0.8451
3142.028    0.8295    0.8375
3142.047    0.8272    0.8426
3142.065    0.8821    0.8704
3142.084    0.9266    0.8937
3142.102    0.9129    0.8700
3142.121    0.8463    0.7836
3142.139    0.7579    0.6772
3142.158    0.6690    0.5912
3142.176    0.6163    0.5438
3142.195    0.5389    0.4918
3142.213    0.4500    0.4276
3142.232    0.4051    0.3948
3142.250    0.4705    0.4470
3142.269    0.6196    0.5713
3142.287    0.7551    0.6969
3142.305    0.8343    0.7969
3142.324    0.8678    0.8704
3142.342    0.8696    0.9103
3142.361    0.8551    0.9171
3142.379    0.7967    0.8784
3142.398    0.7005    0.7688
3142.416    0.5357    0.5916
3142.435    0.3494    0.3708
3142.453    0.1903    0.2033
3142.472    0.1182    0.1185
3142.490    0.1299    0.1210
3142.509    0.2094    0.1945
3142.527    0.3421    0.3230
3142.546    0.4894    0.5020
3142.564    0.6314    0.6764
3142.583    0.7686    0.8226
3142.601    0.8644    0.9039
# 096402  68  3141.363  3142.601
3141.363    0.9311    0.9831
3141.382    0.9876    0.9872
3141.400    0.9786    0.9879
3141.419    0.9382    0.9759
3141.437    0.8950    0.9348
3141.456    0.7860    0.8358
3141.474    0.6327    0.6914
3141.493    0.4744    0.5272
3141.511    0.3778    0.4115
3141.530    0.3551    0.3862
3141.548    0.4581    0.4856
3141.566    0.6518    0.6601
3141.585    0.8234    0.8110
3141.603    0.8698    0.8545
3141.622    0.8270    0.8041
3141.640    0.7333    0.7034
3141.659    0.6377    0.6026
3141.677    0.6285    0.5826
3141.696    0.7418    0.6639
3141.714    0.8754    0.7814
3141.733    0.9614    0.8780
3141.751    0.9954    0.9177
3141.770    0.9936    0.9087
3141.788    0.9748    0.8712
3141.807    0.9471    0.8325
3141.825    0.8991    0.8026
3141.844    0.8000    0.7349
3141.862    0.6361    0.5974
3141.881    0.4263    0.4113
3141.899    0.2777    0.2871
3141.918    0.2434    0.2820
3141.936    0.2961    0.3974
3141.954    0.4460    0.5717
3141.973    0.6056    0.7274
3141.991    0.7079    0.7932
3142.010    0.7423    0.7903
3142.028    0.7511    0.7777
3142.047    0.8046    0.8024
3142.065    0.8517    0.8504
3142.084    0.8966    0.8676
3142.102    0.8618    0.8069
3142.121    0.7534    0.6733
3142.139    0.6336    0.5463
3142.158    0.5574    0.4725
3142.176    0.5016    0.4474
3142.195    0.4391    0.4155
3142.213    0.3852    0.3767
3142.232    0.3884    0.3805
3142.250    0.4953    0.4532
3142.269    0.6613    0.5700
3142.287    0.7962    0.6823
3142.306    0.8640    0.7889
3142.324    0.8819    0.8696
3142.342    0.8780    0.9181
3142.361    0.8486    0.9247
3142.379    0.7813    0.8748
3142.398    0.6480    0.7379
3142.416    0.4607    0.5310
3142.435    0.2720    0.3005
3142.453    0.1397    0.1517
3142.472    0.1018    0.0941
3142.490    0.1282    0.1122
3142.509    0.2060    0.1926
3142.527    0.3231    0.3271
3142.546    0.4657    0.5175
3142.564    0.6434    0.7027
3142.583    0.7947    0.8502
3142.601    0.8776    0.9181
# 096901  68  3141.363  3142.601
3141.363    0.9428    0.9815
3141.382    0.9854    0.9858
3141.400    0.9761    0.9858
3141.419    0.9421    0.9714
3141.437    0.8847    0.9262
3141.456    0.7881    0.8253
3141.474    0.6237    0.6850
3141.493    0.4712    0.5299
3141.511    0.3865    0.4257
3141.530    0.3771    0.4119
3141.548    0.4828    0.5119
3141.567    0.6610    0.6844
3141.585    0.8024    0.8147
3141.604    0.8624    0.8557
3141.622    0.8373    0.8087
3141.641    0.7691    0.7081
3141.659    0.6784    0.6227
3141.677    0.6636    0.6088
3141.696    0.7570    0.6869
3141.714    0.8872    0.7962
3141.733    0.9596    0.8835
3141.751    0.9867    0.9147
3141.770    0.9856    0.8978
3141.788    0.9596    0.8561
3141.807    0.9264    0.8147
3141.825    0.8813    0.7804
3141.844    0.7967    0.7084
3141.862    0.6167    0.5761
3141.881    0.4205    0.4087
3141.899    0.2803    0.3072
3141.918    0.2693    0.3202
3141.936    0.3443    0.4380
3141.955    0.4756    0.6090
3141.973    0.6275    0.7405
3141.992    0.7359    0.8045
3142.010    0.7652    0.8095
3142.029    0.7739    0.8065
3142.047    0.8177    0.8291
3142.065    0.8690    0.8662
3142.084    0.8774    0.8744
3142.102    0.8545    0.8173
3142.121    0.7805    0.7006
3142.139    0.6823    0.5886
3142.158    0.6091    0.5133
3142.176    0.5367    0.4703
3142.195    0.4502    0.4179
3142.213    0.3805    0.3693
3142.232    0.3795    0.3698
3142.250    0.4825    0.4400
3142.269    0.6457    0.5564
3142.287    0.7513    0.6714
3142.306    0.8255    0.7802
3142.324    0.8638    0.8606
3142.343    0.8638    0.9084
3142.361    0.8245    0.9078
3142.380    0.7447    0.8426
3142.398    0.6187    0.7023
3142.417    0.4374    0.4863
3142.435    0.2518    0.2827
3142.454    0.1384    0.1424
3142.472    0.1038    0.0986
3142.490    0.1440    0.1255
3142.509    0.2265    0.2191
3142.527    0.3594    0.3642
3142.546    0.5293    0.5540
3142.564    0.6830    0.7266
3142.583    0.7892    0.8572
3142.601    0.8582    0.9133
# 096948  68  3141.363  3142.602
3141.363    0.9217    0.9808
3141.382    0.9734    0.9847
3141.400    0.9940    0.9865
3141.419    0.9672    0.9784
3141.437    0.8947    0.9469
3141.456    0.8091    0.8672
3141.474    0.6755    0.7418
3141.493    0.5313    0.5851
3141.511    0.4173    0.4592
3141.530    0.3722    0.4041
3141.548    0.4306    0.4633
3141.567    0.6033    0.6212
3141.585    0.7788    0.7734
3141.604    0.8644    0.8521
3141.622    0.8742    0.8337
3141.641    0.7845    0.7463
3141.659    0.6986    0.6501
3141.678    0.6473    0.6062
3141.696    0.7181    0.6548
3141.715    0.8511    0.7651
3141.733    0.9454    0.8602
3141.751    0.9822    0.9097
3141.770    0.9788    0.9084
3141.788    0.9716    0.8726
3141.807    0.9350    0.8276
3141.825    0.8950    0.7912
3141.844    0.8224    0.7310
3141.862    0.6786    0.6150
3141.881    0.4699    0.4474
3141.899    0.3230    0.3223
3141.918    0.2628    0.2991
3141.936    0.2957    0.3901
3141.955    0.4369    0.5554
3141.973    0.5925    0.7040
3141.992    0.6968    0.7945
3142.010    0.7509    0.8147
3142.029    0.7802    0.8091
3142.047    0.8156    0.8200
3142.066    0.8400    0.8557
3142.084    0.8766    0.8772
3142.103    0.8841    0.8420
3142.121    0.8052    0.7478
3142.140    0.7180    0.6275
3142.158    0.6364    0.5430
3142.177    0.5700    0.4888
3142.195    0.4864    0.4366
3142.213    0.3922    0.3758
3142.232    0.3467    0.3474
3142.250    0.4225    0.3930
3142.269    0.5754    0.5022
3142.287    0.7386    0.6229
3142.306    0.8175    0.7403
3142.324    0.8393    0.8299
3142.343    0.8354    0.8888
3142.361    0.7951    0.9001
3142.380    0.7411    0.8513
3142.398    0.6411    0.7315
3142.417    0.4839    0.5311
3142.435    0.2852    0.3239
3142.454    0.1549    0.1635
3142.472    0.1013    0.0981
3142.491    0.1180    0.1085
3142.509    0.1972    0.1798
3142.528    0.3234    0.3156
3142.546    0.4670    0.4871
3142.565    0.6170    0.6744
3142.583    0.7570    0.8149
3142.602    0.8443    0.8964
# 097420  68  3141.364  3142.602
3141.364    0.9120    0.9824
3141.382    0.9605    0.9851
3141.401    0.9813    0.9867
3141.419    0.9813    0.9804
3141.438    0.9382    0.9528
3141.456    0.8578    0.8921
3141.475    0.7286    0.7838
3141.493    0.5901    0.6554
3141.512    0.4821    0.5319
3141.530    0.4285    0.4721
3141.548    0.4729    0.5032
3141.567    0.5974    0.6242
3141.585    0.7714    0.7574
3141.604    0.8527    0.8416
3141.622    0.8690    0.8420
3141.641    0.8219    0.7782
3141.659    0.7471    0.6990
3141.678    0.7044    0.6536
3141.696    0.7475    0.6803
3141.715    0.8420    0.7651
3141.733    0.9290    0.8502
3141.752    0.9754    0.9043
3141.770    0.9770    0.9122
3141.789    0.9638    0.8863
3141.807    0.9382    0.8500
3141.826    0.9143    0.8108
3141.844    0.8383    0.7558
3141.863    0.7021    0.6483
3141.881    0.5313    0.5066
3141.900    0.3808    0.3770
3141.918    0.2944    0.3375
3141.937    0.3246    0.4063
3141.955    0.4339    0.5418
3141.973    0.5728    0.6834
3141.992    0.6912    0.7838
3142.010    0.7695    0.8202
3142.029    0.7951    0.8251
3142.047    0.8320    0.8337
3142.066    0.8640    0.8592
3142.084    0.8933    0.8762
3142.103    0.8672    0.8504
3142.121    0.8348    0.7737
3142.140    0.7502    0.6677
3142.158    0.6728    0.5840
3142.177    0.6013    0.5259
3142.195    0.5298    0.4772
3142.214    0.4531    0.4212
3142.232    0.4037    0.3931
3142.251    0.4401    0.4282
3142.269    0.5746    0.5186
3142.288    0.7170    0.6374
3142.306    0.7930    0.7430
3142.325    0.8580    0.8321
3142.343    0.8596    0.8865
3142.362    0.8350    0.9022
3142.380    0.7745    0.8648
3142.398    0.6663    0.7624
3142.417    0.5240    0.5844
3142.435    0.3508    0.3872
3142.454    0.2007    0.2161
3142.472    0.1325    0.1309
3142.491    0.1366    0.1258
3142.509    0.2057    0.1888
3142.528    0.3267    0.3157
3142.546    0.4644    0.4763
3142.565    0.5992    0.6546
3142.583    0.7364    0.7947
3142.602    0.8406    0.8843
# 098921  68  3141.363  3142.601
3141.363    0.8908    0.9811
3141.381    0.9428    0.9820
3141.400    0.9513    0.9763
3141.418    0.9363    0.9537
3141.437    0.8710    0.8974
3141.455    0.7640    0.8059
3141.474    0.6356    0.6787
3141.492    0.5109    0.5586
3141.511    0.4450    0.4747
3141.529    0.4393    0.4688
3141.548    0.5193    0.5468
3141.566    0.6687    0.6659
3141.585    0.8033    0.7768
3141.603    0.8523    0.8224
3141.622    0.8329    0.7995
3141.640    0.7539    0.7371
3141.659    0.7079    0.6780
3141.677    0.7032    0.6696
3141.696    0.7684    0.7206
3141.714    0.8698    0.7974
3141.733    0.9236    0.8656
3141.751    0.9616    0.8929
3141.769    0.9736    0.8827
3141.788    0.9402    0.8474
3141.806    0.9051    0.8065
3141.825    0.8549    0.7553
3141.843    0.7544    0.6828
3141.862    0.6275    0.5728
3141.880    0.4760    0.4630
3141.899    0.3698    0.3935
3141.917    0.3529    0.4066
3141.936    0.4126    0.4984
3141.954    0.5171    0.6193
3141.973    0.6340    0.7323
3141.991    0.7285    0.7991
3142.010    0.7912    0.8306
3142.028    0.8076    0.8453
3142.047    0.8362    0.8624
3142.065    0.8740    0.8766
3142.084    0.8798    0.8686
3142.102    0.8588    0.8239
3142.121    0.8253    0.7434
3142.139    0.7542    0.6578
3142.158    0.6719    0.5776
3142.176    0.5820    0.5129
3142.194    0.4856    0.4556
3142.213    0.4266    0.4144
3142.231    0.4162    0.4147
3142.250    0.5011    0.4675
3142.268    0.6173    0.5550
3142.287    0.7359    0.6627
3142.305    0.8006    0.7588
3142.324    0.8289    0.8371
3142.342    0.8395    0.8760
3142.361    0.7869    0.8652
3142.379    0.7122    0.7940
3142.398    0.5861    0.6524
3142.416    0.4205    0.4777
3142.435    0.2810    0.2996
3142.453    0.1742    0.1821
3142.472    0.1410    0.1351
3142.490    0.1779    0.1627
3142.509    0.2615    0.2588
3142.527    0.3980    0.3986
3142.546    0.5487    0.5694
3142.564    0.6769    0.7186
3142.582    0.7920    0.8270
3142.601    0.8424    0.8806
# 100963  68  3141.368  3142.606
3141.368    0.9386    0.9858
3141.386    0.9768    0.9881
3141.405    0.9685    0.9849
3141.423    0.9399    0.9665
3141.442    0.8841    0.9131
3141.460    0.7688    0.8179
3141.479    0.6307    0.6817
3141.497    0.5019    0.5548
3141.515    0.4216    0.4737
3141.534    0.4592    0.4814
3141.552    0.5724    0.5843
3141.571    0.7216    0.7349
3141.589    0.8696    0.8371
3141.608    0.9005    0.8600
3141.626    0.8316    0.8117
3141.645    0.7588    0.7259
3141.663    0.7060    0.6640
3141.682    0.7156    0.6697
3141.700    0.8281    0.7413
3141.719    0.9243    0.8368
3141.737    0.9772    0.9005
3141.756    0.9890    0.9224
3141.774    0.9781    0.9064
3141.793    0.9491    0.8714
3141.811    0.9093    0.8375
3141.830    0.8632    0.7912
3141.848    0.7649    0.7037
3141.867    0.5958    0.5548
3141.885    0.4071    0.4094
3141.903    0.3133    0.3337
3141.922    0.3100    0.3712
3141.940    0.4001    0.4976
3141.959    0.5429    0.6590
3141.977    0.6601    0.7730
3141.996    0.7477    0.8241
3142.014    0.7887    0.8281
3142.033    0.7980    0.8293
3142.051    0.8404    0.8507
3142.070    0.8802    0.8784
3142.088    0.8987    0.8718
3142.107    0.8730    0.8048
3142.125    0.7890    0.7027
3142.144    0.6953    0.6023
3142.162    0.6213    0.5396
3142.181    0.5450    0.4890
3142.199    0.4690    0.4336
3142.218    0.4047    0.3906
3142.236    0.4247    0.4092
3142.255    0.5456    0.4998
3142.273    0.6868    0.6163
3142.291    0.7949    0.7264
3142.310    0.8426    0.8200
3142.328    0.8596    0.8804
3142.347    0.8523    0.9070
3142.365    0.8111    0.8872
3142.384    0.7281    0.8020
3142.402    0.5860    0.6501
3142.421    0.4011    0.4406
3142.439    0.2368    0.2576
3142.458    0.1349    0.1401
3142.476    0.1251    0.1127
3142.495    0.1698    0.1592
3142.513    0.2724    0.2645
3142.532    0.4165    0.4271
3142.550    0.5739    0.6016
3142.569    0.7117    0.7647
3142.587    0.8276    0.8684
3142.606    0.8849    0.9133
# 104075  68  3141.368  3142.606
3141.368    0.9126    0.9836
3141.386    0.9454    0.9808
3141.405    0.9443    0.9681
3141.423    0.9173    0.9376
3141.442    0.8600    0.8776
3141.460    0.7649    0.7949
3141.479    0.6660    0.6945
3141.497    0.5732    0.6126
3141.516    0.5425    0.5692
3141.534    0.5656    0.5843
3141.552    0.6440    0.6477
3141.571    0.7376    0.7371
3141.589    0.8102    0.8067
3141.608    0.8466    0.8379
3141.626    0.8335    0.8258
3141.645    0.8000    0.7903
3141.663    0.7831    0.7635
3141.682    0.8026    0.7658
3141.700    0.8404    0.7987
3141.719    0.8956    0.8484
3141.737    0.9425    0.8872
3141.756    0.9607    0.9041
3141.774    0.9750    0.8964
3141.793    0.9376    0.8702
3141.811    0.8993    0.8333
3141.830    0.8412    0.7788
3141.848    0.7492    0.7062
3141.867    0.6448    0.6135
3141.885    0.5483    0.5343
3141.904    0.4761    0.4940
3141.922    0.4578    0.5149
3141.940    0.5065    0.5853
3141.959    0.5992    0.6827
3141.977    0.6863    0.7656
3141.996    0.7713    0.8255
3142.014    0.8459    0.8574
3142.033    0.8666    0.8768
3142.051    0.8985    0.8890
3142.070    0.9158    0.8921
3142.088    0.9043    0.8764
3142.107    0.8892    0.8331
3142.125    0.8358    0.7707
3142.144    0.7617    0.6936
3142.162    0.6839    0.6194
3142.181    0.5918    0.5463
3142.199    0.5162    0.4902
3142.218    0.4676    0.4613
3142.236    0.4967    0.4767
3142.255    0.5664    0.5384
3142.273    0.6680    0.6247
3142.292    0.7442    0.7219
3142.310    0.8194    0.8017
3142.328    0.8557    0.8576
3142.347    0.8515    0.8808
3142.365    0.8100    0.8582
3142.384    0.7170    0.7788
3142.402    0.5818    0.6536
3142.421    0.4456    0.4908
3142.439    0.3285    0.3437
3142.458    0.2287    0.2353
3142.476    0.2024    0.1995
3142.495    0.2463    0.2371
3142.513    0.3412    0.3338
3142.532    0.4648    0.4773
3142.550    0.5965    0.6234
3142.569    0.7296    0.7574
3142.587    0.8410    0.8447
3142.606    0.8857    0.8859
# 109110  68  3141.362  3142.600
3141.362    0.9126    0.9833
3141.381    0.9185    0.9808
3141.399    0.9530    0.9696
3141.418    0.9451    0.9386
3141.436    0.8463    0.8819
3141.455    0.7537    0.7907
3141.473    0.6380    0.6863
3141.492    0.5555    0.5847
3141.510    0.4836    0.5274
3141.529    0.4842    0.5311
3141.547    0.5847    0.5933
3141.565    0.7097    0.6850
3141.584    0.7984    0.7702
3141.602    0.8335    0.8078
3141.621    0.8136    0.7963
3141.639    0.7651    0.7565
3141.658    0.7386    0.7198
3141.676    0.7528    0.7171
3141.695    0.8004    0.7547
3141.713    0.8742    0.8110
3141.732    0.9530    0.8644
3141.750    0.9705    0.8902
3141.769    0.9982    0.8880
3141.787    0.9290    0.8640
3141.806    0.9114    0.8222
3141.824    0.8398    0.7652
3141.843    0.7176    0.6798
3141.861    0.6270    0.5804
3141.880    0.4947    0.4828
3141.898    0.4016    0.4334
3141.917    0.3847    0.4505
3141.935    0.4382    0.5258
3141.953    0.5400    0.6285
3141.972    0.6586    0.7283
3141.990    0.7425    0.7930
3142.009    0.7838    0.8299
3142.027    0.8106    0.8482
3142.046    0.8656    0.8618
3142.064    0.8660    0.8672
3142.083    0.8459    0.8521
3142.101    0.8463    0.8097
3142.120    0.8067    0.7384
3142.138    0.7509    0.6598
3142.157    0.6587    0.5788
3142.175    0.5591    0.5102
3142.194    0.4952    0.4519
3142.212    0.4353    0.4227
3142.231    0.4528    0.4353
3142.249    0.5182    0.4923
3142.268    0.6418    0.5856
3142.286    0.7398    0.6831
3142.304    0.8251    0.7695
3142.323    0.8230    0.8331
3142.341    0.8181    0.8568
3142.360    0.7593    0.8325
3142.378    0.6687    0.7563
3142.397    0.5721    0.6237
3142.415    0.4194    0.4702
3142.434    0.2998    0.3162
3142.452    0.2109    0.2128
3142.471    0.1771    0.1703
3142.489    0.2065    0.1972
3142.508    0.2977    0.2879
3142.526    0.4179    0.4162
3142.545    0.5454    0.5700
3142.563    0.6855    0.7045
3142.582    0.7607    0.8093
3142.600    0.8121    0.8600
# 110205  68  3141.363  3142.601
3141.363    0.9303    0.9883
3141.382    0.9719    0.9911
3141.400    0.9892    0.9922
3141.419    0.9757    0.9861
3141.437    0.9367    0.9612
3141.456    0.8523    0.8950
3141.474    0.7296    0.7883
3141.493    0.5809    0.6528
3141.511    0.4759    0.5410
3141.530    0.4547    0.4942
3141.548    0.5518    0.5614
3141.567    0.7158    0.7160
3141.585    0.8668    0.8420
3141.603    0.9217    0.8861
3141.622    0.9036    0.8529
3141.640    0.8383    0.7784
3141.659    0.7335    0.6978
3141.677    0.7318    0.6739
3141.696    0.8098    0.7300
3141.714    0.9105    0.8205
3141.733    0.9945    0.8995
3141.751    1.0086    0.9373
3141.770    0.9936    0.9393
3141.788    0.9698    0.9169
3141.807    0.9719    0.8886
3141.825    0.9333    0.8620
3141.844    0.8490    0.7973
3141.862    0.6955    0.6618
3141.881    0.4888    0.4686
3141.899    0.3176    0.3286
3141.918    0.2586    0.3068
3141.936    0.3272    0.4137
3141.954    0.4707    0.5891
3141.973    0.6350    0.7528
3141.991    0.7672    0.8268
3142.010    0.8069    0.8279
3142.028    0.8006    0.8113
3142.047    0.8134    0.8260
3142.065    0.8596    0.8672
3142.084    0.9154    0.8882
3142.102    0.8929    0.8408
3142.121    0.7971    0.7223
3142.139    0.7000    0.6033
3142.158    0.6320    0.5353
3142.176    0.5675    0.5172
3142.195    0.5023    0.4841
3142.213    0.4382    0.4287
3142.232    0.4356    0.4167
3142.250    0.5194    0.4953
3142.269    0.6778    0.6307
3142.287    0.8238    0.7478
3142.306    0.8810    0.8393
3142.324    0.8804    0.8991
3142.342    0.8829    0.9322
3142.361    0.8656    0.9330
3142.379    0.7998    0.8867
3142.398    0.6736    0.7593
3142.416    0.5020    0.5574
3142.435    0.3071    0.3228
3142.453    0.1572    0.1672
3142.472    0.1113    0.1065
3142.490    0.1451    0.1263
3142.509    0.2261    0.2101
3142.527    0.3544    0.3455
3142.546    0.4873    0.5315
3142.564    0.6734    0.7107
3142.583    0.8054    0.8547
3142.601    0.8865    0.9266
# 112504  68  3141.363  3142.601
3141.363    0.9116    0.9827
3141.382    0.9811    0.9856
3141.400    0.9929    0.9867
3141.419    0.9784    0.9781
3141.437    0.9243    0.9469
3141.456    0.8185    0.8702
3141.474    0.6950    0.7514
3141.493    0.5503    0.6041
3141.511    0.4570    0.4880
3141.530    0.4033    0.4385
3141.548    0.4642    0.4903
3141.567    0.6219    0.6299
3141.585    0.7784    0.7705
3141.604    0.8764    0.8519
3141.622    0.8786    0.8459
3141.641    0.8117    0.7752
3141.659    0.7269    0.6921
3141.678    0.6744    0.6485
3141.696    0.7411    0.6823
3141.715    0.8594    0.7741
3141.733    0.9258    0.8604
3141.751    0.9590    0.9101
3141.770    0.9736    0.9158
3141.788    0.9603    0.8890
3141.807    0.9363    0.8496
3141.825    0.9001    0.8119
3141.844    0.8410    0.7495
3141.862    0.6920    0.6387
3141.881    0.5062    0.4801
3141.899    0.3582    0.3565
3141.918    0.2916    0.3249
3141.936    0.3293    0.4033
3141.955    0.4499    0.5563
3141.973    0.5769    0.7000
3141.992    0.6834    0.7943
3142.010    0.7544    0.8222
3142.029    0.7932    0.8213
3142.047    0.8091    0.8297
3142.066    0.8555    0.8586
3142.084    0.8954    0.8778
3142.103    0.8821    0.8504
3142.121    0.8245    0.7693
3142.140    0.7504    0.6583
3142.158    0.6563    0.5698
3142.176    0.5731    0.5064
3142.195    0.4829    0.4428
3142.213    0.4020    0.3809
3142.232    0.3578    0.3526
3142.250    0.4148    0.3966
3142.269    0.5798    0.5059
3142.287    0.7241    0.6281
3142.306    0.8009    0.7440
3142.324    0.8389    0.8295
3142.343    0.8297    0.8853
3142.361    0.8251    0.8970
3142.380    0.7832    0.8527
3142.398    0.6608    0.7425
3142.417    0.5006    0.5564
3142.435    0.3319    0.3571
3142.454    0.1798    0.1917
3142.472    0.1133    0.1148
3142.491    0.1288    0.1159
3142.509    0.1936    0.1827
3142.528    0.3137    0.3145
3142.546    0.4764    0.4810
3142.565    0.6343    0.6634
3142.583    0.7568    0.8030
3142.601    0.8192    0.8859
# 113579  68  3141.368  3142.606
3141.368    0.8910    0.9513
3141.387    0.9055    0.9333
3141.405    0.8772    0.9064
3141.423    0.8428    0.8706
3141.442    0.8110    0.8264
3141.460    0.7721    0.7834
3141.479    0.7371    0.7437
3141.497    0.7127    0.7180
3141.516    0.7015    0.7073
3141.534    0.6949    0.7133
3141.553    0.7078    0.7332
3141.571    0.7269    0.7586
3141.590    0.7494    0.7858
3141.608    0.7713    0.8072
3141.627    0.8204    0.8234
3141.645    0.8549    0.8337
3141.664    0.8813    0.8418
3141.682    0.9016    0.8492
3141.701    0.9003    0.8568
3141.719    0.9116    0.8626
3141.738    0.9307    0.8642
3141.756    0.9441    0.8590
3141.775    0.9428    0.8441
3141.793    0.8985    0.8205
3141.812    0.8391    0.7872
3141.830    0.7969    0.7504
3141.848    0.7263    0.7127
3141.867    0.6744    0.6781
3141.885    0.6462    0.6558
3141.904    0.6291    0.6483
3141.922    0.6259    0.6581
3141.941    0.6318    0.6844
3141.959    0.6492    0.7198
3141.978    0.6973    0.7614
3141.996    0.7535    0.7985
3142.015    0.8002    0.8300
3142.033    0.8459    0.8494
3142.052    0.8626    0.8564
3142.070    0.8788    0.8502
3142.089    0.8728    0.8300
3142.107    0.8335    0.8004
3142.126    0.7997    0.7612
3142.144    0.7616    0.7208
3142.163    0.7142    0.6805
3142.181    0.6773    0.6492
3142.200    0.6518    0.6286
3142.218    0.6480    0.6236
3142.236    0.6631    0.6333
3142.255    0.6755    0.6577
3142.273    0.7145    0.6898
3142.292    0.7360    0.7256
3142.310    0.7386    0.7534
3142.329    0.7456    0.7670
3142.347    0.7244    0.7589
3142.366    0.6929    0.7244
3142.384    0.6166    0.6691
3142.403    0.5370    0.5940
3142.421    0.4771    0.5187
3142.440    0.4345    0.4492
3142.458    0.4022    0.4053
3142.477    0.4026    0.3915
3142.495    0.4140    0.4116
3142.514    0.4634    0.4633
3142.532    0.5249    0.5316
3142.551    0.5992    0.6102
3142.569    0.6725    0.6780
3142.588    0.7405    0.7306
3142.606    0.8004    0.7568
# 113989  68  3141.369  3142.607
3141.369    1.0055    0.9913
3141.387    1.0016    0.9927
3141.406    0.9865    0.9920
3141.424    0.9727    0.9851
3141.442    0.9221    0.9612
3141.461    0.8321    0.8991
3141.479    0.6949    0.7971
3141.498    0.5513    0.6581
3141.516    0.4547    0.5347
3141.535    0.4465    0.4875
3141.553    0.5629    0.5708
3141.572    0.7697    0.7330
3141.590    0.8724    0.8428
3141.609    0.9024    0.8594
3141.627    0.8400    0.8061
3141.646    0.7439    0.7181
3141.664    0.6893    0.6480
3141.683    0.7142    0.6433
3141.701    0.8181    0.7132
3141.720    0.9445    0.8141
3141.738    1.0016    0.8900
3141.757    0.9936    0.9330
3141.775    1.0139    0.9402
3141.794    1.0240    0.9243
3141.812    0.9865    0.9022
3141.831    0.9406    0.8642
3141.849    0.8339    0.7745
3141.867    0.6772    0.6067
3141.886    0.4315    0.3959
3141.904    0.2500    0.2622
3141.923    0.2177    0.2612
3141.941    0.2885    0.3912
3141.960    0.4573    0.5935
3141.978    0.6310    0.7440
3141.997    0.7052    0.7938
3142.015    0.7342    0.7645
3142.034    0.7137    0.7377
3142.052    0.7539    0.7672
3142.071    0.8582    0.8297
3142.089    0.8610    0.8459
3142.108    0.7880    0.7647
3142.126    0.6569    0.6196
3142.145    0.5396    0.4881
3142.163    0.5143    0.4522
3142.182    0.5375    0.4785
3142.200    0.5026    0.4850
3142.219    0.4724    0.4600
3142.237    0.4968    0.4771
3142.256    0.6239    0.5746
3142.274    0.7563    0.6947
3142.292    0.8486    0.7938
3142.311    0.8966    0.8670
3142.329    0.9028    0.9101
3142.348    0.9108    0.9266
3142.366    0.8600    0.9099
3142.385    0.7682    0.8428
3142.403    0.6294    0.7083
3142.422    0.4334    0.4951
3142.440    0.2494    0.2883
3142.459    0.1377    0.1463
3142.477    0.1272    0.1042
3142.496    0.1581    0.1297
3142.514    0.2034    0.2009
3142.533    0.3047    0.3285
3142.551    0.4715    0.4995
3142.570    0.6637    0.6952
3142.588    0.8085    0.8393
3142.607    0.8980    0.9171
# 115715  68  3141.368  3142.606
3141.368    0.9623    0.9888
3141.386    0.9984    0.9906
3141.405    0.9779    0.9861
3141.423    0.9318    0.9649
3141.442    0.8800    0.9066
3141.460    0.7482    0.8069
3141.479    0.6093    0.6716
3141.497    0.4918    0.5523
3141.516    0.4414    0.4844
3141.534    0.4880    0.5142
3141.552    0.6285    0.6323
3141.571    0.7974    0.7800
3141.589    0.8882    0.8644
3141.608    0.8810    0.8684
3141.626    0.8445    0.8119
3141.645    0.7825    0.7295
3141.663    0.7148    0.6811
3141.682    0.7677    0.7032
3141.700    0.8857    0.7805
3141.719    0.9583    0.8684
3141.737    0.9929    0.9211
3141.756    0.9865    0.9356
3141.774    0.9761    0.9196
3141.793    0.9614    0.8896
3141.811    0.9318    0.8602
3141.830    0.8768    0.8095
3141.848    0.7617    0.7071
3141.867    0.5687    0.5418
3141.885    0.3871    0.3934
3141.904    0.2937    0.3289
3141.922    0.3148    0.3869
3141.941    0.4228    0.5385
3141.959    0.5727    0.6942
3141.977    0.7140    0.7976
3141.996    0.7823    0.8325
3142.014    0.8059    0.8276
3142.033    0.8117    0.8310
3142.051    0.8527    0.8584
3142.070    0.8925    0.8857
3142.088    0.9014    0.8678
3142.107    0.8500    0.7849
3142.125    0.7589    0.6753
3142.144    0.6725    0.5814
3142.162    0.6150    0.5304
3142.181    0.5370    0.4838
3142.199    0.4455    0.4264
3142.218    0.3908    0.3907
3142.236    0.4446    0.4303
3142.255    0.5821    0.5435
3142.273    0.7291    0.6682
3142.292    0.8224    0.7793
3142.310    0.8831    0.8578
3142.329    0.8900    0.9112
3142.347    0.8646    0.9288
3142.365    0.8362    0.9036
3142.384    0.7371    0.8087
3142.402    0.5800    0.6417
3142.421    0.3903    0.4183
3142.439    0.2202    0.2355
3142.458    0.1300    0.1305
3142.476    0.1319    0.1172
3142.495    0.1910    0.1768
3142.513    0.3065    0.2938
3142.532    0.4593    0.4671
3142.550    0.6153    0.6457
3142.569    0.7574    0.8045
3142.587    0.8461    0.8983
3142.606    0.8874    0.9333
# 116613  68  3141.368  3142.606
3141.368    0.9371    0.9829
3141.387    0.9517    0.9838
3141.405    0.9356    0.9748
3141.424    0.9022    0.9406
3141.442    0.8245    0.8700
3141.461    0.6952    0.7520
3141.479    0.5644    0.6197
3141.498    0.4574    0.5008
3141.516    0.4181    0.4512
3141.535    0.4758    0.4952
3141.553    0.6035    0.6133
3141.572    0.7497    0.7523
3141.590    0.8506    0.8320
3141.609    0.8594    0.8329
3141.627    0.8067    0.7716
3141.646    0.7330    0.6888
3141.664    0.6764    0.6479
3141.682    0.7129    0.6753
3141.701    0.8219    0.7603
3141.719    0.9253    0.8455
3141.738    0.9721    0.8987
3141.756    0.9672    0.9036
3141.775    0.9579    0.8740
3141.793    0.9300    0.8346
3141.812    0.8870    0.7925
3141.830    0.8253    0.7371
3141.849    0.7130    0.6358
3141.867    0.5430    0.5084
3141.886    0.3888    0.3975
3141.904    0.3267    0.3710
3141.923    0.3591    0.4417
3141.941    0.4641    0.5677
3141.960    0.5920    0.7024
3141.978    0.7040    0.7892
3141.997    0.7800    0.8293
3142.015    0.8067    0.8404
3142.034    0.8414    0.8531
3142.052    0.8738    0.8740
3142.071    0.9045    0.8857
3142.089    0.9055    0.8606
3142.107    0.8694    0.7929
3142.126    0.7973    0.6973
3142.144    0.6994    0.6133
3142.163    0.6223    0.5409
3142.181    0.5347    0.4753
3142.200    0.4397    0.4106
3142.218    0.3884    0.3825
3142.237    0.4414    0.4179
3142.255    0.5568    0.5068
3142.274    0.6827    0.6246
3142.292    0.7832    0.7311
3142.311    0.8329    0.8222
3142.329    0.8474    0.8776
3142.348    0.8291    0.8923
3142.366    0.7610    0.8515
3142.385    0.6460    0.7376
3142.403    0.4992    0.5681
3142.422    0.3347    0.3671
3142.440    0.2019    0.2139
3142.459    0.1322    0.1309
3142.477    0.1398    0.1307
3142.495    0.2123    0.1977
3142.514    0.3316    0.3301
3142.532    0.4863    0.4936
3142.551    0.6304    0.6691
3142.569    0.7574    0.8020
3142.588    0.8395    0.8839
3142.606    0.8784    0.9020
# 999999  68  3141.368  3142.606
3141.368    0.9497    0.9849
3141.387    0.9831    0.9881
3141.405    0.9707    0.9874
3141.424    0.9412    0.9734
3141.442    0.8933    0.9300
3141.461    0.8065    0.8341
3141.479    0.6255    0.7010
3141.498    0.4884    0.5545
3141.516    0.4098    0.4567
3141.534    0.4032    0.4443
3141.553    0.5008    0.5466
3141.571    0.6845    0.7031
3141.590    0.8513    0.8314
3141.608    0.9032    0.8652
3141.627    0.8630    0.8175
3141.645    0.7779    0.7290
3141.664    0.7142    0.6471
3141.682    0.7291    0.6387
3141.701    0.7973    0.7143
3141.719    0.9183    0.8155
3141.738    0.9824    0.8950
3141.756    1.0000    0.9243
3141.775    1.0028    0.9114
3141.793    0.9572    0.8768
3141.812    0.9192    0.8412
3141.830    0.8810    0.8063
3141.849    0.7809    0.7276
3141.867    0.6245    0.5879
3141.886    0.4185    0.4168
3141.904    0.2913    0.3171
3141.922    0.2749    0.3312
3141.941    0.3521    0.4588
3141.959    0.4915    0.6232
3141.978    0.6389    0.7610
3141.996    0.7432    0.8185
3142.015    0.7818    0.8205
3142.033    0.7973    0.8155
3142.052    0.8213    0.8373
3142.070    0.8652    0.8726
3142.089    0.9260    0.8774
3142.107    0.8865    0.8185
3142.126    0.7982    0.7027
3142.144    0.6997    0.5954
3142.163    0.6146    0.5267
3142.181    0.5614    0.4882
3142.200    0.4867    0.4374
3142.218    0.4044    0.3911
3142.237    0.4140    0.3993
3142.255    0.5429    0.4798
3142.274    0.6856    0.6028
3142.292    0.7954    0.7150
3142.310    0.8513    0.8080
3142.329    0.8658    0.8792
3142.347    0.8531    0.9135
3142.366    0.8128    0.9047
3142.384    0.7439    0.8389
3142.403    0.6039    0.6896
3142.421    0.4252    0.4858
3142.440    0.2566    0.2746
3142.458    0.1357    0.1454
3142.477    0.1145    0.1026
3142.495    0.1511    0.1343
3142.514    0.2392    0.2324
3142.532    0.3745    0.3803
3142.551    0.5306    0.5691
3142.569    0.6845    0.7374
3142.588    0.7956    0.8626
3142.606    0.8738    0.9166


==> anc/specdat/fit_OH3147.dat <==
# 001499  47  3146.838  3147.693
3146.838    0.9076    0.8104
3146.857    0.8880    0.8046
3146.876    0.7654    0.7652
3146.894    0.6146    0.6790
3146.913    0.4649    0.5500
3146.931    0.3806    0.4323
3146.950    0.3810    0.3703
3146.968    0.4442    0.4001
3146.987    0.5621    0.4900
3147.006    0.6717    0.5434
3147.024    0.5944    0.4905
3147.043    0.3854    0.3487
3147.061    0.2015    0.2249
3147.080    0.1604    0.1888
3147.099    0.2328    0.2606
3147.117    0.3714    0.3788
3147.136    0.5116    0.4831
3147.154    0.5478    0.5073
3147.173    0.4746    0.4374
3147.191    0.3471    0.3134
3147.210    0.2063    0.1869
3147.229    0.1096    0.1125
3147.247    0.0850    0.0922
3147.266    0.1004    0.1027
3147.284    0.1185    0.1384
3147.303    0.1768    0.2267
3147.321    0.3258    0.3708
3147.340    0.5056    0.5433
3147.359    0.6152    0.6512
3147.377    0.6091    0.6440
3147.396    0.5093    0.5390
3147.414    0.3851    0.4032
3147.433    0.2870    0.2798
3147.451    0.2238    0.2189
3147.470    0.2474    0.2363
3147.489    0.3465    0.3325
3147.507    0.4436    0.4519
3147.526    0.4749    0.5335
3147.544    0.4297    0.5194
3147.563    0.3292    0.4131
3147.581    0.2456    0.2773
3147.600    0.1855    0.1659
3147.619    0.1749    0.1346
3147.637    0.2443    0.1895
3147.656    0.3523    0.3137
3147.674    0.4751    0.4446
3147.693    0.5757    0.5342
# 001598  48  3146.834  3147.707
3146.834    0.9215    0.8904
3146.853    0.9380    0.8843
3146.871    0.8604    0.8525
3146.890    0.7418    0.7654
3146.909    0.5724    0.6207
3146.927    0.4336    0.4670
3146.946    0.3543    0.3569
3146.964    0.3597    0.3551
3146.983    0.4823    0.4512
3147.001    0.6129    0.5516
3147.020    0.6346    0.5605
3147.039    0.4949    0.4444
3147.057    0.2858    0.2995
3147.076    0.1868    0.2193
3147.094    0.2368    0.2497
3147.113    0.3695    0.3547
3147.131    0.5004    0.4567
3147.150    0.5592    0.5055
3147.169    0.5182    0.4615
3147.187    0.3990    0.3499
3147.206    0.2510    0.2184
3147.224    0.1343    0.1347
3147.243    0.0935    0.1052
3147.262    0.1032    0.1163
3147.280    0.1264    0.1521
3147.299    0.1889    0.2352
3147.317    0.3267    0.3750
3147.336    0.5351    0.5512
3147.354    0.6700    0.6648
3147.373    0.6533    0.6650
3147.392    0.5495    0.5544
3147.410    0.4015    0.4085
3147.429    0.2741    0.2744
3147.447    0.2087    0.2017
3147.466    0.2024    0.2040
3147.484    0.2824    0.2877
3147.503    0.4244    0.4341
3147.522    0.5260    0.5653
3147.540    0.5138    0.6027
3147.559    0.4150    0.5250
3147.577    0.3136    0.3811
3147.596    0.2455    0.2369
3147.614    0.2264    0.1747
3147.633    0.2893    0.2176
3147.652    0.4252    0.3537
3147.670    0.5748    0.5136
3147.689    0.6608    0.6452
3147.707    0.6548    0.6936
# 001803  47  3146.839  3147.693
3146.839    0.8553    0.8013
3146.858    0.8281    0.7766
3146.876    0.7362    0.7369
3146.895    0.6334    0.6772
3146.913    0.5782    0.6140
3146.932    0.5517    0.5585
3146.950    0.5539    0.5304
3146.969    0.5618    0.5259
3146.988    0.5635    0.5275
3147.006    0.5405    0.5113
3147.025    0.4737    0.4653
3147.043    0.3979    0.4066
3147.062    0.3321    0.3579
3147.080    0.3267    0.3461
3147.099    0.3698    0.3698
3147.118    0.4219    0.4067
3147.136    0.4464    0.4239
3147.155    0.4288    0.4026
3147.173    0.3656    0.3458
3147.192    0.2791    0.2664
3147.210    0.1978    0.1967
3147.229    0.1459    0.1492
3147.248    0.1330    0.1391
3147.266    0.1527    0.1666
3147.285    0.2139    0.2329
3147.303    0.3073    0.3240
3147.322    0.4078    0.4326
3147.340    0.4956    0.5225
3147.359    0.5508    0.5766
3147.378    0.5483    0.5750
3147.396    0.5022    0.5284
3147.415    0.4412    0.4568
3147.433    0.3959    0.3976
3147.452    0.3890    0.3703
3147.471    0.4018    0.3882
3147.489    0.4421    0.4353
3147.508    0.4713    0.4873
3147.526    0.4845    0.5091
3147.545    0.4405    0.4851
3147.563    0.3764    0.4239
3147.582    0.3330    0.3470
3147.601    0.3128    0.2938
3147.619    0.3282    0.2895
3147.638    0.3895    0.3371
3147.656    0.4634    0.4127
3147.675    0.5158    0.4924
3147.693    0.5342    0.5396
# 004290  47  3146.839  3147.694
3146.839    0.9103    0.8696
3146.858    0.9129    0.8566
3146.876    0.8126    0.8136
3146.895    0.6687    0.7176
3146.913    0.5244    0.5869
3146.932    0.4143    0.4496
3146.951    0.3714    0.3741
3146.969    0.4233    0.3925
3146.988    0.5153    0.4767
3147.006    0.6109    0.5377
3147.025    0.6176    0.5072
3147.043    0.4519    0.3945
3147.062    0.2537    0.2701
3147.081    0.1816    0.2251
3147.099    0.2589    0.2728
3147.118    0.3744    0.3739
3147.136    0.4841    0.4548
3147.155    0.4982    0.4715
3147.173    0.4484    0.4093
3147.192    0.3285    0.2922
3147.211    0.1904    0.1795
3147.229    0.1059    0.1149
3147.248    0.0890    0.0955
3147.266    0.1069    0.1099
3147.285    0.1413    0.1564
3147.303    0.2070    0.2448
3147.322    0.3512    0.3901
3147.341    0.5241    0.5463
3147.359    0.6253    0.6359
3147.378    0.6114    0.6237
3147.396    0.5026    0.5263
3147.415    0.3915    0.3883
3147.434    0.2832    0.2714
3147.452    0.2184    0.2154
3147.471    0.2372    0.2341
3147.489    0.3278    0.3226
3147.508    0.4200    0.4507
3147.526    0.4856    0.5406
3147.545    0.4738    0.5444
3147.564    0.3654    0.4497
3147.582    0.2724    0.3170
3147.601    0.2270    0.2031
3147.619    0.2142    0.1695
3147.638    0.2852    0.2279
3147.656    0.3946    0.3512
3147.675    0.5242    0.5005
3147.694    0.6199    0.6072
# 005176  47  3146.840  3147.695
3146.840    0.8823    0.8147
3146.859    0.8608    0.8032
3146.877    0.7520    0.7588
3146.896    0.5830    0.6656
3146.915    0.4810    0.5444
3146.933    0.4289    0.4467
3146.952    0.4439    0.4120
3146.970    0.5096    0.4567
3146.989    0.6139    0.5351
3147.007    0.6485    0.5581
3147.026    0.5363    0.4806
3147.045    0.3653    0.3420
3147.063    0.2141    0.2430
3147.082    0.2025    0.2371
3147.100    0.3089    0.3178
3147.119    0.4553    0.4327
3147.137    0.5563    0.5027
3147.156    0.5208    0.4908
3147.175    0.4360    0.3939
3147.193    0.2936    0.2685
3147.212    0.1680    0.1589
3147.230    0.1028    0.1048
3147.249    0.0864    0.0947
3147.267    0.1009    0.1151
3147.286    0.1337    0.1710
3147.305    0.2363    0.2812
3147.323    0.4151    0.4317
3147.342    0.5764    0.5857
3147.360    0.6298    0.6610
3147.379    0.6162    0.6337
3147.397    0.4935    0.5309
3147.416    0.3754    0.3964
3147.435    0.2981    0.2893
3147.453    0.2533    0.2489
3147.472    0.2982    0.2883
3147.490    0.3714    0.3885
3147.509    0.4631    0.5054
3147.527    0.4997    0.5617
3147.546    0.4361    0.5241
3147.565    0.3475    0.4038
3147.583    0.2450    0.2708
3147.602    0.2015    0.1767
3147.620    0.2307    0.1693
3147.639    0.3088    0.2508
3147.657    0.4439    0.3813
3147.676    0.5605    0.5161
3147.695    0.5909    0.5888
# 006405  48  3146.834  3147.707
3146.834    0.9258    0.8722
3146.852    0.9101    0.8626
3146.871    0.8061    0.8177
3146.889    0.6831    0.7226
3146.908    0.5236    0.5764
3146.927    0.4024    0.4308
3146.945    0.3574    0.3573
3146.964    0.4175    0.3872
3146.982    0.5144    0.4856
3147.001    0.6515    0.5629
3147.019    0.6017    0.5289
3147.038    0.4188    0.3909
3147.057    0.2361    0.2526
3147.075    0.1788    0.2101
3147.094    0.2532    0.2726
3147.112    0.4108    0.3827
3147.131    0.5403    0.4800
3147.149    0.5605    0.5016
3147.168    0.4908    0.4324
3147.187    0.3545    0.3028
3147.205    0.2074    0.1857
3147.224    0.1127    0.1145
3147.242    0.0823    0.0985
3147.261    0.0989    0.1142
3147.280    0.1261    0.1582
3147.298    0.2088    0.2484
3147.317    0.3612    0.4057
3147.335    0.5478    0.5678
3147.354    0.6515    0.6663
3147.372    0.6291    0.6457
3147.391    0.5297    0.5278
3147.410    0.3703    0.3789
3147.428    0.2566    0.2633
3147.447    0.2100    0.2036
3147.465    0.2253    0.2249
3147.484    0.3237    0.3281
3147.502    0.4447    0.4617
3147.521    0.5148    0.5630
3147.540    0.4742    0.5598
3147.558    0.3691    0.4587
3147.577    0.2743    0.3069
3147.595    0.2075    0.1925
3147.614    0.2107    0.1576
3147.632    0.3032    0.2191
3147.651    0.4256    0.3588
3147.670    0.5465    0.5155
3147.688    0.6163    0.6182
3147.707    0.5944    0.6425
# 006455  48  3146.835  3147.708
3146.835    0.9281    0.8744
3146.854    0.9290    0.8658
3146.873    0.8398    0.8285
3146.891    0.7160    0.7440
3146.910    0.5605    0.6041
3146.928    0.3962    0.4590
3146.947    0.3482    0.3559
3146.965    0.3669    0.3509
3146.984    0.4898    0.4326
3147.003    0.6356    0.5211
3147.021    0.6132    0.5235
3147.040    0.4610    0.4200
3147.058    0.2875    0.2902
3147.077    0.1666    0.2154
3147.095    0.2316    0.2393
3147.114    0.3463    0.3326
3147.133    0.4690    0.4296
3147.151    0.4897    0.4700
3147.170    0.4678    0.4304
3147.188    0.3502    0.3304
3147.207    0.2352    0.2114
3147.225    0.1525    0.1329
3147.244    0.0892    0.1014
3147.263    0.0927    0.1086
3147.281    0.1282    0.1425
3147.300    0.1723    0.2217
3147.318    0.2928    0.3508
3147.337    0.4694    0.5132
3147.355    0.6076    0.6216
3147.374    0.5980    0.6285
3147.393    0.4754    0.5314
3147.411    0.3761    0.3966
3147.430    0.2725    0.2699
3147.448    0.2024    0.2002
3147.467    0.2121    0.2004
3147.485    0.2877    0.2738
3147.504    0.3929    0.4007
3147.523    0.4864    0.5120
3147.541    0.4896    0.5403
3147.560    0.3977    0.4686
3147.578    0.3080    0.3417
3147.597    0.2191    0.2161
3147.615    0.2097    0.1613
3147.634    0.2463    0.1961
3147.653    0.3622    0.3123
3147.671    0.5010    0.4538
3147.690    0.5832    0.5750
3147.708    0.5981    0.6230
# 007244  48  3146.835  3147.708
3146.835    0.9373    0.8628
3146.853    0.9171    0.8527
3146.872    0.8400    0.8158
3146.891    0.6918    0.7320
3146.909    0.5470    0.6115
3146.928    0.4239    0.4752
3146.946    0.3919    0.3885
3146.965    0.4062    0.3829
3146.983    0.4811    0.4486
3147.002    0.5883    0.5220
3147.021    0.5927    0.5171
3147.039    0.4683    0.4242
3147.058    0.2901    0.2983
3147.076    0.1895    0.2326
3147.095    0.2456    0.2565
3147.113    0.3633    0.3399
3147.132    0.4692    0.4289
3147.151    0.5050    0.4606
3147.169    0.4303    0.4156
3147.188    0.3195    0.3102
3147.206    0.2221    0.2022
3147.225    0.1323    0.1232
3147.243    0.0856    0.0932
3147.262    0.0870    0.0980
3147.281    0.1117    0.1325
3147.299    0.1636    0.2035
3147.318    0.2913    0.3301
3147.336    0.4547    0.4758
3147.355    0.5735    0.5928
3147.373    0.6174    0.6159
3147.392    0.5243    0.5434
3147.411    0.4078    0.4173
3147.429    0.3128    0.3017
3147.448    0.2243    0.2259
3147.466    0.2144    0.2202
3147.485    0.2915    0.2869
3147.503    0.3785    0.3915
3147.522    0.4516    0.4858
3147.541    0.4535    0.5042
3147.559    0.3764    0.4366
3147.578    0.2794    0.3133
3147.596    0.2073    0.2053
3147.615    0.1876    0.1521
3147.633    0.2426    0.1791
3147.652    0.3323    0.2797
3147.671    0.4434    0.4154
3147.689    0.5339    0.5252
3147.708    0.5421    0.5772
# 007585  47  3146.839  3147.694
3146.839    0.9451    0.8426
3146.858    0.8845    0.8287
3146.876    0.8022    0.7861
3146.895    0.6349    0.6945
3146.914    0.4716    0.5669
3146.932    0.4181    0.4515
3146.951    0.4077    0.3884
3146.969    0.4505    0.4095
3146.988    0.5618    0.4853
3147.006    0.6402    0.5325
3147.025    0.5814    0.4914
3147.044    0.3935    0.3709
3147.062    0.2306    0.2604
3147.081    0.1913    0.2224
3147.099    0.2606    0.2742
3147.118    0.3805    0.3766
3147.137    0.4723    0.4595
3147.155    0.5252    0.4715
3147.174    0.4470    0.4030
3147.192    0.3097    0.2920
3147.211    0.2023    0.1804
3147.229    0.1237    0.1154
3147.248    0.0838    0.0939
3147.267    0.0880    0.1072
3147.285    0.1220    0.1494
3147.304    0.2008    0.2408
3147.322    0.3394    0.3755
3147.341    0.4992    0.5289
3147.359    0.5868    0.6212
3147.378    0.5729    0.6177
3147.397    0.4741    0.5237
3147.415    0.3702    0.3998
3147.434    0.2934    0.2860
3147.452    0.2345    0.2304
3147.471    0.2506    0.2468
3147.489    0.3401    0.3280
3147.508    0.4410    0.4408
3147.527    0.4862    0.5148
3147.545    0.4414    0.5036
3147.564    0.3510    0.4087
3147.582    0.2534    0.2856
3147.601    0.1945    0.1835
3147.619    0.2046    0.1545
3147.638    0.2721    0.2074
3147.657    0.3698    0.3252
3147.675    0.4847    0.4520
3147.694    0.5448    0.5465
# 007902  48  3146.835  3147.708
3146.835    0.9406    0.8406
3146.854    0.9363    0.8238
3146.872    0.7831    0.7691
3146.891    0.5852    0.6545
3146.909    0.4286    0.5090
3146.928    0.3303    0.3680
3146.947    0.3010    0.3018
3146.965    0.3784    0.3337
3146.984    0.4537    0.4264
3147.002    0.5596    0.4845
3147.021    0.5581    0.4434
3147.039    0.3560    0.3260
3147.058    0.1907    0.2079
3147.077    0.1420    0.1721
3147.095    0.1906    0.2233
3147.114    0.3405    0.3254
3147.132    0.4424    0.4130
3147.151    0.4652    0.4450
3147.169    0.4233    0.3983
3147.188    0.3106    0.2922
3147.207    0.1868    0.1848
3147.225    0.1183    0.1223
3147.244    0.1009    0.1021
3147.262    0.1158    0.1123
3147.281    0.1396    0.1544
3147.299    0.1895    0.2445
3147.318    0.3433    0.3958
3147.337    0.5261    0.5499
3147.355    0.5920    0.6210
3147.374    0.5636    0.5777
3147.392    0.4534    0.4560
3147.411    0.3429    0.3115
3147.429    0.2223    0.2098
3147.448    0.1788    0.1662
3147.467    0.1942    0.1993
3147.485    0.2807    0.2960
3147.504    0.4227    0.4268
3147.522    0.4365    0.5132
3147.541    0.4443    0.5099
3147.559    0.3612    0.4176
3147.578    0.2291    0.2808
3147.597    0.1875    0.1762
3147.615    0.2130    0.1530
3147.634    0.2646    0.2189
3147.652    0.3847    0.3422
3147.671    0.5117    0.4805
3147.689    0.5809    0.5635
3147.708    0.5614    0.5702
# 007918  48  3146.834  3147.707
3146.834    0.8604    0.8468
3146.852    0.8896    0.8420
3146.871    0.8164    0.8185
3146.889    0.7365    0.7567
3146.908    0.5898    0.6465
3146.927    0.4863    0.5190
3146.945    0.4237    0.4311
3146.964    0.4318    0.4185
3146.982    0.5322    0.4789
3147.001    0.6342    0.5512
3147.019    0.6257    0.5494
3147.038    0.4952    0.4494
3147.057    0.3081    0.3137
3147.075    0.2069    0.2400
3147.094    0.2439    0.2649
3147.112    0.3667    0.3604
3147.131    0.4987    0.4689
3147.149    0.5690    0.5171
3147.168    0.5253    0.4776
3147.187    0.3917    0.3635
3147.205    0.2534    0.2388
3147.224    0.1523    0.1431
3147.242    0.0969    0.1041
3147.261    0.0953    0.1055
3147.280    0.1198    0.1383
3147.298    0.1779    0.2072
3147.317    0.2904    0.3350
3147.335    0.4616    0.4901
3147.354    0.6086    0.6255
3147.372    0.6498    0.6676
3147.391    0.5936    0.6083
3147.410    0.4822    0.4834
3147.428    0.3491    0.3587
3147.447    0.2672    0.2683
3147.465    0.2468    0.2514
3147.484    0.3119    0.3151
3147.502    0.4307    0.4274
3147.521    0.5069    0.5373
3147.540    0.5062    0.5703
3147.558    0.4215    0.5064
3147.577    0.3231    0.3719
3147.595    0.2463    0.2448
3147.614    0.2100    0.1739
3147.632    0.2574    0.1949
3147.651    0.3585    0.3021
3147.670    0.4873    0.4518
3147.688    0.5916    0.5736
3147.707    0.6112    0.6312
# 008486  48  3146.835  3147.708
3146.835    0.8902    0.8704
3146.854    0.9160    0.8658
3146.873    0.8696    0.8422
3146.891    0.7540    0.7814
3146.910    0.6386    0.6722
3146.928    0.5048    0.5504
3146.947    0.4275    0.4551
3146.965    0.4567    0.4396
3146.984    0.5632    0.4987
3147.003    0.6877    0.5662
3147.021    0.6436    0.5604
3147.040    0.4879    0.4594
3147.058    0.3170    0.3320
3147.077    0.2266    0.2548
3147.095    0.2505    0.2758
3147.114    0.3838    0.3687
3147.133    0.4945    0.4627
3147.151    0.5444    0.4935
3147.170    0.4810    0.4409
3147.188    0.3603    0.3324
3147.207    0.2301    0.2096
3147.225    0.1295    0.1290
3147.244    0.0886    0.0964
3147.263    0.0997    0.1064
3147.281    0.1287    0.1459
3147.300    0.1832    0.2279
3147.318    0.3045    0.3534
3147.337    0.4555    0.5133
3147.355    0.5951    0.6339
3147.374    0.6383    0.6722
3147.393    0.5813    0.6107
3147.411    0.4673    0.4953
3147.430    0.3467    0.3667
3147.448    0.2935    0.2821
3147.467    0.2708    0.2657
3147.485    0.3286    0.3288
3147.504    0.4572    0.4503
3147.523    0.5479    0.5622
3147.541    0.5333    0.5962
3147.560    0.4697    0.5302
3147.578    0.3617    0.4011
3147.597    0.2554    0.2640
3147.616    0.2352    0.1939
3147.634    0.2936    0.2201
3147.653    0.4173    0.3347
3147.671    0.5142    0.4810
3147.690    0.6100    0.6115
3147.708    0.6436    0.6696
# 009172  48  3146.834  3147.707
3146.834    0.8978    0.8480
3146.853    0.8662    0.8285
3146.872    0.8226    0.7845
3146.890    0.6899    0.7132
3146.909    0.5764    0.6152
3146.927    0.4995    0.5258
3146.946    0.4576    0.4675
3146.964    0.4673    0.4611
3146.983    0.5277    0.4882
3147.002    0.5809    0.5055
3147.020    0.5310    0.4786
3147.039    0.4011    0.4063
3147.057    0.2997    0.3332
3147.076    0.2869    0.2970
3147.094    0.3028    0.3179
3147.113    0.3784    0.3772
3147.132    0.4389    0.4300
3147.150    0.4726    0.4380
3147.169    0.4353    0.3904
3147.187    0.3178    0.3085
3147.206    0.2117    0.2170
3147.224    0.1657    0.1532
3147.243    0.1203    0.1243
3147.262    0.1216    0.1361
3147.280    0.1673    0.1843
3147.299    0.2471    0.2738
3147.317    0.3522    0.3858
3147.336    0.4702    0.5040
3147.354    0.5573    0.5786
3147.373    0.5658    0.5895
3147.392    0.5104    0.5317
3147.410    0.4147    0.4409
3147.429    0.3423    0.3482
3147.447    0.3105    0.2971
3147.466    0.3189    0.3016
3147.484    0.3747    0.3565
3147.503    0.4213    0.4376
3147.522    0.4568    0.4965
3147.540    0.4720    0.4982
3147.559    0.4091    0.4375
3147.577    0.3199    0.3472
3147.596    0.2635    0.2634
3147.614    0.2658    0.2327
3147.633    0.3183    0.2682
3147.652    0.4095    0.3588
3147.670    0.5068    0.4611
3147.689    0.5445    0.5450
3147.707    0.5451    0.5756
# 009349  48  3146.836  3147.709
3146.836    0.9072    0.8461
3146.854    0.8835    0.8354
3146.873    0.7743    0.7903
3146.892    0.6204    0.6952
3146.910    0.5152    0.5713
3146.929    0.4539    0.4502
3146.947    0.4092    0.3969
3146.966    0.4659    0.4308
3146.984    0.5851    0.5104
3147.003    0.6343    0.5558
3147.022    0.5762    0.4969
3147.040    0.3829    0.3697
3147.059    0.2164    0.2529
3147.077    0.2133    0.2286
3147.096    0.2833    0.2993
3147.114    0.4174    0.4064
3147.133    0.5365    0.4908
3147.152    0.5573    0.4932
3147.170    0.4651    0.4140
3147.189    0.3098    0.2852
3147.207    0.1658    0.1761
3147.226    0.1142    0.1114
3147.244    0.1015    0.0973
3147.263    0.0955    0.1157
3147.282    0.1254    0.1673
3147.300    0.2254    0.2641
3147.319    0.3820    0.4181
3147.337    0.5506    0.5685
3147.356    0.6642    0.6581
3147.374    0.6222    0.6406
3147.393    0.5012    0.5351
3147.412    0.3653    0.3974
3147.430    0.2852    0.2888
3147.449    0.2416    0.2357
3147.467    0.2672    0.2624
3147.486    0.3594    0.3637
3147.504    0.4715    0.4837
3147.523    0.5054    0.5638
3147.542    0.4586    0.5443
3147.560    0.3816    0.4396
3147.579    0.2791    0.2957
3147.597    0.2159    0.1938
3147.616    0.2324    0.1710
3147.634    0.2958    0.2385
3147.653    0.4193    0.3756
3147.672    0.5556    0.5208
3147.690    0.6187    0.6087
3147.709    0.6039    0.6193
# 009519  47  3146.840  3147.694
3146.840    0.8143    0.8145
3146.858    0.7757    0.7874
3146.877    0.7471    0.7458
3146.896    0.6937    0.6947
3146.914    0.6654    0.6452
3146.933    0.6045    0.6013
3146.951    0.5852    0.5728
3146.970    0.5868    0.5534
3146.988    0.5677    0.5363
3147.007    0.5123    0.5099
3147.026    0.4516    0.4728
3147.044    0.4301    0.4356
3147.063    0.3756    0.4073
3147.081    0.3868    0.3987
3147.100    0.4301    0.4062
3147.118    0.4195    0.4157
3147.137    0.4299    0.4120
3147.156    0.4150    0.3836
3147.174    0.3485    0.3357
3147.193    0.2798    0.2754
3147.211    0.2310    0.2250
3147.230    0.1784    0.1943
3147.248    0.1875    0.1954
3147.267    0.2212    0.2309
3147.286    0.2849    0.2968
3147.304    0.3760    0.3767
3147.323    0.4439    0.4622
3147.341    0.5054    0.5266
3147.360    0.5351    0.5620
3147.378    0.5586    0.5598
3147.397    0.5230    0.5269
3147.416    0.4756    0.4808
3147.434    0.4421    0.4448
3147.453    0.4371    0.4299
3147.471    0.4555    0.4412
3147.490    0.4656    0.4696
3147.508    0.4767    0.4951
3147.527    0.4739    0.5021
3147.546    0.4444    0.4804
3147.564    0.4159    0.4392
3147.583    0.3748    0.3930
3147.601    0.3805    0.3669
3147.620    0.4225    0.3726
3147.638    0.4670    0.4099
3147.657    0.5098    0.4697
3147.676    0.5405    0.5282
3147.694    0.5344    0.5640
# 009829  47  3146.840  3147.695
3146.840    0.9313    0.8778
3146.859    0.8742    0.8424
3146.878    0.7430    0.7520
3146.896    0.5754    0.6135
3146.915    0.4200    0.4485
3146.933    0.3181    0.3368
3146.952    0.3058    0.3236
3146.970    0.4211    0.4081
3146.989    0.5805    0.5193
3147.008    0.6295    0.5419
3147.026    0.5057    0.4462
3147.045    0.3098    0.2954
3147.063    0.1722    0.2072
3147.082    0.1934    0.2207
3147.100    0.3130    0.3073
3147.119    0.4379    0.4119
3147.138    0.5226    0.4678
3147.156    0.4935    0.4419
3147.175    0.3796    0.3396
3147.193    0.2465    0.2215
3147.212    0.1358    0.1316
3147.230    0.0840    0.0981
3147.249    0.0918    0.1015
3147.268    0.1216    0.1313
3147.286    0.1743    0.1990
3147.305    0.2934    0.3345
3147.323    0.4748    0.4989
3147.342    0.6400    0.6279
3147.360    0.6611    0.6405
3147.379    0.5455    0.5398
3147.398    0.3916    0.3881
3147.416    0.2661    0.2610
3147.435    0.1930    0.1828
3147.453    0.1844    0.1785
3147.472    0.2456    0.2547
3147.490    0.3664    0.3834
3147.509    0.4565    0.5138
3147.528    0.4753    0.5605
3147.546    0.3884    0.4985
3147.565    0.2875    0.3586
3147.583    0.2232    0.2266
3147.602    0.1989    0.1557
3147.620    0.2444    0.1816
3147.639    0.3538    0.2968
3147.658    0.4865    0.4547
3147.676    0.5912    0.5813
3147.695    0.6257    0.6400
# 010321  47  3146.840  3147.694
3146.840    0.9175    0.8535
3146.859    0.8943    0.8232
3146.877    0.7804    0.7581
3146.896    0.5829    0.6470
3146.914    0.4545    0.5241
3146.933    0.4010    0.4217
3146.951    0.4032    0.3899
3146.970    0.4750    0.4283
3146.989    0.5702    0.4892
3147.007    0.5940    0.5020
3147.026    0.5065    0.4366
3147.044    0.3208    0.3341
3147.063    0.2194    0.2544
3147.081    0.2195    0.2506
3147.100    0.3167    0.3151
3147.119    0.4228    0.4008
3147.137    0.4730    0.4492
3147.156    0.4598    0.4326
3147.174    0.3841    0.3570
3147.193    0.2663    0.2506
3147.211    0.1599    0.1654
3147.230    0.1206    0.1167
3147.249    0.1136    0.1104
3147.267    0.1141    0.1378
3147.286    0.1672    0.2063
3147.304    0.2750    0.3142
3147.323    0.4148    0.4550
3147.341    0.5365    0.5672
3147.360    0.5703    0.6104
3147.379    0.5306    0.5605
3147.397    0.4542    0.4556
3147.416    0.3508    0.3347
3147.434    0.2533    0.2528
3147.453    0.2309    0.2292
3147.471    0.2829    0.2737
3147.490    0.3730    0.3709
3147.509    0.4400    0.4697
3147.527    0.4559    0.5116
3147.546    0.4050    0.4734
3147.564    0.3204    0.3762
3147.583    0.2521    0.2617
3147.601    0.2307    0.1942
3147.620    0.2562    0.1992
3147.639    0.3342    0.2812
3147.657    0.4513    0.3988
3147.676    0.5324    0.5149
3147.694    0.5682    0.5766
# 011728  48  3146.836  3147.709
3146.836    0.9114    0.8435
3146.854    0.8734    0.8352
3146.873    0.7943    0.7958
3146.891    0.6650    0.7101
3146.910    0.5137    0.5762
3146.929    0.4043    0.4406
3146.947    0.3777    0.3667
3146.966    0.4182    0.3840
3146.984    0.5378    0.4659
3147.003    0.6219    0.5337
3147.021    0.5838    0.5048
3147.040    0.4112    0.3802
3147.059    0.2301    0.2489
3147.077    0.1750    0.2012
3147.096    0.2296    0.2526
3147.114    0.3582    0.3564
3147.133    0.4852    0.4549
3147.151    0.5332    0.4836
3147.170    0.4815    0.4253
3147.189    0.3394    0.3056
3147.207    0.1981    0.1913
3147.226    0.1185    0.1157
3147.244    0.0911    0.0927
3147.263    0.0864    0.1028
3147.281    0.1114    0.1390
3147.300    0.1852    0.2238
3147.319    0.3172    0.3687
3147.337    0.5150    0.5260
3147.356    0.6334    0.6352
3147.374    0.6145    0.6346
3147.393    0.5084    0.5355
3147.411    0.3891    0.4023
3147.430    0.2800    0.2784
3147.449    0.2078    0.2122
3147.467    0.2324    0.2235
3147.486    0.3065    0.3124
3147.504    0.4298    0.4335
3147.523    0.4944    0.5298
3147.541    0.4482    0.5354
3147.560    0.3569    0.4438
3147.579    0.2656    0.3031
3147.597    0.2040    0.1917
3147.616    0.2016    0.1496
3147.634    0.2543    0.1967
3147.653    0.3658    0.3192
3147.671    0.4981    0.4570
3147.690    0.5792    0.5631
3147.709    0.5856    0.5882
# 012067  48  3146.835  3147.708
3146.835    0.9072    0.8080
3146.853    0.8876    0.8035
3146.872    0.7890    0.7804
3146.890    0.6598    0.7160
3146.909    0.5187    0.6015
3146.928    0.4284    0.4709
3146.946    0.3560    0.3824
3146.965    0.3757    0.3727
3146.983    0.5062    0.4404
3147.002    0.6613    0.5240
3147.020    0.6302    0.5311
3147.039    0.4742    0.4337
3147.058    0.2822    0.2941
3147.076    0.1785    0.2139
3147.095    0.2224    0.2315
3147.113    0.3194    0.3222
3147.132    0.4447    0.4303
3147.150    0.4984    0.4842
3147.169    0.5010    0.4547
3147.188    0.3928    0.3499
3147.206    0.2539    0.2298
3147.225    0.1370    0.1349
3147.243    0.0926    0.0941
3147.262    0.0806    0.0914
3147.280    0.1010    0.1157
3147.299    0.1573    0.1803
3147.318    0.2620    0.3045
3147.336    0.4205    0.4605
3147.355    0.5527    0.5980
3147.373    0.6172    0.6386
3147.392    0.5559    0.5736
3147.410    0.4042    0.4506
3147.429    0.2944    0.3174
3147.448    0.2410    0.2291
3147.466    0.2431    0.2136
3147.485    0.2761    0.2764
3147.503    0.3771    0.3865
3147.522    0.4455    0.4941
3147.540    0.4627    0.5274
3147.559    0.3914    0.4655
3147.578    0.3024    0.3371
3147.596    0.2322    0.2159
3147.615    0.1688    0.1466
3147.633    0.2058    0.1623
3147.652    0.2910    0.2573
3147.670    0.4015    0.3849
3147.689    0.5478    0.4984
3147.708    0.5640    0.5400
# 014614  47  3146.839  3147.693
3146.839    0.9097    0.8545
3146.858    0.8702    0.8314
3146.876    0.7894    0.7743
3146.895    0.6421    0.6657
3146.913    0.5213    0.5337
3146.932    0.3625    0.4094
3146.951    0.3430    0.3545
3146.969    0.4234    0.3869
3146.988    0.5295    0.4717
3147.006    0.6102    0.5230
3147.025    0.5632    0.4844
3147.043    0.3950    0.3758
3147.062    0.2399    0.2647
3147.081    0.1985    0.2308
3147.099    0.2690    0.2805
3147.118    0.3883    0.3755
3147.136    0.4805    0.4487
3147.155    0.4834    0.4611
3147.173    0.4189    0.4001
3147.192    0.3116    0.2891
3147.211    0.1840    0.1831
3147.229    0.1264    0.1217
3147.248    0.1051    0.1019
3147.266    0.1024    0.1151
3147.285    0.1289    0.1630
3147.303    0.2087    0.2546
3147.322    0.3538    0.3984
3147.341    0.5168    0.5429
3147.359    0.6059    0.6150
3147.378    0.5487    0.5871
3147.396    0.4658    0.4835
3147.415    0.3436    0.3503
3147.433    0.2455    0.2506
3147.452    0.2255    0.2053
3147.471    0.2368    0.2356
3147.489    0.3300    0.3249
3147.508    0.4443    0.4407
3147.526    0.4742    0.5113
3147.545    0.4347    0.4990
3147.563    0.3434    0.4089
3147.582    0.2484    0.2815
3147.601    0.2100    0.1865
3147.619    0.2186    0.1672
3147.638    0.2761    0.2307
3147.656    0.3920    0.3479
3147.675    0.5083    0.4821
3147.693    0.5698    0.5681
# 014623  47  3146.841  3147.695
3146.841    0.9061    0.8249
3146.859    0.8346    0.7951
3146.878    0.6947    0.7276
3146.896    0.5635    0.6294
3146.915    0.4659    0.5145
3146.933    0.4287    0.4345
3146.952    0.4370    0.4140
3146.971    0.5369    0.4542
3146.989    0.5950    0.5004
3147.008    0.5798    0.4968
3147.026    0.4713    0.4258
3147.045    0.3145    0.3208
3147.063    0.2245    0.2554
3147.082    0.2291    0.2624
3147.101    0.3213    0.3338
3147.119    0.4357    0.4130
3147.138    0.4751    0.4551
3147.156    0.4381    0.4292
3147.175    0.3432    0.3428
3147.193    0.2501    0.2409
3147.212    0.1700    0.1540
3147.231    0.1208    0.1090
3147.249    0.0926    0.1041
3147.268    0.1085    0.1340
3147.286    0.1648    0.2000
3147.305    0.2764    0.3139
3147.323    0.4303    0.4457
3147.342    0.5451    0.5616
3147.361    0.5928    0.6035
3147.379    0.5484    0.5614
3147.398    0.4293    0.4582
3147.416    0.3374    0.3496
3147.435    0.2677    0.2684
3147.453    0.2543    0.2497
3147.472    0.3181    0.2968
3147.491    0.3772    0.3876
3147.509    0.4478    0.4671
3147.528    0.4445    0.4939
3147.546    0.3906    0.4465
3147.565    0.2985    0.3429
3147.583    0.2285    0.2413
3147.602    0.2062    0.1800
3147.621    0.2501    0.1930
3147.639    0.3309    0.2696
3147.658    0.4265    0.3857
3147.676    0.5035    0.4845
3147.695    0.5231    0.5363
# 015062  47  3146.839  3147.694
3146.839    0.9415    0.8974
3146.858    0.9598    0.8788
3146.877    0.8484    0.8211
3146.895    0.6780    0.7147
3146.914    0.5097    0.5610
3146.932    0.4109    0.4234
3146.951    0.3417    0.3513
3146.969    0.3761    0.3834
3146.988    0.5143    0.4871
3147.007    0.6349    0.5662
3147.025    0.5840    0.5425
3147.044    0.4234    0.4225
3147.062    0.2793    0.3028
3147.081    0.2353    0.2565
3147.100    0.3168    0.3061
3147.118    0.4130    0.3950
3147.137    0.5040    0.4691
3147.155    0.5453    0.4776
3147.174    0.4503    0.4087
3147.192    0.3418    0.2974
3147.211    0.2198    0.1866
3147.230    0.1109    0.1234
3147.248    0.0925    0.1100
3147.267    0.1167    0.1297
3147.285    0.1508    0.1798
3147.304    0.2444    0.2837
3147.322    0.3948    0.4287
3147.341    0.5629    0.5789
3147.360    0.6468    0.6488
3147.378    0.6017    0.6083
3147.397    0.4705    0.4847
3147.415    0.3450    0.3496
3147.434    0.2527    0.2403
3147.452    0.1953    0.1962
3147.471    0.2278    0.2274
3147.490    0.3197    0.3320
3147.508    0.4396    0.4587
3147.527    0.5144    0.5504
3147.545    0.4752    0.5466
3147.564    0.3771    0.4477
3147.582    0.2703    0.3151
3147.601    0.2256    0.2071
3147.620    0.2511    0.1847
3147.638    0.3110    0.2536
3147.657    0.4427    0.3930
3147.675    0.5703    0.5358
3147.694    0.6179    0.6409
# 015442  48  3146.836  3147.709
3146.836    0.9421    0.8843
3146.854    0.9607    0.8766
3146.873    0.8738    0.8360
3146.892    0.7003    0.7360
3146.910    0.5336    0.5899
3146.929    0.3948    0.4273
3146.947    0.3229    0.3323
3146.966    0.3554    0.3459
3146.984    0.4775    0.4472
3147.003    0.5984    0.5493
3147.022    0.5997    0.5400
3147.040    0.4515    0.4184
3147.059    0.2630    0.2677
3147.077    0.1700    0.2026
3147.096    0.2318    0.2439
3147.114    0.3674    0.3434
3147.133    0.4797    0.4425
3147.152    0.5236    0.4772
3147.170    0.4763    0.4268
3147.189    0.3613    0.3087
3147.207    0.2157    0.1924
3147.226    0.1082    0.1165
3147.244    0.0898    0.0969
3147.263    0.0957    0.1102
3147.282    0.1192    0.1496
3147.300    0.1927    0.2328
3147.319    0.3463    0.3856
3147.337    0.5490    0.5509
3147.356    0.6583    0.6569
3147.374    0.6189    0.6397
3147.393    0.5103    0.5195
3147.412    0.3645    0.3658
3147.430    0.2597    0.2467
3147.449    0.1924    0.1818
3147.467    0.1902    0.1945
3147.486    0.2847    0.2901
3147.504    0.4117    0.4276
3147.523    0.4894    0.5469
3147.542    0.4700    0.5665
3147.560    0.3764    0.4803
3147.579    0.2797    0.3301
3147.597    0.2193    0.2059
3147.616    0.2048    0.1561
3147.634    0.2652    0.2057
3147.653    0.4094    0.3397
3147.672    0.5493    0.5001
3147.690    0.6361    0.6138
3147.709    0.6304    0.6533
# 016405  47  3146.839  3147.694
3146.839    0.8925    0.7798
3146.858    0.8381    0.7612
3146.877    0.6734    0.7039
3146.895    0.5229    0.6070
3146.914    0.4108    0.4837
3146.932    0.3584    0.3896
3146.951    0.3632    0.3588
3146.969    0.4477    0.4025
3146.988    0.5762    0.4764
3147.007    0.6039    0.4970
3147.025    0.5003    0.4280
3147.044    0.3400    0.3030
3147.062    0.1863    0.2126
3147.081    0.1529    0.2053
3147.099    0.2841    0.2785
3147.118    0.4151    0.3907
3147.137    0.5022    0.4729
3147.155    0.4726    0.4785
3147.174    0.4003    0.4023
3147.192    0.2986    0.2883
3147.211    0.2021    0.1793
3147.229    0.1338    0.1186
3147.248    0.0814    0.0991
3147.267    0.1082    0.1124
3147.285    0.1497    0.1589
3147.304    0.2075    0.2609
3147.322    0.3534    0.4029
3147.341    0.5246    0.5490
3147.359    0.5888    0.6184
3147.378    0.5820    0.5861
3147.397    0.4623    0.4739
3147.415    0.3194    0.3486
3147.434    0.2610    0.2481
3147.452    0.2372    0.2130
3147.471    0.2471    0.2510
3147.489    0.3378    0.3429
3147.508    0.4430    0.4494
3147.527    0.4579    0.5013
3147.545    0.4149    0.4668
3147.564    0.3101    0.3588
3147.582    0.2143    0.2403
3147.601    0.1743    0.1567
3147.619    0.1998    0.1491
3147.638    0.2608    0.2190
3147.657    0.3725    0.3392
3147.675    0.4662    0.4492
3147.694    0.4988    0.5085
# 017336  47  3146.840  3147.694
3146.840    0.9519    0.8770
3146.858    0.9226    0.8618
3146.877    0.7956    0.8050
3146.896    0.6518    0.6880
3146.914    0.4786    0.5364
3146.933    0.3427    0.3884
3146.951    0.3186    0.3218
3146.970    0.4033    0.3599
3146.988    0.5342    0.4592
3147.007    0.5948    0.5317
3147.026    0.5655    0.4918
3147.044    0.3922    0.3679
3147.063    0.2320    0.2432
3147.081    0.1689    0.2073
3147.100    0.2478    0.2639
3147.118    0.3655    0.3612
3147.137    0.4871    0.4465
3147.156    0.5092    0.4636
3147.174    0.4519    0.4022
3147.193    0.3203    0.2864
3147.211    0.1960    0.1824
3147.230    0.1173    0.1199
3147.248    0.0963    0.1066
3147.267    0.1125    0.1243
3147.286    0.1485    0.1758
3147.304    0.2213    0.2759
3147.323    0.3855    0.4343
3147.341    0.5741    0.5794
3147.360    0.6422    0.6461
3147.378    0.5666    0.5968
3147.397    0.4470    0.4638
3147.416    0.3350    0.3176
3147.434    0.2344    0.2164
3147.453    0.1783    0.1751
3147.471    0.2024    0.2098
3147.490    0.3092    0.3191
3147.508    0.4408    0.4516
3147.527    0.4866    0.5487
3147.546    0.4386    0.5426
3147.564    0.3652    0.4432
3147.583    0.2663    0.2986
3147.601    0.2096    0.1952
3147.620    0.2376    0.1740
3147.638    0.3164    0.2469
3147.657    0.4492    0.3905
3147.676    0.5736    0.5396
3147.694    0.6240    0.6297
# 018261  47  3146.840  3147.694
3146.840    0.9209    0.8555
3146.859    0.8682    0.8346
3146.877    0.7303    0.7743
3146.896    0.6012    0.6634
3146.914    0.5015    0.5405
3146.933    0.4319    0.4476
3146.951    0.4578    0.4404
3146.970    0.5682    0.5113
3146.989    0.6634    0.5857
3147.007    0.6470    0.5758
3147.026    0.5035    0.4620
3147.044    0.3097    0.3246
3147.063    0.2121    0.2477
3147.081    0.2587    0.2787
3147.100    0.4040    0.3847
3147.119    0.5564    0.4882
3147.137    0.6031    0.5222
3147.156    0.5170    0.4660
3147.174    0.3720    0.3491
3147.193    0.2492    0.2172
3147.211    0.1278    0.1326
3147.230    0.0953    0.1011
3147.249    0.0916    0.1133
3147.267    0.1286    0.1537
3147.286    0.2059    0.2381
3147.304    0.3407    0.3705
3147.323    0.5213    0.5394
3147.341    0.6561    0.6624
3147.360    0.6845    0.6942
3147.379    0.5891    0.6222
3147.397    0.4738    0.4988
3147.416    0.3698    0.3657
3147.434    0.2889    0.2809
3147.453    0.2696    0.2690
3147.471    0.3381    0.3405
3147.490    0.4642    0.4718
3147.509    0.5359    0.5884
3147.527    0.5259    0.6197
3147.546    0.4611    0.5460
3147.564    0.3582    0.4080
3147.583    0.2706    0.2642
3147.601    0.2440    0.1954
3147.620    0.3130    0.2277
3147.639    0.4247    0.3529
3147.657    0.5311    0.5054
3147.676    0.6304    0.6333
3147.694    0.6515    0.6817
# 019793  47  3146.840  3147.695
3146.840    0.8602    0.8187
3146.859    0.8592    0.7941
3146.877    0.7766    0.7535
3146.896    0.6724    0.6917
3146.915    0.5794    0.6219
3146.933    0.5448    0.5668
3146.952    0.5436    0.5370
3146.970    0.5583    0.5355
3146.989    0.5774    0.5418
3147.007    0.5655    0.5288
3147.026    0.5129    0.4818
3147.045    0.4197    0.4150
3147.063    0.3341    0.3636
3147.082    0.3210    0.3481
3147.100    0.3601    0.3706
3147.119    0.4191    0.4079
3147.137    0.4584    0.4244
3147.156    0.4281    0.4001
3147.175    0.3490    0.3350
3147.193    0.2668    0.2557
3147.212    0.2011    0.1803
3147.230    0.1299    0.1348
3147.249    0.1074    0.1226
3147.267    0.1331    0.1466
3147.286    0.2053    0.2086
3147.305    0.2837    0.3032
3147.323    0.3697    0.4085
3147.342    0.4917    0.5096
3147.360    0.5228    0.5686
3147.379    0.5200    0.5749
3147.397    0.4858    0.5322
3147.416    0.4404    0.4604
3147.435    0.4037    0.3949
3147.453    0.3863    0.3652
3147.472    0.4026    0.3783
3147.490    0.4322    0.4218
3147.509    0.4726    0.4705
3147.527    0.4718    0.4888
3147.546    0.4146    0.4602
3147.565    0.3487    0.3898
3147.583    0.2899    0.3122
3147.602    0.2606    0.2549
3147.620    0.2925    0.2477
3147.639    0.3481    0.2939
3147.657    0.4202    0.3718
3147.676    0.4855    0.4575
3147.695    0.5000    0.5140
# 019911  47  3146.840  3147.694
3146.840    0.8985    0.8594
3146.858    0.8660    0.8302
3146.877    0.7789    0.7700
3146.896    0.6534    0.6798
3146.914    0.5560    0.5856
3146.933    0.4985    0.5113
3146.951    0.4985    0.4901
3146.970    0.5583    0.5155
3146.988    0.6052    0.5474
3147.007    0.5780    0.5411
3147.026    0.4852    0.4769
3147.044    0.3612    0.3917
3147.063    0.2968    0.3312
3147.081    0.3355    0.3332
3147.100    0.3948    0.3879
3147.118    0.4818    0.4483
3147.137    0.5332    0.4741
3147.156    0.4739    0.4371
3147.174    0.3669    0.3543
3147.193    0.2592    0.2511
3147.211    0.1751    0.1718
3147.230    0.1221    0.1280
3147.249    0.1171    0.1281
3147.267    0.1537    0.1664
3147.286    0.2151    0.2473
3147.304    0.3160    0.3585
3147.323    0.4595    0.4896
3147.341    0.5748    0.5888
3147.360    0.6165    0.6297
3147.379    0.5948    0.5935
3147.397    0.5023    0.5078
3147.416    0.4014    0.4040
3147.434    0.3287    0.3321
3147.453    0.3138    0.3139
3147.471    0.3662    0.3572
3147.490    0.4356    0.4434
3147.509    0.4785    0.5238
3147.527    0.4888    0.5506
3147.546    0.4442    0.5063
3147.564    0.3726    0.4134
3147.583    0.3042    0.3090
3147.601    0.2917    0.2515
3147.620    0.3258    0.2641
3147.639    0.4065    0.3475
3147.657    0.4995    0.4593
3147.676    0.5865    0.5651
3147.694    0.6076    0.6189
# 019925  48  3146.835  3147.708
3146.835    0.9318    0.8449
3146.853    0.8894    0.8360
3146.872    0.7878    0.7949
3146.890    0.6759    0.7073
3146.909    0.5104    0.5732
3146.928    0.3904    0.4397
3146.946    0.3650    0.3703
3146.965    0.4316    0.3925
3146.983    0.5574    0.4762
3147.002    0.6545    0.5418
3147.020    0.5788    0.5085
3147.039    0.4007    0.3812
3147.058    0.2303    0.2513
3147.076    0.1755    0.2079
3147.095    0.2511    0.2631
3147.113    0.3831    0.3670
3147.132    0.5022    0.4609
3147.150    0.5247    0.4826
3147.169    0.4479    0.4184
3147.188    0.3392    0.2969
3147.206    0.2177    0.1848
3147.225    0.1147    0.1128
3147.243    0.0817    0.0927
3147.262    0.0834    0.1045
3147.280    0.1152    0.1422
3147.299    0.1914    0.2290
3147.318    0.3272    0.3750
3147.336    0.5171    0.5305
3147.355    0.6204    0.6352
3147.373    0.5801    0.6308
3147.392    0.4796    0.5308
3147.410    0.3807    0.3989
3147.429    0.2720    0.2777
3147.448    0.2297    0.2145
3147.466    0.2336    0.2283
3147.485    0.3125    0.3178
3147.503    0.4353    0.4353
3147.522    0.4908    0.5236
3147.540    0.4475    0.5214
3147.559    0.3639    0.4262
3147.578    0.2608    0.2881
3147.596    0.1917    0.1825
3147.615    0.1987    0.1461
3147.633    0.2524    0.1957
3147.652    0.3697    0.3170
3147.670    0.4852    0.4515
3147.689    0.5649    0.5544
3147.708    0.5539    0.5782
# 020441  48  3146.835  3147.708
3146.835    0.9150    0.8264
3146.854    0.9268    0.8166
3146.872    0.8140    0.7858
3146.891    0.6569    0.7115
3146.909    0.5023    0.6051
3146.928    0.4305    0.4869
3146.946    0.4112    0.4141
3146.965    0.4272    0.4116
3146.984    0.5344    0.4678
3147.002    0.6126    0.5118
3147.021    0.5745    0.4827
3147.039    0.4388    0.3814
3147.058    0.2536    0.2625
3147.076    0.1669    0.2091
3147.095    0.2281    0.2443
3147.114    0.3461    0.3433
3147.132    0.4536    0.4368
3147.151    0.4993    0.4764
3147.169    0.4530    0.4348
3147.188    0.3366    0.3285
3147.206    0.2204    0.2167
3147.225    0.1351    0.1325
3147.244    0.1053    0.0975
3147.262    0.0958    0.1006
3147.281    0.1145    0.1356
3147.299    0.1751    0.2088
3147.318    0.2959    0.3374
3147.336    0.4551    0.4841
3147.355    0.5710    0.6039
3147.374    0.5994    0.6326
3147.392    0.5379    0.5699
3147.411    0.4284    0.4494
3147.429    0.3322    0.3342
3147.448    0.2645    0.2567
3147.466    0.2665    0.2504
3147.485    0.3333    0.3169
3147.504    0.4162    0.4244
3147.522    0.4795    0.5069
3147.541    0.4431    0.5189
3147.559    0.3698    0.4477
3147.578    0.2951    0.3225
3147.596    0.2241    0.2137
3147.615    0.1972    0.1606
3147.634    0.2282    0.1927
3147.652    0.3364    0.2901
3147.671    0.4680    0.4219
3147.689    0.5444    0.5220
3147.708    0.5544    0.5601
# 020719  47  3146.841  3147.695
3146.841    0.8630    0.8268
3146.859    0.8164    0.8070
3146.878    0.7563    0.7697
3146.896    0.7065    0.7171
3146.915    0.6283    0.6519
3146.934    0.5772    0.5943
3146.952    0.5874    0.5620
3146.971    0.6020    0.5535
3146.989    0.6028    0.5549
3147.008    0.5745    0.5423
3147.026    0.5152    0.5037
3147.045    0.4332    0.4443
3147.064    0.3607    0.3934
3147.082    0.3496    0.3768
3147.101    0.3985    0.3963
3147.119    0.4639    0.4304
3147.138    0.4818    0.4510
3147.156    0.4492    0.4342
3147.175    0.3808    0.3756
3147.194    0.3103    0.2935
3147.212    0.2244    0.2190
3147.231    0.1764    0.1664
3147.249    0.1385    0.1522
3147.268    0.1530    0.1782
3147.286    0.2410    0.2394
3147.305    0.3101    0.3350
3147.324    0.4266    0.4451
3147.342    0.5267    0.5385
3147.361    0.5716    0.5990
3147.379    0.5495    0.6055
3147.398    0.5194    0.5626
3147.416    0.4874    0.4960
3147.435    0.4267    0.4297
3147.454    0.3939    0.3962
3147.472    0.4112    0.4066
3147.491    0.4831    0.4534
3147.509    0.5099    0.5061
3147.528    0.5061    0.5374
3147.546    0.4738    0.5234
3147.565    0.4206    0.4643
3147.584    0.3818    0.3860
3147.602    0.3410    0.3290
3147.621    0.3497    0.3165
3147.639    0.4165    0.3573
3147.658    0.4815    0.4389
3147.676    0.5534    0.5228
3147.695    0.5806    0.5855
# 020741  47  3146.840  3147.695
3146.840    0.8906    0.8147
3146.859    0.8545    0.7943
3146.877    0.7658    0.7483
3146.896    0.6129    0.6642
3146.915    0.5123    0.5596
3146.933    0.4572    0.4753
3146.952    0.4430    0.4377
3146.970    0.5110    0.4577
3146.989    0.5969    0.5022
3147.007    0.5994    0.5127
3147.026    0.4789    0.4570
3147.045    0.3491    0.3571
3147.063    0.2500    0.2798
3147.082    0.2393    0.2660
3147.100    0.3283    0.3197
3147.119    0.4267    0.4050
3147.137    0.5007    0.4608
3147.156    0.4683    0.4544
3147.175    0.3786    0.3798
3147.193    0.2751    0.2776
3147.212    0.1741    0.1797
3147.230    0.1328    0.1223
3147.249    0.1207    0.1040
3147.267    0.1058    0.1219
3147.286    0.1245    0.1789
3147.305    0.2332    0.2805
3147.323    0.3648    0.4080
3147.342    0.5150    0.5368
3147.360    0.6005    0.6062
3147.379    0.5834    0.5958
3147.397    0.5029    0.5183
3147.416    0.3763    0.4064
3147.435    0.2974    0.3122
3147.453    0.2769    0.2733
3147.472    0.3208    0.2996
3147.490    0.3771    0.3751
3147.509    0.4524    0.4653
3147.527    0.4860    0.5112
3147.546    0.4276    0.4856
3147.565    0.3436    0.3931
3147.583    0.2755    0.2857
3147.602    0.2203    0.2051
3147.620    0.2424    0.1936
3147.639    0.3198    0.2558
3147.657    0.4128    0.3616
3147.676    0.5080    0.4763
3147.695    0.5415    0.5465
# 020752  48  3146.835  3147.708
3146.835    0.8904    0.8391
3146.853    0.8375    0.8268
3146.872    0.7998    0.7995
3146.891    0.7219    0.7501
3146.909    0.6409    0.6863
3146.928    0.5872    0.6194
3146.946    0.5861    0.5780
3146.965    0.6139    0.5681
3146.983    0.6488    0.5780
3147.002    0.6446    0.5762
3147.021    0.5456    0.5348
3147.039    0.4507    0.4629
3147.058    0.3655    0.3874
3147.076    0.3349    0.3534
3147.095    0.3657    0.3718
3147.113    0.4233    0.4204
3147.132    0.4781    0.4628
3147.151    0.4825    0.4595
3147.169    0.4386    0.4056
3147.188    0.3526    0.3143
3147.206    0.2282    0.2258
3147.225    0.1492    0.1589
3147.243    0.1316    0.1337
3147.262    0.1384    0.1494
3147.281    0.1930    0.2067
3147.299    0.2719    0.2961
3147.318    0.3820    0.4161
3147.336    0.4990    0.5302
3147.355    0.5909    0.6176
3147.373    0.6365    0.6452
3147.392    0.6026    0.6125
3147.411    0.5308    0.5372
3147.429    0.4519    0.4595
3147.448    0.3931    0.4066
3147.466    0.3954    0.4045
3147.485    0.4659    0.4513
3147.503    0.5335    0.5167
3147.522    0.5471    0.5666
3147.541    0.5263    0.5630
3147.559    0.4373    0.5035
3147.578    0.3603    0.4069
3147.596    0.3434    0.3244
3147.615    0.3416    0.2879
3147.633    0.3681    0.3182
3147.652    0.4636    0.4058
3147.671    0.5406    0.5130
3147.689    0.6034    0.5935
3147.708    0.5990    0.6283
# 021165  47  3146.840  3147.695
3146.840    0.8676    0.8728
3146.859    0.9045    0.8606
3146.877    0.8054    0.8125
3146.896    0.6522    0.7063
3146.915    0.5261    0.5596
3146.933    0.4058    0.4338
3146.952    0.3807    0.3803
3146.970    0.4737    0.4278
3146.989    0.5840    0.5267
3147.007    0.6431    0.5689
3147.026    0.5479    0.4943
3147.045    0.3680    0.3424
3147.063    0.2000    0.2300
3147.082    0.1829    0.2186
3147.100    0.3134    0.3019
3147.119    0.4680    0.4246
3147.137    0.5448    0.5048
3147.156    0.5379    0.5018
3147.175    0.4759    0.4059
3147.193    0.3339    0.2748
3147.212    0.1876    0.1601
3147.230    0.0924    0.1073
3147.249    0.0853    0.1032
3147.267    0.0991    0.1284
3147.286    0.1636    0.1876
3147.305    0.2932    0.3046
3147.323    0.4419    0.4662
3147.342    0.6084    0.6273
3147.360    0.6515    0.6953
3147.379    0.6486    0.6483
3147.397    0.5052    0.5260
3147.416    0.3770    0.3781
3147.435    0.2667    0.2647
3147.453    0.2267    0.2227
3147.472    0.2588    0.2677
3147.490    0.3733    0.3855
3147.509    0.5288    0.5326
3147.527    0.5789    0.6170
3147.546    0.4835    0.5937
3147.565    0.3904    0.4660
3147.583    0.2780    0.3128
3147.602    0.2225    0.1997
3147.620    0.2679    0.1888
3147.639    0.3783    0.2843
3147.657    0.4902    0.4379
3147.676    0.5769    0.5962
3147.695    0.6524    0.6864
# 021172  48  3146.836  3147.708
3146.836    0.9053    0.8478
3146.854    0.8551    0.8281
3146.873    0.7492    0.7595
3146.891    0.6052    0.6380
3146.910    0.4280    0.4759
3146.929    0.3353    0.3382
3146.947    0.2990    0.2892
3146.966    0.3697    0.3466
3146.984    0.5071    0.4561
3147.003    0.6012    0.5229
3147.021    0.5351    0.4698
3147.040    0.3610    0.3256
3147.059    0.1819    0.2022
3147.077    0.1534    0.1774
3147.096    0.2186    0.2457
3147.114    0.3700    0.3508
3147.133    0.4588    0.4420
3147.151    0.4925    0.4625
3147.170    0.4178    0.3970
3147.189    0.2912    0.2768
3147.207    0.1817    0.1724
3147.226    0.1149    0.1125
3147.244    0.0983    0.0997
3147.263    0.1028    0.1118
3147.281    0.1175    0.1511
3147.300    0.2179    0.2515
3147.319    0.3776    0.4154
3147.337    0.5444    0.5678
3147.356    0.6431    0.6336
3147.374    0.5778    0.5744
3147.393    0.4275    0.4318
3147.411    0.2957    0.2921
3147.430    0.2081    0.1909
3147.449    0.1649    0.1581
3147.467    0.1893    0.1990
3147.486    0.2913    0.3111
3147.504    0.4114    0.4389
3147.523    0.4634    0.5207
3147.541    0.4217    0.4992
3147.560    0.3237    0.3849
3147.578    0.2179    0.2500
3147.597    0.1587    0.1511
3147.616    0.1877    0.1390
3147.634    0.2664    0.2124
3147.653    0.4000    0.3503
3147.671    0.5311    0.4850
3147.690    0.5857    0.5694
3147.708    0.5517    0.5664
# 022203  47  3146.840  3147.695
3146.840    0.9192    0.8156
3146.859    0.8500    0.7930
3146.877    0.7337    0.7456
3146.896    0.6165    0.6628
3146.915    0.5007    0.5631
3146.933    0.4411    0.4851
3146.952    0.4584    0.4520
3146.970    0.5143    0.4709
3146.989    0.5882    0.5086
3147.007    0.5940    0.5124
3147.026    0.4956    0.4554
3147.045    0.3757    0.3610
3147.063    0.2564    0.2905
3147.082    0.2398    0.2803
3147.100    0.3389    0.3314
3147.119    0.4293    0.4096
3147.137    0.4808    0.4580
3147.156    0.4586    0.4474
3147.175    0.3833    0.3741
3147.193    0.2708    0.2761
3147.212    0.1882    0.1828
3147.230    0.1305    0.1284
3147.249    0.1174    0.1131
3147.267    0.1310    0.1360
3147.286    0.1713    0.2003
3147.305    0.2688    0.3072
3147.323    0.3848    0.4333
3147.342    0.5252    0.5535
3147.360    0.6001    0.6128
3147.379    0.5898    0.5954
3147.397    0.4796    0.5169
3147.416    0.4017    0.4085
3147.435    0.3211    0.3205
3147.453    0.3122    0.2880
3147.472    0.3265    0.3197
3147.490    0.3996    0.3969
3147.509    0.4678    0.4852
3147.527    0.4744    0.5284
3147.546    0.4431    0.5021
3147.565    0.3775    0.4115
3147.583    0.2970    0.3076
3147.602    0.2525    0.2315
3147.620    0.2562    0.2246
3147.639    0.3317    0.2900
3147.657    0.4431    0.3944
3147.676    0.5314    0.5018
3147.695    0.5727    0.5626
# 023530  47  3146.839  3147.694
3146.839    0.8902    0.8628
3146.858    0.9234    0.8316
3146.876    0.7532    0.7516
3146.895    0.5391    0.6049
3146.914    0.4018    0.4278
3146.932    0.2938    0.2894
3146.951    0.2355    0.2318
3146.969    0.2818    0.2796
3146.988    0.4282    0.3945
3147.006    0.5471    0.4713
3147.025    0.5078    0.4365
3147.044    0.3312    0.3058
3147.062    0.1705    0.1888
3147.081    0.1234    0.1469
3147.099    0.1772    0.1863
3147.118    0.2664    0.2708
3147.136    0.3590    0.3465
3147.155    0.4107    0.3766
3147.174    0.3798    0.3327
3147.192    0.2682    0.2444
3147.211    0.1668    0.1547
3147.229    0.1032    0.1068
3147.248    0.0883    0.0934
3147.266    0.0892    0.1008
3147.285    0.1225    0.1349
3147.304    0.1781    0.2256
3147.322    0.3187    0.3686
3147.341    0.5199    0.5175
3147.359    0.5836    0.5702
3147.378    0.5016    0.4993
3147.396    0.3637    0.3635
3147.415    0.2319    0.2279
3147.434    0.1515    0.1447
3147.452    0.1280    0.1215
3147.471    0.1489    0.1572
3147.489    0.2325    0.2462
3147.508    0.3292    0.3649
3147.526    0.3810    0.4391
3147.545    0.3519    0.4256
3147.564    0.2587    0.3275
3147.582    0.1837    0.2121
3147.601    0.1466    0.1283
3147.619    0.1524    0.1162
3147.638    0.2269    0.1791
3147.656    0.3530    0.2927
3147.675    0.4641    0.4260
3147.694    0.5223    0.5159
# 025002  47  3146.840  3147.694
3146.840    0.9303    0.8582
3146.859    0.8498    0.8247
3146.877    0.7492    0.7616
3146.896    0.6474    0.6628
3146.914    0.5162    0.5604
3146.933    0.4661    0.4824
3146.951    0.4884    0.4651
3146.970    0.5416    0.5010
3146.989    0.6095    0.5440
3147.007    0.5785    0.5390
3147.026    0.4883    0.4684
3147.044    0.3676    0.3754
3147.063    0.2789    0.3117
3147.081    0.3028    0.3178
3147.100    0.3819    0.3800
3147.119    0.4705    0.4487
3147.137    0.5113    0.4729
3147.156    0.4718    0.4329
3147.174    0.3719    0.3456
3147.193    0.2526    0.2394
3147.211    0.1537    0.1605
3147.230    0.1198    0.1190
3147.249    0.1145    0.1203
3147.267    0.1364    0.1574
3147.286    0.1990    0.2371
3147.304    0.3162    0.3497
3147.323    0.4651    0.4848
3147.341    0.5625    0.5865
3147.360    0.5990    0.6246
3147.379    0.5647    0.5805
3147.397    0.4668    0.4872
3147.416    0.3749    0.3783
3147.434    0.3146    0.3055
3147.453    0.2944    0.2897
3147.471    0.3489    0.3371
3147.490    0.4094    0.4275
3147.509    0.4694    0.5085
3147.527    0.4823    0.5309
3147.546    0.4258    0.4792
3147.564    0.3383    0.3805
3147.583    0.2775    0.2743
3147.601    0.2412    0.2189
3147.620    0.2850    0.2356
3147.639    0.4036    0.3231
3147.657    0.4900    0.4381
3147.676    0.5542    0.5456
3147.694    0.5797    0.5990
# 025414  47  3146.840  3147.695
3146.840    0.5565    0.7156
3146.859    0.5339    0.6179
3146.878    0.4313    0.4804
3146.896    0.3245    0.3447
3146.915    0.2499    0.2364
3146.933    0.2095    0.1925
3146.952    0.1833    0.2122
3146.970    0.2323    0.2689
3146.989    0.3389    0.3164
3147.008    0.3783    0.3048
3147.026    0.2900    0.2402
3147.045    0.1747    0.1598
3147.063    0.0914    0.1170
3147.082    0.1023    0.1234
3147.100    0.1456    0.1652
3147.119    0.1947    0.2182
3147.138    0.2578    0.2490
3147.156    0.2793    0.2400
3147.175    0.2431    0.1954
3147.193    0.1590    0.1425
3147.212    0.0903    0.0995
3147.230    0.0587    0.0789
3147.249    0.0701    0.0762
3147.268    0.1098    0.0957
3147.286    0.2711    0.1457
3147.305    0.4144    0.2351
3147.323    0.4417    0.3290
3147.342    0.4581    0.3873
3147.360    0.3039    0.3723
3147.379    0.2822    0.2959
3147.398    0.2212    0.2032
3147.416    0.1610    0.1371
3147.435    0.1202    0.1053
3147.453    0.1001    0.1108
3147.472    0.1006    0.1461
3147.490    0.1617    0.1905
3147.509    0.2073    0.2224
3147.528    0.2218    0.2180
3147.546    0.1759    0.1808
3147.565    0.1313    0.1274
3147.583    0.0999    0.0869
3147.602    0.0712    0.0716
3147.620    0.0799    0.0883
3147.639    0.1156    0.1339
3147.658    0.1595    0.1923
3147.676    0.2122    0.2370
3147.695    0.2446    0.2508
# 025670  47  3146.840  3147.695
3146.840    0.9607    0.8404
3146.859    0.8714    0.8221
3146.877    0.7027    0.7607
3146.896    0.5845    0.6403
3146.915    0.4470    0.4912
3146.933    0.3619    0.3786
3146.952    0.3631    0.3487
3146.970    0.4604    0.4134
3146.989    0.5845    0.5127
3147.007    0.6179    0.5401
3147.026    0.5302    0.4511
3147.045    0.3074    0.3019
3147.063    0.1688    0.2058
3147.082    0.1937    0.2113
3147.100    0.2984    0.3004
3147.119    0.4359    0.4179
3147.137    0.5105    0.4889
3147.156    0.5054    0.4780
3147.175    0.4352    0.3810
3147.193    0.2925    0.2561
3147.212    0.1655    0.1516
3147.230    0.0978    0.1060
3147.249    0.0940    0.1028
3147.267    0.1082    0.1252
3147.286    0.1509    0.1843
3147.305    0.2569    0.3060
3147.323    0.4171    0.4675
3147.342    0.5822    0.6155
3147.360    0.6343    0.6610
3147.379    0.5536    0.5922
3147.397    0.4434    0.4610
3147.416    0.3181    0.3189
3147.435    0.2232    0.2220
3147.453    0.2074    0.1981
3147.472    0.2569    0.2562
3147.490    0.3664    0.3728
3147.509    0.5037    0.5000
3147.527    0.5075    0.5546
3147.546    0.4336    0.5062
3147.565    0.3219    0.3759
3147.583    0.2163    0.2419
3147.602    0.1920    0.1571
3147.620    0.2193    0.1642
3147.639    0.3150    0.2608
3147.657    0.4413    0.3997
3147.676    0.5448    0.5326
3147.695    0.5951    0.5953
# 026381  47  3146.838  3147.693
3146.838    0.9614    0.8976
3146.857    0.9491    0.8746
3146.876    0.8410    0.8045
3146.894    0.6618    0.6767
3146.913    0.4675    0.4964
3146.931    0.3224    0.3385
3146.950    0.2356    0.2544
3146.968    0.2775    0.2816
3146.987    0.4008    0.3861
3147.006    0.4974    0.4695
3147.024    0.4926    0.4478
3147.043    0.3662    0.3286
3147.061    0.1842    0.2097
3147.080    0.1402    0.1578
3147.099    0.2020    0.1923
3147.117    0.2751    0.2690
3147.136    0.3490    0.3478
3147.154    0.3976    0.3783
3147.173    0.3805    0.3401
3147.191    0.2869    0.2547
3147.210    0.1681    0.1632
3147.229    0.1131    0.1102
3147.247    0.0938    0.0986
3147.266    0.0891    0.1132
3147.284    0.1331    0.1558
3147.303    0.2282    0.2552
3147.321    0.3917    0.4018
3147.340    0.5572    0.5503
3147.359    0.6199    0.6035
3147.377    0.5601    0.5359
3147.396    0.3961    0.3903
3147.414    0.2615    0.2547
3147.433    0.1847    0.1612
3147.451    0.1335    0.1309
3147.470    0.1514    0.1647
3147.489    0.2501    0.2674
3147.507    0.4004    0.4000
3147.526    0.4441    0.5080
3147.544    0.4223    0.5196
3147.563    0.3210    0.4290
3147.581    0.2538    0.2976
3147.600    0.2085    0.1882
3147.619    0.2126    0.1648
3147.637    0.3032    0.2340
3147.656    0.4238    0.3758
3147.674    0.5555    0.5217
3147.693    0.6361    0.6294
# 027435  47  3146.840  3147.694
3146.840    0.9251    0.8863
3146.859    0.9120    0.8696
3146.877    0.7993    0.8140
3146.896    0.6647    0.6966
3146.914    0.4955    0.5451
3146.933    0.3926    0.3987
3146.952    0.3319    0.3374
3146.970    0.3928    0.3851
3146.989    0.5499    0.4962
3147.007    0.6519    0.5592
3147.026    0.5821    0.5051
3147.044    0.3902    0.3681
3147.063    0.2198    0.2409
3147.082    0.1784    0.2153
3147.100    0.2771    0.2841
3147.119    0.4188    0.3954
3147.137    0.5230    0.4740
3147.156    0.5271    0.4804
3147.174    0.4430    0.4048
3147.193    0.3117    0.2773
3147.212    0.1809    0.1657
3147.230    0.1005    0.1115
3147.249    0.0964    0.1040
3147.267    0.1140    0.1252
3147.286    0.1416    0.1794
3147.304    0.2447    0.2841
3147.323    0.4184    0.4498
3147.342    0.6010    0.6067
3147.360    0.6790    0.6680
3147.379    0.6073    0.6112
3147.397    0.4775    0.4814
3147.416    0.3467    0.3331
3147.434    0.2356    0.2297
3147.453    0.1916    0.1881
3147.472    0.2278    0.2313
3147.490    0.3386    0.3439
3147.509    0.4463    0.4880
3147.527    0.5065    0.5742
3147.546    0.4531    0.5571
3147.564    0.3536    0.4462
3147.583    0.2547    0.2940
3147.602    0.2135    0.1864
3147.620    0.2423    0.1736
3147.639    0.3340    0.2607
3147.657    0.4574    0.4054
3147.676    0.5760    0.5599
3147.694    0.6537    0.6513
# 029432  48  3146.833  3147.706
3146.833    0.8845    0.8678
3146.852    0.8678    0.8630
3146.870    0.8387    0.8433
3146.889    0.7714    0.7798
3146.908    0.6292    0.6621
3146.926    0.4833    0.5223
3146.945    0.3908    0.4002
3146.963    0.3681    0.3626
3146.982    0.4579    0.4181
3147.000    0.5645    0.5066
3147.019    0.6312    0.5411
3147.038    0.5316    0.4639
3147.056    0.3363    0.3315
3147.075    0.2069    0.2286
3147.093    0.1951    0.2246
3147.112    0.2873    0.3090
3147.130    0.4459    0.4173
3147.149    0.5506    0.4947
3147.168    0.5341    0.4883
3147.186    0.4190    0.4031
3147.205    0.2812    0.2743
3147.223    0.1871    0.1716
3147.242    0.1164    0.1165
3147.260    0.0979    0.1094
3147.279    0.1239    0.1329
3147.298    0.1689    0.1942
3147.316    0.2615    0.3059
3147.335    0.4272    0.4696
3147.353    0.6095    0.6083
3147.372    0.6676    0.6628
3147.391    0.6035    0.6016
3147.409    0.4733    0.4758
3147.428    0.3446    0.3348
3147.446    0.2312    0.2397
3147.465    0.2112    0.2093
3147.483    0.2633    0.2589
3147.502    0.3670    0.3783
3147.521    0.4780    0.5085
3147.539    0.4900    0.5724
3147.558    0.4545    0.5346
3147.576    0.3573    0.4169
3147.595    0.2568    0.2728
3147.613    0.2076    0.1848
3147.632    0.2441    0.1856
3147.651    0.3440    0.2824
3147.669    0.4550    0.4253
3147.688    0.5813    0.5661
3147.706    0.6500    0.6383
# 031965  48  3146.836  3147.709
3146.836    0.8810    0.8331
3146.855    0.8927    0.8268
3146.873    0.8264    0.7962
3146.892    0.6792    0.7147
3146.910    0.5315    0.5953
3146.929    0.4163    0.4613
3146.948    0.3618    0.3783
3146.966    0.4036    0.3864
3146.985    0.5196    0.4686
3147.003    0.6339    0.5389
3147.022    0.6084    0.5187
3147.040    0.4316    0.4045
3147.059    0.2445    0.2653
3147.078    0.1744    0.2033
3147.096    0.2330    0.2449
3147.115    0.3703    0.3556
3147.133    0.4970    0.4582
3147.152    0.5394    0.5008
3147.170    0.4879    0.4540
3147.189    0.3743    0.3357
3147.208    0.2358    0.2078
3147.226    0.1339    0.1268
3147.245    0.0831    0.0957
3147.263    0.0891    0.1017
3147.282    0.1189    0.1356
3147.300    0.1734    0.2090
3147.319    0.2948    0.3471
3147.338    0.4935    0.5169
3147.356    0.6352    0.6347
3147.375    0.6504    0.6519
3147.393    0.5351    0.5689
3147.412    0.3976    0.4303
3147.430    0.3030    0.3070
3147.449    0.2425    0.2287
3147.468    0.2362    0.2297
3147.486    0.3068    0.3069
3147.505    0.4189    0.4341
3147.523    0.5011    0.5331
3147.542    0.4763    0.5506
3147.560    0.3852    0.4713
3147.579    0.2936    0.3304
3147.598    0.2181    0.2040
3147.616    0.1923    0.1525
3147.635    0.2512    0.1920
3147.653    0.3555    0.3038
3147.672    0.4748    0.4520
3147.690    0.5786    0.5608
3147.709    0.5748    0.5969
# 032673  48  3146.835  3147.708
3146.835    0.9277    0.8424
3146.854    0.9093    0.8272
3146.872    0.8104    0.7816
3146.891    0.6259    0.6828
3146.909    0.4670    0.5513
3146.928    0.3848    0.4135
3146.946    0.3285    0.3363
3146.965    0.3752    0.3473
3146.984    0.4681    0.4321
3147.002    0.5837    0.5048
3147.021    0.5857    0.4924
3147.039    0.4144    0.3899
3147.058    0.2347    0.2621
3147.076    0.1799    0.2029
3147.095    0.2199    0.2349
3147.114    0.3375    0.3285
3147.132    0.4546    0.4156
3147.151    0.4741    0.4514
3147.169    0.4401    0.4102
3147.188    0.3428    0.3068
3147.206    0.2109    0.1999
3147.225    0.1316    0.1228
3147.244    0.0827    0.0935
3147.262    0.0871    0.0973
3147.281    0.1179    0.1282
3147.299    0.1598    0.1982
3147.318    0.2939    0.3282
3147.336    0.4355    0.4753
3147.355    0.5540    0.5838
3147.374    0.6129    0.5869
3147.392    0.5103    0.4990
3147.411    0.3443    0.3654
3147.429    0.2564    0.2544
3147.448    0.2137    0.1898
3147.466    0.1834    0.1940
3147.485    0.2453    0.2654
3147.504    0.3564    0.3722
3147.522    0.3848    0.4493
3147.541    0.3920    0.4537
3147.559    0.3337    0.3799
3147.578    0.2376    0.2621
3147.596    0.1678    0.1670
3147.615    0.1617    0.1263
3147.634    0.2106    0.1616
3147.652    0.2924    0.2542
3147.671    0.4078    0.3780
3147.689    0.4885    0.4723
3147.708    0.5079    0.5069
# 033932  47  3146.839  3147.694
3146.839    0.8618    0.8770
3146.858    0.9036    0.8636
3146.877    0.8738    0.8239
3146.895    0.7023    0.7497
3146.914    0.5826    0.6386
3146.932    0.4990    0.5330
3146.951    0.4858    0.4676
3146.969    0.5165    0.4750
3146.988    0.6342    0.5354
3147.007    0.6622    0.5848
3147.025    0.5798    0.5657
3147.044    0.4423    0.4747
3147.062    0.3369    0.3764
3147.081    0.3141    0.3288
3147.099    0.3848    0.3577
3147.118    0.4383    0.4315
3147.137    0.5162    0.4887
3147.155    0.5506    0.4847
3147.174    0.4599    0.4119
3147.192    0.3533    0.3048
3147.211    0.2186    0.1971
3147.229    0.1212    0.1319
3147.248    0.1046    0.1106
3147.267    0.0948    0.1307
3147.285    0.1519    0.1848
3147.304    0.2671    0.2843
3147.322    0.3996    0.4139
3147.341    0.5573    0.5540
3147.359    0.6157    0.6405
3147.378    0.6365    0.6470
3147.397    0.5507    0.5716
3147.415    0.4262    0.4610
3147.434    0.3401    0.3512
3147.452    0.2831    0.2923
3147.471    0.2933    0.3023
3147.489    0.3874    0.3776
3147.508    0.4915    0.4891
3147.527    0.5405    0.5720
3147.545    0.5036    0.5774
3147.564    0.4266    0.4976
3147.582    0.3471    0.3778
3147.601    0.2961    0.2682
3147.620    0.3036    0.2310
3147.638    0.3536    0.2813
3147.657    0.4571    0.4033
3147.675    0.5599    0.5377
3147.694    0.6080    0.6452
# 035185  48  3146.834  3147.707
3146.834    0.8504    0.8293
3146.853    0.8320    0.8113
3146.872    0.8065    0.7748
3146.890    0.7495    0.7199
3146.909    0.6449    0.6454
3146.927    0.5583    0.5728
3146.946    0.5254    0.5148
3146.965    0.4928    0.4897
3146.983    0.5030    0.4927
3147.002    0.5333    0.5028
3147.020    0.4796    0.4955
3147.039    0.4406    0.4599
3147.057    0.3875    0.4118
3147.076    0.3256    0.3721
3147.095    0.4028    0.3636
3147.113    0.4108    0.3821
3147.132    0.4250    0.4078
3147.150    0.4281    0.4127
3147.169    0.4046    0.3819
3147.187    0.3661    0.3221
3147.206    0.2481    0.2459
3147.225    0.1747    0.1795
3147.243    0.1376    0.1419
3147.262    0.1308    0.1369
3147.280    0.1383    0.1669
3147.299    0.2222    0.2331
3147.317    0.3194    0.3208
3147.336    0.3922    0.4215
3147.355    0.4748    0.5033
3147.373    0.5052    0.5401
3147.392    0.5076    0.5265
3147.410    0.4532    0.4739
3147.429    0.3925    0.4031
3147.447    0.3549    0.3499
3147.466    0.3350    0.3308
3147.485    0.3701    0.3542
3147.503    0.4055    0.4008
3147.522    0.4304    0.4471
3147.540    0.4252    0.4615
3147.559    0.3968    0.4329
3147.577    0.3692    0.3737
3147.596    0.2941    0.3056
3147.615    0.2823    0.2652
3147.633    0.3104    0.2719
3147.652    0.3784    0.3266
3147.670    0.4521    0.4049
3147.689    0.4960    0.4844
3147.707    0.5091    0.5302
# 035265  48  3146.835  3147.708
3146.835    0.8849    0.8551
3146.854    0.8983    0.8486
3146.872    0.8652    0.8194
3146.891    0.7015    0.7422
3146.910    0.5497    0.6197
3146.928    0.4515    0.4947
3146.947    0.3953    0.4100
3146.965    0.4375    0.4140
3146.984    0.5426    0.4907
3147.002    0.6497    0.5578
3147.021    0.6452    0.5398
3147.040    0.4623    0.4226
3147.058    0.2671    0.2940
3147.077    0.1935    0.2314
3147.095    0.2622    0.2705
3147.114    0.3983    0.3763
3147.132    0.5176    0.4705
3147.151    0.5530    0.5029
3147.170    0.4851    0.4439
3147.188    0.3627    0.3291
3147.207    0.2285    0.2038
3147.225    0.1313    0.1259
3147.244    0.0846    0.0973
3147.262    0.0893    0.1067
3147.281    0.1304    0.1462
3147.300    0.1920    0.2303
3147.318    0.3138    0.3631
3147.337    0.4917    0.5283
3147.355    0.6150    0.6422
3147.374    0.6521    0.6608
3147.392    0.5594    0.5837
3147.411    0.4234    0.4505
3147.430    0.3225    0.3228
3147.448    0.2508    0.2491
3147.467    0.2500    0.2487
3147.485    0.3270    0.3251
3147.504    0.4572    0.4516
3147.522    0.5269    0.5508
3147.541    0.4842    0.5698
3147.560    0.4156    0.4857
3147.578    0.3022    0.3512
3147.597    0.2376    0.2233
3147.615    0.2259    0.1708
3147.634    0.2782    0.2117
3147.652    0.3884    0.3267
3147.671    0.4937    0.4785
3147.690    0.6084    0.5963
3147.708    0.5983    0.6358
# 036512  48  3146.835  3147.708
3146.835    0.9194    0.8674
3146.853    0.9192    0.8547
3146.872    0.8258    0.8134
3146.890    0.6960    0.7298
3146.909    0.5669    0.5980
3146.928    0.4286    0.4578
3146.946    0.3557    0.3698
3146.965    0.3742    0.3658
3146.983    0.4776    0.4361
3147.002    0.5953    0.5174
3147.020    0.6055    0.5238
3147.039    0.4728    0.4339
3147.058    0.3001    0.3077
3147.076    0.2061    0.2371
3147.095    0.2266    0.2546
3147.113    0.3367    0.3345
3147.132    0.4512    0.4266
3147.150    0.4984    0.4686
3147.169    0.4738    0.4364
3147.188    0.3697    0.3387
3147.206    0.2497    0.2295
3147.225    0.1443    0.1444
3147.243    0.1130    0.1090
3147.262    0.0980    0.1101
3147.280    0.1111    0.1403
3147.299    0.1893    0.2144
3147.318    0.3014    0.3428
3147.336    0.4510    0.4884
3147.355    0.5887    0.6003
3147.373    0.5905    0.6146
3147.392    0.5045    0.5325
3147.410    0.3895    0.4078
3147.429    0.2920    0.2848
3147.448    0.2397    0.2121
3147.466    0.2160    0.2097
3147.485    0.2518    0.2785
3147.503    0.3635    0.3845
3147.522    0.4564    0.4807
3147.540    0.4658    0.5038
3147.559    0.3714    0.4395
3147.578    0.2622    0.3198
3147.596    0.2087    0.2131
3147.615    0.1902    0.1593
3147.633    0.2447    0.1855
3147.652    0.3482    0.2846
3147.670    0.4459    0.4100
3147.689    0.5446    0.5228
3147.708    0.5736    0.5716
# 038647  47  3146.840  3147.694
3146.840    0.9598    0.8474
3146.858    0.8696    0.8285
3146.877    0.7568    0.7674
3146.895    0.6213    0.6625
3146.914    0.4610    0.5258
3146.933    0.3840    0.4160
3146.951    0.4137    0.3877
3146.970    0.4925    0.4462
3146.988    0.5927    0.5292
3147.007    0.6422    0.5540
3147.025    0.5346    0.4773
3147.044    0.3401    0.3392
3147.063    0.2113    0.2413
3147.081    0.2182    0.2423
3147.100    0.3309    0.3277
3147.118    0.4468    0.4292
3147.137    0.5238    0.4918
3147.155    0.5028    0.4726
3147.174    0.3984    0.3757
3147.193    0.2757    0.2485
3147.211    0.1621    0.1528
3147.230    0.0977    0.1043
3147.248    0.0947    0.1008
3147.267    0.1164    0.1279
3147.285    0.1617    0.1889
3147.304    0.2552    0.3083
3147.323    0.4135    0.4703
3147.341    0.5782    0.6049
3147.360    0.6227    0.6580
3147.378    0.5841    0.6065
3147.397    0.4498    0.4818
3147.415    0.3349    0.3524
3147.434    0.2678    0.2533
3147.453    0.2412    0.2255
3147.471    0.2857    0.2771
3147.490    0.3681    0.3936
3147.508    0.4790    0.5078
3147.527    0.5234    0.5629
3147.545    0.4612    0.5199
3147.564    0.3506    0.3965
3147.583    0.2419    0.2586
3147.601    0.2048    0.1781
3147.620    0.2251    0.1835
3147.638    0.3354    0.2723
3147.657    0.4566    0.4148
3147.675    0.5744    0.5389
3147.694    0.6128    0.6058
# 038747  47  3146.839  3147.694
3146.839    0.8412    0.8323
3146.858    0.8327    0.8067
3146.876    0.7805    0.7635
3146.895    0.6767    0.6982
3146.914    0.6027    0.6227
3146.932    0.5616    0.5594
3146.951    0.5327    0.5188
3146.969    0.5406    0.5096
3146.988    0.5521    0.5165
3147.006    0.5404    0.5159
3147.025    0.4965    0.4901
3147.044    0.4249    0.4419
3147.062    0.3664    0.3962
3147.081    0.3591    0.3725
3147.099    0.3848    0.3805
3147.118    0.4250    0.4075
3147.137    0.4471    0.4261
3147.155    0.4186    0.4147
3147.174    0.3933    0.3667
3147.192    0.3151    0.2987
3147.211    0.2283    0.2260
3147.229    0.1748    0.1758
3147.248    0.1570    0.1562
3147.267    0.1503    0.1761
3147.285    0.2052    0.2303
3147.304    0.3181    0.3176
3147.322    0.3990    0.4140
3147.341    0.4894    0.5054
3147.359    0.5525    0.5581
3147.378    0.5506    0.5626
3147.397    0.5040    0.5186
3147.415    0.4350    0.4525
3147.434    0.3837    0.3873
3147.452    0.3660    0.3546
3147.471    0.3692    0.3631
3147.489    0.4022    0.4051
3147.508    0.4513    0.4608
3147.527    0.4729    0.4965
3147.545    0.4428    0.4912
3147.564    0.3887    0.4438
3147.582    0.3551    0.3793
3147.601    0.3348    0.3236
3147.619    0.3421    0.3086
3147.638    0.4056    0.3429
3147.657    0.4506    0.4156
3147.675    0.5195    0.4933
3147.694    0.5757    0.5545
# 038853  48  3146.834  3147.707
3146.834    0.8640    0.8652
3146.853    0.9129    0.8634
3146.871    0.8684    0.8486
3146.890    0.7570    0.7963
3146.909    0.6308    0.6997
3146.927    0.5404    0.5884
3146.946    0.4880    0.5000
3146.964    0.5014    0.4866
3146.983    0.5828    0.5450
3147.001    0.7117    0.6094
3147.020    0.6894    0.6055
3147.039    0.5760    0.5026
3147.057    0.3776    0.3716
3147.076    0.2530    0.2926
3147.094    0.2722    0.3189
3147.113    0.4492    0.4242
3147.131    0.5903    0.5289
3147.150    0.6079    0.5757
3147.169    0.5769    0.5260
3147.187    0.4565    0.4082
3147.206    0.2770    0.2661
3147.224    0.1602    0.1680
3147.243    0.1199    0.1259
3147.261    0.1355    0.1339
3147.280    0.1657    0.1780
3147.299    0.2222    0.2645
3147.317    0.3417    0.3950
3147.336    0.5007    0.5599
3147.354    0.6540    0.6839
3147.373    0.7181    0.7249
3147.392    0.6648    0.6654
3147.410    0.5375    0.5500
3147.429    0.4099    0.4176
3147.447    0.3249    0.3276
3147.466    0.3182    0.3074
3147.484    0.3726    0.3713
3147.503    0.5012    0.4973
3147.522    0.5834    0.6153
3147.540    0.5532    0.6548
3147.559    0.4876    0.5916
3147.577    0.4161    0.4585
3147.596    0.3183    0.3110
3147.614    0.2706    0.2343
3147.633    0.3401    0.2606
3147.652    0.4540    0.3847
3147.670    0.5899    0.5394
3147.689    0.6644    0.6720
3147.707    0.7063    0.7273
# 039506  48  3146.833  3147.706
3146.833    0.9219    0.9243
3146.851    0.9696    0.9211
3146.870    0.9192    0.8972
3146.888    0.8331    0.8268
3146.907    0.6860    0.6831
3146.925    0.4850    0.5048
3146.944    0.3290    0.3451
3146.963    0.2742    0.2946
3146.981    0.3623    0.3671
3147.000    0.5255    0.5037
3147.018    0.6425    0.5754
3147.037    0.5469    0.5120
3147.055    0.3754    0.3632
3147.074    0.2103    0.2351
3147.093    0.1973    0.2159
3147.111    0.3000    0.2846
3147.130    0.4214    0.3895
3147.148    0.4998    0.4653
3147.167    0.5243    0.4746
3147.186    0.4436    0.3960
3147.204    0.3121    0.2773
3147.223    0.1914    0.1727
3147.241    0.1223    0.1285
3147.260    0.1187    0.1300
3147.278    0.1273    0.1582
3147.297    0.1972    0.2275
3147.316    0.3203    0.3654
3147.334    0.4942    0.5380
3147.353    0.6659    0.6750
3147.371    0.7057    0.6861
3147.390    0.6204    0.5727
3147.408    0.4214    0.4124
3147.427    0.2562    0.2640
3147.446    0.1754    0.1764
3147.464    0.1740    0.1617
3147.483    0.2323    0.2299
3147.501    0.3538    0.3703
3147.520    0.5019    0.5459
3147.539    0.5808    0.6574
3147.557    0.5110    0.6436
3147.576    0.3999    0.5122
3147.594    0.3146    0.3483
3147.613    0.2666    0.2346
3147.631    0.3212    0.2440
3147.650    0.4640    0.3739
3147.669    0.6230    0.5596
3147.687    0.7518    0.7088
3147.706    0.7910    0.7892
# 039822  48  3146.836  3147.709
3146.836    0.9158    0.8865
3146.854    0.9266    0.8841
3146.873    0.8614    0.8582
3146.892    0.7382    0.7775
3146.910    0.6129    0.6439
3146.929    0.4630    0.4774
3146.947    0.3380    0.3619
3146.966    0.3386    0.3485
3146.984    0.4585    0.4385
3147.003    0.6260    0.5571
3147.022    0.6761    0.5812
3147.040    0.5314    0.4785
3147.059    0.3231    0.3178
3147.077    0.1934    0.2272
3147.096    0.2292    0.2484
3147.114    0.3565    0.3457
3147.133    0.4807    0.4572
3147.152    0.5410    0.5125
3147.170    0.5453    0.4793
3147.189    0.4288    0.3646
3147.207    0.2472    0.2350
3147.226    0.1476    0.1395
3147.244    0.0947    0.1078
3147.263    0.1093    0.1173
3147.282    0.1255    0.1536
3147.300    0.2003    0.2281
3147.319    0.3398    0.3731
3147.337    0.5357    0.5451
3147.356    0.6561    0.6748
3147.374    0.6554    0.6830
3147.393    0.5687    0.5769
3147.412    0.4322    0.4200
3147.430    0.3099    0.2873
3147.449    0.2136    0.2035
3147.467    0.1873    0.1982
3147.486    0.2779    0.2813
3147.504    0.4208    0.4234
3147.523    0.5324    0.5698
3147.542    0.5542    0.6269
3147.560    0.4425    0.5651
3147.579    0.3219    0.4130
3147.597    0.2669    0.2646
3147.616    0.2271    0.1844
3147.634    0.2847    0.2170
3147.653    0.4418    0.3513
3147.672    0.5578    0.5263
3147.690    0.6486    0.6586
3147.709    0.7120    0.7160
# 040118  47  3146.840  3147.694
3146.840    0.9786    0.8983
3146.858    0.9541    0.8780
3146.877    0.8019    0.8059
3146.896    0.6263    0.6607
3146.914    0.4573    0.4783
3146.933    0.2815    0.3089
3146.951    0.2368    0.2403
3146.970    0.3031    0.2930
3146.988    0.4119    0.4172
3147.007    0.5385    0.5122
3147.026    0.5655    0.4728
3147.044    0.3627    0.3345
3147.063    0.1877    0.1983
3147.081    0.1343    0.1574
3147.100    0.1907    0.2052
3147.118    0.2994    0.2921
3147.137    0.3983    0.3759
3147.156    0.4321    0.4038
3147.174    0.4023    0.3551
3147.193    0.3083    0.2510
3147.211    0.1708    0.1589
3147.230    0.0950    0.1089
3147.248    0.0924    0.1022
3147.267    0.1164    0.1181
3147.286    0.1384    0.1652
3147.304    0.2161    0.2700
3147.323    0.4118    0.4423
3147.341    0.6219    0.5903
3147.360    0.6809    0.6317
3147.378    0.5375    0.5411
3147.397    0.3617    0.3771
3147.416    0.2514    0.2313
3147.434    0.1600    0.1487
3147.453    0.1275    0.1248
3147.471    0.1648    0.1669
3147.490    0.2689    0.2846
3147.508    0.4111    0.4330
3147.527    0.4728    0.5471
3147.546    0.4359    0.5459
3147.564    0.3172    0.4388
3147.583    0.2428    0.2837
3147.601    0.1952    0.1773
3147.620    0.2217    0.1634
3147.638    0.3306    0.2503
3147.657    0.4625    0.4104
3147.676    0.6063    0.5713
3147.694    0.6809    0.6654
# 040133  48  3146.835  3147.708
3146.835    0.8644    0.8162
3146.853    0.8706    0.8095
3146.872    0.8350    0.7777
3146.890    0.6705    0.7021
3146.909    0.5084    0.5784
3146.927    0.3986    0.4529
3146.946    0.3543    0.3662
3146.965    0.3932    0.3693
3146.983    0.4975    0.4435
3147.002    0.6159    0.5195
3147.020    0.5972    0.5091
3147.039    0.4416    0.3976
3147.057    0.2664    0.2672
3147.076    0.1727    0.1957
3147.095    0.1934    0.2298
3147.113    0.3170    0.3297
3147.132    0.4727    0.4407
3147.150    0.5234    0.4916
3147.169    0.4684    0.4560
3147.187    0.3770    0.3525
3147.206    0.2458    0.2247
3147.225    0.1390    0.1335
3147.243    0.0967    0.0972
3147.262    0.0874    0.0971
3147.280    0.1130    0.1231
3147.299    0.1614    0.1925
3147.317    0.2570    0.3156
3147.336    0.4533    0.4826
3147.355    0.5882    0.6124
3147.373    0.6217    0.6378
3147.392    0.5102    0.5581
3147.410    0.4211    0.4291
3147.429    0.3062    0.2984
3147.447    0.2231    0.2211
3147.466    0.2270    0.2135
3147.485    0.2889    0.2861
3147.503    0.4169    0.3994
3147.522    0.4758    0.5008
3147.540    0.4426    0.5213
3147.559    0.3700    0.4465
3147.578    0.2847    0.3137
3147.596    0.1971    0.1977
3147.615    0.1611    0.1399
3147.633    0.2172    0.1671
3147.652    0.3275    0.2708
3147.670    0.4365    0.4004
3147.689    0.5133    0.5099
3147.708    0.5380    0.5434
# 041184  47  3146.840  3147.694
3146.840    0.7422    0.7586
3146.859    0.7117    0.7394
3146.877    0.6925    0.7153
3146.896    0.7231    0.6856
3146.914    0.6944    0.6552
3146.933    0.6288    0.6224
3146.951    0.6052    0.5920
3146.970    0.5818    0.5614
3146.989    0.5070    0.5328
3147.007    0.4606    0.5075
3147.026    0.4722    0.4824
3147.044    0.4753    0.4598
3147.063    0.4479    0.4369
3147.081    0.4290    0.4157
3147.100    0.4050    0.3932
3147.119    0.3661    0.3700
3147.137    0.3330    0.3471
3147.156    0.3189    0.3223
3147.174    0.3054    0.2994
3147.193    0.2811    0.2778
3147.211    0.2593    0.2623
3147.230    0.2600    0.2538
3147.249    0.2579    0.2554
3147.267    0.2515    0.2668
3147.286    0.2723    0.2882
3147.304    0.3200    0.3148
3147.323    0.3663    0.3459
3147.341    0.3819    0.3744
3147.360    0.3991    0.3997
3147.379    0.4266    0.4177
3147.397    0.4203    0.4277
3147.416    0.4261    0.4312
3147.434    0.4403    0.4297
3147.453    0.4418    0.4251
3147.471    0.4368    0.4192
3147.490    0.4111    0.4122
3147.509    0.3792    0.4046
3147.527    0.3652    0.3967
3147.546    0.3730    0.3881
3147.564    0.3852    0.3802
3147.583    0.3825    0.3737
3147.601    0.3752    0.3708
3147.620    0.4007    0.3723
3147.639    0.4029    0.3787
3147.657    0.3890    0.3884
3147.676    0.3845    0.4009
3147.694    0.3907    0.4127
# 041484  47  3146.838  3147.693
3146.838    0.8874    0.8402
3146.857    0.8582    0.8312
3146.875    0.8035    0.7934
3146.894    0.6683    0.7052
3146.912    0.5201    0.5852
3146.931    0.4415    0.4615
3146.949    0.4060    0.4003
3146.968    0.4709    0.4274
3146.987    0.5824    0.5158
3147.005    0.6500    0.5742
3147.024    0.6100    0.5359
3147.042    0.4325    0.4153
3147.061    0.2633    0.2873
3147.080    0.2176    0.2461
3147.098    0.2919    0.3023
3147.117    0.4262    0.4113
3147.135    0.5181    0.4948
3147.154    0.5439    0.5079
3147.172    0.4834    0.4379
3147.191    0.3420    0.3109
3147.210    0.2115    0.1902
3147.228    0.1173    0.1219
3147.247    0.0925    0.1023
3147.265    0.1138    0.1177
3147.284    0.1278    0.1660
3147.302    0.2177    0.2580
3147.321    0.3775    0.4091
3147.340    0.5534    0.5702
3147.358    0.6408    0.6622
3147.377    0.6362    0.6515
3147.395    0.5243    0.5550
3147.414    0.4023    0.4169
3147.432    0.3021    0.3032
3147.451    0.2426    0.2418
3147.470    0.2652    0.2634
3147.488    0.3593    0.3563
3147.507    0.4727    0.4855
3147.525    0.5348    0.5710
3147.544    0.4931    0.5673
3147.563    0.3849    0.4657
3147.581    0.2906    0.3282
3147.600    0.2360    0.2119
3147.618    0.2310    0.1798
3147.637    0.3001    0.2435
3147.655    0.4320    0.3712
3147.674    0.5373    0.5194
3147.693    0.6340    0.6177
# 041526  48  3146.835  3147.708
3146.835    0.8892    0.8451
3146.853    0.8754    0.8391
3146.872    0.8221    0.8093
3146.890    0.7045    0.7367
3146.909    0.5487    0.6135
3146.927    0.4439    0.4833
3146.946    0.3709    0.3881
3146.965    0.4043    0.3844
3146.983    0.5212    0.4591
3147.002    0.6396    0.5445
3147.020    0.6528    0.5460
3147.039    0.4872    0.4406
3147.057    0.2981    0.3055
3147.076    0.1874    0.2247
3147.095    0.2276    0.2512
3147.113    0.3586    0.3459
3147.132    0.4920    0.4496
3147.150    0.5300    0.4924
3147.169    0.4956    0.4497
3147.187    0.3896    0.3429
3147.206    0.2376    0.2158
3147.225    0.1352    0.1274
3147.243    0.0902    0.0946
3147.262    0.0789    0.0992
3147.280    0.1058    0.1297
3147.299    0.1632    0.2023
3147.317    0.3080    0.3263
3147.336    0.4803    0.4934
3147.355    0.5963    0.6245
3147.373    0.6298    0.6528
3147.392    0.5549    0.5765
3147.410    0.4208    0.4492
3147.429    0.3107    0.3173
3147.447    0.2483    0.2368
3147.466    0.2331    0.2260
3147.485    0.2871    0.2985
3147.503    0.4044    0.4170
3147.522    0.4872    0.5288
3147.540    0.4858    0.5591
3147.559    0.4121    0.4887
3147.577    0.2985    0.3590
3147.596    0.2288    0.2261
3147.615    0.2070    0.1607
3147.633    0.2488    0.1874
3147.652    0.3660    0.2982
3147.670    0.4903    0.4398
3147.689    0.5706    0.5649
3147.708    0.5951    0.6142
# 042333  47  3146.840  3147.695
3146.840    0.8892    0.8295
3146.859    0.8790    0.8143
3146.877    0.7858    0.7739
3146.896    0.6371    0.6928
3146.915    0.5384    0.5852
3146.933    0.4547    0.4935
3146.952    0.4460    0.4490
3146.970    0.5070    0.4691
3146.989    0.5727    0.5211
3147.007    0.6125    0.5388
3147.026    0.5773    0.4827
3147.045    0.3928    0.3727
3147.063    0.2672    0.2835
3147.082    0.2174    0.2631
3147.100    0.3018    0.3186
3147.119    0.4291    0.4113
3147.137    0.5036    0.4739
3147.156    0.5007    0.4709
3147.175    0.3984    0.3938
3147.193    0.2744    0.2857
3147.212    0.1972    0.1819
3147.230    0.1241    0.1223
3147.249    0.1023    0.1048
3147.267    0.1259    0.1239
3147.286    0.1582    0.1817
3147.305    0.2490    0.2858
3147.323    0.3618    0.4195
3147.342    0.5015    0.5574
3147.360    0.6308    0.6340
3147.379    0.6140    0.6265
3147.397    0.5137    0.5468
3147.416    0.4125    0.4287
3147.435    0.3314    0.3264
3147.453    0.3016    0.2809
3147.472    0.3078    0.3056
3147.490    0.3972    0.3869
3147.509    0.4901    0.4892
3147.527    0.4976    0.5469
3147.546    0.4683    0.5272
3147.565    0.4007    0.4307
3147.583    0.2794    0.3125
3147.602    0.2324    0.2194
3147.620    0.2281    0.2013
3147.639    0.3351    0.2650
3147.657    0.4334    0.3787
3147.676    0.5159    0.5040
3147.695    0.5833    0.5829
# 042575  47  3146.840  3147.695
3146.840    0.9373    0.8281
3146.859    0.8810    0.8052
3146.878    0.7452    0.7355
3146.896    0.5400    0.6206
3146.915    0.3987    0.4752
3146.933    0.3350    0.3649
3146.952    0.3588    0.3318
3146.970    0.4267    0.3908
3146.989    0.5613    0.4902
3147.008    0.6518    0.5271
3147.026    0.5158    0.4547
3147.045    0.3069    0.3135
3147.063    0.1879    0.2124
3147.082    0.1796    0.2043
3147.100    0.2705    0.2800
3147.119    0.4119    0.3897
3147.138    0.5016    0.4625
3147.156    0.4934    0.4561
3147.175    0.4036    0.3689
3147.193    0.2628    0.2513
3147.212    0.1637    0.1485
3147.230    0.0950    0.0991
3147.249    0.0867    0.0897
3147.267    0.0925    0.1060
3147.286    0.1173    0.1564
3147.305    0.2182    0.2649
3147.323    0.3882    0.4170
3147.342    0.5578    0.5669
3147.360    0.6180    0.6252
3147.379    0.5470    0.5712
3147.397    0.4161    0.4488
3147.416    0.3010    0.3106
3147.435    0.2251    0.2136
3147.453    0.1913    0.1851
3147.472    0.2307    0.2322
3147.490    0.3430    0.3350
3147.509    0.4319    0.4512
3147.527    0.4351    0.5042
3147.546    0.3798    0.4628
3147.565    0.3025    0.3451
3147.583    0.2162    0.2220
3147.602    0.1690    0.1404
3147.620    0.1878    0.1389
3147.639    0.2600    0.2173
3147.657    0.3709    0.3399
3147.676    0.4817    0.4662
3147.695    0.5300    0.5327
# 043297  47  3146.840  3147.694
3146.840    0.9872    0.8316
3146.858    0.8616    0.8072
3146.877    0.6707    0.7347
3146.896    0.5066    0.6109
3146.914    0.4000    0.4759
3146.933    0.3478    0.3710
3146.951    0.3830    0.3542
3146.970    0.5291    0.4234
3146.988    0.6116    0.5069
3147.007    0.5817    0.5210
3147.026    0.4865    0.4260
3147.044    0.2976    0.2944
3147.063    0.1711    0.2080
3147.081    0.2010    0.2213
3147.100    0.3102    0.3135
3147.118    0.4381    0.4156
3147.137    0.5150    0.4751
3147.156    0.4769    0.4480
3147.174    0.3731    0.3521
3147.193    0.2565    0.2278
3147.211    0.1472    0.1386
3147.230    0.0880    0.0961
3147.249    0.0879    0.0944
3147.267    0.1084    0.1188
3147.286    0.1460    0.1834
3147.304    0.2582    0.2994
3147.323    0.4216    0.4624
3147.341    0.5733    0.5917
3147.360    0.6177    0.6317
3147.379    0.5433    0.5599
3147.397    0.4194    0.4332
3147.416    0.2929    0.3002
3147.434    0.2164    0.2171
3147.453    0.2069    0.2004
3147.471    0.2537    0.2588
3147.490    0.3758    0.3754
3147.509    0.4657    0.4866
3147.527    0.4633    0.5231
3147.546    0.3915    0.4627
3147.564    0.2976    0.3416
3147.583    0.2235    0.2133
3147.601    0.1836    0.1468
3147.620    0.2123    0.1628
3147.639    0.2934    0.2607
3147.657    0.4111    0.3925
3147.676    0.5208    0.5131
3147.694    0.5695    0.5630
# 043557  47  3146.839  3147.694
3146.839    0.8843    0.8549
3146.858    0.8806    0.8251
3146.876    0.7607    0.7631
3146.895    0.6220    0.6587
3146.914    0.4948    0.5365
3146.932    0.4357    0.4447
3146.951    0.4393    0.4126
3146.969    0.4948    0.4473
3146.988    0.5806    0.5075
3147.006    0.5920    0.5242
3147.025    0.5083    0.4654
3147.044    0.3622    0.3602
3147.062    0.2579    0.2833
3147.081    0.2455    0.2761
3147.099    0.3234    0.3352
3147.118    0.4322    0.4204
3147.137    0.4926    0.4715
3147.155    0.4950    0.4555
3147.174    0.4085    0.3741
3147.192    0.2771    0.2696
3147.211    0.1778    0.1750
3147.229    0.1312    0.1243
3147.248    0.1116    0.1133
3147.267    0.1140    0.1395
3147.285    0.1689    0.2012
3147.304    0.2606    0.3113
3147.322    0.4022    0.4437
3147.341    0.5217    0.5660
3147.359    0.6135    0.6165
3147.378    0.5781    0.5806
3147.397    0.4669    0.4782
3147.415    0.3499    0.3657
3147.434    0.2682    0.2768
3147.452    0.2533    0.2497
3147.471    0.3044    0.2906
3147.489    0.3805    0.3773
3147.508    0.4478    0.4722
3147.527    0.4779    0.5145
3147.545    0.4187    0.4793
3147.564    0.3180    0.3791
3147.582    0.2511    0.2715
3147.601    0.2227    0.1990
3147.619    0.2540    0.2000
3147.638    0.3421    0.2759
3147.657    0.4552    0.3978
3147.675    0.5396    0.5103
3147.694    0.5844    0.5809
# 043726  48  3146.835  3147.708
3146.835    0.9192    0.8325
3146.853    0.9296    0.8266
3146.872    0.8297    0.7956
3146.891    0.6933    0.7150
3146.909    0.5326    0.5962
3146.928    0.4059    0.4621
3146.946    0.3700    0.3790
3146.965    0.4030    0.3805
3146.983    0.5099    0.4536
3147.002    0.6229    0.5270
3147.021    0.5912    0.5087
3147.039    0.4176    0.3975
3147.058    0.2450    0.2601
3147.076    0.1608    0.1970
3147.095    0.2308    0.2340
3147.113    0.3614    0.3346
3147.132    0.4593    0.4410
3147.151    0.5428    0.4835
3147.169    0.4599    0.4390
3147.188    0.3443    0.3249
3147.206    0.2168    0.2068
3147.225    0.1249    0.1220
3147.244    0.1012    0.0906
3147.262    0.0812    0.0956
3147.281    0.0956    0.1274
3147.299    0.1531    0.1971
3147.318    0.2706    0.3298
3147.336    0.4494    0.4880
3147.355    0.5883    0.6159
3147.374    0.6209    0.6389
3147.392    0.5284    0.5620
3147.411    0.3857    0.4276
3147.429    0.2985    0.3056
3147.448    0.2371    0.2259
3147.466    0.2266    0.2210
3147.485    0.3080    0.2940
3147.504    0.4147    0.4139
3147.522    0.4890    0.5075
3147.541    0.4436    0.5231
3147.559    0.3706    0.4467
3147.578    0.2897    0.3122
3147.596    0.2054    0.1967
3147.615    0.1819    0.1410
3147.634    0.2295    0.1746
3147.652    0.3250    0.2773
3147.671    0.4673    0.4176
3147.689    0.5389    0.5246
3147.708    0.5482    0.5642
# 044324  48  3146.835  3147.708
3146.835    0.9093    0.8612
3146.854    0.9053    0.8509
3146.872    0.8270    0.8158
3146.891    0.6693    0.7347
3146.909    0.5520    0.6210
3146.928    0.4718    0.4980
3146.946    0.4172    0.4282
3146.965    0.4695    0.4384
3146.984    0.5732    0.5125
3147.002    0.6377    0.5692
3147.021    0.6136    0.5430
3147.039    0.4618    0.4360
3147.058    0.2864    0.3117
3147.076    0.2273    0.2617
3147.095    0.2978    0.3058
3147.114    0.4269    0.4066
3147.132    0.5459    0.4883
3147.151    0.5600    0.5045
3147.169    0.4948    0.4401
3147.188    0.3604    0.3186
3147.206    0.2253    0.2043
3147.225    0.1259    0.1269
3147.244    0.0881    0.1020
3147.262    0.0967    0.1141
3147.281    0.1313    0.1584
3147.299    0.2204    0.2420
3147.318    0.3467    0.3811
3147.336    0.5010    0.5302
3147.355    0.6165    0.6399
3147.374    0.6220    0.6506
3147.392    0.5567    0.5735
3147.411    0.4505    0.4459
3147.429    0.3330    0.3316
3147.448    0.2458    0.2609
3147.466    0.2688    0.2653
3147.485    0.3522    0.3448
3147.504    0.4384    0.4617
3147.522    0.4952    0.5444
3147.541    0.5049    0.5474
3147.559    0.3879    0.4638
3147.578    0.3044    0.3288
3147.596    0.2288    0.2190
3147.615    0.2300    0.1749
3147.634    0.2898    0.2234
3147.652    0.4062    0.3379
3147.671    0.4956    0.4831
3147.689    0.5721    0.5894
3147.708    0.5917    0.6294
# 044997  48  3146.834  3147.707
3146.834    0.9110    0.8457
3146.852    0.9288    0.8433
3146.871    0.8626    0.8181
3146.890    0.6822    0.7382
3146.908    0.5331    0.6097
3146.927    0.4182    0.4526
3146.945    0.3403    0.3423
3146.964    0.3483    0.3261
3146.982    0.4657    0.4087
3147.001    0.6053    0.5192
3147.020    0.6412    0.5381
3147.038    0.4909    0.4343
3147.057    0.2713    0.2740
3147.075    0.1450    0.1817
3147.094    0.1795    0.1978
3147.113    0.3076    0.2981
3147.131    0.4392    0.4054
3147.150    0.5047    0.4671
3147.168    0.4455    0.4426
3147.187    0.3662    0.3379
3147.205    0.2553    0.2155
3147.224    0.1315    0.1225
3147.243    0.0886    0.0883
3147.261    0.0756    0.0926
3147.280    0.0915    0.1175
3147.298    0.1389    0.1751
3147.317    0.2488    0.3029
3147.335    0.4490    0.4720
3147.354    0.5928    0.6184
3147.373    0.6279    0.6486
3147.391    0.5466    0.5644
3147.410    0.4030    0.4168
3147.428    0.2692    0.2847
3147.447    0.2142    0.1960
3147.465    0.1881    0.1812
3147.484    0.2386    0.2487
3147.503    0.3592    0.3783
3147.521    0.4592    0.4939
3147.540    0.4550    0.5333
3147.558    0.3675    0.4690
3147.577    0.2841    0.3324
3147.595    0.2044    0.2038
3147.614    0.1577    0.1306
3147.633    0.1993    0.1492
3147.651    0.3161    0.2450
3147.670    0.4479    0.3894
3147.688    0.5459    0.5098
3147.707    0.5789    0.5651
# 045325  47  3146.840  3147.694
3146.840    0.8861    0.8257
3146.858    0.8464    0.8138
3146.877    0.7927    0.7743
3146.896    0.6725    0.6928
3146.914    0.5205    0.5867
3146.933    0.4455    0.4810
3146.951    0.4212    0.4297
3146.970    0.4729    0.4498
3146.988    0.5968    0.5116
3147.007    0.6657    0.5516
3147.026    0.5760    0.5084
3147.044    0.4005    0.4020
3147.063    0.2684    0.2926
3147.081    0.2306    0.2569
3147.100    0.2963    0.3052
3147.118    0.4002    0.3929
3147.137    0.4880    0.4654
3147.156    0.4890    0.4685
3147.174    0.4285    0.4004
3147.193    0.3086    0.2864
3147.211    0.2038    0.1843
3147.230    0.1178    0.1173
3147.248    0.0867    0.0976
3147.267    0.1031    0.1130
3147.286    0.1430    0.1635
3147.304    0.2124    0.2539
3147.323    0.3496    0.3932
3147.341    0.5236    0.5324
3147.360    0.6072    0.6269
3147.378    0.6118    0.6304
3147.397    0.5337    0.5506
3147.416    0.3999    0.4298
3147.434    0.3228    0.3261
3147.453    0.2811    0.2682
3147.471    0.2852    0.2826
3147.490    0.3729    0.3643
3147.508    0.4683    0.4659
3147.527    0.5035    0.5375
3147.546    0.4527    0.5265
3147.564    0.3588    0.4399
3147.583    0.2911    0.3127
3147.601    0.2414    0.2154
3147.620    0.2210    0.1837
3147.638    0.2964    0.2341
3147.657    0.3989    0.3503
3147.676    0.5075    0.4815
3147.694    0.5618    0.5682
# 046903  48  3146.835  3147.708
3146.835    0.9120    0.8553
3146.854    0.8989    0.8461
3146.873    0.8067    0.8104
3146.891    0.6915    0.7316
3146.910    0.5503    0.6035
3146.928    0.4431    0.4722
3146.947    0.3682    0.3795
3146.965    0.3793    0.3758
3146.984    0.4853    0.4508
3147.003    0.5737    0.5315
3147.021    0.6262    0.5324
3147.040    0.4990    0.4343
3147.058    0.3021    0.3101
3147.077    0.1955    0.2374
3147.095    0.2437    0.2609
3147.114    0.3663    0.3538
3147.133    0.5004    0.4500
3147.151    0.5527    0.4878
3147.170    0.4774    0.4444
3147.188    0.3658    0.3415
3147.207    0.2410    0.2198
3147.225    0.1451    0.1376
3147.244    0.0932    0.1013
3147.263    0.0895    0.1045
3147.281    0.1211    0.1355
3147.300    0.1752    0.2101
3147.318    0.2893    0.3329
3147.337    0.4673    0.4916
3147.355    0.6153    0.6059
3147.374    0.6224    0.6282
3147.393    0.5234    0.5473
3147.411    0.4069    0.4214
3147.430    0.2934    0.2956
3147.448    0.2227    0.2225
3147.467    0.2325    0.2175
3147.485    0.2797    0.2843
3147.504    0.3799    0.4014
3147.523    0.4669    0.5029
3147.541    0.4670    0.5257
3147.560    0.3886    0.4544
3147.578    0.2833    0.3318
3147.597    0.2213    0.2112
3147.615    0.1940    0.1571
3147.634    0.2456    0.1872
3147.653    0.3491    0.2955
3147.671    0.4732    0.4303
3147.690    0.5448    0.5482
3147.708    0.5536    0.5942
# 049580  47  3146.839  3147.694
3146.839    0.9330    0.8486
3146.858    0.9034    0.8362
3146.876    0.7593    0.7876
3146.895    0.6334    0.6839
3146.913    0.5135    0.5527
3146.932    0.4075    0.4301
3146.951    0.3820    0.3857
3146.969    0.4661    0.4355
3146.988    0.6088    0.5308
3147.006    0.6642    0.5683
3147.025    0.5666    0.4933
3147.044    0.3566    0.3450
3147.062    0.2092    0.2357
3147.081    0.1900    0.2252
3147.099    0.3082    0.3074
3147.118    0.4555    0.4270
3147.136    0.5330    0.5040
3147.155    0.5539    0.4996
3147.174    0.4405    0.4056
3147.192    0.2973    0.2774
3147.211    0.1679    0.1639
3147.229    0.1097    0.1099
3147.248    0.0995    0.1030
3147.266    0.1058    0.1256
3147.285    0.1531    0.1826
3147.304    0.2421    0.2974
3147.322    0.4203    0.4557
3147.341    0.5962    0.6138
3147.359    0.6516    0.6820
3147.378    0.6052    0.6389
3147.396    0.5043    0.5214
3147.415    0.3795    0.3777
3147.434    0.2844    0.2674
3147.452    0.2329    0.2275
3147.471    0.2690    0.2721
3147.489    0.3841    0.3837
3147.508    0.4888    0.5172
3147.526    0.5136    0.5872
3147.545    0.4456    0.5556
3147.564    0.3463    0.4313
3147.582    0.2733    0.2886
3147.601    0.2152    0.1856
3147.619    0.2271    0.1766
3147.638    0.3328    0.2645
3147.656    0.4695    0.4054
3147.675    0.5950    0.5497
3147.694    0.6383    0.6288
# 049586  48  3146.835  3147.708
3146.835    0.9041    0.8119
3146.853    0.8958    0.8067
3146.872    0.7581    0.7779
3146.891    0.6132    0.7021
3146.909    0.4982    0.5912
3146.928    0.4228    0.4683
3146.946    0.3833    0.3954
3146.965    0.4289    0.4011
3146.983    0.5428    0.4676
3147.002    0.6263    0.5265
3147.021    0.6307    0.4965
3147.039    0.4455    0.3850
3147.058    0.2321    0.2560
3147.076    0.1604    0.2017
3147.095    0.2344    0.2446
3147.113    0.3543    0.3469
3147.132    0.4697    0.4520
3147.151    0.5170    0.4908
3147.169    0.4553    0.4428
3147.188    0.3437    0.3273
3147.206    0.2267    0.2097
3147.225    0.1321    0.1252
3147.243    0.0918    0.0938
3147.262    0.0874    0.0983
3147.281    0.1150    0.1332
3147.299    0.1806    0.2077
3147.318    0.3067    0.3428
3147.336    0.4928    0.4981
3147.355    0.6157    0.6209
3147.373    0.6159    0.6439
3147.392    0.5248    0.5677
3147.411    0.4186    0.4369
3147.429    0.3223    0.3175
3147.448    0.2471    0.2405
3147.466    0.2433    0.2389
3147.485    0.3153    0.3143
3147.503    0.4235    0.4262
3147.522    0.4916    0.5212
3147.541    0.4685    0.5320
3147.559    0.3733    0.4531
3147.578    0.2885    0.3182
3147.596    0.2196    0.2039
3147.615    0.1940    0.1515
3147.633    0.2336    0.1859
3147.652    0.3276    0.2963
3147.671    0.4493    0.4351
3147.689    0.5358    0.5348
3147.708    0.5563    0.5644
# 049728  48  3146.834  3147.707
3146.834    0.9097    0.8582
3146.852    0.8995    0.8486
3146.871    0.8141    0.8091
3146.890    0.6820    0.7160
3146.908    0.5353    0.5828
3146.927    0.3975    0.4339
3146.945    0.3371    0.3414
3146.964    0.3574    0.3403
3146.982    0.4582    0.4202
3147.001    0.5740    0.5112
3147.020    0.6008    0.5143
3147.038    0.4860    0.4162
3147.057    0.2713    0.2796
3147.075    0.1732    0.2079
3147.094    0.2168    0.2312
3147.112    0.3023    0.3184
3147.131    0.4348    0.4164
3147.150    0.5021    0.4611
3147.168    0.4640    0.4262
3147.187    0.3520    0.3230
3147.205    0.2402    0.2111
3147.224    0.1375    0.1283
3147.242    0.0852    0.0973
3147.261    0.0899    0.1009
3147.280    0.1165    0.1321
3147.298    0.1653    0.2016
3147.317    0.2947    0.3334
3147.335    0.4641    0.4876
3147.354    0.5829    0.6059
3147.373    0.6087    0.6140
3147.391    0.5105    0.5240
3147.410    0.3807    0.3834
3147.428    0.2607    0.2651
3147.447    0.1978    0.1934
3147.465    0.2045    0.1933
3147.484    0.2603    0.2676
3147.503    0.3804    0.3898
3147.521    0.4681    0.4902
3147.540    0.4472    0.5161
3147.558    0.3531    0.4476
3147.577    0.2773    0.3173
3147.595    0.2064    0.2029
3147.614    0.1818    0.1471
3147.633    0.2306    0.1810
3147.651    0.3528    0.2848
3147.670    0.4695    0.4280
3147.688    0.5482    0.5404
3147.707    0.5681    0.5879
# 049756  47  3146.839  3147.693
3146.839    0.8804    0.8335
3146.857    0.8676    0.8224
3146.876    0.7652    0.7690
3146.894    0.6214    0.6654
3146.913    0.4595    0.5202
3146.931    0.3604    0.3969
3146.950    0.3374    0.3443
3146.969    0.4303    0.3976
3146.987    0.5816    0.4977
3147.006    0.6700    0.5495
3147.024    0.5732    0.4833
3147.043    0.3460    0.3321
3147.061    0.1900    0.2141
3147.080    0.1633    0.1942
3147.099    0.2588    0.2771
3147.117    0.4267    0.3934
3147.136    0.5389    0.4829
3147.154    0.5355    0.4882
3147.173    0.4404    0.4019
3147.191    0.2961    0.2746
3147.210    0.1679    0.1585
3147.229    0.1014    0.0996
3147.247    0.0807    0.0902
3147.266    0.0892    0.1077
3147.284    0.1308    0.1516
3147.303    0.2167    0.2544
3147.321    0.3798    0.4107
3147.340    0.5574    0.5796
3147.359    0.6516    0.6618
3147.377    0.6167    0.6226
3147.396    0.4709    0.4944
3147.414    0.3637    0.3543
3147.433    0.2541    0.2414
3147.452    0.1993    0.1973
3147.470    0.2265    0.2350
3147.489    0.3487    0.3494
3147.507    0.4548    0.4790
3147.526    0.4882    0.5591
3147.544    0.4271    0.5332
3147.563    0.3365    0.4114
3147.582    0.2403    0.2607
3147.600    0.1896    0.1618
3147.619    0.2037    0.1474
3147.637    0.2850    0.2238
3147.656    0.4084    0.3683
3147.674    0.5195    0.5080
3147.693    0.5874    0.5935
# 050505  47  3146.838  3147.693
3146.838    0.9449    0.8742
3146.857    0.9230    0.8620
3146.876    0.8262    0.8057
3146.894    0.6446    0.6921
3146.913    0.4763    0.5248
3146.931    0.3637    0.3746
3146.950    0.2933    0.2994
3146.968    0.3466    0.3428
3146.987    0.5222    0.4645
3147.006    0.6449    0.5449
3147.024    0.5706    0.4962
3147.043    0.3873    0.3421
3147.061    0.2018    0.2090
3147.080    0.1330    0.1726
3147.099    0.2278    0.2443
3147.117    0.3806    0.3575
3147.136    0.4685    0.4574
3147.154    0.4944    0.4833
3147.173    0.4383    0.4164
3147.191    0.3130    0.2946
3147.210    0.1861    0.1737
3147.229    0.1066    0.1103
3147.247    0.0978    0.1001
3147.266    0.1165    0.1153
3147.284    0.1307    0.1538
3147.303    0.1955    0.2537
3147.321    0.3615    0.4150
3147.340    0.5694    0.5903
3147.359    0.6633    0.6685
3147.377    0.5895    0.6139
3147.396    0.4487    0.4677
3147.414    0.3183    0.3189
3147.433    0.2232    0.2055
3147.451    0.1813    0.1617
3147.470    0.1974    0.1966
3147.489    0.3032    0.3133
3147.507    0.4358    0.4555
3147.526    0.5145    0.5546
3147.544    0.4487    0.5426
3147.563    0.3569    0.4257
3147.581    0.2369    0.2782
3147.600    0.1734    0.1631
3147.619    0.1823    0.1413
3147.637    0.2793    0.2147
3147.656    0.4183    0.3617
3147.674    0.5383    0.5092
3147.693    0.6053    0.6076
# 051178  47  3146.839  3147.693
3146.839    0.9732    0.8839
3146.857    0.9273    0.8680
3146.876    0.7921    0.8102
3146.895    0.6581    0.6960
3146.913    0.5164    0.5537
3146.932    0.4003    0.4232
3146.950    0.3820    0.3793
3146.969    0.4663    0.4385
3146.988    0.6066    0.5441
3147.006    0.6464    0.5852
3147.025    0.5327    0.5055
3147.043    0.3622    0.3588
3147.062    0.2138    0.2413
3147.080    0.2114    0.2338
3147.099    0.3326    0.3228
3147.118    0.4822    0.4401
3147.136    0.5742    0.5092
3147.155    0.5778    0.4947
3147.173    0.4472    0.3997
3147.192    0.2809    0.2627
3147.210    0.1703    0.1581
3147.229    0.0992    0.1071
3147.248    0.0914    0.1069
3147.266    0.1145    0.1334
3147.285    0.1621    0.1944
3147.303    0.2529    0.3072
3147.322    0.4384    0.4780
3147.340    0.6148    0.6262
3147.359    0.6950    0.6890
3147.378    0.6115    0.6321
3147.396    0.4781    0.5065
3147.415    0.3674    0.3615
3147.433    0.2666    0.2588
3147.452    0.2255    0.2204
3147.470    0.2648    0.2673
3147.489    0.3762    0.3908
3147.508    0.4922    0.5280
3147.526    0.5107    0.5951
3147.545    0.4416    0.5556
3147.563    0.3521    0.4324
3147.582    0.2711    0.2800
3147.600    0.2244    0.1846
3147.619    0.2312    0.1809
3147.638    0.3440    0.2781
3147.656    0.5011    0.4259
3147.675    0.6230    0.5761
3147.693    0.6601    0.6593
# 053721  47  3146.839  3147.694
3146.839    0.8608    0.8408
3146.858    0.8634    0.8272
3146.877    0.7814    0.7813
3146.895    0.6575    0.6957
3146.914    0.5451    0.5749
3146.932    0.4483    0.4703
3146.951    0.4216    0.4200
3146.969    0.4807    0.4481
3146.988    0.6017    0.5184
3147.007    0.6162    0.5485
3147.025    0.5540    0.4901
3147.044    0.3946    0.3639
3147.062    0.2307    0.2614
3147.081    0.2122    0.2397
3147.100    0.2941    0.3108
3147.118    0.4287    0.4149
3147.137    0.5365    0.4936
3147.155    0.5306    0.4934
3147.174    0.4439    0.4098
3147.192    0.3175    0.2898
3147.211    0.1897    0.1769
3147.230    0.1103    0.1133
3147.248    0.0939    0.0988
3147.267    0.1008    0.1182
3147.285    0.1376    0.1690
3147.304    0.2342    0.2713
3147.322    0.4008    0.4132
3147.341    0.5587    0.5664
3147.360    0.6299    0.6543
3147.378    0.6069    0.6415
3147.397    0.5280    0.5440
3147.415    0.4066    0.4198
3147.434    0.3128    0.3082
3147.452    0.2603    0.2582
3147.471    0.2875    0.2847
3147.490    0.3706    0.3824
3147.508    0.4815    0.4950
3147.527    0.5151    0.5669
3147.545    0.4487    0.5469
3147.564    0.3563    0.4393
3147.582    0.2802    0.3066
3147.601    0.2281    0.2025
3147.620    0.2322    0.1831
3147.638    0.3285    0.2518
3147.657    0.4481    0.3874
3147.675    0.5534    0.5235
3147.694    0.6202    0.6160
# 054375  48  3146.834  3147.707
3146.834    0.9018    0.8278
3146.852    0.9089    0.8190
3146.871    0.8343    0.7974
3146.890    0.6917    0.7458
3146.908    0.5951    0.6660
3146.927    0.5205    0.5687
3146.945    0.4817    0.4985
3146.964    0.4983    0.4798
3146.982    0.5957    0.5135
3147.001    0.6628    0.5591
3147.020    0.6167    0.5556
3147.038    0.4822    0.4858
3147.057    0.3404    0.3784
3147.075    0.2856    0.3067
3147.094    0.2993    0.3048
3147.113    0.3642    0.3664
3147.131    0.4695    0.4348
3147.150    0.5112    0.4640
3147.168    0.4638    0.4279
3147.187    0.3538    0.3357
3147.205    0.2408    0.2332
3147.224    0.1526    0.1478
3147.243    0.1066    0.1053
3147.261    0.0901    0.1042
3147.280    0.1168    0.1395
3147.298    0.1728    0.2105
3147.317    0.3024    0.3274
3147.335    0.4334    0.4609
3147.354    0.5562    0.5817
3147.373    0.6093    0.6349
3147.391    0.5894    0.6073
3147.410    0.5029    0.5169
3147.428    0.3936    0.4130
3147.447    0.3307    0.3294
3147.465    0.3143    0.3061
3147.484    0.3531    0.3508
3147.503    0.4274    0.4426
3147.521    0.4992    0.5257
3147.540    0.5062    0.5572
3147.558    0.4396    0.5122
3147.577    0.3470    0.4049
3147.595    0.2879    0.2938
3147.614    0.2727    0.2220
3147.633    0.2850    0.2299
3147.651    0.3671    0.3082
3147.670    0.4825    0.4292
3147.688    0.5582    0.5319
3147.707    0.5893    0.5859
# 055459  48  3146.835  3147.708
3146.835    0.9101    0.8354
3146.853    0.9101    0.8283
3146.872    0.8070    0.7956
3146.891    0.6625    0.7161
3146.909    0.5303    0.6030
3146.928    0.4377    0.4792
3146.946    0.3993    0.4076
3146.965    0.4338    0.4173
3146.983    0.5453    0.4881
3147.002    0.6362    0.5492
3147.021    0.6268    0.5175
3147.039    0.4582    0.4017
3147.058    0.2450    0.2700
3147.076    0.1796    0.2173
3147.095    0.2507    0.2645
3147.113    0.3831    0.3691
3147.132    0.5056    0.4716
3147.151    0.5474    0.5036
3147.169    0.4909    0.4479
3147.188    0.3480    0.3267
3147.206    0.2244    0.2074
3147.225    0.1285    0.1245
3147.244    0.0910    0.0956
3147.262    0.0911    0.1034
3147.281    0.1194    0.1408
3147.299    0.1869    0.2181
3147.318    0.3073    0.3565
3147.336    0.4833    0.5133
3147.355    0.6247    0.6349
3147.374    0.6152    0.6533
3147.392    0.5274    0.5766
3147.411    0.4088    0.4452
3147.429    0.2900    0.3260
3147.448    0.2737    0.2499
3147.466    0.2966    0.2503
3147.485    0.3217    0.3289
3147.504    0.4240    0.4488
3147.522    0.4902    0.5362
3147.541    0.4689    0.5426
3147.559    0.3906    0.4590
3147.578    0.3026    0.3209
3147.596    0.2161    0.2064
3147.615    0.1954    0.1565
3147.634    0.2454    0.1993
3147.652    0.3610    0.3103
3147.671    0.4932    0.4540
3147.689    0.5740    0.5585
3147.708    0.5920    0.5925
# 055868  48  3146.834  3147.707
3146.834    0.9557    0.8819
3146.852    0.9561    0.8722
3146.871    0.8366    0.8289
3146.890    0.6605    0.7308
3146.908    0.5445    0.5940
3146.927    0.4096    0.4487
3146.945    0.3495    0.3722
3146.964    0.4150    0.3957
3146.982    0.5686    0.4884
3147.001    0.6696    0.5655
3147.020    0.6055    0.5339
3147.038    0.4236    0.4101
3147.057    0.2438    0.2749
3147.075    0.1939    0.2283
3147.094    0.2944    0.2834
3147.113    0.4227    0.3924
3147.131    0.5211    0.4777
3147.150    0.5400    0.4953
3147.168    0.4616    0.4293
3147.187    0.3471    0.3044
3147.205    0.2058    0.1902
3147.224    0.1188    0.1192
3147.243    0.0919    0.1031
3147.261    0.1040    0.1204
3147.280    0.1377    0.1688
3147.298    0.2176    0.2617
3147.317    0.3616    0.4161
3147.335    0.5443    0.5717
3147.354    0.6497    0.6660
3147.373    0.6302    0.6430
3147.391    0.5257    0.5341
3147.410    0.3934    0.3884
3147.428    0.2904    0.2734
3147.447    0.2140    0.2127
3147.465    0.2191    0.2322
3147.484    0.3293    0.3327
3147.503    0.4621    0.4715
3147.521    0.5321    0.5675
3147.540    0.4912    0.5703
3147.558    0.3836    0.4757
3147.577    0.2895    0.3270
3147.595    0.2374    0.2116
3147.614    0.2403    0.1742
3147.633    0.3131    0.2400
3147.651    0.4257    0.3729
3147.670    0.5406    0.5292
3147.688    0.6394    0.6339
3147.707    0.6324    0.6650
# 059589  47  3146.839  3147.693
3146.839    0.8752    0.8498
3146.857    0.8632    0.8346
3146.876    0.7743    0.7748
3146.894    0.6285    0.6607
3146.913    0.4690    0.4997
3146.931    0.3377    0.3610
3146.950    0.2975    0.2946
3146.969    0.3451    0.3395
3146.987    0.4878    0.4422
3147.006    0.5813    0.5123
3147.024    0.4967    0.4708
3147.043    0.3631    0.3364
3147.061    0.2056    0.2161
3147.080    0.1468    0.1768
3147.099    0.2178    0.2331
3147.117    0.3409    0.3295
3147.136    0.4593    0.4165
3147.154    0.4958    0.4392
3147.173    0.4268    0.3816
3147.192    0.3010    0.2700
3147.210    0.1845    0.1698
3147.229    0.1107    0.1107
3147.247    0.0870    0.0988
3147.266    0.0867    0.1147
3147.284    0.1409    0.1591
3147.303    0.2554    0.2626
3147.322    0.4287    0.4248
3147.340    0.5933    0.5732
3147.359    0.6615    0.6380
3147.377    0.5912    0.5816
3147.396    0.4426    0.4418
3147.414    0.3054    0.3016
3147.433    0.2135    0.1972
3147.452    0.1734    0.1607
3147.470    0.1866    0.1988
3147.489    0.2723    0.3099
3147.507    0.3924    0.4411
3147.526    0.4524    0.5327
3147.544    0.4319    0.5241
3147.563    0.3351    0.4193
3147.582    0.2318    0.2769
3147.600    0.1942    0.1769
3147.619    0.2137    0.1567
3147.637    0.2789    0.2264
3147.656    0.4024    0.3630
3147.674    0.5455    0.4969
3147.693    0.6035    0.5829
# 059610  48  3146.835  3147.708
3146.835    0.8650    0.8618
3146.853    0.8993    0.8572
3146.872    0.8478    0.8350
3146.890    0.7570    0.7743
3146.909    0.6135    0.6616
3146.928    0.4898    0.5259
3146.946    0.4144    0.4262
3146.965    0.4016    0.4032
3146.983    0.4958    0.4625
3147.002    0.6362    0.5449
3147.020    0.6581    0.5559
3147.039    0.5130    0.4610
3147.058    0.3181    0.3187
3147.076    0.2004    0.2333
3147.095    0.2182    0.2478
3147.113    0.3460    0.3397
3147.132    0.4937    0.4516
3147.150    0.5569    0.5077
3147.169    0.5184    0.4774
3147.188    0.4056    0.3681
3147.206    0.2688    0.2426
3147.225    0.1509    0.1436
3147.243    0.0905    0.1024
3147.262    0.0952    0.1029
3147.280    0.1117    0.1313
3147.299    0.1636    0.1984
3147.318    0.2956    0.3229
3147.336    0.4746    0.4801
3147.355    0.6116    0.6226
3147.373    0.6671    0.6714
3147.392    0.5992    0.6150
3147.411    0.4771    0.4885
3147.429    0.3607    0.3599
3147.448    0.2769    0.2635
3147.466    0.2459    0.2398
3147.485    0.2819    0.2987
3147.503    0.3917    0.4127
3147.522    0.4884    0.5317
3147.541    0.4801    0.5769
3147.559    0.4178    0.5213
3147.578    0.3243    0.3881
3147.596    0.2439    0.2552
3147.615    0.2244    0.1746
3147.633    0.2443    0.1872
3147.652    0.3537    0.2896
3147.671    0.4914    0.4411
3147.689    0.6034    0.5704
3147.708    0.6260    0.6391
# 062175  47  3146.839  3147.694
3146.839    0.8815    0.7987
3146.858    0.8700    0.7858
3146.877    0.7688    0.7399
3146.895    0.5833    0.6531
3146.914    0.4600    0.5320
3146.932    0.3927    0.4280
3146.951    0.3976    0.3792
3146.969    0.4678    0.4122
3146.988    0.5520    0.4941
3147.007    0.6138    0.5375
3147.025    0.5674    0.4852
3147.044    0.3890    0.3542
3147.062    0.2203    0.2407
3147.081    0.1766    0.2079
3147.100    0.2491    0.2740
3147.118    0.3920    0.3819
3147.137    0.5027    0.4738
3147.155    0.5051    0.4901
3147.174    0.4331    0.4198
3147.192    0.3266    0.3026
3147.211    0.1984    0.1839
3147.230    0.1198    0.1123
3147.248    0.0916    0.0911
3147.267    0.0844    0.1022
3147.285    0.1155    0.1428
3147.304    0.1989    0.2360
3147.322    0.3385    0.3773
3147.341    0.5025    0.5395
3147.360    0.6048    0.6387
3147.378    0.5983    0.6310
3147.397    0.5140    0.5317
3147.415    0.3987    0.4029
3147.434    0.2819    0.2863
3147.452    0.2322    0.2313
3147.471    0.2696    0.2523
3147.490    0.3548    0.3463
3147.508    0.4587    0.4581
3147.527    0.4810    0.5320
3147.545    0.4324    0.5161
3147.564    0.3457    0.4141
3147.582    0.2496    0.2846
3147.601    0.1869    0.1785
3147.620    0.1897    0.1500
3147.638    0.2667    0.2049
3147.657    0.3737    0.3248
3147.675    0.4908    0.4481
3147.694    0.5594    0.5292
# 062816  48  3146.834  3147.707
3146.834    0.8668    0.8451
3146.852    0.8894    0.8366
3146.871    0.8638    0.8119
3146.889    0.7642    0.7567
3146.908    0.6362    0.6590
3146.927    0.5269    0.5425
3146.945    0.4399    0.4543
3146.964    0.4232    0.4250
3146.982    0.4832    0.4623
3147.001    0.5660    0.5244
3147.019    0.5855    0.5408
3147.038    0.5038    0.4777
3147.057    0.3564    0.3663
3147.075    0.2591    0.2847
3147.094    0.2570    0.2752
3147.112    0.3408    0.3337
3147.131    0.4473    0.4159
3147.149    0.5073    0.4599
3147.168    0.4797    0.4376
3147.187    0.3810    0.3514
3147.205    0.2468    0.2468
3147.224    0.1526    0.1555
3147.242    0.1174    0.1090
3147.261    0.0942    0.1016
3147.280    0.1031    0.1302
3147.298    0.1591    0.1936
3147.317    0.2824    0.3058
3147.335    0.4162    0.4412
3147.354    0.5175    0.5678
3147.372    0.6056    0.6226
3147.391    0.5954    0.5907
3147.410    0.4769    0.4906
3147.428    0.3578    0.3780
3147.447    0.2910    0.2874
3147.465    0.2667    0.2591
3147.484    0.3020    0.3010
3147.502    0.4032    0.3906
3147.521    0.4739    0.4883
3147.540    0.4792    0.5316
3147.558    0.4289    0.4945
3147.577    0.3288    0.3901
3147.595    0.2598    0.2773
3147.614    0.2371    0.2003
3147.632    0.2506    0.1997
3147.651    0.3332    0.2764
3147.670    0.4463    0.3995
3147.688    0.5374    0.5109
3147.707    0.5721    0.5766
# 063048  48  3146.833  3147.706
3146.833    0.8894    0.8327
3146.851    0.9093    0.8181
3146.870    0.8360    0.7732
3146.888    0.6442    0.6839
3146.907    0.4985    0.5470
3146.926    0.3764    0.4047
3146.944    0.3029    0.3139
3146.963    0.2904    0.3039
3146.981    0.4029    0.3697
3147.000    0.5370    0.4523
3147.018    0.5512    0.4634
3147.037    0.4351    0.3769
3147.056    0.2499    0.2499
3147.074    0.1344    0.1739
3147.093    0.1642    0.1826
3147.111    0.2696    0.2582
3147.130    0.3784    0.3571
3147.148    0.4372    0.4167
3147.167    0.4149    0.4063
3147.186    0.3350    0.3236
3147.204    0.2320    0.2197
3147.223    0.1604    0.1335
3147.241    0.0940    0.0941
3147.260    0.0724    0.0882
3147.279    0.0935    0.1082
3147.297    0.1340    0.1618
3147.316    0.2439    0.2745
3147.334    0.4136    0.4198
3147.353    0.5565    0.5475
3147.371    0.5260    0.5797
3147.390    0.4496    0.5077
3147.409    0.3544    0.3774
3147.427    0.2739    0.2601
3147.446    0.2342    0.1834
3147.464    0.1697    0.1719
3147.483    0.1993    0.2264
3147.501    0.3034    0.3208
3147.520    0.3717    0.4131
3147.539    0.3709    0.4397
3147.557    0.3126    0.3857
3147.576    0.2382    0.2768
3147.594    0.1741    0.1763
3147.613    0.1386    0.1193
3147.631    0.1738    0.1306
3147.650    0.2635    0.2072
3147.669    0.3558    0.3226
3147.687    0.4648    0.4233
3147.706    0.4805    0.4732
# 063636  48  3146.835  3147.708
3146.835    0.9373    0.8580
3146.853    0.9014    0.8381
3146.872    0.7626    0.7829
3146.891    0.6253    0.6834
3146.909    0.5062    0.5655
3146.928    0.4161    0.4589
3146.946    0.4272    0.4184
3146.965    0.5158    0.4514
3146.983    0.6118    0.5138
3147.002    0.6240    0.5381
3147.021    0.5099    0.4762
3147.039    0.3652    0.3659
3147.058    0.2451    0.2723
3147.076    0.2289    0.2591
3147.095    0.3068    0.3233
3147.113    0.4501    0.4106
3147.132    0.5291    0.4689
3147.151    0.4980    0.4532
3147.169    0.4065    0.3726
3147.188    0.2925    0.2576
3147.206    0.1777    0.1649
3147.225    0.1088    0.1112
3147.243    0.0875    0.1019
3147.262    0.0960    0.1263
3147.281    0.1532    0.1882
3147.299    0.2615    0.2908
3147.318    0.4172    0.4354
3147.336    0.5692    0.5636
3147.355    0.6156    0.6314
3147.373    0.5677    0.6066
3147.392    0.4779    0.5073
3147.411    0.3623    0.3834
3147.429    0.2907    0.2896
3147.448    0.2661    0.2505
3147.466    0.2916    0.2838
3147.485    0.3599    0.3780
3147.503    0.4512    0.4781
3147.522    0.4707    0.5339
3147.541    0.4190    0.5020
3147.559    0.3440    0.4027
3147.578    0.2693    0.2780
3147.596    0.2354    0.1969
3147.615    0.2502    0.1889
3147.633    0.3293    0.2588
3147.652    0.4520    0.3856
3147.671    0.5517    0.5143
3147.689    0.5916    0.5910
3147.708    0.5373    0.6005
# 064150  47  3146.840  3147.695
3146.840    0.8978    0.8350
3146.859    0.8100    0.8070
3146.878    0.7065    0.7281
3146.896    0.5514    0.6069
3146.915    0.4187    0.4645
3146.933    0.3760    0.3714
3146.952    0.3962    0.3670
3146.970    0.4944    0.4449
3146.989    0.6262    0.5335
3147.008    0.6186    0.5292
3147.026    0.4669    0.4193
3147.045    0.2760    0.2720
3147.063    0.1581    0.1975
3147.082    0.1888    0.2278
3147.100    0.3508    0.3276
3147.119    0.5230    0.4373
3147.138    0.5431    0.4852
3147.156    0.5142    0.4444
3147.175    0.3810    0.3301
3147.193    0.2321    0.2087
3147.212    0.1531    0.1206
3147.230    0.0694    0.0888
3147.249    0.0708    0.0929
3147.268    0.0839    0.1224
3147.286    0.1662    0.1883
3147.305    0.2942    0.3198
3147.323    0.4525    0.4827
3147.342    0.6107    0.6187
3147.360    0.6317    0.6479
3147.379    0.5428    0.5679
3147.398    0.4072    0.4291
3147.416    0.2780    0.3025
3147.435    0.2077    0.2181
3147.453    0.2254    0.2090
3147.472    0.2895    0.2811
3147.490    0.3908    0.4000
3147.509    0.4667    0.5114
3147.528    0.4487    0.5377
3147.546    0.3653    0.4651
3147.565    0.2647    0.3266
3147.583    0.2027    0.2031
3147.602    0.1978    0.1394
3147.620    0.2350    0.1649
3147.639    0.3272    0.2720
3147.658    0.4726    0.4179
3147.676    0.5630    0.5324
3147.695    0.5516    0.5782
# 064747  48  3146.833  3147.706
3146.833    0.9311    0.8794
3146.851    0.9454    0.8760
3146.870    0.8321    0.8472
3146.888    0.7410    0.7681
3146.907    0.5834    0.6237
3146.925    0.4331    0.4626
3146.944    0.3231    0.3363
3146.963    0.3087    0.3194
3146.981    0.4306    0.4059
3147.000    0.5845    0.5217
3147.018    0.6390    0.5469
3147.037    0.5275    0.4422
3147.055    0.2905    0.2914
3147.074    0.1529    0.1943
3147.093    0.2027    0.2128
3147.111    0.3197    0.3073
3147.130    0.4521    0.4208
3147.148    0.5277    0.4827
3147.167    0.4949    0.4604
3147.186    0.3936    0.3542
3147.204    0.2405    0.2295
3147.223    0.1410    0.1354
3147.241    0.0995    0.1021
3147.260    0.1017    0.1073
3147.278    0.1059    0.1342
3147.297    0.1660    0.2020
3147.316    0.2890    0.3390
3147.334    0.4923    0.5097
3147.353    0.6222    0.6452
3147.371    0.6627    0.6587
3147.390    0.5673    0.5545
3147.408    0.4116    0.4063
3147.427    0.2741    0.2671
3147.446    0.1937    0.1852
3147.464    0.1750    0.1780
3147.483    0.2451    0.2539
3147.501    0.3901    0.3873
3147.520    0.4821    0.5258
3147.539    0.4825    0.5784
3147.557    0.4159    0.5162
3147.576    0.3087    0.3703
3147.594    0.2271    0.2309
3147.613    0.2000    0.1551
3147.631    0.2496    0.1812
3147.650    0.3639    0.3016
3147.669    0.4964    0.4669
3147.687    0.6114    0.5988
3147.706    0.6343    0.6599
# 070319  47  3146.840  3147.694
3146.840    0.9743    0.8937
3146.858    0.8833    0.8626
3146.877    0.7513    0.7739
3146.895    0.5972    0.6312
3146.914    0.4483    0.4556
3146.932    0.3138    0.3331
3146.951    0.3014    0.3145
3146.970    0.4136    0.4111
3146.988    0.6055    0.5317
3147.007    0.6383    0.5719
3147.025    0.5065    0.4814
3147.044    0.3133    0.3233
3147.062    0.2037    0.2259
3147.081    0.2268    0.2346
3147.100    0.3301    0.3243
3147.118    0.4544    0.4206
3147.137    0.5223    0.4748
3147.155    0.4984    0.4480
3147.174    0.4155    0.3438
3147.192    0.2577    0.2233
3147.211    0.1328    0.1330
3147.230    0.0935    0.1012
3147.248    0.0882    0.1081
3147.267    0.1148    0.1398
3147.285    0.1750    0.2086
3147.304    0.3127    0.3468
3147.322    0.5061    0.5145
3147.341    0.6495    0.6433
3147.360    0.6607    0.6471
3147.378    0.5455    0.5416
3147.397    0.3884    0.3848
3147.415    0.2557    0.2564
3147.434    0.1795    0.1781
3147.452    0.1771    0.1728
3147.471    0.2423    0.2488
3147.490    0.3648    0.3906
3147.508    0.4872    0.5238
3147.527    0.5059    0.5816
3147.545    0.4187    0.5235
3147.564    0.3058    0.3796
3147.582    0.2365    0.2402
3147.601    0.2082    0.1642
3147.620    0.2585    0.1956
3147.638    0.3875    0.3139
3147.657    0.5264    0.4818
3147.675    0.6343    0.6172
3147.694    0.6554    0.6849
# 072604  48  3146.835  3147.708
3146.835    0.9243    0.8602
3146.853    0.9226    0.8529
3146.872    0.8102    0.8106
3146.890    0.6741    0.7153
3146.909    0.5156    0.5644
3146.928    0.3843    0.4106
3146.946    0.3222    0.3283
3146.965    0.3729    0.3527
3146.983    0.4942    0.4544
3147.002    0.5940    0.5439
3147.020    0.5890    0.5226
3147.039    0.4298    0.3897
3147.058    0.2339    0.2454
3147.076    0.1589    0.1909
3147.095    0.2347    0.2399
3147.113    0.3385    0.3425
3147.132    0.4818    0.4410
3147.150    0.5492    0.4723
3147.169    0.4669    0.4165
3147.188    0.3173    0.2966
3147.206    0.2088    0.1824
3147.225    0.1182    0.1104
3147.243    0.0733    0.0929
3147.262    0.0929    0.1078
3147.280    0.1245    0.1480
3147.299    0.1930    0.2416
3147.318    0.3637    0.4007
3147.336    0.5647    0.5653
3147.355    0.6778    0.6640
3147.373    0.6506    0.6383
3147.392    0.5035    0.5124
3147.411    0.3598    0.3579
3147.429    0.2430    0.2418
3147.448    0.1863    0.1831
3147.466    0.2067    0.2045
3147.485    0.3128    0.3100
3147.503    0.4371    0.4536
3147.522    0.5044    0.5737
3147.541    0.4821    0.5895
3147.559    0.3822    0.4973
3147.578    0.2847    0.3407
3147.596    0.2275    0.2137
3147.615    0.2264    0.1679
3147.633    0.2951    0.2271
3147.652    0.4488    0.3709
3147.671    0.5742    0.5321
3147.689    0.6533    0.6349
3147.708    0.6445    0.6548
# 075676  48  3146.835  3147.708
3146.835    0.8849    0.8586
3146.854    0.8606    0.8381
3146.872    0.7704    0.7816
3146.891    0.6512    0.6703
3146.910    0.4972    0.5248
3146.928    0.3922    0.4003
3146.947    0.3393    0.3402
3146.965    0.3928    0.3770
3146.984    0.5225    0.4765
3147.002    0.6093    0.5409
3147.021    0.5785    0.5010
3147.040    0.3995    0.3688
3147.058    0.2276    0.2486
3147.077    0.1745    0.2098
3147.095    0.2591    0.2659
3147.114    0.3805    0.3726
3147.132    0.4925    0.4559
3147.151    0.5142    0.4740
3147.170    0.4555    0.4054
3147.188    0.3393    0.2911
3147.207    0.2037    0.1772
3147.225    0.1066    0.1141
3147.244    0.0799    0.0958
3147.262    0.0952    0.1068
3147.281    0.1253    0.1457
3147.300    0.2034    0.2354
3147.318    0.3569    0.3755
3147.337    0.5240    0.5351
3147.355    0.6157    0.6220
3147.374    0.5888    0.6005
3147.392    0.4843    0.4948
3147.411    0.3587    0.3555
3147.430    0.2523    0.2446
3147.448    0.2034    0.1959
3147.467    0.2101    0.2192
3147.485    0.2807    0.3051
3147.504    0.3938    0.4195
3147.522    0.4269    0.4873
3147.541    0.3691    0.4697
3147.560    0.2792    0.3695
3147.578    0.2159    0.2488
3147.597    0.1786    0.1547
3147.615    0.1725    0.1322
3147.634    0.2407    0.1869
3147.653    0.3491    0.3030
3147.671    0.4692    0.4284
3147.690    0.5687    0.5231
3147.708    0.5473    0.5420
# 076114  47  3146.839  3147.693
3146.839    0.9084    0.8435
3146.857    0.8610    0.8196
3146.876    0.7295    0.7463
3146.895    0.5352    0.6169
3146.913    0.4148    0.4698
3146.932    0.3333    0.3453
3146.950    0.3100    0.3092
3146.969    0.4094    0.3711
3146.987    0.5618    0.4710
3147.006    0.6368    0.5183
3147.025    0.5455    0.4468
3147.043    0.3327    0.3125
3147.062    0.1735    0.2043
3147.080    0.1604    0.1938
3147.099    0.2559    0.2701
3147.117    0.3816    0.3731
3147.136    0.4825    0.4504
3147.155    0.4873    0.4496
3147.173    0.3960    0.3716
3147.192    0.2744    0.2504
3147.210    0.1700    0.1538
3147.229    0.0980    0.1021
3147.247    0.0816    0.0932
3147.266    0.1056    0.1090
3147.285    0.1323    0.1572
3147.303    0.2183    0.2570
3147.322    0.3745    0.4160
3147.340    0.5302    0.5578
3147.359    0.5999    0.6160
3147.377    0.5476    0.5592
3147.396    0.4124    0.4259
3147.415    0.2894    0.2885
3147.433    0.2124    0.1995
3147.452    0.1740    0.1713
3147.470    0.2105    0.2146
3147.489    0.3128    0.3213
3147.507    0.4148    0.4332
3147.526    0.4367    0.4926
3147.545    0.3733    0.4519
3147.563    0.2740    0.3417
3147.582    0.2053    0.2135
3147.600    0.1658    0.1372
3147.619    0.1795    0.1357
3147.638    0.2641    0.2155
3147.656    0.3752    0.3402
3147.675    0.4905    0.4709
3147.693    0.5310    0.5418
# 077749  48  3146.834  3147.707
3146.834    0.8970    0.8291
3146.853    0.8500    0.8106
3146.872    0.7737    0.7714
3146.890    0.6901    0.7101
3146.909    0.5932    0.6288
3146.927    0.5207    0.5580
3146.946    0.5195    0.5157
3146.965    0.5551    0.5155
3146.983    0.5695    0.5353
3147.002    0.5875    0.5401
3147.020    0.5372    0.5050
3147.039    0.4173    0.4338
3147.057    0.3456    0.3689
3147.076    0.3182    0.3414
3147.095    0.3632    0.3658
3147.113    0.4319    0.4132
3147.132    0.4769    0.4479
3147.150    0.4616    0.4376
3147.169    0.3926    0.3767
3147.187    0.3207    0.2915
3147.206    0.2062    0.2040
3147.225    0.1388    0.1452
3147.243    0.1269    0.1263
3147.262    0.1340    0.1466
3147.280    0.1758    0.2030
3147.299    0.2791    0.2985
3147.317    0.3893    0.4105
3147.336    0.4847    0.5228
3147.355    0.5577    0.5929
3147.373    0.5683    0.5994
3147.392    0.5236    0.5464
3147.410    0.4455    0.4645
3147.429    0.3787    0.3826
3147.447    0.3492    0.3405
3147.466    0.3641    0.3504
3147.485    0.4170    0.4076
3147.503    0.4697    0.4751
3147.522    0.5033    0.5193
3147.540    0.4764    0.5083
3147.559    0.4042    0.4413
3147.577    0.3335    0.3529
3147.596    0.2851    0.2772
3147.615    0.2917    0.2564
3147.633    0.3584    0.2976
3147.652    0.4325    0.3876
3147.670    0.5069    0.4821
3147.689    0.5603    0.5531
3147.707    0.5399    0.5724
# 078217  48  3146.834  3147.707
3146.834    0.9076    0.8898
3146.853    0.9162    0.8819
3146.871    0.8067    0.8416
3146.890    0.6727    0.7401
3146.909    0.5622    0.5844
3146.927    0.4046    0.4336
3146.946    0.3328    0.3443
3146.964    0.3897    0.3675
3146.983    0.5324    0.4738
3147.001    0.6677    0.5564
3147.020    0.6269    0.5297
3147.039    0.4251    0.3929
3147.057    0.2341    0.2594
3147.076    0.1741    0.2108
3147.094    0.2580    0.2667
3147.113    0.4132    0.3798
3147.131    0.5235    0.4709
3147.150    0.5415    0.4940
3147.169    0.4987    0.4234
3147.187    0.3611    0.3013
3147.206    0.2070    0.1797
3147.224    0.1125    0.1148
3147.243    0.0857    0.1013
3147.262    0.0858    0.1223
3147.280    0.1474    0.1692
3147.299    0.2338    0.2696
3147.317    0.3782    0.4215
3147.336    0.5810    0.5905
3147.354    0.6926    0.6772
3147.373    0.6203    0.6451
3147.392    0.5073    0.5169
3147.410    0.3642    0.3715
3147.429    0.2588    0.2494
3147.447    0.1879    0.1934
3147.466    0.2043    0.2162
3147.484    0.3311    0.3176
3147.503    0.4647    0.4709
3147.522    0.5327    0.5898
3147.540    0.5012    0.6024
3147.559    0.4008    0.4996
3147.577    0.2939    0.3467
3147.596    0.2329    0.2141
3147.614    0.2584    0.1769
3147.633    0.3432    0.2489
3147.652    0.4674    0.4049
3147.670    0.5974    0.5670
3147.689    0.6685    0.6842
3147.707    0.6561    0.7147
# 079672  47  3146.840  3147.695
3146.840    0.8999    0.8398
3146.859    0.8515    0.8145
3146.877    0.7076    0.7477
3146.896    0.5562    0.6289
3146.915    0.4596    0.4920
3146.933    0.3849    0.3987
3146.952    0.4072    0.3873
3146.970    0.5109    0.4554
3146.989    0.6331    0.5389
3147.007    0.6470    0.5444
3147.026    0.5058    0.4447
3147.045    0.3010    0.3050
3147.063    0.1896    0.2272
3147.082    0.2297    0.2489
3147.100    0.3416    0.3423
3147.119    0.4551    0.4503
3147.137    0.5293    0.5012
3147.156    0.5037    0.4675
3147.175    0.3910    0.3586
3147.193    0.2578    0.2364
3147.212    0.1396    0.1418
3147.230    0.1014    0.1035
3147.249    0.1042    0.1051
3147.267    0.1109    0.1346
3147.286    0.1758    0.2063
3147.305    0.2852    0.3369
3147.323    0.4608    0.4943
3147.342    0.6242    0.6266
3147.360    0.6548    0.6587
3147.379    0.5774    0.5864
3147.397    0.4443    0.4602
3147.416    0.3204    0.3263
3147.435    0.2396    0.2392
3147.453    0.2369    0.2267
3147.472    0.2934    0.2952
3147.490    0.4085    0.4122
3147.509    0.5075    0.5265
3147.527    0.4867    0.5629
3147.546    0.4097    0.4995
3147.565    0.3224    0.3655
3147.583    0.2354    0.2386
3147.602    0.2064    0.1681
3147.620    0.2521    0.1901
3147.639    0.3395    0.2974
3147.657    0.4653    0.4371
3147.676    0.5798    0.5612
3147.695    0.6059    0.6116
# 085042  47  3146.839  3147.694
3146.839    0.9335    0.8445
3146.858    0.8553    0.8278
3146.877    0.7565    0.7659
3146.895    0.5658    0.6543
3146.914    0.4428    0.5036
3146.932    0.3607    0.3807
3146.951    0.3411    0.3333
3146.969    0.4335    0.3858
3146.988    0.5933    0.4900
3147.007    0.6489    0.5378
3147.025    0.5367    0.4707
3147.044    0.3399    0.3247
3147.062    0.1898    0.2145
3147.081    0.1755    0.1999
3147.100    0.2535    0.2822
3147.118    0.4017    0.3929
3147.137    0.5310    0.4764
3147.155    0.5084    0.4791
3147.174    0.4129    0.3947
3147.192    0.3035    0.2723
3147.211    0.1780    0.1612
3147.230    0.0955    0.1050
3147.248    0.0971    0.0956
3147.267    0.0983    0.1124
3147.285    0.1286    0.1578
3147.304    0.2275    0.2633
3147.322    0.3775    0.4177
3147.341    0.5375    0.5764
3147.360    0.6369    0.6439
3147.378    0.5838    0.5939
3147.397    0.4397    0.4620
3147.415    0.3358    0.3255
3147.434    0.2265    0.2207
3147.452    0.1839    0.1848
3147.471    0.2219    0.2269
3147.490    0.3416    0.3386
3147.508    0.4439    0.4586
3147.527    0.4772    0.5255
3147.545    0.4121    0.4919
3147.564    0.3049    0.3726
3147.582    0.2307    0.2407
3147.601    0.1755    0.1485
3147.620    0.1842    0.1426
3147.638    0.2718    0.2188
3147.657    0.3908    0.3555
3147.675    0.4999    0.4848
3147.694    0.5551    0.5626
# 085810  47  3146.839  3147.693
3146.839    0.9041    0.8297
3146.857    0.8527    0.8134
3146.876    0.7203    0.7626
3146.894    0.5968    0.6750
3146.913    0.4882    0.5596
3146.932    0.4367    0.4653
3146.950    0.4540    0.4363
3146.969    0.5401    0.4762
3146.987    0.6434    0.5353
3147.006    0.6584    0.5464
3147.024    0.5368    0.4749
3147.043    0.3565    0.3523
3147.062    0.2369    0.2638
3147.080    0.2283    0.2636
3147.099    0.3239    0.3429
3147.117    0.4532    0.4406
3147.136    0.5435    0.5019
3147.154    0.5169    0.4844
3147.173    0.4221    0.3916
3147.192    0.2921    0.2673
3147.210    0.1774    0.1696
3147.229    0.1095    0.1146
3147.247    0.0980    0.1059
3147.266    0.1229    0.1318
3147.284    0.1663    0.1924
3147.303    0.2629    0.3054
3147.322    0.4296    0.4565
3147.340    0.5774    0.5875
3147.359    0.6310    0.6536
3147.377    0.6056    0.6249
3147.396    0.5028    0.5219
3147.415    0.3819    0.3962
3147.433    0.3058    0.3029
3147.452    0.2735    0.2678
3147.470    0.3099    0.3075
3147.489    0.4027    0.4073
3147.507    0.4983    0.5071
3147.526    0.5023    0.5559
3147.545    0.4325    0.5131
3147.563    0.3414    0.4048
3147.582    0.2683    0.2754
3147.600    0.2321    0.1961
3147.619    0.2474    0.1955
3147.637    0.3282    0.2745
3147.656    0.4447    0.4071
3147.675    0.5435    0.5325
3147.693    0.5847    0.5972
# 088194  47  3146.840  3147.694
3146.840    0.8985    0.8559
3146.858    0.8786    0.8397
3146.877    0.7667    0.7791
3146.895    0.6145    0.6679
3146.914    0.4664    0.5150
3146.932    0.3787    0.3880
3146.951    0.3582    0.3360
3146.970    0.4207    0.3909
3146.988    0.5632    0.4907
3147.007    0.6470    0.5426
3147.025    0.5525    0.4801
3147.044    0.3444    0.3360
3147.062    0.1990    0.2240
3147.081    0.1840    0.2054
3147.100    0.2600    0.2845
3147.118    0.4095    0.3945
3147.137    0.5086    0.4798
3147.155    0.5236    0.4858
3147.174    0.4504    0.4045
3147.192    0.3180    0.2823
3147.211    0.1890    0.1693
3147.230    0.1050    0.1112
3147.248    0.0982    0.1018
3147.267    0.1003    0.1207
3147.285    0.1329    0.1694
3147.304    0.2415    0.2783
3147.322    0.4013    0.4347
3147.341    0.5739    0.5928
3147.360    0.6431    0.6580
3147.378    0.5658    0.6049
3147.397    0.4407    0.4700
3147.415    0.3286    0.3314
3147.434    0.2334    0.2253
3147.452    0.1944    0.1892
3147.471    0.2312    0.2331
3147.490    0.3471    0.3505
3147.508    0.4437    0.4806
3147.527    0.5044    0.5605
3147.545    0.4435    0.5351
3147.564    0.3520    0.4150
3147.582    0.2457    0.2743
3147.601    0.1953    0.1723
3147.620    0.2105    0.1642
3147.638    0.3234    0.2470
3147.657    0.4451    0.3949
3147.675    0.5658    0.5336
3147.694    0.6464    0.6176
# 088945  48  3146.834  3147.707
3146.834    0.8472    0.8507
3146.853    0.8352    0.8325
3146.872    0.8015    0.7989
3146.890    0.7461    0.7514
3146.909    0.6702    0.6904
3146.927    0.6190    0.6336
3146.946    0.6090    0.5882
3146.964    0.6121    0.5653
3146.983    0.5875    0.5563
3147.002    0.5712    0.5468
3147.020    0.5414    0.5238
3147.039    0.4633    0.4834
3147.057    0.4108    0.4421
3147.076    0.3813    0.4137
3147.094    0.4015    0.4099
3147.113    0.4526    0.4230
3147.132    0.4747    0.4329
3147.150    0.4412    0.4207
3147.169    0.3966    0.3773
3147.187    0.3220    0.3146
3147.206    0.2594    0.2442
3147.224    0.1944    0.1923
3147.243    0.1531    0.1677
3147.262    0.1582    0.1809
3147.280    0.2176    0.2280
3147.299    0.3047    0.3076
3147.317    0.4039    0.3989
3147.336    0.4770    0.4920
3147.354    0.5438    0.5565
3147.373    0.5554    0.5830
3147.392    0.5400    0.5642
3147.410    0.5020    0.5163
3147.429    0.4607    0.4577
3147.447    0.4142    0.4181
3147.466    0.4142    0.4093
3147.484    0.4335    0.4326
3147.503    0.4708    0.4746
3147.522    0.4985    0.5082
3147.540    0.4658    0.5111
3147.559    0.4278    0.4771
3147.577    0.3966    0.4216
3147.596    0.3854    0.3653
3147.614    0.3773    0.3401
3147.633    0.4106    0.3583
3147.652    0.4720    0.4183
3147.670    0.5232    0.4937
3147.689    0.5635    0.5655
3147.707    0.5651    0.6044
# 089282  47  3146.840  3147.694
3146.840    0.8752    0.8389
3146.858    0.8851    0.8222
3146.877    0.8087    0.7782
3146.895    0.6869    0.7024
3146.914    0.5657    0.5985
3146.933    0.4574    0.5054
3146.951    0.4590    0.4643
3146.970    0.5380    0.4847
3146.988    0.5933    0.5344
3147.007    0.6199    0.5563
3147.025    0.5324    0.5087
3147.044    0.4168    0.4036
3147.063    0.2842    0.3090
3147.081    0.2559    0.2853
3147.100    0.3340    0.3382
3147.118    0.4455    0.4228
3147.137    0.5292    0.4875
3147.155    0.5093    0.4856
3147.174    0.4438    0.4116
3147.193    0.3170    0.2975
3147.211    0.2032    0.1967
3147.230    0.1293    0.1302
3147.248    0.1108    0.1111
3147.267    0.1105    0.1303
3147.285    0.1635    0.1847
3147.304    0.2402    0.2865
3147.323    0.3917    0.4261
3147.341    0.5395    0.5569
3147.360    0.5983    0.6406
3147.378    0.5985    0.6384
3147.397    0.5328    0.5599
3147.416    0.4283    0.4448
3147.434    0.3433    0.3480
3147.453    0.3170    0.2981
3147.471    0.3371    0.3189
3147.490    0.3884    0.4015
3147.508    0.4746    0.4973
3147.527    0.5162    0.5590
3147.546    0.4672    0.5404
3147.564    0.3929    0.4522
3147.583    0.3093    0.3289
3147.601    0.2516    0.2387
3147.620    0.2613    0.2162
3147.638    0.3321    0.2739
3147.657    0.4617    0.3926
3147.676    0.5614    0.5193
3147.694    0.6165    0.5985
# 089474  47  3146.838  3147.692
3146.838    0.8690    0.8302
3146.857    0.8668    0.8111
3146.875    0.7461    0.7535
3146.894    0.5727    0.6425
3146.912    0.4490    0.5125
3146.931    0.3751    0.4010
3146.949    0.3763    0.3691
3146.968    0.4680    0.4235
3146.987    0.5816    0.5089
3147.005    0.6126    0.5316
3147.024    0.5246    0.4506
3147.042    0.3385    0.3206
3147.061    0.1928    0.2218
3147.079    0.1878    0.2205
3147.098    0.2927    0.3061
3147.117    0.4509    0.4200
3147.135    0.5315    0.4903
3147.154    0.5091    0.4808
3147.172    0.4391    0.3936
3147.191    0.2976    0.2650
3147.209    0.1786    0.1639
3147.228    0.0987    0.1094
3147.247    0.0941    0.1020
3147.265    0.1069    0.1241
3147.284    0.1673    0.1841
3147.302    0.2632    0.2938
3147.321    0.4175    0.4557
3147.340    0.5840    0.6017
3147.358    0.6583    0.6564
3147.377    0.6049    0.6028
3147.395    0.4773    0.4825
3147.414    0.3540    0.3441
3147.432    0.2507    0.2491
3147.451    0.2259    0.2181
3147.470    0.2588    0.2710
3147.488    0.3662    0.3823
3147.507    0.4793    0.5078
3147.525    0.5107    0.5674
3147.544    0.4335    0.5275
3147.562    0.3303    0.4101
3147.581    0.2511    0.2676
3147.600    0.2081    0.1784
3147.618    0.2491    0.1813
3147.637    0.3440    0.2759
3147.655    0.4450    0.4154
3147.674    0.5453    0.5520
3147.692    0.6216    0.6177
# 089912  48  3146.835  3147.708
3146.835    0.8555    0.8523
3146.853    0.8686    0.8398
3146.872    0.8198    0.8136
3146.890    0.7391    0.7718
3146.909    0.6811    0.7119
3146.928    0.6138    0.6473
3146.946    0.5856    0.5985
3146.965    0.6256    0.5728
3146.983    0.6140    0.5699
3147.002    0.6146    0.5706
3147.020    0.6111    0.5542
3147.039    0.5255    0.5106
3147.058    0.4328    0.4548
3147.076    0.3868    0.4158
3147.095    0.3899    0.4081
3147.113    0.4213    0.4291
3147.132    0.4637    0.4568
3147.150    0.4901    0.4611
3147.169    0.4558    0.4264
3147.188    0.3720    0.3560
3147.206    0.2951    0.2766
3147.225    0.2131    0.2047
3147.243    0.1510    0.1657
3147.262    0.1547    0.1638
3147.280    0.1937    0.2005
3147.299    0.2666    0.2757
3147.318    0.3479    0.3773
3147.336    0.4545    0.4794
3147.355    0.5507    0.5672
3147.373    0.6069    0.6094
3147.392    0.5969    0.6012
3147.410    0.4960    0.5525
3147.429    0.4623    0.4831
3147.448    0.4392    0.4264
3147.466    0.4176    0.4070
3147.485    0.4192    0.4289
3147.503    0.4773    0.4763
3147.522    0.5299    0.5248
3147.540    0.5223    0.5411
3147.559    0.4599    0.5120
3147.578    0.4029    0.4450
3147.596    0.3687    0.3747
3147.615    0.3529    0.3285
3147.633    0.3865    0.3331
3147.652    0.4410    0.3899
3147.670    0.5082    0.4725
3147.689    0.5710    0.5576
3147.708    0.5905    0.6102
# 090004  47  3146.839  3147.694
3146.839    0.9725    0.8397
3146.858    0.8500    0.8056
3146.876    0.6662    0.7168
3146.895    0.4952    0.5657
3146.914    0.3565    0.4001
3146.932    0.2842    0.2944
3146.951    0.3020    0.2899
3146.969    0.4286    0.3796
3146.988    0.5909    0.4876
3147.006    0.6172    0.5013
3147.025    0.4561    0.3931
3147.044    0.2432    0.2436
3147.062    0.1289    0.1643
3147.081    0.1626    0.1851
3147.099    0.2771    0.2747
3147.118    0.3934    0.3838
3147.136    0.4712    0.4473
3147.155    0.4603    0.4322
3147.174    0.3664    0.3367
3147.192    0.2271    0.2216
3147.211    0.1471    0.1341
3147.229    0.0969    0.1016
3147.248    0.0973    0.1031
3147.266    0.1132    0.1256
3147.285    0.1527    0.1924
3147.304    0.2669    0.3304
3147.322    0.4647    0.4982
3147.341    0.6229    0.6230
3147.359    0.6142    0.6222
3147.378    0.4940    0.5063
3147.396    0.3428    0.3565
3147.415    0.2344    0.2256
3147.434    0.1759    0.1562
3147.452    0.1638    0.1585
3147.471    0.2352    0.2383
3147.489    0.3511    0.3675
3147.508    0.4308    0.4951
3147.526    0.4449    0.5368
3147.545    0.3793    0.4690
3147.564    0.2839    0.3287
3147.582    0.2054    0.2013
3147.601    0.1701    0.1371
3147.619    0.2234    0.1673
3147.638    0.3313    0.2827
3147.656    0.4596    0.4267
3147.675    0.5721    0.5474
3147.694    0.5979    0.5852
# 091287  48  3146.835  3147.708
3146.835    0.9361    0.8506
3146.854    0.9156    0.8447
3146.872    0.8126    0.8106
3146.891    0.6662    0.7186
3146.909    0.5018    0.5820
3146.928    0.3812    0.4274
3146.946    0.3195    0.3327
3146.965    0.3460    0.3385
3146.984    0.4915    0.4366
3147.002    0.6207    0.5283
3147.021    0.6005    0.5225
3147.039    0.4547    0.4065
3147.058    0.2520    0.2572
3147.077    0.1458    0.1866
3147.095    0.2113    0.2227
3147.114    0.3483    0.3286
3147.132    0.4709    0.4289
3147.151    0.5206    0.4753
3147.169    0.4745    0.4350
3147.188    0.3612    0.3220
3147.207    0.2250    0.1973
3147.225    0.1317    0.1199
3147.244    0.0746    0.0927
3147.262    0.0852    0.1000
3147.281    0.1177    0.1318
3147.299    0.1817    0.2044
3147.318    0.3028    0.3471
3147.337    0.4834    0.5223
3147.355    0.6227    0.6352
3147.374    0.6270    0.6340
3147.392    0.5272    0.5306
3147.411    0.3882    0.3798
3147.429    0.2638    0.2567
3147.448    0.1873    0.1845
3147.467    0.1861    0.1909
3147.485    0.2659    0.2734
3147.504    0.4000    0.4094
3147.522    0.4906    0.5176
3147.541    0.4574    0.5406
3147.559    0.3585    0.4614
3147.578    0.2683    0.3182
3147.597    0.2051    0.1905
3147.615    0.1871    0.1395
3147.634    0.2350    0.1806
3147.652    0.3343    0.2946
3147.671    0.4649    0.4444
3147.689    0.5740    0.5535
3147.708    0.5739    0.5884
# 096184  48  3146.834  3147.707
3146.834    0.8997    0.8333
3146.852    0.8950    0.8308
3146.871    0.8011    0.8061
3146.889    0.6549    0.7381
3146.908    0.5327    0.6190
3146.927    0.4349    0.4860
3146.945    0.4116    0.4010
3146.964    0.4277    0.4009
3146.982    0.5159    0.4754
3147.001    0.6634    0.5534
3147.019    0.6480    0.5421
3147.038    0.4805    0.4250
3147.057    0.2652    0.2814
3147.075    0.1761    0.2142
3147.094    0.2316    0.2527
3147.112    0.3743    0.3580
3147.131    0.5219    0.4690
3147.149    0.5784    0.5126
3147.168    0.5064    0.4647
3147.187    0.3647    0.3438
3147.205    0.2387    0.2184
3147.224    0.1443    0.1286
3147.242    0.0839    0.0969
3147.261    0.0857    0.1030
3147.280    0.1226    0.1371
3147.298    0.1816    0.2090
3147.317    0.2937    0.3453
3147.335    0.4825    0.5079
3147.354    0.6458    0.6402
3147.372    0.6518    0.6676
3147.391    0.5752    0.5902
3147.410    0.4335    0.4544
3147.428    0.3244    0.3285
3147.447    0.2402    0.2440
3147.465    0.2442    0.2366
3147.484    0.3014    0.3121
3147.502    0.4203    0.4323
3147.521    0.5056    0.5414
3147.540    0.4891    0.5636
3147.558    0.4056    0.4871
3147.577    0.2998    0.3447
3147.595    0.2252    0.2189
3147.614    0.2095    0.1565
3147.632    0.2396    0.1879
3147.651    0.3519    0.3037
3147.670    0.4937    0.4550
3147.688    0.5838    0.5694
3147.707    0.5875    0.6125
# 096395  48  3146.834  3147.707
3146.834    0.9307    0.8780
3146.853    0.9061    0.8730
3146.871    0.9145    0.8498
3146.890    0.7310    0.7816
3146.908    0.5861    0.6696
3146.927    0.4832    0.5278
3146.946    0.4239    0.4199
3146.964    0.4113    0.3995
3146.983    0.5073    0.4666
3147.001    0.5995    0.5507
3147.020    0.6381    0.5686
3147.038    0.5400    0.4839
3147.057    0.3446    0.3448
3147.076    0.2097    0.2558
3147.094    0.2539    0.2683
3147.113    0.3926    0.3598
3147.131    0.4959    0.4574
3147.150    0.5347    0.5072
3147.168    0.5076    0.4737
3147.187    0.4159    0.3662
3147.206    0.2797    0.2375
3147.224    0.1488    0.1474
3147.243    0.0953    0.1074
3147.261    0.0957    0.1115
3147.280    0.1310    0.1467
3147.298    0.1875    0.2172
3147.317    0.3046    0.3462
3147.336    0.4646    0.5098
3147.354    0.6093    0.6342
3147.373    0.6599    0.6700
3147.391    0.5861    0.6046
3147.410    0.4854    0.4740
3147.429    0.3542    0.3398
3147.447    0.2518    0.2534
3147.466    0.2271    0.2353
3147.484    0.2893    0.2973
3147.503    0.4015    0.4218
3147.521    0.5246    0.5373
3147.540    0.5302    0.5859
3147.559    0.4261    0.5278
3147.577    0.3354    0.4017
3147.596    0.2609    0.2627
3147.614    0.2338    0.1894
3147.633    0.2697    0.2090
3147.651    0.3882    0.3128
3147.670    0.5236    0.4669
3147.689    0.6129    0.6012
3147.707    0.6336    0.6644
# 096402  48  3146.835  3147.708
3146.835    0.8730    0.8285
3146.853    0.8772    0.8128
3146.872    0.7682    0.7554
3146.890    0.6114    0.6476
3146.909    0.4479    0.4957
3146.928    0.3333    0.3564
3146.946    0.2899    0.2915
3146.965    0.3329    0.3243
3146.983    0.4634    0.4212
3147.002    0.5674    0.5011
3147.020    0.5390    0.4782
3147.039    0.3791    0.3564
3147.058    0.2225    0.2278
3147.076    0.1561    0.1799
3147.095    0.1988    0.2233
3147.113    0.3253    0.3146
3147.132    0.4226    0.4039
3147.150    0.4810    0.4330
3147.169    0.4317    0.3832
3147.188    0.3112    0.2759
3147.206    0.1860    0.1738
3147.225    0.1081    0.1076
3147.243    0.0785    0.0876
3147.262    0.0856    0.0956
3147.280    0.1060    0.1287
3147.299    0.1888    0.2126
3147.318    0.3246    0.3577
3147.336    0.4977    0.5093
3147.355    0.6041    0.6002
3147.373    0.5792    0.5735
3147.392    0.4618    0.4529
3147.411    0.3081    0.3099
3147.429    0.2105    0.2076
3147.448    0.1686    0.1608
3147.466    0.1795    0.1840
3147.485    0.2633    0.2766
3147.503    0.3715    0.3962
3147.522    0.4294    0.4889
3147.541    0.3971    0.4880
3147.559    0.3047    0.3985
3147.578    0.2312    0.2642
3147.596    0.1828    0.1639
3147.615    0.1697    0.1326
3147.633    0.2362    0.1843
3147.652    0.3537    0.3054
3147.671    0.4814    0.4444
3147.689    0.5616    0.5347
3147.708    0.5485    0.5471
# 096901  48  3146.834  3147.707
3146.834    0.8796    0.8279
3146.853    0.8845    0.8207
3146.871    0.8033    0.7874
3146.890    0.6674    0.7021
3146.908    0.5150    0.5797
3146.927    0.4013    0.4464
3146.945    0.3569    0.3701
3146.964    0.3941    0.3813
3146.983    0.5369    0.4640
3147.001    0.6383    0.5298
3147.020    0.5841    0.5058
3147.038    0.4336    0.3935
3147.057    0.2443    0.2624
3147.075    0.1805    0.2083
3147.094    0.2291    0.2523
3147.113    0.3638    0.3605
3147.131    0.4797    0.4581
3147.150    0.5368    0.4966
3147.168    0.4935    0.4488
3147.187    0.3657    0.3331
3147.205    0.2372    0.2150
3147.224    0.1332    0.1313
3147.243    0.0906    0.1013
3147.261    0.1021    0.1082
3147.280    0.1311    0.1456
3147.298    0.1921    0.2250
3147.317    0.3044    0.3669
3147.335    0.4779    0.5235
3147.354    0.6226    0.6364
3147.373    0.6318    0.6387
3147.391    0.5258    0.5468
3147.410    0.3986    0.4063
3147.428    0.2908    0.2874
3147.447    0.2165    0.2175
3147.465    0.2492    0.2247
3147.484    0.3046    0.3102
3147.503    0.4070    0.4390
3147.521    0.4993    0.5362
3147.540    0.4687    0.5507
3147.558    0.3744    0.4699
3147.577    0.2905    0.3297
3147.596    0.2272    0.2073
3147.614    0.1948    0.1624
3147.633    0.2731    0.2102
3147.651    0.3873    0.3275
3147.670    0.4960    0.4740
3147.688    0.5988    0.5745
3147.707    0.6049    0.5999
# 096948  48  3146.833  3147.706
3146.833    0.8890    0.8278
3146.852    0.8964    0.8194
3146.870    0.8183    0.7858
3146.889    0.6624    0.6992
3146.907    0.5013    0.5739
3146.926    0.3857    0.4334
3146.945    0.3186    0.3430
3146.963    0.3566    0.3447
3146.982    0.4981    0.4262
3147.000    0.6155    0.5049
3147.019    0.6081    0.4984
3147.037    0.4379    0.3929
3147.056    0.2366    0.2540
3147.075    0.1525    0.1837
3147.093    0.2001    0.2147
3147.112    0.3282    0.3183
3147.130    0.4356    0.4231
3147.149    0.5078    0.4775
3147.167    0.4732    0.4447
3147.186    0.3489    0.3367
3147.205    0.2367    0.2116
3147.223    0.1379    0.1283
3147.242    0.0866    0.0924
3147.260    0.0865    0.0925
3147.279    0.1010    0.1172
3147.298    0.1399    0.1832
3147.316    0.2669    0.3040
3147.335    0.4524    0.4705
3147.353    0.5657    0.5947
3147.372    0.6046    0.6206
3147.390    0.5183    0.5416
3147.409    0.3843    0.4038
3147.428    0.2738    0.2755
3147.446    0.2124    0.2021
3147.465    0.2038    0.1967
3147.483    0.2673    0.2631
3147.502    0.3731    0.3800
3147.520    0.4327    0.4756
3147.539    0.4157    0.4966
3147.558    0.3429    0.4195
3147.576    0.2618    0.2954
3147.595    0.1931    0.1776
3147.613    0.1609    0.1258
3147.632    0.1928    0.1534
3147.650    0.2881    0.2488
3147.669    0.4258    0.3851
3147.688    0.5156    0.4982
3147.706    0.5244    0.5372
# 097420  48  3146.834  3147.707
3146.834    0.8902    0.8474
3146.853    0.9051    0.8416
3146.871    0.8658    0.8224
3146.890    0.7698    0.7647
3146.909    0.5983    0.6605
3146.927    0.4718    0.5395
3146.946    0.4144    0.4358
3146.964    0.4263    0.4056
3146.983    0.4893    0.4543
3147.001    0.6100    0.5283
3147.020    0.6249    0.5541
3147.039    0.5202    0.4834
3147.057    0.3581    0.3642
3147.076    0.2358    0.2698
3147.094    0.2526    0.2650
3147.113    0.3403    0.3408
3147.131    0.4687    0.4355
3147.150    0.5163    0.4951
3147.169    0.5070    0.4741
3147.187    0.4286    0.3851
3147.206    0.2884    0.2616
3147.224    0.1676    0.1651
3147.243    0.1098    0.1120
3147.261    0.0970    0.1045
3147.280    0.1143    0.1303
3147.299    0.1594    0.1952
3147.317    0.2624    0.3048
3147.336    0.4194    0.4582
3147.354    0.5638    0.5884
3147.373    0.6256    0.6471
3147.392    0.5644    0.6027
3147.410    0.4684    0.4940
3147.429    0.3592    0.3637
3147.447    0.2714    0.2715
3147.466    0.2540    0.2403
3147.484    0.2865    0.2849
3147.503    0.3779    0.3910
3147.522    0.4873    0.5023
3147.540    0.5003    0.5514
3147.559    0.4435    0.5100
3147.577    0.3680    0.4004
3147.596    0.2642    0.2693
3147.614    0.2150    0.1899
3147.633    0.2355    0.1911
3147.652    0.3392    0.2793
3147.670    0.4767    0.4087
3147.689    0.5540    0.5362
3147.707    0.5692    0.6012
# 098921  48  3146.834  3147.707
3146.834    0.8867    0.8312
3146.852    0.8892    0.8215
3146.871    0.8243    0.7936
3146.889    0.7094    0.7364
3146.908    0.5789    0.6443
3146.926    0.4836    0.5499
3146.945    0.4549    0.4811
3146.964    0.5163    0.4715
3146.982    0.5800    0.5063
3147.001    0.6369    0.5385
3147.019    0.5970    0.5156
3147.038    0.4457    0.4276
3147.057    0.3070    0.3239
3147.075    0.2340    0.2716
3147.094    0.2780    0.2945
3147.112    0.3730    0.3684
3147.131    0.4687    0.4460
3147.149    0.5131    0.4701
3147.168    0.4589    0.4235
3147.187    0.3422    0.3235
3147.205    0.2240    0.2200
3147.224    0.1409    0.1397
3147.242    0.1118    0.1046
3147.261    0.0961    0.1076
3147.279    0.1157    0.1445
3147.298    0.1981    0.2242
3147.317    0.3074    0.3466
3147.335    0.4508    0.4800
3147.354    0.5630    0.5916
3147.372    0.5925    0.6289
3147.391    0.5469    0.5860
3147.409    0.4555    0.4923
3147.428    0.3689    0.3829
3147.447    0.3102    0.3082
3147.465    0.3095    0.2972
3147.484    0.3670    0.3513
3147.502    0.4459    0.4376
3147.521    0.4900    0.5132
3147.539    0.4692    0.5255
3147.558    0.3992    0.4617
3147.577    0.3118    0.3487
3147.595    0.2559    0.2469
3147.614    0.2348    0.1939
3147.632    0.2672    0.2168
3147.651    0.3637    0.3087
3147.669    0.4648    0.4243
3147.688    0.5443    0.5265
3147.707    0.5488    0.5695
# 100963  47  3146.839  3147.694
3146.839    0.9129    0.8543
3146.858    0.8831    0.8395
3146.876    0.7936    0.7921
3146.895    0.6504    0.6926
3146.914    0.4980    0.5581
3146.932    0.4300    0.4422
3146.951    0.4016    0.3883
3146.969    0.4581    0.4235
3146.988    0.5925    0.5085
3147.006    0.6157    0.5507
3147.025    0.5297    0.4939
3147.044    0.3803    0.3616
3147.062    0.2302    0.2534
3147.081    0.2006    0.2303
3147.099    0.2913    0.2976
3147.118    0.4320    0.4085
3147.137    0.5241    0.4891
3147.155    0.5418    0.4917
3147.174    0.4571    0.4106
3147.192    0.3194    0.2910
3147.211    0.1910    0.1778
3147.229    0.1106    0.1175
3147.248    0.1000    0.1029
3147.267    0.1046    0.1225
3147.285    0.1394    0.1725
3147.304    0.2320    0.2766
3147.322    0.3747    0.4229
3147.341    0.5490    0.5768
3147.359    0.6473    0.6543
3147.378    0.6202    0.6281
3147.397    0.4992    0.5164
3147.415    0.3716    0.3860
3147.434    0.2753    0.2750
3147.452    0.2293    0.2289
3147.471    0.2604    0.2607
3147.489    0.3643    0.3574
3147.508    0.4595    0.4802
3147.527    0.4841    0.5522
3147.545    0.4427    0.5300
3147.564    0.3525    0.4207
3147.582    0.2682    0.2887
3147.601    0.2102    0.1876
3147.619    0.2203    0.1701
3147.638    0.3106    0.2420
3147.657    0.4264    0.3769
3147.675    0.5503    0.5097
3147.694    0.6074    0.5980
# 104075  47  3146.840  3147.694
3146.840    0.8634    0.8375
3146.858    0.8586    0.8156
3146.877    0.7768    0.7725
3146.896    0.6882    0.7060
3146.914    0.6058    0.6302
3146.933    0.5539    0.5585
3146.951    0.5335    0.5195
3146.970    0.5367    0.5165
3146.988    0.5686    0.5341
3147.007    0.5677    0.5411
3147.026    0.5357    0.5111
3147.044    0.4422    0.4524
3147.063    0.3727    0.3899
3147.081    0.3368    0.3622
3147.100    0.3732    0.3777
3147.118    0.4212    0.4163
3147.137    0.4932    0.4466
3147.156    0.4642    0.4363
3147.174    0.4030    0.3832
3147.193    0.3011    0.2985
3147.211    0.2151    0.2179
3147.230    0.1668    0.1569
3147.249    0.1349    0.1334
3147.267    0.1237    0.1485
3147.286    0.1771    0.2032
3147.304    0.2732    0.2884
3147.323    0.3892    0.4004
3147.341    0.4922    0.5028
3147.360    0.5531    0.5749
3147.379    0.5643    0.5875
3147.397    0.5302    0.5451
3147.416    0.4612    0.4672
3147.434    0.3827    0.3944
3147.453    0.3543    0.3506
3147.471    0.3664    0.3557
3147.490    0.4059    0.4035
3147.509    0.4632    0.4658
3147.527    0.4829    0.5030
3147.546    0.4410    0.4931
3147.564    0.3841    0.4359
3147.583    0.3272    0.3514
3147.601    0.2888    0.2848
3147.620    0.3019    0.2621
3147.639    0.3598    0.3000
3147.657    0.4295    0.3788
3147.676    0.4997    0.4747
3147.694    0.5410    0.5438
# 109110  48  3146.835  3147.708
3146.835    0.8674    0.8476
3146.853    0.8453    0.8320
3146.872    0.8115    0.7956
3146.891    0.7454    0.7310
3146.909    0.6380    0.6480
3146.928    0.4943    0.5590
3146.946    0.4850    0.5010
3146.965    0.5098    0.4858
3146.983    0.5639    0.5057
3147.002    0.5678    0.5260
3147.021    0.5502    0.5077
3147.039    0.4828    0.4478
3147.058    0.4137    0.3709
3147.076    0.2933    0.3270
3147.095    0.2526    0.3349
3147.113    0.4027    0.3814
3147.132    0.4899    0.4324
3147.151    0.4424    0.4450
3147.169    0.3816    0.4062
3147.188    0.3503    0.3240
3147.206    0.2771    0.2362
3147.225    0.1589    0.1631
3147.243    0.1148    0.1280
3147.262    0.1411    0.1306
3147.281    0.1636    0.1731
3147.299    0.2108    0.2497
3147.318    0.3214    0.3615
3147.336    0.4507    0.4749
3147.355    0.5609    0.5657
3147.373    0.6049    0.5954
3147.392    0.5278    0.5599
3147.411    0.4526    0.4771
3147.429    0.3601    0.3905
3147.448    0.3385    0.3280
3147.466    0.3475    0.3185
3147.485    0.3841    0.3618
3147.503    0.4325    0.4302
3147.522    0.4564    0.4905
3147.541    0.4660    0.5005
3147.559    0.4115    0.4531
3147.578    0.3327    0.3641
3147.596    0.2622    0.2818
3147.615    0.2666    0.2381
3147.633    0.2925    0.2573
3147.652    0.4064    0.3346
3147.671    0.4678    0.4386
3147.689    0.5249    0.5238
3147.708    0.5636    0.5682
# 110205  48  3146.835  3147.708
3146.835    0.8972    0.8778
3146.854    0.9034    0.8630
3146.872    0.8586    0.8164
3146.891    0.6728    0.7140
3146.910    0.5107    0.5664
3146.928    0.4190    0.4274
3146.947    0.3298    0.3433
3146.965    0.3610    0.3588
3146.984    0.4733    0.4498
3147.002    0.5921    0.5253
3147.021    0.5913    0.5094
3147.040    0.4367    0.3938
3147.058    0.2543    0.2713
3147.077    0.1883    0.2162
3147.095    0.2325    0.2564
3147.114    0.3770    0.3566
3147.132    0.4842    0.4463
3147.151    0.5151    0.4800
3147.170    0.4724    0.4275
3147.188    0.3527    0.3201
3147.207    0.2173    0.2024
3147.225    0.1317    0.1303
3147.244    0.0959    0.1044
3147.262    0.1023    0.1130
3147.281    0.1315    0.1514
3147.300    0.1979    0.2382
3147.318    0.3427    0.3743
3147.337    0.5153    0.5343
3147.355    0.6276    0.6285
3147.374    0.6257    0.6155
3147.392    0.5136    0.5124
3147.411    0.3677    0.3694
3147.430    0.2547    0.2512
3147.448    0.2005    0.1947
3147.467    0.2119    0.2102
3147.485    0.2800    0.2955
3147.504    0.4152    0.4250
3147.522    0.4803    0.5222
3147.541    0.4505    0.5354
3147.560    0.3744    0.4467
3147.578    0.2760    0.3152
3147.597    0.2033    0.1990
3147.615    0.2111    0.1605
3147.634    0.2784    0.2129
3147.653    0.3874    0.3410
3147.671    0.5247    0.4846
3147.690    0.6159    0.5990
3147.708    0.5761    0.6340
# 112504  48  3146.834  3147.707
3146.834    0.8867    0.8468
3146.852    0.9230    0.8453
3146.871    0.8821    0.8281
3146.890    0.7276    0.7668
3146.908    0.5782    0.6610
3146.927    0.4613    0.5249
3146.945    0.3942    0.4249
3146.964    0.4094    0.4042
3146.982    0.5331    0.4689
3147.001    0.6365    0.5567
3147.020    0.6364    0.5653
3147.038    0.5261    0.4676
3147.057    0.3192    0.3186
3147.075    0.1961    0.2308
3147.094    0.2334    0.2483
3147.112    0.3415    0.3451
3147.131    0.5084    0.4599
3147.150    0.5493    0.5164
3147.168    0.5186    0.4823
3147.187    0.3991    0.3686
3147.205    0.2717    0.2398
3147.224    0.1485    0.1397
3147.242    0.0804    0.0997
3147.261    0.0974    0.1021
3147.280    0.1346    0.1344
3147.298    0.1713    0.2017
3147.317    0.2860    0.3315
3147.335    0.4590    0.4939
3147.354    0.5968    0.6380
3147.373    0.6761    0.6823
3147.391    0.6299    0.6202
3147.410    0.4733    0.4883
3147.428    0.3563    0.3565
3147.447    0.2868    0.2589
3147.465    0.2304    0.2370
3147.484    0.2932    0.3015
3147.503    0.4134    0.4305
3147.521    0.5150    0.5493
3147.540    0.5178    0.5974
3147.558    0.4331    0.5400
3147.577    0.3487    0.4006
3147.595    0.2643    0.2608
3147.614    0.2149    0.1767
3147.633    0.2441    0.1957
3147.651    0.3568    0.3018
3147.670    0.5049    0.4582
3147.688    0.6027    0.5845
3147.707    0.6369    0.6421
# 113579  47  3146.840  3147.694
3146.840    0.7084    0.7327
3146.858    0.6898    0.7109
3146.877    0.6879    0.6803
3146.895    0.6674    0.6467
3146.914    0.6294    0.6094
3146.933    0.5872    0.5731
3146.951    0.5608    0.5415
3146.970    0.5217    0.5120
3146.988    0.4686    0.4878
3147.007    0.4341    0.4651
3147.025    0.4244    0.4456
3147.044    0.4252    0.4264
3147.063    0.4185    0.4081
3147.081    0.4028    0.3912
3147.100    0.3734    0.3730
3147.118    0.3549    0.3546
3147.137    0.3406    0.3332
3147.155    0.3153    0.3109
3147.174    0.2955    0.2862
3147.193    0.2689    0.2627
3147.211    0.2286    0.2447
3147.230    0.2269    0.2337
3147.248    0.2344    0.2333
3147.267    0.2400    0.2446
3147.285    0.2659    0.2654
3147.304    0.2994    0.2948
3147.323    0.3247    0.3271
3147.341    0.3648    0.3555
3147.360    0.3798    0.3789
3147.378    0.3953    0.3926
3147.397    0.3887    0.3980
3147.415    0.3918    0.3964
3147.434    0.4090    0.3903
3147.453    0.3994    0.3829
3147.471    0.3876    0.3764
3147.490    0.3660    0.3707
3147.508    0.3430    0.3655
3147.527    0.3456    0.3594
3147.545    0.3403    0.3525
3147.564    0.3316    0.3448
3147.583    0.3458    0.3386
3147.601    0.3524    0.3363
3147.620    0.3524    0.3392
3147.638    0.3643    0.3475
3147.657    0.3716    0.3605
3147.675    0.3701    0.3743
3147.694    0.3597    0.3873
# 113989  47  3146.839  3147.694
3146.839    0.9451    0.9064
3146.858    0.9365    0.8906
3146.876    0.8234    0.8308
3146.895    0.6540    0.6950
3146.913    0.4697    0.5133
3146.932    0.3421    0.3360
3146.951    0.2630    0.2604
3146.969    0.3153    0.3152
3146.988    0.4941    0.4521
3147.006    0.5998    0.5400
3147.025    0.5884    0.4916
3147.044    0.3623    0.3324
3147.062    0.1690    0.1991
3147.081    0.1461    0.1640
3147.099    0.2171    0.2245
3147.118    0.3417    0.3330
3147.136    0.4260    0.4251
3147.155    0.4879    0.4602
3147.174    0.4440    0.4027
3147.192    0.3293    0.2895
3147.211    0.1869    0.1783
3147.229    0.1280    0.1257
3147.248    0.1201    0.1201
3147.266    0.1087    0.1376
3147.285    0.1546    0.1868
3147.304    0.2699    0.3073
3147.322    0.4459    0.4841
3147.341    0.6210    0.6476
3147.359    0.7089    0.6852
3147.378    0.6250    0.5826
3147.396    0.4306    0.4177
3147.415    0.2608    0.2597
3147.434    0.1870    0.1631
3147.452    0.1410    0.1369
3147.471    0.1653    0.1878
3147.489    0.3154    0.3157
3147.508    0.4764    0.4925
3147.526    0.5546    0.6148
3147.545    0.5016    0.6207
3147.564    0.3588    0.4997
3147.582    0.2747    0.3342
3147.601    0.2231    0.2051
3147.619    0.2603    0.1916
3147.638    0.3824    0.3001
3147.656    0.5511    0.4700
3147.675    0.6814    0.6375
3147.694    0.7532    0.7288
# 115715  47  3146.839  3147.693
3146.839    0.9177    0.8624
3146.857    0.8882    0.8433
3146.876    0.7600    0.7822
3146.894    0.6314    0.6748
3146.913    0.4808    0.5303
3146.932    0.3930    0.4075
3146.950    0.3794    0.3664
3146.969    0.4380    0.4199
3146.987    0.5735    0.5118
3147.006    0.6304    0.5554
3147.024    0.5548    0.4916
3147.043    0.3649    0.3529
3147.062    0.2175    0.2432
3147.080    0.2075    0.2322
3147.099    0.3012    0.3125
3147.117    0.4427    0.4204
3147.136    0.5549    0.4991
3147.154    0.5492    0.4966
3147.173    0.4440    0.4085
3147.192    0.3129    0.2775
3147.210    0.1858    0.1717
3147.229    0.1074    0.1133
3147.247    0.0952    0.1036
3147.266    0.1076    0.1246
3147.284    0.1439    0.1773
3147.303    0.2500    0.2885
3147.322    0.4223    0.4512
3147.340    0.5773    0.5961
3147.359    0.6452    0.6621
3147.377    0.6133    0.6157
3147.396    0.4793    0.4887
3147.414    0.3574    0.3536
3147.433    0.2540    0.2475
3147.452    0.2138    0.2114
3147.470    0.2465    0.2560
3147.489    0.3543    0.3725
3147.507    0.4714    0.4982
3147.526    0.5043    0.5725
3147.544    0.4418    0.5438
3147.563    0.3515    0.4232
3147.582    0.2605    0.2768
3147.600    0.2041    0.1841
3147.619    0.2336    0.1785
3147.637    0.3471    0.2634
3147.656    0.4875    0.4123
3147.675    0.5829    0.5576
3147.693    0.6133    0.6358
# 116613  47  3146.839  3147.694
3146.839    0.9268    0.8320
3146.858    0.8851    0.8194
3146.877    0.7591    0.7762
3146.895    0.6283    0.6968
3146.914    0.5231    0.5872
3146.932    0.4647    0.4965
3146.951    0.4817    0.4588
3146.969    0.5525    0.4897
3146.988    0.6358    0.5500
3147.007    0.6548    0.5632
3147.025    0.5473    0.4940
3147.044    0.3576    0.3684
3147.062    0.2397    0.2752
3147.081    0.2479    0.2641
3147.099    0.3379    0.3330
3147.118    0.4529    0.4328
3147.137    0.5234    0.4915
3147.155    0.5021    0.4716
3147.174    0.4049    0.3777
3147.192    0.2710    0.2606
3147.211    0.1588    0.1580
3147.229    0.1062    0.1059
3147.248    0.0973    0.0963
3147.267    0.1094    0.1220
3147.285    0.1456    0.1806
3147.304    0.2374    0.2899
3147.322    0.3927    0.4315
3147.341    0.5363    0.5762
3147.359    0.6265    0.6528
3147.378    0.6074    0.6396
3147.397    0.5225    0.5474
3147.415    0.4086    0.4309
3147.434    0.3207    0.3274
3147.452    0.2904    0.2846
3147.471    0.3186    0.3167
3147.489    0.4109    0.4063
3147.508    0.5070    0.5122
3147.527    0.5278    0.5644
3147.545    0.4672    0.5297
3147.564    0.3713    0.4176
3147.582    0.2780    0.2910
3147.601    0.2260    0.1985
3147.620    0.2396    0.1898
3147.638    0.3153    0.2632
3147.657    0.4374    0.3947
3147.675    0.5542    0.5190
3147.694    0.5932    0.5972
# 999999  47  3146.840  3147.694
3146.840    0.9082    0.8517
3146.858    0.8553    0.8371
3146.877    0.7900    0.7852
3146.895    0.6489    0.6885
3146.914    0.4980    0.5509
3146.932    0.4016    0.4302
3146.951    0.3749    0.3697
3146.970    0.4361    0.4047
3146.988    0.5736    0.4881
3147.007    0.6372    0.5400
3147.025    0.5802    0.4934
3147.044    0.4111    0.3652
3147.062    0.2234    0.2530
3147.081    0.1832    0.2217
3147.100    0.2747    0.2883
3147.118    0.4126    0.3945
3147.137    0.4914    0.4845
3147.155    0.5180    0.5004
3147.174    0.4721    0.4307
3147.192    0.3237    0.3139
3147.211    0.1946    0.1960
3147.230    0.1343    0.1263
3147.248    0.1080    0.1075
3147.267    0.1129    0.1210
3147.285    0.1372    0.1639
3147.304    0.2091    0.2601
3147.322    0.3658    0.4024
3147.341    0.5299    0.5590
3147.360    0.6434    0.6443
3147.378    0.6067    0.6212
3147.397    0.4890    0.5102
3147.415    0.3566    0.3783
3147.434    0.2814    0.2651
3147.453    0.2277    0.2148
3147.471    0.2459    0.2414
3147.490    0.3255    0.3391
3147.508    0.4274    0.4543
3147.527    0.4771    0.5310
3147.545    0.4401    0.5157
3147.564    0.3528    0.4128
3147.583    0.2528    0.2770
3147.601    0.1951    0.1815
3147.620    0.2068    0.1597
3147.638    0.2717    0.2223
3147.657    0.3922    0.3509
3147.675    0.5226    0.4829
3147.694    0.5932    0.5757


==> anc/specdat/fit_OH3149.dat <==
# 001499  32  3149.588  3150.163
3149.588    0.9922    0.7940
3149.606    0.9581    0.8476
3149.625    0.9007    0.8833
3149.643    0.8087    0.8740
3149.662    0.7254    0.7971
3149.680    0.6491    0.6670
3149.699    0.5284    0.5078
3149.718    0.4073    0.4009
3149.736    0.3843    0.4153
3149.755    0.4669    0.5383
3149.773    0.5590    0.6425
3149.792    0.5790    0.6207
3149.811    0.4639    0.4699
3149.829    0.3067    0.3110
3149.848    0.2407    0.2204
3149.866    0.2438    0.2175
3149.885    0.2702    0.2556
3149.903    0.2976    0.2974
3149.922    0.3415    0.3645
3149.941    0.4594    0.4919
3149.959    0.6518    0.6524
3149.978    0.8181    0.7885
3149.996    0.8562    0.8215
3150.015    0.7619    0.7428
3150.033    0.5998    0.6041
3150.052    0.4432    0.4597
3150.071    0.3323    0.3599
3150.089    0.3021    0.3133
3150.108    0.3149    0.3270
3150.126    0.4160    0.4111
3150.145    0.5694    0.5246
3150.163    0.6266    0.5617
# 001598  33  3149.583  3150.178
3149.583    0.9972    0.8676
3149.602    0.9940    0.9022
3149.620    0.9513    0.9188
3149.639    0.8835    0.8978
3149.658    0.7967    0.8166
3149.676    0.7016    0.6936
3149.695    0.5931    0.5545
3149.713    0.4797    0.4652
3149.732    0.4542    0.4750
3149.750    0.5259    0.5856
3149.769    0.6048    0.7044
3149.788    0.6212    0.6941
3149.806    0.5177    0.5464
3149.825    0.3395    0.3464
3149.843    0.2222    0.2192
3149.862    0.1898    0.1818
3149.880    0.2174    0.2003
3149.899    0.2453    0.2310
3149.918    0.2658    0.2807
3149.936    0.3627    0.3890
3149.955    0.5569    0.5727
3149.973    0.7371    0.7425
3149.992    0.8110    0.8245
3150.010    0.7768    0.7741
3150.029    0.6294    0.6206
3150.048    0.4324    0.4506
3150.066    0.3231    0.3423
3150.085    0.2856    0.2974
3150.103    0.3128    0.3154
3150.122    0.4216    0.4096
3150.140    0.5916    0.5471
3150.159    0.6887    0.6457
3150.178    0.6780    0.6219
# 001803  32  3149.588  3150.164
3149.588    0.8598    0.7782
3149.607    0.8551    0.8028
3149.625    0.8048    0.7951
3149.644    0.7320    0.7494
3149.662    0.6488    0.6776
3149.681    0.5760    0.5918
3149.699    0.5174    0.5261
3149.718    0.4792    0.4920
3149.737    0.4769    0.4922
3149.755    0.4748    0.5018
3149.774    0.4752    0.4935
3149.792    0.4491    0.4555
3149.811    0.3987    0.3937
3149.830    0.3483    0.3352
3149.848    0.3139    0.3039
3149.867    0.3148    0.3064
3149.885    0.3428    0.3418
3149.904    0.4053    0.4086
3149.922    0.4834    0.4917
3149.941    0.5732    0.5851
3149.960    0.6561    0.6613
3149.978    0.6858    0.6969
3149.997    0.6957    0.6844
3150.015    0.6425    0.6310
3150.034    0.5589    0.5513
3150.052    0.4784    0.4781
3150.071    0.4202    0.4246
3150.090    0.3927    0.4058
3150.108    0.4000    0.4155
3150.127    0.4403    0.4380
3150.145    0.4715    0.4530
3150.164    0.4738    0.4530
# 004290  33  3149.570  3150.164
3149.570    0.9253    0.7929
3149.588    0.9441    0.8466
3149.607    0.9290    0.8865
3149.625    0.9001    0.9024
3149.644    0.8314    0.8780
3149.663    0.7619    0.7962
3149.681    0.6699    0.6742
3149.700    0.5476    0.5360
3149.718    0.4523    0.4514
3149.737    0.4324    0.4661
3149.755    0.5117    0.5660
3149.774    0.5969    0.6602
3149.793    0.5886    0.6359
3149.811    0.4780    0.5007
3149.830    0.3259    0.3318
3149.848    0.2414    0.2305
3149.867    0.2304    0.2058
3149.885    0.2410    0.2279
3149.904    0.2658    0.2674
3149.923    0.3152    0.3345
3149.941    0.4314    0.4520
3149.960    0.6207    0.6202
3149.978    0.7516    0.7581
3149.997    0.7867    0.8097
3150.016    0.7553    0.7437
3150.034    0.6210    0.6101
3150.053    0.4513    0.4641
3150.071    0.3634    0.3689
3150.090    0.3135    0.3282
3150.108    0.3350    0.3504
3150.127    0.4467    0.4396
3150.146    0.5890    0.5521
3150.164    0.6937    0.5998
# 005176  33  3149.570  3150.165
3149.570    0.9482    0.7593
3149.589    0.9373    0.8238
3149.607    0.8985    0.8688
3149.626    0.8604    0.8888
3149.645    0.7982    0.8600
3149.663    0.7285    0.7762
3149.682    0.6282    0.6415
3149.700    0.5089    0.5113
3149.719    0.4317    0.4392
3149.737    0.4344    0.4738
3149.756    0.4976    0.5780
3149.775    0.5679    0.6374
3149.793    0.5465    0.5805
3149.812    0.4284    0.4335
3149.830    0.3167    0.3022
3149.849    0.2558    0.2393
3149.867    0.2683    0.2487
3149.886    0.3130    0.2915
3149.905    0.3327    0.3465
3149.923    0.3966    0.4266
3149.942    0.5408    0.5577
3149.960    0.7026    0.6986
3149.979    0.8362    0.7997
3149.997    0.8435    0.8048
3150.016    0.7246    0.7170
3150.035    0.5750    0.5816
3150.053    0.4531    0.4611
3150.072    0.3624    0.3709
3150.090    0.3206    0.3325
3150.109    0.3323    0.3581
3150.127    0.4542    0.4424
3150.146    0.5658    0.5352
3150.165    0.6160    0.5522
# 006405  33  3149.583  3150.177
3149.583    0.9678    0.8509
3149.601    0.9598    0.8882
3149.620    0.9243    0.9078
3149.639    0.8630    0.8835
3149.657    0.7679    0.8030
3149.676    0.6688    0.6697
3149.694    0.5647    0.5344
3149.713    0.4536    0.4430
3149.731    0.4409    0.4620
3149.750    0.5297    0.5826
3149.769    0.6346    0.6872
3149.787    0.6095    0.6593
3149.806    0.4710    0.4979
3149.824    0.3087    0.3217
3149.843    0.2145    0.2104
3149.861    0.2101    0.1909
3149.880    0.2403    0.2171
3149.899    0.2463    0.2529
3149.917    0.2862    0.3098
3149.936    0.4059    0.4356
3149.954    0.6051    0.6079
3149.973    0.7690    0.7672
3149.991    0.8439    0.8200
3150.010    0.7670    0.7480
3150.029    0.6079    0.5914
3150.047    0.4255    0.4414
3150.066    0.3228    0.3368
3150.084    0.2916    0.2957
3150.103    0.3192    0.3164
3150.121    0.4155    0.4089
3150.140    0.5672    0.5454
3150.159    0.6310    0.6174
3150.177    0.6063    0.5762
# 006455  33  3149.584  3150.178
3149.584    0.9901    0.8379
3149.603    0.9808    0.8798
3149.621    0.9378    0.9041
3149.640    0.8760    0.8933
3149.658    0.7863    0.8268
3149.677    0.6794    0.7016
3149.696    0.5595    0.5542
3149.714    0.4642    0.4478
3149.733    0.4115    0.4384
3149.751    0.4981    0.5405
3149.770    0.6039    0.6657
3149.788    0.5731    0.6748
3149.807    0.4942    0.5370
3149.826    0.3458    0.3460
3149.844    0.2279    0.2225
3149.863    0.2214    0.1871
3149.881    0.2435    0.2085
3149.900    0.2468    0.2433
3149.918    0.2710    0.2899
3149.937    0.3562    0.3971
3149.956    0.5188    0.5720
3149.974    0.7340    0.7360
3149.993    0.8648    0.8185
3150.011    0.8134    0.7743
3150.030    0.6394    0.6302
3150.048    0.4509    0.4744
3150.067    0.3246    0.3563
3150.086    0.2837    0.3012
3150.104    0.3065    0.3060
3150.123    0.3818    0.3862
3150.141    0.5473    0.5138
3150.160    0.6730    0.6072
3150.178    0.6314    0.5847
# 007244  33  3149.584  3150.178
3149.584    0.9563    0.8287
3149.602    0.9609    0.8726
3149.621    0.9303    0.8995
3149.639    0.8746    0.8919
3149.658    0.7938    0.8287
3149.676    0.6898    0.7170
3149.695    0.5737    0.5724
3149.714    0.4649    0.4577
3149.732    0.4192    0.4399
3149.751    0.4794    0.5309
3149.769    0.5798    0.6391
3149.788    0.6142    0.6540
3149.806    0.5151    0.5413
3149.825    0.3602    0.3676
3149.844    0.2604    0.2442
3149.862    0.2320    0.2103
3149.881    0.2503    0.2325
3149.899    0.2878    0.2701
3149.918    0.3123    0.3264
3149.936    0.3947    0.4265
3149.955    0.5595    0.5865
3149.974    0.7347    0.7432
3149.992    0.8447    0.8160
3150.011    0.7974    0.7779
3150.029    0.6501    0.6575
3150.048    0.4773    0.5077
3150.066    0.3750    0.3984
3150.085    0.3196    0.3371
3150.104    0.3282    0.3367
3150.122    0.4092    0.4031
3150.141    0.5360    0.5176
3150.159    0.6317    0.5894
3150.178    0.6260    0.5638
# 007585  33  3149.570  3150.164
3149.570    0.9112    0.7534
3149.588    0.9084    0.8160
3149.607    0.8943    0.8638
3149.625    0.8712    0.8839
3149.644    0.7997    0.8580
3149.663    0.7330    0.7684
3149.681    0.6222    0.6364
3149.700    0.4897    0.4909
3149.718    0.4104    0.4110
3149.737    0.3987    0.4405
3149.755    0.5003    0.5502
3149.774    0.5830    0.6393
3149.793    0.5517    0.6034
3149.811    0.4428    0.4669
3149.830    0.3148    0.3117
3149.848    0.2503    0.2290
3149.867    0.2477    0.2190
3149.885    0.2597    0.2475
3149.904    0.2871    0.2924
3149.923    0.3407    0.3696
3149.941    0.4690    0.4953
3149.960    0.6625    0.6595
3149.978    0.8056    0.7791
3149.997    0.8582    0.8069
3150.015    0.7644    0.7316
3150.034    0.5834    0.5910
3150.053    0.4379    0.4548
3150.071    0.3468    0.3695
3150.090    0.3346    0.3364
3150.108    0.3560    0.3653
3150.127    0.4510    0.4547
3150.145    0.5724    0.5433
3150.164    0.6179    0.5605
# 007902  33  3149.584  3150.178
3149.584    1.0037    0.8085
3149.602    0.9696    0.8551
3149.621    0.9162    0.8792
3149.640    0.8320    0.8533
3149.658    0.7173    0.7645
3149.677    0.6083    0.6194
3149.695    0.4771    0.4768
3149.714    0.3702    0.3841
3149.732    0.3674    0.4035
3149.751    0.4673    0.5249
3149.770    0.5731    0.6387
3149.788    0.5553    0.6291
3149.807    0.4531    0.4875
3149.825    0.3071    0.3186
3149.844    0.2148    0.1987
3149.862    0.2024    0.1626
3149.881    0.1916    0.1726
3149.900    0.2081    0.2011
3149.918    0.2472    0.2571
3149.937    0.3392    0.3819
3149.955    0.5352    0.5553
3149.974    0.7236    0.7219
3149.992    0.7861    0.7843
3150.011    0.7364    0.7173
3150.030    0.5752    0.5585
3150.048    0.3739    0.4034
3150.067    0.2630    0.2989
3150.085    0.2436    0.2682
3150.104    0.3097    0.3028
3150.122    0.4186    0.3962
3150.141    0.5375    0.5167
3150.160    0.6194    0.5698
3150.178    0.5806    0.5198
# 007918  33  3149.583  3150.177
3149.583    0.9428    0.8091
3149.601    0.9469    0.8592
3149.620    0.9188    0.8933
3149.639    0.8652    0.8929
3149.657    0.7883    0.8420
3149.676    0.7081    0.7316
3149.694    0.6150    0.5963
3149.713    0.4920    0.4753
3149.731    0.4229    0.4442
3149.750    0.4721    0.5202
3149.769    0.5727    0.6282
3149.787    0.6010    0.6471
3149.806    0.5231    0.5386
3149.824    0.3777    0.3814
3149.843    0.2651    0.2594
3149.861    0.2318    0.2253
3149.880    0.2622    0.2499
3149.899    0.3090    0.2946
3149.917    0.3394    0.3500
3149.936    0.4317    0.4513
3149.954    0.5865    0.5940
3149.973    0.7415    0.7434
3149.991    0.8151    0.8171
3150.010    0.8095    0.7869
3150.029    0.6787    0.6685
3150.047    0.5110    0.5315
3150.066    0.3970    0.4130
3150.084    0.3413    0.3440
3150.103    0.3247    0.3274
3150.121    0.3730    0.3802
3150.140    0.5106    0.4896
3150.159    0.5886    0.5717
3150.177    0.6091    0.5601
# 008486  33  3149.584  3150.178
3149.584    0.9154    0.8213
3149.603    0.9350    0.8686
3149.621    0.9074    0.8962
3149.640    0.8531    0.8925
3149.658    0.8004    0.8408
3149.677    0.7204    0.7335
3149.696    0.5857    0.5969
3149.714    0.4702    0.4897
3149.733    0.4487    0.4613
3149.751    0.5041    0.5295
3149.770    0.5933    0.6279
3149.788    0.6240    0.6431
3149.807    0.5180    0.5378
3149.826    0.3823    0.3763
3149.844    0.2883    0.2622
3149.863    0.2456    0.2242
3149.881    0.2630    0.2450
3149.900    0.2988    0.2884
3149.918    0.3386    0.3446
3149.937    0.4164    0.4455
3149.956    0.5686    0.5940
3149.974    0.7422    0.7330
3149.993    0.8283    0.8089
3150.011    0.7967    0.7809
3150.030    0.6693    0.6667
3150.048    0.5041    0.5320
3150.067    0.3841    0.4138
3150.086    0.3267    0.3428
3150.104    0.3217    0.3297
3150.123    0.3727    0.3861
3150.141    0.4923    0.4875
3150.160    0.6101    0.5702
3150.178    0.6243    0.5662
# 009172  33  3149.583  3150.178
3149.583    0.8890    0.8000
3149.602    0.8954    0.8381
3149.620    0.8760    0.8476
3149.639    0.8204    0.8177
3149.658    0.7509    0.7437
3149.676    0.6422    0.6457
3149.695    0.5308    0.5448
3149.713    0.4703    0.4872
3149.732    0.4496    0.4858
3149.750    0.4975    0.5226
3149.769    0.5214    0.5514
3149.788    0.4996    0.5250
3149.806    0.4328    0.4473
3149.825    0.3455    0.3471
3149.843    0.2826    0.2759
3149.862    0.2661    0.2467
3149.880    0.2793    0.2600
3149.899    0.3065    0.3086
3149.918    0.3674    0.3905
3149.936    0.4718    0.4950
3149.955    0.6165    0.6129
3149.973    0.6990    0.6974
3149.992    0.7186    0.7239
3150.010    0.6705    0.6817
3150.029    0.5746    0.5875
3150.048    0.4917    0.4815
3150.066    0.4049    0.4036
3150.085    0.3425    0.3663
3150.103    0.3740    0.3780
3150.122    0.4327    0.4260
3150.141    0.4907    0.4771
3150.159    0.5300    0.4982
3150.178    0.5112    0.4867
# 009349  33  3149.584  3150.179
3149.584    0.9777    0.8126
3149.603    0.9557    0.8602
3149.621    0.8857    0.8800
3149.640    0.8318    0.8515
3149.659    0.7593    0.7589
3149.677    0.6347    0.6269
3149.696    0.4990    0.4863
3149.714    0.4044    0.4122
3149.733    0.4084    0.4436
3149.751    0.4894    0.5476
3149.770    0.5622    0.6252
3149.789    0.5284    0.5776
3149.807    0.4012    0.4366
3149.826    0.2889    0.2848
3149.844    0.2170    0.2073
3149.863    0.2088    0.1984
3149.881    0.2452    0.2253
3149.900    0.2681    0.2685
3149.919    0.3311    0.3456
3149.937    0.4391    0.4726
3149.956    0.6076    0.6393
3149.974    0.7718    0.7603
3149.993    0.8085    0.7843
3150.011    0.7070    0.7015
3150.030    0.5464    0.5527
3150.049    0.3895    0.4117
3150.067    0.3096    0.3227
3150.086    0.2891    0.2848
3150.104    0.3078    0.3104
3150.123    0.4027    0.4026
3150.141    0.5429    0.5043
3150.160    0.5899    0.5431
3150.179    0.5158    0.4925
# 009519  33  3149.570  3150.164
3149.570    0.7938    0.7621
3149.588    0.8030    0.7838
3149.607    0.7909    0.7880
3149.626    0.7659    0.7661
3149.644    0.7065    0.7218
3149.663    0.6512    0.6596
3149.681    0.6059    0.5999
3149.700    0.5598    0.5504
3149.718    0.5051    0.5228
3149.737    0.4769    0.5090
3149.756    0.4916    0.4974
3149.774    0.4750    0.4759
3149.793    0.4399    0.4379
3149.811    0.4029    0.3940
3149.830    0.3546    0.3537
3149.848    0.3427    0.3342
3149.867    0.3440    0.3419
3149.886    0.3715    0.3798
3149.904    0.4487    0.4383
3149.923    0.5129    0.5133
3149.941    0.5781    0.5826
3149.960    0.6299    0.6372
3149.978    0.6442    0.6590
3149.997    0.6489    0.6461
3150.016    0.6197    0.6028
3150.034    0.5508    0.5483
3150.053    0.4912    0.4942
3150.071    0.4567    0.4589
3150.090    0.4286    0.4436
3150.108    0.4382    0.4458
3150.127    0.4630    0.4556
3150.146    0.4852    0.4629
3150.164    0.4610    0.4628
# 009829  33  3149.571  3150.165
3149.571    0.9961    0.8533
3149.589    0.9845    0.8908
3149.608    0.9568    0.9122
3149.626    0.8837    0.8993
3149.645    0.8009    0.8247
3149.663    0.6766    0.7003
3149.682    0.5788    0.5527
3149.701    0.4625    0.4448
3149.719    0.4235    0.4354
3149.738    0.4932    0.5413
3149.756    0.5979    0.6719
3149.775    0.6396    0.7044
3149.793    0.5295    0.5868
3149.812    0.3568    0.3850
3149.831    0.2310    0.2265
3149.849    0.1791    0.1659
3149.868    0.1855    0.1687
3149.886    0.2013    0.1906
3149.905    0.2190    0.2285
3149.923    0.2953    0.3183
3149.942    0.4692    0.4934
3149.961    0.6755    0.6904
3149.979    0.8002    0.8011
3149.998    0.7936    0.7779
3150.016    0.6580    0.6403
3150.035    0.4504    0.4570
3150.053    0.3124    0.3299
3150.072    0.2682    0.2762
3150.091    0.2859    0.2938
3150.109    0.3823    0.3767
3150.128    0.5520    0.5186
3150.146    0.6772    0.6265
3150.165    0.6745    0.6255
# 010321  33  3149.570  3150.164
3149.570    0.9224    0.7872
3149.589    0.9519    0.8416
3149.607    0.9232    0.8740
3149.626    0.8638    0.8746
3149.644    0.8008    0.8274
3149.663    0.6814    0.7229
3149.682    0.5631    0.5860
3149.700    0.4636    0.4738
3149.719    0.4240    0.4328
3149.737    0.4504    0.4869
3149.756    0.5249    0.5852
3149.774    0.5729    0.6232
3149.793    0.5152    0.5518
3149.812    0.3968    0.4078
3149.830    0.2913    0.2855
3149.849    0.2489    0.2241
3149.867    0.2524    0.2250
3149.886    0.2728    0.2579
3149.904    0.2996    0.3106
3149.923    0.3716    0.4064
3149.942    0.5100    0.5492
3149.960    0.6831    0.6899
3149.979    0.8111    0.7800
3149.997    0.8004    0.7714
3150.016    0.6786    0.6731
3150.034    0.5261    0.5435
3150.053    0.4116    0.4244
3150.072    0.3450    0.3561
3150.090    0.3265    0.3478
3150.109    0.3966    0.3999
3150.127    0.5049    0.4848
3150.146    0.5853    0.5500
3150.164    0.6027    0.5405
# 011728  33  3149.584  3150.179
3149.584    0.9811    0.8117
3149.603    0.9557    0.8616
3149.621    0.9074    0.8886
3149.640    0.8445    0.8740
3149.659    0.7614    0.7958
3149.677    0.6599    0.6705
3149.696    0.5413    0.5220
3149.714    0.4331    0.4261
3149.733    0.3966    0.4348
3149.751    0.4735    0.5383
3149.770    0.5711    0.6396
3149.789    0.5696    0.6177
3149.807    0.4600    0.4814
3149.826    0.3192    0.3140
3149.844    0.2316    0.2188
3149.863    0.2120    0.2023
3149.881    0.2408    0.2300
3149.900    0.2932    0.2711
3149.919    0.3348    0.3374
3149.937    0.4144    0.4544
3149.956    0.5909    0.6229
3149.974    0.7614    0.7596
3149.993    0.8329    0.8069
3150.011    0.7523    0.7406
3150.030    0.5878    0.5962
3150.049    0.4289    0.4478
3150.067    0.3174    0.3487
3150.086    0.2858    0.2983
3150.104    0.3095    0.3100
3150.123    0.4043    0.3951
3150.141    0.5413    0.5071
3150.160    0.6202    0.5660
3150.179    0.5537    0.5201
# 012067  33  3149.583  3150.178
3149.583    0.9251    0.7208
3149.602    0.9078    0.7923
3149.621    0.8851    0.8455
3149.639    0.8260    0.8622
3149.658    0.7574    0.8162
3149.676    0.6657    0.7065
3149.695    0.5302    0.5494
3149.713    0.4276    0.4182
3149.732    0.3712    0.3731
3149.751    0.4037    0.4510
3149.769    0.4922    0.5681
3149.788    0.5562    0.6112
3149.806    0.5043    0.5254
3149.825    0.3449    0.3658
3149.843    0.2477    0.2460
3149.862    0.2298    0.2018
3149.881    0.2432    0.2200
3149.899    0.2666    0.2569
3149.918    0.3121    0.3115
3149.936    0.3734    0.4061
3149.955    0.4916    0.5600
3149.973    0.6949    0.7099
3149.992    0.8032    0.7954
3150.011    0.7762    0.7640
3150.029    0.6647    0.6465
3150.048    0.4981    0.4950
3150.066    0.3591    0.3791
3150.085    0.2878    0.3073
3150.103    0.2826    0.2932
3150.122    0.3415    0.3465
3150.141    0.4646    0.4490
3150.159    0.5773    0.5168
3150.178    0.5643    0.4916
# 014614  33  3149.570  3150.164
3149.570    0.9183    0.7918
3149.588    0.9402    0.8439
3149.607    0.9333    0.8810
3149.625    0.8776    0.8888
3149.644    0.8074    0.8498
3149.662    0.7300    0.7605
3149.681    0.6353    0.6288
3149.700    0.5230    0.5038
3149.718    0.4469    0.4445
3149.737    0.4470    0.4797
3149.755    0.5136    0.5758
3149.774    0.5869    0.6460
3149.792    0.5577    0.6072
3149.811    0.4439    0.4662
3149.830    0.3004    0.3096
3149.848    0.2175    0.2165
3149.867    0.2036    0.1891
3149.885    0.2214    0.2040
3149.904    0.2363    0.2428
3149.922    0.2905    0.3138
3149.941    0.4241    0.4451
3149.960    0.6086    0.6121
3149.978    0.7661    0.7389
3149.997    0.8080    0.7743
3150.015    0.7037    0.7013
3150.034    0.5433    0.5565
3150.052    0.4216    0.4205
3150.071    0.3294    0.3270
3150.090    0.3003    0.2998
3150.108    0.3280    0.3372
3150.127    0.4364    0.4340
3150.145    0.5601    0.5347
3150.164    0.6320    0.5789
# 014623  33  3149.570  3150.165
3149.570    0.9024    0.7581
3149.589    0.9177    0.8175
3149.607    0.8802    0.8529
3149.626    0.8371    0.8531
3149.645    0.7682    0.7989
3149.663    0.6608    0.6973
3149.682    0.5484    0.5636
3149.700    0.4511    0.4600
3149.719    0.4162    0.4271
3149.737    0.4358    0.4765
3149.756    0.5068    0.5562
3149.775    0.5385    0.5766
3149.793    0.4873    0.5065
3149.812    0.3769    0.3796
3149.830    0.2809    0.2767
3149.849    0.2402    0.2281
3149.867    0.2560    0.2334
3149.886    0.2837    0.2707
3149.905    0.3230    0.3351
3149.923    0.4066    0.4323
3149.942    0.5453    0.5690
3149.960    0.6812    0.6934
3149.979    0.7688    0.7642
3149.997    0.7570    0.7444
3150.016    0.6437    0.6464
3150.035    0.5311    0.5176
3150.053    0.4024    0.4123
3150.072    0.3334    0.3461
3150.090    0.3238    0.3372
3150.109    0.3863    0.3841
3150.127    0.4507    0.4560
3150.146    0.5448    0.5056
3150.165    0.5434    0.4911
# 015062  33  3149.570  3150.164
3149.570    0.9550    0.8541
3149.588    0.9634    0.8933
3149.607    0.9543    0.9192
3149.626    0.9204    0.9236
3149.644    0.8572    0.8870
3149.663    0.7737    0.7923
3149.681    0.6659    0.6682
3149.700    0.5695    0.5421
3149.718    0.4831    0.4803
3149.737    0.4957    0.5250
3149.756    0.6155    0.6521
3149.774    0.6885    0.7330
3149.793    0.6052    0.6758
3149.811    0.4682    0.5050
3149.830    0.3141    0.3149
3149.849    0.2210    0.2105
3149.867    0.2062    0.1978
3149.886    0.2350    0.2257
3149.904    0.2730    0.2582
3149.923    0.2986    0.3230
3149.941    0.4189    0.4527
3149.960    0.6056    0.6411
3149.979    0.8187    0.7930
3149.997    0.8872    0.8306
3150.016    0.7504    0.7439
3150.034    0.5750    0.5901
3150.053    0.4299    0.4368
3150.071    0.3520    0.3526
3150.090    0.3277    0.3311
3150.109    0.3622    0.3765
3150.127    0.5087    0.4862
3150.146    0.6534    0.6214
3150.164    0.7233    0.6751
# 015442  33  3149.584  3150.179
3149.584    0.9998    0.8433
3149.603    0.9692    0.8819
3149.621    0.9080    0.8980
3149.640    0.8502    0.8708
3149.659    0.7514    0.7771
3149.677    0.6358    0.6427
3149.696    0.5255    0.4987
3149.714    0.4249    0.4146
3149.733    0.4018    0.4343
3149.751    0.4984    0.5493
3149.770    0.6136    0.6668
3149.789    0.6048    0.6569
3149.807    0.4760    0.5168
3149.826    0.3078    0.3276
3149.844    0.2094    0.2046
3149.863    0.1803    0.1615
3149.881    0.1845    0.1701
3149.900    0.1966    0.1953
3149.919    0.2387    0.2471
3149.937    0.3403    0.3587
3149.956    0.5051    0.5425
3149.974    0.7204    0.7112
3149.993    0.8022    0.7907
3150.011    0.7451    0.7354
3150.030    0.5798    0.5772
3150.049    0.4043    0.4068
3150.067    0.2805    0.3025
3150.086    0.2627    0.2670
3150.104    0.2938    0.2968
3150.123    0.4087    0.3962
3150.141    0.5528    0.5242
3150.160    0.6320    0.6055
3150.179    0.6160    0.5721
# 016405  33  3149.570  3150.164
3149.570    0.9603    0.7628
3149.588    0.9766    0.8274
3149.607    0.9475    0.8742
3149.625    0.8509    0.8890
3149.644    0.7654    0.8507
3149.663    0.6745    0.7464
3149.681    0.5802    0.6046
3149.700    0.4636    0.4618
3149.718    0.3834    0.4033
3149.737    0.4090    0.4656
3149.755    0.5289    0.5887
3149.774    0.5924    0.6572
3149.793    0.5622    0.5844
3149.811    0.4072    0.4294
3149.830    0.2994    0.2833
3149.848    0.2514    0.2236
3149.867    0.2544    0.2329
3149.885    0.2757    0.2685
3149.904    0.3026    0.3178
3149.923    0.3949    0.4071
3149.941    0.5298    0.5464
3149.960    0.7078    0.7104
3149.978    0.8306    0.8106
3149.997    0.8654    0.8080
3150.015    0.7234    0.7107
3150.034    0.5391    0.5638
3150.053    0.4302    0.4368
3150.071    0.3526    0.3645
3150.090    0.3343    0.3456
3150.108    0.3785    0.3914
3150.127    0.4839    0.4928
3150.145    0.6086    0.5710
3150.164    0.6311    0.5572
# 017336  33  3149.570  3150.164
3149.570    0.9858    0.8022
3149.589    0.9373    0.8543
3149.607    0.9095    0.8853
3149.626    0.8886    0.8880
3149.644    0.7914    0.8406
3149.663    0.6914    0.7308
3149.681    0.5753    0.5936
3149.700    0.4854    0.4632
3149.719    0.4111    0.4098
3149.737    0.4146    0.4653
3149.756    0.5228    0.5905
3149.774    0.5958    0.6624
3149.793    0.5485    0.6044
3149.812    0.4173    0.4398
3149.830    0.2721    0.2826
3149.849    0.2152    0.1896
3149.867    0.2094    0.1717
3149.886    0.1999    0.1895
3149.904    0.2206    0.2233
3149.923    0.2758    0.3001
3149.942    0.4100    0.4459
3149.960    0.6091    0.6192
3149.979    0.7745    0.7570
3149.997    0.8155    0.7791
3150.016    0.7256    0.6809
3150.034    0.5178    0.5269
3150.053    0.3373    0.3817
3150.072    0.2834    0.3044
3150.090    0.2907    0.2981
3150.109    0.3512    0.3571
3150.127    0.4847    0.4631
3150.146    0.6207    0.5690
3150.164    0.6575    0.5898
# 018261  33  3149.570  3150.164
3149.570    0.9053    0.7898
3149.588    0.9091    0.8377
3149.607    0.8867    0.8666
3149.626    0.8247    0.8545
3149.644    0.7554    0.7914
3149.663    0.6720    0.6767
3149.681    0.5719    0.5536
3149.700    0.4653    0.4613
3149.718    0.4174    0.4521
3149.737    0.4753    0.5200
3149.756    0.5507    0.5933
3149.774    0.5508    0.5871
3149.793    0.4694    0.4829
3149.811    0.3486    0.3483
3149.830    0.2518    0.2432
3149.848    0.2194    0.2069
3149.867    0.2300    0.2189
3149.886    0.2680    0.2582
3149.904    0.3172    0.3214
3149.923    0.4110    0.4316
3149.941    0.5512    0.5703
3149.960    0.6958    0.7031
3149.978    0.7693    0.7586
3149.997    0.7193    0.7155
3150.016    0.6063    0.5948
3150.034    0.4568    0.4630
3150.053    0.3344    0.3530
3150.071    0.2819    0.2964
3150.090    0.2920    0.2967
3150.108    0.3584    0.3560
3150.127    0.4637    0.4525
3150.146    0.5639    0.5194
3150.164    0.5445    0.5174
# 019793  33  3149.570  3150.165
3149.570    0.8132    0.7442
3149.589    0.8459    0.7872
3149.607    0.8364    0.8097
3149.626    0.7789    0.8008
3149.645    0.7306    0.7532
3149.663    0.6534    0.6786
3149.682    0.5895    0.5890
3149.700    0.5309    0.5198
3149.719    0.4695    0.4836
3149.737    0.4289    0.4832
3149.756    0.4526    0.4939
3149.775    0.4756    0.4845
3149.793    0.4321    0.4429
3149.812    0.3921    0.3756
3149.830    0.3328    0.3148
3149.849    0.2789    0.2773
3149.867    0.2864    0.2766
3149.886    0.3149    0.3116
3149.905    0.3695    0.3779
3149.923    0.4512    0.4627
3149.942    0.5609    0.5605
3149.960    0.6542    0.6390
3149.979    0.7010    0.6820
3149.997    0.6798    0.6719
3150.016    0.6077    0.6131
3150.035    0.5289    0.5274
3150.053    0.4485    0.4484
3150.072    0.3791    0.3908
3150.090    0.3622    0.3713
3150.109    0.3838    0.3842
3150.127    0.4024    0.4126
3150.146    0.4570    0.4376
3150.165    0.4621    0.4449
# 019911  33  3149.570  3150.164
3149.570    0.8872    0.8019
3149.589    0.8867    0.8397
3149.607    0.8772    0.8580
3149.626    0.8486    0.8459
3149.644    0.7907    0.7980
3149.663    0.7053    0.7133
3149.682    0.6189    0.6165
3149.700    0.5368    0.5448
3149.719    0.4817    0.5162
3149.737    0.5057    0.5322
3149.756    0.5319    0.5590
3149.774    0.5228    0.5513
3149.793    0.4854    0.4880
3149.812    0.3827    0.3895
3149.830    0.2964    0.3033
3149.849    0.2665    0.2512
3149.867    0.2657    0.2452
3149.886    0.2836    0.2775
3149.904    0.3295    0.3395
3149.923    0.4122    0.4353
3149.942    0.5413    0.5503
3149.960    0.6451    0.6489
3149.979    0.6992    0.7057
3149.997    0.7045    0.6941
3150.016    0.6217    0.6199
3150.034    0.5125    0.5199
3150.053    0.4243    0.4205
3150.072    0.3572    0.3574
3150.090    0.3314    0.3448
3150.109    0.3643    0.3795
3150.127    0.4466    0.4378
3150.146    0.5243    0.4924
3150.164    0.5485    0.5157
# 019925  33  3149.583  3150.178
3149.583    0.9781    0.8070
3149.602    0.9408    0.8568
3149.621    0.9045    0.8829
3149.639    0.8389    0.8644
3149.658    0.7492    0.7809
3149.676    0.6455    0.6512
3149.695    0.5502    0.5016
3149.713    0.4030    0.4082
3149.732    0.3691    0.4212
3149.751    0.4670    0.5358
3149.769    0.5677    0.6347
3149.788    0.5710    0.6179
3149.806    0.4464    0.4845
3149.825    0.3148    0.3163
3149.843    0.2373    0.2167
3149.862    0.2195    0.1936
3149.881    0.2393    0.2172
3149.899    0.2536    0.2532
3149.918    0.3008    0.3187
3149.936    0.4160    0.4368
3149.955    0.5974    0.6086
3149.973    0.7461    0.7497
3149.992    0.8121    0.8009
3150.011    0.7513    0.7298
3150.029    0.5732    0.5902
3150.048    0.4036    0.4403
3150.066    0.3037    0.3433
3150.085    0.2844    0.3002
3150.103    0.3280    0.3192
3150.122    0.4198    0.4065
3150.141    0.5464    0.5184
3150.159    0.6179    0.5629
3150.178    0.5617    0.5094
# 020441  33  3149.584  3150.178
3149.584    0.9356    0.7920
3149.602    0.9421    0.8445
3149.621    0.9171    0.8768
3149.639    0.8354    0.8688
3149.658    0.7514    0.8019
3149.676    0.6654    0.6858
3149.695    0.5445    0.5406
3149.714    0.4337    0.4345
3149.732    0.4002    0.4262
3149.751    0.4714    0.5127
3149.769    0.5513    0.6028
3149.788    0.5534    0.6034
3149.806    0.4740    0.4966
3149.825    0.3452    0.3451
3149.844    0.2497    0.2428
3149.862    0.2372    0.2185
3149.881    0.2613    0.2427
3149.899    0.2892    0.2842
3149.918    0.3340    0.3512
3149.936    0.4259    0.4584
3149.955    0.5944    0.6108
3149.974    0.7591    0.7464
3149.992    0.8268    0.7980
3150.011    0.7691    0.7475
3150.029    0.6289    0.6292
3150.048    0.4803    0.4894
3150.066    0.3661    0.3866
3150.085    0.3276    0.3282
3150.104    0.3263    0.3316
3150.122    0.3901    0.3960
3150.141    0.5036    0.4925
3150.159    0.5772    0.5403
3150.178    0.5385    0.5059
# 020719  33  3149.571  3150.165
3149.571    0.8513    0.7707
3149.589    0.8680    0.8106
3149.608    0.8502    0.8333
3149.626    0.8149    0.8253
3149.645    0.7854    0.7800
3149.663    0.6989    0.7076
3149.682    0.5984    0.6192
3149.701    0.5277    0.5470
3149.719    0.4903    0.5138
3149.738    0.4956    0.5152
3149.756    0.4945    0.5277
3149.775    0.4724    0.5205
3149.793    0.4581    0.4787
3149.812    0.4237    0.4094
3149.831    0.3664    0.3434
3149.849    0.3254    0.3077
3149.868    0.3031    0.3083
3149.886    0.3432    0.3432
3149.905    0.4025    0.4097
3149.923    0.4882    0.4939
3149.942    0.5947    0.5910
3149.961    0.6676    0.6736
3149.979    0.7379    0.7153
3149.998    0.7423    0.7066
3150.016    0.6552    0.6533
3150.035    0.5770    0.5703
3150.053    0.4918    0.4922
3150.072    0.4344    0.4339
3150.091    0.3932    0.4134
3150.109    0.4178    0.4262
3150.128    0.4683    0.4565
3150.146    0.4874    0.4797
3150.165    0.4945    0.4857
# 020741  33  3149.570  3150.165
3149.570    0.9177    0.7595
3149.589    0.9217    0.8239
3149.607    0.8991    0.8670
3149.626    0.8496    0.8810
3149.645    0.7854    0.8431
3149.663    0.7236    0.7506
3149.682    0.6371    0.6104
3149.700    0.4981    0.4835
3149.719    0.3985    0.4224
3149.737    0.4229    0.4646
3149.756    0.5109    0.5642
3149.775    0.5480    0.6105
3149.793    0.5163    0.5465
3149.812    0.3977    0.4056
3149.830    0.2809    0.2876
3149.849    0.2573    0.2356
3149.867    0.2546    0.2481
3149.886    0.2983    0.2907
3149.905    0.3542    0.3491
3149.923    0.4092    0.4355
3149.942    0.5508    0.5700
3149.960    0.6968    0.7060
3149.979    0.8039    0.7960
3149.997    0.8136    0.7909
3150.016    0.7268    0.6982
3150.035    0.5689    0.5648
3150.053    0.4263    0.4491
3150.072    0.3600    0.3655
3150.090    0.3332    0.3357
3150.109    0.3619    0.3688
3150.127    0.4591    0.4496
3150.146    0.5494    0.5243
3150.165    0.5708    0.5228
# 020752  33  3149.583  3150.178
3149.583    0.8734    0.7827
3149.602    0.8817    0.8213
3149.621    0.8283    0.8321
3149.639    0.7800    0.8063
3149.658    0.7168    0.7391
3149.676    0.6312    0.6506
3149.695    0.5398    0.5601
3149.713    0.5032    0.5065
3149.732    0.4768    0.4974
3149.751    0.4959    0.5178
3149.769    0.5071    0.5269
3149.788    0.4825    0.4948
3149.806    0.4295    0.4271
3149.825    0.3604    0.3468
3149.843    0.3008    0.2944
3149.862    0.2897    0.2804
3149.881    0.3169    0.3065
3149.899    0.3620    0.3612
3149.918    0.4313    0.4448
3149.936    0.5311    0.5408
3149.955    0.6324    0.6394
3149.973    0.7002    0.7032
3149.992    0.7199    0.7153
3150.011    0.6830    0.6671
3150.029    0.5884    0.5837
3150.048    0.4875    0.4863
3150.066    0.4149    0.4114
3150.085    0.3627    0.3704
3150.103    0.3516    0.3729
3150.122    0.3978    0.4078
3150.141    0.4626    0.4492
3150.159    0.4891    0.4708
3150.178    0.4847    0.4702
# 021165  33  3149.570  3150.165
3149.570    0.9391    0.8187
3149.589    0.9727    0.8682
3149.607    0.9311    0.8993
3149.626    0.8640    0.9049
3149.645    0.8379    0.8612
3149.663    0.7461    0.7667
3149.682    0.6193    0.6320
3149.700    0.5287    0.5131
3149.719    0.4549    0.4580
3149.737    0.4547    0.5086
3149.756    0.5884    0.6252
3149.775    0.6468    0.6855
3149.793    0.5744    0.6156
3149.812    0.4314    0.4457
3149.830    0.2828    0.2920
3149.849    0.2300    0.2102
3149.867    0.2255    0.2056
3149.886    0.2364    0.2350
3149.905    0.2780    0.2784
3149.923    0.3510    0.3554
3149.942    0.4694    0.4993
3149.960    0.6312    0.6647
3149.979    0.7814    0.7901
3149.997    0.8283    0.8043
3150.016    0.7374    0.7066
3150.035    0.5364    0.5508
3150.053    0.4025    0.4182
3150.072    0.3254    0.3333
3150.090    0.3097    0.3106
3150.109    0.3401    0.3556
3150.127    0.4724    0.4611
3150.146    0.6104    0.5785
3150.165    0.6855    0.6126
# 021172  33  3149.584  3150.178
3149.584    0.9863    0.8377
3149.603    0.9750    0.8800
3149.621    0.9373    0.9016
3149.640    0.8592    0.8714
3149.658    0.7468    0.7730
3149.677    0.6255    0.6184
3149.695    0.4872    0.4701
3149.714    0.3893    0.3781
3149.733    0.3811    0.4229
3149.751    0.5064    0.5727
3149.770    0.6202    0.6982
3149.788    0.5884    0.6619
3149.807    0.4428    0.4779
3149.825    0.2900    0.2891
3149.844    0.1883    0.1789
3149.863    0.1808    0.1640
3149.881    0.2034    0.1871
3149.900    0.2191    0.2141
3149.918    0.2599    0.2674
3149.937    0.3765    0.4056
3149.955    0.5828    0.6003
3149.974    0.7591    0.7755
3149.993    0.8207    0.8230
3150.011    0.7477    0.7301
3150.030    0.5608    0.5465
3150.048    0.3530    0.3846
3150.067    0.2595    0.2890
3150.085    0.2550    0.2656
3150.104    0.3071    0.3051
3150.123    0.4545    0.4237
3150.141    0.6041    0.5630
3150.160    0.6679    0.6182
3150.178    0.5768    0.5405
# 022203  33  3149.570  3150.165
3149.570    0.8823    0.7439
3149.589    0.8574    0.8063
3149.607    0.8523    0.8459
3149.626    0.8447    0.8535
3149.645    0.7941    0.8119
3149.663    0.7002    0.7249
3149.682    0.6129    0.6037
3149.700    0.5217    0.5014
3149.719    0.4349    0.4545
3149.737    0.4241    0.4822
3149.756    0.4853    0.5476
3149.775    0.5424    0.5774
3149.793    0.5117    0.5315
3149.812    0.4140    0.4251
3149.830    0.3382    0.3243
3149.849    0.2852    0.2644
3149.867    0.2688    0.2586
3149.886    0.3032    0.2911
3149.905    0.3491    0.3531
3149.923    0.4233    0.4428
3149.942    0.5494    0.5661
3149.960    0.6947    0.6822
3149.979    0.7793    0.7586
3149.997    0.7700    0.7577
3150.016    0.6997    0.6836
3150.035    0.5514    0.5704
3150.053    0.4356    0.4678
3150.072    0.3800    0.3960
3150.090    0.3720    0.3771
3150.109    0.4023    0.4092
3150.127    0.4789    0.4669
3150.146    0.5548    0.5116
3150.165    0.5421    0.5061
# 023530  33  3149.570  3150.164
3149.570    1.0226    0.8004
3149.588    0.9874    0.8545
3149.607    0.9434    0.8878
3149.625    0.8886    0.8947
3149.644    0.8078    0.8408
3149.662    0.6634    0.7170
3149.681    0.5292    0.5476
3149.700    0.4130    0.4022
3149.718    0.3495    0.3432
3149.737    0.3798    0.4124
3149.755    0.4941    0.5711
3149.774    0.5916    0.6939
3149.792    0.5544    0.6539
3149.811    0.4016    0.4700
3149.830    0.2556    0.2715
3149.848    0.1820    0.1629
3149.867    0.1577    0.1341
3149.885    0.1668    0.1435
3149.904    0.1663    0.1625
3149.923    0.1918    0.2184
3149.941    0.3317    0.3521
3149.960    0.5378    0.5647
3149.978    0.7506    0.7403
3149.997    0.8447    0.7940
3150.015    0.7423    0.6950
3150.034    0.5120    0.4987
3150.053    0.3137    0.3267
3150.071    0.2368    0.2566
3150.090    0.2519    0.2734
3150.108    0.3675    0.3495
3150.127    0.5071    0.4790
3150.145    0.6375    0.5979
3150.164    0.6812    0.6236
# 025002  33  3149.570  3150.164
3149.570    0.9147    0.8155
3149.589    0.9386    0.8574
3149.607    0.9028    0.8772
3149.626    0.8600    0.8636
3149.644    0.7900    0.8087
3149.663    0.7106    0.7106
3149.682    0.6107    0.5974
3149.700    0.5114    0.5168
3149.719    0.4673    0.4966
3149.737    0.4981    0.5375
3149.756    0.5293    0.5914
3149.774    0.5625    0.5910
3149.793    0.4903    0.5118
3149.812    0.3845    0.3897
3149.830    0.2930    0.2917
3149.849    0.2537    0.2426
3149.867    0.2618    0.2452
3149.886    0.2934    0.2828
3149.904    0.3404    0.3468
3149.923    0.4194    0.4497
3149.942    0.5487    0.5797
3149.960    0.7060    0.6928
3149.979    0.7822    0.7539
3149.997    0.7367    0.7330
3150.016    0.6434    0.6414
3150.034    0.5177    0.5275
3150.053    0.4059    0.4225
3150.072    0.3632    0.3622
3150.090    0.3525    0.3586
3150.109    0.4029    0.4086
3150.127    0.4985    0.4808
3150.146    0.5618    0.5362
3150.164    0.5786    0.5410
# 025414  33  3149.571  3150.165
3149.571    0.9596    0.7631
3149.589    0.9676    0.8253
3149.608    0.9378    0.8700
3149.626    0.8758    0.8878
3149.645    0.8268    0.8507
3149.663    0.6974    0.7485
3149.682    0.5691    0.5931
3149.701    0.4691    0.4415
3149.719    0.3607    0.3683
3149.738    0.3669    0.4234
3149.756    0.4817    0.5664
3149.775    0.5860    0.6742
3149.793    0.5487    0.6307
3149.812    0.4124    0.4574
3149.831    0.2779    0.2767
3149.849    0.2035    0.1838
3149.868    0.1942    0.1692
3149.886    0.2059    0.1902
3149.905    0.2085    0.2218
3149.923    0.2682    0.2869
3149.942    0.4190    0.4323
3149.961    0.6334    0.6285
3149.979    0.7989    0.7739
3149.998    0.8276    0.8052
3150.016    0.7158    0.7088
3150.035    0.5248    0.5348
3150.053    0.3728    0.3869
3150.072    0.2927    0.3026
3150.091    0.2766    0.2912
3150.109    0.3376    0.3425
3150.128    0.4717    0.4580
3150.146    0.6222    0.5683
3150.165    0.6705    0.5863
# 025670  33  3149.570  3150.165
3149.570    0.9625    0.7804
3149.589    0.9491    0.8387
3149.608    0.9283    0.8810
3149.626    0.8574    0.8952
3149.645    0.8020    0.8527
3149.663    0.6965    0.7495
3149.682    0.5893    0.5970
3149.700    0.4720    0.4587
3149.719    0.3862    0.3964
3149.738    0.4246    0.4722
3149.756    0.5265    0.6119
3149.775    0.6152    0.6822
3149.793    0.5464    0.5981
3149.812    0.4078    0.4120
3149.830    0.2597    0.2606
3149.849    0.2206    0.1966
3149.868    0.2380    0.2111
3149.886    0.2635    0.2462
3149.905    0.2751    0.2882
3149.923    0.3353    0.3684
3149.942    0.5012    0.5244
3149.960    0.7053    0.6973
3149.979    0.8541    0.8149
3149.998    0.8557    0.8065
3150.016    0.7148    0.6921
3150.035    0.5217    0.5271
3150.053    0.3793    0.3987
3150.072    0.2989    0.3213
3150.090    0.2847    0.3010
3150.109    0.3661    0.3501
3150.128    0.4761    0.4712
3150.146    0.5867    0.5769
3150.165    0.6488    0.5776
# 026381  32  3149.588  3150.163
3149.588    0.9824    0.8718
3149.606    0.9326    0.8855
3149.625    0.8566    0.8608
3149.643    0.7605    0.7823
3149.662    0.6417    0.6457
3149.680    0.5136    0.5042
3149.699    0.4171    0.3999
3149.718    0.3745    0.3842
3149.736    0.4121    0.4539
3149.755    0.5286    0.5640
3149.773    0.6133    0.6186
3149.792    0.5367    0.5630
3149.811    0.3810    0.4155
3149.829    0.2452    0.2668
3149.848    0.1668    0.1621
3149.866    0.1450    0.1207
3149.885    0.1445    0.1158
3149.903    0.1531    0.1356
3149.922    0.1764    0.1962
3149.941    0.2702    0.3194
3149.959    0.4537    0.4797
3149.978    0.6145    0.6262
3149.996    0.6527    0.6691
3150.015    0.5959    0.5880
3150.033    0.4281    0.4401
3150.052    0.2683    0.2955
3150.071    0.1970    0.2225
3150.089    0.2216    0.2287
3150.108    0.3035    0.3007
3150.126    0.4329    0.4093
3150.145    0.5780    0.5213
3150.163    0.6558    0.5725
# 027435  33  3149.570  3150.164
3149.570    0.9797    0.8321
3149.589    0.9757    0.8768
3149.607    0.9410    0.9034
3149.626    0.8964    0.9039
3149.644    0.8115    0.8543
3149.663    0.7165    0.7422
3149.682    0.6076    0.5985
3149.700    0.5083    0.4804
3149.719    0.4327    0.4346
3149.737    0.4595    0.5004
3149.756    0.5632    0.6333
3149.774    0.6194    0.6987
3149.793    0.5592    0.6194
3149.812    0.4066    0.4341
3149.830    0.2679    0.2702
3149.849    0.1979    0.1834
3149.867    0.1892    0.1751
3149.886    0.2117    0.1981
3149.904    0.2360    0.2306
3149.923    0.2796    0.3064
3149.942    0.4189    0.4586
3149.960    0.6400    0.6406
3149.979    0.7921    0.7809
3149.997    0.8155    0.7967
3150.016    0.7137    0.6864
3150.034    0.5169    0.5225
3150.053    0.3522    0.3737
3150.072    0.2854    0.2964
3150.090    0.2825    0.2874
3150.109    0.3392    0.3460
3150.127    0.4889    0.4638
3150.146    0.6387    0.5913
3150.164    0.6877    0.6262
# 029432  33  3149.583  3150.177
3149.583    0.9685    0.8141
3149.601    0.9408    0.8624
3149.620    0.9097    0.8947
3149.638    0.8886    0.8960
3149.657    0.8134    0.8433
3149.676    0.7198    0.7308
3149.694    0.6066    0.5943
3149.713    0.4834    0.4692
3149.731    0.4303    0.4285
3149.750    0.4545    0.5000
3149.768    0.5305    0.6196
3149.787    0.6073    0.6748
3149.806    0.5535    0.5857
3149.824    0.4110    0.4177
3149.843    0.2559    0.2623
3149.861    0.2028    0.1943
3149.880    0.2104    0.1935
3149.898    0.2260    0.2200
3149.917    0.2691    0.2628
3149.936    0.3357    0.3518
3149.954    0.4720    0.4990
3149.973    0.6536    0.6780
3149.991    0.8078    0.7901
3150.010    0.8283    0.7887
3150.029    0.6856    0.6722
3150.047    0.5043    0.5172
3150.066    0.3572    0.3816
3150.084    0.2924    0.3120
3150.103    0.3111    0.3026
3150.121    0.3616    0.3592
3150.140    0.4810    0.4773
3150.159    0.6242    0.5830
3150.177    0.6551    0.5929
# 031965  33  3149.585  3150.179
3149.585    0.9508    0.7921
3149.603    0.9583    0.8447
3149.622    0.9020    0.8792
3149.640    0.8130    0.8726
3149.659    0.7610    0.8020
3149.677    0.6700    0.6800
3149.696    0.5351    0.5287
3149.715    0.4234    0.4183
3149.733    0.3831    0.4130
3149.752    0.4542    0.5149
3149.770    0.5669    0.6223
3149.789    0.5824    0.6270
3149.807    0.4806    0.5072
3149.826    0.3317    0.3370
3149.845    0.2350    0.2228
3149.863    0.2174    0.1941
3149.882    0.2309    0.2151
3149.900    0.2553    0.2503
3149.919    0.3040    0.3095
3149.937    0.3844    0.4172
3149.956    0.5551    0.5838
3149.975    0.7616    0.7391
3149.993    0.8327    0.8011
3150.012    0.7602    0.7459
3150.030    0.6098    0.6122
3150.049    0.4364    0.4575
3150.067    0.3364    0.3498
3150.086    0.2730    0.2926
3150.105    0.2931    0.2988
3150.123    0.3814    0.3723
3150.142    0.5122    0.4894
3150.160    0.5802    0.5559
3150.179    0.5719    0.5230
# 032673  33  3149.584  3150.178
3149.584    0.9652    0.8020
3149.602    0.9508    0.8494
3149.621    0.9292    0.8762
3149.639    0.8441    0.8622
3149.658    0.7495    0.7885
3149.676    0.6495    0.6694
3149.695    0.5440    0.5280
3149.714    0.4304    0.4301
3149.732    0.3987    0.4290
3149.751    0.4526    0.5199
3149.769    0.5369    0.6115
3149.788    0.5740    0.6115
3149.806    0.4669    0.5008
3149.825    0.3216    0.3414
3149.844    0.2418    0.2277
3149.862    0.2144    0.1915
3149.881    0.2285    0.2044
3149.899    0.2454    0.2378
3149.918    0.2837    0.3001
3149.936    0.3839    0.4081
3149.955    0.5280    0.5689
3149.974    0.6979    0.7170
3149.992    0.8115    0.7777
3150.011    0.7686    0.7278
3150.029    0.6005    0.6020
3150.048    0.4327    0.4533
3150.066    0.3333    0.3485
3150.085    0.2654    0.2962
3150.104    0.3133    0.3088
3150.122    0.4012    0.3816
3150.141    0.4979    0.4879
3150.159    0.5939    0.5468
3150.178    0.5724    0.5217
# 033932  33  3149.570  3150.164
3149.570    0.8531    0.7656
3149.588    0.8754    0.8132
3149.607    0.8564    0.8496
3149.626    0.8329    0.8561
3149.644    0.8041    0.8217
3149.663    0.7405    0.7388
3149.681    0.6428    0.6320
3149.700    0.5493    0.5264
3149.718    0.4555    0.4730
3149.737    0.4420    0.4858
3149.756    0.5047    0.5406
3149.774    0.5449    0.5708
3149.793    0.5288    0.5313
3149.811    0.4257    0.4335
3149.830    0.3007    0.3190
3149.848    0.2592    0.2460
3149.867    0.2286    0.2219
3149.886    0.2385    0.2407
3149.904    0.2939    0.2881
3149.923    0.3768    0.3721
3149.941    0.4702    0.4848
3149.960    0.6024    0.6153
3149.978    0.6978    0.7066
3149.997    0.7301    0.7278
3150.016    0.6767    0.6647
3150.034    0.5517    0.5563
3150.053    0.4356    0.4373
3150.071    0.3511    0.3549
3150.090    0.3177    0.3193
3150.109    0.3448    0.3421
3150.127    0.3910    0.4048
3150.146    0.4915    0.4759
3150.164    0.5558    0.5086
# 035185  33  3149.583  3150.178
3149.583    0.8794    0.7971
3149.602    0.8796    0.8257
3149.620    0.8428    0.8321
3149.639    0.7887    0.8080
3149.658    0.7399    0.7511
3149.676    0.6586    0.6764
3149.695    0.5865    0.5968
3149.713    0.5351    0.5418
3149.732    0.4762    0.5175
3149.751    0.4982    0.5193
3149.769    0.4832    0.5208
3149.788    0.4980    0.4972
3149.806    0.4292    0.4438
3149.825    0.3701    0.3697
3149.843    0.3265    0.3065
3149.862    0.2907    0.2682
3149.881    0.2751    0.2680
3149.899    0.3007    0.3023
3149.918    0.3561    0.3704
3149.936    0.4540    0.4569
3149.955    0.5509    0.5542
3149.973    0.6320    0.6289
3149.992    0.6767    0.6654
3150.011    0.6660    0.6473
3150.029    0.6006    0.5878
3150.048    0.5005    0.5045
3150.066    0.4249    0.4330
3150.085    0.3680    0.3873
3150.103    0.3710    0.3805
3150.122    0.4053    0.4054
3150.141    0.4449    0.4444
3150.159    0.4959    0.4752
3150.178    0.5038    0.4910
# 035265  33  3149.584  3150.178
3149.584    0.9369    0.8043
3149.603    0.9456    0.8553
3149.621    0.9118    0.8831
3149.640    0.8482    0.8724
3149.658    0.7633    0.8070
3149.677    0.6618    0.6844
3149.695    0.5551    0.5487
3149.714    0.4566    0.4442
3149.733    0.4159    0.4395
3149.751    0.4770    0.5260
3149.770    0.5460    0.6219
3149.788    0.5796    0.6183
3149.807    0.4712    0.4973
3149.826    0.3358    0.3383
3149.844    0.2500    0.2377
3149.863    0.2391    0.2108
3149.881    0.2617    0.2330
3149.900    0.2763    0.2747
3149.918    0.3015    0.3359
3149.937    0.4208    0.4499
3149.956    0.5977    0.6079
3149.974    0.7483    0.7422
3149.993    0.8274    0.7985
3150.011    0.7674    0.7477
3150.030    0.6128    0.6165
3150.048    0.4614    0.4787
3150.067    0.3518    0.3683
3150.086    0.2990    0.3113
3150.104    0.3012    0.3153
3150.123    0.3845    0.3882
3150.141    0.5379    0.4909
3150.160    0.5995    0.5542
3150.178    0.5508    0.5284
# 036512  33  3149.584  3150.178
3149.584    0.9484    0.8179
3149.602    0.9698    0.8604
3149.621    0.9548    0.8825
3149.639    0.8598    0.8646
3149.658    0.7716    0.7881
3149.676    0.6725    0.6691
3149.695    0.5445    0.5320
3149.714    0.4412    0.4399
3149.732    0.4177    0.4414
3149.751    0.4740    0.5319
3149.769    0.5636    0.6237
3149.788    0.5674    0.6257
3149.806    0.4315    0.5156
3149.825    0.3234    0.3513
3149.844    0.2397    0.2285
3149.862    0.2166    0.1830
3149.881    0.2065    0.1884
3149.899    0.2355    0.2169
3149.918    0.2422    0.2749
3149.937    0.3424    0.3879
3149.955    0.5151    0.5428
3149.974    0.6941    0.6989
3149.992    0.7900    0.7691
3150.011    0.7554    0.7254
3150.029    0.5965    0.5987
3150.048    0.4332    0.4444
3150.067    0.3181    0.3313
3150.085    0.2757    0.2835
3150.104    0.2838    0.2989
3150.122    0.3819    0.3751
3150.141    0.5420    0.4889
3150.159    0.6257    0.5604
3150.178    0.5772    0.5487
# 038647  33  3149.570  3150.164
3149.570    0.9273    0.7845
3149.589    0.9311    0.8420
3149.607    0.9305    0.8776
3149.626    0.8827    0.8827
3149.644    0.7865    0.8379
3149.663    0.7065    0.7325
3149.681    0.6156    0.5984
3149.700    0.4882    0.4716
3149.719    0.4093    0.4266
3149.737    0.4287    0.4870
3149.756    0.5265    0.6001
3149.774    0.5880    0.6482
3149.793    0.5341    0.5737
3149.811    0.4059    0.4249
3149.830    0.2928    0.2826
3149.849    0.2357    0.2167
3149.867    0.2294    0.2182
3149.886    0.2647    0.2504
3149.904    0.2990    0.2988
3149.923    0.3612    0.3919
3149.941    0.5264    0.5314
3149.960    0.6949    0.6920
3149.979    0.7869    0.7920
3149.997    0.7987    0.7854
3150.016    0.7034    0.6808
3150.034    0.5198    0.5414
3150.053    0.3870    0.4149
3150.071    0.3314    0.3451
3150.090    0.3267    0.3328
3150.109    0.3780    0.3880
3150.127    0.5142    0.4844
3150.146    0.6163    0.5649
3150.164    0.6138    0.5600
# 038747  33  3149.570  3150.164
3149.570    0.8437    0.7732
3149.588    0.8726    0.8008
3149.607    0.8377    0.8136
3149.625    0.7934    0.8008
3149.644    0.7690    0.7575
3149.663    0.6770    0.6906
3149.681    0.6028    0.6207
3149.700    0.5404    0.5603
3149.718    0.5194    0.5287
3149.737    0.4856    0.5208
3149.755    0.4870    0.5216
3149.774    0.4721    0.5082
3149.793    0.4409    0.4667
3149.811    0.4066    0.4060
3149.830    0.3479    0.3384
3149.848    0.2976    0.2908
3149.867    0.2787    0.2723
3149.885    0.2885    0.2894
3149.904    0.3285    0.3416
3149.923    0.4234    0.4209
3149.941    0.5139    0.5071
3149.960    0.5833    0.5884
3149.978    0.6618    0.6350
3149.997    0.6375    0.6381
3150.015    0.6263    0.5985
3150.034    0.5595    0.5293
3150.053    0.4567    0.4577
3150.071    0.4086    0.4093
3150.090    0.3948    0.3911
3150.108    0.3986    0.4037
3150.127    0.4233    0.4350
3150.145    0.4707    0.4654
3150.164    0.4865    0.4858
# 038853  33  3149.583  3150.178
3149.583    0.9612    0.8348
3149.602    0.9458    0.8784
3149.621    0.9129    0.9030
3149.639    0.8752    0.8960
3149.658    0.8170    0.8429
3149.676    0.7508    0.7495
3149.695    0.6315    0.6292
3149.713    0.5338    0.5383
3149.732    0.5027    0.5165
3149.751    0.5238    0.5769
3149.769    0.6079    0.6471
3149.788    0.6087    0.6452
3149.806    0.5220    0.5456
3149.825    0.4020    0.3955
3149.843    0.2948    0.2879
3149.862    0.2562    0.2501
3149.881    0.2881    0.2721
3149.899    0.3271    0.3167
3149.918    0.3798    0.3827
3149.936    0.4529    0.4795
3149.955    0.5977    0.6172
3149.973    0.7318    0.7410
3149.992    0.8111    0.8065
3150.011    0.7889    0.7754
3150.029    0.6634    0.6748
3150.048    0.5302    0.5430
3150.066    0.4212    0.4353
3150.085    0.3624    0.3632
3150.104    0.3512    0.3497
3150.122    0.3863    0.4020
3150.141    0.5026    0.5034
3150.159    0.6345    0.5810
3150.178    0.6408    0.5917
# 039506  33  3149.582  3150.177
3149.582    1.0079    0.9145
3149.601    1.0058    0.9363
3149.619    0.9428    0.9406
3149.638    0.9057    0.9120
3149.656    0.8205    0.8320
3149.675    0.6885    0.6995
3149.694    0.5785    0.5708
3149.712    0.5341    0.5073
3149.731    0.5289    0.5314
3149.749    0.5942    0.6282
3149.768    0.7008    0.7365
3149.787    0.7120    0.7499
3149.805    0.5621    0.6333
3149.824    0.3820    0.4302
3149.842    0.2612    0.2600
3149.861    0.1847    0.1665
3149.879    0.1641    0.1478
3149.898    0.1729    0.1590
3149.917    0.1831    0.1879
3149.935    0.2338    0.2631
3149.954    0.3914    0.4234
3149.972    0.6209    0.6156
3149.991    0.7729    0.7621
3150.009    0.7849    0.7727
3150.028    0.6671    0.6464
3150.047    0.4590    0.4587
3150.065    0.3029    0.3206
3150.084    0.2619    0.2669
3150.102    0.2829    0.2945
3150.121    0.3996    0.3896
3150.140    0.5523    0.5349
3150.158    0.7178    0.6656
3150.177    0.7527    0.7243
# 039822  33  3149.584  3150.179
3149.584    1.0009    0.8622
3149.603    0.9872    0.8991
3149.621    0.9318    0.9175
3149.640    0.8890    0.9018
3149.659    0.8019    0.8266
3149.677    0.7130    0.7063
3149.696    0.6107    0.5672
3149.714    0.4894    0.4728
3149.733    0.4543    0.4684
3149.751    0.5200    0.5665
3149.770    0.6105    0.6923
3149.789    0.6245    0.7084
3149.807    0.5274    0.5821
3149.826    0.3603    0.3819
3149.844    0.2383    0.2366
3149.863    0.1980    0.1783
3149.881    0.2024    0.1855
3149.900    0.2276    0.2122
3149.919    0.2375    0.2545
3149.937    0.3143    0.3487
3149.956    0.4968    0.5229
3149.974    0.7079    0.7024
3149.993    0.8136    0.8106
3150.011    0.7780    0.7849
3150.030    0.6687    0.6436
3150.049    0.4640    0.4676
3150.067    0.3210    0.3461
3150.086    0.2827    0.2912
3150.104    0.2923    0.3014
3150.123    0.3887    0.3842
3150.141    0.5640    0.5181
3150.160    0.6929    0.6350
3150.179    0.6847    0.6400
# 040118  33  3149.570  3150.164
3149.570    1.0102    0.8772
3149.589    1.0290    0.9101
3149.607    0.9927    0.9275
3149.626    0.8900    0.9221
3149.644    0.7900    0.8570
3149.663    0.6842    0.7156
3149.681    0.5604    0.5614
3149.700    0.4558    0.4424
3149.719    0.4216    0.4162
3149.737    0.4850    0.5120
3149.756    0.5997    0.6838
3149.774    0.6778    0.7649
3149.793    0.6203    0.6671
3149.812    0.4091    0.4406
3149.830    0.2407    0.2442
3149.849    0.1635    0.1457
3149.867    0.1622    0.1367
3149.886    0.1761    0.1546
3149.904    0.1685    0.1691
3149.923    0.2069    0.2236
3149.942    0.3499    0.3826
3149.960    0.5916    0.6034
3149.979    0.7614    0.7867
3149.997    0.7847    0.8168
3150.016    0.6950    0.6849
3150.034    0.4875    0.4790
3150.053    0.2959    0.3063
3150.072    0.2148    0.2494
3150.090    0.2533    0.2761
3150.109    0.3764    0.3630
3150.127    0.5568    0.5050
3150.146    0.7315    0.6595
3150.164    0.7797    0.7027
# 040133  33  3149.584  3150.178
3149.584    0.9676    0.7952
3149.602    0.9716    0.8496
3149.621    0.9219    0.8865
3149.639    0.8341    0.8867
3149.658    0.7556    0.8272
3149.676    0.6800    0.7127
3149.695    0.5598    0.5601
3149.714    0.4564    0.4360
3149.732    0.3849    0.4138
3149.751    0.4394    0.5098
3149.769    0.5640    0.6299
3149.788    0.6091    0.6569
3149.806    0.5214    0.5485
3149.825    0.3701    0.3720
3149.844    0.2570    0.2429
3149.862    0.2383    0.2055
3149.881    0.2491    0.2262
3149.899    0.2686    0.2623
3149.918    0.2963    0.3165
3149.936    0.3882    0.4165
3149.955    0.5776    0.5798
3149.974    0.7509    0.7417
3149.992    0.8566    0.8177
3150.011    0.7934    0.7791
3150.029    0.6448    0.6551
3150.048    0.4746    0.5001
3150.066    0.3665    0.3873
3150.085    0.3019    0.3248
3150.104    0.3056    0.3247
3150.122    0.4048    0.3926
3150.141    0.5332    0.5094
3150.159    0.6266    0.5806
3150.178    0.6002    0.5480
# 041184  33  3149.570  3150.164
3149.570    0.7112    0.7241
3149.589    0.7199    0.7201
3149.607    0.7101    0.7089
3149.626    0.6863    0.6875
3149.644    0.6660    0.6592
3149.663    0.6265    0.6233
3149.682    0.6076    0.5849
3149.700    0.5737    0.5494
3149.719    0.5265    0.5148
3149.737    0.4893    0.4851
3149.756    0.4382    0.4564
3149.774    0.4162    0.4310
3149.793    0.3902    0.4063
3149.812    0.3731    0.3855
3149.830    0.3683    0.3720
3149.849    0.3652    0.3679
3149.867    0.3806    0.3755
3149.886    0.4000    0.3960
3149.904    0.4228    0.4251
3149.923    0.4527    0.4613
3149.942    0.5043    0.4969
3149.960    0.5381    0.5246
3149.979    0.5453    0.5428
3149.997    0.5364    0.5479
3150.016    0.5258    0.5418
3150.034    0.5343    0.5281
3150.053    0.5254    0.5094
3150.072    0.5071    0.4906
3150.090    0.4964    0.4748
3150.109    0.4684    0.4608
3150.127    0.4395    0.4494
3150.146    0.4291    0.4377
3150.164    0.4131    0.4260
# 041484  32  3149.587  3150.163
3149.587    0.9592    0.8175
3149.606    0.9361    0.8650
3149.625    0.8968    0.8863
3149.643    0.8519    0.8652
3149.662    0.7553    0.7860
3149.680    0.6610    0.6670
3149.699    0.5461    0.5335
3149.717    0.4657    0.4557
3149.736    0.4531    0.4727
3149.755    0.5051    0.5683
3149.773    0.5828    0.6405
3149.792    0.5805    0.6102
3149.810    0.4633    0.4850
3149.829    0.3215    0.3343
3149.847    0.2515    0.2468
3149.866    0.2465    0.2295
3149.885    0.2728    0.2578
3149.903    0.3049    0.3024
3149.922    0.3484    0.3784
3149.940    0.4702    0.4960
3149.959    0.6527    0.6497
3149.978    0.7661    0.7705
3149.996    0.8125    0.8002
3150.015    0.7727    0.7301
3150.033    0.6027    0.6048
3150.052    0.4644    0.4692
3150.070    0.3690    0.3764
3150.089    0.3275    0.3317
3150.108    0.3486    0.3525
3150.126    0.4367    0.4316
3150.145    0.5530    0.5303
3150.163    0.6108    0.5685
# 041526  33  3149.583  3150.178
3149.583    0.9707    0.8155
3149.602    0.9373    0.8662
3149.621    0.9005    0.8989
3149.639    0.8770    0.8964
3149.658    0.8013    0.8348
3149.676    0.7148    0.7213
3149.695    0.5931    0.5729
3149.713    0.4614    0.4581
3149.732    0.4181    0.4356
3149.751    0.4875    0.5348
3149.769    0.5852    0.6540
3149.788    0.6292    0.6717
3149.806    0.5229    0.5503
3149.825    0.3506    0.3648
3149.843    0.2490    0.2403
3149.862    0.2225    0.2035
3149.881    0.2434    0.2288
3149.899    0.2695    0.2658
3149.918    0.3033    0.3180
3149.936    0.4015    0.4171
3149.955    0.5607    0.5832
3149.973    0.7428    0.7413
3149.992    0.8368    0.8247
3150.011    0.7936    0.7822
3150.029    0.6518    0.6522
3150.048    0.4818    0.4933
3150.066    0.3629    0.3791
3150.085    0.3096    0.3133
3150.103    0.2995    0.3061
3150.122    0.3710    0.3753
3150.141    0.5265    0.5047
3150.159    0.6403    0.5946
3150.178    0.6155    0.5764
# 042333  33  3149.570  3150.165
3149.570    0.9247    0.7628
3149.589    0.9326    0.8241
3149.608    0.9039    0.8694
3149.626    0.8578    0.8863
3149.645    0.7995    0.8598
3149.663    0.7508    0.7818
3149.682    0.6596    0.6552
3149.700    0.5357    0.5317
3149.719    0.4548    0.4591
3149.738    0.4313    0.4854
3149.756    0.5070    0.5683
3149.775    0.5765    0.6209
3149.793    0.5375    0.5727
3149.812    0.4328    0.4410
3149.830    0.3101    0.3175
3149.849    0.2715    0.2532
3149.868    0.2771    0.2598
3149.886    0.3073    0.3001
3149.905    0.3463    0.3579
3149.923    0.4288    0.4381
3149.942    0.5476    0.5618
3149.960    0.6751    0.6928
3149.979    0.8011    0.7889
3149.998    0.8098    0.7963
3150.016    0.7258    0.7216
3150.035    0.6255    0.5962
3150.053    0.4819    0.4791
3150.072    0.3703    0.3873
3150.090    0.3377    0.3456
3150.109    0.3584    0.3647
3150.128    0.4351    0.4431
3150.146    0.5475    0.5222
3150.165    0.6070    0.5440
# 042575  33  3149.570  3150.165
3149.570    0.9683    0.7770
3149.589    0.9851    0.8373
3149.607    0.9389    0.8778
3149.626    0.8664    0.8919
3149.645    0.7734    0.8437
3149.663    0.6966    0.7323
3149.682    0.5872    0.5735
3149.700    0.4462    0.4341
3149.719    0.3669    0.3742
3149.737    0.3956    0.4480
3149.756    0.5103    0.6027
3149.775    0.5882    0.6792
3149.793    0.5294    0.5955
3149.812    0.3809    0.4050
3149.830    0.2500    0.2484
3149.849    0.1960    0.1780
3149.867    0.2015    0.1836
3149.886    0.2254    0.2135
3149.905    0.2515    0.2504
3149.923    0.3029    0.3290
3149.942    0.4572    0.4901
3149.960    0.6724    0.6742
3149.979    0.8258    0.8041
3149.997    0.8626    0.8033
3150.016    0.7135    0.6794
3150.035    0.4947    0.5033
3150.053    0.3425    0.3690
3150.072    0.2825    0.2955
3150.090    0.2775    0.2842
3150.109    0.3421    0.3414
3150.127    0.4867    0.4597
3150.146    0.6026    0.5749
3150.165    0.6381    0.5736
# 043297  33  3149.570  3150.164
3149.570    0.9621    0.7656
3149.589    0.9491    0.8257
3149.607    0.9020    0.8626
3149.626    0.8366    0.8628
3149.644    0.7672    0.8041
3149.663    0.6366    0.6806
3149.682    0.5168    0.5278
3149.700    0.4202    0.4120
3149.719    0.3538    0.3843
3149.737    0.4060    0.4633
3149.756    0.5254    0.5808
3149.774    0.5193    0.6122
3149.793    0.4705    0.5144
3149.812    0.3586    0.3509
3149.830    0.2437    0.2295
3149.849    0.1957    0.1790
3149.867    0.2144    0.1857
3149.886    0.2263    0.2158
3149.904    0.2536    0.2644
3149.923    0.3448    0.3658
3149.942    0.5064    0.5265
3149.960    0.6741    0.6841
3149.979    0.7702    0.7746
3149.997    0.7818    0.7461
3150.016    0.6378    0.6176
3150.034    0.4458    0.4674
3150.053    0.3221    0.3439
3150.072    0.2594    0.2813
3150.090    0.2661    0.2806
3150.109    0.3491    0.3459
3150.127    0.4773    0.4488
3150.146    0.5710    0.5258
3150.164    0.5717    0.5098
# 043557  33  3149.570  3150.164
3149.570    0.9451    0.8170
3149.588    0.9515    0.8598
3149.607    0.9397    0.8859
3149.625    0.8762    0.8796
3149.644    0.8020    0.8276
3149.663    0.7178    0.7290
3149.681    0.6112    0.6145
3149.700    0.5133    0.5156
3149.718    0.4494    0.4851
3149.737    0.4805    0.5308
3149.755    0.5503    0.6015
3149.774    0.5765    0.6230
3149.793    0.5167    0.5470
3149.811    0.3920    0.4171
3149.830    0.2950    0.2916
3149.848    0.2500    0.2288
3149.867    0.2448    0.2215
3149.885    0.2535    0.2489
3149.904    0.3007    0.3052
3149.923    0.3799    0.4012
3149.941    0.5042    0.5304
3149.960    0.6685    0.6717
3149.978    0.7560    0.7560
3149.997    0.7730    0.7520
3150.015    0.6874    0.6662
3150.034    0.5362    0.5349
3150.053    0.4020    0.4164
3150.071    0.3345    0.3475
3150.090    0.3307    0.3340
3150.108    0.3708    0.3799
3150.127    0.4747    0.4697
3150.145    0.5845    0.5449
3150.164    0.6176    0.5657
# 043726  33  3149.584  3150.178
3149.584    1.0069    0.8085
3149.602    0.9517    0.8590
3149.621    0.9105    0.8954
3149.639    0.8310    0.8968
3149.658    0.7711    0.8383
3149.677    0.6842    0.7163
3149.695    0.5773    0.5677
3149.714    0.4403    0.4370
3149.732    0.3908    0.4145
3149.751    0.4779    0.5201
3149.769    0.5864    0.6480
3149.788    0.6002    0.6694
3149.807    0.5196    0.5373
3149.825    0.3639    0.3616
3149.844    0.2535    0.2388
3149.862    0.2397    0.2160
3149.881    0.2726    0.2506
3149.899    0.3007    0.2920
3149.918    0.3297    0.3454
3149.937    0.4139    0.4529
3149.955    0.5950    0.6105
3149.974    0.8013    0.7697
3149.992    0.8768    0.8385
3150.011    0.8198    0.7923
3150.029    0.6803    0.6648
3150.048    0.4880    0.5120
3150.067    0.3618    0.3979
3150.085    0.3314    0.3375
3150.104    0.3248    0.3300
3150.122    0.3847    0.3967
3150.141    0.5430    0.5210
3150.159    0.6345    0.5951
3150.178    0.5925    0.5532
# 044324  33  3149.584  3150.178
3149.584    0.9471    0.8177
3149.602    0.9294    0.8610
3149.621    0.8952    0.8843
3149.639    0.8350    0.8688
3149.658    0.7630    0.7991
3149.677    0.6778    0.6814
3149.695    0.5817    0.5577
3149.714    0.4655    0.4692
3149.732    0.4311    0.4691
3149.751    0.5110    0.5458
3149.769    0.5711    0.6139
3149.788    0.5507    0.5943
3149.807    0.4711    0.4747
3149.825    0.3332    0.3377
3149.844    0.2538    0.2445
3149.862    0.2447    0.2244
3149.881    0.2682    0.2500
3149.899    0.2957    0.2942
3149.918    0.3506    0.3658
3149.937    0.4458    0.4814
3149.955    0.6098    0.6206
3149.974    0.7656    0.7449
3149.992    0.7867    0.7863
3150.011    0.7411    0.7310
3150.030    0.6139    0.6069
3150.048    0.4530    0.4789
3150.067    0.3594    0.3742
3150.085    0.3153    0.3207
3150.104    0.3202    0.3246
3150.122    0.3876    0.3896
3150.141    0.5013    0.4879
3150.160    0.5814    0.5451
3150.178    0.5647    0.5288
# 044997  33  3149.583  3150.177
3149.583    1.0205    0.8041
3149.601    1.0141    0.8525
3149.620    0.9221    0.8888
3149.639    0.8484    0.8894
3149.657    0.7617    0.8264
3149.676    0.6636    0.6949
3149.694    0.5699    0.5439
3149.713    0.4452    0.4149
3149.731    0.3672    0.3907
3149.750    0.4370    0.5006
3149.769    0.5435    0.6536
3149.787    0.6051    0.6921
3149.806    0.5218    0.5664
3149.824    0.3579    0.3742
3149.843    0.2175    0.2213
3149.861    0.1851    0.1713
3149.880    0.1975    0.1855
3149.899    0.2221    0.2147
3149.917    0.2431    0.2522
3149.936    0.3267    0.3508
3149.954    0.5174    0.5200
3149.973    0.7295    0.7129
3149.992    0.8402    0.8170
3150.010    0.8149    0.7831
3150.029    0.6458    0.6334
3150.047    0.4523    0.4627
3150.066    0.3290    0.3336
3150.084    0.2722    0.2789
3150.103    0.2752    0.2827
3150.122    0.3636    0.3621
3150.140    0.5302    0.4956
3150.159    0.6321    0.6013
3150.177    0.6192    0.5802
# 045325  33  3149.570  3150.164
3149.570    0.8913    0.7521
3149.589    0.9137    0.8151
3149.607    0.9066    0.8596
3149.626    0.8730    0.8792
3149.644    0.8063    0.8555
3149.663    0.7248    0.7745
3149.681    0.6506    0.6557
3149.700    0.5398    0.5255
3149.719    0.4365    0.4509
3149.737    0.4329    0.4707
3149.756    0.5034    0.5599
3149.774    0.5495    0.6232
3149.793    0.5487    0.5887
3149.812    0.4539    0.4602
3149.830    0.3227    0.3267
3149.849    0.2638    0.2433
3149.867    0.2465    0.2308
3149.886    0.2743    0.2595
3149.904    0.3075    0.3061
3149.923    0.3637    0.3851
3149.942    0.4798    0.5099
3149.960    0.6587    0.6506
3149.979    0.7642    0.7638
3149.997    0.8181    0.7883
3150.016    0.7582    0.7178
3150.034    0.5884    0.5959
3150.053    0.4506    0.4652
3150.072    0.3633    0.3713
3150.090    0.3230    0.3317
3150.109    0.3332    0.3524
3150.127    0.4300    0.4271
3150.146    0.5549    0.5169
3150.164    0.6062    0.5493
# 046903  33  3149.584  3150.178
3149.584    0.9592    0.7934
3149.603    0.9445    0.8459
3149.621    0.8970    0.8744
3149.640    0.8435    0.8648
3149.658    0.7600    0.8011
3149.677    0.6733    0.6798
3149.696    0.5509    0.5373
3149.714    0.4425    0.4358
3149.733    0.3875    0.4198
3149.751    0.4389    0.4958
3149.770    0.5404    0.5943
3149.788    0.5409    0.6069
3149.807    0.4630    0.5028
3149.826    0.3512    0.3466
3149.844    0.2455    0.2347
3149.863    0.2009    0.1902
3149.881    0.2219    0.1989
3149.900    0.2445    0.2322
3149.918    0.2750    0.2867
3149.937    0.3666    0.3932
3149.956    0.5249    0.5500
3149.974    0.7032    0.6957
3149.993    0.7910    0.7725
3150.011    0.7477    0.7379
3150.030    0.6074    0.6124
3150.048    0.4458    0.4700
3150.067    0.3330    0.3527
3150.086    0.2792    0.2930
3150.104    0.2930    0.2950
3150.123    0.3654    0.3619
3150.141    0.4723    0.4614
3150.160    0.5796    0.5333
3150.178    0.5821    0.5214
# 049580  33  3149.570  3150.164
3149.570    0.9576    0.7967
3149.588    0.9674    0.8498
3149.607    0.9475    0.8882
3149.625    0.8800    0.8989
3149.644    0.8041    0.8580
3149.663    0.7296    0.7540
3149.681    0.6213    0.6180
3149.700    0.5061    0.4831
3149.718    0.4218    0.4266
3149.737    0.4302    0.4875
3149.756    0.5445    0.6193
3149.774    0.6112    0.6852
3149.793    0.5470    0.6097
3149.811    0.4202    0.4425
3149.830    0.2738    0.2789
3149.848    0.2243    0.2052
3149.867    0.2251    0.2053
3149.886    0.2487    0.2371
3149.904    0.2737    0.2769
3149.923    0.3330    0.3591
3149.941    0.4709    0.5003
3149.960    0.6696    0.6790
3149.978    0.8200    0.7976
3149.997    0.8350    0.8063
3150.016    0.7130    0.6979
3150.034    0.5444    0.5450
3150.053    0.3953    0.4053
3150.071    0.3115    0.3277
3150.090    0.2990    0.3061
3150.108    0.3456    0.3511
3150.127    0.4846    0.4658
3150.146    0.6249    0.5800
3150.164    0.6611    0.5992
# 049586  33  3149.584  3150.178
3149.584    0.9638    0.7832
3149.602    0.9045    0.8391
3149.621    0.8931    0.8760
3149.639    0.8316    0.8724
3149.658    0.7379    0.8067
3149.676    0.6516    0.6874
3149.695    0.5386    0.5344
3149.714    0.4259    0.4193
3149.732    0.3826    0.4089
3149.751    0.4523    0.5052
3149.769    0.5695    0.6095
3149.788    0.5899    0.6165
3149.806    0.4825    0.5037
3149.825    0.3387    0.3421
3149.844    0.2525    0.2349
3149.862    0.2286    0.2115
3149.881    0.2550    0.2380
3149.899    0.2876    0.2782
3149.918    0.3219    0.3410
3149.936    0.4286    0.4477
3149.955    0.5959    0.6066
3149.974    0.7446    0.7511
3149.992    0.8327    0.8074
3150.011    0.8147    0.7549
3150.029    0.6439    0.6305
3150.048    0.4682    0.4850
3150.066    0.3524    0.3800
3150.085    0.3075    0.3202
3150.104    0.3141    0.3220
3150.122    0.3926    0.3890
3150.141    0.5107    0.4939
3150.159    0.5554    0.5465
3150.178    0.5431    0.5054
# 049728  33  3149.583  3150.177
3149.583    1.0023    0.8348
3149.602    0.9583    0.8786
3149.620    0.9164    0.9014
3149.639    0.8624    0.8861
3149.657    0.7786    0.8151
3149.676    0.6842    0.6871
3149.694    0.5635    0.5494
3149.713    0.4470    0.4440
3149.732    0.4116    0.4433
3149.750    0.4907    0.5451
3149.769    0.6073    0.6625
3149.787    0.6069    0.6663
3149.806    0.4878    0.5309
3149.825    0.3487    0.3459
3149.843    0.2408    0.2248
3149.862    0.2020    0.1863
3149.880    0.2244    0.2026
3149.899    0.2478    0.2354
3149.917    0.2730    0.2852
3149.936    0.3691    0.3963
3149.955    0.5445    0.5704
3149.973    0.7288    0.7311
3149.992    0.8104    0.8097
3150.010    0.7743    0.7631
3150.029    0.6124    0.6187
3150.047    0.4317    0.4643
3150.066    0.3260    0.3479
3150.085    0.2829    0.2966
3150.103    0.2968    0.3078
3150.122    0.4030    0.3922
3150.140    0.5508    0.5158
3150.159    0.6396    0.6017
3150.177    0.6527    0.5792
# 049756  32  3149.588  3150.163
3149.588    0.9870    0.8356
3149.606    0.9532    0.8784
3149.625    0.9141    0.8999
3149.643    0.8331    0.8714
3149.662    0.7332    0.7736
3149.681    0.6249    0.6245
3149.699    0.5018    0.4795
3149.718    0.3983    0.3963
3149.736    0.4185    0.4431
3149.755    0.5346    0.5884
3149.773    0.6160    0.6833
3149.792    0.5748    0.6268
3149.811    0.4261    0.4465
3149.829    0.2756    0.2809
3149.848    0.2150    0.1976
3149.866    0.2215    0.1993
3149.885    0.2437    0.2335
3149.903    0.2705    0.2691
3149.922    0.3125    0.3401
3149.941    0.4486    0.4855
3149.959    0.6467    0.6637
3149.978    0.8297    0.8037
3149.996    0.8662    0.8236
3150.015    0.7497    0.7213
3150.033    0.5520    0.5635
3150.052    0.3935    0.4145
3150.071    0.3140    0.3261
3150.089    0.2913    0.2974
3150.108    0.3281    0.3344
3150.126    0.4574    0.4418
3150.145    0.6139    0.5681
3150.163    0.6342    0.5962
# 050505  32  3149.588  3150.163
3149.588    1.0416    0.8533
3149.606    1.0039    0.8884
3149.625    0.9226    0.9053
3149.643    0.8211    0.8712
3149.662    0.7303    0.7633
3149.680    0.6131    0.6166
3149.699    0.4811    0.4639
3149.718    0.3907    0.3826
3149.736    0.4053    0.4353
3149.755    0.5313    0.5973
3149.773    0.6179    0.7102
3149.792    0.5768    0.6618
3149.811    0.4401    0.4703
3149.829    0.2755    0.2827
3149.848    0.2017    0.1781
3149.866    0.1835    0.1670
3149.885    0.2147    0.1920
3149.903    0.2211    0.2174
3149.922    0.2515    0.2773
3149.941    0.3911    0.4245
3149.959    0.5963    0.6219
3149.978    0.8100    0.7889
3149.996    0.8766    0.8258
3150.015    0.7473    0.7226
3150.033    0.5258    0.5471
3150.052    0.3568    0.3807
3150.071    0.2717    0.2962
3150.089    0.2758    0.2852
3150.108    0.3387    0.3380
3150.126    0.4735    0.4568
3150.145    0.6551    0.5966
3150.163    0.7114    0.6330
# 051178  32  3149.588  3150.164
3149.588    1.0025    0.8906
3149.606    0.9535    0.9162
3149.625    0.9467    0.9188
3149.644    0.8670    0.8706
3149.662    0.7723    0.7721
3149.681    0.6759    0.6374
3149.699    0.5406    0.5226
3149.718    0.4710    0.4771
3149.736    0.5183    0.5446
3149.755    0.6256    0.6755
3149.774    0.6893    0.7288
3149.792    0.5716    0.6346
3149.811    0.4141    0.4386
3149.829    0.2719    0.2764
3149.848    0.2057    0.2031
3149.866    0.2266    0.2118
3149.885    0.2552    0.2476
3149.904    0.2775    0.2877
3149.922    0.3509    0.3642
3149.941    0.4960    0.5184
3149.959    0.6673    0.6945
3149.978    0.7938    0.8200
3149.996    0.8134    0.8238
3150.015    0.7415    0.7109
3150.034    0.5573    0.5444
3150.052    0.4053    0.4120
3150.071    0.3324    0.3333
3150.089    0.3067    0.3139
3150.108    0.3648    0.3647
3150.126    0.5125    0.4865
3150.145    0.6500    0.6222
3150.164    0.7049    0.6574
# 053721  33  3149.570  3150.164
3149.570    0.9348    0.7980
3149.588    0.9341    0.8515
3149.607    0.8900    0.8900
3149.626    0.8476    0.8991
3149.644    0.8247    0.8632
3149.663    0.7553    0.7697
3149.681    0.6405    0.6433
3149.700    0.5275    0.5142
3149.718    0.4596    0.4545
3149.737    0.4670    0.4968
3149.756    0.5468    0.6026
3149.774    0.6119    0.6563
3149.793    0.5706    0.5898
3149.811    0.4311    0.4423
3149.830    0.2899    0.2955
3149.849    0.2327    0.2262
3149.867    0.2453    0.2287
3149.886    0.2765    0.2644
3149.904    0.3080    0.3118
3149.923    0.3758    0.3959
3149.941    0.4997    0.5258
3149.960    0.6724    0.6850
3149.979    0.8089    0.7951
3149.997    0.8295    0.8030
3150.016    0.7456    0.7109
3150.034    0.5886    0.5756
3150.053    0.4387    0.4436
3150.071    0.3426    0.3606
3150.090    0.3204    0.3282
3150.109    0.3675    0.3649
3150.127    0.4668    0.4585
3150.146    0.5843    0.5591
3150.164    0.6038    0.5828
# 054375  33  3149.583  3150.177
3149.583    0.9438    0.7734
3149.601    0.9384    0.8272
3149.620    0.8810    0.8632
3149.639    0.8190    0.8626
3149.657    0.7656    0.8149
3149.676    0.7071    0.7153
3149.694    0.5955    0.5977
3149.713    0.5035    0.4968
3149.731    0.4437    0.4681
3149.750    0.4612    0.5146
3149.769    0.5249    0.5825
3149.787    0.5381    0.5922
3149.806    0.4983    0.5140
3149.824    0.3892    0.3946
3149.843    0.2933    0.2901
3149.861    0.2566    0.2481
3149.880    0.2751    0.2582
3149.899    0.3103    0.3008
3149.917    0.3547    0.3649
3149.936    0.4428    0.4667
3149.954    0.5670    0.5902
3149.973    0.7224    0.7119
3149.992    0.7943    0.7721
3150.010    0.7761    0.7477
3150.029    0.6633    0.6507
3150.047    0.5326    0.5325
3150.066    0.4095    0.4227
3150.084    0.3633    0.3574
3150.103    0.3370    0.3439
3150.122    0.3718    0.3901
3150.140    0.4718    0.4644
3150.159    0.5651    0.5208
3150.177    0.5443    0.5196
# 055459  33  3149.584  3150.178
3149.584    0.9678    0.8128
3149.602    0.9423    0.8614
3149.621    0.9059    0.8929
3149.639    0.8531    0.8859
3149.658    0.7759    0.8185
3149.677    0.6833    0.6929
3149.695    0.5812    0.5516
3149.714    0.4565    0.4396
3149.732    0.4027    0.4323
3149.751    0.4793    0.5344
3149.769    0.5802    0.6422
3149.788    0.5776    0.6437
3149.807    0.4958    0.5091
3149.825    0.3455    0.3433
3149.844    0.2336    0.2298
3149.862    0.2163    0.2062
3149.881    0.2493    0.2339
3149.899    0.2820    0.2726
3149.918    0.3167    0.3314
3149.937    0.4265    0.4452
3149.955    0.5912    0.6026
3149.974    0.7579    0.7560
3149.992    0.8343    0.8170
3150.011    0.7766    0.7631
3150.029    0.6262    0.6321
3150.048    0.4631    0.4802
3150.067    0.3495    0.3682
3150.085    0.3044    0.3120
3150.104    0.3102    0.3128
3150.122    0.3863    0.3847
3150.141    0.5335    0.5059
3150.159    0.6230    0.5774
3150.178    0.5739    0.5463
# 055868  33  3149.583  3150.177
3149.583    1.0002    0.8525
3149.601    0.9876    0.8876
3149.620    0.9095    0.9028
3149.639    0.8164    0.8714
3149.657    0.7556    0.7832
3149.676    0.6697    0.6461
3149.694    0.5303    0.5146
3149.713    0.4391    0.4341
3149.731    0.4320    0.4630
3149.750    0.5288    0.5847
3149.769    0.6146    0.6800
3149.787    0.5907    0.6421
3149.806    0.4604    0.4787
3149.824    0.2987    0.3077
3149.843    0.2071    0.2017
3149.861    0.2055    0.1823
3149.880    0.2207    0.2051
3149.899    0.2405    0.2392
3149.917    0.2780    0.2990
3149.936    0.4024    0.4289
3149.954    0.5883    0.6023
3149.973    0.7593    0.7586
3149.992    0.8221    0.8046
3150.010    0.7502    0.7269
3150.029    0.5591    0.5670
3150.047    0.3960    0.4186
3150.066    0.3042    0.3189
3150.084    0.2793    0.2843
3150.103    0.3154    0.3127
3150.122    0.4208    0.4161
3150.140    0.5679    0.5424
3150.159    0.6471    0.6079
3150.177    0.6008    0.5658
# 059589  32  3149.588  3150.164
3149.588    1.0160    0.8492
3149.606    0.9730    0.8849
3149.625    0.9290    0.8983
3149.644    0.8221    0.8568
3149.662    0.7160    0.7528
3149.681    0.6165    0.6019
3149.699    0.4918    0.4677
3149.718    0.4006    0.3994
3149.736    0.4197    0.4519
3149.755    0.5320    0.5970
3149.774    0.6347    0.6978
3149.792    0.5981    0.6497
3149.811    0.4215    0.4717
3149.829    0.2695    0.2923
3149.848    0.2069    0.1837
3149.866    0.1896    0.1632
3149.885    0.1925    0.1816
3149.904    0.2077    0.2105
3149.922    0.2508    0.2720
3149.941    0.3758    0.4147
3149.959    0.5972    0.6027
3149.978    0.7720    0.7651
3149.997    0.8074    0.8030
3150.015    0.7127    0.7084
3150.034    0.5534    0.5309
3150.052    0.3647    0.3768
3150.071    0.2668    0.2876
3150.089    0.2592    0.2727
3150.108    0.3223    0.3242
3150.127    0.4744    0.4451
3150.145    0.6255    0.5728
3150.164    0.6795    0.6189
# 059610  33  3149.584  3150.178
3149.584    0.9574    0.8215
3149.602    0.9469    0.8684
3149.621    0.9365    0.9009
3149.639    0.8849    0.9028
3149.658    0.8106    0.8517
3149.677    0.7183    0.7415
3149.695    0.5951    0.6056
3149.714    0.4817    0.4802
3149.732    0.4370    0.4431
3149.751    0.4746    0.5220
3149.769    0.5849    0.6409
3149.788    0.6295    0.6806
3149.807    0.5464    0.5724
3149.825    0.4000    0.3994
3149.844    0.2666    0.2568
3149.862    0.2204    0.2095
3149.881    0.2501    0.2277
3149.899    0.2687    0.2647
3149.918    0.3189    0.3138
3149.937    0.3878    0.4085
3149.955    0.5287    0.5573
3149.974    0.7075    0.7261
3149.992    0.8257    0.8194
3150.011    0.8192    0.8004
3150.029    0.6934    0.6861
3150.048    0.5099    0.5295
3150.067    0.3868    0.4030
3150.085    0.3238    0.3336
3150.104    0.3024    0.3169
3150.122    0.3683    0.3704
3150.141    0.5083    0.4914
3150.159    0.6302    0.5914
3150.178    0.6577    0.5944
# 062175  33  3149.570  3150.164
3149.570    0.9185    0.7359
3149.588    0.9618    0.8050
3149.607    0.9279    0.8586
3149.626    0.8878    0.8859
3149.644    0.8232    0.8664
3149.663    0.7291    0.7814
3149.681    0.6190    0.6509
3149.700    0.5073    0.5028
3149.718    0.4221    0.4181
3149.737    0.3945    0.4453
3149.756    0.4717    0.5645
3149.774    0.5719    0.6522
3149.793    0.5578    0.6182
3149.811    0.4447    0.4782
3149.830    0.3058    0.3165
3149.849    0.2467    0.2276
3149.867    0.2345    0.2198
3149.886    0.2621    0.2516
3149.904    0.2959    0.2937
3149.923    0.3528    0.3688
3149.941    0.4631    0.4942
3149.960    0.6457    0.6610
3149.979    0.8230    0.7885
3149.997    0.8433    0.8134
3150.016    0.7663    0.7306
3150.034    0.6285    0.5929
3150.053    0.4494    0.4520
3150.071    0.3500    0.3620
3150.090    0.3120    0.3239
3150.109    0.3511    0.3540
3150.127    0.4401    0.4444
3150.146    0.5798    0.5480
3150.164    0.6372    0.5723
# 062816  33  3149.583  3150.177
3149.583    0.9179    0.7838
3149.601    0.9221    0.8371
3149.620    0.9164    0.8742
3149.639    0.8608    0.8778
3149.657    0.7748    0.8344
3149.676    0.6994    0.7354
3149.694    0.6292    0.6109
3149.713    0.5058    0.4956
3149.731    0.4356    0.4547
3149.750    0.4576    0.5045
3149.769    0.5339    0.5944
3149.787    0.5822    0.6259
3149.806    0.5252    0.5527
3149.824    0.4151    0.4193
3149.843    0.2976    0.2935
3149.861    0.2448    0.2374
3149.880    0.2719    0.2407
3149.899    0.2811    0.2775
3149.917    0.3202    0.3330
3149.936    0.4072    0.4288
3149.954    0.5391    0.5590
3149.973    0.7096    0.7006
3149.991    0.8087    0.7823
3150.010    0.8056    0.7737
3150.029    0.6780    0.6776
3150.047    0.5351    0.5511
3150.066    0.4248    0.4316
3150.084    0.3489    0.3598
3150.103    0.3321    0.3411
3150.121    0.3894    0.3835
3150.140    0.4652    0.4723
3150.159    0.5740    0.5446
3150.177    0.5948    0.5470
# 063048  33  3149.582  3150.177
3149.582    1.0048    0.8164
3149.601    0.9886    0.8658
3149.619    0.9716    0.8972
3149.638    0.8790    0.8939
3149.656    0.7829    0.8243
3149.675    0.6596    0.6856
3149.694    0.5394    0.5230
3149.712    0.4214    0.4023
3149.731    0.3703    0.3834
3149.749    0.4378    0.4982
3149.768    0.5736    0.6611
3149.786    0.6063    0.7023
3149.805    0.5005    0.5696
3149.824    0.3317    0.3582
3149.842    0.2133    0.2114
3149.861    0.1753    0.1592
3149.879    0.1857    0.1717
3149.898    0.2059    0.1974
3149.916    0.2151    0.2305
3149.935    0.2989    0.3270
3149.954    0.4984    0.5126
3149.972    0.7127    0.7066
3149.991    0.8537    0.8204
3150.009    0.8209    0.7874
3150.028    0.6260    0.6298
3150.047    0.4301    0.4407
3150.065    0.3143    0.3177
3150.084    0.2695    0.2674
3150.102    0.2749    0.2792
3150.121    0.3637    0.3640
3150.139    0.5280    0.5036
3150.158    0.6539    0.6148
3150.177    0.6350    0.5861
# 063636  33  3149.583  3150.178
3149.583    0.9441    0.7995
3149.602    0.9103    0.8393
3149.621    0.8533    0.8453
3149.639    0.7598    0.8048
3149.658    0.6918    0.7104
3149.676    0.5891    0.5916
3149.695    0.4773    0.4785
3149.713    0.4181    0.4280
3149.732    0.4129    0.4539
3149.751    0.4752    0.5237
3149.769    0.5344    0.5591
3149.788    0.4902    0.5126
3149.806    0.3876    0.4048
3149.825    0.2948    0.2858
3149.843    0.2320    0.2156
3149.862    0.2120    0.1960
3149.881    0.2325    0.2161
3149.899    0.2652    0.2630
3149.918    0.3279    0.3497
3149.936    0.4393    0.4704
3149.955    0.6048    0.6107
3149.973    0.7293    0.7047
3149.992    0.7286    0.7178
3150.011    0.6417    0.6396
3150.029    0.5019    0.5189
3150.048    0.3782    0.3959
3150.066    0.3032    0.3177
3150.085    0.2851    0.2911
3150.103    0.3141    0.3211
3150.122    0.3934    0.3945
3150.141    0.5011    0.4658
3150.159    0.5278    0.4882
3150.178    0.4765    0.4633
# 064150  33  3149.570  3150.165
3149.570    0.9933    0.7880
3149.589    0.9694    0.8443
3149.607    0.9152    0.8835
3149.626    0.8652    0.8950
3149.645    0.7943    0.8441
3149.663    0.7036    0.7333
3149.682    0.5933    0.5776
3149.700    0.4578    0.4436
3149.719    0.3855    0.3943
3149.737    0.4244    0.4753
3149.756    0.5114    0.6207
3149.775    0.5918    0.6714
3149.793    0.5288    0.5666
3149.812    0.3566    0.3749
3149.830    0.2359    0.2346
3149.849    0.2005    0.1847
3149.867    0.2261    0.2033
3149.886    0.2480    0.2400
3149.905    0.2706    0.2829
3149.923    0.3425    0.3691
3149.942    0.5007    0.5330
3149.960    0.7279    0.7068
3149.979    0.8472    0.8155
3149.997    0.8113    0.7956
3150.016    0.6616    0.6633
3150.035    0.4993    0.4942
3150.053    0.3581    0.3695
3150.072    0.2888    0.2962
3150.090    0.2622    0.2787
3150.109    0.3439    0.3338
3150.127    0.4685    0.4551
3150.146    0.6128    0.5702
3150.165    0.6224    0.5668
# 064747  33  3149.582  3150.176
3149.582    1.0134    0.8395
3149.601    0.9345    0.8810
3149.619    0.9232    0.9012
3149.638    0.8527    0.8839
3149.656    0.7638    0.8095
3149.675    0.6883    0.6769
3149.693    0.5620    0.5381
3149.712    0.4477    0.4334
3149.731    0.4130    0.4281
3149.749    0.4861    0.5252
3149.768    0.5868    0.6522
3149.786    0.6245    0.6783
3149.805    0.5062    0.5605
3149.824    0.3551    0.3712
3149.842    0.2258    0.2294
3149.861    0.1836    0.1660
3149.879    0.1769    0.1651
3149.898    0.1935    0.1869
3149.916    0.2225    0.2259
3149.935    0.2982    0.3231
3149.954    0.4671    0.4945
3149.972    0.6688    0.6727
3149.991    0.7974    0.7829
3150.009    0.7831    0.7596
3150.028    0.6308    0.6194
3150.046    0.4427    0.4528
3150.065    0.3122    0.3235
3150.084    0.2636    0.2722
3150.102    0.2814    0.2888
3150.121    0.3742    0.3736
3150.139    0.5406    0.4990
3150.158    0.6492    0.6013
3150.176    0.6226    0.5998
# 070319  33  3149.570  3150.164
3149.570    0.9647    0.8684
3149.588    0.9687    0.9005
3149.607    0.9627    0.9173
3149.625    0.8827    0.8993
3149.644    0.7923    0.8196
3149.663    0.6990    0.6858
3149.681    0.5700    0.5507
3149.700    0.4780    0.4530
3149.718    0.4461    0.4523
3149.737    0.5071    0.5598
3149.755    0.6247    0.6839
3149.774    0.6356    0.7057
3149.793    0.5244    0.5704
3149.811    0.3540    0.3771
3149.830    0.2227    0.2213
3149.848    0.1776    0.1634
3149.867    0.1816    0.1667
3149.885    0.1987    0.1879
3149.904    0.2199    0.2246
3149.923    0.2943    0.3206
3149.941    0.4623    0.4880
3149.960    0.6663    0.6855
3149.978    0.7907    0.7965
3149.997    0.8063    0.7718
3150.015    0.6495    0.6327
3150.034    0.4394    0.4493
3150.053    0.3011    0.3197
3150.071    0.2563    0.2734
3150.090    0.2902    0.2920
3150.108    0.3865    0.3751
3150.127    0.5497    0.5188
3150.145    0.6798    0.6315
3150.164    0.6792    0.6391
# 072604  33  3149.584  3150.178
3149.584    1.0009    0.8397
3149.602    0.9817    0.8800
3149.621    0.9177    0.9032
3149.639    0.8393    0.8835
3149.658    0.7570    0.7947
3149.677    0.6486    0.6510
3149.695    0.5090    0.5078
3149.714    0.4140    0.4099
3149.732    0.3982    0.4273
3149.751    0.5000    0.5598
3149.769    0.6213    0.6852
3149.788    0.6118    0.6817
3149.807    0.4970    0.5240
3149.825    0.3375    0.3340
3149.844    0.2206    0.2021
3149.862    0.1833    0.1671
3149.881    0.2020    0.1829
3149.899    0.2270    0.2084
3149.918    0.2436    0.2576
3149.937    0.3514    0.3788
3149.955    0.5446    0.5610
3149.974    0.7452    0.7437
3149.992    0.8239    0.8171
3150.011    0.7621    0.7525
3150.029    0.5778    0.5947
3150.048    0.3935    0.4184
3150.067    0.2764    0.3070
3150.085    0.2486    0.2722
3150.104    0.3021    0.3014
3150.122    0.4181    0.3991
3150.141    0.5731    0.5434
3150.159    0.6708    0.6230
3150.178    0.6439    0.5800
# 075676  33  3149.584  3150.178
3149.584    0.9998    0.8511
3149.603    0.9876    0.8906
3149.621    0.9572    0.9112
3149.640    0.8966    0.8915
3149.658    0.8106    0.8155
3149.677    0.7133    0.6858
3149.696    0.5844    0.5436
3149.714    0.4757    0.4549
3149.733    0.4405    0.4745
3149.751    0.5159    0.5916
3149.770    0.6202    0.6992
3149.788    0.5882    0.6717
3149.807    0.4482    0.5071
3149.826    0.2957    0.3184
3149.844    0.2137    0.2150
3149.863    0.2137    0.2007
3149.881    0.2481    0.2317
3149.900    0.2731    0.2696
3149.918    0.3049    0.3249
3149.937    0.4119    0.4484
3149.956    0.5801    0.6295
3149.974    0.7804    0.7780
3149.993    0.8646    0.8297
3150.011    0.7811    0.7589
3150.030    0.6242    0.6034
3150.048    0.4521    0.4542
3150.067    0.3320    0.3482
3150.086    0.3016    0.3005
3150.104    0.3311    0.3147
3150.123    0.4189    0.4118
3150.141    0.5666    0.5470
3150.160    0.6685    0.6275
3150.178    0.6252    0.5891
# 076114  32  3149.588  3150.164
3149.588    0.9863    0.8555
3149.606    0.9752    0.8915
3149.625    0.9190    0.9043
3149.644    0.8278    0.8646
3149.662    0.7327    0.7675
3149.681    0.6187    0.6219
3149.699    0.4992    0.4862
3149.718    0.4148    0.4154
3149.736    0.4367    0.4687
3149.755    0.5409    0.6079
3149.774    0.6375    0.6894
3149.792    0.5817    0.6219
3149.811    0.4410    0.4412
3149.829    0.2811    0.2796
3149.848    0.2176    0.1991
3149.866    0.2293    0.2006
3149.885    0.2452    0.2335
3149.904    0.2641    0.2729
3149.922    0.3317    0.3454
3149.941    0.4676    0.4934
3149.959    0.6621    0.6690
3149.978    0.8000    0.8030
3149.996    0.7997    0.8183
3150.015    0.7236    0.7147
3150.034    0.5399    0.5507
3150.052    0.3848    0.4148
3150.071    0.3114    0.3317
3150.089    0.2952    0.3097
3150.108    0.3471    0.3541
3150.126    0.4832    0.4631
3150.145    0.6381    0.5833
3150.164    0.6844    0.6039
# 077749  33  3149.583  3150.178
3149.583    0.8712    0.7700
3149.602    0.8557    0.8045
3149.620    0.8125    0.8095
3149.639    0.7495    0.7766
3149.658    0.6808    0.7062
3149.676    0.6126    0.6197
3149.695    0.5231    0.5360
3149.713    0.4711    0.4889
3149.732    0.4629    0.4815
3149.751    0.4645    0.4983
3149.769    0.4907    0.5040
3149.788    0.4574    0.4737
3149.806    0.4183    0.4125
3149.825    0.3473    0.3391
3149.843    0.3021    0.2883
3149.862    0.2809    0.2708
3149.881    0.3048    0.2925
3149.899    0.3437    0.3448
3149.918    0.4133    0.4279
3149.936    0.5066    0.5224
3149.955    0.6098    0.6176
3149.973    0.6773    0.6775
3149.992    0.7015    0.6882
3150.011    0.6589    0.6428
3150.029    0.5686    0.5656
3150.048    0.4736    0.4770
3150.066    0.4038    0.4117
3150.085    0.3658    0.3792
3150.103    0.3749    0.3842
3150.122    0.4088    0.4132
3150.141    0.4519    0.4424
3150.159    0.4745    0.4532
3150.178    0.4593    0.4464
# 078217  33  3149.583  3150.178
3149.583    0.9779    0.8600
3149.602    0.9658    0.8954
3149.620    0.9258    0.9080
3149.639    0.8470    0.8792
3149.658    0.7631    0.7905
3149.676    0.6624    0.6644
3149.695    0.5546    0.5269
3149.713    0.4508    0.4461
3149.732    0.4514    0.4666
3149.750    0.5091    0.5752
3149.769    0.5853    0.6766
3149.788    0.6093    0.6494
3149.806    0.4959    0.5029
3149.825    0.3247    0.3216
3149.843    0.2237    0.2133
3149.862    0.2012    0.1846
3149.880    0.2267    0.2030
3149.899    0.2485    0.2360
3149.918    0.2755    0.2959
3149.936    0.3908    0.4128
3149.955    0.5635    0.5918
3149.973    0.7553    0.7452
3149.992    0.8346    0.8072
3150.010    0.7577    0.7452
3150.029    0.5687    0.5937
3150.048    0.4025    0.4368
3150.066    0.3080    0.3398
3150.085    0.2860    0.3030
3150.103    0.3321    0.3289
3150.122    0.4343    0.4253
3150.140    0.5868    0.5469
3150.159    0.6750    0.6163
3150.178    0.6146    0.5770
# 079672  33  3149.570  3150.165
3149.570    0.9428    0.7827
3149.589    0.9300    0.8410
3149.607    0.9070    0.8780
3149.626    0.8561    0.8839
3149.645    0.7896    0.8329
3149.663    0.7053    0.7276
3149.682    0.5920    0.5814
3149.700    0.4640    0.4600
3149.719    0.4032    0.4184
3149.737    0.4432    0.4874
3149.756    0.5444    0.6073
3149.775    0.5906    0.6504
3149.793    0.5194    0.5653
3149.812    0.3857    0.4002
3149.830    0.2730    0.2690
3149.849    0.2342    0.2124
3149.867    0.2456    0.2216
3149.886    0.2664    0.2571
3149.905    0.2948    0.3097
3149.923    0.3717    0.4014
3149.942    0.5216    0.5540
3149.960    0.7194    0.7075
3149.979    0.8404    0.8028
3149.997    0.8344    0.7872
3150.016    0.6901    0.6738
3150.035    0.5058    0.5230
3150.053    0.3873    0.4049
3150.072    0.3231    0.3338
3150.090    0.3153    0.3230
3150.109    0.3842    0.3798
3150.127    0.4912    0.4817
3150.146    0.5922    0.5651
3150.165    0.5965    0.5523
# 085042  33  3149.570  3150.164
3149.570    0.9817    0.7872
3149.588    0.9804    0.8437
3149.607    0.9467    0.8843
3149.626    0.8764    0.8983
3149.644    0.7896    0.8602
3149.663    0.7010    0.7535
3149.681    0.6034    0.6090
3149.700    0.4666    0.4592
3149.718    0.3839    0.3897
3149.737    0.4054    0.4511
3149.756    0.5248    0.6013
3149.774    0.6069    0.6871
3149.793    0.5649    0.6194
3149.811    0.4226    0.4467
3149.830    0.2728    0.2746
3149.849    0.2152    0.1955
3149.867    0.2221    0.1980
3149.886    0.2377    0.2298
3149.904    0.2616    0.2655
3149.923    0.3159    0.3432
3149.941    0.4670    0.4873
3149.960    0.6739    0.6761
3149.979    0.8333    0.8084
3149.997    0.8557    0.8183
3150.016    0.7345    0.7089
3150.034    0.5383    0.5506
3150.053    0.3929    0.4080
3150.071    0.3266    0.3350
3150.090    0.3158    0.3207
3150.109    0.3637    0.3745
3150.127    0.4989    0.4857
3150.146    0.6289    0.5937
3150.164    0.6622    0.5946
# 085810  32  3149.588  3150.164
3149.588    0.9530    0.8245
3149.606    0.9169    0.8666
3149.625    0.8642    0.8817
3149.644    0.8113    0.8470
3149.662    0.7345    0.7598
3149.681    0.6240    0.6263
3149.699    0.5102    0.5035
3149.718    0.4361    0.4411
3149.736    0.4460    0.4773
3149.755    0.5236    0.5713
3149.774    0.5849    0.6174
3149.792    0.5373    0.5564
3149.811    0.4168    0.4162
3149.829    0.3066    0.2943
3149.848    0.2533    0.2362
3149.867    0.2655    0.2460
3149.885    0.2956    0.2854
3149.904    0.3350    0.3426
3149.922    0.4051    0.4269
3149.941    0.5357    0.5586
3149.959    0.7068    0.6944
3149.978    0.8030    0.7878
3149.997    0.7927    0.7845
3150.015    0.7016    0.6979
3150.034    0.5455    0.5648
3150.052    0.4228    0.4472
3150.071    0.3526    0.3606
3150.089    0.3132    0.3270
3150.108    0.3460    0.3564
3150.127    0.4534    0.4425
3150.145    0.5492    0.5212
3150.164    0.5859    0.5348
# 088194  33  3149.570  3150.164
3149.570    0.9876    0.8008
3149.588    0.9736    0.8543
3149.607    0.9486    0.8929
3149.625    0.8823    0.9070
3149.644    0.8119    0.8716
3149.663    0.7236    0.7698
3149.681    0.6093    0.6308
3149.700    0.4951    0.4846
3149.718    0.4140    0.4123
3149.737    0.4283    0.4659
3149.755    0.5328    0.6039
3149.774    0.6273    0.6997
3149.793    0.5686    0.6352
3149.811    0.4369    0.4607
3149.830    0.2889    0.2820
3149.848    0.2079    0.1987
3149.867    0.2133    0.1969
3149.885    0.2420    0.2272
3149.904    0.2672    0.2636
3149.923    0.3143    0.3361
3149.941    0.4522    0.4758
3149.960    0.6440    0.6662
3149.978    0.8153    0.8017
3149.997    0.8708    0.8247
3150.015    0.7630    0.7278
3150.034    0.5631    0.5601
3150.053    0.3921    0.4114
3150.071    0.3186    0.3308
3150.090    0.3056    0.3077
3150.108    0.3415    0.3494
3150.127    0.4688    0.4664
3150.146    0.6346    0.5922
3150.164    0.6780    0.6172
# 088945  33  3149.583  3150.178
3149.583    0.8708    0.8221
3149.602    0.8724    0.8420
3149.620    0.8435    0.8397
3149.639    0.7936    0.8085
3149.658    0.7369    0.7495
3149.676    0.6736    0.6794
3149.695    0.5878    0.6093
3149.713    0.5284    0.5638
3149.732    0.5489    0.5435
3149.750    0.5480    0.5403
3149.769    0.5144    0.5316
3149.788    0.4903    0.5001
3149.806    0.4481    0.4486
3149.825    0.4036    0.3880
3149.843    0.3620    0.3448
3149.862    0.3341    0.3295
3149.880    0.3528    0.3478
3149.899    0.3903    0.3986
3149.918    0.4717    0.4736
3149.936    0.5583    0.5560
3149.955    0.6330    0.6375
3149.973    0.6772    0.6910
3149.992    0.6960    0.7071
3150.010    0.6907    0.6812
3150.029    0.6383    0.6214
3150.048    0.5548    0.5498
3150.066    0.4794    0.4920
3150.085    0.4472    0.4573
3150.103    0.4400    0.4530
3150.122    0.4645    0.4699
3150.141    0.4941    0.4926
3150.159    0.5171    0.5058
3150.178    0.5269    0.5069
# 089282  33  3149.570  3150.164
3149.570    0.9196    0.8008
3149.589    0.9583    0.8555
3149.607    0.9465    0.8921
3149.626    0.8841    0.9049
3149.644    0.7967    0.8788
3149.663    0.7466    0.8013
3149.681    0.6844    0.6899
3149.700    0.6037    0.5690
3149.719    0.5085    0.5036
3149.737    0.4843    0.5287
3149.756    0.5582    0.6142
3149.774    0.6246    0.6640
3149.793    0.5920    0.6138
3149.811    0.4826    0.4850
3149.830    0.3410    0.3463
3149.849    0.2674    0.2749
3149.867    0.2951    0.2763
3149.886    0.3270    0.3170
3149.904    0.3634    0.3706
3149.923    0.4388    0.4532
3149.941    0.5525    0.5689
3149.960    0.7138    0.7070
3149.979    0.8059    0.8050
3149.997    0.8226    0.8183
3150.016    0.7688    0.7464
3150.034    0.6482    0.6312
3150.053    0.5193    0.5087
3150.072    0.4200    0.4189
3150.090    0.3684    0.3802
3150.109    0.3964    0.4036
3150.127    0.4902    0.4819
3150.146    0.5853    0.5716
3150.164    0.6278    0.5995
# 089474  32  3149.587  3150.163
3149.587    0.9793    0.8364
3149.606    0.9339    0.8792
3149.624    0.8734    0.8923
3149.643    0.7929    0.8539
3149.662    0.7175    0.7523
3149.680    0.6358    0.6169
3149.699    0.4990    0.4811
3149.717    0.4257    0.4228
3149.736    0.4407    0.4771
3149.755    0.5372    0.5974
3149.773    0.6156    0.6545
3149.792    0.5514    0.5786
3149.810    0.4135    0.4204
3149.829    0.2802    0.2707
3149.847    0.2187    0.2064
3149.866    0.2364    0.2110
3149.885    0.2586    0.2456
3149.903    0.2838    0.2899
3149.922    0.3503    0.3752
3149.940    0.4839    0.5132
3149.959    0.6764    0.6827
3149.977    0.8343    0.7916
3149.996    0.8215    0.7943
3150.015    0.6909    0.6869
3150.033    0.5277    0.5398
3150.052    0.3761    0.4039
3150.070    0.3006    0.3235
3150.089    0.2872    0.2955
3150.107    0.3373    0.3344
3150.126    0.4514    0.4418
3150.145    0.5863    0.5492
3150.163    0.6102    0.5682
# 089912  33  3149.584  3150.178
3149.584    0.8264    0.7759
3149.602    0.8222    0.8024
3149.621    0.8185    0.8095
3149.639    0.7700    0.7880
3149.658    0.7308    0.7349
3149.676    0.6683    0.6653
3149.695    0.5903    0.5905
3149.714    0.5270    0.5352
3149.732    0.4942    0.5105
3149.751    0.4786    0.5061
3149.769    0.4783    0.5030
3149.788    0.4616    0.4802
3149.806    0.4527    0.4344
3149.825    0.3862    0.3721
3149.844    0.3246    0.3175
3149.862    0.2936    0.2900
3149.881    0.2996    0.2951
3149.899    0.3423    0.3322
3149.918    0.4060    0.4001
3149.937    0.4646    0.4867
3149.955    0.5572    0.5698
3149.974    0.6362    0.6366
3149.992    0.6736    0.6625
3150.011    0.6427    0.6431
3150.029    0.5857    0.5882
3150.048    0.5153    0.5126
3150.067    0.4349    0.4441
3150.085    0.3899    0.4036
3150.104    0.3805    0.3933
3150.122    0.4066    0.4086
3150.141    0.4476    0.4357
3150.159    0.4776    0.4567
3150.178    0.4757    0.4659
# 090004  33  3149.570  3150.164
3149.570    1.0366    0.8239
3149.588    1.0207    0.8698
3149.607    0.9636    0.8980
3149.625    0.8740    0.8898
3149.644    0.7447    0.8141
3149.662    0.6156    0.6830
3149.681    0.5112    0.5241
3149.700    0.4141    0.4044
3149.718    0.3770    0.3903
3149.737    0.4354    0.5048
3149.755    0.5729    0.6519
3149.774    0.6276    0.6984
3149.792    0.5330    0.5856
3149.811    0.3584    0.3829
3149.830    0.2335    0.2220
3149.848    0.1888    0.1604
3149.867    0.1894    0.1628
3149.885    0.1944    0.1837
3149.904    0.2136    0.2202
3149.923    0.2842    0.3182
3149.941    0.4682    0.4896
3149.960    0.6879    0.6909
3149.978    0.8219    0.8033
3149.997    0.8100    0.7784
3150.015    0.6256    0.6371
3150.034    0.4256    0.4504
3150.053    0.3023    0.3200
3150.071    0.2594    0.2773
3150.090    0.2890    0.3022
3150.108    0.3921    0.3887
3150.127    0.5610    0.5264
3150.145    0.6871    0.6196
3150.164    0.6615    0.5947
# 091287  33  3149.584  3150.178
3149.584    1.0042    0.7920
3149.603    0.9883    0.8451
3149.621    0.9285    0.8774
3149.640    0.8362    0.8702
3149.658    0.7399    0.8013
3149.677    0.6572    0.6691
3149.695    0.5388    0.5231
3149.714    0.4197    0.4092
3149.733    0.3615    0.4045
3149.751    0.4288    0.5073
3149.770    0.5585    0.6291
3149.788    0.5724    0.6381
3149.807    0.4728    0.5090
3149.825    0.3276    0.3388
3149.844    0.2203    0.2138
3149.863    0.1962    0.1777
3149.881    0.2050    0.1940
3149.900    0.2316    0.2266
3149.918    0.2717    0.2776
3149.937    0.3818    0.3905
3149.955    0.5458    0.5550
3149.974    0.6965    0.7228
3149.993    0.7856    0.7962
3150.011    0.7596    0.7439
3150.030    0.6063    0.5961
3150.048    0.4391    0.4414
3150.067    0.3007    0.3252
3150.085    0.2641    0.2743
3150.104    0.2835    0.2833
3150.123    0.3635    0.3658
3150.141    0.5109    0.4845
3150.160    0.6131    0.5616
3150.178    0.5865    0.5302
# 096184  33  3149.583  3150.177
3149.583    0.9583    0.8013
3149.601    0.9425    0.8535
3149.620    0.8995    0.8900
3149.639    0.8688    0.8902
3149.657    0.7954    0.8354
3149.676    0.6836    0.7175
3149.694    0.5864    0.5741
3149.713    0.4613    0.4486
3149.731    0.3946    0.4237
3149.750    0.4676    0.5170
3149.769    0.5762    0.6393
3149.787    0.6097    0.6581
3149.806    0.5123    0.5390
3149.824    0.3519    0.3729
3149.843    0.2650    0.2504
3149.861    0.2622    0.2215
3149.880    0.2726    0.2507
3149.899    0.2998    0.2946
3149.917    0.3203    0.3486
3149.936    0.4200    0.4539
3149.954    0.5794    0.6042
3149.973    0.7775    0.7579
3149.991    0.8426    0.8278
3150.010    0.8308    0.7883
3150.029    0.6803    0.6608
3150.047    0.4949    0.5205
3150.066    0.3792    0.4051
3150.084    0.3244    0.3420
3150.103    0.3317    0.3323
3150.121    0.3852    0.3933
3150.140    0.5263    0.5085
3150.159    0.6315    0.5826
3150.177    0.5929    0.5512
# 096395  33  3149.583  3150.178
3149.583    0.9793    0.8325
3149.602    0.9579    0.8766
3149.620    0.9341    0.9012
3149.639    0.8756    0.8954
3149.657    0.8002    0.8428
3149.676    0.7034    0.7365
3149.695    0.6207    0.6039
3149.713    0.5015    0.5006
3149.732    0.4531    0.4725
3149.750    0.5119    0.5394
3149.769    0.5922    0.6418
3149.787    0.6162    0.6665
3149.806    0.5386    0.5678
3149.825    0.3880    0.4004
3149.843    0.2698    0.2706
3149.862    0.2296    0.2145
3149.880    0.2267    0.2227
3149.899    0.2740    0.2580
3149.918    0.3127    0.3121
3149.936    0.3808    0.4050
3149.955    0.5176    0.5562
3149.973    0.7013    0.7065
3149.992    0.8028    0.7991
3150.010    0.8117    0.7831
3150.029    0.6864    0.6711
3150.048    0.5114    0.5230
3150.066    0.4000    0.4066
3150.085    0.3403    0.3368
3150.103    0.3190    0.3277
3150.122    0.3791    0.3872
3150.140    0.5061    0.4932
3150.159    0.6249    0.5875
3150.178    0.6336    0.5943
# 096402  33  3149.584  3150.178
3149.584    1.0247    0.8299
3149.602    0.9986    0.8734
3149.621    0.9423    0.8941
3149.639    0.8358    0.8692
3149.658    0.7367    0.7779
3149.677    0.6275    0.6353
3149.695    0.5122    0.4958
3149.714    0.4043    0.4057
3149.732    0.3882    0.4272
3149.751    0.5027    0.5502
3149.769    0.5806    0.6575
3149.788    0.5336    0.6433
3149.807    0.4464    0.4928
3149.825    0.3088    0.3197
3149.844    0.2169    0.2020
3149.862    0.2072    0.1704
3149.881    0.2172    0.1847
3149.899    0.2124    0.2129
3149.918    0.2416    0.2713
3149.937    0.3526    0.3974
3149.955    0.5479    0.5721
3149.974    0.7509    0.7388
3149.992    0.8356    0.7993
3150.011    0.7542    0.7298
3150.029    0.5746    0.5790
3150.048    0.3910    0.4150
3150.067    0.2835    0.3107
3150.085    0.2636    0.2784
3150.104    0.3090    0.3110
3150.122    0.4249    0.4060
3150.141    0.5712    0.5330
3150.159    0.6446    0.5927
3150.178    0.5970    0.5458
# 096901  33  3149.583  3150.177
3149.583    1.0039    0.8121
3149.602    0.9570    0.8640
3149.620    0.9124    0.8927
3149.639    0.8543    0.8817
3149.657    0.7705    0.8128
3149.676    0.6696    0.6830
3149.695    0.5415    0.5310
3149.713    0.4359    0.4264
3149.732    0.3929    0.4262
3149.750    0.4636    0.5319
3149.769    0.5878    0.6498
3149.787    0.5924    0.6506
3149.806    0.4831    0.5152
3149.825    0.3418    0.3381
3149.843    0.2336    0.2287
3149.862    0.2226    0.2019
3149.880    0.2452    0.2259
3149.899    0.2698    0.2641
3149.917    0.2993    0.3200
3149.936    0.4110    0.4364
3149.955    0.6111    0.6079
3149.973    0.7773    0.7561
3149.992    0.8149    0.8192
3150.010    0.7667    0.7644
3150.029    0.6279    0.6220
3150.047    0.4502    0.4758
3150.066    0.3441    0.3653
3150.085    0.3059    0.3143
3150.103    0.3257    0.3252
3150.122    0.4135    0.4090
3150.140    0.5390    0.5234
3150.159    0.6200    0.5868
3150.177    0.6019    0.5429
# 096948  33  3149.582  3150.177
3149.582    0.9579    0.7827
3149.601    0.9491    0.8410
3149.620    0.9152    0.8800
3149.638    0.8564    0.8821
3149.657    0.7658    0.8219
3149.675    0.6659    0.7045
3149.694    0.5669    0.5483
3149.713    0.4349    0.4200
3149.731    0.3601    0.3940
3149.750    0.4289    0.4889
3149.768    0.5304    0.6114
3149.787    0.5703    0.6394
3149.805    0.4983    0.5291
3149.824    0.3555    0.3516
3149.843    0.2433    0.2253
3149.861    0.2092    0.1901
3149.880    0.2342    0.2109
3149.898    0.2579    0.2457
3149.917    0.2830    0.2973
3149.935    0.3726    0.3952
3149.954    0.5455    0.5603
3149.973    0.7376    0.7276
3149.991    0.8410    0.8076
3150.010    0.7912    0.7679
3150.028    0.6214    0.6386
3150.047    0.4385    0.4787
3150.065    0.3316    0.3632
3150.084    0.2820    0.2974
3150.103    0.2887    0.2919
3150.121    0.3565    0.3556
3150.140    0.4864    0.4756
3150.158    0.6069    0.5559
3150.177    0.6079    0.5310
# 097420  33  3149.583  3150.178
3149.583    0.9404    0.7755
3149.602    0.9365    0.8329
3149.621    0.9026    0.8706
3149.639    0.8648    0.8748
3149.658    0.7985    0.8285
3149.676    0.6860    0.7325
3149.695    0.5983    0.5984
3149.713    0.4996    0.4853
3149.732    0.4156    0.4382
3149.751    0.4400    0.4889
3149.769    0.5143    0.5777
3149.788    0.5655    0.6162
3149.806    0.5102    0.5494
3149.825    0.4035    0.4075
3149.843    0.2924    0.2840
3149.862    0.2267    0.2196
3149.881    0.2298    0.2191
3149.899    0.2690    0.2498
3149.918    0.2996    0.3045
3149.936    0.3790    0.3929
3149.955    0.5102    0.5322
3149.973    0.6710    0.6741
3149.992    0.7568    0.7695
3150.011    0.7509    0.7633
3150.029    0.6877    0.6707
3150.048    0.5388    0.5317
3150.066    0.4011    0.4139
3150.085    0.3258    0.3359
3150.104    0.3084    0.3176
3150.122    0.3512    0.3609
3150.141    0.4599    0.4527
3150.159    0.5804    0.5280
3150.178    0.5951    0.5369
# 098921  33  3149.583  3150.177
3149.583    0.9036    0.7713
3149.601    0.9030    0.8243
3149.620    0.8614    0.8559
3149.638    0.8087    0.8476
3149.657    0.7492    0.7854
3149.676    0.6558    0.6728
3149.694    0.5461    0.5497
3149.713    0.4499    0.4547
3149.731    0.4118    0.4388
3149.750    0.4596    0.4941
3149.768    0.5151    0.5536
3149.787    0.5216    0.5502
3149.806    0.4629    0.4628
3149.824    0.3573    0.3506
3149.843    0.2807    0.2655
3149.861    0.2614    0.2415
3149.880    0.2759    0.2633
3149.899    0.3209    0.3128
3149.917    0.3785    0.3840
3149.936    0.4671    0.4928
3149.954    0.5872    0.6167
3149.973    0.7259    0.7269
3149.991    0.7795    0.7681
3150.010    0.7310    0.7266
3150.029    0.6044    0.6216
3150.047    0.4869    0.5055
3150.066    0.3918    0.4035
3150.084    0.3367    0.3472
3150.103    0.3265    0.3427
3150.121    0.3758    0.3883
3150.140    0.4751    0.4564
3150.159    0.5390    0.4910
3150.177    0.5142    0.4716
# 100963  33  3149.570  3150.164
3149.570    0.9647    0.7951
3149.588    0.9506    0.8502
3149.607    0.9072    0.8898
3149.625    0.8833    0.9045
3149.644    0.8327    0.8738
3149.663    0.7466    0.7814
3149.681    0.6243    0.6500
3149.700    0.5056    0.5072
3149.718    0.4357    0.4325
3149.737    0.4380    0.4746
3149.755    0.5352    0.5969
3149.774    0.6276    0.6869
3149.793    0.5957    0.6355
3149.811    0.4640    0.4794
3149.830    0.3101    0.3117
3149.848    0.2481    0.2293
3149.867    0.2507    0.2262
3149.885    0.2707    0.2591
3149.904    0.2955    0.3023
3149.923    0.3572    0.3784
3149.941    0.4812    0.5097
3149.960    0.6856    0.6820
3149.978    0.8253    0.8043
3149.997    0.8472    0.8278
3150.015    0.7556    0.7452
3150.034    0.6005    0.5972
3150.053    0.4540    0.4596
3150.071    0.3615    0.3785
3150.090    0.3407    0.3512
3150.108    0.3792    0.3873
3150.127    0.4854    0.4898
3150.145    0.6431    0.5909
3150.164    0.6631    0.6098
# 104075  33  3149.570  3150.164
3149.570    0.8582    0.7829
3149.589    0.9078    0.8239
3149.607    0.8674    0.8517
3149.626    0.8435    0.8559
3149.644    0.8194    0.8276
3149.663    0.7619    0.7630
3149.682    0.6727    0.6764
3149.700    0.5990    0.5994
3149.719    0.5342    0.5507
3149.737    0.5001    0.5445
3149.756    0.5103    0.5609
3149.774    0.5272    0.5631
3149.793    0.4982    0.5237
3149.812    0.4428    0.4461
3149.830    0.3737    0.3667
3149.849    0.3180    0.3100
3149.867    0.3095    0.2966
3149.886    0.3294    0.3224
3149.904    0.3705    0.3772
3149.923    0.4479    0.4607
3149.942    0.5418    0.5609
3149.960    0.6618    0.6525
3149.979    0.7417    0.7171
3149.997    0.7492    0.7274
3150.016    0.7055    0.6812
3150.034    0.6105    0.6003
3150.053    0.5035    0.5052
3150.072    0.4277    0.4294
3150.090    0.3854    0.3939
3150.109    0.3925    0.4010
3150.127    0.4385    0.4394
3150.146    0.4957    0.4876
3150.164    0.5379    0.5171
# 109110  33  3149.583  3150.178
3149.583    0.8535    0.8048
3149.602    0.8327    0.8289
3149.621    0.8406    0.8318
3149.639    0.7654    0.8067
3149.658    0.6756    0.7499
3149.676    0.6328    0.6780
3149.695    0.6425    0.6038
3149.713    0.5999    0.5551
3149.732    0.5647    0.5354
3149.751    0.5044    0.5358
3149.769    0.5107    0.5297
3149.788    0.5149    0.4936
3149.806    0.4297    0.4298
3149.825    0.3459    0.3508
3149.843    0.2800    0.2899
3149.862    0.2683    0.2586
3149.881    0.2795    0.2667
3149.899    0.3026    0.3078
3149.918    0.3684    0.3809
3149.936    0.4427    0.4691
3149.955    0.5492    0.5638
3149.973    0.6762    0.6310
3149.992    0.7152    0.6551
3150.011    0.6507    0.6234
3150.029    0.5572    0.5539
3150.048    0.4506    0.4648
3150.066    0.3805    0.3923
3150.085    0.3601    0.3491
3150.103    0.3372    0.3475
3150.122    0.3804    0.3809
3150.141    0.4428    0.4310
3150.159    0.4712    0.4736
3150.178    0.4767    0.5018
# 110205  33  3149.584  3150.178
3149.584    0.9815    0.8664
3149.603    0.9901    0.9009
3149.621    0.9399    0.9124
3149.640    0.8568    0.8829
3149.658    0.7702    0.8008
3149.677    0.6595    0.6703
3149.696    0.5520    0.5369
3149.714    0.4591    0.4597
3149.733    0.4556    0.4805
3149.751    0.5374    0.5859
3149.770    0.6371    0.6855
3149.788    0.6234    0.6651
3149.807    0.4777    0.5150
3149.826    0.3278    0.3304
3149.844    0.2256    0.2158
3149.863    0.2025    0.1808
3149.881    0.2182    0.1955
3149.900    0.2331    0.2267
3149.918    0.2658    0.2805
3149.937    0.3661    0.3998
3149.956    0.5591    0.5790
3149.974    0.7352    0.7365
3149.993    0.7956    0.8052
3150.011    0.7501    0.7477
3150.030    0.6133    0.5965
3150.048    0.4233    0.4434
3150.067    0.3032    0.3355
3150.086    0.2865    0.2976
3150.104    0.3279    0.3243
3150.123    0.4259    0.4216
3150.141    0.5706    0.5469
3150.160    0.6708    0.6260
3150.178    0.6580    0.6020
# 112504  33  3149.583  3150.177
3149.583    0.9373    0.7894
3149.602    0.9493    0.8457
3149.620    0.9268    0.8817
3149.639    0.8686    0.8876
3149.657    0.8063    0.8431
3149.676    0.7269    0.7382
3149.694    0.6121    0.6049
3149.713    0.4777    0.4792
3149.732    0.4195    0.4364
3149.750    0.4529    0.4985
3149.769    0.5473    0.6081
3149.787    0.5880    0.6454
3149.806    0.4925    0.5574
3149.825    0.3808    0.3955
3149.843    0.2771    0.2685
3149.862    0.2353    0.2151
3149.880    0.2529    0.2264
3149.899    0.2777    0.2644
3149.917    0.2954    0.3151
3149.936    0.3730    0.4098
3149.955    0.5278    0.5583
3149.973    0.7143    0.7070
3149.992    0.8181    0.7989
3150.010    0.8166    0.7832
3150.029    0.6841    0.6720
3150.047    0.5116    0.5319
3150.066    0.3961    0.4058
3150.085    0.3241    0.3300
3150.103    0.3049    0.3128
3150.122    0.3602    0.3643
3150.140    0.4691    0.4653
3150.159    0.5992    0.5555
3150.177    0.6210    0.5586
# 113579  33  3149.570  3150.164
3149.570    0.7616    0.7612
3149.589    0.7647    0.7591
3149.607    0.7508    0.7489
3149.626    0.7271    0.7278
3149.644    0.7075    0.6989
3149.663    0.6660    0.6619
3149.681    0.6356    0.6247
3149.700    0.5977    0.5869
3149.719    0.5585    0.5527
3149.737    0.5228    0.5235
3149.756    0.4846    0.4948
3149.774    0.4523    0.4681
3149.793    0.4282    0.4404
3149.811    0.3996    0.4166
3149.830    0.4038    0.3977
3149.849    0.3898    0.3900
3149.867    0.3910    0.3960
3149.886    0.4212    0.4171
3149.904    0.4428    0.4487
3149.923    0.4941    0.4890
3149.941    0.5291    0.5271
3149.960    0.5600    0.5600
3149.979    0.5761    0.5801
3149.997    0.5808    0.5853
3150.016    0.5782    0.5777
3150.034    0.5691    0.5621
3150.053    0.5651    0.5420
3150.071    0.5539    0.5240
3150.090    0.5158    0.5091
3150.109    0.4894    0.4987
3150.127    0.4829    0.4915
3150.146    0.4736    0.4845
3150.164    0.4722    0.4765
# 113989  33  3149.570  3150.164
3149.570    1.0132    0.8772
3149.588    1.0226    0.9099
3149.607    0.9931    0.9283
3149.625    0.9228    0.9245
3149.644    0.8181    0.8600
3149.663    0.6973    0.7211
3149.681    0.5825    0.5674
3149.700    0.4857    0.4487
3149.718    0.4238    0.4218
3149.737    0.4787    0.5158
3149.756    0.6174    0.6820
3149.774    0.6792    0.7658
3149.793    0.5859    0.6784
3149.811    0.4054    0.4718
3149.830    0.2598    0.2598
3149.848    0.1615    0.1546
3149.867    0.1493    0.1360
3149.886    0.1683    0.1515
3149.904    0.1620    0.1666
3149.923    0.2057    0.2201
3149.941    0.3324    0.3633
3149.960    0.5780    0.5913
3149.978    0.7688    0.7704
3149.997    0.8352    0.8151
3150.016    0.7165    0.6920
3150.034    0.4898    0.4896
3150.053    0.3139    0.3123
3150.071    0.2368    0.2486
3150.090    0.2620    0.2716
3150.108    0.3522    0.3520
3150.127    0.5360    0.4987
3150.146    0.6937    0.6540
3150.164    0.7759    0.7062
# 115715  32  3149.588  3150.164
3149.588    1.0018    0.8678
3149.606    0.9612    0.8999
3149.625    0.9022    0.9064
3149.643    0.8420    0.8672
3149.662    0.7628    0.7693
3149.681    0.6589    0.6333
3149.699    0.5271    0.5123
3149.718    0.4429    0.4561
3149.736    0.4906    0.5082
3149.755    0.5822    0.6262
3149.773    0.6042    0.6842
3149.792    0.5573    0.6094
3149.811    0.4286    0.4368
3149.829    0.2919    0.2854
3149.848    0.2164    0.2091
3149.866    0.2270    0.2094
3149.885    0.2592    0.2417
3149.903    0.2841    0.2835
3149.922    0.3365    0.3653
3149.941    0.4752    0.5113
3149.959    0.6716    0.6764
3149.978    0.7991    0.7980
3149.996    0.8039    0.8070
3150.015    0.7226    0.7057
3150.034    0.5469    0.5494
3150.052    0.3912    0.4178
3150.071    0.3197    0.3333
3150.089    0.3034    0.3100
3150.108    0.3486    0.3555
3150.126    0.4884    0.4627
3150.145    0.6243    0.5797
3150.164    0.6679    0.6091
# 116613  33  3149.570  3150.164
3149.570    0.9330    0.7656
3149.588    0.9204    0.8245
3149.607    0.8962    0.8682
3149.626    0.8404    0.8802
3149.644    0.7759    0.8445
3149.663    0.7173    0.7489
3149.681    0.6184    0.6194
3149.700    0.4919    0.4898
3149.718    0.4146    0.4338
3149.737    0.4354    0.4770
3149.756    0.5098    0.5740
3149.774    0.5678    0.6176
3149.793    0.5375    0.5526
3149.811    0.4163    0.4204
3149.830    0.3078    0.2954
3149.848    0.2613    0.2436
3149.867    0.2745    0.2542
3149.886    0.3021    0.2966
3149.904    0.3483    0.3521
3149.923    0.4237    0.4433
3149.941    0.5540    0.5691
3149.960    0.7156    0.7099
3149.978    0.8057    0.7943
3149.997    0.8155    0.7907
3150.016    0.7160    0.6992
3150.034    0.5717    0.5752
3150.053    0.4365    0.4547
3150.071    0.3583    0.3763
3150.090    0.3336    0.3455
3150.109    0.3732    0.3801
3150.127    0.4580    0.4599
3150.146    0.5666    0.5321
3150.164    0.5864    0.5319
# 999999  33  3149.570  3150.164
3149.570    0.9546    0.7603
3149.589    0.9313    0.8221
3149.607    0.9135    0.8638
3149.626    0.8664    0.8804
3149.644    0.7984    0.8507
3149.663    0.7211    0.7588
3149.681    0.6347    0.6295
3149.700    0.5103    0.4922
3149.719    0.4087    0.4165
3149.737    0.3943    0.4443
3149.756    0.4824    0.5516
3149.774    0.5729    0.6305
3149.793    0.5308    0.5983
3149.811    0.4196    0.4657
3149.830    0.3026    0.3075
3149.849    0.2248    0.2111
3149.867    0.2169    0.1893
3149.886    0.2168    0.2083
3149.904    0.2517    0.2447
3149.923    0.2938    0.3171
3149.941    0.4121    0.4400
3149.960    0.5863    0.6084
3149.979    0.7542    0.7451
3149.997    0.8054    0.7804
3150.016    0.7359    0.7034
3150.034    0.5769    0.5647
3150.053    0.4214    0.4198
3150.071    0.3049    0.3288
3150.090    0.2813    0.2946
3150.109    0.3234    0.3272
3150.127    0.4247    0.4150
3150.146    0.5592    0.5195
3150.164    0.6291    0.5576


==> anc/specdat/fit_OH3168.dat <==
# 001499  56  3168.241  3169.268
3168.241    0.7734    0.7840
3168.259    0.8268    0.7458
3168.278    0.8377    0.7279
3168.297    0.8445    0.7516
3168.315    0.8480    0.7936
3168.334    0.8310    0.8253
3168.353    0.7958    0.8258
3168.371    0.7537    0.7978
3168.390    0.6887    0.7452
3168.409    0.6026    0.6710
3168.427    0.4927    0.5769
3168.446    0.3693    0.4516
3168.465    0.2606    0.3124
3168.483    0.1696    0.1919
3168.502    0.0999    0.1007
3168.521    0.0631    0.0558
3168.539    0.0629    0.0542
3168.558    0.0911    0.0923
3168.577    0.1656    0.1636
3168.595    0.2706    0.2407
3168.614    0.3524    0.3001
3168.633    0.3843    0.3239
3168.651    0.3810    0.3371
3168.670    0.3816    0.3840
3168.689    0.4296    0.4838
3168.708    0.5757    0.6124
3168.726    0.7158    0.7199
3168.745    0.8045    0.7876
3168.764    0.8379    0.7960
3168.782    0.7967    0.7435
3168.801    0.6986    0.6259
3168.820    0.5201    0.4724
3168.838    0.3349    0.3476
3168.857    0.2113    0.2858
3168.876    0.2256    0.2893
3168.894    0.3180    0.3039
3168.913    0.3700    0.2915
3168.932    0.3037    0.2644
3168.950    0.2445    0.2668
3168.969    0.2747    0.3258
3168.988    0.3815    0.4339
3169.006    0.5178    0.5534
3169.025    0.6283    0.6671
3169.044    0.7075    0.7523
3169.062    0.7406    0.8080
3169.081    0.7729    0.8433
3169.100    0.8418    0.8445
3169.118    0.8855    0.7993
3169.137    0.8408    0.7039
3169.156    0.7015    0.5959
3169.174    0.5583    0.5349
3169.193    0.4892    0.5521
3169.212    0.5609    0.6403
3169.230    0.7145    0.7371
3169.249    0.8582    0.7934
3169.268    0.9190    0.7727
# 001598  56  3168.236  3169.263
3168.236    0.8666    0.8622
3168.255    0.9055    0.8236
3168.273    0.8890    0.7982
3168.292    0.8662    0.8074
3168.311    0.8704    0.8410
3168.329    0.8863    0.8658
3168.348    0.8710    0.8656
3168.367    0.8320    0.8387
3168.386    0.7558    0.7921
3168.404    0.6607    0.7328
3168.423    0.5577    0.6467
3168.442    0.4342    0.5264
3168.460    0.3143    0.3850
3168.479    0.2028    0.2352
3168.498    0.1130    0.1214
3168.516    0.0660    0.0630
3168.535    0.0581    0.0503
3168.554    0.0887    0.0831
3168.572    0.1595    0.1535
3168.591    0.2723    0.2479
3168.610    0.3724    0.3177
3168.628    0.4051    0.3327
3168.647    0.3799    0.3196
3168.666    0.3396    0.3396
3168.684    0.3709    0.4265
3168.703    0.5136    0.5712
3168.722    0.6933    0.7130
3168.740    0.8266    0.8024
3168.759    0.8700    0.8375
3168.778    0.8561    0.8097
3168.796    0.7836    0.7175
3168.815    0.6232    0.5613
3168.834    0.4205    0.4049
3168.852    0.2633    0.3269
3168.871    0.2613    0.3364
3168.890    0.3686    0.3743
3168.908    0.3956    0.3680
3168.927    0.3887    0.3162
3168.946    0.3016    0.2783
3168.964    0.2720    0.2989
3168.983    0.3276    0.3827
3169.002    0.4405    0.5038
3169.020    0.5746    0.6190
3169.039    0.6809    0.7152
3169.058    0.7253    0.7838
3169.076    0.7626    0.8312
3169.095    0.8253    0.8533
3169.114    0.8762    0.8202
3169.132    0.8453    0.7278
3169.151    0.7161    0.5977
3169.170    0.5553    0.5041
3169.188    0.4616    0.5050
3169.207    0.5333    0.6006
3169.226    0.7040    0.7290
3169.244    0.8488    0.8093
3169.263    0.9143    0.8123
# 001803  56  3168.241  3169.268
3168.241    0.7119    0.7624
3168.260    0.7836    0.7663
3168.278    0.8222    0.7734
3168.297    0.8278    0.7852
3168.316    0.8238    0.7940
3168.334    0.7863    0.7901
3168.353    0.7367    0.7661
3168.372    0.6961    0.7180
3168.390    0.6157    0.6501
3168.409    0.5131    0.5578
3168.428    0.4216    0.4504
3168.446    0.3195    0.3446
3168.465    0.2260    0.2420
3168.484    0.1621    0.1618
3168.502    0.1194    0.1148
3168.521    0.0991    0.0984
3168.540    0.1080    0.1130
3168.558    0.1488    0.1477
3168.577    0.2091    0.1955
3168.596    0.2653    0.2448
3168.615    0.3196    0.2923
3168.633    0.3611    0.3403
3168.652    0.4251    0.4029
3168.671    0.4883    0.4824
3168.689    0.5596    0.5674
3168.708    0.6460    0.6510
3168.727    0.7066    0.7075
3168.745    0.7328    0.7208
3168.764    0.7193    0.6864
3168.783    0.6540    0.6104
3168.801    0.5666    0.5181
3168.820    0.4526    0.4234
3168.839    0.3594    0.3510
3168.857    0.3005    0.3090
3168.876    0.2778    0.2872
3168.895    0.2797    0.2801
3168.913    0.2807    0.2848
3168.932    0.2963    0.3076
3168.951    0.3341    0.3554
3168.969    0.3990    0.4242
3168.988    0.4697    0.5135
3169.007    0.5531    0.6059
3169.025    0.6449    0.6841
3169.044    0.7196    0.7463
3169.063    0.7757    0.7811
3169.081    0.8095    0.7852
3169.100    0.8219    0.7612
3169.119    0.7949    0.7175
3169.137    0.7418    0.6748
3169.156    0.6756    0.6471
3169.175    0.6209    0.6491
3169.193    0.6122    0.6745
3169.212    0.6527    0.7089
3169.231    0.7062    0.7293
3169.249    0.7410    0.7238
3169.268    0.7394    0.6950
# 004290  56  3168.241  3169.268
3168.241    0.8702    0.8439
3168.260    0.8960    0.8125
3168.279    0.8815    0.7952
3168.297    0.8680    0.8080
3168.316    0.8562    0.8385
3168.335    0.8764    0.8594
3168.353    0.8521    0.8559
3168.372    0.7921    0.8274
3168.391    0.7318    0.7782
3168.409    0.6425    0.7129
3168.428    0.5325    0.6170
3168.447    0.4129    0.4889
3168.465    0.2874    0.3486
3168.484    0.1758    0.2096
3168.503    0.1060    0.1095
3168.521    0.0711    0.0610
3168.540    0.0601    0.0553
3168.559    0.0948    0.0923
3168.577    0.1714    0.1610
3168.596    0.2608    0.2464
3168.615    0.3614    0.3079
3168.634    0.4026    0.3272
3168.652    0.3769    0.3312
3168.671    0.3639    0.3694
3168.690    0.4188    0.4682
3168.708    0.5698    0.5974
3168.727    0.7106    0.7243
3168.746    0.8078    0.8041
3168.764    0.8624    0.8232
3168.783    0.8371    0.7784
3168.802    0.7343    0.6653
3168.820    0.5652    0.5183
3168.839    0.3749    0.3796
3168.858    0.2582    0.3146
3168.876    0.2572    0.3212
3168.895    0.3500    0.3440
3168.914    0.3967    0.3327
3168.932    0.3444    0.2983
3168.951    0.2769    0.2840
3168.970    0.2818    0.3260
3168.988    0.3631    0.4152
3169.007    0.4762    0.5352
3169.026    0.6030    0.6495
3169.044    0.6934    0.7347
3169.063    0.7352    0.7993
3169.082    0.7654    0.8402
3169.100    0.8232    0.8474
3169.119    0.8817    0.8035
3169.138    0.8461    0.7065
3169.156    0.7115    0.5998
3169.175    0.5555    0.5303
3169.194    0.4916    0.5474
3169.212    0.5634    0.6339
3169.231    0.7152    0.7422
3169.250    0.8813    0.8052
3169.268    0.9055    0.7956
# 005176  56  3168.241  3169.268
3168.241    0.7823    0.7847
3168.260    0.8480    0.7478
3168.279    0.8266    0.7425
3168.297    0.8138    0.7718
3168.316    0.8408    0.8115
3168.335    0.8364    0.8304
3168.353    0.8076    0.8190
3168.372    0.7396    0.7804
3168.391    0.6631    0.7194
3168.409    0.5832    0.6400
3168.428    0.4659    0.5291
3168.447    0.3295    0.3938
3168.465    0.2356    0.2618
3168.484    0.1432    0.1465
3168.503    0.0669    0.0743
3168.521    0.0522    0.0473
3168.540    0.0684    0.0579
3168.559    0.1039    0.1064
3168.577    0.1808    0.1806
3168.596    0.2952    0.2636
3168.615    0.3823    0.3200
3168.633    0.4103    0.3438
3168.652    0.4046    0.3694
3168.671    0.4135    0.4355
3168.689    0.4841    0.5414
3168.708    0.6159    0.6667
3168.727    0.7630    0.7647
3168.745    0.8293    0.8108
3168.764    0.8368    0.8019
3168.783    0.7582    0.7269
3168.801    0.6437    0.5988
3168.820    0.4793    0.4416
3168.839    0.3219    0.3267
3168.857    0.2296    0.2932
3168.876    0.2674    0.3121
3168.895    0.3457    0.3251
3168.913    0.3726    0.3061
3168.932    0.3097    0.2842
3168.951    0.2646    0.3085
3168.969    0.3251    0.3875
3168.988    0.4530    0.5086
3169.007    0.5833    0.6331
3169.025    0.6891    0.7295
3169.044    0.7584    0.8004
3169.063    0.7978    0.8463
3169.081    0.8348    0.8684
3169.100    0.8788    0.8564
3169.119    0.8861    0.7930
3169.137    0.8300    0.6929
3169.156    0.6914    0.5867
3169.175    0.5589    0.5381
3169.193    0.5011    0.5740
3169.212    0.5789    0.6731
3169.231    0.7637    0.7716
3169.249    0.8732    0.8117
3169.268    0.9003    0.7780
# 006405  56  3168.236  3169.263
3168.236    0.8318    0.8323
3168.254    0.8758    0.7963
3168.273    0.8680    0.7754
3168.292    0.8504    0.7905
3168.310    0.8561    0.8234
3168.329    0.8533    0.8480
3168.348    0.8414    0.8447
3168.366    0.7918    0.8164
3168.385    0.7140    0.7661
3168.404    0.6156    0.6965
3168.422    0.5114    0.6074
3168.441    0.4067    0.4842
3168.460    0.2885    0.3409
3168.479    0.1812    0.2058
3168.497    0.1024    0.1121
3168.516    0.0670    0.0608
3168.535    0.0658    0.0561
3168.553    0.0935    0.0911
3168.572    0.1651    0.1627
3168.591    0.2717    0.2456
3168.609    0.3560    0.3003
3168.628    0.3863    0.3162
3168.647    0.3761    0.3173
3168.665    0.3503    0.3523
3168.684    0.3966    0.4503
3168.703    0.5398    0.5876
3168.721    0.7049    0.7084
3168.740    0.8111    0.7898
3168.759    0.8381    0.8115
3168.777    0.8293    0.7727
3168.796    0.7456    0.6657
3168.815    0.5773    0.5133
3168.833    0.3867    0.3823
3168.852    0.2515    0.3153
3168.871    0.2550    0.3228
3168.889    0.3483    0.3444
3168.908    0.3771    0.3314
3168.927    0.3491    0.2905
3168.945    0.2700    0.2719
3168.964    0.2664    0.3085
3168.983    0.3387    0.4010
3169.001    0.4668    0.5151
3169.020    0.5928    0.6312
3169.039    0.6847    0.7226
3169.057    0.7211    0.7854
3169.076    0.7771    0.8297
3169.095    0.8339    0.8393
3169.113    0.8662    0.7967
3169.132    0.8179    0.6955
3169.151    0.6809    0.5742
3169.169    0.5255    0.5007
3169.188    0.4652    0.5133
3169.207    0.5474    0.6095
3169.225    0.6893    0.7209
3169.244    0.8391    0.7925
3169.263    0.8724    0.7836
# 006455  56  3168.237  3169.264
3168.237    0.8412    0.8426
3168.255    0.8987    0.8048
3168.274    0.8610    0.7800
3168.293    0.8377    0.7929
3168.311    0.8408    0.8262
3168.330    0.8545    0.8523
3168.349    0.8590    0.8504
3168.367    0.8151    0.8226
3168.386    0.7206    0.7736
3168.405    0.6128    0.7068
3168.423    0.5333    0.6214
3168.442    0.4226    0.5007
3168.461    0.2928    0.3554
3168.479    0.1895    0.2211
3168.498    0.1018    0.1147
3168.517    0.0612    0.0590
3168.535    0.0606    0.0500
3168.554    0.0935    0.0826
3168.573    0.1462    0.1537
3168.591    0.2612    0.2359
3168.610    0.3561    0.2981
3168.629    0.3891    0.3111
3168.647    0.3658    0.3027
3168.666    0.3295    0.3280
3168.685    0.3848    0.4229
3168.704    0.5277    0.5662
3168.722    0.6855    0.6966
3168.741    0.8247    0.7872
3168.760    0.8742    0.8156
3168.778    0.8496    0.7818
3168.797    0.7570    0.6769
3168.816    0.5820    0.5193
3168.834    0.3789    0.3775
3168.853    0.2529    0.3021
3168.872    0.2312    0.3110
3168.890    0.3242    0.3401
3168.909    0.4008    0.3310
3168.928    0.3585    0.2855
3168.946    0.2585    0.2586
3168.965    0.2459    0.2872
3168.984    0.3142    0.3752
3169.002    0.4389    0.4899
3169.021    0.5517    0.6100
3169.040    0.6482    0.7052
3169.058    0.6937    0.7714
3169.077    0.7343    0.8213
3169.096    0.8281    0.8389
3169.114    0.8790    0.8032
3169.133    0.8230    0.7044
3169.152    0.7057    0.5805
3169.170    0.5669    0.5030
3169.189    0.4608    0.5142
3169.208    0.5129    0.6128
3169.226    0.6899    0.7278
3169.245    0.8553    0.8019
3169.264    0.9234    0.7932
# 007244  56  3168.236  3169.263
3168.236    0.8117    0.8276
3168.255    0.8728    0.7978
3168.273    0.8610    0.7800
3168.292    0.8517    0.7907
3168.311    0.8551    0.8202
3168.329    0.8559    0.8420
3168.348    0.8418    0.8414
3168.367    0.7818    0.8143
3168.385    0.7238    0.7681
3168.404    0.6339    0.6982
3168.423    0.5310    0.6021
3168.441    0.4112    0.4848
3168.460    0.2901    0.3440
3168.479    0.1857    0.2117
3168.497    0.1065    0.1186
3168.516    0.0690    0.0656
3168.535    0.0666    0.0575
3168.553    0.0996    0.0874
3168.572    0.1449    0.1515
3168.591    0.2324    0.2289
3168.609    0.3419    0.2858
3168.628    0.4031    0.3123
3168.647    0.3816    0.3243
3168.665    0.3738    0.3611
3168.684    0.3986    0.4509
3168.703    0.5175    0.5776
3168.721    0.6816    0.6929
3168.740    0.7849    0.7743
3168.759    0.8102    0.7967
3168.777    0.8059    0.7574
3168.796    0.7359    0.6525
3168.815    0.5752    0.5069
3168.833    0.4041    0.3798
3168.852    0.2575    0.3067
3168.871    0.2359    0.3005
3168.889    0.3026    0.3151
3168.908    0.3664    0.3092
3168.927    0.3333    0.2831
3168.945    0.2742    0.2748
3168.964    0.2580    0.3141
3168.983    0.3279    0.4039
3169.001    0.4579    0.5142
3169.020    0.5981    0.6285
3169.039    0.6926    0.7209
3169.058    0.7278    0.7876
3169.076    0.7700    0.8274
3169.095    0.8098    0.8356
3169.114    0.8688    0.7932
3169.132    0.8519    0.7068
3169.151    0.7330    0.5984
3169.170    0.5716    0.5277
3169.188    0.4846    0.5343
3169.207    0.5249    0.6140
3169.226    0.6683    0.7175
3169.244    0.8249    0.7811
3169.263    0.8995    0.7793
# 007585  56  3168.241  3169.268
3168.241    0.8281    0.8095
3168.260    0.8666    0.7755
3168.278    0.8549    0.7658
3168.297    0.8529    0.7883
3168.316    0.8375    0.8226
3168.334    0.8202    0.8400
3168.353    0.8039    0.8302
3168.372    0.7631    0.7941
3168.390    0.6888    0.7403
3168.409    0.5861    0.6621
3168.428    0.4879    0.5564
3168.446    0.3686    0.4314
3168.465    0.2485    0.2899
3168.484    0.1468    0.1673
3168.502    0.0911    0.0895
3168.521    0.0587    0.0529
3168.540    0.0642    0.0592
3168.558    0.1053    0.1016
3168.577    0.1850    0.1766
3168.596    0.2758    0.2566
3168.614    0.3601    0.3072
3168.633    0.3984    0.3264
3168.652    0.3702    0.3427
3168.670    0.3859    0.3957
3168.689    0.4649    0.5033
3168.708    0.5924    0.6336
3168.726    0.7352    0.7369
3168.745    0.8348    0.7973
3168.764    0.8511    0.7984
3168.782    0.7900    0.7389
3168.801    0.6717    0.6149
3168.820    0.4974    0.4615
3168.838    0.3284    0.3464
3168.857    0.2432    0.3002
3168.876    0.2691    0.3142
3168.894    0.3417    0.3288
3168.913    0.3669    0.3111
3168.932    0.3157    0.2826
3168.950    0.2663    0.2889
3168.969    0.2966    0.3526
3168.988    0.4014    0.4620
3169.007    0.5336    0.5847
3169.025    0.6419    0.6866
3169.044    0.7273    0.7667
3169.063    0.7651    0.8213
3169.081    0.7974    0.8504
3169.100    0.8293    0.8439
3169.119    0.8620    0.7838
3169.137    0.8337    0.6839
3169.156    0.6780    0.5748
3169.175    0.5339    0.5213
3169.193    0.4825    0.5528
3169.212    0.5662    0.6515
3169.231    0.7425    0.7542
3169.249    0.8688    0.8011
3169.268    0.9064    0.7757
# 007902  56  3168.236  3169.263
3168.236    0.8426    0.8354
3168.255    0.9078    0.7909
3168.274    0.9131    0.7688
3168.292    0.8843    0.7890
3168.311    0.9072    0.8323
3168.330    0.8578    0.8604
3168.348    0.8445    0.8566
3168.367    0.8019    0.8247
3168.386    0.7119    0.7737
3168.404    0.6037    0.7109
3168.423    0.5059    0.6214
3168.442    0.4011    0.4979
3168.460    0.2981    0.3556
3168.479    0.1823    0.2097
3168.498    0.1055    0.1037
3168.516    0.0512    0.0531
3168.535    0.0600    0.0480
3168.554    0.0961    0.0885
3168.572    0.1681    0.1638
3168.591    0.2682    0.2547
3168.610    0.3690    0.3097
3168.628    0.3822    0.3090
3168.647    0.3496    0.2900
3168.666    0.3130    0.3186
3168.684    0.3718    0.4195
3168.703    0.5139    0.5752
3168.722    0.6953    0.7191
3168.740    0.8300    0.8046
3168.759    0.8800    0.8316
3168.778    0.8173    0.7907
3168.796    0.7249    0.6830
3168.815    0.5660    0.5155
3168.834    0.3308    0.3617
3168.853    0.2223    0.2957
3168.871    0.2488    0.3147
3168.890    0.3397    0.3469
3168.909    0.3993    0.3264
3168.927    0.3373    0.2715
3168.946    0.2396    0.2382
3168.965    0.2313    0.2700
3168.983    0.3209    0.3577
3169.002    0.4325    0.4831
3169.021    0.5599    0.6046
3169.039    0.6230    0.6941
3169.058    0.6759    0.7647
3169.077    0.7466    0.8171
3169.095    0.8258    0.8344
3169.114    0.8886    0.7900
3169.133    0.8329    0.6786
3169.151    0.6546    0.5550
3169.170    0.5033    0.4803
3169.189    0.4624    0.5117
3169.207    0.5578    0.6204
3169.226    0.7379    0.7449
3169.245    0.8913    0.8072
3169.263    0.9177    0.7832
# 007918  56  3168.236  3169.263
3168.236    0.7495    0.8221
3168.254    0.8457    0.7945
3168.273    0.8704    0.7677
3168.292    0.8644    0.7723
3168.310    0.8545    0.8020
3168.329    0.8443    0.8343
3168.348    0.8379    0.8445
3168.366    0.8050    0.8278
3168.385    0.7482    0.7860
3168.404    0.6566    0.7218
3168.422    0.5495    0.6365
3168.441    0.4377    0.5170
3168.460    0.3157    0.3754
3168.479    0.2103    0.2369
3168.497    0.1277    0.1345
3168.516    0.0754    0.0713
3168.535    0.0603    0.0535
3168.553    0.0776    0.0747
3168.572    0.1320    0.1335
3168.591    0.2277    0.2161
3168.609    0.3342    0.2894
3168.628    0.4071    0.3364
3168.647    0.4145    0.3588
3168.665    0.4019    0.3915
3168.684    0.4386    0.4690
3168.703    0.5487    0.5857
3168.721    0.6855    0.6987
3168.740    0.7903    0.7847
3168.759    0.8511    0.8168
3168.777    0.8443    0.7900
3168.796    0.7807    0.6973
3168.815    0.6288    0.5539
3168.833    0.4464    0.4152
3168.852    0.2868    0.3225
3168.871    0.2401    0.3039
3168.889    0.3097    0.3208
3168.908    0.3591    0.3244
3168.927    0.3473    0.3037
3168.945    0.2948    0.2947
3168.964    0.2910    0.3333
3168.983    0.3619    0.4252
3169.001    0.4760    0.5393
3169.020    0.6180    0.6566
3169.039    0.7228    0.7495
3169.057    0.7635    0.8110
3169.076    0.8070    0.8521
3169.095    0.8387    0.8652
3169.113    0.8964    0.8389
3169.132    0.8768    0.7616
3169.151    0.7762    0.6525
3169.169    0.6273    0.5651
3169.188    0.5117    0.5398
3169.207    0.5195    0.5976
3169.225    0.6448    0.6947
3169.244    0.7934    0.7807
3169.263    0.8888    0.8028
# 008486  56  3168.237  3169.264
3168.237    0.7973    0.8331
3168.255    0.8766    0.8076
3168.274    0.8734    0.7852
3168.293    0.8590    0.7907
3168.311    0.8496    0.8160
3168.330    0.8614    0.8402
3168.349    0.8251    0.8431
3168.367    0.7881    0.8217
3168.386    0.7345    0.7766
3168.405    0.6595    0.7094
3168.423    0.5576    0.6217
3168.442    0.4433    0.5006
3168.461    0.3178    0.3602
3168.479    0.1882    0.2320
3168.498    0.1146    0.1279
3168.517    0.0834    0.0695
3168.535    0.0614    0.0556
3168.554    0.0797    0.0806
3168.573    0.1483    0.1418
3168.591    0.2348    0.2188
3168.610    0.3249    0.2914
3168.629    0.4085    0.3327
3168.647    0.3912    0.3522
3168.666    0.3834    0.3887
3168.685    0.4331    0.4701
3168.703    0.5379    0.5808
3168.722    0.6917    0.6971
3168.741    0.7845    0.7775
3168.760    0.8171    0.8043
3168.778    0.8091    0.7734
3168.797    0.7595    0.6787
3168.816    0.6097    0.5379
3168.834    0.4175    0.4069
3168.853    0.2794    0.3244
3168.872    0.2470    0.3125
3168.890    0.3193    0.3297
3168.909    0.3885    0.3306
3168.928    0.3578    0.3089
3168.946    0.2949    0.3016
3168.965    0.3032    0.3416
3168.984    0.3745    0.4328
3169.002    0.4966    0.5443
3169.021    0.6265    0.6584
3169.040    0.7110    0.7490
3169.058    0.7693    0.8097
3169.077    0.8045    0.8494
3169.096    0.8393    0.8592
3169.114    0.8804    0.8272
3169.133    0.8626    0.7442
3169.152    0.7561    0.6340
3169.170    0.6172    0.5514
3169.189    0.5030    0.5348
3169.208    0.5107    0.5998
3169.226    0.6501    0.6986
3169.245    0.8111    0.7813
3169.264    0.8766    0.7989
# 009172  56  3168.236  3169.263
3168.236    0.7609    0.8002
3168.255    0.8253    0.7941
3168.273    0.8515    0.7940
3168.292    0.8702    0.8050
3168.311    0.8586    0.8194
3168.329    0.8196    0.8241
3168.348    0.7993    0.8102
3168.367    0.7577    0.7730
3168.385    0.6844    0.7158
3168.404    0.5969    0.6321
3168.423    0.4931    0.5263
3168.441    0.3742    0.4122
3168.460    0.2615    0.2915
3168.479    0.1830    0.1885
3168.497    0.1163    0.1211
3168.516    0.0953    0.0885
3168.535    0.0973    0.0949
3168.553    0.1250    0.1300
3168.572    0.1944    0.1846
3168.591    0.2543    0.2399
3168.609    0.3170    0.2823
3168.628    0.3641    0.3188
3168.647    0.3834    0.3632
3168.665    0.4254    0.4283
3168.684    0.4979    0.5231
3168.703    0.5836    0.6279
3168.721    0.7045    0.7110
3168.740    0.7777    0.7574
3168.759    0.7732    0.7468
3168.778    0.7236    0.6800
3168.796    0.6304    0.5801
3168.815    0.4966    0.4666
3168.834    0.3701    0.3765
3168.852    0.3109    0.3279
3168.871    0.2844    0.3080
3168.890    0.2934    0.3003
3168.908    0.3030    0.2940
3168.927    0.3150    0.2953
3168.946    0.3153    0.3210
3168.964    0.3451    0.3771
3168.983    0.4101    0.4646
3169.002    0.5041    0.5649
3169.020    0.6081    0.6551
3169.039    0.6852    0.7328
3169.058    0.7495    0.7849
3169.076    0.7997    0.8050
3169.095    0.8234    0.7918
3169.114    0.8348    0.7463
3169.132    0.7963    0.6891
3169.151    0.7129    0.6412
3169.170    0.6090    0.6301
3169.188    0.5826    0.6583
3169.207    0.6581    0.7106
3169.226    0.7153    0.7542
3169.244    0.8190    0.7638
3169.263    0.8362    0.7354
# 009349  56  3168.237  3169.263
3168.237    0.8143    0.8043
3168.255    0.8576    0.7721
3168.274    0.8547    0.7603
3168.293    0.8346    0.7820
3168.311    0.8564    0.8147
3168.330    0.8387    0.8346
3168.349    0.8032    0.8262
3168.367    0.7602    0.7930
3168.386    0.6756    0.7362
3168.405    0.5867    0.6569
3168.423    0.4801    0.5568
3168.442    0.3693    0.4265
3168.461    0.2501    0.2874
3168.479    0.1564    0.1729
3168.498    0.0880    0.0909
3168.517    0.0607    0.0544
3168.535    0.0693    0.0583
3168.554    0.0993    0.0994
3168.573    0.1640    0.1699
3168.591    0.2708    0.2423
3168.610    0.3522    0.2955
3168.629    0.3733    0.3172
3168.647    0.3719    0.3350
3168.666    0.3726    0.3905
3168.685    0.4446    0.4974
3168.703    0.5833    0.6217
3168.722    0.7253    0.7350
3168.741    0.8204    0.7995
3168.759    0.8513    0.8035
3168.778    0.8113    0.7418
3168.797    0.6941    0.6177
3168.815    0.4977    0.4737
3168.834    0.3271    0.3511
3168.853    0.2223    0.3010
3168.871    0.2572    0.3082
3168.890    0.3492    0.3211
3168.909    0.3708    0.3051
3168.927    0.3144    0.2798
3168.946    0.2759    0.2847
3168.965    0.3016    0.3452
3168.983    0.3711    0.4448
3169.002    0.5116    0.5658
3169.021    0.6497    0.6745
3169.039    0.7183    0.7530
3169.058    0.7408    0.8110
3169.077    0.7797    0.8433
3169.095    0.8468    0.8395
3169.114    0.8608    0.7847
3169.133    0.8222    0.6855
3169.151    0.6981    0.5880
3169.170    0.5463    0.5359
3169.189    0.5056    0.5669
3169.207    0.5776    0.6546
3169.226    0.7181    0.7520
3169.245    0.8708    0.7978
3169.263    0.9097    0.7732
# 009519  56  3168.241  3169.268
3168.241    0.7485    0.7930
3168.260    0.7947    0.8022
3168.278    0.8190    0.8085
3168.297    0.8494    0.8132
3168.316    0.8482    0.8115
3168.334    0.7980    0.7984
3168.353    0.7468    0.7665
3168.372    0.6984    0.7133
3168.390    0.6160    0.6428
3168.409    0.5249    0.5500
3168.428    0.4265    0.4455
3168.446    0.3299    0.3452
3168.465    0.2414    0.2500
3168.484    0.1811    0.1774
3168.502    0.1334    0.1361
3168.521    0.1267    0.1238
3168.540    0.1378    0.1400
3168.558    0.1760    0.1745
3168.577    0.2251    0.2222
3168.596    0.2993    0.2742
3168.614    0.3405    0.3253
3168.633    0.3949    0.3838
3168.652    0.4596    0.4513
3168.670    0.5211    0.5237
3168.689    0.6069    0.6023
3168.708    0.6665    0.6693
3168.726    0.7000    0.7079
3168.745    0.7199    0.7114
3168.764    0.7127    0.6744
3168.782    0.6557    0.6097
3168.801    0.5499    0.5264
3168.820    0.4660    0.4465
3168.838    0.4053    0.3871
3168.857    0.3531    0.3465
3168.876    0.3166    0.3265
3168.894    0.3120    0.3228
3168.913    0.3292    0.3345
3168.932    0.3627    0.3649
3168.950    0.4042    0.4132
3168.969    0.4465    0.4829
3168.988    0.5311    0.5642
3169.006    0.6087    0.6415
3169.025    0.6751    0.7125
3169.044    0.7549    0.7640
3169.062    0.8219    0.7900
3169.081    0.8350    0.7920
3169.100    0.8171    0.7721
3169.118    0.7936    0.7427
3169.137    0.7535    0.7132
3169.156    0.7193    0.6979
3169.174    0.6767    0.7015
3169.193    0.6828    0.7198
3169.212    0.6955    0.7405
3169.230    0.7168    0.7504
3169.249    0.7447    0.7446
3169.268    0.7295    0.7266
# 009829  56  3168.242  3169.269
3168.242    0.9171    0.8366
3168.260    0.9421    0.8045
3168.279    0.8970    0.8046
3168.298    0.8758    0.8358
3168.316    0.8851    0.8654
3168.335    0.8847    0.8720
3168.354    0.8492    0.8496
3168.372    0.7762    0.8087
3168.391    0.6841    0.7511
3168.410    0.5847    0.6745
3168.428    0.4617    0.5731
3168.447    0.3392    0.4314
3168.466    0.2262    0.2762
3168.484    0.1347    0.1529
3168.503    0.0770    0.0735
3168.522    0.0539    0.0478
3168.540    0.0769    0.0673
3168.559    0.1381    0.1316
3168.578    0.2380    0.2240
3168.596    0.3451    0.2970
3168.615    0.3934    0.3190
3168.634    0.3636    0.2976
3168.652    0.3153    0.2949
3168.671    0.3269    0.3645
3168.690    0.4505    0.5058
3168.708    0.6333    0.6557
3168.727    0.7802    0.7750
3168.746    0.8614    0.8312
3168.764    0.8756    0.8253
3168.783    0.8054    0.7499
3168.802    0.6546    0.6046
3168.820    0.4468    0.4451
3168.839    0.2777    0.3336
3168.858    0.2361    0.3220
3168.876    0.3182    0.3597
3168.895    0.4128    0.3680
3168.914    0.4071    0.3181
3168.932    0.3036    0.2635
3168.951    0.2357    0.2547
3168.970    0.2624    0.3141
3168.988    0.3675    0.4176
3169.007    0.5004    0.5431
3169.026    0.6136    0.6509
3169.044    0.6607    0.7279
3169.063    0.6986    0.7914
3169.082    0.7672    0.8302
3169.100    0.8398    0.8179
3169.119    0.8274    0.7328
3169.138    0.7176    0.5984
3169.156    0.5599    0.4906
3169.175    0.4526    0.4671
3169.194    0.4832    0.5517
3169.213    0.6384    0.6871
3169.231    0.8166    0.7843
3169.250    0.8943    0.8037
3169.269    0.8634    0.7403
# 010321  56  3168.241  3169.268
3168.241    0.8111    0.7910
3168.260    0.8348    0.7730
3168.279    0.8414    0.7754
3168.297    0.8321    0.7945
3168.316    0.8431    0.8153
3168.335    0.8121    0.8185
3168.353    0.7805    0.7982
3168.372    0.7129    0.7528
3168.391    0.6327    0.6850
3168.409    0.5419    0.5994
3168.428    0.4405    0.4871
3168.447    0.3170    0.3605
3168.465    0.2059    0.2442
3168.484    0.1362    0.1454
3168.503    0.0857    0.0852
3168.521    0.0770    0.0670
3168.540    0.0934    0.0860
3168.559    0.1288    0.1361
3168.577    0.1987    0.1968
3168.596    0.2851    0.2535
3168.615    0.3540    0.2887
3168.633    0.3674    0.3112
3168.652    0.3747    0.3504
3168.671    0.4015    0.4277
3168.689    0.5041    0.5319
3168.708    0.6216    0.6465
3168.727    0.7357    0.7321
3168.745    0.8074    0.7651
3168.764    0.7941    0.7393
3168.783    0.7158    0.6534
3168.801    0.5931    0.5357
3168.820    0.4365    0.4116
3168.839    0.2928    0.3284
3168.857    0.2412    0.2990
3168.876    0.2737    0.2977
3168.895    0.3214    0.2941
3168.913    0.3264    0.2801
3168.932    0.2862    0.2742
3168.951    0.2714    0.3040
3168.969    0.3170    0.3732
3168.988    0.4156    0.4763
3169.007    0.5243    0.5865
3169.025    0.6298    0.6784
3169.044    0.7071    0.7532
3169.063    0.7391    0.8011
3169.081    0.7816    0.8155
3169.100    0.8304    0.7889
3169.119    0.8198    0.7199
3169.138    0.7434    0.6331
3169.156    0.6278    0.5728
3169.175    0.5347    0.5664
3169.194    0.5316    0.6206
3169.212    0.6286    0.6971
3169.231    0.7727    0.7572
3169.250    0.8519    0.7631
3169.268    0.8535    0.7186
# 011728  56  3168.237  3169.264
3168.237    0.7918    0.8153
3168.255    0.8472    0.7773
3168.274    0.8474    0.7530
3168.293    0.8441    0.7675
3168.311    0.8515    0.8028
3168.330    0.8314    0.8306
3168.349    0.8202    0.8291
3168.367    0.7779    0.8004
3168.386    0.7005    0.7482
3168.405    0.6094    0.6758
3168.423    0.5107    0.5844
3168.442    0.3934    0.4611
3168.461    0.2708    0.3209
3168.479    0.1714    0.1973
3168.498    0.0945    0.1023
3168.517    0.0590    0.0536
3168.535    0.0546    0.0469
3168.554    0.0809    0.0778
3168.573    0.1412    0.1435
3168.591    0.2487    0.2207
3168.610    0.3305    0.2841
3168.629    0.3723    0.3085
3168.647    0.3709    0.3155
3168.666    0.3554    0.3525
3168.685    0.3981    0.4482
3168.703    0.5232    0.5756
3168.722    0.6831    0.7021
3168.741    0.8013    0.7834
3168.759    0.8439    0.8059
3168.778    0.8128    0.7665
3168.797    0.7112    0.6586
3168.815    0.5616    0.5117
3168.834    0.3716    0.3675
3168.853    0.2424    0.2951
3168.871    0.2361    0.2983
3168.890    0.3198    0.3228
3168.909    0.3733    0.3141
3168.927    0.3263    0.2797
3168.946    0.2599    0.2643
3168.965    0.2604    0.3070
3168.983    0.3433    0.3992
3169.002    0.4682    0.5235
3169.021    0.6140    0.6418
3169.040    0.6860    0.7328
3169.058    0.7399    0.7940
3169.077    0.7770    0.8368
3169.096    0.8312    0.8474
3169.114    0.8750    0.8093
3169.133    0.8543    0.7140
3169.152    0.7170    0.5963
3169.170    0.5587    0.5217
3169.189    0.4911    0.5289
3169.208    0.5415    0.6190
3169.226    0.6724    0.7268
3169.245    0.8341    0.7980
3169.264    0.9281    0.7900
# 012067  56  3168.236  3169.263
3168.236    0.7388    0.8041
3168.255    0.8453    0.7674
3168.273    0.8760    0.7422
3168.292    0.8451    0.7542
3168.311    0.8241    0.7949
3168.329    0.8506    0.8287
3168.348    0.8377    0.8368
3168.367    0.8013    0.8134
3168.385    0.7285    0.7686
3168.404    0.6177    0.7011
3168.423    0.5354    0.6094
3168.441    0.4360    0.4961
3168.460    0.3077    0.3563
3168.479    0.1866    0.2203
3168.497    0.1079    0.1212
3168.516    0.0702    0.0622
3168.535    0.0507    0.0492
3168.553    0.0868    0.0759
3168.572    0.1427    0.1405
3168.591    0.2279    0.2238
3168.609    0.3282    0.2883
3168.628    0.3978    0.3184
3168.647    0.3872    0.3264
3168.665    0.3699    0.3567
3168.684    0.3996    0.4439
3168.703    0.5338    0.5752
3168.721    0.6923    0.6989
3168.740    0.7762    0.7889
3168.759    0.8350    0.8188
3168.777    0.8153    0.7856
3168.796    0.7338    0.6830
3168.815    0.5980    0.5297
3168.834    0.4177    0.3812
3168.852    0.2493    0.3014
3168.871    0.2145    0.2932
3168.890    0.2965    0.3140
3168.908    0.3576    0.3097
3168.927    0.3266    0.2775
3168.946    0.2751    0.2619
3168.964    0.2666    0.2983
3168.983    0.3161    0.3922
3169.002    0.4538    0.5163
3169.020    0.5834    0.6304
3169.039    0.6775    0.7254
3169.058    0.7203    0.7921
3169.076    0.7932    0.8341
3169.095    0.8463    0.8494
3169.114    0.8710    0.8177
3169.132    0.8859    0.7389
3169.151    0.7551    0.6326
3169.170    0.5998    0.5583
3169.188    0.5136    0.5603
3169.207    0.5621    0.6364
3169.226    0.7034    0.7381
3169.244    0.8594    0.8006
3169.263    0.9382    0.7954
# 014614  56  3168.241  3169.268
3168.241    0.8630    0.8293
3168.260    0.9039    0.7965
3168.278    0.8835    0.7878
3168.297    0.8678    0.8108
3168.316    0.8644    0.8445
3168.334    0.8640    0.8614
3168.353    0.8362    0.8517
3168.372    0.7645    0.8173
3168.390    0.6868    0.7667
3168.409    0.6176    0.6925
3168.428    0.5127    0.5893
3168.446    0.3812    0.4625
3168.465    0.2584    0.3139
3168.484    0.1623    0.1820
3168.502    0.1006    0.0971
3168.521    0.0659    0.0572
3168.540    0.0696    0.0646
3168.558    0.1125    0.1114
3168.577    0.1939    0.1920
3168.596    0.3121    0.2740
3168.614    0.3898    0.3192
3168.633    0.3834    0.3276
3168.652    0.3679    0.3343
3168.670    0.3784    0.3849
3168.689    0.4646    0.4982
3168.708    0.6067    0.6391
3168.726    0.7588    0.7523
3168.745    0.8418    0.8204
3168.764    0.8543    0.8251
3168.782    0.8308    0.7665
3168.801    0.6987    0.6408
3168.820    0.5106    0.4838
3168.838    0.3362    0.3664
3168.857    0.2489    0.3211
3168.876    0.2917    0.3379
3168.894    0.3819    0.3525
3168.913    0.3919    0.3287
3168.932    0.3272    0.2895
3168.950    0.2627    0.2844
3168.969    0.2911    0.3378
3168.988    0.3757    0.4408
3169.007    0.5135    0.5622
3169.025    0.6305    0.6657
3169.044    0.7060    0.7492
3169.063    0.7332    0.8084
3169.081    0.7834    0.8416
3169.100    0.8708    0.8373
3169.119    0.8726    0.7755
3169.137    0.7865    0.6730
3169.156    0.6394    0.5645
3169.175    0.5196    0.5176
3169.193    0.5000    0.5576
3169.212    0.6074    0.6619
3169.231    0.7589    0.7638
3169.249    0.8592    0.8052
3169.268    0.8870    0.7739
# 014623  56  3168.241  3169.268
3168.241    0.7721    0.7579
3168.260    0.8045    0.7401
3168.279    0.8104    0.7449
3168.297    0.8067    0.7686
3168.316    0.7962    0.7945
3168.335    0.8033    0.8017
3168.353    0.7579    0.7831
3168.372    0.6968    0.7376
3168.391    0.6140    0.6677
3168.409    0.5306    0.5801
3168.428    0.4325    0.4671
3168.447    0.3064    0.3428
3168.465    0.1933    0.2310
3168.484    0.1251    0.1377
3168.503    0.0850    0.0815
3168.521    0.0740    0.0650
3168.540    0.0863    0.0833
3168.559    0.1280    0.1301
3168.577    0.1940    0.1868
3168.596    0.2621    0.2408
3168.615    0.3294    0.2775
3168.633    0.3666    0.3044
3168.652    0.3760    0.3488
3168.671    0.4022    0.4281
3168.689    0.5015    0.5310
3168.708    0.6302    0.6424
3168.727    0.7263    0.7243
3168.745    0.7754    0.7530
3168.764    0.7791    0.7221
3168.783    0.7088    0.6321
3168.801    0.5766    0.5132
3168.820    0.4075    0.3904
3168.839    0.2802    0.3070
3168.857    0.2269    0.2741
3168.876    0.2475    0.2680
3168.895    0.2894    0.2635
3168.913    0.2790    0.2542
3168.932    0.2624    0.2566
3168.951    0.2622    0.2938
3168.969    0.3074    0.3672
3168.988    0.4238    0.4721
3169.007    0.5280    0.5824
3169.025    0.6116    0.6741
3169.044    0.6947    0.7482
3169.063    0.7482    0.7945
3169.081    0.7786    0.8070
3169.100    0.8211    0.7789
3169.119    0.8226    0.7112
3169.137    0.7354    0.6323
3169.156    0.6339    0.5720
3169.175    0.5443    0.5670
3169.193    0.5237    0.6152
3169.212    0.6087    0.6902
3169.231    0.7345    0.7442
3169.249    0.8348    0.7464
3169.268    0.8435    0.6966
# 015062  56  3168.241  3169.268
3168.241    0.8847    0.8628
3168.260    0.9152    0.8278
3168.279    0.9156    0.8171
3168.297    0.8917    0.8368
3168.316    0.8756    0.8668
3168.335    0.8716    0.8796
3168.353    0.8586    0.8672
3168.372    0.8045    0.8325
3168.391    0.7525    0.7818
3168.409    0.6465    0.7173
3168.428    0.5072    0.6210
3168.447    0.4008    0.4874
3168.465    0.2952    0.3388
3168.484    0.1733    0.1947
3168.503    0.0944    0.0973
3168.521    0.0598    0.0567
3168.540    0.0720    0.0631
3168.559    0.1219    0.1169
3168.577    0.2121    0.2032
3168.596    0.3254    0.2959
3168.615    0.4045    0.3422
3168.633    0.4085    0.3354
3168.652    0.3750    0.3231
3168.671    0.3578    0.3691
3168.689    0.4267    0.4824
3168.708    0.5812    0.6352
3168.727    0.7670    0.7628
3168.745    0.8742    0.8304
3168.764    0.8935    0.8418
3168.783    0.8588    0.7872
3168.801    0.7236    0.6697
3168.820    0.5311    0.5049
3168.839    0.3644    0.3729
3168.857    0.2766    0.3354
3168.876    0.3112    0.3696
3168.895    0.4228    0.3962
3168.914    0.4140    0.3643
3168.932    0.3485    0.3104
3168.951    0.2820    0.2903
3168.970    0.2928    0.3368
3168.988    0.3716    0.4319
3169.007    0.4952    0.5550
3169.026    0.6204    0.6662
3169.044    0.7052    0.7449
3169.063    0.7430    0.8057
3169.082    0.7874    0.8466
3169.100    0.8429    0.8488
3169.119    0.8656    0.7892
3169.138    0.7960    0.6728
3169.156    0.6421    0.5589
3169.175    0.5175    0.5047
3169.194    0.4914    0.5548
3169.212    0.6149    0.6680
3169.231    0.7705    0.7822
3169.250    0.8800    0.8285
3169.268    0.9082    0.7974
# 015442  56  3168.237  3169.263
3168.237    0.8398    0.8562
3168.255    0.9202    0.8170
3168.274    0.8931    0.7880
3168.293    0.8632    0.7974
3168.311    0.8404    0.8299
3168.330    0.8660    0.8559
3168.349    0.8720    0.8535
3168.367    0.8115    0.8253
3168.386    0.7264    0.7762
3168.405    0.6436    0.7110
3168.423    0.5474    0.6298
3168.442    0.4296    0.5138
3168.461    0.2994    0.3700
3168.479    0.1929    0.2326
3168.498    0.1107    0.1206
3168.517    0.0620    0.0599
3168.535    0.0554    0.0476
3168.554    0.0834    0.0778
3168.573    0.1593    0.1493
3168.591    0.2615    0.2355
3168.610    0.3504    0.3018
3168.629    0.3907    0.3133
3168.647    0.3515    0.2970
3168.666    0.3211    0.3131
3168.685    0.3594    0.4049
3168.703    0.4991    0.5456
3168.722    0.6710    0.6934
3168.741    0.8009    0.7925
3168.759    0.8698    0.8287
3168.778    0.8533    0.8050
3168.797    0.7721    0.7097
3168.815    0.6126    0.5621
3168.834    0.4175    0.4028
3168.853    0.2632    0.3189
3168.871    0.2485    0.3286
3168.890    0.3467    0.3688
3168.909    0.4134    0.3619
3168.927    0.3738    0.3092
3168.946    0.2936    0.2641
3168.965    0.2545    0.2796
3168.983    0.2962    0.3549
3169.002    0.4110    0.4744
3169.021    0.5335    0.5973
3169.039    0.6482    0.6907
3169.058    0.7068    0.7630
3169.077    0.7511    0.8173
3169.095    0.8175    0.8428
3169.114    0.8766    0.8143
3169.133    0.8614    0.7171
3169.151    0.7160    0.5937
3169.170    0.5568    0.5016
3169.189    0.4715    0.5087
3169.207    0.5298    0.6041
3169.226    0.7029    0.7328
3169.245    0.8387    0.8126
3169.263    0.9166    0.8091
# 016405  56  3168.241  3169.268
3168.241    0.7777    0.7464
3168.260    0.8119    0.7183
3168.278    0.8104    0.7224
3168.297    0.8297    0.7591
3168.316    0.8463    0.8008
3168.334    0.8291    0.8190
3168.353    0.7930    0.8067
3168.372    0.7345    0.7656
3168.390    0.6605    0.7050
3168.409    0.5474    0.6176
3168.428    0.4086    0.5041
3168.446    0.3103    0.3786
3168.465    0.2045    0.2467
3168.484    0.1312    0.1402
3168.502    0.0807    0.0774
3168.521    0.0642    0.0542
3168.540    0.0793    0.0716
3168.558    0.1157    0.1204
3168.577    0.1945    0.1917
3168.596    0.2959    0.2574
3168.614    0.3647    0.2948
3168.633    0.3826    0.3142
3168.652    0.3728    0.3461
3168.670    0.3862    0.4155
3168.689    0.4652    0.5284
3168.708    0.6124    0.6491
3168.726    0.7461    0.7355
3168.745    0.8093    0.7757
3168.764    0.7874    0.7534
3168.782    0.7060    0.6727
3168.801    0.5910    0.5389
3168.820    0.4111    0.3978
3168.838    0.2616    0.3049
3168.857    0.1957    0.2700
3168.876    0.2432    0.2740
3168.894    0.3220    0.2739
3168.913    0.3162    0.2564
3168.932    0.2576    0.2467
3168.950    0.2366    0.2754
3168.969    0.3003    0.3557
3168.988    0.4023    0.4704
3169.006    0.5315    0.5841
3169.025    0.6611    0.6861
3169.044    0.6918    0.7614
3169.063    0.7168    0.8104
3169.081    0.7759    0.8281
3169.100    0.8500    0.8030
3169.119    0.8539    0.7256
3169.137    0.7596    0.6227
3169.156    0.6080    0.5298
3169.175    0.4765    0.5023
3169.193    0.4709    0.5511
3169.212    0.5778    0.6486
3169.231    0.7596    0.7330
3169.249    0.8660    0.7553
3169.268    0.8776    0.7076
# 017336  56  3168.241  3169.268
3168.241    0.8397    0.8318
3168.260    0.8819    0.7932
3168.279    0.8652    0.7836
3168.297    0.8557    0.8078
3168.316    0.8533    0.8428
3168.335    0.8774    0.8578
3168.353    0.8373    0.8443
3168.372    0.7843    0.8059
3168.391    0.7104    0.7499
3168.409    0.5879    0.6803
3168.428    0.4836    0.5806
3168.447    0.3552    0.4491
3168.465    0.2557    0.3086
3168.484    0.1458    0.1760
3168.503    0.0874    0.0879
3168.521    0.0619    0.0522
3168.540    0.0652    0.0600
3168.559    0.1181    0.1111
3168.577    0.1944    0.1890
3168.596    0.3138    0.2691
3168.615    0.3811    0.3066
3168.633    0.3597    0.2998
3168.652    0.3261    0.2940
3168.671    0.3292    0.3454
3168.689    0.4187    0.4592
3168.708    0.5855    0.6086
3168.727    0.7352    0.7323
3168.745    0.8410    0.7969
3168.764    0.8706    0.8045
3168.783    0.8128    0.7447
3168.801    0.6928    0.6243
3168.820    0.4934    0.4628
3168.839    0.3238    0.3375
3168.857    0.2334    0.3007
3168.876    0.2689    0.3266
3168.895    0.3692    0.3447
3168.913    0.3823    0.3156
3168.932    0.3013    0.2656
3168.951    0.2374    0.2519
3168.969    0.2595    0.2972
3168.988    0.3456    0.3974
3169.007    0.4684    0.5207
3169.026    0.5917    0.6331
3169.044    0.6476    0.7152
3169.063    0.6926    0.7804
3169.082    0.7654    0.8228
3169.100    0.8523    0.8221
3169.119    0.8682    0.7560
3169.138    0.7681    0.6343
3169.156    0.6072    0.5199
3169.175    0.4698    0.4698
3169.194    0.4547    0.5243
3169.212    0.5836    0.6400
3169.231    0.7410    0.7546
3169.250    0.8422    0.7980
3169.268    0.8350    0.7600
# 018261  56  3168.241  3169.268
3168.241    0.8128    0.7831
3168.260    0.8476    0.7565
3168.278    0.8335    0.7605
3168.297    0.8297    0.7890
3168.316    0.8422    0.8155
3168.334    0.7978    0.8185
3168.353    0.7777    0.7938
3168.372    0.7026    0.7446
3168.390    0.6210    0.6781
3168.409    0.5265    0.5852
3168.428    0.4021    0.4678
3168.446    0.3014    0.3425
3168.465    0.1936    0.2163
3168.484    0.1108    0.1201
3168.502    0.0712    0.0676
3168.521    0.0594    0.0528
3168.540    0.0784    0.0761
3168.558    0.1270    0.1298
3168.577    0.2271    0.2064
3168.596    0.3173    0.2763
3168.614    0.3746    0.3164
3168.633    0.3924    0.3399
3168.652    0.3979    0.3795
3168.670    0.4250    0.4575
3168.689    0.5254    0.5750
3168.708    0.6700    0.6921
3168.726    0.7746    0.7705
3168.745    0.8141    0.8022
3168.764    0.8052    0.7739
3168.782    0.7430    0.6883
3168.801    0.6107    0.5507
3168.820    0.4343    0.4120
3168.838    0.2976    0.3323
3168.857    0.2600    0.3189
3168.876    0.3127    0.3381
3168.894    0.3744    0.3385
3168.913    0.3593    0.3140
3168.932    0.3007    0.3026
3168.950    0.3021    0.3387
3168.969    0.3791    0.4289
3168.988    0.4684    0.5475
3169.006    0.5962    0.6564
3169.025    0.7011    0.7475
3169.044    0.7565    0.8106
3169.062    0.7984    0.8486
3169.081    0.8343    0.8616
3169.100    0.8772    0.8320
3169.118    0.8702    0.7575
3169.137    0.7635    0.6504
3169.156    0.6177    0.5639
3169.174    0.5225    0.5471
3169.193    0.5444    0.6088
3169.212    0.6521    0.7112
3169.230    0.7836    0.7878
3169.249    0.8919    0.8050
3169.268    0.8843    0.7537
# 019793  56  3168.241  3169.268
3168.241    0.7544    0.7793
3168.260    0.8249    0.7802
3168.279    0.8484    0.7861
3168.297    0.8063    0.7971
3168.316    0.8028    0.8052
3168.335    0.7898    0.7997
3168.353    0.7520    0.7752
3168.372    0.6921    0.7256
3168.391    0.6150    0.6518
3168.409    0.5302    0.5612
3168.428    0.4239    0.4500
3168.447    0.3071    0.3342
3168.465    0.2132    0.2340
3168.484    0.1542    0.1521
3168.503    0.1060    0.1034
3168.521    0.0914    0.0902
3168.540    0.1060    0.1074
3168.559    0.1486    0.1479
3168.577    0.2094    0.1969
3168.596    0.2731    0.2488
3168.615    0.3212    0.2968
3168.633    0.3624    0.3437
3168.652    0.4228    0.4053
3168.671    0.4850    0.4852
3168.689    0.5647    0.5717
3168.708    0.6491    0.6571
3168.727    0.7138    0.7142
3168.745    0.7490    0.7263
3168.764    0.7239    0.6888
3168.783    0.6601    0.6080
3168.801    0.5729    0.5107
3168.820    0.4464    0.4130
3168.839    0.3440    0.3417
3168.857    0.2908    0.3037
3168.876    0.2709    0.2866
3168.895    0.2744    0.2824
3168.913    0.2824    0.2879
3168.932    0.3223    0.3113
3168.951    0.3387    0.3612
3168.969    0.4018    0.4334
3168.988    0.4787    0.5264
3169.007    0.5744    0.6216
3169.025    0.6497    0.7005
3169.044    0.7191    0.7623
3169.063    0.7941    0.7954
3169.081    0.8179    0.7963
3169.100    0.8188    0.7659
3169.119    0.7816    0.7129
3169.137    0.7163    0.6596
3169.156    0.6492    0.6237
3169.175    0.5935    0.6236
3169.193    0.5825    0.6539
3169.212    0.6498    0.6981
3169.231    0.7274    0.7288
3169.249    0.7616    0.7298
3169.268    0.7579    0.7036
# 019911  56  3168.241  3169.268
3168.241    0.8168    0.8323
3168.260    0.8461    0.8247
3168.279    0.8782    0.8255
3168.297    0.8815    0.8356
3168.316    0.8768    0.8459
3168.335    0.8451    0.8431
3168.353    0.8095    0.8224
3168.372    0.7720    0.7795
3168.391    0.6934    0.7133
3168.409    0.5868    0.6279
3168.428    0.4610    0.5143
3168.447    0.3455    0.3856
3168.465    0.2399    0.2665
3168.484    0.1560    0.1641
3168.503    0.1036    0.1000
3168.521    0.0872    0.0794
3168.540    0.0973    0.0981
3168.559    0.1430    0.1500
3168.577    0.2242    0.2149
3168.596    0.3107    0.2803
3168.615    0.3796    0.3290
3168.633    0.4076    0.3648
3168.652    0.4185    0.4123
3168.671    0.4709    0.4873
3168.689    0.5625    0.5814
3168.708    0.6593    0.6836
3168.727    0.7630    0.7603
3168.745    0.7974    0.7907
3168.764    0.8019    0.7681
3168.783    0.7384    0.6909
3168.801    0.6471    0.5844
3168.820    0.4975    0.4707
3168.839    0.3866    0.3914
3168.857    0.3232    0.3598
3168.876    0.3395    0.3554
3168.895    0.3753    0.3533
3168.913    0.3620    0.3451
3168.932    0.3410    0.3460
3168.951    0.3479    0.3786
3168.969    0.4058    0.4456
3168.988    0.5010    0.5424
3169.007    0.5998    0.6443
3169.025    0.6838    0.7286
3169.044    0.7463    0.7956
3169.063    0.7881    0.8356
3169.082    0.8228    0.8439
3169.100    0.8445    0.8175
3169.119    0.8379    0.7556
3169.138    0.7739    0.6787
3169.156    0.6673    0.6230
3169.175    0.5841    0.6107
3169.194    0.5847    0.6510
3169.212    0.6575    0.7148
3169.231    0.7677    0.7713
3169.250    0.8459    0.7874
3169.268    0.8584    0.7621
# 019925  56  3168.236  3169.263
3168.236    0.7887    0.8085
3168.255    0.8686    0.7654
3168.273    0.8370    0.7411
3168.292    0.8232    0.7563
3168.311    0.8416    0.7969
3168.329    0.8455    0.8268
3168.348    0.8213    0.8289
3168.367    0.7661    0.8004
3168.385    0.6827    0.7520
3168.404    0.5924    0.6808
3168.423    0.5124    0.5851
3168.441    0.3868    0.4688
3168.460    0.2680    0.3291
3168.479    0.1773    0.1982
3168.497    0.0983    0.1072
3168.516    0.0680    0.0565
3168.535    0.0540    0.0492
3168.553    0.0767    0.0792
3168.572    0.1549    0.1454
3168.591    0.2600    0.2277
3168.609    0.3467    0.2885
3168.628    0.3780    0.3143
3168.647    0.3566    0.3223
3168.665    0.3538    0.3573
3168.684    0.4160    0.4511
3168.703    0.5386    0.5844
3168.721    0.7070    0.7037
3168.740    0.8024    0.7854
3168.759    0.8519    0.8069
3168.777    0.8202    0.7661
3168.796    0.7099    0.6564
3168.815    0.5545    0.5003
3168.833    0.3676    0.3633
3168.852    0.2345    0.2888
3168.871    0.2287    0.2913
3168.890    0.3112    0.3146
3168.908    0.3535    0.3069
3168.927    0.3137    0.2735
3168.946    0.2671    0.2633
3168.964    0.2688    0.3075
3168.983    0.3485    0.4076
3169.002    0.4806    0.5333
3169.020    0.6005    0.6451
3169.039    0.6894    0.7359
3169.058    0.7286    0.7991
3169.076    0.7766    0.8385
3169.095    0.8391    0.8502
3169.114    0.8831    0.8119
3169.132    0.8620    0.7259
3169.151    0.7327    0.6146
3169.170    0.5736    0.5421
3169.188    0.5100    0.5517
3169.207    0.5645    0.6378
3169.226    0.6838    0.7451
3169.244    0.8539    0.8063
3169.263    0.9465    0.7954
# 020441  56  3168.236  3169.263
3168.236    0.7670    0.8032
3168.255    0.8490    0.7755
3168.273    0.8666    0.7609
3168.292    0.8676    0.7755
3168.311    0.8370    0.8095
3168.329    0.8414    0.8350
3168.348    0.8397    0.8375
3168.367    0.7795    0.8121
3168.385    0.6992    0.7658
3168.404    0.6196    0.6944
3168.423    0.5246    0.5962
3168.441    0.4033    0.4777
3168.460    0.2913    0.3379
3168.479    0.1881    0.2084
3168.497    0.1094    0.1177
3168.516    0.0767    0.0665
3168.535    0.0624    0.0603
3168.553    0.0988    0.0918
3168.572    0.1623    0.1564
3168.591    0.2381    0.2323
3168.609    0.3354    0.2885
3168.628    0.3754    0.3181
3168.647    0.3734    0.3369
3168.665    0.3966    0.3796
3168.684    0.4350    0.4714
3168.703    0.5651    0.5951
3168.721    0.6973    0.7060
3168.740    0.7823    0.7825
3168.759    0.8136    0.7993
3168.777    0.8136    0.7537
3168.796    0.7365    0.6439
3168.815    0.5592    0.4983
3168.833    0.3754    0.3745
3168.852    0.2446    0.3027
3168.871    0.2343    0.2921
3168.889    0.3063    0.3010
3168.908    0.3339    0.2940
3168.927    0.3139    0.2738
3168.945    0.2746    0.2743
3168.964    0.2726    0.3222
3168.983    0.3495    0.4171
3169.001    0.4747    0.5286
3169.020    0.5995    0.6415
3169.039    0.6960    0.7316
3169.057    0.7420    0.7927
3169.076    0.7784    0.8316
3169.095    0.8426    0.8352
3169.113    0.8888    0.7949
3169.132    0.8572    0.7086
3169.151    0.7266    0.6091
3169.169    0.5768    0.5495
3169.188    0.5077    0.5580
3169.207    0.5511    0.6326
3169.225    0.6790    0.7209
3169.244    0.8098    0.7789
3169.263    0.8752    0.7698
# 020719  56  3168.242  3169.268
3168.242    0.7544    0.7967
3168.260    0.8020    0.8006
3168.279    0.8490    0.8078
3168.298    0.8488    0.8188
3168.316    0.8260    0.8255
3168.335    0.8039    0.8198
3168.354    0.7795    0.7940
3168.372    0.7170    0.7480
3168.391    0.6528    0.6758
3168.410    0.5545    0.5806
3168.428    0.4407    0.4745
3168.447    0.3289    0.3566
3168.466    0.2389    0.2481
3168.484    0.1627    0.1679
3168.503    0.1160    0.1165
3168.522    0.1055    0.1021
3168.540    0.1187    0.1189
3168.559    0.1590    0.1591
3168.578    0.2253    0.2095
3168.596    0.2743    0.2562
3168.615    0.3197    0.3012
3168.634    0.3645    0.3487
3168.652    0.4201    0.4062
3168.671    0.4929    0.4860
3168.690    0.5899    0.5784
3168.708    0.6674    0.6607
3168.727    0.7199    0.7204
3168.746    0.7321    0.7349
3168.764    0.7394    0.7015
3168.783    0.6918    0.6245
3168.802    0.5817    0.5254
3168.820    0.4745    0.4356
3168.839    0.3743    0.3648
3168.858    0.3135    0.3237
3168.876    0.2976    0.3053
3168.895    0.2899    0.2974
3168.914    0.3003    0.2994
3168.932    0.3032    0.3170
3168.951    0.3496    0.3603
3168.970    0.4005    0.4303
3168.988    0.4711    0.5137
3169.007    0.5647    0.6058
3169.026    0.6506    0.6877
3169.044    0.7276    0.7461
3169.063    0.7635    0.7798
3169.082    0.8009    0.7798
3169.100    0.8228    0.7499
3169.119    0.7797    0.6966
3169.138    0.7062    0.6418
3169.156    0.6400    0.6098
3169.175    0.5884    0.6108
3169.194    0.5856    0.6437
3169.212    0.6214    0.6858
3169.231    0.6787    0.7175
3169.250    0.7201    0.7209
3169.268    0.7234    0.7010
# 020741  56  3168.241  3169.268
3168.241    0.7591    0.7637
3168.260    0.8270    0.7494
3168.279    0.8314    0.7547
3168.297    0.8108    0.7770
3168.316    0.8121    0.8011
3168.335    0.8046    0.8076
3168.353    0.7574    0.7894
3168.372    0.7170    0.7442
3168.391    0.6189    0.6738
3168.409    0.5503    0.5840
3168.428    0.4481    0.4680
3168.447    0.3076    0.3413
3168.465    0.1998    0.2285
3168.484    0.1233    0.1355
3168.503    0.0798    0.0802
3168.521    0.0709    0.0640
3168.540    0.0895    0.0819
3168.559    0.1285    0.1284
3168.577    0.1850    0.1864
3168.596    0.2690    0.2446
3168.615    0.3206    0.2883
3168.633    0.3821    0.3226
3168.652    0.4017    0.3721
3168.671    0.4271    0.4522
3168.689    0.5005    0.5522
3168.708    0.6292    0.6590
3168.727    0.7160    0.7365
3168.745    0.7916    0.7626
3168.764    0.7720    0.7298
3168.783    0.7024    0.6390
3168.801    0.5921    0.5201
3168.820    0.4297    0.3975
3168.839    0.2918    0.3135
3168.857    0.2242    0.2794
3168.876    0.2484    0.2726
3168.895    0.2889    0.2698
3168.913    0.3063    0.2649
3168.932    0.2831    0.2738
3168.951    0.2705    0.3175
3168.969    0.3506    0.3952
3168.988    0.4479    0.5020
3169.007    0.5608    0.6114
3169.025    0.6451    0.7006
3169.044    0.7176    0.7709
3169.063    0.7723    0.8130
3169.081    0.8008    0.8217
3169.100    0.8331    0.7912
3169.119    0.8393    0.7228
3169.137    0.7788    0.6433
3169.156    0.6425    0.5802
3169.175    0.5357    0.5700
3169.193    0.5270    0.6129
3169.212    0.6190    0.6853
3169.231    0.7296    0.7417
3169.249    0.8132    0.7495
3169.268    0.8389    0.7075
# 020752  56  3168.236  3169.263
3168.236    0.6939    0.7698
3168.255    0.7732    0.7651
3168.273    0.8072    0.7633
3168.292    0.8268    0.7716
3168.311    0.8257    0.7845
3168.329    0.7991    0.7894
3168.348    0.7818    0.7764
3168.367    0.7327    0.7396
3168.385    0.6470    0.6820
3168.404    0.5616    0.5985
3168.423    0.4704    0.4957
3168.441    0.3734    0.3879
3168.460    0.2557    0.2761
3168.479    0.1673    0.1813
3168.497    0.1187    0.1182
3168.516    0.0886    0.0855
3168.535    0.0891    0.0873
3168.553    0.1162    0.1163
3168.572    0.1671    0.1668
3168.591    0.2362    0.2251
3168.609    0.3061    0.2778
3168.628    0.3529    0.3292
3168.647    0.4060    0.3848
3168.665    0.4610    0.4511
3168.684    0.5302    0.5377
3168.703    0.6038    0.6291
3168.721    0.7000    0.7013
3168.740    0.7318    0.7423
3168.759    0.7553    0.7337
3168.777    0.7249    0.6786
3168.796    0.6405    0.5836
3168.815    0.5276    0.4768
3168.833    0.4008    0.3913
3168.852    0.3204    0.3350
3168.871    0.2885    0.3111
3168.889    0.3020    0.3047
3168.908    0.3160    0.3055
3168.927    0.3240    0.3179
3168.945    0.3395    0.3516
3168.964    0.3818    0.4173
3168.983    0.4629    0.5082
3169.002    0.5652    0.6077
3169.020    0.6461    0.6945
3169.039    0.7248    0.7670
3169.058    0.7805    0.8138
3169.076    0.8377    0.8310
3169.095    0.8541    0.8183
3169.114    0.8391    0.7754
3169.132    0.8102    0.7188
3169.151    0.7285    0.6642
3169.170    0.6530    0.6389
3169.188    0.5965    0.6521
3169.207    0.6222    0.6947
3169.226    0.6929    0.7399
3169.244    0.7784    0.7600
3169.263    0.8181    0.7458
# 021165  56  3168.241  3169.268
3168.241    0.8559    0.8291
3168.260    0.8937    0.7974
3168.279    0.8766    0.7921
3168.297    0.8329    0.8136
3168.316    0.8453    0.8408
3168.335    0.8662    0.8486
3168.353    0.8295    0.8308
3168.372    0.7789    0.7894
3168.391    0.6708    0.7286
3168.409    0.5836    0.6506
3168.428    0.4527    0.5405
3168.447    0.3503    0.4042
3168.465    0.2434    0.2695
3168.484    0.1343    0.1509
3168.503    0.0713    0.0770
3168.521    0.0593    0.0502
3168.540    0.0699    0.0629
3168.559    0.1177    0.1153
3168.577    0.1950    0.1923
3168.596    0.3144    0.2733
3168.615    0.3917    0.3206
3168.633    0.3929    0.3324
3168.652    0.3748    0.3495
3168.671    0.3777    0.4159
3168.689    0.4689    0.5291
3168.708    0.6213    0.6642
3168.727    0.7482    0.7698
3168.745    0.8217    0.8211
3168.764    0.8426    0.8179
3168.783    0.8151    0.7490
3168.801    0.7135    0.6250
3168.820    0.5339    0.4703
3168.839    0.3440    0.3597
3168.857    0.2535    0.3343
3168.876    0.3031    0.3617
3168.895    0.4084    0.3751
3168.913    0.4199    0.3467
3168.932    0.3354    0.3092
3168.951    0.2880    0.3163
3168.969    0.3357    0.3808
3168.988    0.4405    0.4916
3169.007    0.5639    0.6125
3169.025    0.6747    0.7097
3169.044    0.7357    0.7842
3169.063    0.7561    0.8350
3169.081    0.8056    0.8612
3169.100    0.8658    0.8494
3169.119    0.8662    0.7807
3169.137    0.7967    0.6739
3169.156    0.6465    0.5652
3169.175    0.5286    0.5231
3169.193    0.5051    0.5704
3169.212    0.6200    0.6801
3169.231    0.7727    0.7820
3169.249    0.8790    0.8198
3169.268    0.8985    0.7858
# 021172  56  3168.236  3169.263
3168.236    0.8350    0.8279
3168.255    0.8762    0.7782
3168.274    0.8630    0.7509
3168.292    0.8428    0.7693
3168.311    0.8484    0.8130
3168.330    0.8646    0.8418
3168.348    0.8304    0.8368
3168.367    0.7654    0.8015
3168.386    0.6966    0.7463
3168.404    0.5897    0.6794
3168.423    0.4856    0.5875
3168.442    0.3775    0.4659
3168.460    0.2664    0.3301
3168.479    0.1666    0.1934
3168.498    0.0901    0.0955
3168.516    0.0543    0.0488
3168.535    0.0504    0.0426
3168.554    0.0802    0.0769
3168.572    0.1504    0.1438
3168.591    0.2560    0.2283
3168.610    0.3372    0.2833
3168.628    0.3598    0.2871
3168.647    0.3229    0.2720
3168.666    0.2972    0.3004
3168.684    0.3517    0.3987
3168.703    0.5143    0.5521
3168.722    0.6936    0.6953
3168.740    0.8085    0.7814
3168.759    0.8354    0.8121
3168.778    0.8147    0.7788
3168.796    0.7261    0.6787
3168.815    0.5563    0.5155
3168.834    0.3569    0.3606
3168.852    0.2205    0.2921
3168.871    0.2368    0.3093
3168.890    0.3385    0.3436
3168.908    0.3928    0.3269
3168.927    0.3300    0.2681
3168.946    0.2399    0.2307
3168.964    0.2228    0.2545
3168.983    0.2894    0.3421
3169.002    0.4361    0.4666
3169.020    0.5474    0.5834
3169.039    0.6115    0.6803
3169.058    0.6745    0.7525
3169.076    0.7352    0.8056
3169.095    0.8059    0.8289
3169.114    0.8559    0.7863
3169.132    0.7985    0.6783
3169.151    0.6288    0.5365
3169.170    0.4641    0.4470
3169.188    0.4249    0.4643
3169.207    0.5272    0.5789
3169.226    0.7099    0.7161
3169.244    0.8608    0.7910
3169.263    0.8958    0.7768
# 022203  56  3168.241  3169.268
3168.241    0.7718    0.7797
3168.260    0.8295    0.7661
3168.279    0.8412    0.7693
3168.297    0.8574    0.7894
3168.316    0.8422    0.8138
3168.335    0.8451    0.8230
3168.353    0.8006    0.8091
3168.372    0.7310    0.7693
3168.391    0.6365    0.7047
3168.409    0.5439    0.6206
3168.428    0.4550    0.5085
3168.447    0.3471    0.3812
3168.465    0.2310    0.2627
3168.484    0.1618    0.1600
3168.503    0.0984    0.0947
3168.521    0.0752    0.0720
3168.540    0.0894    0.0873
3168.559    0.1374    0.1352
3168.577    0.2020    0.1969
3168.596    0.2832    0.2594
3168.615    0.3440    0.3050
3168.633    0.3800    0.3372
3168.652    0.4008    0.3813
3168.671    0.4359    0.4559
3168.689    0.5250    0.5536
3168.708    0.6545    0.6624
3168.727    0.7544    0.7461
3168.745    0.7947    0.7804
3168.764    0.7780    0.7577
3168.783    0.7286    0.6759
3168.801    0.5984    0.5614
3168.820    0.4739    0.4371
3168.839    0.3306    0.3475
3168.857    0.2508    0.3087
3168.876    0.2795    0.3001
3168.895    0.3173    0.2967
3168.913    0.3115    0.2884
3168.932    0.3019    0.2898
3168.951    0.3024    0.3245
3168.969    0.3473    0.3955
3168.988    0.4508    0.4988
3169.007    0.5632    0.6080
3169.025    0.6460    0.6987
3169.044    0.7219    0.7714
3169.063    0.7647    0.8168
3169.081    0.8151    0.8304
3169.100    0.8519    0.8070
3169.119    0.8437    0.7463
3169.137    0.7720    0.6714
3169.156    0.6558    0.6084
3169.175    0.5727    0.5937
3169.193    0.5679    0.6308
3169.212    0.6330    0.6990
3169.231    0.7415    0.7551
3169.249    0.8350    0.7663
3169.268    0.8549    0.7285
# 023530  56  3168.241  3169.268
3168.241    0.9391    0.8519
3168.260    0.9467    0.8030
3168.278    0.8867    0.7856
3168.297    0.8606    0.8134
3168.316    0.8913    0.8580
3168.334    0.9251    0.8804
3168.353    0.8974    0.8700
3168.372    0.8245    0.8323
3168.390    0.7281    0.7831
3168.409    0.6108    0.7204
3168.428    0.5122    0.6353
3168.446    0.3892    0.5175
3168.465    0.2655    0.3587
3168.484    0.1666    0.2037
3168.502    0.0954    0.1003
3168.521    0.0571    0.0498
3168.540    0.0612    0.0515
3168.558    0.1046    0.0978
3168.577    0.2101    0.1875
3168.596    0.3178    0.2800
3168.614    0.3897    0.3170
3168.633    0.3725    0.2899
3168.652    0.3065    0.2532
3168.670    0.2645    0.2798
3168.689    0.3491    0.4005
3168.708    0.5246    0.5754
3168.726    0.7459    0.7241
3168.745    0.8632    0.8181
3168.764    0.8760    0.8422
3168.782    0.8160    0.7997
3168.801    0.6910    0.6766
3168.820    0.5142    0.4961
3168.838    0.3195    0.3471
3168.857    0.2037    0.2907
3168.876    0.2535    0.3269
3168.894    0.3709    0.3601
3168.913    0.4170    0.3273
3168.932    0.3261    0.2536
3168.950    0.2224    0.2116
3168.969    0.2041    0.2328
3168.988    0.2677    0.3183
3169.007    0.3993    0.4414
3169.025    0.5106    0.5554
3169.044    0.5818    0.6498
3169.063    0.6035    0.7268
3169.081    0.6674    0.7883
3169.100    0.7734    0.8119
3169.119    0.8289    0.7532
3169.137    0.7593    0.6260
3169.156    0.5777    0.4819
3169.175    0.4078    0.4189
3169.193    0.4201    0.4748
3169.212    0.5891    0.6170
3169.231    0.7872    0.7513
3169.249    0.9345    0.8002
3169.268    0.9268    0.7539
# 025002  56  3168.241  3169.268
3168.241    0.8048    0.7982
3168.260    0.8435    0.7852
3168.279    0.8331    0.7867
3168.297    0.8052    0.8009
3168.316    0.8222    0.8153
3168.335    0.7978    0.8143
3168.353    0.7638    0.7925
3168.372    0.7089    0.7459
3168.391    0.6358    0.6755
3168.409    0.5339    0.5868
3168.428    0.4315    0.4727
3168.447    0.3112    0.3482
3168.465    0.2068    0.2368
3168.484    0.1342    0.1440
3168.503    0.0921    0.0885
3168.521    0.0814    0.0731
3168.540    0.0947    0.0942
3168.559    0.1407    0.1461
3168.577    0.2194    0.2107
3168.596    0.2880    0.2770
3168.615    0.3606    0.3293
3168.633    0.4738    0.3707
3168.652    0.5001    0.4241
3168.671    0.5364    0.5020
3168.689    0.5804    0.5944
3168.708    0.6696    0.6898
3168.727    0.7561    0.7568
3168.745    0.8057    0.7768
3168.764    0.8085    0.7432
3168.783    0.7570    0.6566
3168.801    0.6216    0.5446
3168.820    0.4602    0.4298
3168.839    0.3314    0.3532
3168.857    0.2866    0.3247
3168.876    0.3104    0.3222
3168.895    0.3421    0.3223
3168.913    0.3467    0.3198
3168.932    0.3332    0.3324
3168.951    0.3189    0.3804
3168.969    0.3746    0.4610
3168.988    0.4640    0.5668
3169.007    0.5871    0.6710
3169.025    0.6866    0.7525
3169.044    0.7539    0.8140
3169.063    0.8069    0.8490
3169.081    0.8515    0.8549
3169.100    0.8847    0.8276
3169.119    0.8490    0.7688
3169.138    0.7563    0.6978
3169.156    0.6708    0.6483
3169.175    0.5947    0.6412
3169.194    0.6003    0.6820
3169.212    0.7047    0.7413
3169.231    0.8236    0.7885
3169.250    0.9028    0.7921
3169.268    0.8966    0.7542
# 025414  56  3168.242  3169.269
3168.242    0.8584    0.7951
3168.260    0.8796    0.7511
3168.279    0.8630    0.7396
3168.298    0.8474    0.7736
3168.316    0.8547    0.8190
3168.335    0.8482    0.8449
3168.354    0.8190    0.8358
3168.372    0.7633    0.8008
3168.391    0.6936    0.7449
3168.410    0.5647    0.6702
3168.428    0.4637    0.5752
3168.447    0.3604    0.4448
3168.466    0.2469    0.2985
3168.484    0.1547    0.1743
3168.503    0.0798    0.0857
3168.522    0.0541    0.0479
3168.540    0.0643    0.0547
3168.559    0.1095    0.1040
3168.578    0.1972    0.1863
3168.596    0.2982    0.2644
3168.615    0.3722    0.3076
3168.634    0.3878    0.3052
3168.652    0.3463    0.3023
3168.671    0.3266    0.3533
3168.690    0.4063    0.4735
3168.708    0.5749    0.6150
3168.727    0.7440    0.7394
3168.746    0.8228    0.8061
3168.764    0.8262    0.8095
3168.783    0.7998    0.7449
3168.802    0.6670    0.6109
3168.820    0.4780    0.4521
3168.839    0.3076    0.3204
3168.858    0.1908    0.2777
3168.876    0.2376    0.2996
3168.895    0.3252    0.3180
3168.914    0.3751    0.2897
3168.932    0.2950    0.2469
3168.951    0.2241    0.2399
3168.970    0.2529    0.2979
3168.988    0.3487    0.4017
3169.007    0.4828    0.5305
3169.026    0.5878    0.6449
3169.044    0.6451    0.7259
3169.063    0.6969    0.7887
3169.082    0.7605    0.8297
3169.101    0.8352    0.8297
3169.119    0.8646    0.7716
3169.138    0.8098    0.6584
3169.157    0.6693    0.5456
3169.175    0.5070    0.5025
3169.194    0.4643    0.5537
3169.213    0.6066    0.6687
3169.231    0.7901    0.7684
3169.250    0.9173    0.8056
3169.269    0.9285    0.7574
# 025670  56  3168.242  3169.269
3168.242    0.8020    0.7762
3168.260    0.8371    0.7335
3168.279    0.8173    0.7258
3168.298    0.8173    0.7610
3168.316    0.8312    0.8035
3168.335    0.8472    0.8245
3168.354    0.7903    0.8108
3168.372    0.7191    0.7714
3168.391    0.6377    0.7104
3168.410    0.5383    0.6291
3168.428    0.4496    0.5288
3168.447    0.3343    0.3990
3168.466    0.2083    0.2620
3168.484    0.1370    0.1518
3168.503    0.0818    0.0766
3168.522    0.0523    0.0471
3168.540    0.0646    0.0577
3168.559    0.1122    0.1066
3168.578    0.1891    0.1838
3168.596    0.2885    0.2556
3168.615    0.3617    0.2973
3168.634    0.3704    0.3035
3168.652    0.3486    0.3142
3168.671    0.3510    0.3757
3168.690    0.4602    0.4944
3168.708    0.6055    0.6239
3168.727    0.7342    0.7311
3168.746    0.8035    0.7842
3168.764    0.8074    0.7797
3168.783    0.7577    0.7109
3168.802    0.6422    0.5786
3168.820    0.4656    0.4291
3168.839    0.2848    0.3125
3168.858    0.2003    0.2799
3168.876    0.2528    0.3016
3168.895    0.3470    0.3144
3168.914    0.3586    0.2864
3168.932    0.2824    0.2530
3168.951    0.2368    0.2602
3168.970    0.2761    0.3303
3168.989    0.3822    0.4460
3169.007    0.5322    0.5661
3169.026    0.6383    0.6744
3169.045    0.6858    0.7528
3169.063    0.7153    0.8056
3169.082    0.7829    0.8381
3169.101    0.8249    0.8287
3169.119    0.8449    0.7633
3169.138    0.7807    0.6458
3169.157    0.6138    0.5313
3169.175    0.4720    0.4870
3169.194    0.4648    0.5373
3169.213    0.6037    0.6531
3169.231    0.7838    0.7554
3169.250    0.8813    0.7956
3169.269    0.8867    0.7499
# 026381  56  3168.241  3169.268
3168.241    0.9833    0.8819
3168.259    0.9625    0.8511
3168.278    0.9020    0.8366
3168.297    0.8802    0.8496
3168.315    0.8821    0.8694
3168.334    0.8927    0.8732
3168.353    0.8760    0.8496
3168.371    0.8011    0.8065
3168.390    0.6974    0.7477
3168.409    0.5829    0.6790
3168.427    0.4704    0.5959
3168.446    0.3748    0.4756
3168.465    0.2589    0.3278
3168.483    0.1497    0.1940
3168.502    0.0875    0.0947
3168.521    0.0601    0.0499
3168.539    0.0623    0.0518
3168.558    0.1042    0.0971
3168.577    0.1892    0.1782
3168.595    0.2905    0.2543
3168.614    0.3534    0.2862
3168.633    0.3403    0.2604
3168.651    0.2883    0.2314
3168.670    0.2506    0.2621
3168.689    0.3311    0.3811
3168.707    0.5015    0.5418
3168.726    0.6989    0.6963
3168.745    0.8523    0.7916
3168.763    0.8829    0.8228
3168.782    0.8529    0.7929
3168.801    0.7274    0.6874
3168.819    0.5488    0.5343
3168.838    0.3392    0.3904
3168.857    0.2449    0.3421
3168.875    0.3080    0.3768
3168.894    0.4434    0.4094
3168.913    0.4649    0.3711
3168.931    0.3634    0.2925
3168.950    0.2566    0.2317
3168.969    0.2109    0.2340
3168.987    0.2529    0.2976
3169.006    0.3617    0.4075
3169.025    0.4697    0.5218
3169.044    0.5368    0.6163
3169.062    0.5816    0.6942
3169.081    0.6572    0.7645
3169.100    0.7591    0.7880
3169.118    0.7945    0.7303
3169.137    0.7058    0.5936
3169.156    0.5207    0.4513
3169.174    0.3824    0.3944
3169.193    0.4063    0.4565
3169.212    0.5592    0.6019
3169.230    0.7770    0.7301
3169.249    0.8884    0.7823
3169.268    0.8776    0.7384
# 027435  56  3168.241  3169.268
3168.241    0.8958    0.8424
3168.260    0.9116    0.8037
3168.279    0.8915    0.7954
3168.297    0.8710    0.8205
3168.316    0.8728    0.8547
3168.335    0.8626    0.8678
3168.353    0.8457    0.8529
3168.372    0.7858    0.8145
3168.391    0.7102    0.7596
3168.409    0.6105    0.6907
3168.428    0.4951    0.5898
3168.447    0.3734    0.4540
3168.465    0.2492    0.3084
3168.484    0.1437    0.1724
3168.503    0.0897    0.0843
3168.521    0.0557    0.0503
3168.540    0.0670    0.0605
3168.559    0.1204    0.1158
3168.577    0.2204    0.2004
3168.596    0.3283    0.2877
3168.615    0.3870    0.3276
3168.633    0.3910    0.3186
3168.652    0.3426    0.3107
3168.671    0.3429    0.3650
3168.689    0.4350    0.4843
3168.708    0.5863    0.6372
3168.727    0.7561    0.7596
3168.745    0.8566    0.8209
3168.764    0.8664    0.8260
3168.783    0.8179    0.7645
3168.801    0.6853    0.6402
3168.820    0.5082    0.4727
3168.839    0.3190    0.3460
3168.857    0.2375    0.3164
3168.876    0.2970    0.3529
3168.895    0.3957    0.3742
3168.913    0.4156    0.3397
3168.932    0.3344    0.2842
3168.951    0.2609    0.2716
3168.969    0.2758    0.3224
3168.988    0.3670    0.4284
3169.007    0.5068    0.5546
3169.025    0.6222    0.6601
3169.044    0.6888    0.7425
3169.063    0.7259    0.8030
3169.081    0.7809    0.8414
3169.100    0.8398    0.8406
3169.119    0.8584    0.7730
3169.137    0.7795    0.6560
3169.156    0.6180    0.5322
3169.175    0.4810    0.4828
3169.194    0.4750    0.5418
3169.212    0.6229    0.6619
3169.231    0.7876    0.7775
3169.250    0.8835    0.8190
3169.268    0.8931    0.7793
# 029432  56  3168.236  3169.263
3168.236    0.7889    0.8578
3168.254    0.8913    0.8314
3168.273    0.9171    0.8013
3168.292    0.8878    0.8024
3168.311    0.8913    0.8331
3168.329    0.9114    0.8642
3168.348    0.8987    0.8754
3168.367    0.8598    0.8588
3168.385    0.7947    0.8228
3168.404    0.6845    0.7679
3168.423    0.5943    0.6906
3168.441    0.4896    0.5868
3168.460    0.3604    0.4437
3168.479    0.2485    0.2886
3168.497    0.1531    0.1646
3168.516    0.0862    0.0828
3168.535    0.0600    0.0552
3168.553    0.0844    0.0746
3168.572    0.1430    0.1386
3168.591    0.2362    0.2298
3168.609    0.3389    0.3044
3168.628    0.4007    0.3356
3168.647    0.3880    0.3280
3168.665    0.3579    0.3344
3168.684    0.3840    0.4032
3168.703    0.4835    0.5344
3168.721    0.6506    0.6734
3168.740    0.8082    0.7860
3168.759    0.8821    0.8387
3168.777    0.8604    0.8276
3168.796    0.7910    0.7468
3168.815    0.6624    0.6026
3168.833    0.4683    0.4502
3168.852    0.2994    0.3421
3168.871    0.2292    0.3222
3168.889    0.3208    0.3486
3168.908    0.4068    0.3555
3168.927    0.3943    0.3183
3168.945    0.3149    0.2797
3168.964    0.2563    0.2845
3168.983    0.2978    0.3520
3169.002    0.3966    0.4636
3169.020    0.5424    0.5793
3169.039    0.6587    0.6838
3169.058    0.7065    0.7610
3169.076    0.7520    0.8140
3169.095    0.8020    0.8435
3169.114    0.8602    0.8253
3169.132    0.8646    0.7508
3169.151    0.7682    0.6334
3169.170    0.6001    0.5354
3169.188    0.4882    0.5157
3169.207    0.5187    0.5852
3169.226    0.6476    0.7010
3169.244    0.8287    0.7876
3169.263    0.9166    0.8080
# 031965  56  3168.237  3169.264
3168.237    0.7704    0.8091
3168.256    0.8211    0.7654
3168.274    0.8281    0.7360
3168.293    0.8393    0.7470
3168.312    0.8362    0.7876
3168.330    0.8391    0.8205
3168.349    0.8204    0.8258
3168.368    0.7686    0.7989
3168.386    0.6950    0.7511
3168.405    0.6157    0.6809
3168.424    0.5164    0.5871
3168.442    0.4079    0.4728
3168.461    0.2875    0.3343
3168.480    0.1771    0.2029
3168.498    0.0995    0.1099
3168.517    0.0616    0.0562
3168.536    0.0520    0.0450
3168.554    0.0746    0.0697
3168.573    0.1272    0.1306
3168.592    0.2312    0.2119
3168.610    0.3170    0.2769
3168.629    0.3667    0.3087
3168.648    0.3774    0.3178
3168.666    0.3637    0.3487
3168.685    0.4033    0.4370
3168.704    0.5223    0.5689
3168.722    0.6915    0.6912
3168.741    0.7730    0.7789
3168.760    0.8132    0.8091
3168.778    0.8141    0.7789
3168.797    0.7430    0.6797
3168.816    0.5809    0.5265
3168.834    0.3935    0.3834
3168.853    0.2452    0.2981
3168.872    0.2243    0.2954
3168.890    0.3121    0.3208
3168.909    0.3728    0.3178
3168.928    0.3465    0.2822
3168.946    0.2645    0.2637
3168.965    0.2509    0.3007
3168.984    0.3422    0.3963
3169.002    0.4570    0.5152
3169.021    0.5913    0.6364
3169.040    0.6933    0.7303
3169.058    0.7359    0.7927
3169.077    0.7718    0.8371
3169.096    0.8389    0.8531
3169.114    0.8950    0.8230
3169.133    0.8566    0.7338
3169.152    0.7298    0.6126
3169.171    0.5749    0.5217
3169.189    0.4768    0.5146
3169.208    0.5259    0.5954
3169.227    0.6679    0.7129
3169.245    0.8341    0.7912
3169.264    0.9253    0.7969
# 032673  56  3168.236  3169.263
3168.236    0.8291    0.8289
3168.255    0.8861    0.7892
3168.273    0.8578    0.7661
3168.292    0.8551    0.7811
3168.311    0.8815    0.8221
3168.329    0.8758    0.8537
3168.348    0.8496    0.8592
3168.367    0.8008    0.8358
3168.385    0.7254    0.7938
3168.404    0.6380    0.7306
3168.423    0.5199    0.6421
3168.441    0.4252    0.5275
3168.460    0.3170    0.3802
3168.479    0.1942    0.2340
3168.497    0.1236    0.1276
3168.516    0.0800    0.0658
3168.535    0.0542    0.0552
3168.553    0.0974    0.0888
3168.572    0.1752    0.1643
3168.591    0.2782    0.2569
3168.609    0.3748    0.3219
3168.628    0.4222    0.3427
3168.647    0.3928    0.3394
3168.665    0.3645    0.3652
3168.684    0.4112    0.4554
3168.703    0.5573    0.5909
3168.721    0.7393    0.7140
3168.740    0.8198    0.7989
3168.759    0.8648    0.8232
3168.777    0.8463    0.7860
3168.796    0.7458    0.6790
3168.815    0.5764    0.5218
3168.833    0.3890    0.3802
3168.852    0.2524    0.3011
3168.871    0.2422    0.3035
3168.889    0.3260    0.3289
3168.908    0.3640    0.3226
3168.927    0.3256    0.2853
3168.945    0.2678    0.2677
3168.964    0.2625    0.3066
3168.983    0.3395    0.4031
3169.001    0.4826    0.5214
3169.020    0.6119    0.6412
3169.039    0.6968    0.7337
3169.057    0.7369    0.7954
3169.076    0.7501    0.8395
3169.095    0.8211    0.8535
3169.113    0.9047    0.8205
3169.132    0.8744    0.7311
3169.151    0.7406    0.6172
3169.170    0.5782    0.5405
3169.188    0.4992    0.5473
3169.207    0.5539    0.6336
3169.226    0.6934    0.7437
3169.244    0.8642    0.8089
3169.263    0.9087    0.8019
# 033932  56  3168.241  3169.268
3168.241    0.8289    0.8404
3168.260    0.8724    0.8262
3168.279    0.9032    0.8230
3168.297    0.8766    0.8348
3168.316    0.8668    0.8513
3168.335    0.8778    0.8564
3168.353    0.8312    0.8424
3168.372    0.7851    0.8065
3168.391    0.7078    0.7487
3168.409    0.6346    0.6711
3168.428    0.5107    0.5625
3168.447    0.3894    0.4312
3168.465    0.2826    0.3022
3168.484    0.1703    0.1853
3168.503    0.0977    0.1073
3168.521    0.0845    0.0758
3168.540    0.0919    0.0855
3168.559    0.1338    0.1330
3168.577    0.2088    0.1998
3168.596    0.2913    0.2696
3168.615    0.3661    0.3181
3168.633    0.3801    0.3448
3168.652    0.3934    0.3773
3168.671    0.4290    0.4429
3168.689    0.4918    0.5403
3168.708    0.5998    0.6574
3168.727    0.7298    0.7553
3168.745    0.7973    0.8057
3168.764    0.8251    0.8019
3168.783    0.8121    0.7364
3168.801    0.6968    0.6289
3168.820    0.5535    0.5014
3168.839    0.4125    0.4049
3168.857    0.3115    0.3657
3168.876    0.3105    0.3643
3168.895    0.3856    0.3667
3168.914    0.3950    0.3525
3168.932    0.3596    0.3382
3168.951    0.3320    0.3515
3168.970    0.3545    0.4094
3168.988    0.4613    0.4976
3169.007    0.5625    0.6033
3169.026    0.6731    0.6997
3169.044    0.7514    0.7711
3169.063    0.7759    0.8221
3169.082    0.8059    0.8428
3169.100    0.8397    0.8260
3169.119    0.8486    0.7656
3169.138    0.7960    0.6764
3169.156    0.7024    0.6002
3169.175    0.5876    0.5687
3169.194    0.5269    0.6039
3169.212    0.6017    0.6787
3169.231    0.7150    0.7558
3169.250    0.8224    0.7907
3169.268    0.8628    0.7739
# 035185  56  3168.236  3169.263
3168.236    0.7762    0.8243
3168.255    0.8509    0.8360
3168.273    0.8810    0.8410
3168.292    0.8894    0.8482
3168.311    0.8923    0.8570
3168.329    0.8825    0.8604
3168.348    0.8358    0.8507
3168.367    0.8061    0.8217
3168.385    0.7437    0.7729
3168.404    0.6534    0.6966
3168.423    0.5455    0.5951
3168.441    0.4364    0.4814
3168.460    0.3378    0.3558
3168.479    0.2392    0.2423
3168.497    0.1615    0.1612
3168.516    0.1103    0.1130
3168.535    0.1028    0.1050
3168.553    0.1348    0.1295
3168.572    0.1821    0.1782
3168.591    0.2502    0.2356
3168.609    0.3068    0.2865
3168.628    0.3607    0.3342
3168.647    0.4113    0.3840
3168.665    0.4579    0.4452
3168.684    0.5174    0.5299
3168.703    0.6162    0.6263
3168.721    0.6877    0.7093
3168.740    0.7582    0.7651
3168.759    0.7861    0.7718
3168.778    0.7665    0.7256
3168.796    0.6934    0.6431
3168.815    0.6016    0.5393
3168.834    0.4816    0.4461
3168.852    0.3862    0.3856
3168.871    0.3506    0.3525
3168.890    0.3164    0.3394
3168.908    0.3291    0.3349
3168.927    0.3443    0.3381
3168.946    0.3564    0.3589
3168.964    0.3849    0.4032
3168.983    0.4217    0.4759
3169.002    0.4912    0.5645
3169.020    0.6107    0.6497
3169.039    0.7008    0.7274
3169.058    0.7762    0.7829
3169.076    0.8333    0.8093
3169.095    0.8624    0.8065
3169.114    0.8318    0.7752
3169.132    0.8130    0.7308
3169.151    0.7633    0.6880
3169.170    0.6828    0.6694
3169.188    0.6596    0.6817
3169.207    0.6590    0.7175
3169.226    0.6790    0.7554
3169.244    0.7427    0.7737
3169.263    0.8128    0.7659
# 035265  56  3168.237  3169.264
3168.237    0.8181    0.8272
3168.255    0.8676    0.7940
3168.274    0.8624    0.7741
3168.293    0.8470    0.7896
3168.311    0.8496    0.8230
3168.330    0.8708    0.8494
3168.349    0.8406    0.8488
3168.367    0.8017    0.8228
3168.386    0.7300    0.7745
3168.405    0.6415    0.7052
3168.423    0.5372    0.6143
3168.442    0.4041    0.4881
3168.461    0.2947    0.3422
3168.479    0.1882    0.2125
3168.498    0.1048    0.1123
3168.517    0.0658    0.0611
3168.535    0.0626    0.0554
3168.554    0.1004    0.0907
3168.573    0.1643    0.1627
3168.591    0.2596    0.2446
3168.610    0.3526    0.3104
3168.629    0.4095    0.3359
3168.648    0.3920    0.3451
3168.666    0.3791    0.3829
3168.685    0.4334    0.4782
3168.704    0.5555    0.6091
3168.722    0.7125    0.7234
3168.741    0.8100    0.8000
3168.760    0.8435    0.8183
3168.778    0.8383    0.7764
3168.797    0.7508    0.6671
3168.816    0.5804    0.5142
3168.834    0.3835    0.3831
3168.853    0.2447    0.3146
3168.872    0.2506    0.3194
3168.890    0.3471    0.3403
3168.909    0.3976    0.3309
3168.928    0.3533    0.2979
3168.946    0.2863    0.2889
3168.965    0.2806    0.3354
3168.984    0.3663    0.4345
3169.002    0.5028    0.5504
3169.021    0.6369    0.6645
3169.040    0.7129    0.7518
3169.058    0.7360    0.8097
3169.077    0.7938    0.8482
3169.096    0.8387    0.8541
3169.114    0.8943    0.8123
3169.133    0.8634    0.7156
3169.152    0.7325    0.5987
3169.170    0.5687    0.5243
3169.189    0.4792    0.5302
3169.208    0.5327    0.6176
3169.226    0.6814    0.7243
3169.245    0.8160    0.7969
3169.264    0.9120    0.7936
# 036512  56  3168.236  3169.263
3168.236    0.8283    0.8464
3168.255    0.8900    0.8084
3168.274    0.8874    0.7851
3168.292    0.8531    0.7973
3168.311    0.8543    0.8320
3168.330    0.8819    0.8572
3168.348    0.8672    0.8553
3168.367    0.8126    0.8268
3168.386    0.7447    0.7784
3168.404    0.6419    0.7163
3168.423    0.5539    0.6275
3168.442    0.4195    0.5069
3168.460    0.2974    0.3690
3168.479    0.1992    0.2257
3168.498    0.1149    0.1177
3168.516    0.0616    0.0628
3168.535    0.0658    0.0531
3168.554    0.0919    0.0888
3168.572    0.1546    0.1597
3168.591    0.2742    0.2499
3168.610    0.3664    0.3132
3168.628    0.4124    0.3264
3168.647    0.3764    0.3182
3168.666    0.3425    0.3456
3168.684    0.3966    0.4358
3168.703    0.5385    0.5776
3168.722    0.7040    0.7127
3168.741    0.8185    0.7995
3168.759    0.8604    0.8262
3168.778    0.8270    0.7927
3168.797    0.7435    0.6893
3168.815    0.5773    0.5421
3168.834    0.3865    0.3937
3168.853    0.2659    0.3216
3168.871    0.2798    0.3317
3168.890    0.3438    0.3631
3168.909    0.4000    0.3512
3168.927    0.3726    0.3053
3168.946    0.2887    0.2751
3168.965    0.2579    0.3056
3168.983    0.3324    0.3904
3169.002    0.4599    0.5118
3169.021    0.5772    0.6305
3169.039    0.6834    0.7186
3169.058    0.7086    0.7860
3169.077    0.7577    0.8329
3169.095    0.8230    0.8484
3169.114    0.8776    0.8111
3169.133    0.8418    0.7122
3169.151    0.6976    0.5951
3169.170    0.5556    0.5123
3169.189    0.4756    0.5238
3169.207    0.5381    0.6159
3169.226    0.7238    0.7362
3169.245    0.8808    0.8091
3169.263    0.9290    0.8028
# 038647  56  3168.241  3169.268
3168.241    0.8173    0.7798
3168.260    0.8531    0.7535
3168.279    0.8535    0.7579
3168.297    0.8325    0.7865
3168.316    0.8346    0.8173
3168.335    0.8069    0.8258
3168.353    0.7789    0.8070
3168.372    0.7345    0.7623
3168.391    0.6417    0.6958
3168.409    0.5408    0.6116
3168.428    0.4414    0.4983
3168.447    0.3350    0.3666
3168.465    0.2103    0.2434
3168.484    0.1228    0.1390
3168.503    0.0755    0.0763
3168.521    0.0665    0.0580
3168.540    0.0861    0.0790
3168.559    0.1385    0.1349
3168.577    0.2106    0.2042
3168.596    0.3039    0.2675
3168.615    0.3648    0.3012
3168.633    0.3631    0.3155
3168.652    0.3656    0.3474
3168.671    0.3887    0.4258
3168.689    0.4790    0.5381
3168.708    0.6255    0.6618
3168.727    0.7372    0.7527
3168.745    0.7951    0.7881
3168.764    0.7995    0.7640
3168.783    0.7371    0.6756
3168.801    0.6207    0.5479
3168.820    0.4435    0.4102
3168.839    0.2869    0.3215
3168.857    0.2230    0.2989
3168.876    0.2817    0.3083
3168.895    0.3302    0.3064
3168.913    0.3278    0.2839
3168.932    0.2893    0.2680
3168.951    0.2713    0.2953
3168.970    0.3165    0.3750
3168.988    0.4235    0.4816
3169.007    0.5599    0.5984
3169.026    0.6402    0.6966
3169.044    0.7104    0.7659
3169.063    0.7665    0.8145
3169.082    0.8093    0.8318
3169.100    0.8453    0.8059
3169.119    0.8416    0.7293
3169.138    0.7593    0.6260
3169.156    0.6206    0.5498
3169.175    0.5174    0.5368
3169.194    0.5170    0.5998
3169.212    0.6249    0.6926
3169.231    0.7727    0.7674
3169.250    0.8580    0.7773
3169.268    0.8457    0.7248
# 038747  56  3168.241  3169.268
3168.241    0.7256    0.7914
3168.260    0.8219    0.7954
3168.278    0.8490    0.7984
3168.297    0.8393    0.8043
3168.316    0.8356    0.8091
3168.334    0.8226    0.8045
3168.353    0.7670    0.7831
3168.372    0.7239    0.7403
3168.390    0.6604    0.6790
3168.409    0.5721    0.5936
3168.428    0.4559    0.4912
3168.446    0.3634    0.3865
3168.465    0.2713    0.2800
3168.484    0.1801    0.1914
3168.502    0.1393    0.1340
3168.521    0.1053    0.1068
3168.540    0.1128    0.1129
3168.558    0.1413    0.1428
3168.577    0.1957    0.1891
3168.596    0.2569    0.2391
3168.614    0.3042    0.2841
3168.633    0.3690    0.3317
3168.652    0.4063    0.3886
3168.670    0.4511    0.4580
3168.689    0.5311    0.5458
3168.708    0.6027    0.6346
3168.726    0.6773    0.7013
3168.745    0.7281    0.7352
3168.764    0.7600    0.7213
3168.782    0.6890    0.6665
3168.801    0.6253    0.5797
3168.820    0.5265    0.4870
3168.838    0.4326    0.4140
3168.857    0.3618    0.3634
3168.876    0.3243    0.3369
3168.894    0.3083    0.3251
3168.913    0.3204    0.3217
3168.932    0.3368    0.3318
3168.950    0.3575    0.3617
3168.969    0.3917    0.4194
3168.988    0.4574    0.4990
3169.007    0.5384    0.5880
3169.025    0.6260    0.6682
3169.044    0.7181    0.7365
3169.063    0.7754    0.7805
3169.081    0.8299    0.7951
3169.100    0.8370    0.7816
3169.119    0.8015    0.7458
3169.137    0.7561    0.7050
3169.156    0.7185    0.6739
3169.175    0.6685    0.6693
3169.193    0.6445    0.6898
3169.212    0.6668    0.7241
3169.231    0.7140    0.7504
3169.249    0.7621    0.7539
3169.268    0.7782    0.7335
# 038853  56  3168.236  3169.263
3168.236    0.8006    0.8391
3168.255    0.8600    0.8119
3168.274    0.8694    0.7918
3168.292    0.8782    0.7997
3168.311    0.8602    0.8278
3168.330    0.8443    0.8507
3168.348    0.8341    0.8513
3168.367    0.8046    0.8272
3168.386    0.7449    0.7811
3168.404    0.6707    0.7173
3168.423    0.5686    0.6236
3168.442    0.4437    0.4991
3168.460    0.3235    0.3628
3168.479    0.2016    0.2253
3168.498    0.1130    0.1225
3168.516    0.0710    0.0690
3168.535    0.0652    0.0575
3168.554    0.0914    0.0885
3168.572    0.1529    0.1531
3168.591    0.2570    0.2421
3168.610    0.3739    0.3198
3168.628    0.4190    0.3612
3168.647    0.4302    0.3834
3168.666    0.4252    0.4243
3168.684    0.4627    0.5055
3168.703    0.5721    0.6239
3168.722    0.7155    0.7371
3168.741    0.8069    0.8115
3168.759    0.8700    0.8335
3168.778    0.8375    0.7987
3168.797    0.7707    0.7000
3168.815    0.6430    0.5635
3168.834    0.4584    0.4252
3168.853    0.3082    0.3509
3168.871    0.2896    0.3494
3168.890    0.3578    0.3729
3168.909    0.4051    0.3703
3168.927    0.3911    0.3444
3168.946    0.3379    0.3365
3168.965    0.3387    0.3835
3168.983    0.4080    0.4757
3169.002    0.5418    0.5943
3169.021    0.6745    0.7036
3169.039    0.7466    0.7822
3169.058    0.7985    0.8385
3169.077    0.8257    0.8720
3169.095    0.8750    0.8778
3169.114    0.8978    0.8416
3169.133    0.8678    0.7560
3169.151    0.7827    0.6503
3169.170    0.6204    0.5640
3169.189    0.5226    0.5534
3169.207    0.5385    0.6193
3169.226    0.6660    0.7253
3169.245    0.8211    0.8050
3169.263    0.8904    0.8190
# 039506  56  3168.235  3169.263
3168.235    0.9478    0.9074
3168.254    0.9784    0.8884
3168.273    0.9513    0.8654
3168.291    0.9209    0.8606
3168.310    0.8786    0.8726
3168.329    0.8896    0.8829
3168.347    0.8886    0.8756
3168.366    0.8650    0.8455
3168.385    0.7603    0.7974
3168.403    0.6912    0.7406
3168.422    0.5951    0.6660
3168.441    0.4745    0.5645
3168.459    0.3590    0.4372
3168.478    0.2172    0.2873
3168.497    0.1236    0.1585
3168.516    0.0871    0.0788
3168.534    0.0643    0.0523
3168.553    0.0758    0.0706
3168.572    0.1383    0.1328
3168.590    0.2375    0.2164
3168.609    0.3371    0.2879
3168.628    0.3867    0.3033
3168.646    0.3483    0.2781
3168.665    0.2934    0.2700
3168.684    0.2897    0.3371
3168.702    0.3944    0.4717
3168.721    0.6024    0.6375
3168.740    0.7900    0.7679
3168.758    0.8960    0.8348
3168.777    0.9030    0.8466
3168.796    0.8478    0.7936
3168.814    0.7278    0.6797
3168.833    0.5229    0.5271
3168.852    0.3534    0.4211
3168.870    0.3149    0.4109
3168.889    0.4030    0.4538
3168.908    0.5117    0.4615
3168.926    0.5045    0.4045
3168.945    0.3826    0.3221
3168.964    0.2844    0.2798
3168.982    0.2745    0.3032
3169.001    0.3231    0.3886
3169.020    0.4487    0.5037
3169.038    0.5756    0.6051
3169.057    0.6380    0.6909
3169.076    0.6852    0.7624
3169.095    0.7581    0.8108
3169.113    0.8266    0.8030
3169.132    0.8136    0.7158
3169.151    0.6738    0.5756
3169.169    0.5058    0.4645
3169.188    0.4227    0.4434
3169.207    0.4842    0.5351
3169.225    0.6558    0.6703
3169.244    0.8192    0.7782
3169.263    0.9016    0.7997
# 039822  56  3168.237  3169.263
3168.237    0.8234    0.8700
3168.255    0.8937    0.8339
3168.274    0.9141    0.8022
3168.293    0.8758    0.8069
3168.311    0.8888    0.8364
3168.330    0.8831    0.8618
3168.349    0.8720    0.8606
3168.367    0.8239    0.8341
3168.386    0.7681    0.7867
3168.405    0.6717    0.7236
3168.423    0.5630    0.6443
3168.442    0.4525    0.5297
3168.461    0.3326    0.3842
3168.479    0.2135    0.2425
3168.498    0.1147    0.1253
3168.517    0.0550    0.0607
3168.535    0.0515    0.0446
3168.554    0.0797    0.0694
3168.573    0.1408    0.1373
3168.591    0.2459    0.2268
3168.610    0.3426    0.3045
3168.629    0.3987    0.3263
3168.647    0.3899    0.3110
3168.666    0.3360    0.3205
3168.685    0.3451    0.4058
3168.703    0.4786    0.5460
3168.722    0.6518    0.6990
3168.741    0.7956    0.8052
3168.759    0.8742    0.8486
3168.778    0.8760    0.8348
3168.797    0.8011    0.7499
3168.815    0.6589    0.6055
3168.834    0.4733    0.4375
3168.853    0.3075    0.3412
3168.871    0.2647    0.3488
3168.890    0.3584    0.3985
3168.909    0.4243    0.3999
3168.927    0.4076    0.3444
3168.946    0.3324    0.2903
3168.965    0.2857    0.2980
3168.983    0.3042    0.3691
3169.002    0.4120    0.4872
3169.021    0.5589    0.6116
3169.039    0.6866    0.7057
3169.058    0.7401    0.7764
3169.077    0.7714    0.8297
3169.095    0.8160    0.8584
3169.114    0.8778    0.8383
3169.133    0.8806    0.7485
3169.151    0.7508    0.6245
3169.170    0.5864    0.5216
3169.189    0.4931    0.5148
3169.207    0.5282    0.6031
3169.226    0.7018    0.7343
3169.245    0.8652    0.8238
3169.263    0.9243    0.8312
# 040118  56  3168.241  3169.268
3168.241    0.9716    0.8654
3168.260    0.9367    0.8304
3168.279    0.8863    0.8177
3168.297    0.8638    0.8333
3168.316    0.8337    0.8562
3168.335    0.8598    0.8594
3168.353    0.8439    0.8352
3168.372    0.7652    0.7867
3168.391    0.6800    0.7246
3168.409    0.5806    0.6561
3168.428    0.4701    0.5649
3168.447    0.3562    0.4433
3168.465    0.2476    0.3080
3168.484    0.1385    0.1760
3168.503    0.0774    0.0866
3168.521    0.0598    0.0493
3168.540    0.0673    0.0544
3168.559    0.1040    0.1014
3168.577    0.1753    0.1744
3168.596    0.2936    0.2461
3168.615    0.3451    0.2698
3168.633    0.3250    0.2465
3168.652    0.2716    0.2245
3168.671    0.2453    0.2659
3168.689    0.3374    0.3819
3168.708    0.5135    0.5480
3168.727    0.7140    0.6952
3168.745    0.8354    0.7805
3168.764    0.8722    0.8084
3168.783    0.8057    0.7693
3168.801    0.6958    0.6633
3168.820    0.5171    0.5029
3168.839    0.3356    0.3691
3168.857    0.2438    0.3293
3168.876    0.2989    0.3617
3168.895    0.4014    0.3837
3168.913    0.4033    0.3438
3168.932    0.3324    0.2664
3168.951    0.2344    0.2156
3168.969    0.2127    0.2248
3168.988    0.2523    0.2955
3169.007    0.3533    0.4048
3169.026    0.4647    0.5155
3169.044    0.5294    0.6042
3169.063    0.5724    0.6875
3169.082    0.6371    0.7560
3169.100    0.7473    0.7729
3169.119    0.7900    0.7053
3169.138    0.6751    0.5660
3169.156    0.4813    0.4365
3169.175    0.3587    0.3865
3169.194    0.4120    0.4582
3169.212    0.5801    0.5961
3169.231    0.7754    0.7249
3169.250    0.8810    0.7659
3169.268    0.8464    0.7173
# 040133  56  3168.236  3169.263
3168.236    0.7702    0.8020
3168.255    0.8257    0.7686
3168.274    0.8455    0.7456
3168.292    0.8662    0.7582
3168.311    0.8472    0.7976
3168.330    0.8428    0.8329
3168.348    0.8304    0.8414
3168.367    0.7987    0.8204
3168.386    0.7417    0.7748
3168.404    0.6358    0.7119
3168.423    0.5308    0.6213
3168.442    0.4251    0.5020
3168.460    0.3051    0.3696
3168.479    0.1997    0.2329
3168.498    0.1172    0.1274
3168.516    0.0767    0.0703
3168.535    0.0683    0.0565
3168.554    0.0863    0.0863
3168.572    0.1496    0.1480
3168.591    0.2409    0.2278
3168.610    0.3364    0.2901
3168.628    0.3904    0.3149
3168.647    0.3799    0.3231
3168.666    0.3599    0.3568
3168.684    0.3988    0.4391
3168.703    0.5308    0.5668
3168.722    0.6776    0.6934
3168.741    0.7905    0.7797
3168.759    0.8457    0.8065
3168.778    0.8215    0.7700
3168.797    0.7330    0.6667
3168.815    0.5825    0.5267
3168.834    0.3970    0.3854
3168.853    0.2486    0.3044
3168.871    0.2216    0.2923
3168.890    0.2901    0.3055
3168.909    0.3578    0.2985
3168.927    0.3276    0.2712
3168.946    0.2623    0.2575
3168.965    0.2318    0.2941
3168.983    0.3238    0.3784
3169.002    0.4853    0.4973
3169.021    0.5793    0.6152
3169.039    0.6756    0.7062
3169.058    0.7015    0.7762
3169.077    0.7528    0.8215
3169.095    0.8082    0.8341
3169.114    0.8576    0.7989
3169.133    0.8397    0.7112
3169.151    0.7365    0.6077
3169.170    0.5744    0.5308
3169.189    0.4804    0.5319
3169.207    0.5272    0.6039
3169.226    0.6673    0.7071
3169.245    0.8276    0.7755
3169.263    0.8997    0.7736
# 041184  56  3168.241  3169.268
3168.241    0.7415    0.7847
3168.260    0.7920    0.8100
3168.279    0.8084    0.8245
3168.297    0.8333    0.8283
3168.316    0.8535    0.8215
3168.335    0.8221    0.8022
3168.353    0.7691    0.7711
3168.372    0.6973    0.7233
3168.391    0.6419    0.6605
3168.409    0.5504    0.5894
3168.428    0.4861    0.5065
3168.447    0.4066    0.4221
3168.465    0.3369    0.3473
3168.484    0.2759    0.2806
3168.503    0.2321    0.2318
3168.521    0.2061    0.2045
3168.540    0.1947    0.1956
3168.559    0.2096    0.2048
3168.577    0.2307    0.2273
3168.596    0.2668    0.2621
3168.615    0.3073    0.3056
3168.633    0.3736    0.3529
3168.652    0.4237    0.4072
3168.671    0.4883    0.4627
3168.689    0.5351    0.5123
3168.708    0.5776    0.5553
3168.727    0.6015    0.5829
3168.745    0.5988    0.5909
3168.764    0.5848    0.5788
3168.783    0.5691    0.5479
3168.801    0.5229    0.5066
3168.820    0.4976    0.4576
3168.839    0.4398    0.4106
3168.857    0.3895    0.3736
3168.876    0.3597    0.3466
3168.895    0.3321    0.3346
3168.913    0.3214    0.3378
3168.932    0.3337    0.3565
3168.951    0.3637    0.3899
3168.969    0.4207    0.4324
3168.988    0.4630    0.4850
3169.007    0.5122    0.5393
3169.025    0.5696    0.5864
3169.044    0.5947    0.6259
3169.063    0.6369    0.6504
3169.081    0.6680    0.6587
3169.100    0.6724    0.6536
3169.119    0.6602    0.6393
3169.138    0.6473    0.6226
3169.156    0.6431    0.6104
3169.175    0.6543    0.6053
3169.194    0.6421    0.6094
3169.212    0.6249    0.6200
3169.231    0.6180    0.6353
3169.250    0.6077    0.6522
3169.268    0.5754    0.6688
# 041484  56  3168.240  3169.268
3168.240    0.7969    0.7838
3168.259    0.8121    0.7425
3168.278    0.8183    0.7281
3168.296    0.8158    0.7516
3168.315    0.8279    0.7932
3168.334    0.8224    0.8192
3168.352    0.7892    0.8147
3168.371    0.7350    0.7809
3168.390    0.6560    0.7239
3168.409    0.5753    0.6448
3168.427    0.4726    0.5465
3168.446    0.3593    0.4197
3168.465    0.2537    0.2847
3168.483    0.1525    0.1730
3168.502    0.0911    0.0922
3168.521    0.0644    0.0557
3168.539    0.0630    0.0592
3168.558    0.1048    0.1003
3168.577    0.1748    0.1717
3168.595    0.2669    0.2463
3168.614    0.3597    0.3035
3168.633    0.4037    0.3299
3168.651    0.3891    0.3510
3168.670    0.3821    0.4073
3168.689    0.4653    0.5110
3168.707    0.5992    0.6288
3168.726    0.7231    0.7338
3168.745    0.8002    0.7921
3168.763    0.8215    0.7949
3168.782    0.7967    0.7360
3168.801    0.6909    0.6160
3168.819    0.5202    0.4745
3168.838    0.3432    0.3526
3168.857    0.2320    0.3030
3168.875    0.2591    0.3112
3168.894    0.3435    0.3249
3168.913    0.3620    0.3092
3168.931    0.3178    0.2852
3168.950    0.2761    0.2946
3168.969    0.3079    0.3620
3168.987    0.4047    0.4673
3169.006    0.5380    0.5909
3169.025    0.6665    0.6979
3169.043    0.7362    0.7721
3169.062    0.7920    0.8251
3169.081    0.8270    0.8541
3169.100    0.8678    0.8478
3169.118    0.8666    0.7949
3169.137    0.7989    0.6926
3169.156    0.6668    0.5816
3169.174    0.5372    0.5222
3169.193    0.4949    0.5446
3169.212    0.5664    0.6386
3169.230    0.7226    0.7382
3169.249    0.8402    0.7945
3169.268    0.8760    0.7729
# 041526  56  3168.236  3169.263
3168.236    0.7951    0.8316
3168.255    0.8506    0.7956
3168.273    0.8604    0.7682
3168.292    0.8513    0.7750
3168.311    0.8321    0.8095
3168.329    0.8562    0.8387
3168.348    0.8566    0.8437
3168.367    0.8175    0.8196
3168.385    0.7268    0.7757
3168.404    0.6312    0.7097
3168.423    0.5367    0.6193
3168.441    0.4300    0.5058
3168.460    0.3071    0.3640
3168.479    0.1997    0.2251
3168.497    0.1208    0.1239
3168.516    0.0643    0.0635
3168.535    0.0552    0.0488
3168.553    0.0781    0.0730
3168.572    0.1407    0.1364
3168.591    0.2386    0.2232
3168.609    0.3378    0.2951
3168.628    0.3896    0.3324
3168.647    0.3943    0.3422
3168.665    0.3786    0.3697
3168.684    0.4138    0.4532
3168.703    0.5324    0.5816
3168.721    0.6864    0.7029
3168.740    0.8278    0.7918
3168.759    0.8606    0.8253
3168.777    0.8375    0.8011
3168.796    0.7780    0.7096
3168.815    0.6359    0.5612
3168.834    0.4293    0.4101
3168.852    0.2778    0.3273
3168.871    0.2438    0.3229
3168.890    0.3327    0.3523
3168.908    0.4036    0.3516
3168.927    0.3799    0.3155
3168.946    0.3104    0.2930
3168.964    0.2822    0.3250
3168.983    0.3576    0.4169
3169.002    0.4777    0.5399
3169.020    0.6196    0.6527
3169.039    0.7093    0.7454
3169.058    0.7540    0.8093
3169.076    0.7856    0.8496
3169.095    0.8470    0.8658
3169.114    0.9066    0.8354
3169.132    0.8770    0.7535
3169.151    0.7600    0.6333
3169.170    0.5979    0.5365
3169.188    0.4944    0.5204
3169.207    0.5188    0.5937
3169.226    0.6428    0.7107
3169.244    0.8153    0.7952
3169.263    0.9049    0.8121
# 042333  56  3168.242  3169.269
3168.242    0.7568    0.7679
3168.260    0.8026    0.7490
3168.279    0.8057    0.7464
3168.298    0.8221    0.7656
3168.316    0.8219    0.7894
3168.335    0.8113    0.8004
3168.354    0.7633    0.7854
3168.372    0.7206    0.7466
3168.391    0.6424    0.6820
3168.410    0.5321    0.5939
3168.428    0.4367    0.4906
3168.447    0.3220    0.3681
3168.466    0.2193    0.2482
3168.484    0.1400    0.1545
3168.503    0.0934    0.0896
3168.522    0.0701    0.0637
3168.540    0.0813    0.0731
3168.559    0.1031    0.1132
3168.578    0.1762    0.1722
3168.596    0.2608    0.2287
3168.615    0.3255    0.2741
3168.634    0.3535    0.3073
3168.652    0.3715    0.3464
3168.671    0.3919    0.4169
3168.690    0.4795    0.5189
3168.708    0.6006    0.6246
3168.727    0.7180    0.7150
3168.746    0.7836    0.7591
3168.764    0.7872    0.7461
3168.783    0.7513    0.6734
3168.802    0.6187    0.5560
3168.820    0.4591    0.4362
3168.839    0.3218    0.3406
3168.858    0.2539    0.2961
3168.876    0.2544    0.2883
3168.895    0.3016    0.2865
3168.914    0.3170    0.2774
3168.932    0.2848    0.2746
3168.951    0.2749    0.3020
3168.970    0.3232    0.3720
3168.989    0.4202    0.4740
3169.007    0.5396    0.5792
3169.026    0.6418    0.6786
3169.045    0.7045    0.7549
3169.063    0.7403    0.8026
3169.082    0.7909    0.8222
3169.101    0.8274    0.8019
3169.119    0.8525    0.7435
3169.138    0.7754    0.6574
3169.157    0.6531    0.5828
3169.175    0.5449    0.5580
3169.194    0.5205    0.5929
3169.213    0.5961    0.6676
3169.231    0.7133    0.7328
3169.250    0.8024    0.7570
3169.269    0.8486    0.7244
# 042575  56  3168.241  3169.268
3168.241    0.8370    0.7889
3168.260    0.8482    0.7411
3168.279    0.8562    0.7320
3168.297    0.8515    0.7661
3168.316    0.8474    0.8143
3168.335    0.8397    0.8383
3168.353    0.8335    0.8278
3168.372    0.7349    0.7890
3168.391    0.6369    0.7301
3168.409    0.5613    0.6563
3168.428    0.4626    0.5520
3168.447    0.3381    0.4187
3168.465    0.2387    0.2815
3168.484    0.1378    0.1565
3168.503    0.0770    0.0761
3168.521    0.0522    0.0446
3168.540    0.0586    0.0530
3168.559    0.1037    0.1017
3168.577    0.1938    0.1772
3168.596    0.2928    0.2580
3168.615    0.3624    0.3013
3168.633    0.3724    0.3028
3168.652    0.3287    0.3056
3168.671    0.3320    0.3627
3168.689    0.4156    0.4774
3168.708    0.5932    0.6232
3168.727    0.7513    0.7403
3168.745    0.8134    0.7985
3168.764    0.8404    0.7989
3168.783    0.7782    0.7305
3168.801    0.6377    0.6019
3168.820    0.4605    0.4348
3168.839    0.2759    0.3082
3168.857    0.1946    0.2716
3168.876    0.2399    0.2961
3168.895    0.3347    0.3125
3168.913    0.3525    0.2853
3168.932    0.2867    0.2438
3168.951    0.2314    0.2448
3168.969    0.2652    0.3060
3168.988    0.3715    0.4196
3169.007    0.5020    0.5493
3169.025    0.6140    0.6563
3169.044    0.6834    0.7394
3169.063    0.7223    0.7989
3169.081    0.7690    0.8348
3169.100    0.8435    0.8329
3169.119    0.8788    0.7674
3169.137    0.7916    0.6548
3169.156    0.6199    0.5348
3169.175    0.4827    0.4841
3169.193    0.4688    0.5311
3169.212    0.5985    0.6488
3169.231    0.7579    0.7603
3169.249    0.8748    0.8009
3169.268    0.9030    0.7570
# 043297  56  3168.241  3169.268
3168.241    0.8181    0.7690
3168.260    0.8486    0.7357
3168.279    0.8464    0.7408
3168.297    0.8383    0.7770
3168.316    0.8431    0.8164
3168.335    0.8257    0.8299
3168.353    0.7889    0.8121
3168.372    0.7229    0.7677
3168.391    0.6345    0.7026
3168.409    0.5343    0.6200
3168.428    0.4138    0.5062
3168.447    0.3072    0.3702
3168.465    0.1975    0.2412
3168.484    0.1210    0.1324
3168.503    0.0694    0.0681
3168.521    0.0592    0.0488
3168.540    0.0741    0.0681
3168.559    0.1213    0.1232
3168.577    0.2133    0.1937
3168.596    0.2957    0.2578
3168.615    0.3506    0.2864
3168.633    0.3600    0.2904
3168.652    0.3306    0.3122
3168.671    0.3607    0.3885
3168.689    0.4723    0.5072
3168.708    0.6172    0.6415
3168.727    0.7381    0.7406
3168.745    0.7914    0.7811
3168.764    0.7901    0.7595
3168.783    0.7211    0.6690
3168.801    0.5880    0.5331
3168.820    0.4031    0.3835
3168.839    0.2506    0.2870
3168.857    0.1880    0.2649
3168.876    0.2564    0.2796
3168.895    0.3206    0.2800
3168.913    0.3056    0.2540
3168.932    0.2460    0.2315
3168.951    0.2217    0.2535
3168.969    0.2721    0.3257
3168.988    0.3807    0.4396
3169.007    0.5193    0.5614
3169.025    0.5983    0.6605
3169.044    0.6543    0.7396
3169.063    0.7130    0.7949
3169.082    0.7631    0.8192
3169.100    0.8306    0.7958
3169.119    0.8431    0.7127
3169.138    0.7418    0.5950
3169.156    0.5731    0.5049
3169.175    0.4556    0.4865
3169.194    0.4732    0.5569
3169.212    0.6146    0.6642
3169.231    0.7885    0.7523
3169.250    0.8792    0.7663
3169.268    0.8490    0.7076
# 043557  56  3168.241  3169.268
3168.241    0.8559    0.8202
3168.260    0.8902    0.8046
3168.278    0.8716    0.8061
3168.297    0.8666    0.8243
3168.316    0.8547    0.8433
3168.334    0.8433    0.8464
3168.353    0.8151    0.8274
3168.372    0.7514    0.7852
3168.390    0.6776    0.7249
3168.409    0.5833    0.6371
3168.428    0.4640    0.5228
3168.446    0.3480    0.3969
3168.465    0.2324    0.2647
3168.484    0.1399    0.1574
3168.502    0.1004    0.0938
3168.521    0.0806    0.0711
3168.540    0.0913    0.0915
3168.558    0.1412    0.1430
3168.577    0.2324    0.2146
3168.596    0.3165    0.2786
3168.614    0.3675    0.3163
3168.633    0.3895    0.3401
3168.652    0.3886    0.3775
3168.670    0.4223    0.4490
3168.689    0.5071    0.5599
3168.708    0.6408    0.6775
3168.726    0.7593    0.7630
3168.745    0.8270    0.8033
3168.764    0.8297    0.7814
3168.782    0.7788    0.7037
3168.801    0.6433    0.5794
3168.820    0.4764    0.4522
3168.838    0.3300    0.3701
3168.857    0.2922    0.3398
3168.876    0.3095    0.3424
3168.894    0.3583    0.3406
3168.913    0.3647    0.3231
3168.932    0.3289    0.3122
3168.950    0.3114    0.3356
3168.969    0.3569    0.4052
3168.988    0.4448    0.5071
3169.007    0.5690    0.6157
3169.025    0.6605    0.7055
3169.044    0.7211    0.7773
3169.063    0.7702    0.8230
3169.081    0.8069    0.8368
3169.100    0.8375    0.8104
3169.119    0.8318    0.7413
3169.137    0.7761    0.6567
3169.156    0.6566    0.5880
3169.175    0.5487    0.5773
3169.193    0.5473    0.6262
3169.212    0.6492    0.7083
3169.231    0.7721    0.7732
3169.249    0.8620    0.7870
3169.268    0.8796    0.7492
# 043726  56  3168.236  3169.263
3168.236    0.7340    0.7973
3168.255    0.8253    0.7574
3168.274    0.8337    0.7318
3168.292    0.8156    0.7444
3168.311    0.8400    0.7838
3168.330    0.8232    0.8170
3168.348    0.8100    0.8219
3168.367    0.7784    0.7962
3168.386    0.7023    0.7458
3168.404    0.6100    0.6783
3168.423    0.5199    0.5837
3168.442    0.4016    0.4630
3168.460    0.2891    0.3339
3168.479    0.1668    0.2054
3168.498    0.1002    0.1101
3168.516    0.0701    0.0607
3168.535    0.0597    0.0504
3168.554    0.0827    0.0790
3168.572    0.1382    0.1371
3168.591    0.2160    0.2137
3168.610    0.3143    0.2754
3168.628    0.3726    0.3026
3168.647    0.3772    0.3149
3168.666    0.3557    0.3529
3168.684    0.3980    0.4377
3168.703    0.5324    0.5647
3168.722    0.6849    0.6874
3168.741    0.7797    0.7682
3168.759    0.8160    0.7909
3168.778    0.8192    0.7514
3168.797    0.7249    0.6458
3168.815    0.5415    0.5047
3168.834    0.3634    0.3647
3168.853    0.2221    0.2884
3168.871    0.2170    0.2818
3168.890    0.3030    0.2987
3168.909    0.3603    0.2925
3168.927    0.3207    0.2661
3168.946    0.2547    0.2567
3168.965    0.2464    0.3002
3168.983    0.3273    0.3904
3169.002    0.4782    0.5125
3169.021    0.5958    0.6302
3169.039    0.6745    0.7186
3169.058    0.7063    0.7854
3169.077    0.7477    0.8283
3169.095    0.8147    0.8393
3169.114    0.8764    0.8024
3169.133    0.8549    0.7119
3169.151    0.7355    0.6046
3169.170    0.5820    0.5247
3169.189    0.4659    0.5257
3169.207    0.5122    0.6010
3169.226    0.6776    0.7089
3169.245    0.8346    0.7804
3169.263    0.9064    0.7786
# 044324  56  3168.236  3169.263
3168.236    0.7845    0.8299
3168.255    0.8424    0.7973
3168.274    0.8562    0.7779
3168.292    0.8539    0.7890
3168.311    0.8632    0.8194
3168.330    0.8692    0.8414
3168.348    0.8234    0.8391
3168.367    0.7764    0.8108
3168.386    0.7258    0.7605
3168.404    0.6365    0.6925
3168.423    0.5243    0.5942
3168.442    0.4126    0.4668
3168.460    0.2885    0.3314
3168.479    0.1776    0.2001
3168.498    0.1015    0.1064
3168.516    0.0658    0.0606
3168.535    0.0593    0.0543
3168.554    0.0886    0.0877
3168.572    0.1601    0.1525
3168.591    0.2547    0.2390
3168.610    0.3583    0.3118
3168.628    0.4108    0.3490
3168.647    0.4085    0.3709
3168.666    0.4133    0.4161
3168.684    0.4689    0.5025
3168.703    0.5861    0.6230
3168.722    0.7206    0.7332
3168.740    0.8078    0.7993
3168.759    0.8441    0.8162
3168.778    0.8291    0.7725
3168.797    0.7355    0.6645
3168.815    0.5882    0.5229
3168.834    0.4064    0.3872
3168.853    0.2761    0.3213
3168.871    0.2662    0.3257
3168.890    0.3429    0.3491
3168.909    0.3883    0.3437
3168.927    0.3599    0.3193
3168.946    0.3197    0.3189
3168.965    0.3197    0.3757
3168.983    0.4101    0.4747
3169.002    0.5459    0.5965
3169.021    0.6625    0.7057
3169.039    0.7574    0.7825
3169.058    0.7858    0.8371
3169.077    0.8170    0.8692
3169.095    0.8574    0.8722
3169.114    0.8878    0.8306
3169.133    0.8578    0.7393
3169.151    0.7456    0.6318
3169.170    0.5974    0.5507
3169.189    0.5042    0.5502
3169.207    0.5507    0.6247
3169.226    0.6787    0.7330
3169.245    0.8341    0.8074
3169.263    0.9192    0.8121
# 044997  56  3168.236  3169.263
3168.236    0.7540    0.8160
3168.254    0.8320    0.7588
3168.273    0.8221    0.7053
3168.292    0.8158    0.7083
3168.310    0.8145    0.7570
3168.329    0.8173    0.8087
3168.348    0.8087    0.8247
3168.366    0.7916    0.8039
3168.385    0.7295    0.7560
3168.404    0.6343    0.6904
3168.422    0.5275    0.6114
3168.441    0.4276    0.5033
3168.460    0.3011    0.3699
3168.478    0.1940    0.2387
3168.497    0.1044    0.1262
3168.516    0.0605    0.0601
3168.534    0.0527    0.0399
3168.553    0.0576    0.0583
3168.572    0.1248    0.1169
3168.590    0.2234    0.1981
3168.609    0.3282    0.2736
3168.628    0.3882    0.3010
3168.646    0.3555    0.2907
3168.665    0.3045    0.2972
3168.684    0.3258    0.3722
3168.702    0.4446    0.5023
3168.721    0.6031    0.6485
3168.740    0.7714    0.7506
3168.758    0.8232    0.7920
3168.777    0.8132    0.7788
3168.796    0.7539    0.6978
3168.815    0.6046    0.5484
3168.833    0.4076    0.3887
3168.852    0.2399    0.2806
3168.871    0.1951    0.2734
3168.889    0.2789    0.3130
3168.908    0.3542    0.3211
3168.927    0.3313    0.2743
3168.945    0.2649    0.2317
3168.964    0.2244    0.2448
3168.983    0.2740    0.3273
3169.001    0.3962    0.4468
3169.020    0.5398    0.5786
3169.039    0.6377    0.6833
3169.057    0.6968    0.7521
3169.076    0.7444    0.8069
3169.095    0.8093    0.8410
3169.113    0.8656    0.8291
3169.132    0.8586    0.7471
3169.151    0.7595    0.6131
3169.169    0.5746    0.5006
3169.188    0.4592    0.4711
3169.207    0.4694    0.5535
3169.225    0.6408    0.6836
3169.244    0.8251    0.7901
3169.263    0.9294    0.8082
# 045325  56  3168.241  3169.268
3168.241    0.7775    0.7829
3168.260    0.7951    0.7518
3168.279    0.8030    0.7391
3168.297    0.8117    0.7561
3168.316    0.8128    0.7883
3168.335    0.8078    0.8085
3168.353    0.8002    0.8022
3168.372    0.7553    0.7679
3168.391    0.6690    0.7096
3168.409    0.5687    0.6336
3168.428    0.4661    0.5304
3168.447    0.3655    0.4071
3168.465    0.2542    0.2852
3168.484    0.1611    0.1729
3168.503    0.0934    0.0954
3168.521    0.0636    0.0600
3168.540    0.0710    0.0609
3168.559    0.0955    0.0976
3168.577    0.1582    0.1577
3168.596    0.2433    0.2293
3168.615    0.3234    0.2853
3168.633    0.3744    0.3166
3168.652    0.3823    0.3467
3168.671    0.3986    0.4054
3168.689    0.4610    0.4989
3168.708    0.5784    0.6177
3168.727    0.7132    0.7216
3168.745    0.8070    0.7802
3168.764    0.8204    0.7865
3168.783    0.7661    0.7298
3168.801    0.6904    0.6227
3168.820    0.5275    0.4825
3168.839    0.3582    0.3663
3168.857    0.2544    0.3138
3168.876    0.2587    0.3118
3168.895    0.3399    0.3208
3168.913    0.3664    0.3107
3168.932    0.3233    0.2930
3168.951    0.2857    0.3048
3168.969    0.3156    0.3633
3168.988    0.4156    0.4664
3169.007    0.5353    0.5843
3169.026    0.6442    0.6894
3169.044    0.7256    0.7651
3169.063    0.7649    0.8194
3169.082    0.8134    0.8478
3169.100    0.8492    0.8426
3169.119    0.8620    0.7920
3169.138    0.8087    0.7008
3169.156    0.6939    0.6086
3169.175    0.5691    0.5534
3169.194    0.5217    0.5728
3169.212    0.5802    0.6482
3169.231    0.7053    0.7391
3169.250    0.8308    0.7881
3169.268    0.8985    0.7723
# 046903  56  3168.237  3169.264
3168.237    0.7574    0.8402
3168.255    0.8829    0.8121
3168.274    0.9051    0.7856
3168.293    0.8831    0.7907
3168.311    0.8718    0.8200
3168.330    0.8997    0.8498
3168.349    0.8766    0.8564
3168.367    0.8236    0.8373
3168.386    0.7542    0.7949
3168.405    0.6592    0.7321
3168.423    0.5549    0.6494
3168.442    0.4292    0.5308
3168.461    0.3252    0.3862
3168.479    0.2139    0.2488
3168.498    0.1264    0.1346
3168.517    0.0759    0.0690
3168.535    0.0542    0.0511
3168.554    0.0801    0.0742
3168.573    0.1355    0.1364
3168.591    0.2398    0.2172
3168.610    0.3368    0.2919
3168.629    0.3931    0.3271
3168.647    0.3892    0.3337
3168.666    0.3733    0.3574
3168.685    0.4077    0.4367
3168.704    0.4969    0.5645
3168.722    0.6542    0.6906
3168.741    0.7993    0.7867
3168.760    0.8652    0.8243
3168.778    0.8644    0.7997
3168.797    0.7645    0.7057
3168.816    0.6245    0.5568
3168.834    0.4438    0.4122
3168.853    0.2745    0.3185
3168.872    0.2418    0.3058
3168.890    0.3037    0.3288
3168.909    0.3607    0.3313
3168.928    0.3545    0.3010
3168.946    0.2992    0.2799
3168.965    0.2718    0.3068
3168.984    0.3304    0.3913
3169.002    0.4468    0.5032
3169.021    0.5757    0.6230
3169.040    0.6890    0.7206
3169.058    0.7422    0.7872
3169.077    0.7743    0.8348
3169.096    0.8306    0.8537
3169.114    0.8874    0.8285
3169.133    0.8656    0.7483
3169.152    0.7589    0.6369
3169.170    0.5990    0.5535
3169.189    0.5100    0.5396
3169.208    0.5398    0.6100
3169.226    0.6685    0.7124
3169.245    0.8245    0.7941
3169.264    0.9162    0.8063
# 049580  56  3168.241  3169.268
3168.241    0.7930    0.7847
3168.260    0.8379    0.7377
3168.279    0.8302    0.7276
3168.297    0.8166    0.7586
3168.316    0.8177    0.8032
3168.335    0.8177    0.8245
3168.353    0.7885    0.8128
3168.372    0.7249    0.7723
3168.391    0.6566    0.7112
3168.409    0.5737    0.6347
3168.428    0.4610    0.5297
3168.447    0.3362    0.4002
3168.465    0.2289    0.2705
3168.484    0.1420    0.1533
3168.503    0.0746    0.0776
3168.521    0.0513    0.0479
3168.540    0.0647    0.0563
3168.559    0.1062    0.1033
3168.577    0.1877    0.1755
3168.596    0.2867    0.2536
3168.615    0.3482    0.2994
3168.633    0.3756    0.3087
3168.652    0.3564    0.3203
3168.671    0.3550    0.3808
3168.689    0.4380    0.4924
3168.708    0.5848    0.6312
3168.727    0.7332    0.7428
3168.745    0.8243    0.7987
3168.764    0.8529    0.7985
3168.783    0.7898    0.7315
3168.801    0.6719    0.6072
3168.820    0.4966    0.4471
3168.839    0.3054    0.3261
3168.857    0.2241    0.2911
3168.876    0.2617    0.3141
3168.895    0.3376    0.3292
3168.914    0.3453    0.3012
3168.932    0.3037    0.2653
3168.951    0.2616    0.2698
3168.970    0.2914    0.3385
3168.988    0.3859    0.4473
3169.007    0.5165    0.5744
3169.026    0.6328    0.6827
3169.044    0.7044    0.7570
3169.063    0.7403    0.8123
3169.082    0.8030    0.8453
3169.100    0.8628    0.8404
3169.119    0.8863    0.7779
3169.138    0.8128    0.6651
3169.156    0.6488    0.5580
3169.175    0.5190    0.5087
3169.194    0.4862    0.5567
3169.212    0.5932    0.6630
3169.231    0.7584    0.7690
3169.250    0.8666    0.8084
3169.268    0.8800    0.7679
# 049586  56  3168.236  3169.263
3168.236    0.7540    0.7878
3168.255    0.8115    0.7551
3168.273    0.8476    0.7350
3168.292    0.8519    0.7485
3168.311    0.8375    0.7865
3168.329    0.8140    0.8175
3168.348    0.8106    0.8241
3168.367    0.7705    0.8002
3168.385    0.6910    0.7539
3168.404    0.6104    0.6828
3168.423    0.5100    0.5867
3168.441    0.3974    0.4713
3168.460    0.2981    0.3350
3168.479    0.1856    0.2073
3168.497    0.1053    0.1167
3168.516    0.0698    0.0639
3168.535    0.0623    0.0543
3168.553    0.0861    0.0813
3168.572    0.1376    0.1415
3168.591    0.2339    0.2159
3168.609    0.3133    0.2738
3168.628    0.3644    0.3056
3168.647    0.3732    0.3238
3168.665    0.3765    0.3632
3168.684    0.4203    0.4514
3168.703    0.5386    0.5744
3168.721    0.6705    0.6872
3168.740    0.7667    0.7677
3168.759    0.8108    0.7901
3168.777    0.7930    0.7508
3168.796    0.7107    0.6461
3168.815    0.5642    0.5007
3168.833    0.3837    0.3720
3168.852    0.2410    0.2934
3168.871    0.2138    0.2794
3168.889    0.2835    0.2896
3168.908    0.3403    0.2845
3168.927    0.3082    0.2635
3168.945    0.2513    0.2606
3168.964    0.2559    0.3051
3168.983    0.3372    0.3993
3169.001    0.4595    0.5126
3169.020    0.5936    0.6286
3169.039    0.6860    0.7216
3169.058    0.7318    0.7878
3169.076    0.7752    0.8266
3169.095    0.8245    0.8348
3169.114    0.8718    0.7949
3169.132    0.8529    0.7120
3169.151    0.7408    0.6058
3169.170    0.5824    0.5328
3169.188    0.4866    0.5332
3169.207    0.5125    0.6055
3169.226    0.6560    0.7047
3169.244    0.8115    0.7681
3169.263    0.8966    0.7667
# 049728  56  3168.236  3169.263
3168.236    0.8266    0.8525
3168.255    0.8878    0.8093
3168.273    0.8925    0.7775
3168.292    0.8580    0.7860
3168.311    0.8662    0.8257
3168.329    0.8989    0.8580
3168.348    0.8849    0.8638
3168.367    0.8243    0.8398
3168.385    0.7306    0.7976
3168.404    0.6515    0.7365
3168.423    0.5670    0.6522
3168.441    0.4450    0.5408
3168.460    0.3156    0.3918
3168.479    0.1999    0.2392
3168.497    0.1180    0.1267
3168.516    0.0658    0.0606
3168.535    0.0488    0.0445
3168.553    0.0779    0.0698
3168.572    0.1445    0.1394
3168.591    0.2544    0.2367
3168.609    0.3749    0.3133
3168.628    0.4151    0.3399
3168.647    0.3868    0.3282
3168.665    0.3545    0.3403
3168.684    0.3865    0.4241
3168.703    0.5161    0.5675
3168.721    0.6731    0.7052
3168.740    0.8059    0.8045
3168.759    0.8624    0.8426
3168.777    0.8515    0.8207
3168.796    0.7901    0.7269
3168.815    0.6331    0.5669
3168.834    0.4278    0.3989
3168.852    0.2567    0.3092
3168.871    0.2340    0.3144
3168.890    0.3362    0.3582
3168.908    0.4151    0.3588
3168.927    0.3837    0.3092
3168.946    0.2919    0.2715
3168.964    0.2436    0.2947
3168.983    0.3247    0.3838
3169.002    0.4565    0.5099
3169.020    0.6005    0.6288
3169.039    0.6902    0.7259
3169.058    0.7208    0.7929
3169.076    0.7716    0.8391
3169.095    0.8308    0.8640
3169.114    0.9028    0.8387
3169.132    0.8796    0.7540
3169.151    0.7645    0.6262
3169.170    0.5880    0.5266
3169.188    0.4806    0.5178
3169.207    0.5415    0.6059
3169.226    0.6982    0.7333
3169.244    0.8364    0.8175
3169.263    0.9369    0.8255
# 049756  56  3168.241  3169.268
3168.241    0.8287    0.7980
3168.259    0.8486    0.7509
3168.278    0.8375    0.7343
3168.297    0.8262    0.7654
3168.315    0.8300    0.8108
3168.334    0.8395    0.8381
3168.353    0.8239    0.8300
3168.371    0.7540    0.7954
3168.390    0.6784    0.7389
3168.409    0.5897    0.6622
3168.427    0.4714    0.5647
3168.446    0.3617    0.4326
3168.465    0.2450    0.2868
3168.483    0.1457    0.1657
3168.502    0.0774    0.0808
3168.521    0.0521    0.0441
3168.539    0.0546    0.0479
3168.558    0.0897    0.0903
3168.577    0.1747    0.1678
3168.595    0.2887    0.2496
3168.614    0.3684    0.3055
3168.633    0.3802    0.3164
3168.651    0.3533    0.3195
3168.670    0.3479    0.3688
3168.689    0.4308    0.4832
3168.707    0.5884    0.6189
3168.726    0.7394    0.7386
3168.745    0.8117    0.8039
3168.763    0.8383    0.8108
3168.782    0.7978    0.7537
3168.801    0.6781    0.6252
3168.819    0.4908    0.4656
3168.838    0.3078    0.3276
3168.857    0.2084    0.2800
3168.875    0.2491    0.3033
3168.894    0.3460    0.3276
3168.913    0.3715    0.3036
3168.931    0.3033    0.2626
3168.950    0.2468    0.2584
3168.969    0.2726    0.3214
3168.987    0.3777    0.4296
3169.006    0.5158    0.5609
3169.025    0.6336    0.6750
3169.044    0.7010    0.7567
3169.062    0.7308    0.8110
3169.081    0.7889    0.8484
3169.100    0.8590    0.8494
3169.118    0.8841    0.7945
3169.137    0.8091    0.6792
3169.156    0.6445    0.5518
3169.174    0.5052    0.4863
3169.193    0.4648    0.5190
3169.212    0.5586    0.6334
3169.230    0.7482    0.7485
3169.249    0.8796    0.8082
3169.268    0.9097    0.7777
# 050505  56  3168.241  3169.268
3168.241    0.8746    0.8312
3168.259    0.9093    0.7843
3168.278    0.8732    0.7672
3168.297    0.8732    0.7962
3168.315    0.8612    0.8368
3168.334    0.8535    0.8574
3168.353    0.8366    0.8435
3168.371    0.7691    0.8056
3168.390    0.6880    0.7492
3168.409    0.5883    0.6783
3168.427    0.4780    0.5887
3168.446    0.3716    0.4615
3168.465    0.2571    0.3115
3168.483    0.1505    0.1804
3168.502    0.0842    0.0861
3168.521    0.0507    0.0450
3168.539    0.0570    0.0492
3168.558    0.1046    0.0967
3168.577    0.1934    0.1818
3168.595    0.2988    0.2651
3168.614    0.3631    0.3072
3168.633    0.3588    0.2918
3168.651    0.3248    0.2718
3168.670    0.2921    0.3117
3168.689    0.3805    0.4351
3168.707    0.5567    0.5894
3168.726    0.7243    0.7266
3168.745    0.8406    0.8024
3168.763    0.8835    0.8171
3168.782    0.8262    0.7690
3168.801    0.6998    0.6452
3168.819    0.4943    0.4808
3168.838    0.3017    0.3357
3168.857    0.2130    0.2913
3168.875    0.2625    0.3272
3168.894    0.3722    0.3583
3168.913    0.4069    0.3233
3168.931    0.3215    0.2600
3168.950    0.2254    0.2291
3168.969    0.2329    0.2684
3168.987    0.3226    0.3624
3169.006    0.4482    0.4911
3169.025    0.5626    0.6101
3169.044    0.6217    0.6987
3169.062    0.6660    0.7635
3169.081    0.7263    0.8166
3169.100    0.8115    0.8285
3169.118    0.8472    0.7711
3169.137    0.7619    0.6424
3169.156    0.5983    0.5051
3169.174    0.4449    0.4453
3169.193    0.4344    0.4987
3169.212    0.5845    0.6345
3169.230    0.7816    0.7574
3169.249    0.9084    0.8097
3169.268    0.9097    0.7658
# 051178  56  3168.241  3169.268
3168.241    0.8310    0.8247
3168.259    0.8553    0.7822
3168.278    0.8541    0.7693
3168.297    0.8666    0.7965
3168.315    0.8618    0.8314
3168.334    0.8416    0.8464
3168.353    0.8164    0.8302
3168.371    0.7668    0.7920
3168.390    0.6786    0.7337
3168.409    0.5745    0.6564
3168.427    0.4871    0.5583
3168.446    0.3643    0.4261
3168.465    0.2426    0.2809
3168.483    0.1415    0.1617
3168.502    0.0757    0.0800
3168.521    0.0564    0.0469
3168.539    0.0577    0.0548
3168.558    0.1043    0.1034
3168.577    0.2059    0.1875
3168.595    0.3143    0.2716
3168.614    0.3857    0.3231
3168.633    0.3866    0.3276
3168.651    0.3578    0.3293
3168.670    0.3648    0.3839
3168.689    0.4429    0.5049
3168.707    0.6101    0.6418
3168.726    0.7581    0.7565
3168.745    0.8404    0.8158
3168.763    0.8535    0.8200
3168.782    0.8147    0.7630
3168.801    0.7053    0.6352
3168.819    0.5142    0.4774
3168.838    0.3354    0.3478
3168.857    0.2498    0.3161
3168.875    0.3008    0.3536
3168.894    0.3870    0.3799
3168.913    0.4007    0.3468
3168.931    0.3447    0.2978
3168.950    0.2810    0.2919
3168.969    0.3058    0.3561
3168.987    0.4175    0.4641
3169.006    0.5409    0.5921
3169.025    0.6530    0.7003
3169.043    0.7125    0.7725
3169.062    0.7470    0.8260
3169.081    0.7974    0.8610
3169.100    0.8652    0.8590
3169.118    0.8945    0.8004
3169.137    0.7951    0.6820
3169.156    0.6368    0.5565
3169.174    0.5103    0.4993
3169.193    0.4902    0.5446
3169.212    0.5994    0.6671
3169.230    0.7729    0.7804
3169.249    0.9036    0.8320
3169.268    0.9093    0.7969
# 053721  56  3168.241  3169.268
3168.241    0.8262    0.8188
3168.260    0.8678    0.7914
3168.279    0.8859    0.7847
3168.297    0.8698    0.8052
3168.316    0.8690    0.8368
3168.335    0.8527    0.8539
3168.353    0.8320    0.8461
3168.372    0.7802    0.8132
3168.391    0.6986    0.7582
3168.409    0.6055    0.6833
3168.428    0.4869    0.5741
3168.447    0.3680    0.4365
3168.465    0.2520    0.2981
3168.484    0.1621    0.1729
3168.503    0.0968    0.0908
3168.521    0.0614    0.0572
3168.540    0.0675    0.0642
3168.559    0.1109    0.1111
3168.577    0.1928    0.1843
3168.596    0.3027    0.2683
3168.615    0.3850    0.3285
3168.633    0.4118    0.3560
3168.652    0.4152    0.3812
3168.671    0.4309    0.4414
3168.689    0.5106    0.5406
3168.708    0.6299    0.6637
3168.727    0.7558    0.7658
3168.745    0.8202    0.8181
3168.764    0.8494    0.8156
3168.783    0.8190    0.7478
3168.801    0.6887    0.6279
3168.820    0.5246    0.4773
3168.839    0.3504    0.3606
3168.857    0.2669    0.3175
3168.876    0.2889    0.3267
3168.895    0.3458    0.3391
3168.914    0.3717    0.3245
3168.932    0.3265    0.3059
3168.951    0.2932    0.3225
3168.970    0.3340    0.3942
3168.988    0.4408    0.4990
3169.007    0.5750    0.6186
3169.026    0.6775    0.7208
3169.044    0.7391    0.7918
3169.063    0.7805    0.8416
3169.082    0.8247    0.8656
3169.100    0.8517    0.8543
3169.119    0.8758    0.7938
3169.138    0.8143    0.6914
3169.156    0.6795    0.5924
3169.175    0.5418    0.5386
3169.194    0.4928    0.5679
3169.212    0.6044    0.6549
3169.231    0.7511    0.7532
3169.250    0.8640    0.8026
3169.268    0.9066    0.7838
# 054375  56  3168.236  3169.263
3168.236    0.6836    0.7750
3168.254    0.7711    0.7584
3168.273    0.8187    0.7415
3168.292    0.8274    0.7468
3168.310    0.8106    0.7697
3168.329    0.8061    0.7932
3168.348    0.7967    0.7974
3168.366    0.7674    0.7764
3168.385    0.7112    0.7285
3168.404    0.6214    0.6567
3168.422    0.5202    0.5678
3168.441    0.4067    0.4546
3168.460    0.3036    0.3318
3168.478    0.2080    0.2227
3168.497    0.1253    0.1327
3168.516    0.0800    0.0796
3168.534    0.0703    0.0656
3168.553    0.0904    0.0864
3168.572    0.1354    0.1366
3168.590    0.2035    0.1974
3168.609    0.2788    0.2570
3168.628    0.3406    0.3004
3168.646    0.3729    0.3342
3168.665    0.4055    0.3845
3168.684    0.4424    0.4664
3168.702    0.5289    0.5678
3168.721    0.6558    0.6739
3168.740    0.7707    0.7499
3168.758    0.7909    0.7748
3168.777    0.7847    0.7425
3168.796    0.7290    0.6531
3168.815    0.5931    0.5288
3168.833    0.4374    0.4152
3168.852    0.3097    0.3360
3168.871    0.2601    0.3073
3168.889    0.2871    0.3054
3168.908    0.3174    0.3015
3168.927    0.3212    0.2915
3168.945    0.3100    0.2963
3168.964    0.3115    0.3393
3168.983    0.3650    0.4242
3169.001    0.4695    0.5275
3169.020    0.5953    0.6362
3169.039    0.6871    0.7264
3169.057    0.7586    0.7885
3169.076    0.7945    0.8278
3169.095    0.8344    0.8352
3169.113    0.8696    0.8063
3169.132    0.8545    0.7405
3169.151    0.7659    0.6602
3169.169    0.6468    0.6058
3169.188    0.5723    0.6003
3169.207    0.5702    0.6495
3169.225    0.6558    0.7176
3169.244    0.7723    0.7691
3169.263    0.8566    0.7693
# 055459  56  3168.236  3169.263
3168.236    0.7872    0.8173
3168.255    0.8612    0.7843
3168.274    0.8610    0.7635
3168.292    0.8435    0.7757
3168.311    0.8422    0.8100
3168.330    0.8341    0.8370
3168.348    0.8350    0.8375
3168.367    0.7874    0.8106
3168.386    0.7224    0.7609
3168.404    0.6232    0.6942
3168.423    0.5194    0.5990
3168.442    0.4022    0.4753
3168.460    0.2937    0.3418
3168.479    0.1894    0.2092
3168.498    0.0999    0.1116
3168.516    0.0691    0.0622
3168.535    0.0598    0.0532
3168.554    0.0882    0.0847
3168.572    0.1503    0.1467
3168.591    0.2465    0.2270
3168.610    0.3303    0.2905
3168.628    0.3857    0.3173
3168.647    0.3793    0.3293
3168.666    0.3684    0.3686
3168.684    0.4216    0.4555
3168.703    0.5466    0.5840
3168.722    0.6830    0.7065
3168.741    0.7813    0.7867
3168.759    0.8464    0.8095
3168.778    0.8156    0.7709
3168.797    0.7349    0.6660
3168.815    0.5712    0.5253
3168.834    0.4089    0.3865
3168.853    0.2621    0.3139
3168.871    0.2499    0.3117
3168.890    0.3217    0.3309
3168.909    0.3809    0.3228
3168.927    0.3421    0.2928
3168.946    0.2683    0.2809
3168.965    0.2703    0.3231
3168.983    0.3664    0.4122
3169.002    0.4791    0.5322
3169.021    0.6049    0.6473
3169.039    0.6961    0.7333
3169.058    0.7355    0.7980
3169.077    0.7909    0.8387
3169.095    0.8500    0.8468
3169.114    0.8782    0.8059
3169.133    0.8476    0.7112
3169.151    0.7216    0.6008
3169.170    0.5674    0.5190
3169.189    0.4785    0.5207
3169.207    0.5218    0.5981
3169.226    0.6637    0.7089
3169.245    0.8013    0.7836
3169.263    0.8865    0.7856
# 055868  56  3168.236  3169.263
3168.236    0.8302    0.8344
3168.254    0.8748    0.7958
3168.273    0.8616    0.7759
3168.292    0.8428    0.7930
3168.310    0.8531    0.8249
3168.329    0.8437    0.8447
3168.348    0.8272    0.8354
3168.366    0.7869    0.8020
3168.385    0.7066    0.7475
3168.404    0.6062    0.6744
3168.422    0.4869    0.5821
3168.441    0.3796    0.4566
3168.460    0.2700    0.3138
3168.478    0.1673    0.1896
3168.497    0.0893    0.0973
3168.516    0.0567    0.0532
3168.534    0.0603    0.0518
3168.553    0.0968    0.0899
3168.572    0.1673    0.1633
3168.590    0.2695    0.2428
3168.609    0.3547    0.2994
3168.628    0.3825    0.3113
3168.646    0.3606    0.3107
3168.665    0.3425    0.3508
3168.684    0.4089    0.4568
3168.702    0.5483    0.5921
3168.721    0.7081    0.7201
3168.740    0.8243    0.7973
3168.758    0.8614    0.8151
3168.777    0.8323    0.7711
3168.796    0.7296    0.6578
3168.815    0.5686    0.4995
3168.833    0.3754    0.3686
3168.852    0.2410    0.3114
3168.871    0.2579    0.3314
3168.889    0.3553    0.3576
3168.908    0.4060    0.3396
3168.927    0.3492    0.2929
3168.945    0.2799    0.2752
3168.964    0.2738    0.3177
3168.983    0.3440    0.4160
3169.001    0.4736    0.5331
3169.020    0.6150    0.6482
3169.039    0.6866    0.7355
3169.057    0.7283    0.7951
3169.076    0.7714    0.8379
3169.095    0.8383    0.8459
3169.113    0.8694    0.7998
3169.132    0.8241    0.6942
3169.151    0.6730    0.5723
3169.169    0.5336    0.5051
3169.188    0.4855    0.5300
3169.207    0.5534    0.6362
3169.225    0.7110    0.7482
3169.244    0.8568    0.8119
3169.263    0.9224    0.7930
# 059589  56  3168.241  3169.268
3168.241    0.8584    0.8226
3168.260    0.8829    0.7732
3168.278    0.8455    0.7513
3168.297    0.8041    0.7729
3168.316    0.8113    0.8130
3168.334    0.8331    0.8327
3168.353    0.8111    0.8194
3168.372    0.7568    0.7770
3168.390    0.6753    0.7196
3168.409    0.5746    0.6452
3168.428    0.4690    0.5514
3168.446    0.3617    0.4384
3168.465    0.2514    0.3016
3168.484    0.1507    0.1745
3168.502    0.0832    0.0893
3168.521    0.0493    0.0458
3168.540    0.0542    0.0454
3168.558    0.0900    0.0823
3168.577    0.1613    0.1554
3168.596    0.2546    0.2356
3168.614    0.3217    0.2784
3168.633    0.3478    0.2740
3168.652    0.3122    0.2592
3168.670    0.2875    0.2931
3168.689    0.3592    0.4057
3168.708    0.5344    0.5631
3168.726    0.7023    0.6960
3168.745    0.8063    0.7813
3168.764    0.8500    0.8059
3168.782    0.8215    0.7720
3168.801    0.7171    0.6648
3168.820    0.5286    0.5023
3168.838    0.3347    0.3628
3168.857    0.2284    0.3045
3168.876    0.2633    0.3337
3168.894    0.3778    0.3653
3168.913    0.4233    0.3378
3168.932    0.3268    0.2705
3168.950    0.2384    0.2330
3168.969    0.2355    0.2595
3168.988    0.2986    0.3499
3169.007    0.4135    0.4749
3169.025    0.5369    0.5886
3169.044    0.6114    0.6808
3169.063    0.6506    0.7514
3169.081    0.7347    0.8045
3169.100    0.8009    0.8243
3169.119    0.8422    0.7732
3169.137    0.7766    0.6581
3169.156    0.6180    0.5195
3169.175    0.4594    0.4470
3169.193    0.4284    0.4854
3169.212    0.5608    0.6124
3169.231    0.7418    0.7437
3169.249    0.8819    0.8017
3169.268    0.9241    0.7700
# 059610  56  3168.236  3169.263
3168.236    0.7702    0.8484
3168.255    0.8646    0.8188
3168.274    0.8825    0.7856
3168.292    0.8786    0.7832
3168.311    0.8666    0.8121
3168.330    0.8760    0.8449
3168.348    0.8634    0.8559
3168.367    0.8306    0.8395
3168.386    0.7642    0.7995
3168.404    0.6764    0.7434
3168.423    0.5801    0.6611
3168.442    0.4607    0.5474
3168.460    0.3479    0.4130
3168.479    0.2333    0.2653
3168.498    0.1398    0.1449
3168.516    0.0748    0.0753
3168.535    0.0551    0.0489
3168.554    0.0696    0.0653
3168.572    0.1210    0.1187
3168.591    0.2171    0.2057
3168.610    0.3227    0.2919
3168.628    0.4129    0.3390
3168.647    0.4133    0.3517
3168.666    0.3858    0.3701
3168.684    0.4020    0.4350
3168.703    0.5027    0.5560
3168.722    0.6633    0.6898
3168.741    0.7952    0.7898
3168.759    0.8620    0.8343
3168.778    0.8562    0.8222
3168.797    0.8054    0.7423
3168.815    0.6839    0.6079
3168.834    0.4879    0.4470
3168.853    0.3163    0.3386
3168.871    0.2470    0.3194
3168.890    0.3204    0.3504
3168.909    0.3923    0.3625
3168.927    0.3913    0.3333
3168.946    0.3203    0.3021
3168.965    0.2855    0.3221
3168.983    0.3444    0.3993
3169.002    0.4774    0.5183
3169.021    0.6056    0.6406
3169.039    0.6968    0.7342
3169.058    0.7589    0.8033
3169.077    0.7914    0.8496
3169.095    0.8379    0.8720
3169.114    0.9041    0.8568
3169.133    0.8941    0.7863
3169.151    0.8019    0.6801
3169.170    0.6533    0.5754
3169.189    0.5287    0.5399
3169.207    0.5270    0.5921
3169.226    0.6452    0.7021
3169.245    0.8069    0.7985
3169.263    0.8941    0.8291
# 062175  56  3168.241  3169.268
3168.241    0.7700    0.7667
3168.260    0.8360    0.7251
3168.279    0.8217    0.7071
3168.297    0.7987    0.7300
3168.316    0.8070    0.7759
3168.335    0.8134    0.8097
3168.353    0.8067    0.8115
3168.372    0.7405    0.7820
3168.391    0.6613    0.7273
3168.409    0.5694    0.6549
3168.428    0.4770    0.5546
3168.447    0.3707    0.4307
3168.465    0.2564    0.3037
3168.484    0.1579    0.1829
3168.503    0.0993    0.0973
3168.521    0.0648    0.0566
3168.540    0.0620    0.0547
3168.559    0.0917    0.0917
3168.577    0.1589    0.1557
3168.596    0.2596    0.2331
3168.615    0.3347    0.2919
3168.633    0.3864    0.3194
3168.652    0.3797    0.3406
3168.671    0.3705    0.3924
3168.689    0.4433    0.4853
3168.708    0.5711    0.6086
3168.727    0.7062    0.7171
3168.745    0.7789    0.7788
3168.764    0.8140    0.7881
3168.783    0.7825    0.7343
3168.801    0.6858    0.6259
3168.820    0.5238    0.4777
3168.839    0.3255    0.3498
3168.857    0.2189    0.2902
3168.876    0.2193    0.2882
3168.895    0.3135    0.3001
3168.914    0.3674    0.2876
3168.932    0.3007    0.2652
3168.951    0.2503    0.2709
3168.970    0.2833    0.3332
3168.988    0.3878    0.4363
3169.007    0.5170    0.5620
3169.026    0.6411    0.6742
3169.044    0.7246    0.7539
3169.063    0.7527    0.8111
3169.082    0.7870    0.8439
3169.100    0.8406    0.8435
3169.119    0.8841    0.7951
3169.138    0.8420    0.6990
3169.156    0.7143    0.5957
3169.175    0.5564    0.5283
3169.194    0.4751    0.5429
3169.212    0.5495    0.6233
3169.231    0.7091    0.7249
3169.250    0.8373    0.7820
3169.268    0.9034    0.7652
# 062816  56  3168.236  3169.263
3168.236    0.7150    0.8015
3168.254    0.7974    0.7838
3168.273    0.8408    0.7616
3168.292    0.8366    0.7621
3168.310    0.8198    0.7842
3168.329    0.8350    0.8108
3168.348    0.8416    0.8194
3168.366    0.7887    0.8028
3168.385    0.7183    0.7603
3168.404    0.6593    0.6947
3168.422    0.5580    0.6108
3168.441    0.4528    0.4991
3168.460    0.3378    0.3714
3168.478    0.2224    0.2520
3168.497    0.1344    0.1492
3168.516    0.0840    0.0851
3168.534    0.0724    0.0635
3168.553    0.0832    0.0799
3168.572    0.1261    0.1303
3168.590    0.2065    0.1959
3168.609    0.2911    0.2613
3168.628    0.3471    0.3048
3168.646    0.3869    0.3310
3168.665    0.3949    0.3695
3168.684    0.4322    0.4443
3168.702    0.5084    0.5476
3168.721    0.6263    0.6636
3168.740    0.7494    0.7523
3168.758    0.8205    0.7900
3168.777    0.8134    0.7700
3168.796    0.7584    0.6880
3168.814    0.6509    0.5685
3168.833    0.4730    0.4369
3168.852    0.3305    0.3459
3168.871    0.2590    0.3143
3168.889    0.2807    0.3168
3168.908    0.3409    0.3164
3168.927    0.3400    0.3009
3168.945    0.3179    0.2936
3168.964    0.2850    0.3232
3168.983    0.3430    0.4006
3169.001    0.4421    0.5032
3169.020    0.5657    0.6160
3169.039    0.6673    0.7120
3169.057    0.7464    0.7797
3169.076    0.8054    0.8257
3169.095    0.8360    0.8416
3169.113    0.8634    0.8198
3169.132    0.8686    0.7549
3169.151    0.7818    0.6662
3169.169    0.6580    0.5977
3169.188    0.5520    0.5804
3169.207    0.5613    0.6281
3169.225    0.6418    0.7053
3169.244    0.7795    0.7721
3169.263    0.8549    0.7860
# 063048  56  3168.235  3169.262
3168.235    0.7958    0.8289
3168.254    0.8698    0.7890
3168.272    0.8724    0.7556
3168.291    0.8433    0.7591
3168.310    0.8264    0.7954
3168.329    0.8576    0.8291
3168.347    0.8437    0.8339
3168.366    0.7949    0.8074
3168.385    0.7216    0.7572
3168.403    0.6227    0.6936
3168.422    0.5183    0.6074
3168.441    0.4141    0.4948
3168.459    0.2955    0.3664
3168.478    0.1875    0.2295
3168.497    0.1078    0.1217
3168.515    0.0670    0.0622
3168.534    0.0531    0.0435
3168.553    0.0704    0.0653
3168.571    0.1263    0.1201
3168.590    0.2086    0.1983
3168.609    0.3013    0.2618
3168.627    0.3503    0.2814
3168.646    0.3378    0.2740
3168.665    0.3101    0.2899
3168.683    0.3272    0.3660
3168.702    0.4466    0.5036
3168.721    0.6327    0.6503
3168.739    0.7716    0.7521
3168.758    0.8274    0.8013
3168.777    0.8325    0.7865
3168.795    0.7607    0.7073
3168.814    0.5968    0.5621
3168.833    0.4070    0.4046
3168.851    0.2519    0.3111
3168.870    0.2149    0.2997
3168.889    0.3092    0.3289
3168.907    0.3849    0.3284
3168.926    0.3649    0.2836
3168.945    0.2661    0.2404
3168.963    0.2178    0.2465
3168.982    0.2625    0.3152
3169.001    0.3741    0.4286
3169.020    0.5152    0.5520
3169.038    0.6190    0.6509
3169.057    0.6662    0.7303
3169.076    0.6893    0.7901
3169.094    0.7586    0.8204
3169.113    0.8506    0.7976
3169.132    0.8393    0.7049
3169.150    0.7209    0.5796
3169.169    0.5370    0.4752
3169.188    0.4249    0.4632
3169.206    0.4705    0.5453
3169.225    0.6524    0.6748
3169.244    0.8310    0.7690
3169.262    0.9080    0.7800
# 063636  56  3168.236  3169.263
3168.236    0.7998    0.8095
3168.255    0.8429    0.7832
3168.273    0.8513    0.7775
3168.292    0.8368    0.7971
3168.311    0.8461    0.8247
3168.329    0.8517    0.8373
3168.348    0.8228    0.8257
3168.367    0.7558    0.7889
3168.386    0.6759    0.7295
3168.404    0.5880    0.6509
3168.423    0.4768    0.5415
3168.442    0.3463    0.4095
3168.460    0.2463    0.2805
3168.479    0.1588    0.1653
3168.498    0.0933    0.0901
3168.516    0.0605    0.0604
3168.535    0.0811    0.0700
3168.554    0.1092    0.1171
3168.572    0.1925    0.1856
3168.591    0.2951    0.2595
3168.610    0.3605    0.3100
3168.628    0.3816    0.3343
3168.647    0.3885    0.3627
3168.666    0.4170    0.4276
3168.684    0.5106    0.5286
3168.703    0.6233    0.6509
3168.722    0.7428    0.7508
3168.740    0.8281    0.7998
3168.759    0.8354    0.7910
3168.778    0.7723    0.7166
3168.796    0.6747    0.5961
3168.815    0.4923    0.4529
3168.834    0.3358    0.3463
3168.852    0.2686    0.3073
3168.871    0.2676    0.3128
3168.890    0.3244    0.3200
3168.908    0.3550    0.3070
3168.927    0.3039    0.2920
3168.946    0.2999    0.3122
3168.964    0.3334    0.3786
3168.983    0.4180    0.4855
3169.002    0.5448    0.6023
3169.020    0.6384    0.6989
3169.039    0.7263    0.7757
3169.058    0.7679    0.8268
3169.076    0.8069    0.8502
3169.095    0.8654    0.8383
3169.114    0.8833    0.7811
3169.132    0.8185    0.6969
3169.151    0.6797    0.6146
3169.170    0.5678    0.5844
3169.188    0.5679    0.6209
3169.207    0.6396    0.7036
3169.226    0.7539    0.7802
3169.244    0.8748    0.8063
3169.263    0.8776    0.7721
# 064150  56  3168.241  3169.268
3168.241    0.8564    0.7786
3168.260    0.8451    0.7413
3168.279    0.8226    0.7449
3168.297    0.8333    0.7813
3168.316    0.8596    0.8204
3168.335    0.8187    0.8316
3168.353    0.7923    0.8117
3168.372    0.7261    0.7658
3168.391    0.6240    0.7002
3168.409    0.5269    0.6177
3168.428    0.4317    0.5037
3168.447    0.3156    0.3665
3168.465    0.2057    0.2360
3168.484    0.1191    0.1267
3168.503    0.0617    0.0632
3168.521    0.0536    0.0443
3168.540    0.0660    0.0634
3168.559    0.1232    0.1198
3168.577    0.2136    0.1958
3168.596    0.3051    0.2677
3168.615    0.3464    0.3008
3168.633    0.3683    0.3041
3168.652    0.3531    0.3235
3168.671    0.3617    0.4007
3168.689    0.4672    0.5231
3168.708    0.6458    0.6604
3168.727    0.7617    0.7602
3168.745    0.8054    0.8011
3168.764    0.8069    0.7829
3168.783    0.7333    0.6950
3168.801    0.5976    0.5560
3168.820    0.4071    0.3982
3168.839    0.2569    0.2979
3168.857    0.2120    0.2825
3168.876    0.2781    0.3089
3168.895    0.3598    0.3128
3168.913    0.3307    0.2805
3168.932    0.2740    0.2506
3168.951    0.2440    0.2720
3168.969    0.2951    0.3493
3168.988    0.4062    0.4695
3169.007    0.5372    0.5944
3169.025    0.6677    0.6918
3169.044    0.7420    0.7661
3169.063    0.7497    0.8179
3169.081    0.7718    0.8428
3169.100    0.8504    0.8226
3169.119    0.8383    0.7410
3169.137    0.7342    0.6259
3169.156    0.5843    0.5222
3169.175    0.4844    0.4987
3169.193    0.5093    0.5652
3169.212    0.6282    0.6839
3169.231    0.7831    0.7782
3169.250    0.9024    0.7958
3169.268    0.8867    0.7372
# 064747  56  3168.235  3169.262
3168.235    0.8245    0.8680
3168.254    0.8886    0.8272
3168.272    0.9022    0.7901
3168.291    0.8656    0.7898
3168.310    0.8521    0.8239
3168.328    0.8644    0.8551
3168.347    0.8634    0.8610
3168.366    0.8222    0.8366
3168.385    0.7667    0.7905
3168.403    0.6691    0.7328
3168.422    0.5601    0.6530
3168.441    0.4594    0.5426
3168.459    0.3428    0.4071
3168.478    0.2144    0.2547
3168.497    0.1153    0.1319
3168.515    0.0679    0.0643
3168.534    0.0462    0.0416
3168.553    0.0661    0.0617
3168.571    0.1333    0.1207
3168.590    0.2256    0.2137
3168.609    0.3332    0.2948
3168.627    0.3874    0.3196
3168.646    0.3641    0.3008
3168.665    0.3294    0.3006
3168.683    0.3433    0.3708
3168.702    0.4720    0.5156
3168.721    0.6530    0.6747
3168.739    0.7974    0.7845
3168.758    0.8813    0.8383
3168.777    0.8756    0.8293
3168.795    0.7932    0.7551
3168.814    0.6492    0.6046
3168.833    0.4614    0.4289
3168.851    0.2852    0.3220
3168.870    0.2422    0.3174
3168.889    0.3277    0.3686
3168.907    0.4277    0.3792
3168.926    0.4014    0.3257
3168.945    0.2973    0.2678
3168.963    0.2384    0.2671
3168.982    0.2894    0.3356
3169.001    0.3919    0.4532
3169.020    0.5258    0.5818
3169.038    0.6494    0.6816
3169.057    0.7042    0.7567
3169.076    0.7405    0.8141
3169.094    0.8030    0.8492
3169.113    0.8778    0.8368
3169.132    0.8509    0.7513
3169.150    0.7318    0.6240
3169.169    0.5813    0.5109
3169.188    0.4738    0.4932
3169.206    0.5135    0.5776
3169.225    0.6710    0.7142
3169.244    0.8431    0.8132
3169.262    0.9406    0.8272
# 070319  56  3168.241  3169.268
3168.241    0.9300    0.8449
3168.260    0.9114    0.8121
3168.278    0.8904    0.8110
3168.297    0.8825    0.8377
3168.316    0.8744    0.8628
3168.334    0.8730    0.8638
3168.353    0.8331    0.8379
3168.372    0.7442    0.7918
3168.390    0.6581    0.7340
3168.409    0.5614    0.6546
3168.428    0.4479    0.5449
3168.446    0.3311    0.4106
3168.465    0.2093    0.2594
3168.484    0.1252    0.1367
3168.502    0.0703    0.0682
3168.521    0.0500    0.0449
3168.540    0.0744    0.0649
3168.558    0.1313    0.1231
3168.577    0.2284    0.2134
3168.596    0.3327    0.2907
3168.615    0.3865    0.3134
3168.633    0.3766    0.2952
3168.652    0.3174    0.2953
3168.671    0.3321    0.3699
3168.689    0.4516    0.5059
3168.708    0.6468    0.6637
3168.727    0.7973    0.7793
3168.745    0.8772    0.8308
3168.764    0.8752    0.8249
3168.783    0.8069    0.7489
3168.801    0.6569    0.6111
3168.820    0.4582    0.4425
3168.839    0.2946    0.3358
3168.857    0.2423    0.3322
3168.876    0.3373    0.3798
3168.895    0.4362    0.3886
3168.913    0.4258    0.3383
3168.932    0.3197    0.2788
3168.951    0.2533    0.2729
3168.969    0.2746    0.3308
3168.988    0.3781    0.4412
3169.007    0.5158    0.5664
3169.025    0.6240    0.6665
3169.044    0.6773    0.7446
3169.063    0.7073    0.8046
3169.081    0.7667    0.8404
3169.100    0.8428    0.8268
3169.119    0.8360    0.7396
3169.137    0.7279    0.6112
3169.156    0.5614    0.4972
3169.175    0.4522    0.4779
3169.193    0.5013    0.5610
3169.212    0.6611    0.6984
3169.231    0.8255    0.8009
3169.249    0.9166    0.8188
3169.268    0.8710    0.7595
# 072604  56  3168.236  3169.263
3168.236    0.8672    0.8410
3168.255    0.9034    0.8063
3168.274    0.8939    0.7851
3168.293    0.8706    0.7982
3168.311    0.8678    0.8281
3168.330    0.8696    0.8488
3168.349    0.8472    0.8410
3168.367    0.7892    0.8082
3168.386    0.7138    0.7544
3168.405    0.5985    0.6844
3168.423    0.4861    0.5984
3168.442    0.3912    0.4803
3168.461    0.2737    0.3410
3168.479    0.1592    0.2134
3168.498    0.1059    0.1123
3168.517    0.0775    0.0595
3168.535    0.0571    0.0527
3168.554    0.0888    0.0870
3168.573    0.1726    0.1559
3168.591    0.2635    0.2296
3168.610    0.3375    0.2792
3168.629    0.3496    0.2839
3168.647    0.3249    0.2752
3168.666    0.2897    0.3056
3168.685    0.3559    0.4057
3168.703    0.4942    0.5449
3168.722    0.6797    0.6869
3168.741    0.8052    0.7816
3168.759    0.8555    0.8151
3168.778    0.8443    0.7867
3168.797    0.7480    0.6883
3168.815    0.5821    0.5471
3168.834    0.3897    0.4050
3168.853    0.2517    0.3348
3168.871    0.2523    0.3404
3168.890    0.3697    0.3633
3168.909    0.4257    0.3444
3168.927    0.3652    0.2923
3168.946    0.2585    0.2515
3168.965    0.2350    0.2666
3168.983    0.2979    0.3374
3169.002    0.4057    0.4496
3169.021    0.5211    0.5664
3169.039    0.6177    0.6590
3169.058    0.6657    0.7357
3169.077    0.7114    0.7921
3169.095    0.7795    0.8115
3169.114    0.8320    0.7693
3169.133    0.8000    0.6608
3169.151    0.6449    0.5378
3169.170    0.4871    0.4571
3169.189    0.4266    0.4765
3169.207    0.5225    0.5764
3169.226    0.6738    0.7016
3169.245    0.8348    0.7737
3169.263    0.8774    0.7631
# 075676  56  3168.237  3169.264
3168.237    0.8447    0.8433
3168.256    0.8853    0.8002
3168.274    0.8718    0.7780
3168.293    0.8688    0.7954
3168.312    0.8604    0.8350
3168.330    0.8688    0.8614
3168.349    0.8543    0.8602
3168.368    0.8052    0.8318
3168.386    0.7281    0.7869
3168.405    0.6516    0.7214
3168.424    0.5430    0.6302
3168.442    0.4149    0.5119
3168.461    0.3168    0.3615
3168.480    0.1957    0.2157
3168.498    0.1035    0.1138
3168.517    0.0639    0.0585
3168.536    0.0632    0.0529
3168.554    0.0919    0.0904
3168.573    0.1792    0.1716
3168.592    0.2907    0.2705
3168.610    0.3787    0.3375
3168.629    0.4301    0.3554
3168.648    0.4010    0.3496
3168.666    0.3779    0.3791
3168.685    0.4240    0.4783
3168.704    0.5770    0.6204
3168.722    0.7440    0.7430
3168.741    0.8790    0.8226
3168.760    0.8896    0.8435
3168.778    0.8660    0.8056
3168.797    0.7595    0.6965
3168.816    0.5765    0.5335
3168.834    0.3812    0.3897
3168.853    0.2439    0.3203
3168.872    0.2624    0.3405
3168.890    0.3825    0.3754
3168.909    0.4449    0.3629
3168.928    0.3857    0.3133
3168.946    0.2926    0.2920
3168.965    0.2871    0.3357
3168.984    0.3822    0.4387
3169.002    0.5152    0.5599
3169.021    0.6419    0.6770
3169.040    0.7239    0.7626
3169.058    0.7323    0.8183
3169.077    0.7508    0.8586
3169.096    0.8141    0.8710
3169.114    0.8915    0.8350
3169.133    0.8652    0.7401
3169.152    0.7525    0.6202
3169.170    0.5790    0.5448
3169.189    0.4923    0.5565
3169.208    0.5820    0.6537
3169.226    0.7464    0.7645
3169.245    0.9143    0.8337
3169.264    0.9725    0.8222
# 076114  56  3168.241  3169.268
3168.241    0.8527    0.8194
3168.259    0.8931    0.7816
3168.278    0.8720    0.7727
3168.297    0.8578    0.8032
3168.315    0.8620    0.8416
3168.334    0.8726    0.8616
3168.353    0.8511    0.8502
3168.371    0.7809    0.8158
3168.390    0.6961    0.7619
3168.409    0.5899    0.6879
3168.427    0.4805    0.5903
3168.446    0.3668    0.4540
3168.465    0.2589    0.3010
3168.483    0.1497    0.1736
3168.502    0.0858    0.0851
3168.521    0.0544    0.0491
3168.539    0.0654    0.0577
3168.558    0.1167    0.1092
3168.577    0.2045    0.1947
3168.595    0.3044    0.2760
3168.614    0.3820    0.3212
3168.633    0.3929    0.3197
3168.652    0.3648    0.3189
3168.670    0.3560    0.3706
3168.689    0.4409    0.4912
3168.708    0.6017    0.6377
3168.726    0.7473    0.7499
3168.745    0.8346    0.8125
3168.764    0.8616    0.8130
3168.782    0.7927    0.7506
3168.801    0.6942    0.6169
3168.820    0.5019    0.4503
3168.838    0.3005    0.3301
3168.857    0.2095    0.2925
3168.876    0.2654    0.3202
3168.894    0.3719    0.3373
3168.913    0.3882    0.3082
3168.932    0.3018    0.2646
3168.950    0.2409    0.2619
3168.969    0.2678    0.3224
3168.988    0.3690    0.4330
3169.006    0.5083    0.5535
3169.025    0.6359    0.6651
3169.044    0.6973    0.7475
3169.062    0.7201    0.8037
3169.081    0.7730    0.8412
3169.100    0.8312    0.8364
3169.118    0.8549    0.7727
3169.137    0.7797    0.6524
3169.156    0.6232    0.5315
3169.174    0.4752    0.4812
3169.193    0.4692    0.5293
3169.212    0.5849    0.6486
3169.230    0.7649    0.7574
3169.249    0.8839    0.8046
3169.268    0.9039    0.7659
# 077749  56  3168.236  3169.263
3168.236    0.7130    0.7709
3168.255    0.7870    0.7679
3168.273    0.8168    0.7686
3168.292    0.8136    0.7791
3168.311    0.8268    0.7930
3168.330    0.8204    0.7980
3168.348    0.7920    0.7851
3168.367    0.7239    0.7482
3168.386    0.6389    0.6864
3168.404    0.5675    0.6065
3168.423    0.4453    0.5027
3168.442    0.3560    0.3875
3168.460    0.2669    0.2804
3168.479    0.1757    0.1845
3168.498    0.1203    0.1187
3168.516    0.0923    0.0895
3168.535    0.0925    0.0934
3168.554    0.1280    0.1264
3168.572    0.1758    0.1742
3168.591    0.2506    0.2289
3168.610    0.3063    0.2785
3168.628    0.3524    0.3216
3168.647    0.3979    0.3735
3168.666    0.4500    0.4436
3168.684    0.5208    0.5276
3168.703    0.6053    0.6212
3168.722    0.6806    0.6969
3168.740    0.7461    0.7328
3168.759    0.7579    0.7203
3168.778    0.7055    0.6566
3168.796    0.6155    0.5634
3168.815    0.5051    0.4567
3168.834    0.3895    0.3691
3168.852    0.3109    0.3177
3168.871    0.2735    0.2932
3168.890    0.2762    0.2850
3168.908    0.2864    0.2843
3168.927    0.2999    0.2957
3168.946    0.3125    0.3312
3168.964    0.3614    0.3930
3168.983    0.4363    0.4825
3169.002    0.5309    0.5817
3169.020    0.6342    0.6694
3169.039    0.7063    0.7437
3169.058    0.7713    0.7920
3169.076    0.8078    0.8095
3169.095    0.8402    0.7954
3169.114    0.8249    0.7520
3169.132    0.7723    0.6969
3169.151    0.6997    0.6477
3169.170    0.6209    0.6301
3169.188    0.6012    0.6488
3169.207    0.6245    0.6926
3169.226    0.6939    0.7338
3169.244    0.7693    0.7471
3169.263    0.7856    0.7264
# 078217  56  3168.236  3169.263
3168.236    0.8746    0.8626
3168.255    0.9204    0.8253
3168.273    0.9039    0.8069
3168.292    0.8682    0.8215
3168.311    0.8758    0.8521
3168.329    0.8841    0.8692
3168.348    0.8638    0.8608
3168.367    0.8046    0.8281
3168.386    0.7219    0.7775
3168.404    0.6262    0.7130
3168.423    0.5212    0.6179
3168.442    0.4076    0.4865
3168.460    0.2826    0.3395
3168.479    0.1714    0.1954
3168.498    0.0911    0.0963
3168.516    0.0540    0.0518
3168.535    0.0583    0.0489
3168.554    0.0946    0.0879
3168.572    0.1671    0.1620
3168.591    0.2829    0.2555
3168.610    0.3784    0.3183
3168.628    0.3966    0.3275
3168.647    0.3784    0.3176
3168.666    0.3366    0.3515
3168.684    0.4042    0.4520
3168.703    0.5404    0.6008
3168.722    0.7156    0.7345
3168.740    0.8429    0.8115
3168.759    0.8790    0.8343
3168.778    0.8422    0.7930
3168.796    0.7551    0.6866
3168.815    0.5834    0.5216
3168.834    0.3801    0.3733
3168.852    0.2444    0.3156
3168.871    0.2674    0.3415
3168.890    0.3751    0.3787
3168.908    0.4372    0.3633
3168.927    0.3774    0.3104
3168.946    0.2895    0.2845
3168.964    0.2771    0.3201
3168.983    0.3452    0.4150
3169.002    0.4907    0.5388
3169.020    0.5966    0.6497
3169.039    0.6838    0.7388
3169.058    0.7442    0.8019
3169.076    0.7845    0.8441
3169.095    0.8527    0.8562
3169.114    0.8678    0.8085
3169.132    0.8300    0.7036
3169.151    0.6901    0.5704
3169.170    0.5238    0.4879
3169.188    0.4579    0.5063
3169.207    0.5430    0.6159
3169.226    0.7160    0.7456
3169.244    0.8537    0.8170
3169.263    0.9221    0.8084
# 079672  56  3168.241  3169.268
3168.241    0.8455    0.7874
3168.260    0.8696    0.7513
3168.279    0.8416    0.7537
3168.297    0.8377    0.7889
3168.316    0.8488    0.8283
3168.335    0.8350    0.8420
3168.353    0.8115    0.8253
3168.372    0.7354    0.7829
3168.391    0.6482    0.7208
3168.409    0.5479    0.6408
3168.428    0.4537    0.5280
3168.447    0.3273    0.3894
3168.465    0.2206    0.2548
3168.484    0.1297    0.1395
3168.503    0.0706    0.0705
3168.521    0.0555    0.0489
3168.540    0.0737    0.0677
3168.559    0.1297    0.1264
3168.577    0.2277    0.2062
3168.596    0.3231    0.2830
3168.615    0.3791    0.3208
3168.633    0.3773    0.3265
3168.652    0.3586    0.3455
3168.671    0.3923    0.4195
3168.689    0.4912    0.5379
3168.708    0.6375    0.6716
3168.727    0.7614    0.7695
3168.745    0.8274    0.8104
3168.764    0.8318    0.7936
3168.783    0.7619    0.7091
3168.801    0.6362    0.5732
3168.820    0.4548    0.4163
3168.839    0.2723    0.3138
3168.858    0.2177    0.2964
3168.876    0.2870    0.3208
3168.895    0.3612    0.3264
3168.914    0.3498    0.2941
3168.932    0.2926    0.2677
3168.951    0.2554    0.2899
3168.970    0.3197    0.3736
3168.988    0.4345    0.4880
3169.007    0.5690    0.6119
3169.026    0.6759    0.7124
3169.044    0.7261    0.7802
3169.063    0.7586    0.8295
3169.082    0.8170    0.8527
3169.100    0.8527    0.8335
3169.119    0.8385    0.7554
3169.138    0.7721    0.6365
3169.156    0.6281    0.5378
3169.175    0.4980    0.5077
3169.194    0.4882    0.5725
3169.212    0.6200    0.6823
3169.231    0.7854    0.7788
3169.250    0.8835    0.8028
3169.268    0.8882    0.7513
# 085042  56  3168.241  3169.268
3168.241    0.8312    0.7898
3168.260    0.8570    0.7490
3168.279    0.8272    0.7410
3168.297    0.8356    0.7704
3168.316    0.8464    0.8136
3168.335    0.8358    0.8366
3168.353    0.8110    0.8278
3168.372    0.7495    0.7910
3168.391    0.6618    0.7335
3168.409    0.5774    0.6601
3168.428    0.4572    0.5567
3168.447    0.3466    0.4260
3168.465    0.2364    0.2919
3168.484    0.1461    0.1681
3168.503    0.0846    0.0861
3168.522    0.0608    0.0521
3168.540    0.0735    0.0606
3168.559    0.1070    0.1083
3168.578    0.1874    0.1835
3168.596    0.2832    0.2525
3168.615    0.3625    0.2916
3168.634    0.3749    0.2952
3168.652    0.3416    0.3023
3168.671    0.3322    0.3586
3168.690    0.4135    0.4738
3168.708    0.5723    0.6048
3168.727    0.7340    0.7185
3168.746    0.8238    0.7782
3168.764    0.8236    0.7766
3168.783    0.7684    0.7091
3168.802    0.6552    0.5789
3168.820    0.4641    0.4321
3168.839    0.2872    0.3137
3168.858    0.1926    0.2725
3168.876    0.2304    0.2847
3168.895    0.3262    0.2948
3168.914    0.3457    0.2711
3168.932    0.2794    0.2399
3168.951    0.2100    0.2419
3168.970    0.2522    0.3017
3168.988    0.3574    0.4021
3169.007    0.4862    0.5253
3169.026    0.5999    0.6365
3169.044    0.6680    0.7181
3169.063    0.7042    0.7809
3169.082    0.7444    0.8177
3169.100    0.8059    0.8117
3169.119    0.8404    0.7454
3169.138    0.7668    0.6304
3169.156    0.6150    0.5238
3169.175    0.4656    0.4761
3169.194    0.4533    0.5236
3169.212    0.5672    0.6285
3169.231    0.7273    0.7347
3169.250    0.8513    0.7754
3169.268    0.8849    0.7367
# 085810  56  3168.241  3169.268
3168.241    0.7930    0.7845
3168.260    0.8404    0.7619
3168.278    0.8502    0.7619
3168.297    0.8404    0.7863
3168.316    0.8344    0.8153
3168.334    0.8287    0.8268
3168.353    0.7976    0.8126
3168.372    0.7300    0.7725
3168.390    0.6569    0.7127
3168.409    0.5643    0.6255
3168.428    0.4463    0.5123
3168.446    0.3338    0.3877
3168.465    0.2271    0.2567
3168.484    0.1376    0.1500
3168.502    0.0871    0.0859
3168.521    0.0705    0.0606
3168.540    0.0787    0.0759
3168.558    0.1222    0.1227
3168.577    0.1986    0.1935
3168.596    0.2885    0.2628
3168.614    0.3717    0.3081
3168.633    0.3984    0.3371
3168.652    0.3946    0.3742
3168.670    0.4174    0.4418
3168.689    0.5086    0.5479
3168.708    0.6297    0.6622
3168.727    0.7315    0.7499
3168.745    0.8030    0.7872
3168.764    0.8097    0.7681
3168.783    0.7595    0.6866
3168.801    0.6397    0.5657
3168.820    0.4592    0.4304
3168.839    0.3115    0.3355
3168.857    0.2422    0.3024
3168.876    0.2712    0.3054
3168.895    0.3410    0.3073
3168.913    0.3411    0.2949
3168.932    0.2959    0.2887
3168.951    0.2789    0.3210
3168.969    0.3447    0.3960
3168.988    0.4487    0.5063
3169.007    0.5774    0.6210
3169.025    0.6794    0.7132
3169.044    0.7328    0.7851
3169.063    0.7748    0.8306
3169.081    0.8072    0.8461
3169.100    0.8511    0.8228
3169.119    0.8568    0.7535
3169.137    0.7727    0.6607
3169.156    0.6345    0.5742
3169.175    0.5338    0.5450
3169.193    0.5171    0.5848
3169.212    0.6093    0.6716
3169.231    0.7306    0.7513
3169.249    0.8561    0.7784
3169.268    0.8794    0.7444
# 088194  56  3168.241  3169.268
3168.241    0.8578    0.8202
3168.260    0.8861    0.7729
3168.278    0.8664    0.7579
3168.297    0.8509    0.7861
3168.316    0.8598    0.8297
3168.334    0.8539    0.8513
3168.353    0.8276    0.8412
3168.372    0.7661    0.8039
3168.390    0.6736    0.7513
3168.409    0.5829    0.6775
3168.428    0.4797    0.5766
3168.446    0.3612    0.4508
3168.465    0.2452    0.3008
3168.484    0.1517    0.1677
3168.502    0.0870    0.0839
3168.521    0.0510    0.0449
3168.540    0.0511    0.0494
3168.558    0.1017    0.0919
3168.577    0.1849    0.1726
3168.596    0.2901    0.2609
3168.615    0.3625    0.3115
3168.633    0.3873    0.3129
3168.652    0.3585    0.3076
3168.671    0.3277    0.3560
3168.689    0.4200    0.4687
3168.708    0.5921    0.6196
3168.727    0.7537    0.7446
3168.745    0.8428    0.8100
3168.764    0.8478    0.8198
3168.783    0.8100    0.7630
3168.801    0.6833    0.6409
3168.820    0.4988    0.4696
3168.839    0.3138    0.3311
3168.857    0.2213    0.2887
3168.876    0.2597    0.3197
3168.895    0.3587    0.3460
3168.913    0.3899    0.3191
3168.932    0.3132    0.2674
3168.951    0.2396    0.2557
3168.969    0.2640    0.3083
3168.988    0.3729    0.4176
3169.007    0.5030    0.5480
3169.025    0.6224    0.6575
3169.044    0.6888    0.7420
3169.063    0.7323    0.8024
3169.081    0.7659    0.8420
3169.100    0.8379    0.8468
3169.119    0.8700    0.7874
3169.137    0.7852    0.6738
3169.156    0.6172    0.5431
3169.175    0.4832    0.4774
3169.193    0.4658    0.5161
3169.212    0.5814    0.6368
3169.231    0.7727    0.7602
3169.249    0.9005    0.8140
3169.268    0.9001    0.7820
# 088945  56  3168.236  3169.263
3168.236    0.7741    0.8268
3168.255    0.8400    0.8379
3168.273    0.8829    0.8433
3168.292    0.8943    0.8490
3168.311    0.8782    0.8521
3168.330    0.8466    0.8470
3168.348    0.8151    0.8283
3168.367    0.7748    0.7889
3168.386    0.6801    0.7261
3168.404    0.5909    0.6443
3168.423    0.5007    0.5379
3168.442    0.4018    0.4200
3168.460    0.3046    0.3107
3168.479    0.2087    0.2129
3168.498    0.1439    0.1451
3168.516    0.1141    0.1144
3168.535    0.1171    0.1164
3168.554    0.1454    0.1473
3168.572    0.2005    0.1932
3168.591    0.2653    0.2482
3168.610    0.3285    0.3023
3168.628    0.3714    0.3531
3168.647    0.4234    0.4128
3168.666    0.4965    0.4855
3168.684    0.5703    0.5655
3168.703    0.6352    0.6504
3168.722    0.7053    0.7173
3168.740    0.7619    0.7473
3168.759    0.7544    0.7337
3168.778    0.7183    0.6756
3168.796    0.6436    0.5932
3168.815    0.5455    0.4993
3168.834    0.4598    0.4206
3168.852    0.3780    0.3709
3168.871    0.3338    0.3438
3168.890    0.3249    0.3345
3168.908    0.3320    0.3367
3168.927    0.3421    0.3525
3168.946    0.3675    0.3881
3168.964    0.4159    0.4433
3168.983    0.4805    0.5205
3169.002    0.5607    0.6065
3169.020    0.6563    0.6841
3169.039    0.7377    0.7508
3169.058    0.7905    0.7941
3169.076    0.8333    0.8097
3169.095    0.8441    0.7993
3169.114    0.8213    0.7677
3169.132    0.7858    0.7308
3169.151    0.7452    0.7013
3169.170    0.7032    0.6942
3169.188    0.6648    0.7101
3169.207    0.6850    0.7398
3169.226    0.7278    0.7658
3169.244    0.7607    0.7737
3169.263    0.7714    0.7621
# 089282  56  3168.241  3169.268
3168.241    0.8017    0.7938
3168.260    0.8339    0.7718
3168.279    0.8166    0.7642
3168.297    0.8194    0.7777
3168.316    0.8343    0.8000
3168.335    0.8181    0.8097
3168.353    0.7745    0.7963
3168.372    0.7219    0.7572
3168.391    0.6571    0.6945
3168.409    0.5683    0.6142
3168.428    0.4502    0.5073
3168.447    0.3435    0.3841
3168.465    0.2441    0.2667
3168.484    0.1502    0.1620
3168.503    0.0913    0.0921
3168.522    0.0677    0.0619
3168.540    0.0711    0.0682
3168.559    0.1089    0.1079
3168.578    0.1773    0.1717
3168.596    0.2533    0.2371
3168.615    0.3331    0.2927
3168.634    0.3839    0.3312
3168.652    0.4024    0.3697
3168.671    0.4311    0.4364
3168.690    0.4945    0.5354
3168.708    0.5950    0.6403
3168.727    0.7138    0.7327
3168.746    0.7797    0.7825
3168.764    0.7993    0.7793
3168.783    0.7798    0.7180
3168.802    0.6650    0.6063
3168.820    0.5129    0.4835
3168.839    0.3826    0.3815
3168.858    0.2948    0.3366
3168.876    0.2948    0.3349
3168.895    0.3484    0.3393
3168.914    0.3725    0.3287
3168.932    0.3406    0.3186
3168.951    0.3044    0.3392
3168.970    0.3495    0.4069
3168.988    0.4511    0.5042
3169.007    0.5780    0.6163
3169.026    0.6842    0.7145
3169.044    0.7487    0.7845
3169.063    0.7832    0.8331
3169.082    0.8219    0.8539
3169.100    0.8504    0.8398
3169.119    0.8638    0.7823
3169.138    0.8145    0.6909
3169.156    0.6836    0.6052
3169.175    0.5698    0.5594
3169.194    0.5244    0.5837
3169.212    0.5788    0.6569
3169.231    0.7263    0.7408
3169.250    0.8455    0.7838
3169.268    0.8610    0.7684
# 089474  56  3168.241  3169.268
3168.241    0.8586    0.8089
3168.259    0.8790    0.7780
3168.278    0.8646    0.7732
3168.297    0.8443    0.8011
3168.315    0.8509    0.8343
3168.334    0.8519    0.8496
3168.353    0.8211    0.8354
3168.371    0.7558    0.7989
3168.390    0.6789    0.7403
3168.409    0.5852    0.6586
3168.427    0.4852    0.5537
3168.446    0.3547    0.4162
3168.465    0.2312    0.2715
3168.483    0.1422    0.1565
3168.502    0.0819    0.0792
3168.521    0.0571    0.0497
3168.539    0.0643    0.0612
3168.558    0.1118    0.1122
3168.577    0.2024    0.1928
3168.595    0.3125    0.2696
3168.614    0.3775    0.3185
3168.633    0.3801    0.3323
3168.651    0.3697    0.3487
3168.670    0.3954    0.4127
3168.689    0.4931    0.5308
3168.707    0.6263    0.6592
3168.726    0.7534    0.7675
3168.745    0.8429    0.8222
3168.763    0.8551    0.8171
3168.782    0.7938    0.7456
3168.801    0.6627    0.6105
3168.819    0.4838    0.4607
3168.838    0.3167    0.3447
3168.857    0.2369    0.3115
3168.876    0.2908    0.3327
3168.894    0.3687    0.3433
3168.913    0.3756    0.3174
3168.932    0.3198    0.2864
3168.950    0.2808    0.2975
3168.969    0.3121    0.3686
3168.988    0.4228    0.4825
3169.006    0.5490    0.5990
3169.025    0.6571    0.7034
3169.044    0.7338    0.7789
3169.062    0.7709    0.8281
3169.081    0.7962    0.8559
3169.100    0.8612    0.8422
3169.118    0.8564    0.7775
3169.137    0.7734    0.6665
3169.156    0.6374    0.5609
3169.174    0.5150    0.5213
3169.193    0.5057    0.5685
3169.212    0.6155    0.6748
3169.230    0.7800    0.7690
3169.249    0.9022    0.8072
3169.268    0.9032    0.7686
# 089912  56  3168.236  3169.263
3168.236    0.7137    0.8095
3168.255    0.8115    0.8209
3168.274    0.8590    0.8249
3168.293    0.8902    0.8306
3168.311    0.8902    0.8373
3168.330    0.8547    0.8391
3168.349    0.8404    0.8278
3168.367    0.7890    0.7991
3168.386    0.7140    0.7468
3168.405    0.6369    0.6705
3168.423    0.5444    0.5773
3168.442    0.4373    0.4630
3168.461    0.3315    0.3447
3168.479    0.2372    0.2432
3168.498    0.1598    0.1618
3168.517    0.1154    0.1159
3168.535    0.1076    0.1073
3168.554    0.1304    0.1306
3168.573    0.1834    0.1770
3168.591    0.2346    0.2301
3168.610    0.2983    0.2849
3168.629    0.3583    0.3355
3168.647    0.4101    0.3855
3168.666    0.4611    0.4505
3168.685    0.5349    0.5321
3168.703    0.6145    0.6177
3168.722    0.6936    0.6987
3168.741    0.7403    0.7497
3168.759    0.7714    0.7561
3168.778    0.7539    0.7148
3168.797    0.6819    0.6342
3168.815    0.5794    0.5415
3168.834    0.4742    0.4518
3168.853    0.3943    0.3884
3168.871    0.3530    0.3558
3168.890    0.3337    0.3413
3168.909    0.3362    0.3375
3168.927    0.3367    0.3432
3168.946    0.3631    0.3666
3168.965    0.3909    0.4155
3168.983    0.4567    0.4847
3169.002    0.5267    0.5723
3169.021    0.6145    0.6604
3169.039    0.7023    0.7321
3169.058    0.7589    0.7867
3169.077    0.8232    0.8138
3169.095    0.8535    0.8117
3169.114    0.8486    0.7829
3169.133    0.8076    0.7377
3169.151    0.7389    0.6971
3169.170    0.7003    0.6748
3169.189    0.6601    0.6830
3169.207    0.6566    0.7127
3169.226    0.6904    0.7489
3169.245    0.7581    0.7695
3169.263    0.7880    0.7652
# 090004  56  3168.241  3169.268
3168.241    0.9072    0.7930
3168.260    0.8823    0.7581
3168.278    0.8513    0.7609
3168.297    0.8511    0.7962
3168.316    0.8584    0.8295
3168.334    0.8321    0.8341
3168.353    0.7940    0.8067
3168.372    0.7106    0.7556
3168.390    0.6133    0.6926
3168.409    0.5070    0.6097
3168.428    0.4073    0.5019
3168.446    0.2922    0.3768
3168.465    0.1855    0.2400
3168.484    0.1176    0.1291
3168.502    0.0698    0.0660
3168.521    0.0583    0.0448
3168.540    0.0697    0.0656
3168.558    0.1212    0.1197
3168.577    0.2162    0.1959
3168.596    0.2991    0.2550
3168.615    0.3410    0.2687
3168.633    0.3255    0.2549
3168.652    0.2795    0.2645
3168.671    0.2970    0.3420
3168.689    0.4323    0.4723
3168.708    0.6179    0.6210
3168.727    0.7466    0.7310
3168.745    0.8126    0.7805
3168.764    0.8035    0.7725
3168.783    0.7456    0.6953
3168.801    0.5909    0.5630
3168.820    0.3978    0.4075
3168.839    0.2428    0.3087
3168.857    0.2055    0.2961
3168.876    0.2961    0.3234
3168.895    0.3803    0.3215
3168.913    0.3614    0.2763
3168.932    0.2556    0.2264
3168.951    0.1990    0.2236
3168.969    0.2431    0.2790
3168.988    0.3447    0.3842
3169.007    0.4622    0.5049
3169.025    0.5572    0.6059
3169.044    0.6030    0.6906
3169.063    0.6400    0.7581
3169.081    0.7218    0.7954
3169.100    0.8057    0.7766
3169.119    0.8020    0.6823
3169.137    0.6543    0.5525
3169.156    0.4850    0.4435
3169.175    0.3882    0.4297
3169.193    0.4626    0.5136
3169.212    0.6390    0.6482
3169.231    0.8032    0.7470
3169.249    0.8690    0.7596
3169.268    0.8230    0.6910
# 091287  56  3168.237  3169.264
3168.237    0.8065    0.8289
3168.256    0.8825    0.7843
3168.274    0.8829    0.7537
3168.293    0.8592    0.7647
3168.312    0.8592    0.8076
3168.330    0.8676    0.8431
3168.349    0.8385    0.8509
3168.368    0.7805    0.8270
3168.386    0.7259    0.7834
3168.405    0.6566    0.7203
3168.424    0.5416    0.6350
3168.442    0.4211    0.5258
3168.461    0.3141    0.3837
3168.480    0.2023    0.2388
3168.498    0.1192    0.1303
3168.517    0.0684    0.0648
3168.536    0.0580    0.0494
3168.554    0.0827    0.0771
3168.573    0.1506    0.1464
3168.592    0.2560    0.2355
3168.610    0.3524    0.2994
3168.629    0.3918    0.3175
3168.648    0.3617    0.3066
3168.666    0.3347    0.3232
3168.685    0.3708    0.4086
3168.704    0.4972    0.5490
3168.722    0.6834    0.6834
3168.741    0.8121    0.7809
3168.760    0.8445    0.8168
3168.778    0.8310    0.7907
3168.797    0.7425    0.6939
3168.816    0.5939    0.5389
3168.834    0.3991    0.3899
3168.853    0.2420    0.2994
3168.872    0.2101    0.2974
3168.890    0.2997    0.3264
3168.909    0.3798    0.3231
3168.928    0.3560    0.2786
3168.946    0.2675    0.2463
3168.965    0.2324    0.2680
3168.984    0.3007    0.3527
3169.002    0.4144    0.4685
3169.021    0.5388    0.5928
3169.040    0.6424    0.6926
3169.058    0.7026    0.7616
3169.077    0.7415    0.8145
3169.096    0.8091    0.8387
3169.114    0.8750    0.8126
3169.133    0.8568    0.7223
3169.152    0.7343    0.5984
3169.170    0.5540    0.5116
3169.189    0.4686    0.5089
3169.208    0.5216    0.5984
3169.226    0.6786    0.7142
3169.245    0.8640    0.7960
3169.264    0.9324    0.7949
# 096184  56  3168.236  3169.263
3168.236    0.7565    0.8110
3168.254    0.8356    0.7688
3168.273    0.8428    0.7355
3168.292    0.8370    0.7461
3168.310    0.8368    0.7863
3168.329    0.8395    0.8247
3168.348    0.8283    0.8335
3168.366    0.7842    0.8119
3168.385    0.7027    0.7651
3168.404    0.6167    0.6978
3168.422    0.5292    0.6112
3168.441    0.4171    0.4914
3168.460    0.2951    0.3499
3168.479    0.1857    0.2134
3168.497    0.1056    0.1158
3168.516    0.0696    0.0589
3168.535    0.0499    0.0460
3168.553    0.0744    0.0703
3168.572    0.1366    0.1331
3168.591    0.2328    0.2195
3168.609    0.3410    0.2914
3168.628    0.3982    0.3292
3168.647    0.3853    0.3406
3168.665    0.3752    0.3700
3168.684    0.4117    0.4549
3168.703    0.5506    0.5825
3168.721    0.7026    0.7008
3168.740    0.7952    0.7851
3168.759    0.8426    0.8132
3168.777    0.8300    0.7832
3168.796    0.7530    0.6849
3168.815    0.5830    0.5311
3168.833    0.3971    0.3850
3168.852    0.2458    0.2966
3168.871    0.2194    0.2933
3168.889    0.3120    0.3207
3168.908    0.3784    0.3209
3168.927    0.3487    0.2882
3168.945    0.2733    0.2734
3168.964    0.2678    0.3159
3168.983    0.3551    0.4170
3169.001    0.4903    0.5384
3169.020    0.6446    0.6595
3169.039    0.7194    0.7509
3169.057    0.7506    0.8098
3169.076    0.7954    0.8506
3169.095    0.8431    0.8654
3169.113    0.8943    0.8375
3169.132    0.8880    0.7518
3169.151    0.7487    0.6310
3169.169    0.5920    0.5373
3169.188    0.4836    0.5184
3169.207    0.5248    0.5932
3169.225    0.6608    0.7049
3169.244    0.8123    0.7947
3169.263    0.8985    0.8080
# 096395  56  3168.236  3169.263
3168.236    0.7674    0.8480
3168.255    0.8648    0.8173
3168.273    0.8945    0.7903
3168.292    0.8770    0.7918
3168.311    0.8578    0.8194
3168.329    0.8652    0.8451
3168.348    0.8535    0.8507
3168.367    0.8192    0.8291
3168.385    0.7621    0.7880
3168.404    0.6716    0.7256
3168.423    0.5548    0.6393
3168.442    0.4344    0.5231
3168.460    0.3220    0.3899
3168.479    0.2191    0.2483
3168.498    0.1270    0.1361
3168.516    0.0758    0.0732
3168.535    0.0623    0.0530
3168.554    0.0777    0.0759
3168.572    0.1334    0.1342
3168.591    0.2373    0.2198
3168.610    0.3441    0.2960
3168.628    0.4073    0.3323
3168.647    0.3935    0.3414
3168.666    0.3726    0.3659
3168.684    0.4237    0.4390
3168.703    0.5180    0.5630
3168.722    0.6644    0.6921
3168.740    0.7900    0.7805
3168.759    0.8614    0.8205
3168.778    0.8463    0.7998
3168.796    0.7909    0.7188
3168.815    0.6440    0.5780
3168.834    0.4518    0.4282
3168.852    0.3061    0.3392
3168.871    0.2549    0.3267
3168.890    0.3367    0.3544
3168.908    0.4022    0.3588
3168.927    0.3848    0.3269
3168.946    0.3156    0.3009
3168.964    0.2816    0.3237
3168.983    0.3400    0.4052
3169.002    0.4592    0.5222
3169.020    0.5909    0.6346
3169.039    0.7032    0.7308
3169.058    0.7693    0.7987
3169.076    0.7976    0.8420
3169.095    0.8279    0.8620
3169.114    0.8788    0.8375
3169.132    0.8668    0.7628
3169.151    0.7802    0.6483
3169.170    0.6213    0.5518
3169.188    0.5004    0.5299
3169.207    0.5237    0.5947
3169.226    0.6560    0.7066
3169.244    0.8015    0.7927
3169.263    0.8933    0.8162
# 096402  56  3168.236  3169.263
3168.236    0.8650    0.8343
3168.255    0.9103    0.8009
3168.274    0.8941    0.7818
3168.293    0.8724    0.7974
3168.311    0.8702    0.8300
3168.330    0.8800    0.8533
3168.349    0.8537    0.8478
3168.367    0.7974    0.8171
3168.386    0.7055    0.7652
3168.405    0.6046    0.6953
3168.423    0.4980    0.6070
3168.442    0.3889    0.4837
3168.461    0.2709    0.3391
3168.479    0.1721    0.2087
3168.498    0.1028    0.1077
3168.517    0.0657    0.0563
3168.535    0.0614    0.0505
3168.554    0.0867    0.0852
3168.573    0.1557    0.1546
3168.591    0.2496    0.2296
3168.610    0.3509    0.2819
3168.629    0.3691    0.2900
3168.647    0.3374    0.2844
3168.666    0.3112    0.3172
3168.685    0.3663    0.4187
3168.703    0.5213    0.5577
3168.722    0.6937    0.6986
3168.741    0.8061    0.7914
3168.759    0.8594    0.8211
3168.778    0.8230    0.7856
3168.797    0.7236    0.6783
3168.815    0.5608    0.5308
3168.834    0.3618    0.3863
3168.853    0.2338    0.3157
3168.871    0.2432    0.3204
3168.890    0.3543    0.3422
3168.909    0.4087    0.3256
3168.927    0.3432    0.2796
3168.946    0.2575    0.2482
3168.965    0.2297    0.2725
3168.983    0.2987    0.3495
3169.002    0.4134    0.4652
3169.021    0.5435    0.5828
3169.039    0.6311    0.6750
3169.058    0.6651    0.7497
3169.077    0.6976    0.8026
3169.095    0.7842    0.8177
3169.114    0.8513    0.7729
3169.133    0.7998    0.6653
3169.151    0.6561    0.5459
3169.170    0.4903    0.4689
3169.189    0.4284    0.4892
3169.207    0.5300    0.5861
3169.226    0.7093    0.7068
3169.245    0.8774    0.7761
3169.263    0.9181    0.7644
# 096901  56  3168.236  3169.263
3168.236    0.7890    0.8190
3168.255    0.8712    0.7804
3168.273    0.8740    0.7589
3168.292    0.8562    0.7754
3168.311    0.8656    0.8156
3168.329    0.8568    0.8449
3168.348    0.8416    0.8466
3168.367    0.8032    0.8190
3168.385    0.7075    0.7725
3168.404    0.6119    0.7037
3168.423    0.5094    0.6088
3168.441    0.4046    0.4900
3168.460    0.2918    0.3441
3168.479    0.1857    0.2060
3168.498    0.1041    0.1059
3168.516    0.0594    0.0568
3168.535    0.0563    0.0498
3168.554    0.0872    0.0849
3168.572    0.1640    0.1525
3168.591    0.2584    0.2394
3168.610    0.3466    0.3042
3168.628    0.3857    0.3252
3168.647    0.3805    0.3291
3168.666    0.3768    0.3659
3168.684    0.4168    0.4582
3168.703    0.5535    0.5957
3168.722    0.7135    0.7243
3168.740    0.8067    0.8026
3168.759    0.8654    0.8262
3168.778    0.8553    0.7832
3168.796    0.7508    0.6773
3168.815    0.5737    0.5184
3168.834    0.3775    0.3721
3168.852    0.2432    0.3030
3168.871    0.2326    0.3077
3168.890    0.3250    0.3323
3168.908    0.3802    0.3225
3168.927    0.3363    0.2843
3168.946    0.2700    0.2696
3168.964    0.2742    0.3110
3168.983    0.3493    0.4096
3169.002    0.4711    0.5349
3169.020    0.6033    0.6467
3169.039    0.6828    0.7377
3169.058    0.7332    0.8013
3169.076    0.7880    0.8412
3169.095    0.8329    0.8523
3169.114    0.8884    0.8115
3169.132    0.8561    0.7209
3169.151    0.7057    0.6039
3169.170    0.5622    0.5278
3169.188    0.4932    0.5372
3169.207    0.5470    0.6263
3169.226    0.7053    0.7381
3169.244    0.8662    0.8030
3169.263    0.9352    0.7947
# 096948  56  3168.236  3169.263
3168.236    0.7797    0.8170
3168.254    0.8504    0.7807
3168.273    0.8632    0.7516
3168.292    0.8527    0.7623
3168.310    0.8433    0.8002
3168.329    0.8488    0.8368
3168.348    0.8468    0.8457
3168.366    0.8084    0.8253
3168.385    0.7391    0.7804
3168.404    0.6253    0.7152
3168.422    0.5276    0.6302
3168.441    0.4302    0.5104
3168.460    0.3129    0.3666
3168.478    0.1977    0.2325
3168.497    0.1070    0.1233
3168.516    0.0653    0.0626
3168.534    0.0606    0.0482
3168.553    0.0800    0.0737
3168.572    0.1347    0.1371
3168.590    0.2310    0.2165
3168.609    0.3295    0.2862
3168.628    0.3921    0.3154
3168.646    0.3923    0.3193
3168.665    0.3493    0.3453
3168.684    0.3769    0.4294
3168.703    0.5094    0.5601
3168.721    0.6776    0.6844
3168.740    0.7923    0.7754
3168.759    0.8395    0.8072
3168.777    0.8310    0.7777
3168.796    0.7579    0.6787
3168.815    0.6086    0.5266
3168.833    0.4008    0.3830
3168.852    0.2357    0.2940
3168.871    0.2002    0.2847
3168.889    0.2855    0.3059
3168.908    0.3743    0.3040
3168.927    0.3459    0.2720
3168.945    0.2653    0.2540
3168.964    0.2306    0.2868
3168.983    0.3141    0.3771
3169.001    0.4574    0.4931
3169.020    0.5796    0.6149
3169.039    0.6778    0.7124
3169.057    0.7224    0.7789
3169.076    0.7547    0.8266
3169.095    0.8222    0.8437
3169.113    0.8839    0.8134
3169.132    0.8574    0.7236
3169.151    0.7509    0.6019
3169.169    0.5702    0.5125
3169.188    0.4615    0.4998
3169.207    0.4923    0.5777
3169.225    0.6425    0.6887
3169.244    0.8059    0.7754
3169.263    0.8766    0.7851
# 097420  56  3168.236  3169.263
3168.236    0.7256    0.8168
3168.255    0.8272    0.7980
3168.274    0.8674    0.7755
3168.292    0.8496    0.7755
3168.311    0.8433    0.7984
3168.330    0.8535    0.8234
3168.348    0.8395    0.8299
3168.367    0.7976    0.8106
3168.386    0.7379    0.7668
3168.404    0.6628    0.7049
3168.423    0.5500    0.6165
3168.442    0.4354    0.5026
3168.461    0.3230    0.3705
3168.479    0.2158    0.2472
3168.498    0.1334    0.1421
3168.517    0.0774    0.0781
3168.535    0.0667    0.0576
3168.554    0.0821    0.0751
3168.573    0.1226    0.1273
3168.591    0.2002    0.1954
3168.610    0.2908    0.2622
3168.629    0.3584    0.3035
3168.647    0.3800    0.3244
3168.666    0.3850    0.3588
3168.685    0.4145    0.4346
3168.703    0.4935    0.5431
3168.722    0.6361    0.6656
3168.741    0.7705    0.7588
3168.759    0.8389    0.7987
3168.778    0.8543    0.7798
3168.797    0.7700    0.6961
3168.815    0.6433    0.5717
3168.834    0.4497    0.4340
3168.853    0.3038    0.3414
3168.871    0.2459    0.3146
3168.890    0.3003    0.3231
3168.909    0.3677    0.3242
3168.927    0.3612    0.3052
3168.946    0.3128    0.2906
3168.965    0.2738    0.3164
3168.983    0.3261    0.3881
3169.002    0.4360    0.4970
3169.021    0.5652    0.6118
3169.039    0.6751    0.7047
3169.058    0.7332    0.7777
3169.077    0.7761    0.8253
3169.095    0.8230    0.8428
3169.114    0.8742    0.8202
3169.133    0.8714    0.7502
3169.151    0.8002    0.6587
3169.170    0.6501    0.5793
3169.189    0.5470    0.5616
3169.207    0.5249    0.6114
3169.226    0.6266    0.7015
3169.245    0.7718    0.7748
3169.263    0.8843    0.7916
# 098921  56  3168.236  3169.263
3168.236    0.7279    0.7831
3168.254    0.8000    0.7705
3168.273    0.8289    0.7626
3168.292    0.8316    0.7730
3168.310    0.8213    0.7934
3168.329    0.8158    0.8089
3168.348    0.8035    0.8043
3168.366    0.7595    0.7762
3168.385    0.6797    0.7221
3168.404    0.5946    0.6433
3168.422    0.5037    0.5464
3168.441    0.3825    0.4261
3168.460    0.2662    0.3013
3168.478    0.1743    0.1964
3168.497    0.1117    0.1157
3168.516    0.0810    0.0738
3168.535    0.0763    0.0704
3168.553    0.0988    0.0987
3168.572    0.1511    0.1528
3168.591    0.2243    0.2160
3168.609    0.3053    0.2687
3168.628    0.3632    0.3113
3168.647    0.3893    0.3528
3168.665    0.4144    0.4099
3168.684    0.4834    0.4983
3168.703    0.5785    0.6031
3168.721    0.6794    0.6926
3168.740    0.7700    0.7511
3168.759    0.8041    0.7551
3168.777    0.7628    0.7039
3168.796    0.6733    0.6012
3168.815    0.5419    0.4767
3168.833    0.3828    0.3741
3168.852    0.2709    0.3091
3168.871    0.2455    0.2875
3168.889    0.2890    0.2851
3168.908    0.3130    0.2822
3168.927    0.3056    0.2820
3168.945    0.2931    0.3027
3168.964    0.3097    0.3615
3168.983    0.3841    0.4549
3169.001    0.5114    0.5581
3169.020    0.6126    0.6615
3169.039    0.7039    0.7447
3169.057    0.7584    0.7995
3169.076    0.7920    0.8287
3169.095    0.8387    0.8226
3169.113    0.8535    0.7805
3169.132    0.8341    0.7066
3169.151    0.7295    0.6298
3169.169    0.6070    0.5871
3169.188    0.5355    0.5958
3169.207    0.5576    0.6519
3169.225    0.6694    0.7168
3169.244    0.7903    0.7579
3169.263    0.8572    0.7489
# 100963  56  3168.241  3169.268
3168.241    0.8416    0.8181
3168.260    0.8658    0.7845
3168.278    0.8702    0.7754
3168.297    0.8670    0.7982
3168.316    0.8531    0.8327
3168.334    0.8464    0.8502
3168.353    0.8366    0.8408
3168.372    0.7920    0.8057
3168.390    0.7027    0.7540
3168.409    0.6093    0.6784
3168.428    0.4869    0.5749
3168.446    0.3766    0.4502
3168.465    0.2639    0.3058
3168.484    0.1596    0.1784
3168.502    0.0961    0.0962
3168.521    0.0621    0.0572
3168.540    0.0731    0.0641
3168.558    0.1105    0.1093
3168.577    0.1944    0.1875
3168.596    0.2978    0.2683
3168.615    0.3690    0.3172
3168.633    0.3971    0.3289
3168.652    0.3817    0.3401
3168.671    0.3771    0.3960
3168.689    0.4550    0.5011
3168.708    0.5909    0.6353
3168.727    0.7273    0.7471
3168.745    0.8136    0.8056
3168.764    0.8375    0.8084
3168.783    0.7912    0.7451
3168.801    0.6759    0.6266
3168.820    0.5219    0.4732
3168.839    0.3374    0.3536
3168.857    0.2434    0.3125
3168.876    0.2697    0.3273
3168.895    0.3651    0.3414
3168.913    0.3872    0.3209
3168.932    0.3227    0.2875
3168.951    0.2733    0.2899
3168.969    0.2921    0.3468
3168.988    0.3873    0.4526
3169.007    0.5349    0.5741
3169.025    0.6437    0.6766
3169.044    0.7120    0.7579
3169.063    0.7417    0.8145
3169.081    0.7816    0.8455
3169.100    0.8561    0.8400
3169.119    0.8702    0.7793
3169.137    0.7989    0.6784
3169.156    0.6577    0.5696
3169.175    0.5260    0.5189
3169.193    0.4929    0.5540
3169.212    0.5891    0.6551
3169.231    0.7595    0.7575
3169.249    0.8770    0.8022
3169.268    0.8989    0.7746
# 104075  56  3168.241  3169.268
3168.241    0.7264    0.7949
3168.260    0.8067    0.7923
3168.279    0.8428    0.7920
3168.297    0.8496    0.7997
3168.316    0.8412    0.8108
3168.335    0.8262    0.8134
3168.353    0.8085    0.7993
3168.372    0.7439    0.7623
3168.391    0.6800    0.7013
3168.409    0.5840    0.6219
3168.428    0.4875    0.5176
3168.447    0.3724    0.4008
3168.465    0.2743    0.2910
3168.484    0.1847    0.1920
3168.503    0.1209    0.1236
3168.522    0.1008    0.0924
3168.540    0.0960    0.0972
3168.559    0.1310    0.1330
3168.578    0.1884    0.1891
3168.596    0.2626    0.2477
3168.615    0.3333    0.3046
3168.634    0.3950    0.3558
3168.652    0.4240    0.4079
3168.671    0.4789    0.4783
3168.690    0.5434    0.5657
3168.708    0.6320    0.6524
3168.727    0.6982    0.7273
3168.746    0.7878    0.7647
3168.764    0.7890    0.7544
3168.783    0.7406    0.6945
3168.802    0.6464    0.5984
3168.820    0.5232    0.4987
3168.839    0.4044    0.4122
3168.858    0.3499    0.3612
3168.876    0.3367    0.3415
3168.895    0.3361    0.3357
3168.914    0.3443    0.3354
3168.932    0.3483    0.3452
3168.951    0.3573    0.3793
3168.970    0.4032    0.4445
3168.988    0.5000    0.5289
3169.007    0.5884    0.6260
3169.026    0.6724    0.7145
3169.044    0.7523    0.7800
3169.063    0.7958    0.8247
3169.082    0.8299    0.8402
3169.100    0.8624    0.8262
3169.119    0.8714    0.7834
3169.138    0.8128    0.7251
3169.156    0.7209    0.6769
3169.175    0.6476    0.6554
3169.194    0.6378    0.6728
3169.212    0.6525    0.7142
3169.231    0.7114    0.7579
3169.250    0.8002    0.7764
3169.268    0.8153    0.7619
# 109110  56  3168.236  3169.263
3168.236    0.7196    0.7736
3168.255    0.7589    0.7659
3168.273    0.8095    0.7638
3168.292    0.8100    0.7748
3168.311    0.8502    0.7923
3168.329    0.8110    0.8020
3168.348    0.7727    0.7936
3168.367    0.7572    0.7607
3168.385    0.6751    0.7065
3168.404    0.5804    0.6256
3168.423    0.4860    0.5232
3168.441    0.3726    0.4133
3168.460    0.2837    0.2966
3168.479    0.1863    0.1955
3168.497    0.1116    0.1272
3168.516    0.0994    0.0911
3168.535    0.0932    0.0922
3168.553    0.1354    0.1222
3168.572    0.1682    0.1731
3168.591    0.2320    0.2292
3168.609    0.3059    0.2761
3168.628    0.3683    0.3189
3168.647    0.3932    0.3662
3168.665    0.4369    0.4284
3168.684    0.5078    0.5155
3168.703    0.5664    0.6112
3168.721    0.6742    0.6883
3168.740    0.7739    0.7332
3168.759    0.7605    0.7264
3168.777    0.7206    0.6708
3168.796    0.6621    0.5737
3168.815    0.5483    0.4641
3168.833    0.4081    0.3764
3168.852    0.2831    0.3184
3168.871    0.2560    0.2931
3168.889    0.2708    0.2849
3168.908    0.2960    0.2821
3168.927    0.3121    0.2891
3168.945    0.3197    0.3172
3168.964    0.3304    0.3782
3168.983    0.4132    0.4668
3169.002    0.5098    0.5674
3169.020    0.6028    0.6580
3169.039    0.6979    0.7357
3169.058    0.7775    0.7876
3169.076    0.7831    0.8082
3169.095    0.8097    0.7956
3169.114    0.8059    0.7492
3169.132    0.8019    0.6869
3169.151    0.7147    0.6268
3169.170    0.6088    0.5995
3169.188    0.5393    0.6155
3169.207    0.5749    0.6642
3169.226    0.6756    0.7156
3169.244    0.7582    0.7388
3169.263    0.8113    0.7238
# 110205  56  3168.237  3169.264
3168.237    0.8947    0.8654
3168.256    0.9275    0.8344
3168.274    0.9204    0.8171
3168.293    0.9084    0.8295
3168.312    0.9030    0.8598
3168.330    0.9055    0.8800
3168.349    0.8898    0.8772
3168.368    0.8385    0.8500
3168.386    0.7637    0.8074
3168.405    0.6549    0.7452
3168.424    0.5500    0.6564
3168.442    0.4247    0.5378
3168.461    0.3079    0.3836
3168.480    0.2004    0.2320
3168.498    0.1192    0.1245
3168.517    0.0727    0.0648
3168.536    0.0636    0.0568
3168.554    0.1007    0.0926
3168.573    0.1786    0.1698
3168.592    0.2762    0.2609
3168.610    0.3823    0.3190
3168.629    0.4006    0.3289
3168.648    0.3710    0.3170
3168.666    0.3330    0.3416
3168.685    0.3814    0.4379
3168.704    0.5266    0.5841
3168.722    0.7127    0.7176
3168.741    0.8360    0.8111
3168.760    0.8690    0.8418
3168.778    0.8547    0.8084
3168.797    0.7659    0.7031
3168.816    0.5878    0.5458
3168.834    0.3908    0.4056
3168.853    0.2586    0.3321
3168.872    0.2569    0.3414
3168.890    0.3674    0.3691
3168.909    0.4336    0.3576
3168.928    0.3896    0.3094
3168.946    0.2916    0.2786
3168.965    0.2633    0.3016
3168.984    0.3264    0.3840
3169.002    0.4410    0.4943
3169.021    0.5830    0.6119
3169.040    0.6615    0.7070
3169.058    0.7088    0.7741
3169.077    0.7452    0.8241
3169.096    0.8100    0.8391
3169.114    0.8562    0.7991
3169.133    0.8268    0.6965
3169.152    0.6939    0.5712
3169.170    0.5309    0.4948
3169.189    0.4485    0.5073
3169.208    0.5374    0.6067
3169.226    0.7276    0.7223
3169.245    0.8574    0.7976
3169.264    0.9114    0.7923
# 112504  56  3168.236  3169.263
3168.236    0.7757    0.8299
3168.255    0.8553    0.7976
3168.273    0.8712    0.7665
3168.292    0.8533    0.7674
3168.311    0.8408    0.8011
3168.329    0.8470    0.8362
3168.348    0.8561    0.8504
3168.367    0.8408    0.8343
3168.385    0.7659    0.7965
3168.404    0.6633    0.7367
3168.423    0.5703    0.6530
3168.441    0.4617    0.5456
3168.460    0.3275    0.4058
3168.479    0.2142    0.2612
3168.498    0.1418    0.1436
3168.516    0.0791    0.0757
3168.535    0.0590    0.0513
3168.554    0.0756    0.0713
3168.572    0.1322    0.1280
3168.591    0.2233    0.2141
3168.610    0.3228    0.2937
3168.628    0.4032    0.3337
3168.647    0.4159    0.3440
3168.666    0.3751    0.3655
3168.684    0.4103    0.4339
3168.703    0.5109    0.5548
3168.722    0.6507    0.6839
3168.740    0.7883    0.7743
3168.759    0.8484    0.8164
3168.778    0.8506    0.7978
3168.796    0.8004    0.7185
3168.815    0.6411    0.5772
3168.834    0.4576    0.4227
3168.852    0.2720    0.3253
3168.871    0.2264    0.3035
3168.890    0.3018    0.3271
3168.908    0.3812    0.3330
3168.927    0.3747    0.3046
3168.946    0.3010    0.2800
3168.964    0.2615    0.3030
3168.983    0.3234    0.3863
3169.002    0.4509    0.5065
3169.020    0.5999    0.6229
3169.039    0.7003    0.7228
3169.058    0.7440    0.7930
3169.076    0.7725    0.8377
3169.095    0.8316    0.8598
3169.114    0.8521    0.8389
3169.132    0.8628    0.7668
3169.151    0.7993    0.6519
3169.170    0.6126    0.5494
3169.188    0.4851    0.5186
3169.207    0.5106    0.5758
3169.226    0.6295    0.6868
3169.244    0.8177    0.7773
3169.263    0.9126    0.8065
# 113579  56  3168.241  3169.268
3168.241    0.7147    0.7741
3168.260    0.7619    0.7969
3168.279    0.8089    0.8093
3168.297    0.8368    0.8115
3168.316    0.8209    0.8032
3168.335    0.7918    0.7822
3168.353    0.7482    0.7489
3168.372    0.6944    0.6990
3168.391    0.6285    0.6347
3168.409    0.5445    0.5629
3168.428    0.4712    0.4806
3168.447    0.3841    0.3981
3168.465    0.3068    0.3263
3168.484    0.2514    0.2636
3168.503    0.2208    0.2191
3168.522    0.1916    0.1948
3168.540    0.1932    0.1900
3168.559    0.2086    0.2020
3168.578    0.2274    0.2281
3168.596    0.2749    0.2633
3168.615    0.3247    0.3087
3168.634    0.3777    0.3608
3168.652    0.4264    0.4140
3168.671    0.4866    0.4709
3168.690    0.5426    0.5231
3168.708    0.5720    0.5626
3168.727    0.5931    0.5882
3168.746    0.5882    0.5931
3168.764    0.5893    0.5780
3168.783    0.5642    0.5443
3168.802    0.5286    0.4984
3168.820    0.4765    0.4509
3168.839    0.4324    0.4037
3168.858    0.3832    0.3655
3168.876    0.3495    0.3414
3168.895    0.3294    0.3310
3168.914    0.3270    0.3367
3168.932    0.3388    0.3567
3168.951    0.3734    0.3919
3168.970    0.4103    0.4386
3168.988    0.4636    0.4892
3169.007    0.5048    0.5434
3169.026    0.5724    0.5918
3169.044    0.6138    0.6272
3169.063    0.6419    0.6495
3169.082    0.6563    0.6558
3169.100    0.6653    0.6494
3169.119    0.6630    0.6345
3169.138    0.6457    0.6182
3169.156    0.6521    0.6067
3169.175    0.6521    0.6026
3169.194    0.6464    0.6070
3169.212    0.6232    0.6173
3169.231    0.6172    0.6317
3169.250    0.5924    0.6474
3169.268    0.5695    0.6631
# 113989  56  3168.241  3169.268
3168.241    0.9641    0.8760
3168.260    0.9607    0.8373
3168.279    0.8884    0.8211
3168.297    0.8736    0.8371
3168.316    0.8878    0.8638
3168.335    0.8976    0.8708
3168.353    0.8880    0.8502
3168.372    0.8017    0.8050
3168.391    0.6849    0.7461
3168.409    0.5845    0.6812
3168.428    0.4732    0.5940
3168.447    0.3883    0.4734
3168.465    0.2735    0.3327
3168.484    0.1591    0.1902
3168.503    0.0841    0.0911
3168.521    0.0499    0.0483
3168.540    0.0623    0.0504
3168.559    0.1115    0.0985
3168.577    0.1941    0.1800
3168.596    0.2893    0.2670
3168.615    0.3620    0.3010
3168.634    0.3437    0.2722
3168.652    0.2905    0.2400
3168.671    0.2664    0.2720
3168.690    0.3233    0.3971
3168.708    0.5085    0.5621
3168.727    0.7248    0.7145
3168.746    0.8616    0.8035
3168.764    0.8782    0.8306
3168.783    0.8327    0.7997
3168.802    0.7249    0.6921
3168.820    0.5459    0.5338
3168.839    0.3457    0.3851
3168.858    0.2454    0.3403
3168.876    0.3219    0.3841
3168.895    0.4423    0.4211
3168.914    0.4447    0.3773
3168.932    0.3769    0.2925
3168.951    0.2539    0.2320
3168.970    0.2137    0.2414
3168.988    0.2733    0.3143
3169.007    0.3703    0.4328
3169.026    0.5169    0.5503
3169.044    0.5907    0.6375
3169.063    0.6159    0.7158
3169.082    0.6866    0.7845
3169.100    0.7903    0.8093
3169.119    0.8196    0.7509
3169.138    0.7253    0.6109
3169.156    0.5450    0.4691
3169.175    0.4130    0.4028
3169.194    0.4202    0.4675
3169.212    0.5608    0.6104
3169.231    0.7596    0.7504
3169.250    0.9057    0.8017
3169.268    0.8827    0.7579
# 115715  56  3168.241  3169.268
3168.241    0.8547    0.8158
3168.259    0.8796    0.7849
3168.278    0.8602    0.7793
3168.297    0.8610    0.8056
3168.315    0.8610    0.8371
3168.334    0.8420    0.8521
3168.353    0.8226    0.8385
3168.371    0.7572    0.8028
3168.390    0.6742    0.7449
3168.409    0.5946    0.6644
3168.427    0.4807    0.5607
3168.446    0.3569    0.4239
3168.465    0.2467    0.2792
3168.483    0.1447    0.1631
3168.502    0.0815    0.0839
3168.521    0.0613    0.0531
3168.539    0.0709    0.0644
3168.558    0.1175    0.1153
3168.577    0.1982    0.1948
3168.595    0.2999    0.2690
3168.614    0.3869    0.3149
3168.633    0.3947    0.3264
3168.652    0.3700    0.3432
3168.670    0.3761    0.4037
3168.689    0.4639    0.5205
3168.708    0.6162    0.6552
3168.726    0.7563    0.7572
3168.745    0.8350    0.8128
3168.764    0.8586    0.8065
3168.782    0.8143    0.7382
3168.801    0.6868    0.6060
3168.820    0.5027    0.4526
3168.838    0.3208    0.3462
3168.857    0.2364    0.3114
3168.876    0.2903    0.3292
3168.894    0.3594    0.3383
3168.913    0.3570    0.3128
3168.932    0.3145    0.2814
3168.950    0.2663    0.2892
3168.969    0.3060    0.3553
3168.988    0.4072    0.4655
3169.006    0.5398    0.5810
3169.025    0.6583    0.6869
3169.044    0.7133    0.7654
3169.062    0.7430    0.8173
3169.081    0.7934    0.8463
3169.100    0.8459    0.8325
3169.118    0.8402    0.7661
3169.137    0.7698    0.6530
3169.156    0.6246    0.5454
3169.174    0.5011    0.5043
3169.193    0.4878    0.5513
3169.212    0.5894    0.6595
3169.230    0.7572    0.7561
3169.249    0.8756    0.7969
3169.268    0.8752    0.7600
# 116613  56  3168.241  3169.268
3168.241    0.7723    0.7621
3168.260    0.8067    0.7386
3168.279    0.8098    0.7396
3168.297    0.8084    0.7635
3168.316    0.8019    0.7927
3168.335    0.7890    0.8035
3168.353    0.7654    0.7880
3168.372    0.7125    0.7449
3168.391    0.6259    0.6775
3168.409    0.5326    0.5914
3168.428    0.4264    0.4783
3168.447    0.3154    0.3515
3168.465    0.2063    0.2357
3168.484    0.1266    0.1383
3168.503    0.0782    0.0785
3168.521    0.0658    0.0587
3168.540    0.0832    0.0736
3168.559    0.1181    0.1198
3168.578    0.1851    0.1850
3168.596    0.2675    0.2455
3168.615    0.3472    0.2921
3168.634    0.3792    0.3252
3168.652    0.3938    0.3663
3168.671    0.4231    0.4412
3168.690    0.5058    0.5465
3168.708    0.6220    0.6501
3168.727    0.7295    0.7328
3168.746    0.7869    0.7661
3168.764    0.7925    0.7420
3168.783    0.7350    0.6580
3168.802    0.6105    0.5311
3168.820    0.4468    0.4078
3168.839    0.2814    0.3170
3168.858    0.2206    0.2827
3168.876    0.2582    0.2826
3168.895    0.3077    0.2832
3168.914    0.3296    0.2743
3168.932    0.2863    0.2759
3168.951    0.2762    0.3145
3168.970    0.3285    0.3978
3168.988    0.4357    0.5033
3169.007    0.5720    0.6172
3169.026    0.6710    0.7132
3169.044    0.7420    0.7800
3169.063    0.7675    0.8241
3169.082    0.8065    0.8373
3169.100    0.8445    0.8123
3169.119    0.8692    0.7428
3169.138    0.7861    0.6476
3169.156    0.6431    0.5711
3169.175    0.5207    0.5451
3169.194    0.5066    0.5887
3169.212    0.5932    0.6682
3169.231    0.7328    0.7427
3169.250    0.8281    0.7649
3169.268    0.8418    0.7283
# 999999  56  3168.241  3169.268
3168.241    0.8260    0.8185
3168.260    0.8762    0.7838
3168.279    0.8660    0.7704
3168.297    0.8624    0.7900
3168.316    0.8620    0.8258
3168.335    0.8788    0.8482
3168.353    0.8519    0.8431
3168.372    0.7827    0.8115
3168.391    0.6902    0.7589
3168.409    0.6083    0.6898
3168.428    0.5004    0.5906
3168.447    0.3794    0.4621
3168.465    0.2742    0.3258
3168.484    0.1772    0.1944
3168.503    0.0966    0.1024
3168.521    0.0711    0.0603
3168.540    0.0696    0.0610
3168.559    0.1027    0.1037
3168.577    0.1805    0.1741
3168.596    0.2831    0.2540
3168.615    0.3601    0.3054
3168.633    0.3834    0.3184
3168.652    0.3555    0.3258
3168.671    0.3528    0.3733
3168.689    0.4243    0.4726
3168.708    0.5745    0.6081
3168.727    0.7221    0.7281
3168.745    0.8179    0.7963
3168.764    0.8420    0.8084
3168.783    0.8091    0.7532
3168.801    0.7081    0.6408
3168.820    0.5189    0.4880
3168.839    0.3355    0.3602
3168.857    0.2269    0.3073
3168.876    0.2528    0.3144
3168.895    0.3347    0.3296
3168.914    0.3881    0.3120
3168.932    0.3417    0.2796
3168.951    0.2646    0.2737
3168.970    0.2794    0.3244
3168.988    0.3679    0.4187
3169.007    0.4906    0.5391
3169.026    0.6276    0.6509
3169.044    0.6841    0.7333
3169.063    0.7153    0.7958
3169.082    0.7609    0.8335
3169.100    0.8354    0.8341
3169.119    0.8523    0.7805
3169.138    0.8063    0.6775
3169.156    0.6803    0.5729
3169.175    0.5243    0.5139
3169.194    0.4775    0.5434
3169.212    0.5681    0.6355
3169.231    0.7382    0.7406
3169.250    0.8738    0.7932
3169.268    0.8958    0.7720


==> anc/specdat/fit_OH3189.dat <==
# 001499  51  3188.708  3189.646
3188.708    0.7784    0.7654
3188.726    0.7291    0.7305
3188.745    0.6470    0.6482
3188.764    0.5270    0.5140
3188.783    0.3547    0.3487
3188.802    0.2004    0.2004
3188.820    0.1136    0.1186
3188.839    0.1158    0.1158
3188.858    0.2123    0.1970
3188.877    0.3632    0.3406
3188.895    0.5145    0.4982
3188.914    0.6145    0.6477
3188.933    0.6663    0.7582
3188.952    0.7190    0.8291
3188.971    0.7860    0.8722
3188.989    0.8650    0.8987
3189.008    0.9283    0.9194
3189.027    0.9581    0.9345
3189.046    0.9636    0.9447
3189.064    0.9674    0.9506
3189.083    0.9734    0.9548
3189.102    0.9824    0.9585
3189.121    0.9770    0.9623
3189.140    0.9750    0.9654
3189.158    0.9710    0.9656
3189.177    0.9727    0.9574
3189.196    0.9685    0.9348
3189.215    0.9473    0.8954
3189.233    0.9114    0.8461
3189.252    0.8646    0.7842
3189.271    0.7698    0.7057
3189.290    0.6356    0.6142
3189.308    0.5283    0.5498
3189.327    0.5305    0.5546
3189.346    0.6304    0.6455
3189.365    0.7616    0.7757
3189.384    0.8570    0.8839
3189.402    0.9001    0.9369
3189.421    0.9105    0.9369
3189.440    0.8698    0.8810
3189.459    0.7825    0.7811
3189.477    0.6929    0.6893
3189.496    0.6590    0.6596
3189.515    0.7278    0.7196
3189.534    0.8111    0.8177
3189.553    0.8788    0.8910
3189.571    0.9243    0.9219
3189.590    0.9513    0.9326
3189.609    0.9382    0.9371
3189.628    0.9188    0.9402
3189.646    0.9236    0.9425
# 001598  52  3188.703  3189.660
3188.703    0.9150    0.8798
3188.722    0.8964    0.8634
3188.740    0.8327    0.8153
3188.759    0.7133    0.7047
3188.778    0.5218    0.5228
3188.797    0.3155    0.3162
3188.816    0.1660    0.1690
3188.834    0.1346    0.1354
3188.853    0.2320    0.2173
3188.872    0.4096    0.3865
3188.891    0.5797    0.5786
3188.909    0.6786    0.7288
3188.928    0.7315    0.8337
3188.947    0.7642    0.8921
3188.966    0.8209    0.9215
3188.984    0.8839    0.9380
3189.003    0.9386    0.9519
3189.022    0.9797    0.9632
3189.041    0.9808    0.9710
3189.060    0.9736    0.9754
3189.078    0.9743    0.9777
3189.097    0.9840    0.9795
3189.116    1.0025    0.9813
3189.135    1.0111    0.9829
3189.153    1.0023    0.9833
3189.172    1.0065    0.9799
3189.191    1.0028    0.9672
3189.210    0.9982    0.9397
3189.229    0.9854    0.8972
3189.247    0.9363    0.8433
3189.266    0.8389    0.7621
3189.285    0.6728    0.6474
3189.304    0.5205    0.5370
3189.322    0.4772    0.5051
3189.341    0.5829    0.5853
3189.360    0.7417    0.7357
3189.379    0.8748    0.8710
3189.397    0.9434    0.9441
3189.416    0.9643    0.9672
3189.435    0.9328    0.9462
3189.454    0.8821    0.8829
3189.473    0.8065    0.8004
3189.491    0.7644    0.7595
3189.510    0.7973    0.7951
3189.529    0.8640    0.8758
3189.548    0.9112    0.9382
3189.566    0.9508    0.9614
3189.585    0.9614    0.9649
3189.604    0.9559    0.9629
3189.623    0.9378    0.9598
3189.641    0.9421    0.9576
3189.660    0.9313    0.9581
# 001803  51  3188.708  3189.647
3188.708    0.6830    0.6670
3188.727    0.6283    0.6126
3188.746    0.5335    0.5247
3188.764    0.4200    0.4236
3188.783    0.3126    0.3192
3188.802    0.2346    0.2407
3188.821    0.2062    0.2078
3188.839    0.2313    0.2269
3188.858    0.3063    0.2964
3188.877    0.4109    0.4016
3188.896    0.5216    0.5216
3188.914    0.6214    0.6304
3188.933    0.7081    0.7274
3188.952    0.7768    0.8011
3188.971    0.8217    0.8529
3188.990    0.8654    0.8882
3189.008    0.9022    0.9108
3189.027    0.9114    0.9270
3189.046    0.9198    0.9382
3189.065    0.9273    0.9460
3189.083    0.9410    0.9510
3189.102    0.9436    0.9546
3189.121    0.9526    0.9561
3189.140    0.9596    0.9535
3189.159    0.9627    0.9449
3189.177    0.9609    0.9290
3189.196    0.9391    0.9020
3189.215    0.9145    0.8650
3189.234    0.8684    0.8192
3189.252    0.8164    0.7716
3189.271    0.7492    0.7246
3189.290    0.6941    0.6917
3189.309    0.6659    0.6847
3189.327    0.6849    0.7066
3189.346    0.7347    0.7544
3189.365    0.7945    0.8111
3189.384    0.8435    0.8564
3189.403    0.8570    0.8748
3189.421    0.8393    0.8628
3189.440    0.8072    0.8268
3189.459    0.7780    0.7843
3189.478    0.7579    0.7563
3189.496    0.7688    0.7554
3189.515    0.7903    0.7814
3189.534    0.8331    0.8236
3189.553    0.8706    0.8660
3189.572    0.9089    0.8991
3189.590    0.9162    0.9192
3189.609    0.9354    0.9307
3189.628    0.9307    0.9328
3189.647    0.9124    0.9234
# 004290  52  3188.690  3189.647
3188.690    0.7956    0.7856
3188.708    0.7820    0.7883
3188.727    0.7534    0.7544
3188.746    0.6891    0.6742
3188.765    0.5465    0.5409
3188.784    0.3792    0.3728
3188.802    0.2274    0.2253
3188.821    0.1250    0.1297
3188.840    0.1193    0.1196
3188.859    0.2073    0.1950
3188.877    0.3578    0.3279
3188.896    0.5063    0.4953
3188.915    0.6072    0.6483
3188.934    0.6690    0.7614
3188.953    0.7219    0.8333
3188.971    0.8026    0.8746
3188.990    0.8612    0.9028
3189.009    0.9014    0.9234
3189.028    0.9552    0.9389
3189.046    0.9752    0.9491
3189.065    0.9795    0.9557
3189.084    0.9827    0.9601
3189.103    0.9790    0.9634
3189.121    0.9770    0.9665
3189.140    0.9777    0.9694
3189.159    0.9799    0.9701
3189.178    0.9781    0.9647
3189.197    0.9719    0.9478
3189.215    0.9739    0.9179
3189.234    0.9348    0.8714
3189.253    0.8896    0.8084
3189.272    0.7894    0.7221
3189.290    0.6412    0.6243
3189.309    0.5178    0.5421
3189.328    0.5123    0.5352
3189.347    0.6059    0.6202
3189.366    0.7549    0.7530
3189.384    0.8772    0.8648
3189.403    0.9309    0.9330
3189.422    0.9358    0.9467
3189.441    0.8968    0.9114
3189.459    0.8381    0.8420
3189.478    0.7770    0.7651
3189.497    0.7405    0.7371
3189.516    0.7782    0.7797
3189.534    0.8449    0.8519
3189.553    0.8935    0.9122
3189.572    0.9305    0.9395
3189.591    0.9428    0.9471
3189.610    0.9343    0.9491
3189.628    0.9369    0.9499
3189.647    0.9230    0.9513
# 005176  51  3188.708  3189.646
3188.708    0.8293    0.8164
3188.726    0.7958    0.7784
3188.745    0.6942    0.6888
3188.764    0.5385    0.5416
3188.783    0.3755    0.3626
3188.801    0.2119    0.2149
3188.820    0.1264    0.1329
3188.839    0.1523    0.1492
3188.858    0.2818    0.2571
3188.877    0.4463    0.4233
3188.895    0.5818    0.5882
3188.914    0.6825    0.7300
3188.933    0.7263    0.8241
3188.952    0.7771    0.8792
3188.970    0.8371    0.9095
3188.989    0.8872    0.9298
3189.008    0.9356    0.9443
3189.027    0.9656    0.9550
3189.045    0.9663    0.9614
3189.064    0.9647    0.9656
3189.083    0.9714    0.9683
3189.102    0.9759    0.9707
3189.121    0.9820    0.9732
3189.139    1.0065    0.9745
3189.158    1.0146    0.9723
3189.177    1.0042    0.9612
3189.196    0.9719    0.9354
3189.214    0.9745    0.8970
3189.233    0.9333    0.8476
3189.252    0.8835    0.7905
3189.271    0.7737    0.7199
3189.289    0.6640    0.6464
3189.308    0.5785    0.5970
3189.327    0.5809    0.6184
3189.346    0.6917    0.7106
3189.365    0.8076    0.8257
3189.383    0.8882    0.9091
3189.402    0.9260    0.9491
3189.421    0.9068    0.9371
3189.440    0.8604    0.8736
3189.458    0.7816    0.7804
3189.477    0.7062    0.6958
3189.496    0.6909    0.6847
3189.515    0.7506    0.7534
3189.533    0.8196    0.8422
3189.552    0.9051    0.9087
3189.571    0.9456    0.9373
3189.590    0.9486    0.9460
3189.609    0.9378    0.9491
3189.627    0.9243    0.9506
3189.646    0.9415    0.9524
# 006405  52  3188.703  3189.660
3188.703    0.8602    0.8636
3188.721    0.8397    0.8428
3188.740    0.7707    0.7811
3188.759    0.6543    0.6571
3188.778    0.4674    0.4730
3188.797    0.2831    0.2819
3188.815    0.1617    0.1618
3188.834    0.1409    0.1424
3188.853    0.2475    0.2341
3188.872    0.4256    0.4023
3188.890    0.5901    0.5781
3188.909    0.7032    0.7308
3188.928    0.7635    0.8318
3188.947    0.7921    0.8886
3188.965    0.8406    0.9175
3188.984    0.9101    0.9363
3189.003    0.9605    0.9504
3189.022    0.9714    0.9614
3189.041    0.9784    0.9687
3189.059    0.9696    0.9730
3189.078    0.9725    0.9754
3189.097    0.9879    0.9775
3189.116    0.9959    0.9795
3189.134    0.9883    0.9811
3189.153    0.9945    0.9811
3189.172    1.0032    0.9761
3189.191    0.9933    0.9603
3189.210    0.9947    0.9294
3189.228    0.9734    0.8874
3189.247    0.9309    0.8295
3189.266    0.8321    0.7482
3189.285    0.6708    0.6419
3189.303    0.5277    0.5546
3189.322    0.5073    0.5391
3189.341    0.6119    0.6259
3189.360    0.7690    0.7654
3189.378    0.8843    0.8800
3189.397    0.9313    0.9471
3189.416    0.9508    0.9612
3189.435    0.9166    0.9294
3189.454    0.8568    0.8559
3189.472    0.7791    0.7764
3189.491    0.7520    0.7417
3189.510    0.7890    0.7867
3189.529    0.8515    0.8702
3189.547    0.9016    0.9298
3189.566    0.9430    0.9563
3189.585    0.9489    0.9612
3189.604    0.9568    0.9605
3189.623    0.9447    0.9583
3189.641    0.9352    0.9572
3189.660    0.9309    0.9576
# 006455  51  3188.703  3189.642
3188.703    0.8453    0.8226
3188.722    0.7980    0.7976
3188.741    0.7398    0.7303
3188.760    0.6084    0.6039
3188.778    0.4361    0.4353
3188.797    0.2577    0.2546
3188.816    0.1319    0.1359
3188.835    0.1155    0.1152
3188.854    0.2064    0.1932
3188.872    0.3631    0.3367
3188.891    0.5282    0.5157
3188.910    0.6315    0.6734
3188.929    0.6801    0.7852
3188.947    0.7463    0.8500
3188.966    0.7754    0.8892
3188.985    0.8502    0.9135
3189.004    0.9204    0.9322
3189.022    0.9689    0.9458
3189.041    0.9741    0.9561
3189.060    0.9694    0.9623
3189.079    0.9687    0.9661
3189.098    0.9881    0.9689
3189.116    0.9901    0.9716
3189.135    0.9922    0.9741
3189.154    0.9874    0.9748
3189.173    0.9874    0.9703
3189.191    0.9881    0.9559
3189.210    0.9970    0.9249
3189.229    0.9799    0.8782
3189.248    0.9185    0.8160
3189.266    0.8125    0.7338
3189.285    0.6394    0.6199
3189.304    0.4939    0.5171
3189.323    0.4705    0.4958
3189.342    0.5716    0.5853
3189.360    0.7355    0.7274
3189.379    0.8670    0.8618
3189.398    0.9345    0.9378
3189.417    0.9513    0.9570
3189.435    0.9345    0.9309
3189.454    0.8660    0.8604
3189.473    0.7900    0.7748
3189.492    0.7384    0.7369
3189.510    0.7693    0.7771
3189.529    0.8464    0.8614
3189.548    0.9103    0.9260
3189.567    0.9380    0.9515
3189.586    0.9458    0.9559
3189.604    0.9404    0.9552
3189.623    0.9171    0.9537
3189.642    0.9120    0.9526
# 007244  52  3188.702  3189.660
3188.702    0.8204    0.7916
3188.721    0.7789    0.7647
3188.740    0.6998    0.6933
3188.759    0.5741    0.5687
3188.778    0.4134    0.4042
3188.796    0.2489    0.2513
3188.815    0.1405    0.1427
3188.834    0.1164    0.1175
3188.853    0.1889    0.1793
3188.871    0.3331    0.3035
3188.890    0.4789    0.4691
3188.909    0.5957    0.6266
3188.928    0.6611    0.7468
3188.946    0.7196    0.8219
3188.965    0.7723    0.8700
3188.984    0.8348    0.9001
3189.003    0.8917    0.9213
3189.022    0.9288    0.9373
3189.040    0.9596    0.9482
3189.059    0.9438    0.9557
3189.078    0.9482    0.9603
3189.097    0.9766    0.9638
3189.115    0.9820    0.9669
3189.134    0.9929    0.9696
3189.153    0.9991    0.9705
3189.172    0.9851    0.9658
3189.190    0.9931    0.9515
3189.209    0.9772    0.9219
3189.228    0.9667    0.8770
3189.247    0.9049    0.8168
3189.266    0.8089    0.7355
3189.284    0.6697    0.6412
3189.303    0.5353    0.5546
3189.322    0.4914    0.5336
3189.341    0.5969    0.6034
3189.359    0.7422    0.7231
3189.378    0.8531    0.8461
3189.397    0.9288    0.9232
3189.416    0.9421    0.9454
3189.434    0.9158    0.9196
3189.453    0.8592    0.8511
3189.472    0.7616    0.7705
3189.491    0.7327    0.7311
3189.510    0.7757    0.7631
3189.528    0.8247    0.8348
3189.547    0.8908    0.9026
3189.566    0.9352    0.9376
3189.585    0.9467    0.9484
3189.603    0.9382    0.9508
3189.622    0.9361    0.9515
3189.641    0.9245    0.9519
3189.660    0.9118    0.9524
# 007585  51  3188.708  3189.646
3188.708    0.8564    0.8151
3188.727    0.7947    0.7741
3188.745    0.7071    0.6894
3188.764    0.5565    0.5449
3188.783    0.3680    0.3674
3188.802    0.2090    0.2124
3188.820    0.1278    0.1344
3188.839    0.1547    0.1465
3188.858    0.2677    0.2495
3188.877    0.4202    0.4115
3188.895    0.5681    0.5749
3188.914    0.6691    0.7176
3188.933    0.7173    0.8143
3188.952    0.7762    0.8718
3188.971    0.8253    0.9049
3188.989    0.8819    0.9251
3189.008    0.9253    0.9410
3189.027    0.9605    0.9526
3189.046    0.9625    0.9603
3189.064    0.9656    0.9649
3189.083    0.9687    0.9681
3189.102    0.9759    0.9710
3189.121    0.9761    0.9734
3189.140    0.9927    0.9750
3189.158    0.9872    0.9734
3189.177    0.9966    0.9641
3189.196    0.9943    0.9415
3189.215    0.9705    0.9036
3189.233    0.9207    0.8562
3189.252    0.8686    0.7934
3189.271    0.7686    0.7110
3189.290    0.6328    0.6196
3189.308    0.5353    0.5630
3189.327    0.5548    0.5800
3189.346    0.6668    0.6767
3189.365    0.8082    0.8020
3189.384    0.8962    0.8999
3189.402    0.9343    0.9443
3189.421    0.9333    0.9391
3189.440    0.8833    0.8831
3189.459    0.7927    0.7914
3189.477    0.7194    0.7156
3189.496    0.7102    0.7027
3189.515    0.7537    0.7668
3189.534    0.8500    0.8562
3189.552    0.9181    0.9164
3189.571    0.9447    0.9443
3189.590    0.9506    0.9519
3189.609    0.9350    0.9532
3189.628    0.9369    0.9532
3189.646    0.9258    0.9537
# 007902  52  3188.703  3189.660
3188.703    0.8222    0.7943
3188.722    0.7797    0.7582
3188.740    0.6874    0.6809
3188.759    0.5550    0.5454
3188.778    0.3704    0.3722
3188.797    0.2114    0.2133
3188.816    0.1178    0.1221
3188.834    0.1247    0.1208
3188.853    0.2267    0.2054
3188.872    0.3768    0.3532
3188.891    0.5217    0.5216
3188.909    0.6148    0.6630
3188.928    0.6619    0.7721
3188.947    0.6994    0.8400
3188.966    0.7693    0.8798
3188.984    0.8492    0.9047
3189.003    0.9221    0.9251
3189.022    0.9530    0.9408
3189.041    0.9576    0.9513
3189.060    0.9550    0.9574
3189.078    0.9741    0.9612
3189.097    0.9784    0.9645
3189.116    0.9833    0.9676
3189.135    0.9750    0.9703
3189.153    1.0120    0.9698
3189.172    1.0037    0.9616
3189.191    0.9813    0.9384
3189.210    0.9638    0.8962
3189.228    0.9445    0.8397
3189.247    0.8730    0.7623
3189.266    0.7540    0.6593
3189.285    0.5520    0.5394
3189.304    0.4161    0.4529
3189.322    0.4293    0.4585
3189.341    0.5616    0.5682
3189.360    0.7389    0.7276
3189.379    0.8622    0.8614
3189.397    0.9166    0.9296
3189.416    0.9279    0.9397
3189.435    0.8956    0.8923
3189.454    0.7858    0.8004
3189.472    0.7112    0.7145
3189.491    0.6955    0.6891
3189.510    0.7624    0.7501
3189.529    0.8391    0.8445
3189.548    0.8851    0.9105
3189.566    0.9354    0.9354
3189.585    0.9460    0.9406
3189.604    0.9169    0.9399
3189.623    0.9145    0.9386
3189.641    0.9207    0.9380
3189.660    0.9026    0.9369
# 007918  52  3188.703  3189.660
3188.703    0.8736    0.8750
3188.721    0.8602    0.8624
3188.740    0.8008    0.8119
3188.759    0.6920    0.7008
3188.778    0.5259    0.5248
3188.797    0.3360    0.3277
3188.815    0.1863    0.1886
3188.834    0.1394    0.1416
3188.853    0.2127    0.2083
3188.872    0.3820    0.3645
3188.890    0.5756    0.5456
3188.909    0.7002    0.7135
3188.928    0.7588    0.8276
3188.947    0.7993    0.8919
3188.965    0.8549    0.9238
3188.984    0.9114    0.9428
3189.003    0.9565    0.9554
3189.022    0.9754    0.9652
3189.041    0.9838    0.9721
3189.059    0.9745    0.9761
3189.078    0.9797    0.9784
3189.097    0.9920    0.9802
3189.116    0.9966    0.9817
3189.134    0.9940    0.9831
3189.153    1.0030    0.9831
3189.172    1.0053    0.9784
3189.191    0.9940    0.9638
3189.210    0.9808    0.9345
3189.228    0.9712    0.8954
3189.247    0.9335    0.8455
3189.266    0.8525    0.7827
3189.285    0.7315    0.7011
3189.303    0.6138    0.6260
3189.322    0.5736    0.5977
3189.341    0.6356    0.6531
3189.360    0.7584    0.7659
3189.378    0.8648    0.8712
3189.397    0.9228    0.9406
3189.416    0.9363    0.9596
3189.435    0.9099    0.9300
3189.454    0.8441    0.8533
3189.472    0.7516    0.7617
3189.491    0.7081    0.7040
3189.510    0.7428    0.7315
3189.529    0.8228    0.8190
3189.547    0.8931    0.8985
3189.566    0.9397    0.9443
3189.585    0.9432    0.9592
3189.604    0.9618    0.9616
3189.623    0.9471    0.9605
3189.641    0.9382    0.9596
3189.660    0.9361    0.9601
# 008486  51  3188.703  3189.642
3188.703    0.8224    0.8226
3188.722    0.8171    0.7993
3188.741    0.7619    0.7325
3188.760    0.6233    0.6093
3188.778    0.4429    0.4479
3188.797    0.2775    0.2743
3188.816    0.1507    0.1551
3188.835    0.1241    0.1262
3188.853    0.2001    0.1870
3188.872    0.3384    0.3266
3188.891    0.5161    0.5019
3188.910    0.6405    0.6627
3188.929    0.7049    0.7797
3188.947    0.7563    0.8490
3188.966    0.8072    0.8917
3188.985    0.8748    0.9173
3189.004    0.9315    0.9352
3189.022    0.9530    0.9478
3189.041    0.9541    0.9574
3189.060    0.9861    0.9634
3189.079    0.9808    0.9672
3189.097    0.9537    0.9698
3189.116    0.9752    0.9723
3189.135    0.9927    0.9748
3189.154    0.9993    0.9754
3189.173    0.9797    0.9714
3189.191    0.9799    0.9585
3189.210    0.9759    0.9318
3189.229    0.9643    0.8921
3189.248    0.9114    0.8400
3189.266    0.8255    0.7743
3189.285    0.7193    0.6864
3189.304    0.5924    0.6066
3189.323    0.5649    0.5853
3189.341    0.6269    0.6431
3189.360    0.7528    0.7574
3189.379    0.8618    0.8682
3189.398    0.9270    0.9358
3189.417    0.9576    0.9532
3189.435    0.9059    0.9256
3189.454    0.8513    0.8549
3189.473    0.7730    0.7698
3189.492    0.7321    0.7261
3189.510    0.7489    0.7546
3189.529    0.8375    0.8327
3189.548    0.8991    0.9045
3189.567    0.9341    0.9419
3189.585    0.9528    0.9535
3189.604    0.9539    0.9565
3189.623    0.9393    0.9574
3189.642    0.9311    0.9583
# 009172  52  3188.703  3189.660
3188.703    0.7406    0.7016
3188.722    0.6965    0.6599
3188.740    0.6002    0.5817
3188.759    0.4774    0.4673
3188.778    0.3304    0.3402
3188.797    0.2232    0.2303
3188.815    0.1633    0.1678
3188.834    0.1645    0.1623
3188.853    0.2359    0.2202
3188.872    0.3452    0.3278
3188.891    0.4540    0.4605
3188.909    0.5642    0.5849
3188.928    0.6431    0.6961
3188.947    0.7122    0.7789
3188.966    0.7741    0.8362
3188.984    0.8314    0.8730
3189.003    0.8672    0.8999
3189.022    0.9118    0.9188
3189.041    0.9236    0.9320
3189.059    0.9322    0.9408
3189.078    0.9410    0.9475
3189.097    0.9361    0.9526
3189.116    0.9510    0.9565
3189.135    0.9770    0.9585
3189.153    0.9768    0.9568
3189.172    0.9815    0.9480
3189.191    0.9665    0.9285
3189.210    0.9371    0.8964
3189.228    0.9105    0.8531
3189.247    0.8486    0.7940
3189.266    0.7514    0.7246
3189.285    0.6736    0.6583
3189.304    0.6045    0.6183
3189.322    0.6012    0.6242
3189.341    0.6634    0.6795
3189.360    0.7547    0.7645
3189.379    0.8511    0.8461
3189.397    0.9007    0.8956
3189.416    0.8999    0.9070
3189.435    0.8676    0.8792
3189.454    0.8160    0.8293
3189.472    0.7840    0.7863
3189.491    0.7748    0.7702
3189.510    0.7984    0.7927
3189.529    0.8400    0.8387
3189.548    0.8958    0.8849
3189.566    0.9258    0.9154
3189.585    0.9465    0.9328
3189.604    0.9352    0.9412
3189.623    0.9188    0.9451
3189.641    0.9406    0.9451
3189.660    0.9298    0.9361
# 009349  52  3188.703  3189.660
3188.703    0.8111    0.7870
3188.722    0.7610    0.7475
3188.740    0.6736    0.6659
3188.759    0.5354    0.5292
3188.778    0.3607    0.3620
3188.797    0.2186    0.2131
3188.816    0.1221    0.1295
3188.834    0.1329    0.1305
3188.853    0.2346    0.2141
3188.872    0.3820    0.3598
3188.891    0.5384    0.5265
3188.909    0.6289    0.6663
3188.928    0.6668    0.7745
3188.947    0.7266    0.8426
3188.966    0.7842    0.8835
3188.984    0.8574    0.9084
3189.003    0.9005    0.9277
3189.022    0.9447    0.9421
3189.041    0.9473    0.9517
3189.060    0.9643    0.9574
3189.078    0.9820    0.9609
3189.097    0.9779    0.9641
3189.116    0.9665    0.9672
3189.135    0.9897    0.9696
3189.153    0.9975    0.9692
3189.172    0.9952    0.9614
3189.191    0.9870    0.9410
3189.210    0.9811    0.9051
3189.228    0.9324    0.8584
3189.247    0.8900    0.7956
3189.266    0.7832    0.7138
3189.285    0.6412    0.6216
3189.304    0.5289    0.5571
3189.322    0.5286    0.5643
3189.341    0.6323    0.6515
3189.360    0.7949    0.7770
3189.379    0.8900    0.8827
3189.397    0.9559    0.9373
3189.416    0.9324    0.9434
3189.435    0.8958    0.9012
3189.454    0.8253    0.8245
3189.472    0.7582    0.7553
3189.491    0.7470    0.7345
3189.510    0.7786    0.7809
3189.529    0.8285    0.8553
3189.547    0.8987    0.9087
3189.566    0.9363    0.9343
3189.585    0.9341    0.9421
3189.604    0.9333    0.9454
3189.623    0.9352    0.9475
3189.641    0.9207    0.9497
3189.660    0.9175    0.9495
# 009519  51  3188.707  3189.646
3188.707    0.6676    0.6320
3188.726    0.6013    0.5874
3188.745    0.5119    0.5156
3188.764    0.4365    0.4305
3188.782    0.3403    0.3534
3188.801    0.2806    0.2930
3188.820    0.2711    0.2678
3188.839    0.2911    0.2848
3188.857    0.3503    0.3377
3188.876    0.4245    0.4226
3188.895    0.5250    0.5229
3188.914    0.6119    0.6236
3188.933    0.6856    0.7132
3188.951    0.7633    0.7827
3188.970    0.8164    0.8383
3188.989    0.8500    0.8782
3189.008    0.8935    0.9057
3189.026    0.9103    0.9236
3189.045    0.9217    0.9367
3189.064    0.9384    0.9456
3189.083    0.9449    0.9515
3189.101    0.9603    0.9546
3189.120    0.9592    0.9550
3189.139    0.9598    0.9515
3189.158    0.9539    0.9425
3189.177    0.9499    0.9268
3189.195    0.9354    0.9049
3189.214    0.9072    0.8744
3189.233    0.8590    0.8381
3189.252    0.8234    0.8006
3189.270    0.7805    0.7693
3189.289    0.7427    0.7477
3189.308    0.7362    0.7434
3189.327    0.7575    0.7581
3189.345    0.7688    0.7858
3189.364    0.8011    0.8202
3189.383    0.8354    0.8490
3189.402    0.8674    0.8632
3189.421    0.8478    0.8598
3189.439    0.8358    0.8441
3189.458    0.8253    0.8238
3189.477    0.8084    0.8098
3189.496    0.8117    0.8098
3189.514    0.8300    0.8236
3189.533    0.8553    0.8484
3189.552    0.8764    0.8768
3189.571    0.9145    0.9024
3189.589    0.9262    0.9200
3189.608    0.9298    0.9303
3189.627    0.9217    0.9303
3189.646    0.9122    0.9179
# 009829  51  3188.708  3189.647
3188.708    0.8588    0.8371
3188.727    0.8052    0.7925
3188.746    0.7091    0.6949
3188.764    0.5445    0.5438
3188.783    0.3529    0.3513
3188.802    0.1886    0.1923
3188.821    0.1234    0.1248
3188.840    0.1726    0.1657
3188.858    0.3175    0.2889
3188.877    0.4867    0.4655
3188.896    0.6138    0.6359
3188.915    0.6744    0.7649
3188.933    0.7049    0.8426
3188.952    0.7612    0.8886
3188.971    0.8360    0.9145
3188.990    0.9041    0.9330
3189.008    0.9581    0.9475
3189.027    0.9649    0.9590
3189.046    0.9736    0.9661
3189.065    0.9817    0.9701
3189.084    0.9811    0.9725
3189.102    0.9949    0.9748
3189.121    1.0044    0.9770
3189.140    1.0051    0.9784
3189.159    1.0224    0.9766
3189.177    1.0209    0.9672
3189.196    1.0086    0.9434
3189.215    0.9802    0.9024
3189.234    0.9513    0.8441
3189.252    0.8527    0.7663
3189.271    0.7011    0.6519
3189.290    0.5230    0.5274
3189.309    0.4279    0.4609
3189.328    0.4866    0.5091
3189.346    0.6587    0.6431
3189.365    0.8166    0.8011
3189.384    0.9068    0.9099
3189.403    0.9497    0.9550
3189.421    0.9339    0.9486
3189.440    0.8947    0.8968
3189.459    0.8181    0.8141
3189.478    0.7642    0.7523
3189.496    0.7700    0.7614
3189.515    0.8119    0.8333
3189.534    0.8833    0.9082
3189.553    0.9266    0.9469
3189.572    0.9376    0.9559
3189.590    0.9354    0.9550
3189.609    0.9493    0.9521
3189.628    0.9277    0.9495
3189.647    0.9039    0.9491
# 010321  51  3188.708  3189.646
3188.708    0.7369    0.7117
3188.727    0.6741    0.6483
3188.745    0.5710    0.5484
3188.764    0.4200    0.4120
3188.783    0.2710    0.2733
3188.802    0.1601    0.1700
3188.821    0.1298    0.1305
3188.839    0.1703    0.1608
3188.858    0.2761    0.2563
3188.877    0.4107    0.3932
3188.896    0.5263    0.5391
3188.914    0.6066    0.6601
3188.933    0.6687    0.7563
3188.952    0.7293    0.8215
3188.971    0.8004    0.8642
3188.989    0.8525    0.8921
3189.008    0.8941    0.9135
3189.027    0.9171    0.9290
3189.046    0.9285    0.9397
3189.065    0.9436    0.9469
3189.083    0.9467    0.9519
3189.102    0.9696    0.9563
3189.121    0.9793    0.9601
3189.140    0.9643    0.9616
3189.158    0.9988    0.9585
3189.177    0.9863    0.9462
3189.196    0.9770    0.9211
3189.215    0.9559    0.8813
3189.233    0.9059    0.8287
3189.252    0.8188    0.7556
3189.271    0.6974    0.6690
3189.290    0.5884    0.5916
3189.309    0.5332    0.5612
3189.327    0.5762    0.5984
3189.346    0.6877    0.6942
3189.365    0.8035    0.8052
3189.384    0.8906    0.8886
3189.402    0.9251    0.9234
3189.421    0.9026    0.9114
3189.440    0.8626    0.8588
3189.459    0.7827    0.7914
3189.477    0.7518    0.7495
3189.496    0.7542    0.7567
3189.515    0.8168    0.8089
3189.534    0.8762    0.8714
3189.553    0.9101    0.9150
3189.571    0.9428    0.9348
3189.590    0.9399    0.9428
3189.609    0.9408    0.9460
3189.628    0.9258    0.9478
3189.646    0.9053    0.9467
# 011728  52  3188.703  3189.660
3188.703    0.8297    0.8045
3188.722    0.7909    0.7795
3188.741    0.6994    0.7109
3188.759    0.5950    0.5947
3188.778    0.4361    0.4276
3188.797    0.2625    0.2584
3188.816    0.1409    0.1442
3188.834    0.1141    0.1177
3188.853    0.1956    0.1803
3188.872    0.3398    0.3176
3188.891    0.5116    0.4890
3188.910    0.6242    0.6474
3188.928    0.6794    0.7600
3188.947    0.7073    0.8364
3188.966    0.7791    0.8810
3188.985    0.8437    0.9084
3189.003    0.9043    0.9270
3189.022    0.9537    0.9419
3189.041    0.9491    0.9524
3189.060    0.9557    0.9587
3189.078    0.9537    0.9627
3189.097    0.9689    0.9658
3189.116    0.9899    0.9689
3189.135    1.0005    0.9716
3189.154    1.0000    0.9723
3189.172    1.0106    0.9678
3189.191    1.0051    0.9519
3189.210    0.9956    0.9204
3189.229    0.9638    0.8744
3189.247    0.9160    0.8187
3189.266    0.8100    0.7413
3189.285    0.6805    0.6442
3189.304    0.5424    0.5582
3189.322    0.5041    0.5374
3189.341    0.5828    0.6063
3189.360    0.7415    0.7347
3189.379    0.8596    0.8570
3189.398    0.9241    0.9309
3189.416    0.9395    0.9493
3189.435    0.9012    0.9181
3189.454    0.8381    0.8418
3189.473    0.7511    0.7521
3189.491    0.7160    0.7093
3189.510    0.7584    0.7425
3189.529    0.8041    0.8258
3189.548    0.8815    0.8989
3189.566    0.9150    0.9337
3189.585    0.9438    0.9451
3189.604    0.9441    0.9478
3189.623    0.9320    0.9484
3189.642    0.9268    0.9493
3189.660    0.9211    0.9495
# 012067  52  3188.703  3189.660
3188.703    0.7892    0.7518
3188.721    0.7518    0.7285
3188.740    0.6724    0.6615
3188.759    0.5582    0.5448
3188.778    0.3923    0.3899
3188.797    0.2357    0.2366
3188.815    0.1308    0.1358
3188.834    0.1029    0.1043
3188.853    0.1678    0.1551
3188.872    0.2915    0.2752
3188.890    0.4411    0.4244
3188.909    0.5603    0.5810
3188.928    0.6336    0.7071
3188.947    0.6968    0.7938
3188.965    0.7420    0.8457
3188.984    0.8102    0.8808
3189.003    0.8825    0.9055
3189.022    0.9041    0.9236
3189.041    0.9211    0.9363
3189.059    0.9300    0.9441
3189.078    0.9365    0.9491
3189.097    0.9692    0.9530
3189.116    0.9723    0.9572
3189.134    0.9784    0.9609
3189.153    0.9790    0.9627
3189.172    0.9865    0.9583
3189.191    0.9712    0.9410
3189.209    0.9694    0.9087
3189.228    0.9581    0.8600
3189.247    0.9080    0.8004
3189.266    0.8015    0.7263
3189.285    0.6820    0.6364
3189.303    0.5416    0.5594
3189.322    0.4973    0.5357
3189.341    0.5875    0.5995
3189.360    0.7137    0.7233
3189.378    0.8410    0.8398
3189.397    0.8935    0.9192
3189.416    0.9156    0.9415
3189.435    0.9005    0.9082
3189.453    0.8228    0.8325
3189.472    0.7340    0.7365
3189.491    0.6928    0.6833
3189.510    0.7060    0.7117
3189.529    0.8019    0.7951
3189.547    0.8610    0.8690
3189.566    0.9249    0.9105
3189.585    0.9572    0.9247
3189.604    0.9305    0.9305
3189.622    0.9118    0.9345
3189.641    0.9122    0.9382
3189.660    0.9009    0.9395
# 014614  51  3188.708  3189.647
3188.708    0.8620    0.8443
3188.727    0.8168    0.8048
3188.745    0.7288    0.7216
3188.764    0.5758    0.5758
3188.783    0.3907    0.3936
3188.802    0.2308    0.2329
3188.821    0.1496    0.1511
3188.839    0.1727    0.1695
3188.858    0.2968    0.2810
3188.877    0.4794    0.4487
3188.896    0.6069    0.6202
3188.914    0.7055    0.7494
3188.933    0.7508    0.8395
3188.952    0.7827    0.8910
3188.971    0.8634    0.9196
3188.990    0.9164    0.9380
3189.008    0.9428    0.9510
3189.027    0.9694    0.9614
3189.046    0.9576    0.9681
3189.065    0.9656    0.9719
3189.083    0.9741    0.9743
3189.102    0.9876    0.9763
3189.121    0.9865    0.9784
3189.140    1.0035    0.9795
3189.158    1.0012    0.9775
3189.177    1.0025    0.9678
3189.196    0.9945    0.9454
3189.215    0.9681    0.9080
3189.234    0.9335    0.8562
3189.252    0.8754    0.7914
3189.271    0.7506    0.7013
3189.290    0.6066    0.6030
3189.309    0.5177    0.5435
3189.327    0.5342    0.5655
3189.346    0.6713    0.6682
3189.365    0.8056    0.7989
3189.384    0.9078    0.8999
3189.403    0.9389    0.9469
3189.421    0.9350    0.9428
3189.440    0.8960    0.8913
3189.459    0.8093    0.8082
3189.478    0.7483    0.7394
3189.496    0.7313    0.7338
3189.515    0.7858    0.7941
3189.534    0.8738    0.8744
3189.553    0.9285    0.9288
3189.571    0.9382    0.9499
3189.590    0.9384    0.9552
3189.609    0.9436    0.9550
3189.628    0.9215    0.9541
3189.647    0.9211    0.9539
# 014623  51  3188.707  3189.646
3188.707    0.7558    0.7193
3188.726    0.6770    0.6618
3188.745    0.5778    0.5604
3188.764    0.4428    0.4257
3188.782    0.2855    0.2933
3188.801    0.1751    0.1840
3188.820    0.1342    0.1354
3188.839    0.1641    0.1597
3188.857    0.2691    0.2446
3188.876    0.3987    0.3781
3188.895    0.5091    0.5250
3188.914    0.6017    0.6560
3188.932    0.6896    0.7509
3188.951    0.7325    0.8200
3188.970    0.7978    0.8648
3188.989    0.8400    0.8947
3189.008    0.8917    0.9158
3189.026    0.9260    0.9300
3189.045    0.9393    0.9406
3189.064    0.9526    0.9475
3189.083    0.9583    0.9526
3189.101    0.9348    0.9568
3189.120    0.9692    0.9603
3189.139    0.9698    0.9616
3189.158    0.9888    0.9581
3189.176    0.9824    0.9462
3189.195    0.9714    0.9211
3189.214    0.9541    0.8819
3189.233    0.9070    0.8289
3189.251    0.8385    0.7654
3189.270    0.7376    0.6880
3189.289    0.6122    0.6174
3189.308    0.5559    0.5859
3189.327    0.5947    0.6172
3189.345    0.6868    0.6978
3189.364    0.7869    0.8009
3189.383    0.8720    0.8829
3189.402    0.9169    0.9204
3189.420    0.9147    0.9101
3189.439    0.8478    0.8588
3189.458    0.7861    0.7894
3189.477    0.7452    0.7406
3189.495    0.7386    0.7410
3189.514    0.7860    0.7881
3189.533    0.8570    0.8517
3189.552    0.9190    0.9007
3189.571    0.9406    0.9264
3189.589    0.9358    0.9369
3189.608    0.9245    0.9419
3189.627    0.9175    0.9447
3189.646    0.9152    0.9438
# 015062  51  3188.708  3189.647
3188.708    0.8652    0.8592
3188.727    0.8502    0.8241
3188.746    0.7697    0.7417
3188.765    0.6121    0.5948
3188.783    0.4011    0.4133
3188.802    0.2279    0.2386
3188.821    0.1518    0.1484
3188.840    0.1745    0.1721
3188.858    0.3069    0.2881
3188.877    0.4896    0.4652
3188.896    0.6355    0.6391
3188.915    0.7052    0.7705
3188.934    0.7449    0.8529
3188.952    0.7851    0.8966
3188.971    0.8387    0.9224
3188.990    0.8995    0.9393
3189.009    0.9634    0.9530
3189.027    0.9838    0.9627
3189.046    0.9879    0.9696
3189.065    0.9802    0.9734
3189.084    0.9808    0.9759
3189.102    0.9802    0.9779
3189.121    0.9977    0.9797
3189.140    1.0042    0.9811
3189.159    0.9963    0.9797
3189.178    0.9863    0.9723
3189.196    0.9808    0.9548
3189.215    0.9945    0.9217
3189.234    0.9685    0.8738
3189.253    0.8983    0.8057
3189.271    0.7711    0.7133
3189.290    0.6076    0.5995
3189.309    0.5003    0.5246
3189.328    0.5158    0.5479
3189.347    0.6618    0.6648
3189.365    0.8057    0.8004
3189.384    0.9047    0.9066
3189.403    0.9532    0.9557
3189.422    0.9672    0.9565
3189.440    0.9262    0.9188
3189.459    0.8517    0.8470
3189.478    0.7951    0.7832
3189.497    0.7896    0.7798
3189.515    0.8091    0.8358
3189.534    0.8870    0.9078
3189.553    0.9373    0.9508
3189.572    0.9478    0.9643
3189.591    0.9546    0.9649
3189.609    0.9473    0.9629
3189.628    0.9465    0.9607
3189.647    0.9279    0.9598
# 015442  52  3188.703  3189.660
3188.703    0.8519    0.8268
3188.722    0.8253    0.8057
3188.740    0.7741    0.7501
3188.759    0.6483    0.6383
3188.778    0.4732    0.4724
3188.797    0.2887    0.2924
3188.815    0.1599    0.1673
3188.834    0.1289    0.1263
3188.853    0.2015    0.1868
3188.872    0.3399    0.3264
3188.891    0.5175    0.4990
3188.909    0.6281    0.6494
3188.928    0.6820    0.7679
3188.947    0.7238    0.8424
3188.966    0.7795    0.8849
3188.984    0.8379    0.9097
3189.003    0.9012    0.9292
3189.022    0.9473    0.9445
3189.041    0.9645    0.9554
3189.059    0.9430    0.9618
3189.078    0.9851    0.9661
3189.097    0.9763    0.9689
3189.116    0.9874    0.9716
3189.135    0.9861    0.9741
3189.153    0.9865    0.9750
3189.172    0.9899    0.9716
3189.191    0.9899    0.9587
3189.210    0.9901    0.9305
3189.228    0.9793    0.8884
3189.247    0.9320    0.8272
3189.266    0.8268    0.7410
3189.285    0.6733    0.6263
3189.303    0.5041    0.5222
3189.322    0.4505    0.4822
3189.341    0.5327    0.5525
3189.360    0.6917    0.6974
3189.378    0.8406    0.8327
3189.397    0.9232    0.9232
3189.416    0.9634    0.9550
3189.435    0.9478    0.9382
3189.454    0.8823    0.8794
3189.472    0.8100    0.8061
3189.491    0.7707    0.7616
3189.510    0.7870    0.7883
3189.529    0.8461    0.8612
3189.547    0.8941    0.9209
3189.566    0.9378    0.9495
3189.585    0.9486    0.9554
3189.604    0.9539    0.9546
3189.622    0.9458    0.9530
3189.641    0.9204    0.9517
3189.660    0.9173    0.9519
# 016405  51  3188.708  3189.646
3188.708    0.8257    0.7732
3188.726    0.7513    0.7243
3188.745    0.6298    0.6214
3188.764    0.4796    0.4678
3188.783    0.3014    0.2977
3188.802    0.1610    0.1650
3188.820    0.1061    0.1110
3188.839    0.1488    0.1419
3188.858    0.2785    0.2539
3188.877    0.4367    0.4162
3188.895    0.5580    0.5752
3188.914    0.6369    0.7125
3188.933    0.6745    0.8059
3188.952    0.7477    0.8622
3188.971    0.8215    0.8960
3188.989    0.8784    0.9171
3189.008    0.9262    0.9337
3189.027    0.9565    0.9454
3189.046    0.9543    0.9526
3189.064    0.9462    0.9570
3189.083    0.9692    0.9601
3189.102    0.9730    0.9634
3189.121    0.9763    0.9665
3189.139    0.9815    0.9683
3189.158    0.9979    0.9649
3189.177    1.0037    0.9497
3189.196    0.9766    0.9177
3189.215    0.9449    0.8698
3189.233    0.9177    0.8166
3189.252    0.8576    0.7521
3189.271    0.7209    0.6739
3189.290    0.5917    0.5947
3189.308    0.5254    0.5582
3189.327    0.5703    0.5976
3189.346    0.7062    0.7057
3189.365    0.8283    0.8278
3189.383    0.8837    0.9103
3189.402    0.9082    0.9441
3189.421    0.9032    0.9215
3189.440    0.8156    0.8463
3189.459    0.7276    0.7427
3189.477    0.6786    0.6719
3189.496    0.6863    0.6775
3189.515    0.7702    0.7568
3189.534    0.8435    0.8480
3189.552    0.9076    0.9024
3189.571    0.9270    0.9253
3189.590    0.9417    0.9328
3189.609    0.9406    0.9363
3189.628    0.9202    0.9389
3189.646    0.8987    0.9408
# 017336  51  3188.708  3189.647
3188.708    0.8207    0.7971
3188.727    0.7670    0.7492
3188.746    0.6668    0.6516
3188.764    0.5062    0.5097
3188.783    0.3279    0.3347
3188.802    0.1908    0.1893
3188.821    0.1173    0.1220
3188.839    0.1514    0.1458
3188.858    0.2823    0.2532
3188.877    0.4343    0.4124
3188.896    0.5689    0.5777
3188.915    0.6483    0.7129
3188.933    0.6928    0.8013
3188.952    0.7483    0.8582
3188.971    0.7932    0.8921
3188.990    0.8702    0.9154
3189.008    0.9143    0.9326
3189.027    0.9417    0.9465
3189.046    0.9663    0.9554
3189.065    0.9698    0.9607
3189.083    0.9808    0.9643
3189.102    0.9881    0.9674
3189.121    0.9836    0.9703
3189.140    1.0120    0.9721
3189.159    1.0009    0.9701
3189.177    1.0007    0.9605
3189.196    1.0130    0.9363
3189.215    0.9781    0.8947
3189.234    0.9300    0.8356
3189.252    0.8424    0.7589
3189.271    0.6931    0.6507
3189.290    0.5381    0.5348
3189.309    0.4419    0.4692
3189.327    0.4789    0.5014
3189.346    0.6197    0.6260
3189.365    0.7734    0.7775
3189.384    0.8782    0.8904
3189.403    0.9345    0.9423
3189.421    0.9318    0.9408
3189.440    0.9059    0.8927
3189.459    0.8205    0.8141
3189.478    0.7560    0.7523
3189.496    0.7607    0.7544
3189.515    0.8033    0.8181
3189.534    0.8772    0.8927
3189.553    0.9217    0.9365
3189.571    0.9361    0.9499
3189.590    0.9495    0.9515
3189.609    0.9339    0.9499
3189.628    0.9268    0.9482
3189.647    0.9129    0.9480
# 018261  51  3188.707  3189.646
3188.707    0.8228    0.8056
3188.726    0.7547    0.7490
3188.745    0.6506    0.6418
3188.763    0.4926    0.4973
3188.782    0.3320    0.3312
3188.801    0.2007    0.2028
3188.820    0.1524    0.1546
3188.839    0.2033    0.2004
3188.857    0.3428    0.3160
3188.876    0.4980    0.4774
3188.895    0.6279    0.6347
3188.914    0.7052    0.7572
3188.932    0.7442    0.8346
3188.951    0.7985    0.8841
3188.970    0.8572    0.9135
3188.989    0.9059    0.9328
3189.007    0.9399    0.9462
3189.026    0.9757    0.9563
3189.045    0.9645    0.9629
3189.064    0.9541    0.9669
3189.083    0.9732    0.9696
3189.101    0.9712    0.9721
3189.120    0.9863    0.9741
3189.139    0.9988    0.9743
3189.158    1.0090    0.9698
3189.176    0.9929    0.9570
3189.195    0.9669    0.9307
3189.214    0.9618    0.8906
3189.233    0.9207    0.8381
3189.251    0.8457    0.7745
3189.270    0.7273    0.6933
3189.289    0.6189    0.6179
3189.308    0.5559    0.5890
3189.327    0.6069    0.6339
3189.345    0.7236    0.7291
3189.364    0.8323    0.8387
3189.383    0.9152    0.9156
3189.402    0.9404    0.9430
3189.420    0.9018    0.9226
3189.439    0.8453    0.8588
3189.458    0.7716    0.7770
3189.477    0.7354    0.7249
3189.495    0.7386    0.7371
3189.514    0.8102    0.8032
3189.533    0.8674    0.8776
3189.552    0.9171    0.9253
3189.571    0.9465    0.9454
3189.589    0.9335    0.9515
3189.608    0.9519    0.9539
3189.627    0.9475    0.9552
3189.646    0.9230    0.9559
# 019793  51  3188.708  3189.646
3188.708    0.7093    0.6816
3188.726    0.6412    0.6265
3188.745    0.5246    0.5330
3188.764    0.4248    0.4185
3188.783    0.3079    0.3068
3188.801    0.2225    0.2274
3188.820    0.1825    0.1916
3188.839    0.2215    0.2145
3188.858    0.3198    0.2913
3188.877    0.4139    0.4047
3188.895    0.5182    0.5247
3188.914    0.6132    0.6437
3188.933    0.7029    0.7410
3188.952    0.7640    0.8126
3188.970    0.8126    0.8598
3188.989    0.8710    0.8933
3189.008    0.8993    0.9158
3189.027    0.9154    0.9311
3189.045    0.9307    0.9412
3189.064    0.9382    0.9486
3189.083    0.9258    0.9541
3189.102    0.9607    0.9579
3189.121    0.9808    0.9594
3189.139    0.9752    0.9581
3189.158    0.9707    0.9508
3189.177    0.9491    0.9350
3189.196    0.9596    0.9089
3189.214    0.9202    0.8742
3189.233    0.8845    0.8279
3189.252    0.8270    0.7752
3189.271    0.7447    0.7236
3189.289    0.6842    0.6877
3189.308    0.6605    0.6770
3189.327    0.6677    0.7015
3189.346    0.7389    0.7546
3189.365    0.8130    0.8173
3189.383    0.8584    0.8656
3189.402    0.8999    0.8884
3189.421    0.8734    0.8776
3189.440    0.8278    0.8410
3189.458    0.8017    0.8000
3189.477    0.7725    0.7714
3189.496    0.7725    0.7721
3189.515    0.7967    0.8011
3189.533    0.8632    0.8422
3189.552    0.8845    0.8839
3189.571    0.9030    0.9141
3189.590    0.9307    0.9322
3189.609    0.9215    0.9410
3189.627    0.9296    0.9425
3189.646    0.9386    0.9350
# 019911  51  3188.708  3189.646
3188.708    0.8168    0.7985
3188.727    0.7718    0.7442
3188.746    0.6730    0.6446
3188.764    0.5305    0.5155
3188.783    0.3640    0.3682
3188.802    0.2366    0.2497
3188.821    0.1881    0.1964
3188.839    0.2358    0.2214
3188.858    0.3464    0.3190
3188.877    0.4744    0.4608
3188.896    0.5943    0.6090
3188.914    0.6719    0.7279
3188.933    0.7473    0.8187
3188.952    0.7901    0.8764
3188.971    0.8507    0.9114
3188.990    0.8960    0.9330
3189.008    0.9333    0.9469
3189.027    0.9438    0.9570
3189.046    0.9546    0.9638
3189.065    0.9587    0.9685
3189.083    0.9672    0.9716
3189.102    0.9784    0.9743
3189.121    0.9899    0.9761
3189.140    1.0048    0.9759
3189.158    1.0170    0.9723
3189.177    1.0037    0.9616
3189.196    0.9966    0.9412
3189.215    0.9752    0.9097
3189.234    0.9339    0.8656
3189.252    0.8718    0.8119
3189.271    0.7993    0.7468
3189.290    0.6861    0.6893
3189.309    0.6495    0.6645
3189.327    0.6713    0.6866
3189.346    0.7171    0.7518
3189.365    0.7985    0.8327
3189.384    0.8833    0.8980
3189.402    0.9116    0.9281
3189.421    0.9185    0.9219
3189.440    0.8730    0.8839
3189.459    0.8228    0.8337
3189.478    0.7907    0.7991
3189.496    0.8138    0.8000
3189.515    0.8418    0.8350
3189.534    0.8933    0.8837
3189.553    0.9322    0.9238
3189.571    0.9550    0.9460
3189.590    0.9425    0.9563
3189.609    0.9404    0.9594
3189.628    0.9412    0.9596
3189.646    0.9563    0.9561
# 019925  52  3188.703  3189.660
3188.703    0.7989    0.7784
3188.721    0.7732    0.7516
3188.740    0.7006    0.6806
3188.759    0.5694    0.5573
3188.778    0.3974    0.3942
3188.796    0.2324    0.2427
3188.815    0.1322    0.1357
3188.834    0.1157    0.1123
3188.853    0.1829    0.1760
3188.872    0.3297    0.3092
3188.890    0.4867    0.4660
3188.909    0.6042    0.6220
3188.928    0.6644    0.7411
3188.947    0.7273    0.8190
3188.965    0.7630    0.8644
3188.984    0.8297    0.8950
3189.003    0.8835    0.9169
3189.022    0.9156    0.9335
3189.040    0.9270    0.9445
3189.059    0.9363    0.9519
3189.078    0.9661    0.9565
3189.097    0.9745    0.9603
3189.116    0.9710    0.9638
3189.134    0.9833    0.9667
3189.153    0.9741    0.9681
3189.172    0.9777    0.9632
3189.191    0.9968    0.9467
3189.209    0.9883    0.9164
3189.228    0.9524    0.8700
3189.247    0.9076    0.8102
3189.266    0.8125    0.7316
3189.284    0.6759    0.6394
3189.303    0.5436    0.5537
3189.322    0.5004    0.5348
3189.341    0.5806    0.6087
3189.360    0.7218    0.7389
3189.378    0.8612    0.8545
3189.397    0.9277    0.9285
3189.416    0.9447    0.9467
3189.435    0.9350    0.9124
3189.453    0.8418    0.8377
3189.472    0.7456    0.7466
3189.491    0.6995    0.7026
3189.510    0.7464    0.7405
3189.528    0.8158    0.8213
3189.547    0.8768    0.8950
3189.566    0.9341    0.9307
3189.585    0.9480    0.9415
3189.604    0.9419    0.9449
3189.622    0.9209    0.9467
3189.641    0.9183    0.9484
3189.660    0.9175    0.9495
# 020441  52  3188.702  3189.660
3188.702    0.7789    0.7508
3188.721    0.7405    0.7188
3188.740    0.6685    0.6411
3188.759    0.5429    0.5174
3188.777    0.3765    0.3744
3188.796    0.2291    0.2332
3188.815    0.1342    0.1421
3188.834    0.1251    0.1252
3188.852    0.2020    0.1808
3188.871    0.3202    0.3010
3188.890    0.4506    0.4539
3188.909    0.5719    0.6030
3188.928    0.6458    0.7219
3188.946    0.6898    0.8004
3188.965    0.7502    0.8537
3188.984    0.8362    0.8878
3189.003    0.8995    0.9114
3189.021    0.9179    0.9275
3189.040    0.9361    0.9395
3189.059    0.9268    0.9473
3189.078    0.9596    0.9526
3189.096    0.9629    0.9563
3189.115    0.9449    0.9601
3189.134    0.9752    0.9629
3189.153    0.9922    0.9632
3189.172    0.9775    0.9561
3189.190    0.9786    0.9384
3189.209    0.9513    0.9051
3189.228    0.9397    0.8580
3189.247    0.9076    0.7982
3189.265    0.7938    0.7281
3189.284    0.6738    0.6460
3189.303    0.5612    0.5825
3189.322    0.5396    0.5764
3189.340    0.6213    0.6372
3189.359    0.7440    0.7456
3189.378    0.8600    0.8511
3189.397    0.9066    0.9173
3189.416    0.9194    0.9318
3189.434    0.9064    0.8997
3189.453    0.8260    0.8300
3189.472    0.7542    0.7567
3189.491    0.7186    0.7249
3189.509    0.7560    0.7523
3189.528    0.8268    0.8188
3189.547    0.8913    0.8815
3189.566    0.9258    0.9173
3189.584    0.9333    0.9313
3189.603    0.9337    0.9376
3189.622    0.9202    0.9417
3189.641    0.9202    0.9445
3189.660    0.9129    0.9430
# 020719  51  3188.708  3189.646
3188.708    0.7288    0.7053
3188.727    0.6812    0.6522
3188.745    0.5822    0.5681
3188.764    0.4535    0.4571
3188.783    0.3407    0.3456
3188.802    0.2543    0.2595
3188.821    0.2144    0.2208
3188.839    0.2440    0.2376
3188.858    0.3204    0.3082
3188.877    0.4314    0.4170
3188.896    0.5520    0.5409
3188.914    0.6342    0.6522
3188.933    0.7016    0.7495
3188.952    0.7614    0.8219
3188.971    0.8125    0.8712
3188.989    0.8555    0.9024
3189.008    0.8947    0.9243
3189.027    0.9419    0.9386
3189.046    0.9478    0.9486
3189.065    0.9423    0.9552
3189.083    0.9548    0.9596
3189.102    0.9669    0.9627
3189.121    0.9745    0.9638
3189.140    0.9813    0.9618
3189.158    0.9766    0.9550
3189.177    0.9725    0.9402
3189.196    0.9636    0.9160
3189.215    0.9369    0.8821
3189.233    0.8874    0.8416
3189.252    0.8341    0.7938
3189.271    0.7609    0.7473
3189.290    0.7071    0.7132
3189.309    0.6833    0.7034
3189.327    0.7137    0.7219
3189.346    0.7567    0.7665
3189.365    0.8143    0.8211
3189.384    0.8515    0.8666
3189.402    0.8913    0.8865
3189.421    0.8539    0.8782
3189.440    0.8173    0.8459
3189.459    0.7865    0.8059
3189.477    0.7811    0.7791
3189.496    0.7960    0.7762
3189.515    0.8126    0.8002
3189.534    0.8428    0.8398
3189.553    0.8989    0.8804
3189.571    0.9194    0.9105
3189.590    0.9262    0.9309
3189.609    0.9402    0.9412
3189.628    0.9305    0.9436
3189.646    0.9207    0.9367
# 020741  51  3188.708  3189.646
3188.708    0.7907    0.7333
3188.726    0.6984    0.6764
3188.745    0.5830    0.5713
3188.764    0.4491    0.4312
3188.783    0.2898    0.2868
3188.801    0.1706    0.1818
3188.820    0.1281    0.1336
3188.839    0.1747    0.1609
3188.858    0.2801    0.2569
3188.877    0.4026    0.3978
3188.895    0.5351    0.5418
3188.914    0.6155    0.6748
3188.933    0.6693    0.7734
3188.952    0.7362    0.8383
3188.970    0.7976    0.8778
3188.989    0.8531    0.9051
3189.008    0.9292    0.9241
3189.027    0.9322    0.9373
3189.045    0.9495    0.9460
3189.064    0.9395    0.9519
3189.083    0.9524    0.9563
3189.102    0.9576    0.9598
3189.121    0.9721    0.9627
3189.139    0.9836    0.9636
3189.158    0.9929    0.9592
3189.177    0.9883    0.9451
3189.196    0.9752    0.9177
3189.214    0.9432    0.8796
3189.233    0.8985    0.8281
3189.252    0.8480    0.7658
3189.271    0.7492    0.6955
3189.289    0.6320    0.6364
3189.308    0.5801    0.6101
3189.327    0.6118    0.6425
3189.346    0.7161    0.7251
3189.365    0.8123    0.8219
3189.383    0.8929    0.8921
3189.402    0.9087    0.9221
3189.421    0.8776    0.9016
3189.440    0.8439    0.8379
3189.458    0.7537    0.7624
3189.477    0.6966    0.7071
3189.496    0.7107    0.7097
3189.515    0.7704    0.7656
3189.533    0.8676    0.8343
3189.552    0.9133    0.8904
3189.571    0.9135    0.9207
3189.590    0.9311    0.9339
3189.609    0.9311    0.9404
3189.627    0.9122    0.9441
3189.646    0.9173    0.9443
# 020752  52  3188.703  3189.660
3188.703    0.7934    0.7471
3188.721    0.7434    0.7150
3188.740    0.6492    0.6394
3188.759    0.5306    0.5284
3188.778    0.4095    0.4010
3188.796    0.2818    0.2913
3188.815    0.2085    0.2167
3188.834    0.2071    0.2048
3188.853    0.2719    0.2595
3188.871    0.3777    0.3598
3188.890    0.4989    0.4919
3188.909    0.5897    0.6229
3188.928    0.6850    0.7325
3188.947    0.7621    0.8126
3188.965    0.8091    0.8642
3188.984    0.8412    0.8995
3189.003    0.8696    0.9226
3189.022    0.9324    0.9378
3189.040    0.9471    0.9478
3189.059    0.9546    0.9548
3189.078    0.9603    0.9598
3189.097    0.9849    0.9634
3189.115    0.9587    0.9656
3189.134    0.9721    0.9661
3189.153    0.9872    0.9629
3189.172    0.9710    0.9535
3189.191    0.9658    0.9350
3189.209    0.9384    0.9087
3189.228    0.9228    0.8716
3189.247    0.8750    0.8268
3189.266    0.8187    0.7780
3189.284    0.7509    0.7359
3189.303    0.7023    0.7091
3189.322    0.6931    0.7137
3189.341    0.7258    0.7523
3189.359    0.7890    0.8084
3189.378    0.8776    0.8660
3189.397    0.9043    0.9009
3189.416    0.8859    0.9003
3189.435    0.8513    0.8644
3189.453    0.8004    0.8110
3189.472    0.7422    0.7588
3189.491    0.7415    0.7369
3189.510    0.7568    0.7560
3189.528    0.8204    0.8017
3189.547    0.8894    0.8570
3189.566    0.9012    0.9012
3189.585    0.9309    0.9288
3189.603    0.9393    0.9428
3189.622    0.9300    0.9497
3189.641    0.9469    0.9506
3189.660    0.9326    0.9421
# 021165  51  3188.708  3189.646
3188.708    0.8833    0.8646
3188.726    0.8331    0.8281
3188.745    0.7487    0.7394
3188.764    0.5880    0.5863
3188.783    0.3912    0.3939
3188.802    0.2291    0.2283
3188.820    0.1459    0.1540
3188.839    0.1985    0.1863
3188.858    0.3334    0.3167
3188.877    0.5080    0.4970
3188.895    0.6630    0.6604
3188.914    0.7296    0.7889
3188.933    0.7718    0.8674
3188.952    0.8141    0.9099
3188.970    0.8756    0.9320
3188.989    0.9290    0.9473
3189.008    0.9493    0.9592
3189.027    0.9872    0.9678
3189.046    0.9802    0.9734
3189.064    0.9813    0.9763
3189.083    0.9845    0.9784
3189.102    1.0044    0.9802
3189.121    1.0198    0.9817
3189.139    1.0067    0.9827
3189.158    1.0069    0.9802
3189.177    0.9977    0.9705
3189.196    0.9982    0.9478
3189.214    0.9502    0.9129
3189.233    0.9296    0.8630
3189.252    0.8596    0.7962
3189.271    0.7539    0.7052
3189.290    0.6194    0.6062
3189.308    0.5308    0.5525
3189.327    0.5607    0.5838
3189.346    0.6803    0.6953
3189.365    0.8149    0.8255
3189.383    0.8880    0.9145
3189.402    0.9410    0.9554
3189.421    0.9358    0.9454
3189.440    0.8989    0.8878
3189.458    0.7947    0.8041
3189.477    0.7478    0.7333
3189.496    0.7359    0.7345
3189.515    0.7965    0.8057
3189.534    0.8790    0.8892
3189.552    0.9183    0.9386
3189.571    0.9402    0.9576
3189.590    0.9614    0.9609
3189.609    0.9641    0.9598
3189.627    0.9467    0.9585
3189.646    0.9402    0.9583
# 021172  52  3188.702  3189.659
3188.702    0.8762    0.8362
3188.721    0.8314    0.8126
3188.740    0.7420    0.7473
3188.759    0.6311    0.6193
3188.777    0.4395    0.4446
3188.796    0.2529    0.2560
3188.815    0.1306    0.1339
3188.834    0.1174    0.1168
3188.852    0.2162    0.1967
3188.871    0.3831    0.3550
3188.890    0.5517    0.5377
3188.909    0.6345    0.6944
3188.928    0.6776    0.8026
3188.946    0.7466    0.8634
3188.965    0.7941    0.8985
3188.984    0.8582    0.9204
3189.003    0.9122    0.9380
3189.021    0.9689    0.9513
3189.040    0.9568    0.9605
3189.059    0.9665    0.9658
3189.078    0.9732    0.9687
3189.096    0.9883    0.9712
3189.115    0.9924    0.9736
3189.134    1.0067    0.9761
3189.153    1.0037    0.9768
3189.171    1.0000    0.9719
3189.190    1.0090    0.9543
3189.209    1.0132    0.9181
3189.228    0.9681    0.8652
3189.247    0.9215    0.7971
3189.265    0.8004    0.7086
3189.284    0.6266    0.5861
3189.303    0.4572    0.4781
3189.322    0.4264    0.4618
3189.340    0.5405    0.5581
3189.359    0.7150    0.7226
3189.378    0.8509    0.8652
3189.397    0.9226    0.9423
3189.415    0.9484    0.9594
3189.434    0.9266    0.9279
3189.453    0.8329    0.8490
3189.472    0.7568    0.7563
3189.491    0.7369    0.7198
3189.509    0.7672    0.7684
3189.528    0.8377    0.8600
3189.547    0.9089    0.9247
3189.566    0.9550    0.9469
3189.584    0.9532    0.9491
3189.603    0.9389    0.9478
3189.622    0.9207    0.9454
3189.641    0.9082    0.9441
3189.659    0.9164    0.9451
# 022203  51  3188.708  3189.646
3188.708    0.7311    0.7005
3188.726    0.6738    0.6498
3188.745    0.5638    0.5563
3188.764    0.4360    0.4331
3188.783    0.3074    0.3048
3188.801    0.1978    0.2075
3188.820    0.1550    0.1564
3188.839    0.1737    0.1714
3188.858    0.2685    0.2489
3188.877    0.3854    0.3701
3188.895    0.5075    0.5004
3188.914    0.5924    0.6289
3188.933    0.6621    0.7318
3188.952    0.7372    0.8056
3188.970    0.7816    0.8529
3188.989    0.8451    0.8865
3189.008    0.9032    0.9097
3189.027    0.9177    0.9258
3189.045    0.9192    0.9363
3189.064    0.9415    0.9438
3189.083    0.9618    0.9493
3189.102    0.9590    0.9535
3189.121    0.9530    0.9568
3189.139    0.9788    0.9574
3189.158    0.9598    0.9532
3189.177    0.9743    0.9395
3189.196    0.9583    0.9133
3189.214    0.9194    0.8758
3189.233    0.8884    0.8230
3189.252    0.8397    0.7582
3189.271    0.7198    0.6872
3189.289    0.6142    0.6289
3189.308    0.5805    0.6009
3189.327    0.6046    0.6252
3189.346    0.6928    0.6973
3189.365    0.7773    0.7890
3189.383    0.8559    0.8622
3189.402    0.8906    0.9014
3189.421    0.8947    0.8937
3189.440    0.8293    0.8466
3189.458    0.7686    0.7869
3189.477    0.7408    0.7396
3189.496    0.7325    0.7343
3189.515    0.7777    0.7718
3189.533    0.8535    0.8255
3189.552    0.8927    0.8754
3189.571    0.9158    0.9070
3189.590    0.9133    0.9232
3189.609    0.9190    0.9315
3189.627    0.9249    0.9358
3189.646    0.9049    0.9350
# 023530  51  3188.708  3189.646
3188.708    0.8076    0.7840
3188.727    0.7663    0.7454
3188.745    0.6707    0.6660
3188.764    0.5249    0.5267
3188.783    0.3583    0.3494
3188.802    0.1904    0.1902
3188.820    0.0991    0.1058
3188.839    0.1133    0.1054
3188.858    0.2144    0.1905
3188.877    0.3681    0.3377
3188.896    0.5011    0.5065
3188.914    0.5736    0.6492
3188.933    0.6216    0.7598
3188.952    0.6724    0.8278
3188.971    0.7417    0.8674
3188.989    0.8474    0.8937
3189.008    0.9129    0.9169
3189.027    0.9475    0.9350
3189.046    0.9495    0.9469
3189.064    0.9471    0.9532
3189.083    0.9719    0.9574
3189.102    0.9741    0.9607
3189.121    0.9842    0.9643
3189.140    1.0067    0.9674
3189.158    1.0023    0.9681
3189.177    0.9920    0.9616
3189.196    1.0062    0.9402
3189.215    1.0095    0.8976
3189.233    0.9808    0.8389
3189.252    0.8872    0.7554
3189.271    0.7178    0.6390
3189.290    0.5174    0.4984
3189.309    0.3558    0.3951
3189.327    0.3675    0.4011
3189.346    0.5325    0.5297
3189.365    0.7333    0.7133
3189.384    0.8684    0.8618
3189.402    0.9219    0.9354
3189.421    0.9410    0.9517
3189.440    0.9082    0.9175
3189.459    0.8568    0.8424
3189.477    0.8020    0.7693
3189.496    0.7435    0.7511
3189.515    0.7958    0.8095
3189.534    0.8519    0.8884
3189.553    0.9026    0.9330
3189.571    0.9350    0.9425
3189.590    0.9445    0.9408
3189.609    0.9230    0.9386
3189.628    0.8941    0.9365
3189.646    0.8790    0.9356
# 025002  51  3188.708  3189.646
3188.708    0.7764    0.7572
3188.727    0.7332    0.6979
3188.745    0.6135    0.6005
3188.764    0.4700    0.4638
3188.783    0.3226    0.3200
3188.802    0.1978    0.2088
3188.821    0.1565    0.1627
3188.839    0.2070    0.1912
3188.858    0.3102    0.2887
3188.877    0.4436    0.4287
3188.896    0.5591    0.5760
3188.914    0.6411    0.6958
3188.933    0.7135    0.7892
3188.952    0.7764    0.8506
3188.971    0.8160    0.8892
3188.989    0.8752    0.9135
3189.008    0.9154    0.9313
3189.027    0.9207    0.9441
3189.046    0.9380    0.9528
3189.065    0.9565    0.9585
3189.083    0.9676    0.9625
3189.102    0.9806    0.9661
3189.121    0.9867    0.9685
3189.140    0.9924    0.9692
3189.158    0.9954    0.9658
3189.177    0.9827    0.9546
3189.196    0.9888    0.9322
3189.215    0.9612    0.8972
3189.233    0.9200    0.8507
3189.252    0.8525    0.7867
3189.271    0.7534    0.7119
3189.290    0.6497    0.6457
3189.309    0.5855    0.6184
3189.327    0.6186    0.6473
3189.346    0.7112    0.7263
3189.365    0.8299    0.8207
3189.384    0.8935    0.8943
3189.402    0.9179    0.9268
3189.421    0.8991    0.9183
3189.440    0.8865    0.8746
3189.459    0.8308    0.8177
3189.477    0.7762    0.7813
3189.496    0.7786    0.7842
3189.515    0.8299    0.8258
3189.534    0.8784    0.8796
3189.553    0.9070    0.9207
3189.571    0.9499    0.9415
3189.590    0.9621    0.9504
3189.609    0.9402    0.9537
3189.628    0.9281    0.9550
3189.646    0.9253    0.9532
# 025414  51  3188.708  3189.647
3188.708    0.7659    0.7520
3188.727    0.7273    0.7117
3188.746    0.6371    0.6250
3188.765    0.4959    0.4893
3188.783    0.3456    0.3355
3188.802    0.1917    0.1917
3188.821    0.1048    0.1113
3188.840    0.1172    0.1143
3188.858    0.2113    0.1915
3188.877    0.3579    0.3307
3188.896    0.4983    0.4924
3188.915    0.5856    0.6386
3188.933    0.6324    0.7428
3188.952    0.6891    0.8155
3188.971    0.7563    0.8602
3188.990    0.8506    0.8902
3189.009    0.9032    0.9124
3189.027    0.9122    0.9285
3189.046    0.9298    0.9399
3189.065    0.9627    0.9471
3189.084    0.9565    0.9519
3189.102    0.9612    0.9559
3189.121    0.9856    0.9601
3189.140    0.9797    0.9634
3189.159    1.0005    0.9636
3189.177    0.9968    0.9563
3189.196    0.9897    0.9343
3189.215    0.9786    0.8943
3189.234    0.9475    0.8391
3189.253    0.8768    0.7679
3189.271    0.7335    0.6795
3189.290    0.5689    0.5720
3189.309    0.4720    0.4949
3189.328    0.4776    0.5052
3189.346    0.6003    0.6039
3189.365    0.7525    0.7497
3189.384    0.8674    0.8708
3189.403    0.9371    0.9337
3189.421    0.9300    0.9386
3189.440    0.8762    0.8910
3189.459    0.7965    0.8020
3189.478    0.7261    0.7171
3189.497    0.7031    0.6981
3189.515    0.7553    0.7540
3189.534    0.8258    0.8422
3189.553    0.8958    0.9041
3189.572    0.9190    0.9281
3189.590    0.9093    0.9341
3189.609    0.9326    0.9365
3189.628    0.9185    0.9380
3189.647    0.9005    0.9393
# 025670  52  3188.690  3189.647
3188.690    0.8245    0.8008
3188.708    0.8074    0.7936
3188.727    0.7624    0.7518
3188.746    0.6703    0.6608
3188.765    0.5216    0.5133
3188.783    0.3481    0.3442
3188.802    0.1854    0.1903
3188.821    0.1122    0.1137
3188.840    0.1368    0.1341
3188.859    0.2641    0.2429
3188.877    0.4242    0.3978
3188.896    0.5548    0.5689
3188.915    0.6417    0.7086
3188.934    0.7047    0.8032
3188.952    0.7537    0.8576
3188.971    0.8078    0.8919
3188.990    0.8636    0.9150
3189.009    0.9273    0.9326
3189.027    0.9497    0.9451
3189.046    0.9434    0.9537
3189.065    0.9502    0.9590
3189.084    0.9603    0.9623
3189.103    0.9775    0.9654
3189.121    0.9754    0.9685
3189.140    0.9931    0.9710
3189.159    0.9972    0.9703
3189.178    1.0037    0.9609
3189.196    1.0012    0.9382
3189.215    0.9806    0.8976
3189.234    0.9499    0.8447
3189.253    0.8646    0.7784
3189.271    0.7480    0.6937
3189.290    0.5963    0.5897
3189.309    0.4918    0.5220
3189.328    0.5238    0.5485
3189.347    0.6595    0.6656
3189.365    0.8050    0.8002
3189.384    0.9036    0.9051
3189.403    0.9532    0.9515
3189.422    0.9337    0.9447
3189.440    0.8718    0.8913
3189.459    0.7971    0.7960
3189.478    0.7223    0.7127
3189.497    0.7008    0.7071
3189.515    0.7867    0.7777
3189.534    0.8578    0.8696
3189.553    0.9190    0.9247
3189.572    0.9391    0.9425
3189.591    0.9445    0.9462
3189.609    0.9367    0.9475
3189.628    0.9202    0.9484
3189.647    0.9039    0.9495
# 026381  51  3188.708  3189.646
3188.708    0.8698    0.8564
3188.726    0.8402    0.8266
3188.745    0.7617    0.7518
3188.764    0.6111    0.6088
3188.783    0.4011    0.4080
3188.802    0.2186    0.2198
3188.820    0.1225    0.1243
3188.839    0.1472    0.1381
3188.858    0.2801    0.2542
3188.877    0.4442    0.4276
3188.895    0.5793    0.5939
3188.914    0.6477    0.7355
3188.933    0.6798    0.8285
3188.952    0.7327    0.8784
3188.971    0.8048    0.9043
3188.989    0.8780    0.9232
3189.008    0.9550    0.9421
3189.027    0.9872    0.9570
3189.046    0.9829    0.9658
3189.064    0.9820    0.9703
3189.083    0.9954    0.9730
3189.102    0.9838    0.9750
3189.121    1.0030    0.9768
3189.140    1.0287    0.9777
3189.158    1.0146    0.9763
3189.177    1.0160    0.9676
3189.196    1.0069    0.9434
3189.215    0.9879    0.8974
3189.233    0.9537    0.8335
3189.252    0.8618    0.7403
3189.271    0.6722    0.6076
3189.290    0.4493    0.4511
3189.308    0.3159    0.3501
3189.327    0.3516    0.3709
3189.346    0.5395    0.5246
3189.365    0.7382    0.7241
3189.384    0.8710    0.8728
3189.402    0.9456    0.9404
3189.421    0.9493    0.9515
3189.440    0.9122    0.9120
3189.459    0.8395    0.8283
3189.477    0.7682    0.7514
3189.496    0.7492    0.7446
3189.515    0.8020    0.8217
3189.534    0.8688    0.9095
3189.553    0.9156    0.9537
3189.571    0.9313    0.9616
3189.590    0.9430    0.9563
3189.609    0.9318    0.9484
3189.628    0.9154    0.9410
3189.646    0.8835    0.9371
# 027435  51  3188.708  3189.646
3188.708    0.8774    0.8424
3188.727    0.8192    0.8011
3188.745    0.7193    0.7155
3188.764    0.5618    0.5632
3188.783    0.3723    0.3722
3188.802    0.2064    0.2082
3188.820    0.1313    0.1342
3188.839    0.1699    0.1634
3188.858    0.3126    0.2885
3188.877    0.4869    0.4648
3188.896    0.6179    0.6361
3188.914    0.6901    0.7600
3188.933    0.7253    0.8439
3188.952    0.7813    0.8904
3188.971    0.8360    0.9166
3188.989    0.8943    0.9341
3189.008    0.9462    0.9486
3189.027    0.9721    0.9596
3189.046    0.9705    0.9667
3189.064    0.9739    0.9705
3189.083    0.9725    0.9732
3189.102    0.9947    0.9754
3189.121    1.0032    0.9775
3189.140    1.0044    0.9788
3189.158    1.0023    0.9775
3189.177    1.0012    0.9687
3189.196    0.9940    0.9469
3189.215    0.9970    0.9089
3189.233    0.9607    0.8588
3189.252    0.8752    0.7854
3189.271    0.7342    0.6816
3189.290    0.5622    0.5645
3189.308    0.4703    0.4980
3189.327    0.5063    0.5299
3189.346    0.6527    0.6566
3189.365    0.8155    0.8054
3189.384    0.9162    0.9103
3189.402    0.9508    0.9543
3189.421    0.9546    0.9513
3189.440    0.8985    0.9024
3189.459    0.8211    0.8211
3189.477    0.7663    0.7577
3189.496    0.7663    0.7591
3189.515    0.8188    0.8278
3189.534    0.8792    0.9047
3189.552    0.9224    0.9460
3189.571    0.9515    0.9590
3189.590    0.9482    0.9596
3189.609    0.9402    0.9574
3189.628    0.9324    0.9554
3189.646    0.9211    0.9550
# 029432  51  3188.703  3189.642
3188.703    0.8660    0.8439
3188.722    0.8504    0.8295
3188.741    0.7943    0.7773
3188.760    0.6744    0.6694
3188.778    0.5158    0.5126
3188.797    0.3249    0.3255
3188.816    0.1773    0.1811
3188.835    0.1297    0.1294
3188.854    0.1857    0.1824
3188.872    0.3414    0.3121
3188.891    0.5146    0.4897
3188.910    0.6356    0.6563
3188.929    0.6872    0.7791
3188.947    0.7209    0.8519
3188.966    0.7836    0.8954
3188.985    0.8506    0.9204
3189.004    0.9158    0.9380
3189.023    0.9598    0.9515
3189.041    0.9714    0.9607
3189.060    0.9763    0.9669
3189.079    0.9822    0.9705
3189.098    0.9874    0.9730
3189.116    0.9966    0.9750
3189.135    0.9906    0.9772
3189.154    0.9933    0.9781
3189.173    0.9995    0.9750
3189.192    0.9920    0.9621
3189.210    0.9931    0.9363
3189.229    0.9658    0.8939
3189.248    0.9234    0.8371
3189.267    0.8461    0.7602
3189.285    0.6950    0.6636
3189.304    0.5534    0.5617
3189.323    0.4860    0.5183
3189.342    0.5540    0.5749
3189.361    0.7153    0.7053
3189.379    0.8578    0.8333
3189.398    0.9202    0.9228
3189.417    0.9438    0.9548
3189.436    0.9386    0.9354
3189.454    0.8786    0.8742
3189.473    0.7827    0.7860
3189.492    0.7427    0.7290
3189.511    0.7549    0.7497
3189.530    0.8084    0.8283
3189.548    0.8770    0.9007
3189.567    0.9185    0.9417
3189.586    0.9399    0.9535
3189.605    0.9419    0.9548
3189.623    0.9320    0.9537
3189.642    0.9260    0.9528
# 031965  52  3188.703  3189.660
3188.703    0.8722    0.8358
3188.722    0.8287    0.8171
3188.741    0.7628    0.7579
3188.760    0.6498    0.6393
3188.778    0.4710    0.4745
3188.797    0.2886    0.2887
3188.816    0.1572    0.1570
3188.835    0.1169    0.1225
3188.853    0.2002    0.1854
3188.872    0.3599    0.3318
3188.891    0.5242    0.5133
3188.910    0.6378    0.6767
3188.929    0.7086    0.7927
3188.947    0.7461    0.8598
3188.966    0.8028    0.8995
3188.985    0.8584    0.9228
3189.004    0.9296    0.9395
3189.022    0.9482    0.9517
3189.041    0.9636    0.9607
3189.060    0.9705    0.9661
3189.079    0.9750    0.9692
3189.097    0.9883    0.9714
3189.116    0.9947    0.9736
3189.135    0.9761    0.9759
3189.154    1.0021    0.9766
3189.173    1.0060    0.9716
3189.191    0.9986    0.9563
3189.210    0.9931    0.9236
3189.229    0.9594    0.8764
3189.248    0.9064    0.8188
3189.266    0.8285    0.7495
3189.285    0.6942    0.6551
3189.304    0.5598    0.5655
3189.323    0.5023    0.5398
3189.341    0.5883    0.6052
3189.360    0.7325    0.7360
3189.379    0.8586    0.8616
3189.398    0.9097    0.9367
3189.417    0.9322    0.9554
3189.435    0.8954    0.9243
3189.454    0.8395    0.8428
3189.473    0.7349    0.7408
3189.492    0.6918    0.6863
3189.510    0.7295    0.7198
3189.529    0.8121    0.8132
3189.548    0.8865    0.8964
3189.567    0.9164    0.9363
3189.585    0.9493    0.9471
3189.604    0.9585    0.9495
3189.623    0.9378    0.9497
3189.642    0.9339    0.9499
3189.660    0.9285    0.9513
# 032673  52  3188.702  3189.660
3188.702    0.8260    0.7954
3188.721    0.7903    0.7668
3188.740    0.7094    0.6945
3188.759    0.5840    0.5699
3188.777    0.4216    0.4150
3188.796    0.2510    0.2542
3188.815    0.1412    0.1481
3188.834    0.1322    0.1286
3188.853    0.2047    0.1986
3188.871    0.3645    0.3281
3188.890    0.5070    0.4931
3188.909    0.6132    0.6454
3188.928    0.6648    0.7598
3188.946    0.6855    0.8306
3188.965    0.7405    0.8758
3188.984    0.8582    0.9043
3189.003    0.9053    0.9247
3189.021    0.9508    0.9393
3189.040    0.9632    0.9499
3189.059    0.9574    0.9570
3189.078    0.9447    0.9614
3189.097    0.9788    0.9649
3189.115    0.9970    0.9678
3189.134    1.0088    0.9703
3189.153    0.9995    0.9705
3189.172    1.0058    0.9641
3189.190    0.9888    0.9471
3189.209    0.9770    0.9135
3189.228    0.9506    0.8646
3189.247    0.8884    0.8004
3189.265    0.7976    0.7206
3189.284    0.6465    0.6200
3189.303    0.5162    0.5369
3189.322    0.4865    0.5243
3189.341    0.5998    0.6030
3189.359    0.7306    0.7274
3189.378    0.8451    0.8504
3189.397    0.9108    0.9243
3189.416    0.9209    0.9417
3189.434    0.8796    0.9099
3189.453    0.8293    0.8348
3189.472    0.7509    0.7518
3189.491    0.7256    0.7165
3189.509    0.7600    0.7523
3189.528    0.8155    0.8323
3189.547    0.9112    0.9018
3189.566    0.9419    0.9363
3189.585    0.9425    0.9467
3189.603    0.9548    0.9484
3189.622    0.9467    0.9484
3189.641    0.9175    0.9484
3189.660    0.9070    0.9471
# 033932  52  3188.690  3189.647
3188.690    0.8545    0.8270
3188.708    0.8385    0.8247
3188.727    0.7984    0.7832
3188.746    0.7029    0.6952
3188.765    0.5687    0.5603
3188.783    0.4173    0.4095
3188.802    0.2594    0.2682
3188.821    0.1818    0.1891
3188.840    0.2042    0.1973
3188.858    0.3025    0.2822
3188.877    0.4468    0.4259
3188.896    0.5664    0.5837
3188.915    0.6748    0.7193
3188.934    0.7376    0.8156
3188.952    0.7989    0.8732
3188.971    0.8618    0.9095
3188.990    0.8919    0.9318
3189.009    0.9324    0.9469
3189.027    0.9515    0.9570
3189.046    0.9730    0.9645
3189.065    0.9641    0.9692
3189.084    0.9581    0.9723
3189.103    0.9838    0.9745
3189.121    0.9892    0.9763
3189.140    0.9804    0.9770
3189.159    0.9804    0.9745
3189.178    0.9870    0.9654
3189.196    0.9739    0.9473
3189.215    0.9827    0.9164
3189.234    0.9484    0.8728
3189.253    0.8662    0.8145
3189.271    0.7963    0.7464
3189.290    0.6937    0.6742
3189.309    0.6097    0.6304
3189.328    0.6097    0.6434
3189.347    0.6926    0.7135
3189.365    0.8074    0.8041
3189.384    0.9003    0.8872
3189.403    0.9258    0.9328
3189.422    0.9213    0.9341
3189.440    0.8964    0.8993
3189.459    0.8379    0.8404
3189.478    0.7962    0.7903
3189.497    0.7800    0.7805
3189.516    0.8093    0.8166
3189.534    0.8734    0.8706
3189.553    0.9341    0.9185
3189.572    0.9596    0.9456
3189.591    0.9408    0.9561
3189.609    0.9504    0.9594
3189.628    0.9417    0.9607
3189.647    0.9341    0.9612
# 035185  52  3188.703  3189.660
3188.703    0.7723    0.7388
3188.722    0.7470    0.7155
3188.740    0.6720    0.6534
3188.759    0.5636    0.5541
3188.778    0.4332    0.4373
3188.797    0.3194    0.3278
3188.815    0.2446    0.2548
3188.834    0.2291    0.2294
3188.853    0.2775    0.2636
3188.872    0.3669    0.3495
3188.890    0.4681    0.4607
3188.909    0.5818    0.5861
3188.928    0.6592    0.6995
3188.947    0.7269    0.7889
3188.966    0.7985    0.8525
3188.984    0.8424    0.8927
3189.003    0.8784    0.9204
3189.022    0.9131    0.9382
3189.041    0.9565    0.9502
3189.059    0.9530    0.9576
3189.078    0.9262    0.9632
3189.097    0.9539    0.9667
3189.116    0.9734    0.9689
3189.135    0.9917    0.9687
3189.153    0.9949    0.9652
3189.172    0.9829    0.9554
3189.191    0.9685    0.9373
3189.210    0.9623    0.9091
3189.228    0.9204    0.8724
3189.247    0.8682    0.8245
3189.266    0.7923    0.7720
3189.285    0.7382    0.7233
3189.303    0.6764    0.6929
3189.322    0.6671    0.6888
3189.341    0.7129    0.7170
3189.360    0.7631    0.7695
3189.379    0.8226    0.8279
3189.397    0.8712    0.8712
3189.416    0.8917    0.8913
3189.435    0.8835    0.8831
3189.454    0.8445    0.8553
3189.472    0.8166    0.8262
3189.491    0.8134    0.8087
3189.510    0.8281    0.8140
3189.529    0.8393    0.8393
3189.547    0.8708    0.8720
3189.566    0.8997    0.9041
3189.585    0.9285    0.9273
3189.604    0.9382    0.9408
3189.623    0.9226    0.9465
3189.641    0.9445    0.9456
3189.660    0.9434    0.9350
# 035265  51  3188.703  3189.642
3188.703    0.8678    0.8389
3188.722    0.8226    0.8134
3188.741    0.7568    0.7435
3188.760    0.6189    0.6131
3188.779    0.4316    0.4323
3188.797    0.2627    0.2629
3188.816    0.1471    0.1479
3188.835    0.1301    0.1330
3188.854    0.2365    0.2192
3188.872    0.3957    0.3693
3188.891    0.5544    0.5508
3188.910    0.6660    0.7058
3188.929    0.7101    0.8117
3188.947    0.7561    0.8714
3188.966    0.8293    0.9066
3188.985    0.8780    0.9281
3189.004    0.9177    0.9436
3189.023    0.9506    0.9554
3189.041    0.9701    0.9632
3189.060    0.9849    0.9678
3189.079    0.9824    0.9707
3189.098    0.9847    0.9732
3189.116    0.9917    0.9752
3189.135    0.9931    0.9772
3189.154    0.9940    0.9772
3189.173    0.9979    0.9714
3189.192    0.9883    0.9541
3189.210    0.9861    0.9234
3189.229    0.9581    0.8784
3189.248    0.9230    0.8221
3189.267    0.8143    0.7466
3189.285    0.6762    0.6574
3189.304    0.5601    0.5776
3189.323    0.5370    0.5686
3189.342    0.6334    0.6501
3189.360    0.7832    0.7714
3189.379    0.8919    0.8837
3189.398    0.9253    0.9456
3189.417    0.9473    0.9557
3189.436    0.9202    0.9169
3189.454    0.8445    0.8408
3189.473    0.7483    0.7525
3189.492    0.7129    0.7175
3189.511    0.7743    0.7644
3189.529    0.8521    0.8468
3189.548    0.9043    0.9156
3189.567    0.9311    0.9460
3189.586    0.9367    0.9539
3189.604    0.9365    0.9552
3189.623    0.9421    0.9554
3189.642    0.9175    0.9559
# 036512  51  3188.703  3189.642
3188.703    0.8539    0.8406
3188.722    0.8366    0.8166
3188.741    0.7656    0.7513
3188.760    0.6324    0.6249
3188.778    0.4647    0.4528
3188.797    0.2672    0.2659
3188.816    0.1376    0.1441
3188.835    0.1279    0.1282
3188.853    0.2359    0.2111
3188.872    0.3903    0.3719
3188.891    0.5490    0.5536
3188.910    0.6491    0.7065
3188.929    0.6960    0.8104
3188.947    0.7447    0.8688
3188.966    0.8084    0.9028
3188.985    0.8806    0.9243
3189.004    0.9333    0.9406
3189.022    0.9521    0.9530
3189.041    0.9770    0.9618
3189.060    0.9799    0.9669
3189.079    0.9806    0.9701
3189.097    0.9854    0.9725
3189.116    0.9924    0.9750
3189.135    1.0083    0.9770
3189.154    1.0111    0.9775
3189.173    0.9977    0.9725
3189.191    0.9959    0.9572
3189.210    1.0030    0.9249
3189.229    0.9766    0.8776
3189.248    0.9020    0.8160
3189.266    0.8054    0.7345
3189.285    0.6455    0.6212
3189.304    0.4988    0.5213
3189.323    0.4858    0.5068
3189.342    0.5901    0.6028
3189.360    0.7449    0.7463
3189.379    0.8752    0.8758
3189.398    0.9358    0.9454
3189.417    0.9421    0.9598
3189.435    0.9215    0.9300
3189.454    0.8439    0.8553
3189.473    0.7736    0.7672
3189.492    0.7337    0.7325
3189.510    0.7872    0.7786
3189.529    0.8580    0.8664
3189.548    0.9099    0.9300
3189.567    0.9404    0.9535
3189.586    0.9563    0.9570
3189.604    0.9367    0.9561
3189.623    0.9354    0.9543
3189.642    0.9181    0.9532
# 038647  51  3188.708  3189.647
3188.708    0.7887    0.7534
3188.727    0.7206    0.6926
3188.746    0.5968    0.5832
3188.764    0.4441    0.4414
3188.783    0.2802    0.2842
3188.802    0.1581    0.1663
3188.821    0.1271    0.1231
3188.840    0.1682    0.1651
3188.858    0.2946    0.2721
3188.877    0.4453    0.4261
3188.896    0.5625    0.5821
3188.915    0.6445    0.7094
3188.933    0.7079    0.7940
3188.952    0.7649    0.8507
3188.971    0.8316    0.8863
3188.990    0.8896    0.9105
3189.008    0.9120    0.9277
3189.027    0.9358    0.9408
3189.046    0.9253    0.9493
3189.065    0.9367    0.9548
3189.084    0.9603    0.9585
3189.102    0.9519    0.9621
3189.121    0.9710    0.9654
3189.140    0.9811    0.9672
3189.159    0.9908    0.9641
3189.177    0.9820    0.9521
3189.196    0.9632    0.9258
3189.215    0.9598    0.8845
3189.234    0.9270    0.8295
3189.253    0.8304    0.7568
3189.271    0.7096    0.6713
3189.290    0.5840    0.5860
3189.309    0.5175    0.5518
3189.328    0.5720    0.6006
3189.346    0.7049    0.7060
3189.365    0.8308    0.8268
3189.384    0.9215    0.9110
3189.403    0.9579    0.9428
3189.421    0.9572    0.9262
3189.440    0.8630    0.8664
3189.459    0.7856    0.7878
3189.478    0.7308    0.7377
3189.497    0.7574    0.7527
3189.515    0.8151    0.8141
3189.534    0.8815    0.8825
3189.553    0.9256    0.9228
3189.572    0.9311    0.9378
3189.590    0.9350    0.9425
3189.609    0.9234    0.9454
3189.628    0.9074    0.9475
3189.647    0.9232    0.9484
# 038747  51  3188.708  3189.646
3188.708    0.7514    0.7052
3188.727    0.6847    0.6679
3188.745    0.5995    0.5979
3188.764    0.4920    0.4976
3188.783    0.3786    0.3884
3188.802    0.2915    0.2944
3188.820    0.2373    0.2407
3188.839    0.2364    0.2357
3188.858    0.2956    0.2855
3188.877    0.3869    0.3786
3188.895    0.5041    0.4883
3188.914    0.6067    0.6059
3188.933    0.6808    0.7088
3188.952    0.7466    0.7890
3188.971    0.7945    0.8466
3188.989    0.8312    0.8841
3189.008    0.8817    0.9108
3189.027    0.9173    0.9290
3189.046    0.9348    0.9412
3189.064    0.9449    0.9493
3189.083    0.9616    0.9552
3189.102    0.9521    0.9592
3189.121    0.9539    0.9616
3189.140    0.9638    0.9612
3189.158    0.9793    0.9568
3189.177    0.9721    0.9454
3189.196    0.9594    0.9249
3189.215    0.9475    0.8941
3189.233    0.8939    0.8549
3189.252    0.8466    0.8050
3189.271    0.7755    0.7523
3189.290    0.7209    0.7079
3189.308    0.6808    0.6855
3189.327    0.6639    0.6923
3189.346    0.7165    0.7301
3189.365    0.7791    0.7867
3189.384    0.8196    0.8422
3189.402    0.8588    0.8774
3189.421    0.8915    0.8870
3189.440    0.8555    0.8696
3189.459    0.8356    0.8377
3189.477    0.8059    0.8106
3189.496    0.7963    0.7998
3189.515    0.8221    0.8126
3189.534    0.8535    0.8429
3189.552    0.8892    0.8766
3189.571    0.9061    0.9070
3189.590    0.9217    0.9277
3189.609    0.9430    0.9393
3189.628    0.9378    0.9434
3189.646    0.9330    0.9399
# 038853  51  3188.703  3189.642
3188.703    0.8736    0.8724
3188.722    0.8416    0.8535
3188.741    0.7889    0.7938
3188.760    0.6766    0.6745
3188.779    0.5018    0.4989
3188.797    0.3238    0.3226
3188.816    0.1936    0.1917
3188.835    0.1574    0.1636
3188.854    0.2545    0.2454
3188.872    0.4253    0.3967
3188.891    0.5917    0.5802
3188.910    0.7053    0.7350
3188.929    0.7729    0.8383
3188.948    0.8278    0.8966
3188.966    0.8672    0.9262
3188.985    0.9087    0.9443
3189.004    0.9537    0.9568
3189.023    0.9748    0.9661
3189.041    0.9938    0.9721
3189.060    0.9966    0.9759
3189.079    1.0014    0.9781
3189.098    0.9936    0.9797
3189.116    0.9924    0.9811
3189.135    0.9970    0.9824
3189.154    0.9949    0.9820
3189.173    0.9799    0.9766
3189.192    0.9750    0.9614
3189.210    0.9725    0.9352
3189.229    0.9530    0.8968
3189.248    0.9213    0.8502
3189.267    0.8447    0.7900
3189.285    0.7362    0.7191
3189.304    0.6458    0.6533
3189.323    0.6159    0.6400
3189.342    0.6831    0.7000
3189.361    0.8009    0.8030
3189.379    0.8855    0.8927
3189.398    0.9419    0.9484
3189.417    0.9432    0.9585
3189.436    0.9099    0.9236
3189.454    0.8439    0.8529
3189.473    0.7624    0.7677
3189.492    0.7437    0.7264
3189.511    0.7595    0.7612
3189.529    0.8270    0.8373
3189.548    0.9147    0.9093
3189.567    0.9305    0.9469
3189.586    0.9443    0.9592
3189.605    0.9454    0.9618
3189.623    0.9513    0.9623
3189.642    0.9535    0.9627
# 039506  51  3188.703  3189.642
3188.703    0.9621    0.9230
3188.722    0.9510    0.9154
3188.741    0.8931    0.8849
3188.759    0.8032    0.8100
3188.778    0.6273    0.6506
3188.797    0.4163    0.4258
3188.816    0.2310    0.2310
3188.835    0.1618    0.1607
3188.853    0.2384    0.2285
3188.872    0.4220    0.3981
3188.891    0.6079    0.5902
3188.910    0.7117    0.7461
3188.928    0.7547    0.8457
3188.947    0.7836    0.9045
3188.966    0.8217    0.9305
3188.985    0.8712    0.9441
3189.004    0.9417    0.9572
3189.022    0.9833    0.9692
3189.041    0.9977    0.9781
3189.060    0.9995    0.9829
3189.079    0.9874    0.9849
3189.097    0.9993    0.9858
3189.116    1.0076    0.9867
3189.135    1.0123    0.9876
3189.154    1.0238    0.9874
3189.173    1.0060    0.9840
3189.191    1.0134    0.9732
3189.210    1.0132    0.9460
3189.229    0.9865    0.8993
3189.248    0.9256    0.8325
3189.266    0.8026    0.7405
3189.285    0.6286    0.6003
3189.304    0.4484    0.4523
3189.323    0.3703    0.3886
3189.342    0.4491    0.4697
3189.360    0.6442    0.6415
3189.379    0.8260    0.8204
3189.398    0.9356    0.9279
3189.417    0.9616    0.9656
3189.435    0.9526    0.9579
3189.454    0.9070    0.9076
3189.473    0.8312    0.8272
3189.492    0.7809    0.7748
3189.510    0.7943    0.8009
3189.529    0.8849    0.8813
3189.548    0.9305    0.9467
3189.567    0.9384    0.9707
3189.586    0.9618    0.9710
3189.604    0.9535    0.9645
3189.623    0.9181    0.9570
3189.642    0.9124    0.9506
# 039822  52  3188.703  3189.660
3188.703    0.8906    0.8798
3188.722    0.8774    0.8690
3188.740    0.8344    0.8302
3188.759    0.7352    0.7360
3188.778    0.5719    0.5712
3188.797    0.3624    0.3663
3188.816    0.2025    0.2004
3188.834    0.1361    0.1404
3188.853    0.2077    0.1967
3188.872    0.3730    0.3495
3188.891    0.5542    0.5393
3188.909    0.6781    0.6973
3188.928    0.7349    0.8136
3188.947    0.7723    0.8813
3188.966    0.8084    0.9160
3188.984    0.8923    0.9343
3189.003    0.9268    0.9489
3189.022    0.9802    0.9609
3189.041    0.9750    0.9696
3189.060    0.9757    0.9748
3189.078    0.9963    0.9772
3189.097    0.9808    0.9790
3189.116    0.9781    0.9808
3189.135    1.0067    0.9824
3189.153    1.0076    0.9831
3189.172    1.0195    0.9806
3189.191    1.0104    0.9698
3189.210    1.0009    0.9445
3189.228    0.9777    0.9057
3189.247    0.9454    0.8515
3189.266    0.8453    0.7762
3189.285    0.7049    0.6690
3189.304    0.5420    0.5541
3189.322    0.4824    0.5022
3189.341    0.5404    0.5581
3189.360    0.6971    0.6994
3189.379    0.8410    0.8437
3189.397    0.9369    0.9305
3189.416    0.9634    0.9645
3189.435    0.9570    0.9510
3189.454    0.8906    0.8921
3189.472    0.8185    0.8084
3189.491    0.7589    0.7458
3189.510    0.7598    0.7644
3189.529    0.8299    0.8459
3189.547    0.8935    0.9183
3189.566    0.9260    0.9550
3189.585    0.9467    0.9632
3189.604    0.9524    0.9623
3189.623    0.9469    0.9596
3189.641    0.9270    0.9574
3189.660    0.9410    0.9572
# 040118  51  3188.708  3189.647
3188.708    0.9219    0.8672
3188.727    0.8750    0.8362
3188.746    0.7617    0.7600
3188.764    0.6101    0.6217
3188.783    0.4044    0.4162
3188.802    0.2167    0.2226
3188.821    0.1285    0.1244
3188.839    0.1498    0.1461
3188.858    0.2981    0.2721
3188.877    0.4753    0.4530
3188.896    0.6327    0.6285
3188.915    0.6784    0.7633
3188.933    0.6780    0.8449
3188.952    0.7291    0.8900
3188.971    0.8082    0.9131
3188.990    0.8880    0.9313
3189.008    0.9406    0.9480
3189.027    0.9685    0.9612
3189.046    0.9786    0.9692
3189.065    0.9888    0.9732
3189.083    0.9827    0.9754
3189.102    1.0030    0.9772
3189.121    1.0018    0.9790
3189.140    1.0044    0.9799
3189.159    1.0235    0.9781
3189.177    1.0311    0.9698
3189.196    1.0261    0.9462
3189.215    0.9922    0.9012
3189.234    0.9568    0.8356
3189.252    0.8744    0.7501
3189.271    0.6858    0.6196
3189.290    0.4624    0.4638
3189.309    0.3301    0.3622
3189.327    0.3680    0.3908
3189.346    0.5583    0.5494
3189.365    0.7527    0.7466
3189.384    0.9034    0.8876
3189.403    0.9638    0.9499
3189.421    0.9712    0.9561
3189.440    0.9177    0.9162
3189.459    0.8295    0.8341
3189.478    0.7773    0.7575
3189.496    0.7560    0.7570
3189.515    0.8264    0.8346
3189.534    0.8837    0.9183
3189.553    0.9041    0.9579
3189.571    0.9471    0.9636
3189.590    0.9568    0.9583
3189.609    0.9234    0.9510
3189.628    0.9105    0.9441
3189.647    0.8888    0.9406
# 040133  51  3188.703  3189.642
3188.703    0.8258    0.8123
3188.722    0.8019    0.7898
3188.741    0.7327    0.7241
3188.760    0.6074    0.6017
3188.778    0.4434    0.4411
3188.797    0.2721    0.2675
3188.816    0.1444    0.1486
3188.835    0.1180    0.1211
3188.853    0.1997    0.1842
3188.872    0.3447    0.3249
3188.891    0.5145    0.4992
3188.910    0.6263    0.6587
3188.929    0.6912    0.7755
3188.947    0.7480    0.8453
3188.966    0.7912    0.8884
3188.985    0.8600    0.9143
3189.004    0.9232    0.9324
3189.022    0.9380    0.9456
3189.041    0.9430    0.9550
3189.060    0.9585    0.9609
3189.079    0.9652    0.9645
3189.098    0.9797    0.9674
3189.116    0.9984    0.9701
3189.135    1.0016    0.9727
3189.154    0.9979    0.9732
3189.173    0.9924    0.9672
3189.191    1.0000    0.9499
3189.210    0.9739    0.9154
3189.229    0.9415    0.8666
3189.248    0.9051    0.8070
3189.266    0.8140    0.7362
3189.285    0.6773    0.6437
3189.304    0.5416    0.5613
3189.323    0.5090    0.5434
3189.342    0.6077    0.6169
3189.360    0.7391    0.7388
3189.379    0.8513    0.8600
3189.398    0.9032    0.9322
3189.417    0.9288    0.9473
3189.435    0.8997    0.9108
3189.454    0.8125    0.8245
3189.473    0.7186    0.7239
3189.492    0.6836    0.6750
3189.511    0.7236    0.7155
3189.529    0.7965    0.8041
3189.548    0.8837    0.8867
3189.567    0.9313    0.9281
3189.586    0.9356    0.9408
3189.604    0.9238    0.9438
3189.623    0.9179    0.9447
3189.642    0.9232    0.9454
# 041184  51  3188.708  3189.646
3188.708    0.5626    0.5324
3188.727    0.5349    0.5249
3188.745    0.4957    0.5010
3188.764    0.4570    0.4637
3188.783    0.4143    0.4224
3188.802    0.3771    0.3861
3188.821    0.3583    0.3634
3188.839    0.3669    0.3601
3188.858    0.3868    0.3783
3188.877    0.4259    0.4180
3188.896    0.4739    0.4752
3188.914    0.5357    0.5400
3188.933    0.6013    0.6126
3188.952    0.6772    0.6838
3188.971    0.7384    0.7482
3188.989    0.7974    0.8004
3189.008    0.8291    0.8455
3189.027    0.8555    0.8800
3189.046    0.9005    0.9055
3189.065    0.9118    0.9236
3189.083    0.9283    0.9348
3189.102    0.9504    0.9412
3189.121    0.9467    0.9428
3189.140    0.9499    0.9393
3189.158    0.9585    0.9311
3189.177    0.9264    0.9173
3189.196    0.9126    0.8983
3189.215    0.8919    0.8746
3189.233    0.8348    0.8494
3189.252    0.8190    0.8221
3189.271    0.7991    0.7971
3189.290    0.7805    0.7775
3189.309    0.7759    0.7659
3189.327    0.7745    0.7631
3189.346    0.7709    0.7684
3189.365    0.7736    0.7797
3189.384    0.7786    0.7934
3189.402    0.7900    0.8059
3189.421    0.8009    0.8158
3189.440    0.8247    0.8217
3189.459    0.8190    0.8243
3189.477    0.8306    0.8260
3189.496    0.8449    0.8293
3189.515    0.8398    0.8358
3189.534    0.8472    0.8463
3189.553    0.8594    0.8596
3189.571    0.8736    0.8728
3189.590    0.8772    0.8843
3189.609    0.8950    0.8906
3189.628    0.8896    0.8888
3189.646    0.8800    0.8778
# 041484  51  3188.708  3189.647
3188.708    0.8429    0.8202
3188.727    0.7995    0.7809
3188.745    0.7097    0.6994
3188.764    0.5596    0.5589
3188.783    0.3888    0.3840
3188.802    0.2303    0.2281
3188.821    0.1364    0.1456
3188.839    0.1641    0.1586
3188.858    0.2860    0.2620
3188.877    0.4488    0.4235
3188.896    0.5812    0.5933
3188.914    0.6728    0.7249
3188.933    0.7244    0.8196
3188.952    0.7709    0.8760
3188.971    0.8268    0.9084
3188.990    0.8808    0.9290
3189.008    0.9196    0.9432
3189.027    0.9417    0.9546
3189.046    0.9627    0.9618
3189.065    0.9665    0.9658
3189.083    0.9748    0.9683
3189.102    0.9741    0.9707
3189.121    0.9915    0.9730
3189.140    1.0035    0.9745
3189.158    1.0012    0.9732
3189.177    1.0113    0.9641
3189.196    1.0037    0.9419
3189.215    0.9949    0.9051
3189.234    0.9793    0.8576
3189.252    0.8937    0.8024
3189.271    0.7766    0.7283
3189.290    0.6583    0.6452
3189.309    0.5719    0.5922
3189.327    0.5764    0.6094
3189.346    0.6800    0.6994
3189.365    0.8113    0.8166
3189.384    0.8902    0.9078
3189.403    0.9211    0.9497
3189.421    0.9224    0.9428
3189.440    0.8694    0.8876
3189.459    0.7838    0.7969
3189.478    0.7186    0.7180
3189.496    0.7198    0.7057
3189.515    0.7686    0.7665
3189.534    0.8476    0.8531
3189.553    0.9131    0.9137
3189.572    0.9378    0.9391
3189.590    0.9484    0.9467
3189.609    0.9402    0.9502
3189.628    0.9181    0.9524
3189.647    0.9318    0.9546
# 041526  52  3188.703  3189.660
3188.703    0.8766    0.8535
3188.721    0.8644    0.8404
3188.740    0.7998    0.7909
3188.759    0.6794    0.6838
3188.778    0.5213    0.5136
3188.797    0.3206    0.3204
3188.815    0.1766    0.1810
3188.834    0.1284    0.1299
3188.853    0.1985    0.1891
3188.872    0.3566    0.3374
3188.890    0.5297    0.5137
3188.909    0.6639    0.6819
3188.928    0.7276    0.8006
3188.947    0.7617    0.8710
3188.966    0.8102    0.9087
3188.984    0.8835    0.9294
3189.003    0.9343    0.9449
3189.022    0.9402    0.9568
3189.041    0.9462    0.9652
3189.059    0.9766    0.9701
3189.078    0.9676    0.9727
3189.097    0.9915    0.9748
3189.116    0.9845    0.9768
3189.134    0.9881    0.9786
3189.153    1.0044    0.9795
3189.172    1.0090    0.9761
3189.191    0.9956    0.9629
3189.210    0.9886    0.9345
3189.228    0.9811    0.8950
3189.247    0.9345    0.8437
3189.266    0.8578    0.7784
3189.285    0.7301    0.6906
3189.303    0.5965    0.6055
3189.322    0.5426    0.5683
3189.341    0.5969    0.6239
3189.360    0.7502    0.7458
3189.378    0.8515    0.8610
3189.397    0.9247    0.9380
3189.416    0.9508    0.9616
3189.435    0.9226    0.9365
3189.454    0.8714    0.8632
3189.472    0.7711    0.7698
3189.491    0.7175    0.7068
3189.510    0.7296    0.7308
3189.529    0.7998    0.8187
3189.547    0.8867    0.8972
3189.566    0.9415    0.9402
3189.585    0.9576    0.9524
3189.604    0.9603    0.9550
3189.622    0.9434    0.9552
3189.641    0.9209    0.9552
3189.660    0.9232    0.9568
# 042333  52  3188.690  3189.647
3188.690    0.7910    0.7649
3188.708    0.7894    0.7560
3188.727    0.7165    0.7047
3188.746    0.6166    0.6063
3188.765    0.4842    0.4667
3188.783    0.3179    0.3218
3188.802    0.1891    0.1967
3188.821    0.1352    0.1361
3188.840    0.1580    0.1560
3188.859    0.2671    0.2503
3188.877    0.4134    0.3857
3188.896    0.5331    0.5418
3188.915    0.6281    0.6776
3188.934    0.6817    0.7771
3188.952    0.7497    0.8391
3188.971    0.8270    0.8804
3188.990    0.8602    0.9072
3189.009    0.8985    0.9260
3189.027    0.9399    0.9389
3189.046    0.9530    0.9480
3189.065    0.9548    0.9539
3189.084    0.9521    0.9579
3189.103    0.9612    0.9614
3189.121    0.9652    0.9643
3189.140    0.9931    0.9661
3189.159    0.9865    0.9632
3189.178    0.9908    0.9513
3189.196    0.9661    0.9281
3189.215    0.9215    0.8902
3189.234    0.9126    0.8408
3189.253    0.8519    0.7793
3189.271    0.7502    0.7104
3189.290    0.6391    0.6394
3189.309    0.5899    0.6024
3189.328    0.5961    0.6282
3189.347    0.6965    0.7124
3189.365    0.8194    0.8106
3189.384    0.8764    0.8933
3189.403    0.9288    0.9309
3189.422    0.9238    0.9173
3189.440    0.8515    0.8622
3189.459    0.7777    0.7805
3189.478    0.7125    0.7175
3189.497    0.7206    0.7135
3189.515    0.7698    0.7647
3189.534    0.8325    0.8397
3189.553    0.9032    0.8972
3189.572    0.9343    0.9264
3189.591    0.9432    0.9382
3189.609    0.9391    0.9434
3189.628    0.9249    0.9471
3189.647    0.9243    0.9486
# 042575  51  3188.708  3189.646
3188.708    0.7918    0.7827
3188.726    0.7480    0.7415
3188.745    0.6501    0.6498
3188.764    0.4996    0.5033
3188.783    0.3326    0.3284
3188.801    0.1851    0.1872
3188.820    0.1099    0.1103
3188.839    0.1248    0.1253
3188.858    0.2479    0.2254
3188.876    0.4111    0.3736
3188.895    0.5420    0.5436
3188.914    0.6342    0.6877
3188.933    0.6844    0.7881
3188.952    0.7313    0.8494
3188.970    0.7880    0.8843
3188.989    0.8551    0.9091
3189.008    0.9236    0.9281
3189.027    0.9441    0.9421
3189.045    0.9510    0.9508
3189.064    0.9612    0.9565
3189.083    0.9881    0.9601
3189.102    0.9788    0.9636
3189.120    0.9890    0.9667
3189.139    0.9858    0.9694
3189.158    1.0055    0.9687
3189.177    0.9833    0.9590
3189.196    0.9790    0.9337
3189.214    0.9790    0.8933
3189.233    0.9423    0.8370
3189.252    0.8730    0.7649
3189.271    0.7410    0.6693
3189.289    0.5772    0.5668
3189.308    0.4585    0.4958
3189.327    0.4853    0.5189
3189.346    0.6269    0.6358
3189.364    0.7903    0.7759
3189.383    0.8908    0.8900
3189.402    0.9389    0.9436
3189.421    0.9326    0.9395
3189.440    0.8724    0.8819
3189.458    0.7965    0.7914
3189.477    0.7129    0.7078
3189.496    0.7015    0.6989
3189.515    0.7700    0.7704
3189.533    0.8400    0.8568
3189.552    0.9049    0.9152
3189.571    0.9318    0.9358
3189.590    0.9292    0.9402
3189.608    0.9230    0.9415
3189.627    0.9022    0.9421
3189.646    0.8997    0.9432
# 043297  51  3188.708  3189.646
3188.708    0.7502    0.7330
3188.727    0.6945    0.6750
3188.746    0.5867    0.5681
3188.764    0.4335    0.4283
3188.783    0.2707    0.2720
3188.802    0.1474    0.1527
3188.821    0.1020    0.1036
3188.839    0.1384    0.1308
3188.858    0.2450    0.2300
3188.877    0.4017    0.3778
3188.896    0.5349    0.5364
3188.914    0.6119    0.6654
3188.933    0.6722    0.7647
3188.952    0.7243    0.8285
3188.971    0.7807    0.8688
3188.990    0.8468    0.8966
3189.008    0.8995    0.9162
3189.027    0.9188    0.9315
3189.046    0.9352    0.9415
3189.065    0.9389    0.9480
3189.083    0.9592    0.9521
3189.102    0.9725    0.9565
3189.121    0.9759    0.9605
3189.140    0.9820    0.9629
3189.158    0.9972    0.9612
3189.177    0.9725    0.9491
3189.196    0.9824    0.9217
3189.215    0.9723    0.8778
3189.234    0.9230    0.8192
3189.252    0.8389    0.7475
3189.271    0.7068    0.6524
3189.290    0.5500    0.5573
3189.309    0.4769    0.5116
3189.327    0.5228    0.5500
3189.346    0.6618    0.6648
3189.365    0.8046    0.7985
3189.384    0.8884    0.8964
3189.402    0.9288    0.9367
3189.421    0.9143    0.9247
3189.440    0.8584    0.8636
3189.459    0.7791    0.7770
3189.478    0.7140    0.7156
3189.496    0.7291    0.7221
3189.515    0.7872    0.7892
3189.534    0.8608    0.8660
3189.553    0.9089    0.9129
3189.571    0.9337    0.9298
3189.590    0.9300    0.9354
3189.609    0.9221    0.9384
3189.628    0.9099    0.9408
3189.646    0.9066    0.9421
# 043557  51  3188.708  3189.646
3188.708    0.8549    0.8095
3188.727    0.7874    0.7556
3188.745    0.6827    0.6590
3188.764    0.5175    0.5125
3188.783    0.3454    0.3496
3188.802    0.2119    0.2192
3188.820    0.1608    0.1643
3188.839    0.2043    0.1951
3188.858    0.3287    0.3056
3188.877    0.4759    0.4612
3188.895    0.5973    0.6107
3188.914    0.6762    0.7393
3188.933    0.7248    0.8270
3188.952    0.7814    0.8804
3188.971    0.8414    0.9120
3188.989    0.8956    0.9313
3189.008    0.9356    0.9460
3189.027    0.9627    0.9565
3189.046    0.9710    0.9636
3189.064    0.9517    0.9678
3189.083    0.9687    0.9707
3189.102    0.9988    0.9732
3189.121    0.9872    0.9752
3189.140    0.9815    0.9754
3189.158    0.9949    0.9719
3189.177    0.9988    0.9598
3189.196    0.9872    0.9354
3189.215    0.9788    0.8974
3189.233    0.9226    0.8484
3189.252    0.8306    0.7805
3189.271    0.7337    0.6981
3189.290    0.6176    0.6209
3189.308    0.5640    0.5868
3189.327    0.5991    0.6190
3189.346    0.7026    0.7110
3189.365    0.8260    0.8196
3189.384    0.8962    0.9014
3189.402    0.9202    0.9354
3189.421    0.9095    0.9232
3189.440    0.8644    0.8686
3189.459    0.7958    0.7956
3189.477    0.7494    0.7473
3189.496    0.7523    0.7511
3189.515    0.8065    0.8065
3189.534    0.8766    0.8754
3189.552    0.9241    0.9224
3189.571    0.9609    0.9462
3189.590    0.9535    0.9541
3189.609    0.9393    0.9561
3189.628    0.9309    0.9565
3189.646    0.9341    0.9559
# 043726  52  3188.703  3189.660
3188.703    0.8219    0.7918
3188.722    0.7947    0.7630
3188.741    0.7045    0.6890
3188.759    0.5760    0.5666
3188.778    0.4041    0.3952
3188.797    0.2263    0.2288
3188.816    0.1172    0.1240
3188.834    0.1092    0.1074
3188.853    0.1924    0.1786
3188.872    0.3520    0.3220
3188.891    0.4961    0.4958
3188.910    0.6087    0.6527
3188.928    0.6762    0.7619
3188.947    0.7079    0.8350
3188.966    0.7732    0.8780
3188.985    0.8410    0.9051
3189.003    0.8956    0.9241
3189.022    0.9232    0.9391
3189.041    0.9550    0.9495
3189.060    0.9570    0.9557
3189.079    0.9590    0.9596
3189.097    0.9681    0.9627
3189.116    0.9920    0.9661
3189.135    0.9933    0.9692
3189.154    0.9979    0.9701
3189.172    0.9913    0.9652
3189.191    1.0037    0.9475
3189.210    0.9854    0.9133
3189.229    0.9447    0.8654
3189.247    0.9022    0.8104
3189.266    0.8207    0.7354
3189.285    0.6730    0.6400
3189.304    0.5516    0.5576
3189.323    0.5047    0.5469
3189.341    0.6088    0.6246
3189.360    0.7478    0.7577
3189.379    0.8553    0.8756
3189.398    0.9181    0.9410
3189.416    0.9607    0.9528
3189.435    0.9133    0.9154
3189.454    0.8297    0.8318
3189.473    0.7513    0.7376
3189.491    0.6955    0.6984
3189.510    0.7423    0.7427
3189.529    0.8226    0.8333
3189.548    0.8915    0.9043
3189.567    0.9363    0.9345
3189.585    0.9404    0.9421
3189.604    0.9563    0.9451
3189.623    0.9264    0.9471
3189.642    0.9179    0.9489
3189.660    0.9275    0.9502
# 044324  52  3188.703  3189.660
3188.703    0.8541    0.8424
3188.722    0.8151    0.8175
3188.741    0.7644    0.7489
3188.759    0.6405    0.6318
3188.778    0.4683    0.4626
3188.797    0.2922    0.2907
3188.816    0.1682    0.1751
3188.834    0.1539    0.1521
3188.853    0.2345    0.2244
3188.872    0.3951    0.3716
3188.891    0.5556    0.5465
3188.910    0.6668    0.7002
3188.928    0.7354    0.8039
3188.947    0.7832    0.8708
3188.966    0.8234    0.9084
3188.985    0.8902    0.9307
3189.003    0.9277    0.9451
3189.022    0.9489    0.9565
3189.041    0.9627    0.9645
3189.060    0.9636    0.9694
3189.078    0.9629    0.9723
3189.097    0.9716    0.9745
3189.116    0.9766    0.9768
3189.135    0.9966    0.9784
3189.154    1.0065    0.9779
3189.172    1.0090    0.9725
3189.191    1.0023    0.9574
3189.210    0.9847    0.9292
3189.229    0.9775    0.8894
3189.247    0.9313    0.8416
3189.266    0.8464    0.7764
3189.285    0.7241    0.6979
3189.304    0.6090    0.6324
3189.322    0.5836    0.6212
3189.341    0.6733    0.6803
3189.360    0.7921    0.7842
3189.379    0.8782    0.8819
3189.398    0.9389    0.9402
3189.416    0.9367    0.9517
3189.435    0.9175    0.9196
3189.454    0.8557    0.8494
3189.473    0.7757    0.7718
3189.491    0.7311    0.7372
3189.510    0.7734    0.7681
3189.529    0.8443    0.8418
3189.548    0.8937    0.9084
3189.566    0.9389    0.9432
3189.585    0.9504    0.9565
3189.604    0.9397    0.9598
3189.623    0.9404    0.9607
3189.642    0.9376    0.9614
3189.660    0.9402    0.9614
# 044997  52  3188.703  3189.660
3188.703    0.8260    0.7969
3188.721    0.7967    0.7827
3188.740    0.7509    0.7325
3188.759    0.6400    0.6305
3188.778    0.4751    0.4715
3188.796    0.2952    0.2986
3188.815    0.1523    0.1547
3188.834    0.0979    0.0988
3188.853    0.1477    0.1424
3188.872    0.2864    0.2701
3188.890    0.4681    0.4322
3188.909    0.5895    0.5991
3188.928    0.6452    0.7291
3188.947    0.6842    0.8140
3188.965    0.7475    0.8612
3188.984    0.8236    0.8919
3189.003    0.8892    0.9143
3189.022    0.9315    0.9324
3189.040    0.9495    0.9447
3189.059    0.9462    0.9528
3189.078    0.9530    0.9574
3189.097    0.9799    0.9607
3189.116    0.9829    0.9641
3189.134    0.9797    0.9674
3189.153    0.9977    0.9701
3189.172    1.0035    0.9689
3189.191    1.0139    0.9579
3189.209    0.9813    0.9318
3189.228    0.9482    0.8863
3189.247    0.9099    0.8289
3189.266    0.8455    0.7546
3189.285    0.6868    0.6483
3189.303    0.5289    0.5354
3189.322    0.4493    0.4738
3189.341    0.5127    0.5306
3189.360    0.6755    0.6798
3189.378    0.8238    0.8258
3189.397    0.9211    0.9243
3189.416    0.9539    0.9594
3189.435    0.9365    0.9445
3189.453    0.8758    0.8835
3189.472    0.7860    0.7827
3189.491    0.7231    0.7081
3189.510    0.7305    0.7274
3189.529    0.7974    0.8198
3189.547    0.8692    0.8999
3189.566    0.9298    0.9367
3189.585    0.9574    0.9430
3189.604    0.9561    0.9441
3189.622    0.9406    0.9451
3189.641    0.9213    0.9454
3189.660    0.9018    0.9469
# 045325  51  3188.708  3189.647
3188.708    0.8283    0.8076
3188.727    0.8008    0.7750
3188.746    0.7153    0.6968
3188.764    0.5863    0.5744
3188.783    0.4147    0.4103
3188.802    0.2498    0.2547
3188.821    0.1534    0.1589
3188.839    0.1506    0.1504
3188.858    0.2465    0.2292
3188.877    0.3974    0.3734
3188.896    0.5380    0.5395
3188.915    0.6455    0.6858
3188.933    0.7094    0.7869
3188.952    0.7711    0.8547
3188.971    0.8111    0.8945
3188.990    0.8768    0.9194
3189.008    0.9158    0.9356
3189.027    0.9337    0.9482
3189.046    0.9445    0.9568
3189.065    0.9678    0.9621
3189.083    0.9581    0.9652
3189.102    0.9799    0.9678
3189.121    0.9895    0.9703
3189.140    0.9799    0.9719
3189.159    0.9824    0.9705
3189.177    0.9979    0.9625
3189.196    0.9714    0.9417
3189.215    0.9772    0.9066
3189.234    0.9508    0.8600
3189.252    0.8857    0.8074
3189.271    0.8019    0.7403
3189.290    0.6690    0.6651
3189.309    0.5855    0.6105
3189.327    0.6015    0.6129
3189.346    0.6677    0.6833
3189.365    0.7779    0.7903
3189.384    0.8660    0.8853
3189.403    0.9243    0.9376
3189.421    0.9258    0.9410
3189.440    0.8929    0.8970
3189.459    0.8140    0.8160
3189.478    0.7399    0.7364
3189.496    0.7091    0.7093
3189.515    0.7537    0.7504
3189.534    0.8262    0.8295
3189.553    0.8974    0.8964
3189.571    0.9251    0.9298
3189.590    0.9395    0.9432
3189.609    0.9579    0.9480
3189.628    0.9356    0.9510
3189.647    0.9198    0.9535
# 046903  51  3188.703  3189.642
3188.703    0.8464    0.8238
3188.722    0.8289    0.8067
3188.741    0.7617    0.7485
3188.760    0.6377    0.6350
3188.778    0.4767    0.4795
3188.797    0.3002    0.3024
3188.816    0.1725    0.1703
3188.835    0.1202    0.1248
3188.854    0.1834    0.1755
3188.872    0.3276    0.2984
3188.891    0.4900    0.4699
3188.910    0.6184    0.6355
3188.929    0.6841    0.7612
3188.947    0.7150    0.8379
3188.966    0.7798    0.8853
3188.985    0.8494    0.9133
3189.004    0.8989    0.9322
3189.022    0.9419    0.9458
3189.041    0.9641    0.9563
3189.060    0.9603    0.9629
3189.079    0.9616    0.9669
3189.098    0.9665    0.9698
3189.116    0.9797    0.9723
3189.135    0.9940    0.9748
3189.154    0.9995    0.9754
3189.173    0.9986    0.9716
3189.191    1.0088    0.9590
3189.210    0.9847    0.9315
3189.229    0.9766    0.8890
3189.248    0.9473    0.8329
3189.266    0.8364    0.7631
3189.285    0.7106    0.6693
3189.304    0.5699    0.5786
3189.323    0.5016    0.5431
3189.342    0.5770    0.5970
3189.360    0.7160    0.7099
3189.379    0.8507    0.8352
3189.398    0.9190    0.9196
3189.417    0.9493    0.9493
3189.435    0.9171    0.9296
3189.454    0.8531    0.8646
3189.473    0.7932    0.7789
3189.492    0.7335    0.7258
3189.510    0.7428    0.7432
3189.529    0.8046    0.8168
3189.548    0.8804    0.8927
3189.567    0.9141    0.9356
3189.586    0.9406    0.9504
3189.604    0.9397    0.9532
3189.623    0.9354    0.9532
3189.642    0.9116    0.9530
# 049580  52  3188.690  3189.647
3188.690    0.8276    0.8110
3188.708    0.8343    0.8052
3188.727    0.7786    0.7654
3188.746    0.6808    0.6773
3188.765    0.5410    0.5321
3188.784    0.3578    0.3533
3188.802    0.1995    0.2053
3188.821    0.1211    0.1240
3188.840    0.1456    0.1415
3188.859    0.2659    0.2496
3188.877    0.4350    0.4046
3188.896    0.5702    0.5758
3188.915    0.6527    0.7153
3188.934    0.7060    0.8097
3188.952    0.7464    0.8634
3188.971    0.8069    0.8970
3188.990    0.8966    0.9194
3189.009    0.9393    0.9365
3189.028    0.9519    0.9491
3189.046    0.9627    0.9568
3189.065    0.9579    0.9614
3189.084    0.9643    0.9645
3189.103    0.9890    0.9672
3189.121    0.9975    0.9701
3189.140    0.9847    0.9723
3189.159    0.9908    0.9716
3189.178    0.9943    0.9629
3189.197    0.9851    0.9399
3189.215    0.9685    0.9032
3189.234    0.9371    0.8521
3189.253    0.8774    0.7878
3189.272    0.7656    0.7003
3189.290    0.6122    0.6042
3189.309    0.5131    0.5367
3189.328    0.5303    0.5590
3189.347    0.6537    0.6703
3189.365    0.8028    0.8011
3189.384    0.8989    0.9051
3189.403    0.9260    0.9526
3189.422    0.9253    0.9480
3189.441    0.8794    0.8943
3189.459    0.8045    0.8084
3189.478    0.7337    0.7278
3189.497    0.7278    0.7191
3189.516    0.7881    0.7881
3189.534    0.8531    0.8704
3189.553    0.9147    0.9241
3189.572    0.9369    0.9419
3189.591    0.9594    0.9460
3189.610    0.9497    0.9480
3189.628    0.9294    0.9493
3189.647    0.9249    0.9513
# 049586  52  3188.702  3189.660
3188.702    0.8183    0.7791
3188.721    0.7832    0.7560
3188.740    0.7003    0.6885
3188.759    0.5778    0.5692
3188.778    0.4207    0.4103
3188.796    0.2540    0.2598
3188.815    0.1456    0.1487
3188.834    0.1150    0.1174
3188.853    0.1824    0.1723
3188.871    0.3206    0.2906
3188.890    0.4662    0.4527
3188.909    0.5802    0.6109
3188.928    0.6451    0.7350
3188.946    0.7088    0.8141
3188.965    0.7739    0.8658
3188.984    0.8422    0.8974
3189.003    0.8831    0.9192
3189.022    0.9219    0.9350
3189.040    0.9348    0.9454
3189.059    0.9294    0.9526
3189.078    0.9689    0.9570
3189.097    0.9799    0.9605
3189.115    0.9687    0.9636
3189.134    0.9788    0.9667
3189.153    0.9772    0.9674
3189.172    0.9870    0.9616
3189.190    0.9770    0.9449
3189.209    0.9739    0.9118
3189.228    0.9513    0.8648
3189.247    0.9059    0.8076
3189.266    0.8274    0.7379
3189.284    0.6965    0.6601
3189.303    0.5721    0.5879
3189.322    0.5336    0.5694
3189.341    0.6084    0.6295
3189.359    0.7285    0.7362
3189.378    0.8480    0.8492
3189.397    0.9133    0.9215
3189.416    0.9215    0.9399
3189.434    0.8964    0.9074
3189.453    0.8198    0.8281
3189.472    0.7372    0.7349
3189.491    0.6879    0.6847
3189.510    0.7120    0.7130
3189.528    0.7914    0.7901
3189.547    0.8744    0.8698
3189.566    0.9169    0.9154
3189.585    0.9447    0.9328
3189.603    0.9328    0.9386
3189.622    0.9326    0.9421
3189.641    0.9156    0.9447
3189.660    0.9177    0.9451
# 049728  51  3188.703  3189.642
3188.703    0.8734    0.8468
3188.722    0.8521    0.8291
3188.741    0.7745    0.7729
3188.759    0.6516    0.6639
3188.778    0.4847    0.4871
3188.797    0.2974    0.2924
3188.816    0.1526    0.1540
3188.835    0.1140    0.1184
3188.853    0.1977    0.1842
3188.872    0.3743    0.3362
3188.891    0.5351    0.5220
3188.910    0.6371    0.6858
3188.928    0.6987    0.7952
3188.947    0.7330    0.8646
3188.966    0.7973    0.9018
3188.985    0.8728    0.9238
3189.004    0.9192    0.9406
3189.022    0.9594    0.9530
3189.041    0.9906    0.9625
3189.060    0.9772    0.9678
3189.079    0.9895    0.9710
3189.097    0.9883    0.9732
3189.116    0.9888    0.9754
3189.135    0.9993    0.9777
3189.154    1.0032    0.9784
3189.172    1.0100    0.9750
3189.191    0.9998    0.9609
3189.210    0.9863    0.9303
3189.229    0.9732    0.8837
3189.248    0.9260    0.8241
3189.266    0.8461    0.7482
3189.285    0.6766    0.6393
3189.304    0.5138    0.5328
3189.323    0.4707    0.4993
3189.341    0.5581    0.5715
3189.360    0.7078    0.7181
3189.379    0.8492    0.8568
3189.398    0.9192    0.9378
3189.417    0.9460    0.9601
3189.435    0.9181    0.9339
3189.454    0.8555    0.8574
3189.473    0.7727    0.7565
3189.492    0.7010    0.7015
3189.510    0.7388    0.7374
3189.529    0.8239    0.8329
3189.548    0.8900    0.9133
3189.567    0.9245    0.9478
3189.585    0.9499    0.9550
3189.604    0.9389    0.9550
3189.623    0.9382    0.9535
3189.642    0.9256    0.9521
# 049756  51  3188.708  3189.646
3188.708    0.8547    0.8207
3188.726    0.8113    0.7887
3188.745    0.7091    0.7075
3188.764    0.5518    0.5629
3188.783    0.3742    0.3751
3188.802    0.2132    0.2060
3188.820    0.1130    0.1181
3188.839    0.1251    0.1247
3188.858    0.2473    0.2277
3188.877    0.4234    0.3965
3188.895    0.5715    0.5683
3188.914    0.6644    0.7170
3188.933    0.7031    0.8156
3188.952    0.7598    0.8726
3188.970    0.8255    0.9032
3188.989    0.8851    0.9243
3189.008    0.9230    0.9406
3189.027    0.9462    0.9526
3189.046    0.9612    0.9605
3189.064    0.9777    0.9645
3189.083    0.9851    0.9674
3189.102    0.9768    0.9698
3189.121    0.9886    0.9725
3189.139    0.9977    0.9748
3189.158    1.0012    0.9748
3189.177    1.0037    0.9669
3189.196    0.9970    0.9447
3189.215    0.9681    0.9053
3189.233    0.9528    0.8564
3189.252    0.8913    0.7941
3189.271    0.7697    0.7096
3189.290    0.6157    0.6055
3189.308    0.5041    0.5326
3189.327    0.5192    0.5431
3189.346    0.6480    0.6510
3189.365    0.7962    0.7945
3189.384    0.8894    0.9039
3189.402    0.9226    0.9530
3189.421    0.9395    0.9519
3189.440    0.8939    0.8991
3189.459    0.8048    0.8017
3189.477    0.7145    0.7127
3189.496    0.7023    0.6920
3189.515    0.7520    0.7621
3189.534    0.8478    0.8596
3189.552    0.9124    0.9194
3189.571    0.9395    0.9417
3189.590    0.9393    0.9462
3189.609    0.9313    0.9475
3189.628    0.9367    0.9478
3189.646    0.9131    0.9486
# 050505  51  3188.708  3189.646
3188.708    0.8008    0.7876
3188.726    0.7568    0.7466
3188.745    0.6519    0.6566
3188.764    0.4995    0.5103
3188.783    0.3331    0.3318
3188.802    0.1858    0.1798
3188.820    0.1015    0.1077
3188.839    0.1325    0.1248
3188.858    0.2525    0.2283
3188.877    0.4045    0.3873
3188.895    0.5453    0.5471
3188.914    0.6314    0.6891
3188.933    0.6642    0.7878
3188.952    0.7203    0.8470
3188.971    0.8057    0.8819
3188.989    0.8825    0.9055
3189.008    0.9521    0.9260
3189.027    0.9678    0.9412
3189.046    0.9696    0.9510
3189.064    0.9627    0.9565
3189.083    0.9583    0.9603
3189.102    0.9721    0.9636
3189.121    0.9858    0.9672
3189.140    0.9881    0.9698
3189.158    0.9856    0.9696
3189.177    0.9795    0.9616
3189.196    0.9739    0.9389
3189.215    0.9727    0.8974
3189.233    0.9478    0.8420
3189.252    0.8656    0.7628
3189.271    0.7263    0.6506
3189.290    0.5277    0.5202
3189.308    0.4007    0.4392
3189.327    0.4396    0.4642
3189.346    0.5957    0.5997
3189.365    0.7865    0.7679
3189.384    0.8863    0.8915
3189.402    0.9343    0.9462
3189.421    0.9415    0.9489
3189.440    0.8974    0.9028
3189.459    0.8364    0.8188
3189.477    0.7518    0.7482
3189.496    0.7468    0.7434
3189.515    0.8020    0.8128
3189.534    0.8680    0.8933
3189.553    0.9296    0.9361
3189.571    0.9430    0.9458
3189.590    0.9376    0.9456
3189.609    0.9217    0.9443
3189.628    0.9152    0.9430
3189.646    0.9014    0.9428
# 051178  51  3188.707  3189.646
3188.707    0.8910    0.8702
3188.726    0.8688    0.8408
3188.745    0.7918    0.7661
3188.764    0.6310    0.6237
3188.783    0.4236    0.4266
3188.801    0.2453    0.2497
3188.820    0.1455    0.1479
3188.839    0.1738    0.1676
3188.858    0.3113    0.2963
3188.876    0.4919    0.4723
3188.895    0.6362    0.6510
3188.914    0.7291    0.7829
3188.933    0.7591    0.8632
3188.951    0.7927    0.9047
3188.970    0.8428    0.9283
3188.989    0.9082    0.9438
3189.008    0.9508    0.9565
3189.027    0.9808    0.9663
3189.045    0.9838    0.9721
3189.064    0.9797    0.9754
3189.083    0.9933    0.9775
3189.102    0.9829    0.9793
3189.120    1.0005    0.9811
3189.139    0.9849    0.9824
3189.158    0.9911    0.9815
3189.177    0.9986    0.9743
3189.196    1.0123    0.9552
3189.214    0.9963    0.9232
3189.233    0.9576    0.8770
3189.252    0.9014    0.8153
3189.271    0.7782    0.7254
3189.289    0.6179    0.6202
3189.308    0.5177    0.5413
3189.327    0.5451    0.5596
3189.346    0.6671    0.6753
3189.364    0.8138    0.8108
3189.383    0.9198    0.9152
3189.402    0.9627    0.9616
3189.421    0.9621    0.9607
3189.440    0.9185    0.9156
3189.458    0.8449    0.8368
3189.477    0.7633    0.7579
3189.496    0.7523    0.7487
3189.515    0.8076    0.8175
3189.533    0.8794    0.8978
3189.552    0.9292    0.9480
3189.571    0.9590    0.9632
3189.590    0.9462    0.9643
3189.609    0.9524    0.9629
3189.627    0.9434    0.9609
3189.646    0.9279    0.9605
# 053721  51  3188.708  3189.647
3188.708    0.9051    0.8770
3188.727    0.8648    0.8437
3188.746    0.7777    0.7584
3188.765    0.6213    0.6059
3188.783    0.4157    0.4209
3188.802    0.2447    0.2460
3188.821    0.1521    0.1557
3188.840    0.1791    0.1783
3188.858    0.3192    0.2948
3188.877    0.5018    0.4765
3188.896    0.6471    0.6580
3188.915    0.7122    0.7940
3188.934    0.7540    0.8758
3188.952    0.8151    0.9173
3188.971    0.8654    0.9402
3188.990    0.9241    0.9541
3189.009    0.9632    0.9645
3189.027    0.9770    0.9716
3189.046    0.9870    0.9766
3189.065    0.9854    0.9795
3189.084    0.9920    0.9811
3189.102    1.0000    0.9824
3189.121    0.9959    0.9840
3189.140    0.9970    0.9845
3189.159    1.0088    0.9815
3189.178    1.0181    0.9710
3189.196    0.9927    0.9486
3189.215    0.9716    0.9114
3189.234    0.9607    0.8638
3189.253    0.8908    0.8054
3189.271    0.7741    0.7343
3189.290    0.6593    0.6510
3189.309    0.5781    0.5988
3189.328    0.5959    0.6213
3189.347    0.7024    0.7160
3189.365    0.8321    0.8266
3189.384    0.9131    0.9154
3189.403    0.9371    0.9546
3189.422    0.9386    0.9432
3189.440    0.8698    0.8870
3189.459    0.7920    0.7940
3189.478    0.7057    0.7153
3189.497    0.7201    0.7081
3189.515    0.7842    0.7721
3189.534    0.8612    0.8634
3189.553    0.9051    0.9273
3189.572    0.9315    0.9543
3189.591    0.9478    0.9607
3189.609    0.9554    0.9605
3189.628    0.9410    0.9590
3189.647    0.9432    0.9587
# 054375  52  3188.703  3189.660
3188.703    0.7793    0.7584
3188.721    0.7802    0.7432
3188.740    0.7183    0.6858
3188.759    0.5943    0.5830
3188.778    0.4476    0.4441
3188.796    0.3010    0.3057
3188.815    0.1854    0.1920
3188.834    0.1397    0.1443
3188.853    0.1889    0.1759
3188.872    0.2879    0.2775
3188.890    0.4255    0.4132
3188.909    0.5559    0.5635
3188.928    0.6492    0.6917
3188.947    0.7110    0.7849
3188.965    0.7558    0.8431
3188.984    0.8274    0.8827
3189.003    0.8867    0.9084
3189.022    0.9152    0.9266
3189.040    0.9230    0.9386
3189.059    0.9215    0.9473
3189.078    0.9506    0.9528
3189.097    0.9484    0.9565
3189.116    0.9605    0.9601
3189.134    0.9820    0.9629
3189.153    0.9931    0.9641
3189.172    0.9754    0.9601
3189.191    0.9754    0.9465
3189.209    0.9576    0.9219
3189.228    0.9285    0.8835
3189.247    0.8987    0.8343
3189.266    0.8377    0.7741
3189.285    0.7434    0.7055
3189.303    0.6500    0.6471
3189.322    0.6010    0.6223
3189.341    0.6336    0.6571
3189.360    0.7204    0.7411
3189.378    0.8158    0.8321
3189.397    0.8974    0.9045
3189.416    0.9294    0.9330
3189.435    0.9133    0.9145
3189.453    0.8387    0.8602
3189.472    0.7881    0.7870
3189.491    0.7439    0.7376
3189.510    0.7492    0.7423
3189.529    0.7929    0.7949
3189.547    0.8418    0.8557
3189.566    0.9047    0.9020
3189.585    0.9399    0.9249
3189.604    0.9486    0.9350
3189.622    0.9324    0.9408
3189.641    0.9415    0.9451
3189.660    0.9288    0.9462
# 055459  52  3188.703  3189.660
3188.703    0.8646    0.8339
3188.722    0.8281    0.8132
3188.741    0.7554    0.7502
3188.759    0.6311    0.6377
3188.778    0.4677    0.4684
3188.797    0.2986    0.2906
3188.816    0.1621    0.1659
3188.834    0.1290    0.1337
3188.853    0.2128    0.1975
3188.872    0.3688    0.3406
3188.891    0.5302    0.5175
3188.910    0.6387    0.6775
3188.928    0.7039    0.7876
3188.947    0.7574    0.8596
3188.966    0.8213    0.9003
3188.985    0.8686    0.9241
3189.003    0.9279    0.9399
3189.022    0.9478    0.9524
3189.041    0.9504    0.9612
3189.060    0.9565    0.9665
3189.079    0.9661    0.9696
3189.097    0.9836    0.9719
3189.116    0.9913    0.9741
3189.135    1.0007    0.9761
3189.154    0.9833    0.9761
3189.172    0.9861    0.9710
3189.191    0.9984    0.9546
3189.210    0.9829    0.9230
3189.229    0.9705    0.8778
3189.247    0.9234    0.8255
3189.266    0.8325    0.7558
3189.285    0.7005    0.6693
3189.304    0.5713    0.5918
3189.323    0.5406    0.5731
3189.341    0.6219    0.6334
3189.360    0.7463    0.7509
3189.379    0.8622    0.8648
3189.398    0.9226    0.9341
3189.416    0.9434    0.9506
3189.435    0.9166    0.9177
3189.454    0.8429    0.8385
3189.473    0.7516    0.7449
3189.491    0.6952    0.6976
3189.510    0.7347    0.7279
3189.529    0.8022    0.8134
3189.548    0.8762    0.8927
3189.567    0.9315    0.9348
3189.585    0.9399    0.9482
3189.604    0.9480    0.9517
3189.623    0.9402    0.9524
3189.642    0.9345    0.9530
3189.660    0.9190    0.9535
# 055868  52  3188.703  3189.660
3188.703    0.8383    0.8192
3188.721    0.7963    0.7925
3188.740    0.7327    0.7224
3188.759    0.6115    0.5958
3188.778    0.4252    0.4226
3188.796    0.2520    0.2595
3188.815    0.1432    0.1468
3188.834    0.1326    0.1293
3188.853    0.2205    0.2084
3188.872    0.3747    0.3584
3188.890    0.5360    0.5232
3188.909    0.6468    0.6764
3188.928    0.7114    0.7856
3188.947    0.7528    0.8525
3188.965    0.7925    0.8896
3188.984    0.8668    0.9143
3189.003    0.9300    0.9328
3189.022    0.9497    0.9469
3189.040    0.9526    0.9561
3189.059    0.9548    0.9623
3189.078    0.9616    0.9658
3189.097    0.9743    0.9687
3189.116    0.9739    0.9716
3189.134    0.9831    0.9739
3189.153    1.0039    0.9745
3189.172    0.9982    0.9698
3189.191    1.0058    0.9548
3189.209    0.9822    0.9266
3189.228    0.9552    0.8825
3189.247    0.9091    0.8226
3189.266    0.8192    0.7382
3189.285    0.6633    0.6312
3189.303    0.5255    0.5449
3189.322    0.5000    0.5294
3189.341    0.5942    0.6139
3189.360    0.7415    0.7523
3189.378    0.8726    0.8684
3189.397    0.9486    0.9389
3189.416    0.9598    0.9557
3189.435    0.9175    0.9253
3189.453    0.8580    0.8590
3189.472    0.7907    0.7791
3189.491    0.7437    0.7458
3189.510    0.7842    0.7872
3189.529    0.8640    0.8658
3189.547    0.9084    0.9232
3189.566    0.9493    0.9489
3189.585    0.9552    0.9546
3189.604    0.9486    0.9552
3189.622    0.9300    0.9550
3189.641    0.9333    0.9552
3189.660    0.9181    0.9561
# 059589  51  3188.708  3189.647
3188.708    0.8574    0.8255
3188.727    0.8318    0.7974
3188.746    0.7513    0.7268
3188.764    0.6063    0.6026
3188.783    0.4139    0.4174
3188.802    0.2296    0.2331
3188.821    0.1208    0.1223
3188.840    0.1213    0.1209
3188.858    0.2379    0.2149
3188.877    0.4070    0.3797
3188.896    0.5546    0.5578
3188.915    0.6464    0.7058
3188.933    0.6744    0.8026
3188.952    0.7191    0.8624
3188.971    0.7918    0.8950
3188.990    0.8543    0.9169
3189.009    0.9162    0.9352
3189.027    0.9574    0.9489
3189.046    0.9654    0.9583
3189.065    0.9674    0.9634
3189.084    0.9822    0.9665
3189.102    0.9908    0.9689
3189.121    0.9797    0.9719
3189.140    1.0042    0.9743
3189.159    1.0177    0.9745
3189.178    1.0172    0.9681
3189.196    1.0039    0.9482
3189.215    0.9842    0.9072
3189.234    0.9612    0.8496
3189.253    0.8910    0.7777
3189.271    0.7546    0.6827
3189.290    0.5601    0.5514
3189.309    0.4168    0.4443
3189.328    0.4240    0.4459
3189.346    0.5613    0.5651
3189.365    0.7452    0.7427
3189.384    0.8692    0.8819
3189.403    0.9238    0.9489
3189.422    0.9378    0.9570
3189.440    0.9055    0.9164
3189.459    0.8198    0.8232
3189.478    0.7310    0.7203
3189.497    0.7011    0.6933
3189.515    0.7556    0.7635
3189.534    0.8515    0.8686
3189.553    0.9061    0.9318
3189.572    0.9328    0.9484
3189.591    0.9484    0.9486
3189.609    0.9489    0.9469
3189.628    0.9224    0.9443
3189.647    0.9114    0.9428
# 059610  51  3188.703  3189.642
3188.703    0.9120    0.8849
3188.722    0.9188    0.8790
3188.741    0.8654    0.8429
3188.760    0.7586    0.7528
3188.778    0.6039    0.6008
3188.797    0.3980    0.3960
3188.816    0.2179    0.2206
3188.835    0.1395    0.1440
3188.853    0.1921    0.1842
3188.872    0.3487    0.3276
3188.891    0.5327    0.5208
3188.910    0.6728    0.6971
3188.928    0.7452    0.8140
3188.947    0.7779    0.8859
3188.966    0.8050    0.9226
3188.985    0.8596    0.9419
3189.004    0.9171    0.9550
3189.022    0.9583    0.9647
3189.041    0.9777    0.9723
3189.060    0.9931    0.9770
3189.079    0.9949    0.9795
3189.097    1.0053    0.9811
3189.116    1.0076    0.9824
3189.135    0.9929    0.9840
3189.154    0.9920    0.9847
3189.172    0.9945    0.9822
3189.191    1.0301    0.9723
3189.210    0.9998    0.9486
3189.229    0.9766    0.9108
3189.248    0.9524    0.8626
3189.266    0.8762    0.8054
3189.285    0.7674    0.7219
3189.304    0.6295    0.6273
3189.323    0.5495    0.5750
3189.341    0.5953    0.6095
3189.360    0.7155    0.7219
3189.379    0.8400    0.8476
3189.398    0.9183    0.9324
3189.417    0.9328    0.9641
3189.435    0.9489    0.9504
3189.454    0.8874    0.8894
3189.473    0.7825    0.7940
3189.492    0.7249    0.7204
3189.510    0.7349    0.7266
3189.529    0.8054    0.8065
3189.548    0.8898    0.8958
3189.567    0.9294    0.9465
3189.585    0.9397    0.9621
3189.604    0.9484    0.9645
3189.623    0.9663    0.9632
3189.642    0.9445    0.9612
# 062175  51  3188.708  3189.647
3188.708    0.8439    0.8046
3188.727    0.7938    0.7743
3188.746    0.7124    0.6974
3188.765    0.5724    0.5625
3188.783    0.3995    0.3959
3188.802    0.2278    0.2296
3188.821    0.1246    0.1297
3188.840    0.1271    0.1260
3188.858    0.2267    0.2098
3188.877    0.3890    0.3646
3188.896    0.5377    0.5404
3188.915    0.6433    0.6912
3188.934    0.6923    0.7963
3188.952    0.7420    0.8572
3188.971    0.8134    0.8950
3188.990    0.8746    0.9183
3189.009    0.9458    0.9352
3189.027    0.9594    0.9471
3189.046    0.9561    0.9554
3189.065    0.9535    0.9601
3189.084    0.9397    0.9629
3189.102    0.9689    0.9654
3189.121    0.9888    0.9685
3189.140    0.9920    0.9714
3189.159    0.9933    0.9714
3189.178    1.0051    0.9634
3189.196    0.9795    0.9423
3189.215    0.9548    0.9036
3189.234    0.9376    0.8533
3189.253    0.8859    0.7954
3189.271    0.7890    0.7266
3189.290    0.6742    0.6389
3189.309    0.5576    0.5699
3189.328    0.5362    0.5739
3189.347    0.6433    0.6642
3189.365    0.7804    0.7861
3189.384    0.8744    0.8929
3189.403    0.9202    0.9473
3189.422    0.9369    0.9475
3189.440    0.8894    0.8991
3189.459    0.7920    0.8045
3189.478    0.6950    0.7086
3189.497    0.6941    0.6790
3189.515    0.7362    0.7333
3189.534    0.8343    0.8281
3189.553    0.9020    0.8980
3189.572    0.9226    0.9268
3189.591    0.9502    0.9348
3189.609    0.9236    0.9382
3189.628    0.9217    0.9408
3189.647    0.9156    0.9432
# 062816  52  3188.703  3189.660
3188.703    0.8119    0.7829
3188.721    0.8011    0.7730
3188.740    0.7544    0.7228
3188.759    0.6386    0.6255
3188.778    0.4874    0.4855
3188.797    0.3308    0.3302
3188.815    0.1998    0.2094
3188.834    0.1443    0.1476
3188.853    0.1791    0.1703
3188.872    0.2826    0.2700
3188.890    0.4266    0.4091
3188.909    0.5662    0.5652
3188.928    0.6546    0.6979
3188.947    0.7006    0.7930
3188.965    0.7656    0.8511
3188.984    0.8232    0.8896
3189.003    0.8714    0.9143
3189.022    0.9118    0.9320
3189.041    0.9294    0.9445
3189.059    0.9432    0.9524
3189.078    0.9535    0.9579
3189.097    0.9678    0.9616
3189.116    0.9829    0.9647
3189.134    0.9820    0.9674
3189.153    0.9770    0.9689
3189.172    0.9851    0.9663
3189.191    0.9754    0.9552
3189.210    0.9658    0.9318
3189.228    0.9683    0.8972
3189.247    0.9290    0.8492
3189.266    0.8600    0.7880
3189.285    0.7518    0.7133
3189.303    0.6513    0.6443
3189.322    0.5875    0.6062
3189.341    0.6093    0.6328
3189.360    0.6945    0.7185
3189.378    0.8022    0.8173
3189.397    0.8831    0.8997
3189.416    0.9290    0.9378
3189.435    0.9169    0.9288
3189.454    0.8730    0.8782
3189.472    0.8117    0.8108
3189.491    0.7579    0.7568
3189.510    0.7600    0.7551
3189.529    0.7985    0.8046
3189.547    0.8686    0.8660
3189.566    0.9160    0.9133
3189.585    0.9475    0.9358
3189.604    0.9570    0.9443
3189.623    0.9454    0.9482
3189.641    0.9354    0.9508
3189.660    0.9275    0.9521
# 063048  52  3188.703  3189.660
3188.703    0.8553    0.8222
3188.721    0.8333    0.8089
3188.740    0.7863    0.7595
3188.759    0.6761    0.6539
3188.778    0.4937    0.4851
3188.796    0.2970    0.3021
3188.815    0.1495    0.1534
3188.834    0.0973    0.0989
3188.853    0.1580    0.1474
3188.872    0.3080    0.2818
3188.890    0.4712    0.4510
3188.909    0.5874    0.6226
3188.928    0.6446    0.7527
3188.947    0.6830    0.8343
3188.965    0.7415    0.8776
3188.984    0.8287    0.9047
3189.003    0.9080    0.9251
3189.022    0.9373    0.9417
3189.041    0.9502    0.9537
3189.059    0.9623    0.9603
3189.078    0.9607    0.9641
3189.097    0.9770    0.9667
3189.116    0.9927    0.9696
3189.134    0.9986    0.9723
3189.153    1.0065    0.9743
3189.172    1.0100    0.9719
3189.191    1.0002    0.9585
3189.210    0.9945    0.9262
3189.228    0.9836    0.8776
3189.247    0.9412    0.8128
3189.266    0.8243    0.7290
3189.285    0.6563    0.6126
3189.303    0.4781    0.4951
3189.322    0.4091    0.4363
3189.341    0.4910    0.5013
3189.360    0.6533    0.6605
3189.379    0.8156    0.8232
3189.397    0.9072    0.9207
3189.416    0.9380    0.9574
3189.435    0.9328    0.9382
3189.454    0.8568    0.8640
3189.472    0.7556    0.7605
3189.491    0.6915    0.6853
3189.510    0.7171    0.7104
3189.529    0.8030    0.8100
3189.547    0.8837    0.8956
3189.566    0.9226    0.9361
3189.585    0.9421    0.9434
3189.604    0.9382    0.9432
3189.623    0.9270    0.9421
3189.641    0.9166    0.9406
3189.660    0.9093    0.9415
# 063636  52  3188.703  3189.660
3188.703    0.7905    0.7621
3188.721    0.7372    0.7161
3188.740    0.6384    0.6224
3188.759    0.5020    0.4866
3188.778    0.3396    0.3344
3188.796    0.2024    0.2130
3188.815    0.1400    0.1449
3188.834    0.1619    0.1562
3188.853    0.2618    0.2431
3188.871    0.4043    0.3738
3188.890    0.5236    0.5282
3188.909    0.6080    0.6659
3188.928    0.6745    0.7686
3188.947    0.7386    0.8360
3188.965    0.7956    0.8766
3188.984    0.8688    0.9049
3189.003    0.9181    0.9247
3189.022    0.9471    0.9389
3189.040    0.9376    0.9484
3189.059    0.9428    0.9550
3189.078    0.9585    0.9594
3189.097    0.9548    0.9629
3189.115    0.9836    0.9661
3189.134    0.9867    0.9678
3189.153    0.9924    0.9661
3189.172    0.9897    0.9565
3189.191    0.9813    0.9354
3189.209    0.9579    0.9028
3189.228    0.9378    0.8545
3189.247    0.8782    0.7905
3189.266    0.7603    0.7110
3189.284    0.6286    0.6350
3189.303    0.5669    0.5874
3189.322    0.5794    0.6046
3189.341    0.6699    0.6861
3189.359    0.7940    0.7885
3189.378    0.8658    0.8800
3189.397    0.9173    0.9290
3189.416    0.9395    0.9298
3189.435    0.8945    0.8886
3189.453    0.8304    0.8278
3189.472    0.7754    0.7745
3189.491    0.7702    0.7667
3189.510    0.8061    0.8080
3189.528    0.8539    0.8654
3189.547    0.9003    0.9135
3189.566    0.9380    0.9380
3189.585    0.9645    0.9471
3189.603    0.9537    0.9504
3189.622    0.9283    0.9524
3189.641    0.9249    0.9532
3189.660    0.9333    0.9484
# 064150  51  3188.707  3189.646
3188.707    0.8289    0.8041
3188.726    0.7688    0.7549
3188.745    0.6552    0.6524
3188.764    0.4998    0.4934
3188.783    0.3126    0.3125
3188.801    0.1769    0.1765
3188.820    0.1105    0.1157
3188.839    0.1623    0.1531
3188.858    0.2934    0.2759
3188.876    0.4663    0.4372
3188.895    0.6010    0.6070
3188.914    0.6561    0.7398
3188.933    0.6976    0.8262
3188.951    0.7612    0.8744
3188.970    0.8354    0.9047
3188.989    0.9114    0.9253
3189.008    0.9570    0.9410
3189.027    0.9616    0.9526
3189.045    0.9683    0.9594
3189.064    0.9707    0.9638
3189.083    0.9936    0.9667
3189.102    0.9817    0.9696
3189.120    1.0005    0.9723
3189.139    0.9940    0.9739
3189.158    1.0018    0.9712
3189.177    0.9920    0.9587
3189.195    0.9750    0.9322
3189.214    0.9535    0.8882
3189.233    0.9012    0.8314
3189.252    0.8236    0.7582
3189.271    0.7264    0.6616
3189.289    0.5562    0.5657
3189.308    0.4861    0.5139
3189.327    0.5446    0.5587
3189.346    0.6719    0.6839
3189.364    0.8084    0.8153
3189.383    0.9099    0.9122
3189.402    0.9391    0.9499
3189.421    0.9204    0.9326
3189.439    0.8674    0.8680
3189.458    0.7635    0.7688
3189.477    0.6997    0.6961
3189.496    0.7109    0.7073
3189.515    0.7900    0.7905
3189.533    0.8740    0.8754
3189.552    0.9173    0.9273
3189.571    0.9345    0.9443
3189.590    0.9458    0.9478
3189.608    0.9292    0.9480
3189.627    0.9200    0.9478
3189.646    0.9307    0.9486
# 064747  52  3188.703  3189.660
3188.703    0.8819    0.8555
3188.721    0.8584    0.8449
3188.740    0.8213    0.8026
3188.759    0.7186    0.7063
3188.778    0.5410    0.5415
3188.797    0.3385    0.3404
3188.815    0.1828    0.1857
3188.834    0.1177    0.1189
3188.853    0.1749    0.1660
3188.872    0.3295    0.3073
3188.890    0.5028    0.4828
3188.909    0.6307    0.6552
3188.928    0.6921    0.7809
3188.947    0.7211    0.8570
3188.966    0.7691    0.8978
3188.984    0.8459    0.9198
3189.003    0.9217    0.9371
3189.022    0.9587    0.9515
3189.041    0.9692    0.9621
3189.059    0.9768    0.9681
3189.078    0.9734    0.9714
3189.097    0.9804    0.9739
3189.116    0.9977    0.9759
3189.134    1.0039    0.9779
3189.153    1.0053    0.9793
3189.172    1.0132    0.9775
3189.191    1.0044    0.9669
3189.210    0.9936    0.9412
3189.228    0.9895    0.9009
3189.247    0.9421    0.8441
3189.266    0.8606    0.7663
3189.285    0.7137    0.6543
3189.303    0.5319    0.5368
3189.322    0.4350    0.4709
3189.341    0.5084    0.5238
3189.360    0.6717    0.6714
3189.379    0.8320    0.8268
3189.397    0.9249    0.9224
3189.416    0.9482    0.9616
3189.435    0.9365    0.9519
3189.454    0.8872    0.8964
3189.472    0.8111    0.8136
3189.491    0.7586    0.7483
3189.510    0.7675    0.7637
3189.529    0.8383    0.8441
3189.548    0.8960    0.9192
3189.566    0.9423    0.9521
3189.585    0.9513    0.9590
3189.604    0.9486    0.9576
3189.623    0.9451    0.9552
3189.641    0.9281    0.9528
3189.660    0.9135    0.9528
# 070319  51  3188.708  3189.646
3188.708    0.8837    0.8680
3188.726    0.8266    0.8299
3188.745    0.7286    0.7374
3188.764    0.5662    0.5729
3188.783    0.3704    0.3658
3188.802    0.1948    0.1964
3188.820    0.1288    0.1326
3188.839    0.1975    0.1837
3188.858    0.3612    0.3327
3188.877    0.5398    0.5224
3188.895    0.6602    0.6831
3188.914    0.7122    0.8033
3188.933    0.7464    0.8742
3188.952    0.7870    0.9105
3188.970    0.8412    0.9296
3188.989    0.9273    0.9451
3189.008    0.9822    0.9583
3189.027    0.9757    0.9678
3189.046    0.9870    0.9734
3189.064    0.9899    0.9763
3189.083    0.9954    0.9784
3189.102    1.0048    0.9802
3189.121    1.0106    0.9817
3189.139    1.0266    0.9824
3189.158    1.0306    0.9804
3189.177    1.0235    0.9705
3189.196    1.0137    0.9465
3189.214    0.9936    0.9082
3189.233    0.9570    0.8519
3189.252    0.8578    0.7713
3189.271    0.7122    0.6543
3189.290    0.5278    0.5271
3189.308    0.4299    0.4657
3189.327    0.5015    0.5195
3189.346    0.6645    0.6688
3189.365    0.8171    0.8255
3189.383    0.9200    0.9217
3189.402    0.9634    0.9621
3189.421    0.9535    0.9548
3189.440    0.9084    0.9043
3189.458    0.8424    0.8289
3189.477    0.7834    0.7700
3189.496    0.7789    0.7856
3189.515    0.8449    0.8602
3189.534    0.9007    0.9296
3189.552    0.9234    0.9601
3189.571    0.9530    0.9661
3189.590    0.9484    0.9636
3189.609    0.9322    0.9596
3189.627    0.9290    0.9561
3189.646    0.9173    0.9552
# 072604  51  3188.703  3189.642
3188.703    0.8488    0.8433
3188.722    0.8297    0.8207
3188.741    0.7667    0.7572
3188.760    0.6343    0.6333
3188.778    0.4496    0.4631
3188.797    0.2766    0.2756
3188.816    0.1478    0.1502
3188.835    0.1301    0.1294
3188.853    0.2222    0.2073
3188.872    0.3892    0.3628
3188.891    0.5587    0.5419
3188.910    0.6702    0.6963
3188.928    0.7142    0.7997
3188.947    0.7327    0.8652
3188.966    0.7925    0.9005
3188.985    0.8817    0.9224
3189.004    0.9345    0.9397
3189.022    0.9629    0.9528
3189.041    0.9612    0.9623
3189.060    0.9652    0.9674
3189.079    0.9906    0.9703
3189.097    0.9917    0.9723
3189.116    0.9929    0.9748
3189.135    1.0025    0.9770
3189.154    1.0151    0.9772
3189.172    1.0005    0.9723
3189.191    0.9927    0.9546
3189.210    0.9714    0.9188
3189.229    0.9526    0.8658
3189.248    0.9076    0.7962
3189.266    0.7874    0.7063
3189.285    0.6126    0.5845
3189.304    0.4624    0.4782
3189.323    0.4218    0.4608
3189.341    0.5398    0.5531
3189.360    0.7152    0.7143
3189.379    0.8566    0.8578
3189.398    0.9352    0.9373
3189.417    0.9510    0.9543
3189.435    0.9051    0.9194
3189.454    0.8362    0.8325
3189.473    0.7364    0.7306
3189.492    0.7047    0.6882
3189.510    0.7279    0.7379
3189.529    0.8196    0.8381
3189.548    0.8788    0.9139
3189.567    0.9224    0.9436
3189.585    0.9432    0.9486
3189.604    0.9397    0.9478
3189.623    0.9158    0.9456
3189.642    0.9185    0.9443
# 075676  51  3188.703  3189.642
3188.703    0.8527    0.8335
3188.722    0.8283    0.8108
3188.741    0.7759    0.7477
3188.760    0.6504    0.6266
3188.778    0.4689    0.4616
3188.797    0.2786    0.2793
3188.816    0.1505    0.1545
3188.835    0.1284    0.1298
3188.854    0.2241    0.2088
3188.872    0.3941    0.3543
3188.891    0.5464    0.5331
3188.910    0.6304    0.6885
3188.929    0.6555    0.7973
3188.947    0.6869    0.8600
3188.966    0.7577    0.8976
3188.985    0.8478    0.9207
3189.004    0.9285    0.9378
3189.023    0.9754    0.9510
3189.041    0.9895    0.9596
3189.060    0.9736    0.9652
3189.079    0.9766    0.9683
3189.098    0.9888    0.9710
3189.116    1.0186    0.9732
3189.135    1.0141    0.9757
3189.154    1.0191    0.9763
3189.173    1.0320    0.9723
3189.191    1.0104    0.9585
3189.210    0.9911    0.9292
3189.229    0.9643    0.8855
3189.248    0.9190    0.8291
3189.267    0.8249    0.7513
3189.285    0.6714    0.6542
3189.304    0.5409    0.5603
3189.323    0.5139    0.5390
3189.342    0.6108    0.6196
3189.360    0.7624    0.7497
3189.379    0.8819    0.8734
3189.398    0.9436    0.9438
3189.417    0.9638    0.9618
3189.435    0.9292    0.9378
3189.454    0.8798    0.8730
3189.473    0.8043    0.7934
3189.492    0.7518    0.7563
3189.511    0.7962    0.7940
3189.529    0.8590    0.8666
3189.548    0.9059    0.9262
3189.567    0.9460    0.9499
3189.586    0.9554    0.9546
3189.604    0.9475    0.9550
3189.623    0.9108    0.9550
3189.642    0.8827    0.9552
# 076114  51  3188.708  3189.646
3188.708    0.8752    0.8393
3188.726    0.8341    0.8067
3188.745    0.7403    0.7241
3188.764    0.5865    0.5750
3188.783    0.3870    0.3809
3188.801    0.2083    0.2154
3188.820    0.1188    0.1221
3188.839    0.1425    0.1365
3188.858    0.2680    0.2500
3188.876    0.4429    0.4161
3188.895    0.5837    0.5980
3188.914    0.6674    0.7418
3188.933    0.7089    0.8343
3188.952    0.7546    0.8857
3188.970    0.8097    0.9126
3188.989    0.8808    0.9318
3189.008    0.9393    0.9467
3189.027    0.9634    0.9581
3189.045    0.9669    0.9649
3189.064    0.9725    0.9694
3189.083    0.9845    0.9721
3189.102    0.9952    0.9743
3189.121    1.0039    0.9768
3189.139    1.0055    0.9784
3189.158    1.0060    0.9772
3189.177    1.0120    0.9687
3189.196    1.0062    0.9456
3189.214    0.9815    0.9078
3189.233    0.9559    0.8543
3189.252    0.8923    0.7860
3189.271    0.7561    0.6912
3189.289    0.5868    0.5837
3189.308    0.4752    0.5040
3189.327    0.5006    0.5220
3189.346    0.6318    0.6405
3189.365    0.8004    0.7912
3189.383    0.8983    0.8989
3189.402    0.9436    0.9524
3189.421    0.9285    0.9506
3189.440    0.9076    0.8976
3189.458    0.8084    0.8082
3189.477    0.7263    0.7204
3189.496    0.7107    0.7084
3189.515    0.7807    0.7822
3189.533    0.8553    0.8724
3189.552    0.9160    0.9324
3189.571    0.9391    0.9526
3189.590    0.9447    0.9552
3189.609    0.9354    0.9537
3189.627    0.9277    0.9517
3189.646    0.9175    0.9508
# 077749  52  3188.703  3189.660
3188.703    0.7513    0.7062
3188.722    0.6973    0.6682
3188.740    0.6076    0.5939
3188.759    0.4903    0.4843
3188.778    0.3607    0.3620
3188.797    0.2456    0.2549
3188.815    0.1852    0.1923
3188.834    0.1872    0.1842
3188.853    0.2531    0.2380
3188.872    0.3550    0.3409
3188.890    0.4614    0.4624
3188.909    0.5695    0.5912
3188.928    0.6558    0.7013
3188.947    0.7288    0.7847
3188.966    0.7789    0.8426
3188.984    0.8393    0.8794
3189.003    0.8821    0.9057
3189.022    0.9150    0.9238
3189.041    0.9224    0.9363
3189.059    0.9335    0.9445
3189.078    0.9557    0.9508
3189.097    0.9616    0.9554
3189.116    0.9506    0.9587
3189.135    0.9632    0.9596
3189.153    0.9692    0.9568
3189.172    0.9605    0.9467
3189.191    0.9484    0.9268
3189.210    0.9465    0.8958
3189.228    0.9238    0.8564
3189.247    0.8616    0.8056
3189.266    0.7755    0.7497
3189.285    0.7073    0.6994
3189.303    0.6634    0.6714
3189.322    0.6524    0.6772
3189.341    0.7083    0.7211
3189.360    0.7779    0.7881
3189.379    0.8420    0.8529
3189.397    0.8925    0.8917
3189.416    0.8849    0.8968
3189.435    0.8549    0.8668
3189.454    0.8102    0.8171
3189.472    0.7642    0.7745
3189.491    0.7551    0.7568
3189.510    0.7851    0.7757
3189.529    0.8316    0.8202
3189.547    0.8800    0.8666
3189.566    0.9120    0.9049
3189.585    0.9519    0.9281
3189.604    0.9380    0.9402
3189.623    0.9330    0.9451
3189.641    0.9335    0.9438
3189.660    0.9152    0.9313
# 078217  52  3188.703  3189.660
3188.703    0.8580    0.8576
3188.722    0.8185    0.8314
3188.740    0.7521    0.7663
3188.759    0.6197    0.6356
3188.778    0.4368    0.4487
3188.797    0.2704    0.2624
3188.816    0.1513    0.1468
3188.834    0.1289    0.1349
3188.853    0.2347    0.2242
3188.872    0.4268    0.3886
3188.891    0.5931    0.5728
3188.909    0.6896    0.7186
3188.928    0.7295    0.8222
3188.947    0.7775    0.8815
3188.966    0.8373    0.9131
3188.984    0.8908    0.9318
3189.003    0.9425    0.9469
3189.022    0.9732    0.9587
3189.041    0.9725    0.9669
3189.060    0.9786    0.9716
3189.078    0.9770    0.9743
3189.097    1.0037    0.9766
3189.116    1.0102    0.9786
3189.135    0.9936    0.9802
3189.153    0.9908    0.9799
3189.172    1.0069    0.9748
3189.191    1.0035    0.9587
3189.210    0.9982    0.9277
3189.229    0.9813    0.8810
3189.247    0.9131    0.8213
3189.266    0.7997    0.7321
3189.285    0.6337    0.6187
3189.304    0.4968    0.5252
3189.322    0.4827    0.5148
3189.341    0.6044    0.6060
3189.360    0.7720    0.7513
3189.379    0.8927    0.8762
3189.397    0.9419    0.9417
3189.416    0.9421    0.9568
3189.435    0.9120    0.9226
3189.454    0.8545    0.8455
3189.473    0.7695    0.7603
3189.491    0.7274    0.7303
3189.510    0.7807    0.7788
3189.529    0.8543    0.8658
3189.548    0.9112    0.9307
3189.566    0.9499    0.9563
3189.585    0.9478    0.9618
3189.604    0.9326    0.9607
3189.623    0.9318    0.9583
3189.641    0.9228    0.9570
3189.660    0.9204    0.9576
# 079672  51  3188.708  3189.646
3188.708    0.8166    0.7965
3188.726    0.7688    0.7483
3188.745    0.6563    0.6474
3188.764    0.5008    0.4945
3188.783    0.3242    0.3214
3188.801    0.1845    0.1895
3188.820    0.1240    0.1280
3188.839    0.1720    0.1620
3188.858    0.2970    0.2794
3188.877    0.4605    0.4443
3188.895    0.5958    0.6010
3188.914    0.6758    0.7330
3188.933    0.7165    0.8207
3188.952    0.7720    0.8732
3188.970    0.8257    0.9028
3188.989    0.8950    0.9241
3189.008    0.9339    0.9399
3189.027    0.9480    0.9513
3189.045    0.9508    0.9583
3189.064    0.9820    0.9627
3189.083    0.9917    0.9658
3189.102    0.9911    0.9685
3189.121    0.9683    0.9714
3189.139    0.9849    0.9727
3189.158    1.0062    0.9703
3189.177    0.9920    0.9585
3189.196    0.9827    0.9324
3189.214    0.9594    0.8939
3189.233    0.9221    0.8416
3189.252    0.8559    0.7746
3189.271    0.7335    0.6880
3189.289    0.6095    0.6034
3189.308    0.5264    0.5573
3189.327    0.5692    0.5955
3189.346    0.6989    0.7052
3189.365    0.8234    0.8289
3189.383    0.9047    0.9124
3189.402    0.9328    0.9486
3189.421    0.9245    0.9326
3189.440    0.8634    0.8684
3189.458    0.7789    0.7822
3189.477    0.7218    0.7152
3189.496    0.7241    0.7218
3189.515    0.7898    0.7940
3189.533    0.8682    0.8720
3189.552    0.9232    0.9230
3189.571    0.9421    0.9421
3189.590    0.9423    0.9473
3189.609    0.9270    0.9493
3189.627    0.9262    0.9504
3189.646    0.9324    0.9517
# 085042  51  3188.708  3189.647
3188.708    0.8614    0.8289
3188.727    0.8108    0.7958
3188.746    0.7083    0.7140
3188.765    0.5729    0.5682
3188.783    0.3936    0.3880
3188.802    0.2167    0.2140
3188.821    0.1136    0.1194
3188.840    0.1325    0.1298
3188.858    0.2523    0.2304
3188.877    0.4323    0.4002
3188.896    0.5715    0.5812
3188.915    0.6590    0.7271
3188.934    0.6984    0.8228
3188.952    0.7396    0.8752
3188.971    0.8140    0.9061
3188.990    0.8935    0.9266
3189.009    0.9238    0.9423
3189.027    0.9583    0.9537
3189.046    0.9667    0.9616
3189.065    0.9685    0.9665
3189.084    0.9867    0.9694
3189.102    0.9849    0.9721
3189.121    1.0018    0.9745
3189.140    1.0093    0.9766
3189.159    1.0148    0.9759
3189.178    1.0200    0.9676
3189.196    1.0097    0.9467
3189.215    0.9790    0.9076
3189.234    0.9572    0.8547
3189.253    0.8902    0.7876
3189.271    0.7549    0.7005
3189.290    0.5974    0.5886
3189.309    0.4861    0.5071
3189.328    0.4943    0.5213
3189.347    0.6266    0.6365
3189.365    0.7797    0.7791
3189.384    0.8913    0.8952
3189.403    0.9486    0.9502
3189.422    0.9513    0.9497
3189.440    0.8859    0.9012
3189.459    0.8091    0.8067
3189.478    0.7186    0.7161
3189.497    0.7079    0.7005
3189.515    0.7736    0.7681
3189.534    0.8371    0.8656
3189.553    0.9016    0.9285
3189.572    0.9467    0.9502
3189.591    0.9451    0.9535
3189.609    0.9345    0.9524
3189.628    0.9253    0.9504
3189.647    0.9076    0.9495
# 085810  51  3188.708  3189.647
3188.708    0.7849    0.7750
3188.727    0.7389    0.7243
3188.746    0.6330    0.6246
3188.764    0.4927    0.4881
3188.783    0.3347    0.3274
3188.802    0.1942    0.1960
3188.821    0.1282    0.1339
3188.840    0.1595    0.1572
3188.858    0.2747    0.2518
3188.877    0.4313    0.4017
3188.896    0.5572    0.5625
3188.915    0.6358    0.6987
3188.933    0.7060    0.7910
3188.952    0.7581    0.8531
3188.971    0.8143    0.8908
3188.990    0.8808    0.9152
3189.009    0.9160    0.9326
3189.027    0.9361    0.9443
3189.046    0.9486    0.9528
3189.065    0.9663    0.9581
3189.084    1.0005    0.9616
3189.102    1.0005    0.9645
3189.121    0.9956    0.9674
3189.140    0.9842    0.9687
3189.159    0.9851    0.9656
3189.177    0.9867    0.9543
3189.196    0.9694    0.9292
3189.215    0.9399    0.8900
3189.234    0.9047    0.8395
3189.253    0.8504    0.7771
3189.271    0.7487    0.7062
3189.290    0.6369    0.6317
3189.309    0.5703    0.5929
3189.328    0.5920    0.6217
3189.346    0.7003    0.7062
3189.365    0.8123    0.8151
3189.384    0.8813    0.8993
3189.403    0.9179    0.9356
3189.422    0.9139    0.9192
3189.440    0.8529    0.8586
3189.459    0.7635    0.7690
3189.478    0.6987    0.7003
3189.497    0.6995    0.6982
3189.515    0.7695    0.7575
3189.534    0.8439    0.8406
3189.553    0.8935    0.9016
3189.572    0.9198    0.9309
3189.591    0.9389    0.9417
3189.609    0.9393    0.9460
3189.628    0.9290    0.9491
3189.647    0.9296    0.9508
# 088194  51  3188.708  3189.646
3188.708    0.8580    0.8362
3188.726    0.8196    0.8019
3188.745    0.7214    0.7171
3188.764    0.5695    0.5677
3188.783    0.3754    0.3759
3188.801    0.2108    0.2140
3188.820    0.1233    0.1243
3188.839    0.1428    0.1414
3188.858    0.2768    0.2560
3188.877    0.4644    0.4305
3188.895    0.5966    0.5999
3188.914    0.6700    0.7417
3188.933    0.7185    0.8331
3188.952    0.7675    0.8843
3188.970    0.8239    0.9116
3188.989    0.9018    0.9309
3189.008    0.9486    0.9460
3189.027    0.9508    0.9574
3189.045    0.9596    0.9645
3189.064    0.9685    0.9687
3189.083    0.9770    0.9714
3189.102    0.9961    0.9736
3189.121    1.0088    0.9761
3189.139    1.0088    0.9777
3189.158    1.0060    0.9768
3189.177    1.0046    0.9681
3189.196    0.9908    0.9454
3189.214    0.9895    0.9080
3189.233    0.9548    0.8547
3189.252    0.8872    0.7854
3189.271    0.7554    0.6890
3189.289    0.5890    0.5812
3189.308    0.4671    0.5035
3189.327    0.5066    0.5246
3189.346    0.6369    0.6443
3189.365    0.7900    0.7943
3189.383    0.8898    0.9003
3189.402    0.9402    0.9524
3189.421    0.9406    0.9486
3189.440    0.8964    0.8929
3189.458    0.8033    0.8013
3189.477    0.7152    0.7137
3189.496    0.7071    0.7037
3189.515    0.7852    0.7793
3189.533    0.8457    0.8702
3189.552    0.9103    0.9300
3189.571    0.9495    0.9499
3189.590    0.9393    0.9530
3189.609    0.9330    0.9521
3189.627    0.9262    0.9506
3189.646    0.9171    0.9504
# 088945  52  3188.703  3189.660
3188.703    0.7463    0.6978
3188.722    0.6907    0.6651
3188.740    0.6074    0.5991
3188.759    0.5035    0.5035
3188.778    0.3893    0.3999
3188.797    0.2988    0.3103
3188.815    0.2543    0.2576
3188.834    0.2561    0.2491
3188.853    0.3010    0.2917
3188.872    0.3858    0.3764
3188.891    0.4783    0.4861
3188.909    0.5899    0.5950
3188.928    0.6761    0.6994
3188.947    0.7437    0.7834
3188.966    0.8065    0.8453
3188.984    0.8562    0.8859
3189.003    0.8870    0.9145
3189.022    0.9126    0.9337
3189.041    0.9326    0.9462
3189.059    0.9478    0.9543
3189.078    0.9530    0.9603
3189.097    0.9667    0.9643
3189.116    0.9790    0.9661
3189.135    0.9784    0.9652
3189.153    0.9741    0.9603
3189.172    0.9652    0.9495
3189.191    0.9557    0.9309
3189.210    0.9305    0.9030
3189.228    0.8958    0.8686
3189.247    0.8494    0.8258
3189.266    0.7910    0.7816
3189.285    0.7475    0.7449
3189.304    0.7286    0.7253
3189.322    0.7171    0.7288
3189.341    0.7418    0.7558
3189.360    0.7890    0.7982
3189.379    0.8370    0.8414
3189.397    0.8708    0.8704
3189.416    0.8910    0.8802
3189.435    0.8690    0.8690
3189.454    0.8350    0.8455
3189.472    0.8117    0.8243
3189.491    0.8136    0.8151
3189.510    0.8325    0.8243
3189.529    0.8549    0.8488
3189.548    0.8937    0.8802
3189.566    0.9041    0.9080
3189.585    0.9421    0.9300
3189.604    0.9458    0.9432
3189.623    0.9365    0.9478
3189.641    0.9421    0.9434
3189.660    0.9194    0.9273
# 089282  51  3188.708  3189.647
3188.708    0.8529    0.8236
3188.727    0.8202    0.7836
3188.746    0.7180    0.6963
3188.764    0.5729    0.5673
3188.783    0.4046    0.4034
3188.802    0.2475    0.2568
3188.821    0.1707    0.1762
3188.839    0.1909    0.1845
3188.858    0.2940    0.2786
3188.877    0.4468    0.4297
3188.896    0.5826    0.5925
3188.915    0.6880    0.7288
3188.933    0.7567    0.8194
3188.952    0.7901    0.8786
3188.971    0.8474    0.9129
3188.990    0.9003    0.9339
3189.008    0.9539    0.9473
3189.027    0.9532    0.9576
3189.046    0.9421    0.9645
3189.065    0.9730    0.9687
3189.084    0.9770    0.9714
3189.102    0.9687    0.9734
3189.121    0.9772    0.9754
3189.140    0.9890    0.9763
3189.159    0.9863    0.9736
3189.177    0.9784    0.9643
3189.196    0.9645    0.9436
3189.215    0.9698    0.9108
3189.234    0.9491    0.8672
3189.252    0.8943    0.8164
3189.271    0.8011    0.7511
3189.290    0.6860    0.6841
3189.309    0.6330    0.6439
3189.328    0.6353    0.6598
3189.346    0.7083    0.7274
3189.365    0.7973    0.8224
3189.384    0.8962    0.9016
3189.403    0.9307    0.9415
3189.421    0.9238    0.9373
3189.440    0.8768    0.8923
3189.459    0.8198    0.8217
3189.478    0.7637    0.7617
3189.496    0.7513    0.7499
3189.515    0.7920    0.7914
3189.534    0.8610    0.8574
3189.553    0.9243    0.9105
3189.572    0.9462    0.9384
3189.590    0.9436    0.9486
3189.609    0.9579    0.9528
3189.628    0.9419    0.9552
3189.647    0.9328    0.9563
# 089474  51  3188.708  3189.647
3188.708    0.8588    0.8368
3188.727    0.8260    0.7929
3188.745    0.7158    0.7019
3188.764    0.5470    0.5468
3188.783    0.3582    0.3606
3188.802    0.2035    0.2055
3188.821    0.1330    0.1357
3188.839    0.1701    0.1657
3188.858    0.3073    0.2868
3188.877    0.4884    0.4607
3188.896    0.6217    0.6333
3188.914    0.6939    0.7602
3188.933    0.7357    0.8464
3188.952    0.7827    0.8947
3188.971    0.8470    0.9217
3188.990    0.9051    0.9393
3189.008    0.9467    0.9519
3189.027    0.9672    0.9618
3189.046    0.9727    0.9678
3189.065    0.9672    0.9714
3189.083    0.9647    0.9734
3189.102    0.9933    0.9754
3189.121    1.0039    0.9775
3189.140    1.0123    0.9784
3189.159    1.0079    0.9752
3189.177    0.9959    0.9634
3189.196    0.9793    0.9361
3189.215    0.9632    0.8931
3189.234    0.9305    0.8383
3189.252    0.8636    0.7734
3189.271    0.7483    0.6858
3189.290    0.5946    0.5935
3189.309    0.5044    0.5445
3189.328    0.5591    0.5824
3189.346    0.6891    0.6885
3189.365    0.8226    0.8181
3189.384    0.9078    0.9118
3189.403    0.9335    0.9497
3189.421    0.9133    0.9350
3189.440    0.8408    0.8690
3189.459    0.7704    0.7716
3189.478    0.7040    0.6982
3189.496    0.7119    0.7011
3189.515    0.7750    0.7761
3189.534    0.8568    0.8664
3189.553    0.9152    0.9234
3189.572    0.9322    0.9449
3189.590    0.9315    0.9497
3189.609    0.9324    0.9502
3189.628    0.9447    0.9497
3189.647    0.9361    0.9502
# 089912  51  3188.703  3189.642
3188.703    0.7807    0.7454
3188.722    0.7630    0.7285
3188.741    0.6918    0.6693
3188.760    0.5856    0.5754
3188.778    0.4644    0.4686
3188.797    0.3476    0.3593
3188.816    0.2708    0.2795
3188.835    0.2487    0.2502
3188.853    0.2888    0.2767
3188.872    0.3744    0.3555
3188.891    0.4745    0.4681
3188.910    0.5685    0.5903
3188.929    0.6699    0.7016
3188.947    0.7417    0.7860
3188.966    0.8057    0.8506
3188.985    0.8443    0.8937
3189.004    0.8865    0.9215
3189.022    0.9221    0.9386
3189.041    0.9318    0.9506
3189.060    0.9419    0.9587
3189.079    0.9583    0.9643
3189.097    0.9669    0.9676
3189.116    0.9683    0.9698
3189.135    0.9815    0.9701
3189.154    0.9897    0.9667
3189.173    0.9698    0.9581
3189.191    0.9741    0.9430
3189.210    0.9676    0.9183
3189.229    0.9285    0.8841
3189.248    0.8736    0.8412
3189.266    0.8168    0.7965
3189.285    0.7619    0.7521
3189.304    0.7125    0.7219
3189.323    0.6981    0.7165
3189.342    0.7290    0.7398
3189.360    0.7860    0.7823
3189.379    0.8371    0.8337
3189.398    0.8706    0.8740
3189.417    0.8833    0.8902
3189.435    0.8698    0.8806
3189.454    0.8418    0.8513
3189.473    0.8117    0.8183
3189.492    0.8011    0.7985
3189.510    0.8013    0.8017
3189.529    0.8339    0.8268
3189.548    0.8740    0.8638
3189.567    0.9097    0.8997
3189.586    0.9352    0.9268
3189.604    0.9408    0.9425
3189.623    0.9443    0.9502
3189.642    0.9324    0.9502
# 090004  51  3188.708  3189.646
3188.708    0.8304    0.8076
3188.727    0.7775    0.7563
3188.745    0.6700    0.6567
3188.764    0.4860    0.4923
3188.783    0.3052    0.3031
3188.802    0.1548    0.1579
3188.820    0.1036    0.1066
3188.839    0.1688    0.1530
3188.858    0.3083    0.2842
3188.877    0.4737    0.4581
3188.896    0.5953    0.6250
3188.914    0.6454    0.7470
3188.933    0.7000    0.8300
3188.952    0.7675    0.8762
3188.971    0.8241    0.9034
3188.989    0.8898    0.9232
3189.008    0.9343    0.9404
3189.027    0.9574    0.9528
3189.046    0.9572    0.9601
3189.064    0.9672    0.9641
3189.083    0.9772    0.9669
3189.102    0.9831    0.9698
3189.121    0.9952    0.9727
3189.140    1.0127    0.9741
3189.158    1.0174    0.9710
3189.177    1.0028    0.9565
3189.196    0.9883    0.9232
3189.215    0.9842    0.8696
3189.233    0.9361    0.8041
3189.252    0.8168    0.7137
3189.271    0.6333    0.5921
3189.290    0.4469    0.4672
3189.309    0.3805    0.4139
3189.327    0.4664    0.4784
3189.346    0.6467    0.6387
3189.365    0.8067    0.8059
3189.384    0.8939    0.9133
3189.402    0.9356    0.9502
3189.421    0.9298    0.9309
3189.440    0.8557    0.8541
3189.459    0.7477    0.7432
3189.477    0.6820    0.6727
3189.496    0.7024    0.6973
3189.515    0.7775    0.7987
3189.534    0.8632    0.8927
3189.553    0.9183    0.9361
3189.571    0.9515    0.9449
3189.590    0.9417    0.9438
3189.609    0.9082    0.9408
3189.628    0.9066    0.9380
3189.646    0.9030    0.9376
# 091287  51  3188.704  3189.642
3188.704    0.8312    0.7952
3188.722    0.8013    0.7762
3188.741    0.7258    0.7173
3188.760    0.6008    0.6048
3188.779    0.4419    0.4417
3188.797    0.2764    0.2765
3188.816    0.1511    0.1483
3188.835    0.1017    0.1068
3188.854    0.1705    0.1598
3188.873    0.3159    0.2903
3188.891    0.4732    0.4504
3188.910    0.5876    0.6128
3188.929    0.6476    0.7379
3188.948    0.6909    0.8194
3188.966    0.7475    0.8654
3188.985    0.8337    0.8958
3189.004    0.8954    0.9177
3189.023    0.9285    0.9348
3189.041    0.9462    0.9462
3189.060    0.9517    0.9541
3189.079    0.9629    0.9587
3189.098    0.9815    0.9621
3189.117    0.9815    0.9656
3189.135    0.9927    0.9687
3189.154    1.0021    0.9705
3189.173    1.0069    0.9678
3189.192    0.9970    0.9541
3189.210    0.9811    0.9262
3189.229    0.9530    0.8802
3189.248    0.9131    0.8204
3189.267    0.8130    0.7394
3189.286    0.6725    0.6314
3189.304    0.5093    0.5302
3189.323    0.4589    0.4882
3189.342    0.5420    0.5546
3189.361    0.7037    0.6973
3189.379    0.8486    0.8321
3189.398    0.9326    0.9226
3189.417    0.9378    0.9528
3189.436    0.9164    0.9305
3189.454    0.8476    0.8642
3189.473    0.7711    0.7702
3189.492    0.7269    0.7127
3189.511    0.7442    0.7403
3189.530    0.8095    0.8260
3189.548    0.8825    0.8989
3189.567    0.9365    0.9352
3189.586    0.9399    0.9438
3189.605    0.9324    0.9451
3189.623    0.9137    0.9454
3189.642    0.9093    0.9454
# 096184  52  3188.703  3189.660
3188.703    0.8494    0.8529
3188.721    0.8352    0.8356
3188.740    0.7654    0.7782
3188.759    0.6476    0.6578
3188.778    0.4741    0.4742
3188.797    0.2881    0.2795
3188.815    0.1506    0.1530
3188.834    0.1203    0.1234
3188.853    0.2144    0.2043
3188.872    0.3932    0.3686
3188.890    0.5749    0.5495
3188.909    0.6845    0.7117
3188.928    0.7382    0.8204
3188.947    0.7847    0.8819
3188.965    0.8428    0.9133
3188.984    0.9001    0.9330
3189.003    0.9354    0.9475
3189.022    0.9692    0.9585
3189.041    0.9811    0.9663
3189.059    0.9836    0.9703
3189.078    0.9842    0.9730
3189.097    0.9799    0.9750
3189.116    0.9995    0.9770
3189.134    0.9986    0.9788
3189.153    0.9954    0.9790
3189.172    1.0132    0.9739
3189.191    0.9945    0.9565
3189.210    0.9827    0.9221
3189.228    0.9428    0.8774
3189.247    0.9118    0.8239
3189.266    0.8406    0.7568
3189.285    0.6973    0.6676
3189.303    0.5700    0.5875
3189.322    0.5403    0.5669
3189.341    0.6246    0.6422
3189.360    0.7626    0.7729
3189.378    0.8724    0.8831
3189.397    0.9275    0.9484
3189.416    0.9361    0.9605
3189.435    0.8985    0.9221
3189.454    0.8209    0.8320
3189.472    0.7374    0.7285
3189.491    0.6787    0.6736
3189.510    0.7248    0.7204
3189.529    0.8168    0.8251
3189.547    0.8845    0.9059
3189.566    0.9376    0.9445
3189.585    0.9449    0.9543
3189.604    0.9594    0.9559
3189.623    0.9421    0.9554
3189.641    0.9343    0.9552
3189.660    0.9369    0.9568
# 096395  52  3188.703  3189.660
3188.703    0.8810    0.8636
3188.722    0.8634    0.8500
3188.741    0.8108    0.8008
3188.759    0.6947    0.7026
3188.778    0.5314    0.5381
3188.797    0.3470    0.3463
3188.816    0.1993    0.1965
3188.834    0.1379    0.1439
3188.853    0.2070    0.1972
3188.872    0.3622    0.3409
3188.891    0.5394    0.5235
3188.909    0.6696    0.6806
3188.928    0.7352    0.7998
3188.947    0.7770    0.8712
3188.966    0.8245    0.9097
3188.985    0.8804    0.9315
3189.003    0.9292    0.9460
3189.022    0.9449    0.9579
3189.041    0.9596    0.9665
3189.060    0.9667    0.9719
3189.078    0.9861    0.9748
3189.097    0.9851    0.9768
3189.116    0.9881    0.9788
3189.135    1.0116    0.9806
3189.154    1.0130    0.9811
3189.172    0.9993    0.9781
3189.191    0.9991    0.9665
3189.210    0.9943    0.9417
3189.229    0.9745    0.9028
3189.247    0.9415    0.8543
3189.266    0.8431    0.7854
3189.285    0.7234    0.6925
3189.304    0.5925    0.5984
3189.322    0.5362    0.5590
3189.341    0.5947    0.6081
3189.360    0.7147    0.7274
3189.379    0.8464    0.8513
3189.398    0.9232    0.9315
3189.416    0.9587    0.9587
3189.435    0.9389    0.9415
3189.454    0.8782    0.8796
3189.473    0.8006    0.7943
3189.491    0.7495    0.7410
3189.510    0.7554    0.7579
3189.529    0.8257    0.8337
3189.548    0.8892    0.9091
3189.567    0.9354    0.9493
3189.585    0.9654    0.9612
3189.604    0.9493    0.9627
3189.623    0.9473    0.9616
3189.642    0.9386    0.9605
3189.660    0.9389    0.9605
# 096402  51  3188.703  3189.642
3188.703    0.9183    0.8570
3188.722    0.8935    0.8373
3188.741    0.8158    0.7761
3188.760    0.6667    0.6486
3188.778    0.4623    0.4691
3188.797    0.2669    0.2715
3188.816    0.1363    0.1415
3188.835    0.1209    0.1202
3188.853    0.2224    0.1998
3188.872    0.3907    0.3616
3188.891    0.5482    0.5494
3188.910    0.6346    0.7097
3188.928    0.6677    0.8140
3188.947    0.7093    0.8776
3188.966    0.7730    0.9103
3188.985    0.8632    0.9300
3189.004    0.9339    0.9458
3189.022    0.9583    0.9581
3189.041    0.9658    0.9665
3189.060    0.9770    0.9712
3189.079    0.9911    0.9739
3189.097    0.9917    0.9757
3189.116    0.9938    0.9779
3189.135    1.0104    0.9797
3189.154    1.0151    0.9795
3189.172    1.0160    0.9734
3189.191    1.0109    0.9532
3189.210    0.9972    0.9131
3189.229    0.9663    0.8553
3189.248    0.8927    0.7836
3189.266    0.7797    0.6939
3189.285    0.6027    0.5727
3189.304    0.4504    0.4664
3189.323    0.4165    0.4496
3189.341    0.5304    0.5441
3189.360    0.7143    0.7094
3189.379    0.8608    0.8566
3189.398    0.9194    0.9380
3189.417    0.9343    0.9539
3189.435    0.9032    0.9154
3189.454    0.8196    0.8215
3189.473    0.7142    0.7120
3189.492    0.6693    0.6667
3189.510    0.7253    0.7203
3189.529    0.8236    0.8287
3189.548    0.8921    0.9114
3189.567    0.9382    0.9443
3189.585    0.9406    0.9497
3189.604    0.9384    0.9478
3189.623    0.9181    0.9438
3189.642    0.9049    0.9412
# 096901  51  3188.703  3189.642
3188.703    0.8106    0.8052
3188.722    0.7822    0.7750
3188.741    0.7091    0.6987
3188.759    0.5704    0.5742
3188.778    0.3995    0.4026
3188.797    0.2433    0.2380
3188.816    0.1333    0.1357
3188.835    0.1215    0.1249
3188.853    0.2175    0.1993
3188.872    0.3715    0.3450
3188.891    0.5271    0.5172
3188.910    0.6286    0.6708
3188.928    0.6929    0.7768
3188.947    0.7349    0.8472
3188.966    0.8089    0.8882
3188.985    0.8966    0.9135
3189.003    0.9391    0.9311
3189.022    0.9570    0.9451
3189.041    0.9489    0.9546
3189.060    0.9696    0.9603
3189.079    0.9788    0.9636
3189.097    0.9710    0.9663
3189.116    0.9730    0.9692
3189.135    0.9672    0.9716
3189.154    0.9775    0.9714
3189.172    0.9851    0.9645
3189.191    0.9790    0.9441
3189.210    0.9687    0.9066
3189.229    0.9380    0.8547
3189.248    0.8933    0.7905
3189.266    0.7974    0.7127
3189.285    0.6405    0.6152
3189.304    0.5047    0.5380
3189.323    0.5032    0.5351
3189.341    0.6055    0.6165
3189.360    0.7591    0.7502
3189.379    0.8636    0.8688
3189.398    0.9099    0.9345
3189.416    0.9270    0.9428
3189.435    0.8754    0.8966
3189.454    0.7952    0.8039
3189.473    0.7109    0.7073
3189.492    0.6741    0.6724
3189.510    0.7268    0.7209
3189.529    0.8153    0.8162
3189.548    0.8892    0.8933
3189.567    0.9467    0.9292
3189.585    0.9333    0.9397
3189.604    0.9190    0.9428
3189.623    0.9135    0.9441
3189.642    0.9183    0.9454
# 096948  52  3188.703  3189.660
3188.703    0.8439    0.8140
3188.722    0.8185    0.7962
3188.740    0.7439    0.7417
3188.759    0.6286    0.6282
3188.778    0.4636    0.4597
3188.797    0.2798    0.2787
3188.816    0.1464    0.1482
3188.834    0.1051    0.1073
3188.853    0.1670    0.1588
3188.872    0.3207    0.2930
3188.891    0.4955    0.4705
3188.909    0.6107    0.6308
3188.928    0.6734    0.7582
3188.947    0.7132    0.8383
3188.966    0.7556    0.8841
3188.985    0.8320    0.9112
3189.003    0.9014    0.9292
3189.022    0.9253    0.9438
3189.041    0.9296    0.9539
3189.060    0.9412    0.9603
3189.078    0.9428    0.9641
3189.097    0.9561    0.9669
3189.116    0.9872    0.9698
3189.135    1.0083    0.9725
3189.154    1.0155    0.9739
3189.172    1.0095    0.9707
3189.191    1.0167    0.9570
3189.210    1.0238    0.9270
3189.229    1.0025    0.8827
3189.247    0.9632    0.8316
3189.266    0.8762    0.7635
3189.285    0.7286    0.6738
3189.304    0.5706    0.5841
3189.323    0.5041    0.5512
3189.341    0.5794    0.6065
3189.360    0.7401    0.7300
3189.379    0.8622    0.8545
3189.398    0.9099    0.9320
3189.416    0.9337    0.9541
3189.435    0.9112    0.9258
3189.454    0.8486    0.8457
3189.473    0.7439    0.7410
3189.491    0.6762    0.6790
3189.510    0.7096    0.7036
3189.529    0.7962    0.7958
3189.548    0.8724    0.8845
3189.567    0.9253    0.9303
3189.585    0.9557    0.9438
3189.604    0.9300    0.9478
3189.623    0.9243    0.9489
3189.642    0.9078    0.9495
3189.660    0.9024    0.9508
# 097420  51  3188.703  3189.642
3188.703    0.8074    0.7916
3188.722    0.7861    0.7762
3188.741    0.7238    0.7193
3188.760    0.6189    0.6118
3188.779    0.4709    0.4597
3188.797    0.3023    0.3051
3188.816    0.1763    0.1791
3188.835    0.1257    0.1288
3188.854    0.1730    0.1669
3188.872    0.2938    0.2742
3188.891    0.4425    0.4316
3188.910    0.5776    0.5920
3188.929    0.6733    0.7219
3188.948    0.7362    0.8106
3188.966    0.7805    0.8626
3188.985    0.8557    0.8966
3189.004    0.9143    0.9192
3189.023    0.9465    0.9356
3189.041    0.9581    0.9469
3189.060    0.9484    0.9548
3189.079    0.9554    0.9596
3189.098    0.9710    0.9632
3189.116    0.9678    0.9661
3189.135    0.9743    0.9689
3189.154    0.9797    0.9703
3189.173    0.9701    0.9669
3189.192    0.9592    0.9539
3189.210    0.9570    0.9288
3189.229    0.9478    0.8884
3189.248    0.9064    0.8356
3189.267    0.8433    0.7675
3189.285    0.7229    0.6883
3189.304    0.6031    0.6076
3189.323    0.5483    0.5723
3189.342    0.5932    0.6142
3189.361    0.7068    0.7183
3189.379    0.8272    0.8274
3189.398    0.9041    0.9099
3189.417    0.9243    0.9408
3189.436    0.9030    0.9188
3189.454    0.8533    0.8543
3189.473    0.7658    0.7647
3189.492    0.6958    0.7042
3189.511    0.7248    0.7155
3189.529    0.7894    0.7827
3189.548    0.8596    0.8638
3189.567    0.9116    0.9162
3189.586    0.9473    0.9382
3189.605    0.9454    0.9454
3189.623    0.9358    0.9482
3189.642    0.9207    0.9502
# 098921  52  3188.703  3189.660
3188.703    0.7527    0.7394
3188.721    0.7175    0.7057
3188.740    0.6295    0.6259
3188.759    0.5049    0.5050
3188.778    0.3658    0.3632
3188.797    0.2324    0.2352
3188.815    0.1546    0.1586
3188.834    0.1468    0.1452
3188.853    0.2102    0.2042
3188.872    0.3350    0.3209
3188.890    0.4714    0.4588
3188.909    0.5910    0.6016
3188.928    0.6756    0.7183
3188.947    0.7422    0.8011
3188.966    0.8106    0.8551
3188.984    0.8726    0.8884
3189.003    0.9053    0.9122
3189.022    0.9224    0.9288
3189.041    0.9402    0.9404
3189.059    0.9528    0.9480
3189.078    0.9445    0.9535
3189.097    0.9412    0.9576
3189.116    0.9410    0.9609
3189.135    0.9592    0.9632
3189.153    0.9689    0.9621
3189.172    0.9656    0.9537
3189.191    0.9554    0.9345
3189.210    0.9421    0.9024
3189.228    0.9196    0.8610
3189.247    0.8736    0.8059
3189.266    0.7965    0.7410
3189.285    0.6933    0.6748
3189.303    0.6165    0.6315
3189.322    0.6055    0.6315
3189.341    0.6627    0.6863
3189.360    0.7658    0.7741
3189.379    0.8527    0.8586
3189.397    0.9009    0.9082
3189.416    0.9076    0.9152
3189.435    0.8792    0.8758
3189.454    0.8045    0.8059
3189.472    0.7364    0.7423
3189.491    0.7145    0.7142
3189.510    0.7434    0.7418
3189.529    0.8069    0.8052
3189.548    0.8740    0.8690
3189.566    0.9273    0.9097
3189.585    0.9497    0.9315
3189.604    0.9380    0.9412
3189.623    0.9311    0.9458
3189.641    0.9183    0.9475
3189.660    0.9258    0.9421
# 100963  51  3188.708  3189.646
3188.708    0.8614    0.8181
3188.727    0.8113    0.7795
3188.745    0.7226    0.6989
3188.764    0.5773    0.5596
3188.783    0.3845    0.3853
3188.802    0.2192    0.2283
3188.820    0.1422    0.1451
3188.839    0.1575    0.1514
3188.858    0.2616    0.2496
3188.877    0.4306    0.4079
3188.895    0.5712    0.5695
3188.914    0.6548    0.7122
3188.933    0.7027    0.8104
3188.952    0.7581    0.8696
3188.971    0.8226    0.9036
3188.989    0.8702    0.9245
3189.008    0.9221    0.9406
3189.027    0.9513    0.9526
3189.046    0.9636    0.9605
3189.064    0.9674    0.9652
3189.083    0.9723    0.9683
3189.102    0.9888    0.9710
3189.121    0.9858    0.9736
3189.140    0.9986    0.9752
3189.158    1.0053    0.9741
3189.177    0.9879    0.9656
3189.196    0.9913    0.9449
3189.215    0.9576    0.9093
3189.233    0.9345    0.8634
3189.252    0.8734    0.8009
3189.271    0.7775    0.7185
3189.290    0.6477    0.6253
3189.308    0.5375    0.5651
3189.327    0.5469    0.5765
3189.346    0.6625    0.6690
3189.365    0.7927    0.7941
3189.384    0.9099    0.8947
3189.402    0.9328    0.9430
3189.421    0.9339    0.9428
3189.440    0.8888    0.8933
3189.459    0.8028    0.8087
3189.477    0.7268    0.7357
3189.496    0.7283    0.7191
3189.515    0.7867    0.7757
3189.534    0.8547    0.8594
3189.552    0.9026    0.9175
3189.571    0.9497    0.9447
3189.590    0.9532    0.9524
3189.609    0.9415    0.9539
3189.628    0.9281    0.9541
3189.646    0.9326    0.9546
# 104075  51  3188.708  3189.646
3188.708    0.7914    0.7672
3188.727    0.7473    0.7268
3188.746    0.6708    0.6439
3188.764    0.5319    0.5331
3188.783    0.3917    0.4015
3188.802    0.2804    0.2860
3188.821    0.2160    0.2186
3188.839    0.2167    0.2175
3188.858    0.2972    0.2828
3188.877    0.4172    0.3987
3188.896    0.5286    0.5353
3188.914    0.6468    0.6577
3188.933    0.7238    0.7617
3188.952    0.7854    0.8354
3188.971    0.8433    0.8831
3188.990    0.8746    0.9133
3189.008    0.9097    0.9320
3189.027    0.9241    0.9454
3189.046    0.9303    0.9546
3189.065    0.9423    0.9605
3189.083    0.9632    0.9645
3189.102    0.9694    0.9676
3189.121    0.9817    0.9694
3189.140    0.9945    0.9696
3189.158    0.9766    0.9663
3189.177    0.9752    0.9563
3189.196    0.9748    0.9376
3189.215    0.9473    0.9089
3189.234    0.9292    0.8702
3189.252    0.8698    0.8257
3189.271    0.8004    0.7737
3189.290    0.7444    0.7271
3189.309    0.6923    0.7019
3189.327    0.6853    0.7106
3189.346    0.7371    0.7546
3189.365    0.8070    0.8183
3189.384    0.8634    0.8772
3189.402    0.9020    0.9095
3189.421    0.8991    0.9087
3189.440    0.8702    0.8746
3189.459    0.8209    0.8228
3189.478    0.7827    0.7788
3189.496    0.7631    0.7654
3189.515    0.7905    0.7880
3189.534    0.8370    0.8344
3189.553    0.8784    0.8831
3189.571    0.9311    0.9173
3189.590    0.9548    0.9384
3189.609    0.9475    0.9491
3189.628    0.9415    0.9537
3189.646    0.9300    0.9535
# 109110  52  3188.703  3189.660
3188.703    0.7677    0.7379
3188.721    0.7173    0.7010
3188.740    0.6297    0.6196
3188.759    0.5226    0.5012
3188.778    0.3713    0.3659
3188.796    0.2366    0.2518
3188.815    0.1718    0.1774
3188.834    0.1779    0.1705
3188.853    0.2386    0.2328
3188.871    0.3598    0.3413
3188.890    0.4955    0.4808
3188.909    0.5876    0.6163
3188.928    0.6722    0.7268
3188.947    0.7525    0.8061
3188.965    0.7941    0.8562
3188.984    0.8268    0.8913
3189.003    0.8698    0.9145
3189.022    0.9120    0.9309
3189.040    0.9241    0.9417
3189.059    0.9482    0.9495
3189.078    0.9506    0.9550
3189.097    0.9625    0.9592
3189.115    0.9959    0.9623
3189.134    0.9897    0.9641
3189.153    0.9927    0.9623
3189.172    0.9614    0.9539
3189.191    0.9638    0.9356
3189.209    0.9434    0.9074
3189.228    0.9432    0.8658
3189.247    0.8678    0.8123
3189.266    0.8063    0.7492
3189.284    0.6957    0.6906
3189.303    0.6350    0.6507
3189.322    0.6391    0.6549
3189.341    0.6801    0.7076
3189.359    0.7798    0.7838
3189.378    0.8368    0.8612
3189.397    0.8958    0.9093
3189.416    0.9358    0.9164
3189.435    0.9005    0.8847
3189.453    0.8162    0.8331
3189.472    0.7572    0.7825
3189.491    0.7750    0.7642
3189.510    0.7880    0.7881
3189.528    0.8618    0.8350
3189.547    0.8945    0.8851
3189.566    0.9064    0.9196
3189.585    0.9393    0.9376
3189.603    0.9386    0.9456
3189.622    0.9341    0.9499
3189.641    0.9465    0.9510
3189.660    0.9288    0.9445
# 110205  51  3188.703  3189.642
3188.703    0.9068    0.8752
3188.722    0.8722    0.8557
3188.741    0.8011    0.7960
3188.760    0.6671    0.6714
3188.778    0.4858    0.4932
3188.797    0.2964    0.2935
3188.816    0.1575    0.1593
3188.835    0.1342    0.1358
3188.854    0.2385    0.2245
3188.872    0.4182    0.3835
3188.891    0.5837    0.5739
3188.910    0.6767    0.7316
3188.929    0.7258    0.8352
3188.947    0.7640    0.8904
3188.966    0.8115    0.9207
3188.985    0.8874    0.9386
3189.004    0.9486    0.9526
3189.023    0.9692    0.9636
3189.041    0.9763    0.9707
3189.060    0.9931    0.9752
3189.079    0.9927    0.9777
3189.098    0.9899    0.9795
3189.116    0.9986    0.9811
3189.135    1.0009    0.9827
3189.154    1.0181    0.9824
3189.173    1.0280    0.9777
3189.191    1.0042    0.9634
3189.210    0.9892    0.9333
3189.229    0.9867    0.8876
3189.248    0.9234    0.8264
3189.267    0.8316    0.7394
3189.285    0.6586    0.6314
3189.304    0.5032    0.5294
3189.323    0.4837    0.5085
3189.342    0.5793    0.5970
3189.360    0.7420    0.7374
3189.379    0.8821    0.8694
3189.398    0.9376    0.9436
3189.417    0.9469    0.9621
3189.435    0.9281    0.9363
3189.454    0.8672    0.8676
3189.473    0.7929    0.7849
3189.492    0.7509    0.7487
3189.511    0.7987    0.7914
3189.529    0.8545    0.8692
3189.548    0.8952    0.9326
3189.567    0.9521    0.9583
3189.586    0.9495    0.9627
3189.604    0.9365    0.9609
3189.623    0.9283    0.9579
3189.642    0.9253    0.9559
# 112504  51  3188.703  3189.642
3188.703    0.8043    0.8143
3188.722    0.7892    0.7973
3188.741    0.7396    0.7401
3188.759    0.6452    0.6355
3188.778    0.4860    0.4727
3188.797    0.2983    0.2949
3188.816    0.1592    0.1624
3188.835    0.1134    0.1174
3188.853    0.1761    0.1646
3188.872    0.3147    0.2941
3188.891    0.4764    0.4667
3188.910    0.6091    0.6321
3188.928    0.6939    0.7518
3188.947    0.7466    0.8335
3188.966    0.7849    0.8808
3188.985    0.8523    0.9091
3189.004    0.9207    0.9285
3189.022    0.9603    0.9428
3189.041    0.9766    0.9535
3189.060    0.9754    0.9601
3189.079    0.9768    0.9641
3189.097    0.9727    0.9667
3189.116    0.9838    0.9694
3189.135    1.0028    0.9723
3189.154    1.0042    0.9736
3189.172    0.9840    0.9707
3189.191    0.9618    0.9579
3189.210    0.9603    0.9296
3189.229    0.9397    0.8867
3189.248    0.9074    0.8320
3189.266    0.8387    0.7654
3189.285    0.7221    0.6738
3189.304    0.5757    0.5824
3189.323    0.5116    0.5460
3189.341    0.5825    0.5973
3189.360    0.7163    0.7188
3189.379    0.8455    0.8451
3189.398    0.9249    0.9266
3189.417    0.9399    0.9524
3189.435    0.9166    0.9277
3189.454    0.8555    0.8523
3189.473    0.7544    0.7518
3189.492    0.6887    0.6885
3189.510    0.7114    0.7093
3189.529    0.7925    0.7958
3189.548    0.8804    0.8823
3189.567    0.9188    0.9288
3189.585    0.9408    0.9432
3189.604    0.9243    0.9473
3189.623    0.9188    0.9489
3189.642    0.9211    0.9499
# 113579  51  3188.708  3189.647
3188.708    0.6282    0.5868
3188.727    0.5882    0.5745
3188.746    0.5324    0.5408
3188.764    0.4768    0.4957
3188.783    0.4311    0.4442
3188.802    0.4001    0.3998
3188.821    0.3766    0.3724
3188.840    0.3730    0.3690
3188.858    0.3952    0.3902
3188.877    0.4363    0.4364
3188.896    0.4943    0.5013
3188.915    0.5741    0.5769
3188.933    0.6470    0.6504
3188.952    0.7176    0.7234
3188.971    0.7818    0.7870
3188.990    0.8247    0.8389
3189.008    0.8618    0.8768
3189.027    0.8947    0.9066
3189.046    0.9217    0.9273
3189.065    0.9415    0.9412
3189.084    0.9471    0.9497
3189.102    0.9502    0.9537
3189.121    0.9627    0.9537
3189.140    0.9618    0.9493
3189.159    0.9590    0.9399
3189.177    0.9428    0.9260
3189.196    0.9114    0.9061
3189.215    0.8764    0.8813
3189.234    0.8416    0.8531
3189.253    0.8253    0.8243
3189.271    0.7969    0.7997
3189.290    0.7885    0.7798
3189.309    0.7870    0.7693
3189.328    0.7789    0.7693
3189.346    0.7784    0.7779
3189.365    0.7883    0.7932
3189.384    0.7930    0.8108
3189.403    0.8100    0.8262
3189.421    0.8211    0.8362
3189.440    0.8279    0.8410
3189.459    0.8515    0.8418
3189.478    0.8502    0.8412
3189.497    0.8490    0.8428
3189.515    0.8549    0.8484
3189.534    0.8660    0.8586
3189.553    0.8688    0.8726
3189.572    0.8780    0.8872
3189.590    0.8962    0.8991
3189.609    0.9126    0.9061
3189.628    0.9082    0.9051
3189.647    0.9016    0.8941
# 113989  52  3188.690  3189.647
3188.690    0.8974    0.8760
3188.708    0.8880    0.8724
3188.727    0.8539    0.8463
3188.746    0.7729    0.7793
3188.765    0.6278    0.6430
3188.784    0.4264    0.4382
3188.802    0.2424    0.2447
3188.821    0.1302    0.1297
3188.840    0.1513    0.1445
3188.859    0.2909    0.2716
3188.877    0.4804    0.4458
3188.896    0.6174    0.6242
3188.915    0.6772    0.7617
3188.934    0.7148    0.8488
3188.952    0.7577    0.8917
3188.971    0.8310    0.9145
3188.990    0.9078    0.9320
3189.009    0.9752    0.9491
3189.028    1.0069    0.9623
3189.046    0.9847    0.9698
3189.065    0.9865    0.9739
3189.084    1.0060    0.9761
3189.103    0.9966    0.9779
3189.121    0.9849    0.9797
3189.140    0.9947    0.9808
3189.159    0.9874    0.9799
3189.178    1.0000    0.9730
3189.197    0.9952    0.9519
3189.215    0.9817    0.9131
3189.234    0.9719    0.8529
3189.253    0.8821    0.7695
3189.272    0.7191    0.6440
3189.290    0.5059    0.4932
3189.309    0.3442    0.3761
3189.328    0.3669    0.3943
3189.347    0.5578    0.5521
3189.365    0.7482    0.7422
3189.384    0.8878    0.8878
3189.403    0.9408    0.9528
3189.422    0.9681    0.9612
3189.441    0.9369    0.9236
3189.459    0.8652    0.8457
3189.478    0.7831    0.7600
3189.497    0.7518    0.7513
3189.516    0.7985    0.8304
3189.534    0.8712    0.9145
3189.553    0.9173    0.9581
3189.572    0.9636    0.9647
3189.591    0.9638    0.9596
3189.610    0.9345    0.9528
3189.628    0.9053    0.9465
3189.647    0.9039    0.9425
# 115715  51  3188.708  3189.646
3188.708    0.8815    0.8780
3188.726    0.8350    0.8455
3188.745    0.7547    0.7595
3188.764    0.5970    0.6009
3188.783    0.3983    0.3954
3188.801    0.2234    0.2254
3188.820    0.1385    0.1398
3188.839    0.1773    0.1751
3188.858    0.3330    0.3151
3188.877    0.5325    0.5077
3188.895    0.6776    0.6783
3188.914    0.7553    0.8069
3188.933    0.7954    0.8817
3188.952    0.8239    0.9198
3188.970    0.8788    0.9389
3188.989    0.9454    0.9526
3189.008    0.9763    0.9634
3189.027    0.9854    0.9714
3189.046    0.9748    0.9763
3189.064    0.9678    0.9788
3189.083    0.9858    0.9806
3189.102    1.0005    0.9822
3189.121    0.9911    0.9838
3189.139    1.0104    0.9847
3189.158    1.0195    0.9829
3189.177    1.0062    0.9734
3189.196    1.0028    0.9510
3189.214    0.9802    0.9160
3189.233    0.9658    0.8676
3189.252    0.8950    0.8032
3189.271    0.7616    0.7120
3189.290    0.6058    0.6077
3189.308    0.5218    0.5488
3189.327    0.5626    0.5810
3189.346    0.6880    0.6992
3189.365    0.8302    0.8344
3189.383    0.9166    0.9234
3189.402    0.9449    0.9627
3189.421    0.9361    0.9530
3189.440    0.8870    0.8966
3189.459    0.8093    0.8065
3189.477    0.7501    0.7377
3189.496    0.7468    0.7396
3189.515    0.8020    0.8147
3189.534    0.8728    0.8991
3189.552    0.9253    0.9451
3189.571    0.9432    0.9607
3189.590    0.9612    0.9623
3189.609    0.9552    0.9601
3189.627    0.9456    0.9576
3189.646    0.9213    0.9572
# 116613  52  3188.690  3189.647
3188.690    0.7881    0.7854
3188.708    0.7768    0.7713
3188.727    0.7253    0.7147
3188.746    0.6118    0.6079
3188.765    0.4629    0.4570
3188.783    0.3039    0.3039
3188.802    0.1742    0.1785
3188.821    0.1249    0.1270
3188.840    0.1666    0.1620
3188.858    0.2807    0.2664
3188.877    0.4426    0.4227
3188.896    0.5843    0.5843
3188.915    0.6738    0.7165
3188.934    0.7352    0.8070
3188.952    0.7974    0.8608
3188.971    0.8570    0.8958
3188.990    0.9005    0.9185
3189.009    0.9256    0.9348
3189.027    0.9315    0.9458
3189.046    0.9408    0.9537
3189.065    0.9499    0.9585
3189.084    0.9629    0.9621
3189.103    0.9621    0.9652
3189.121    0.9730    0.9678
3189.140    0.9833    0.9689
3189.159    0.9795    0.9656
3189.178    0.9752    0.9528
3189.196    0.9741    0.9281
3189.215    0.9554    0.8898
3189.234    0.9294    0.8418
3189.253    0.8652    0.7834
3189.271    0.7561    0.7170
3189.290    0.6512    0.6492
3189.309    0.5957    0.6193
3189.328    0.6234    0.6552
3189.347    0.7266    0.7461
3189.365    0.8304    0.8426
3189.384    0.9074    0.9162
3189.403    0.9277    0.9438
3189.422    0.9192    0.9230
3189.440    0.8582    0.8628
3189.459    0.7789    0.7788
3189.478    0.7303    0.7203
3189.497    0.7268    0.7276
3189.516    0.7856    0.7923
3189.534    0.8592    0.8640
3189.553    0.9078    0.9147
3189.572    0.9449    0.9371
3189.591    0.9513    0.9454
3189.609    0.9438    0.9491
3189.628    0.9391    0.9521
3189.647    0.9196    0.9537
# 999999  51  3188.708  3189.647
3188.708    0.8527    0.8230
3188.727    0.8138    0.7907
3188.746    0.7233    0.7122
3188.765    0.5890    0.5761
3188.783    0.4078    0.4090
3188.802    0.2413    0.2423
3188.821    0.1402    0.1427
3188.840    0.1385    0.1397
3188.858    0.2420    0.2240
3188.877    0.4048    0.3777
3188.896    0.5625    0.5511
3188.915    0.6465    0.6994
3188.933    0.6823    0.7984
3188.952    0.7374    0.8624
3188.971    0.8082    0.8989
3188.990    0.8734    0.9219
3189.009    0.9281    0.9389
3189.027    0.9524    0.9510
3189.046    0.9609    0.9598
3189.065    0.9570    0.9649
3189.084    0.9647    0.9683
3189.102    0.9922    0.9707
3189.121    1.0039    0.9734
3189.140    1.0042    0.9752
3189.159    1.0146    0.9745
3189.178    1.0018    0.9667
3189.196    0.9845    0.9473
3189.215    0.9707    0.9112
3189.234    0.9669    0.8602
3189.253    0.8878    0.7940
3189.271    0.7635    0.7112
3189.290    0.6173    0.6087
3189.309    0.5037    0.5317
3189.328    0.5079    0.5348
3189.346    0.6229    0.6229
3189.365    0.7777    0.7593
3189.384    0.8792    0.8760
3189.403    0.9097    0.9389
3189.422    0.9288    0.9460
3189.440    0.9034    0.9059
3189.459    0.8098    0.8247
3189.478    0.7425    0.7435
3189.497    0.7376    0.7203
3189.515    0.7675    0.7691
3189.534    0.8472    0.8533
3189.553    0.8956    0.9169
3189.572    0.9354    0.9445
3189.590    0.9480    0.9510
3189.609    0.9513    0.9519
3189.628    0.9315    0.9513
3189.647    0.9141    0.9513


==> anc/specdat/fit_OH3191.dat <==
# 001499  35  3191.486  3192.124
3191.486    0.8714    0.7967
3191.505    0.9209    0.8545
3191.524    0.9135    0.8650
3191.542    0.8672    0.8395
3191.561    0.7832    0.7693
3191.580    0.6823    0.6624
3191.599    0.5415    0.5298
3191.618    0.3627    0.3701
3191.636    0.2007    0.2137
3191.655    0.1026    0.1003
3191.674    0.0827    0.0816
3191.693    0.1446    0.1691
3191.711    0.2871    0.3274
3191.730    0.4410    0.4860
3191.749    0.5005    0.5327
3191.768    0.4587    0.4668
3191.787    0.4019    0.3965
3191.805    0.4371    0.4170
3191.824    0.5355    0.5196
3191.843    0.5925    0.5943
3191.862    0.5413    0.5548
3191.880    0.4350    0.4518
3191.899    0.3989    0.3853
3191.918    0.4417    0.4177
3191.937    0.4711    0.4795
3191.956    0.4164    0.4438
3191.974    0.2804    0.3066
3191.993    0.1610    0.1697
3192.012    0.1408    0.1351
3192.031    0.1889    0.1860
3192.049    0.2723    0.2483
3192.068    0.3326    0.2969
3192.087    0.3861    0.3479
3192.106    0.4272    0.4168
3192.124    0.4531    0.4976
# 001598  36  3191.481  3192.138
3191.481    0.8383    0.8258
3191.500    0.9247    0.8867
3191.519    0.9438    0.9049
3191.537    0.9185    0.8960
3191.556    0.8682    0.8529
3191.575    0.7909    0.7737
3191.594    0.6601    0.6575
3191.613    0.4736    0.4891
3191.631    0.2829    0.2979
3191.650    0.1425    0.1384
3191.669    0.0881    0.0872
3191.688    0.1454    0.1603
3191.706    0.3066    0.3251
3191.725    0.4872    0.5058
3191.744    0.5448    0.5647
3191.763    0.4817    0.4813
3191.781    0.3711    0.3777
3191.800    0.3751    0.3683
3191.819    0.5058    0.4860
3191.838    0.6422    0.6301
3191.857    0.6707    0.6756
3191.875    0.6017    0.6159
3191.894    0.5421    0.5380
3191.913    0.5434    0.5343
3191.932    0.5867    0.5836
3191.950    0.5506    0.5595
3191.969    0.3824    0.4016
3191.988    0.2220    0.2259
3192.007    0.1719    0.1691
3192.026    0.2307    0.2337
3192.044    0.3286    0.3210
3192.063    0.4169    0.3848
3192.082    0.5056    0.4577
3192.101    0.6060    0.5639
3192.119    0.6534    0.6580
3192.138    0.6297    0.7259
# 001803  35  3191.486  3192.125
3191.486    0.7827    0.7461
3191.505    0.8187    0.7971
3191.524    0.8115    0.7998
3191.543    0.7649    0.7581
3191.561    0.6856    0.6827
3191.580    0.5634    0.5736
3191.599    0.4418    0.4479
3191.618    0.3276    0.3264
3191.637    0.2370    0.2344
3191.655    0.1924    0.1948
3191.674    0.2030    0.2111
3191.693    0.2642    0.2750
3191.712    0.3354    0.3566
3191.730    0.4030    0.4210
3191.749    0.4571    0.4604
3191.768    0.4958    0.4792
3191.787    0.5297    0.4988
3191.806    0.5459    0.5303
3191.824    0.5525    0.5612
3191.843    0.5576    0.5732
3191.862    0.5304    0.5521
3191.881    0.5087    0.5070
3191.899    0.4751    0.4613
3191.918    0.4343    0.4209
3191.937    0.3854    0.3834
3191.956    0.3350    0.3389
3191.974    0.2813    0.2922
3191.993    0.2446    0.2529
3192.012    0.2393    0.2389
3192.031    0.2588    0.2533
3192.050    0.3034    0.2903
3192.068    0.3651    0.3407
3192.087    0.4295    0.4075
3192.106    0.4790    0.4850
3192.125    0.5199    0.5649
# 004290  35  3191.487  3192.125
3191.487    0.8232    0.8078
3191.506    0.9034    0.8704
3191.524    0.9202    0.8851
3191.543    0.8845    0.8656
3191.562    0.8117    0.8089
3191.581    0.7246    0.7138
3191.600    0.5778    0.5782
3191.618    0.3924    0.4158
3191.637    0.2365    0.2411
3191.656    0.1277    0.1218
3191.675    0.1006    0.0985
3191.693    0.1593    0.1726
3191.712    0.3002    0.3247
3191.731    0.4503    0.4697
3191.750    0.5064    0.5156
3191.769    0.4519    0.4607
3191.787    0.3970    0.4014
3191.806    0.4290    0.4198
3191.825    0.5445    0.5218
3191.844    0.6430    0.6203
3191.862    0.6314    0.6337
3191.881    0.5564    0.5690
3191.900    0.4948    0.5023
3191.919    0.5035    0.4959
3191.938    0.5317    0.5145
3191.956    0.4614    0.4691
3191.975    0.3286    0.3366
3191.994    0.2007    0.2095
3192.013    0.1725    0.1750
3192.031    0.2280    0.2221
3192.050    0.3122    0.2963
3192.069    0.3846    0.3639
3192.088    0.4700    0.4409
3192.106    0.5337    0.5298
3192.125    0.5689    0.6229
# 005176  35  3191.485  3192.124
3191.485    0.8999    0.8416
3191.504    0.9612    0.8927
3191.523    0.9616    0.9001
3191.542    0.9292    0.8744
3191.561    0.8381    0.8128
3191.579    0.7183    0.7229
3191.598    0.5800    0.5894
3191.617    0.4042    0.4118
3191.636    0.2250    0.2295
3191.654    0.1187    0.1187
3191.673    0.1068    0.1121
3191.692    0.2026    0.2255
3191.711    0.3722    0.4144
3191.729    0.5247    0.5639
3191.748    0.5695    0.6002
3191.767    0.5223    0.5328
3191.786    0.4900    0.4735
3191.805    0.5247    0.5056
3191.823    0.6094    0.5957
3191.842    0.6366    0.6527
3191.861    0.5864    0.6070
3191.880    0.4966    0.5061
3191.898    0.4724    0.4513
3191.917    0.4977    0.4790
3191.936    0.5149    0.5234
3191.955    0.4410    0.4703
3191.973    0.2973    0.3294
3191.992    0.2003    0.2004
3192.011    0.1866    0.1768
3192.030    0.2322    0.2313
3192.048    0.2989    0.2890
3192.067    0.3764    0.3368
3192.086    0.4460    0.4008
3192.105    0.4995    0.4908
3192.124    0.5498    0.5912
# 006405  36  3191.481  3192.138
3191.481    0.8329    0.8222
3191.500    0.9078    0.8839
3191.519    0.9303    0.9009
3191.537    0.9137    0.8886
3191.556    0.8582    0.8414
3191.575    0.7748    0.7581
3191.594    0.6510    0.6377
3191.612    0.4647    0.4800
3191.631    0.2696    0.2864
3191.650    0.1364    0.1371
3191.669    0.0966    0.0935
3191.688    0.1590    0.1714
3191.706    0.3112    0.3347
3191.725    0.4940    0.5083
3191.744    0.5629    0.5661
3191.763    0.4948    0.4939
3191.781    0.4031    0.4049
3191.800    0.4101    0.4039
3191.819    0.5212    0.5149
3191.838    0.6507    0.6390
3191.857    0.6627    0.6656
3191.875    0.5869    0.5974
3191.894    0.5193    0.5181
3191.913    0.5235    0.5138
3191.932    0.5625    0.5580
3191.950    0.5118    0.5315
3191.969    0.3798    0.3835
3191.988    0.2210    0.2225
3192.007    0.1709    0.1714
3192.025    0.2210    0.2254
3192.044    0.3166    0.3088
3192.063    0.4020    0.3707
3192.082    0.4784    0.4412
3192.101    0.5720    0.5391
3192.119    0.6305    0.6305
3192.138    0.6189    0.7075
# 006455  36  3191.481  3192.138
3191.481    0.8087    0.7938
3191.500    0.8968    0.8588
3191.519    0.9162    0.8764
3191.538    0.8804    0.8594
3191.556    0.7952    0.8082
3191.575    0.7125    0.7168
3191.594    0.5861    0.5890
3191.613    0.4126    0.4235
3191.632    0.2321    0.2469
3191.650    0.1297    0.1247
3191.669    0.0911    0.0875
3191.688    0.1425    0.1564
3191.707    0.2963    0.3080
3191.725    0.4363    0.4522
3191.744    0.4898    0.5058
3191.763    0.4407    0.4456
3191.782    0.3698    0.3680
3191.800    0.3778    0.3750
3191.819    0.4995    0.4802
3191.838    0.6145    0.5957
3191.857    0.6152    0.6200
3191.876    0.5433    0.5518
3191.894    0.4827    0.4836
3191.913    0.4822    0.4796
3191.932    0.5195    0.5155
3191.951    0.4782    0.4811
3191.969    0.3514    0.3506
3191.988    0.2038    0.2067
3192.007    0.1556    0.1613
3192.026    0.2142    0.2163
3192.044    0.3102    0.2967
3192.063    0.3946    0.3670
3192.082    0.4709    0.4379
3192.101    0.5669    0.5235
3192.120    0.6093    0.6074
3192.138    0.5732    0.6759
# 007244  36  3191.480  3192.137
3191.480    0.8119    0.7825
3191.499    0.8764    0.8574
3191.518    0.9131    0.8792
3191.537    0.8821    0.8632
3191.555    0.8111    0.8140
3191.574    0.7295    0.7248
3191.593    0.5916    0.5955
3191.612    0.4094    0.4300
3191.631    0.2489    0.2584
3191.649    0.1415    0.1394
3191.668    0.1071    0.1008
3191.687    0.1540    0.1630
3191.706    0.2780    0.3035
3191.724    0.4184    0.4425
3191.743    0.4962    0.5114
3191.762    0.4880    0.4812
3191.781    0.4276    0.4257
3191.799    0.4254    0.4315
3191.818    0.5351    0.5148
3191.837    0.6364    0.6077
3191.856    0.6424    0.6298
3191.875    0.5629    0.5749
3191.893    0.5003    0.5136
3191.912    0.4965    0.4976
3191.931    0.5208    0.5114
3191.950    0.4890    0.4729
3191.968    0.3564    0.3601
3191.987    0.2257    0.2317
3192.006    0.1743    0.1810
3192.025    0.2183    0.2184
3192.043    0.2969    0.2872
3192.062    0.3807    0.3568
3192.081    0.4686    0.4282
3192.100    0.5338    0.5130
3192.119    0.5940    0.6023
3192.137    0.6010    0.6795
# 007585  35  3191.486  3192.124
3191.486    0.8798    0.8295
3191.505    0.9228    0.8770
3191.523    0.9080    0.8821
3191.542    0.8786    0.8523
3191.561    0.7885    0.7847
3191.580    0.6844    0.6808
3191.599    0.5360    0.5388
3191.617    0.3561    0.3738
3191.636    0.2070    0.2071
3191.655    0.1141    0.1078
3191.674    0.1058    0.1120
3191.692    0.1993    0.2136
3191.711    0.3503    0.3820
3191.730    0.4945    0.5172
3191.749    0.5205    0.5399
3191.768    0.4639    0.4764
3191.786    0.4378    0.4319
3191.805    0.4975    0.4716
3191.824    0.5764    0.5711
3191.843    0.6387    0.6311
3191.861    0.5828    0.5976
3191.880    0.4967    0.5083
3191.899    0.4661    0.4546
3191.918    0.4911    0.4750
3191.936    0.4937    0.5004
3191.955    0.4281    0.4399
3191.974    0.2821    0.2994
3191.993    0.1808    0.1886
3192.012    0.1835    0.1780
3192.030    0.2475    0.2342
3192.049    0.3112    0.3021
3192.068    0.3836    0.3607
3192.087    0.4540    0.4316
3192.105    0.5248    0.5149
3192.124    0.5690    0.6070
# 007902  36  3191.481  3192.138
3191.481    0.8592    0.8067
3191.500    0.9141    0.8564
3191.518    0.8983    0.8654
3191.537    0.8547    0.8377
3191.556    0.7647    0.7667
3191.575    0.6733    0.6592
3191.593    0.5265    0.5303
3191.612    0.3516    0.3649
3191.631    0.1898    0.1994
3191.650    0.0989    0.0945
3191.669    0.0877    0.0882
3191.687    0.1591    0.1782
3191.706    0.3015    0.3388
3191.725    0.4325    0.4668
3191.744    0.4562    0.4698
3191.762    0.3738    0.3815
3191.781    0.3134    0.3078
3191.800    0.3653    0.3463
3191.819    0.5048    0.4792
3191.837    0.6017    0.5882
3191.856    0.5797    0.5929
3191.875    0.4960    0.5097
3191.894    0.4503    0.4458
3191.913    0.4808    0.4648
3191.931    0.5015    0.5026
3191.950    0.4280    0.4472
3191.969    0.2822    0.2927
3191.988    0.1651    0.1654
3192.006    0.1403    0.1488
3192.025    0.2220    0.2149
3192.044    0.3172    0.2909
3192.063    0.3863    0.3459
3192.082    0.4597    0.4024
3192.100    0.5182    0.4659
3192.119    0.5229    0.5374
3192.138    0.4858    0.6132
# 007918  36  3191.481  3192.138
3191.481    0.8387    0.8123
3191.500    0.9294    0.8925
3191.519    0.9598    0.9181
3191.537    0.9369    0.9126
3191.556    0.8880    0.8782
3191.575    0.8119    0.8106
3191.594    0.6994    0.7019
3191.612    0.5304    0.5482
3191.631    0.3317    0.3467
3191.650    0.1776    0.1760
3191.669    0.1087    0.1057
3191.688    0.1510    0.1612
3191.706    0.2991    0.3158
3191.725    0.4911    0.5089
3191.744    0.5903    0.6140
3191.763    0.5703    0.5861
3191.781    0.5007    0.5092
3191.800    0.5006    0.4856
3191.819    0.5708    0.5565
3191.838    0.6593    0.6491
3191.857    0.6683    0.6651
3191.875    0.5935    0.5990
3191.894    0.5145    0.5220
3191.913    0.5213    0.5139
3191.932    0.5658    0.5581
3191.950    0.5471    0.5516
3191.969    0.4195    0.4310
3191.988    0.2687    0.2699
3192.007    0.1891    0.1913
3192.025    0.2192    0.2189
3192.044    0.2962    0.2914
3192.063    0.3631    0.3516
3192.082    0.4431    0.4132
3192.101    0.5338    0.5036
3192.119    0.6156    0.6023
3192.138    0.6302    0.6973
# 008486  36  3191.481  3192.138
3191.481    0.8258    0.7947
3191.500    0.9026    0.8716
3191.519    0.9292    0.8954
3191.538    0.8989    0.8833
3191.556    0.8584    0.8400
3191.575    0.7887    0.7582
3191.594    0.6439    0.6345
3191.613    0.4410    0.4672
3191.631    0.2731    0.2932
3191.650    0.1596    0.1520
3191.669    0.1061    0.1042
3191.688    0.1515    0.1658
3191.706    0.2830    0.3065
3191.725    0.4499    0.4687
3191.744    0.5270    0.5476
3191.763    0.5033    0.5164
3191.782    0.4666    0.4526
3191.800    0.4558    0.4516
3191.819    0.5425    0.5352
3191.838    0.6471    0.6359
3191.857    0.6717    0.6651
3191.875    0.5984    0.6107
3191.894    0.5199    0.5300
3191.913    0.5157    0.5006
3191.932    0.5282    0.5176
3191.951    0.4883    0.4920
3191.969    0.3669    0.3840
3191.988    0.2360    0.2492
3192.007    0.1942    0.1910
3192.026    0.2269    0.2255
3192.044    0.3029    0.2919
3192.063    0.3856    0.3572
3192.082    0.4533    0.4290
3192.101    0.5446    0.5230
3192.119    0.6209    0.6176
3192.138    0.6442    0.7037
# 009172  36  3191.481  3192.138
3191.481    0.7916    0.7652
3191.500    0.8492    0.8236
3191.519    0.8414    0.8323
3191.537    0.7982    0.8006
3191.556    0.7342    0.7283
3191.575    0.6283    0.6203
3191.594    0.4897    0.4855
3191.612    0.3491    0.3503
3191.631    0.2271    0.2289
3191.650    0.1596    0.1611
3191.669    0.1660    0.1661
3191.688    0.2229    0.2368
3191.706    0.3172    0.3317
3191.725    0.3778    0.4140
3191.744    0.4292    0.4475
3191.763    0.4516    0.4443
3191.781    0.4656    0.4453
3191.800    0.5043    0.4798
3191.819    0.5498    0.5383
3191.838    0.5855    0.5812
3191.856    0.5686    0.5810
3191.875    0.5311    0.5460
3191.894    0.5076    0.5062
3191.913    0.4854    0.4784
3191.932    0.4539    0.4461
3191.950    0.3954    0.3899
3191.969    0.3016    0.3097
3191.988    0.2370    0.2446
3192.007    0.2242    0.2258
3192.025    0.2450    0.2508
3192.044    0.3218    0.3032
3192.063    0.3966    0.3669
3192.082    0.4703    0.4381
3192.100    0.5398    0.5124
3192.119    0.5766    0.5927
3192.138    0.5876    0.6647
# 009349  36  3191.481  3192.138
3191.481    0.8923    0.8360
3191.499    0.9621    0.8896
3191.518    0.9541    0.9024
3191.537    0.9277    0.8821
3191.556    0.8584    0.8270
3191.574    0.7471    0.7413
3191.593    0.6001    0.6094
3191.612    0.4057    0.4324
3191.631    0.2320    0.2483
3191.650    0.1376    0.1260
3191.668    0.1064    0.1103
3191.687    0.1834    0.2069
3191.706    0.3367    0.3808
3191.725    0.4786    0.5317
3191.743    0.5333    0.5673
3191.762    0.4928    0.5027
3191.781    0.4459    0.4377
3191.800    0.4813    0.4630
3191.818    0.5999    0.5612
3191.837    0.6631    0.6515
3191.856    0.6320    0.6500
3191.875    0.5668    0.5750
3191.894    0.5137    0.5142
3191.912    0.5332    0.5207
3191.931    0.5607    0.5493
3191.950    0.4854    0.4982
3191.969    0.3439    0.3539
3191.987    0.2075    0.2282
3192.006    0.2012    0.1950
3192.025    0.2600    0.2478
3192.044    0.3246    0.3151
3192.062    0.4046    0.3669
3192.081    0.4918    0.4342
3192.100    0.5717    0.5247
3192.119    0.6088    0.6196
3192.138    0.5997    0.7039
# 009519  35  3191.485  3192.123
3191.485    0.7558    0.7305
3191.504    0.7934    0.7770
3191.523    0.7854    0.7820
3191.541    0.7393    0.7492
3191.560    0.6702    0.6797
3191.579    0.5801    0.5830
3191.598    0.4639    0.4737
3191.617    0.3734    0.3702
3191.635    0.3043    0.2959
3191.654    0.2574    0.2572
3191.673    0.2583    0.2635
3191.692    0.2921    0.3054
3191.710    0.3446    0.3607
3191.729    0.4127    0.4174
3191.748    0.4771    0.4623
3191.767    0.5097    0.4961
3191.785    0.5343    0.5244
3191.804    0.5567    0.5537
3191.823    0.5717    0.5773
3191.842    0.5729    0.5852
3191.861    0.5696    0.5711
3191.879    0.5404    0.5396
3191.898    0.4945    0.4958
3191.917    0.4548    0.4491
3191.936    0.4115    0.4035
3191.954    0.3609    0.3622
3191.973    0.3212    0.3245
3191.992    0.2913    0.2992
3192.011    0.2869    0.2934
3192.029    0.3186    0.3086
3192.048    0.3497    0.3454
3192.067    0.4130    0.3995
3192.086    0.4850    0.4656
3192.105    0.5413    0.5369
3192.123    0.5635    0.6019
# 009829  35  3191.486  3192.124
3191.486    0.8880    0.8529
3191.505    0.9279    0.8861
3191.524    0.9262    0.8857
3191.542    0.8764    0.8533
3191.561    0.7876    0.7813
3191.580    0.6828    0.6730
3191.599    0.5092    0.5238
3191.617    0.3245    0.3487
3191.636    0.1760    0.1784
3191.655    0.0944    0.0901
3191.674    0.1075    0.1135
3191.693    0.2271    0.2429
3191.711    0.3909    0.4076
3191.730    0.4909    0.5112
3191.749    0.4676    0.4761
3191.768    0.3740    0.3695
3191.786    0.3270    0.3220
3191.805    0.4007    0.3946
3191.824    0.5409    0.5390
3191.843    0.6291    0.6295
3191.861    0.6003    0.6086
3191.880    0.5319    0.5353
3191.899    0.5201    0.5091
3191.918    0.5532    0.5474
3191.937    0.5384    0.5517
3191.955    0.4315    0.4423
3191.974    0.2655    0.2656
3191.993    0.1598    0.1623
3192.012    0.1754    0.1842
3192.030    0.2780    0.2676
3192.049    0.3786    0.3486
3192.068    0.4690    0.4176
3192.087    0.5420    0.5050
3192.105    0.5901    0.5925
3192.124    0.5780    0.6650
# 010321  35  3191.486  3192.124
3191.486    0.8404    0.8074
3191.505    0.8817    0.8429
3191.523    0.8457    0.8346
3191.542    0.7960    0.7867
3191.561    0.7078    0.7000
3191.580    0.5785    0.5784
3191.599    0.4285    0.4306
3191.617    0.2823    0.2867
3191.636    0.1656    0.1660
3191.655    0.1175    0.1139
3191.674    0.1372    0.1468
3191.692    0.2308    0.2435
3191.711    0.3448    0.3657
3191.730    0.4197    0.4419
3191.749    0.4301    0.4423
3191.767    0.4132    0.4089
3191.786    0.4211    0.4057
3191.805    0.4829    0.4653
3191.824    0.5599    0.5478
3191.843    0.5720    0.5860
3191.861    0.5425    0.5590
3191.880    0.5065    0.5020
3191.899    0.4765    0.4702
3191.918    0.4770    0.4680
3191.936    0.4494    0.4455
3191.955    0.3510    0.3637
3191.974    0.2446    0.2561
3191.993    0.1902    0.1925
3192.011    0.2008    0.2005
3192.030    0.2636    0.2566
3192.049    0.3478    0.3245
3192.068    0.4225    0.3923
3192.087    0.4991    0.4651
3192.105    0.5367    0.5395
3192.124    0.5497    0.6184
# 011728  36  3191.481  3192.138
3191.481    0.8082    0.7822
3191.500    0.9045    0.8580
3191.518    0.9320    0.8802
3191.537    0.8915    0.8676
3191.556    0.8406    0.8164
3191.575    0.7483    0.7271
3191.594    0.6030    0.6026
3191.612    0.4393    0.4505
3191.631    0.2606    0.2740
3191.650    0.1361    0.1368
3191.669    0.0934    0.0900
3191.687    0.1344    0.1448
3191.706    0.2559    0.2909
3191.725    0.4189    0.4528
3191.744    0.5054    0.5258
3191.762    0.4660    0.4857
3191.781    0.4093    0.4081
3191.800    0.4241    0.4010
3191.819    0.5032    0.4899
3191.838    0.5979    0.5929
3191.856    0.6066    0.6126
3191.875    0.5404    0.5429
3191.894    0.4572    0.4645
3191.913    0.4681    0.4577
3191.931    0.5126    0.4998
3191.950    0.4841    0.4923
3191.969    0.3569    0.3754
3191.988    0.2224    0.2302
3192.006    0.1673    0.1688
3192.025    0.2018    0.2021
3192.044    0.2900    0.2736
3192.063    0.3632    0.3333
3192.082    0.4352    0.3913
3192.100    0.4947    0.4626
3192.119    0.5520    0.5484
3192.138    0.5485    0.6350
# 012067  36  3191.481  3192.138
3191.481    0.8192    0.7466
3191.499    0.8906    0.8230
3191.518    0.8952    0.8488
3191.537    0.8559    0.8316
3191.556    0.7838    0.7686
3191.575    0.6775    0.6653
3191.593    0.5696    0.5428
3191.612    0.3873    0.3935
3191.631    0.2211    0.2383
3191.650    0.1248    0.1206
3191.668    0.0818    0.0829
3191.687    0.1194    0.1372
3191.706    0.2450    0.2735
3191.725    0.3647    0.4212
3191.743    0.4477    0.4836
3191.762    0.4177    0.4422
3191.781    0.3710    0.3689
3191.800    0.4023    0.3664
3191.819    0.4829    0.4552
3191.837    0.5449    0.5490
3191.856    0.5431    0.5630
3191.875    0.4690    0.4833
3191.894    0.3987    0.3986
3191.912    0.4142    0.3883
3191.931    0.4460    0.4332
3191.950    0.4034    0.4315
3191.969    0.3018    0.3279
3191.988    0.1866    0.1971
3192.006    0.1403    0.1389
3192.025    0.1641    0.1617
3192.044    0.2291    0.2187
3192.063    0.3080    0.2692
3192.081    0.3730    0.3161
3192.100    0.4170    0.3801
3192.119    0.4632    0.4605
3192.138    0.4604    0.5541
# 014614  35  3191.486  3192.125
3191.486    0.8878    0.8572
3191.505    0.9592    0.8966
3191.524    0.9410    0.8987
3191.543    0.8819    0.8674
3191.561    0.8147    0.8041
3191.580    0.7152    0.7018
3191.599    0.5421    0.5568
3191.618    0.3622    0.3720
3191.636    0.2021    0.2063
3191.655    0.1099    0.1082
3191.674    0.1213    0.1256
3191.693    0.2386    0.2549
3191.712    0.4050    0.4357
3191.730    0.5175    0.5498
3191.749    0.5174    0.5408
3191.768    0.4471    0.4513
3191.787    0.4110    0.4034
3191.805    0.4757    0.4588
3191.824    0.6010    0.5785
3191.843    0.6462    0.6500
3191.862    0.6006    0.6162
3191.880    0.5367    0.5367
3191.899    0.5018    0.4957
3191.918    0.5335    0.5274
3191.937    0.5439    0.5474
3191.956    0.4434    0.4584
3191.974    0.3068    0.3054
3191.993    0.1898    0.1943
3192.012    0.1936    0.1968
3192.031    0.2647    0.2652
3192.049    0.3545    0.3269
3192.068    0.4328    0.3861
3192.087    0.5008    0.4709
3192.106    0.5716    0.5732
3192.125    0.5940    0.6650
# 014623  35  3191.485  3192.123
3191.485    0.8502    0.7929
3191.504    0.8876    0.8412
3191.522    0.8732    0.8412
3191.541    0.8085    0.8000
3191.560    0.7305    0.7191
3191.579    0.6010    0.6024
3191.597    0.4518    0.4663
3191.616    0.3073    0.3135
3191.635    0.1843    0.1849
3191.654    0.1216    0.1190
3191.672    0.1352    0.1343
3191.691    0.1987    0.2264
3191.710    0.3211    0.3538
3191.729    0.4193    0.4483
3191.748    0.4448    0.4683
3191.766    0.4536    0.4412
3191.785    0.4525    0.4285
3191.804    0.4835    0.4726
3191.823    0.5573    0.5461
3191.841    0.5813    0.5843
3191.860    0.5459    0.5586
3191.879    0.4910    0.4956
3191.898    0.4546    0.4529
3191.916    0.4621    0.4473
3191.935    0.4401    0.4357
3191.954    0.3670    0.3710
3191.973    0.2586    0.2689
3191.992    0.1789    0.1938
3192.010    0.1845    0.1841
3192.029    0.2440    0.2249
3192.048    0.2987    0.2837
3192.067    0.3761    0.3447
3192.085    0.4436    0.4094
3192.104    0.4870    0.4888
3192.123    0.5124    0.5757
# 015062  35  3191.487  3192.125
3191.487    0.8513    0.8468
3191.505    0.9114    0.8841
3191.524    0.9009    0.8892
3191.543    0.8712    0.8616
3191.562    0.8198    0.7971
3191.580    0.7129    0.7023
3191.599    0.5636    0.5616
3191.618    0.3805    0.3807
3191.637    0.2049    0.2063
3191.656    0.1077    0.1075
3191.674    0.1146    0.1166
3191.693    0.2217    0.2324
3191.712    0.3818    0.4029
3191.731    0.4932    0.5171
3191.749    0.4874    0.5051
3191.768    0.4028    0.4114
3191.787    0.3614    0.3553
3191.806    0.4282    0.4150
3191.824    0.5656    0.5471
3191.843    0.6651    0.6581
3191.862    0.6660    0.6636
3191.881    0.5762    0.5943
3191.900    0.5492    0.5440
3191.918    0.5640    0.5567
3191.937    0.5716    0.5682
3191.956    0.4649    0.4775
3191.975    0.3094    0.3101
3191.993    0.1966    0.1993
3192.012    0.1996    0.2015
3192.031    0.2810    0.2805
3192.050    0.3734    0.3581
3192.068    0.4547    0.4231
3192.087    0.5512    0.5168
3192.106    0.6304    0.6240
3192.125    0.6323    0.7057
# 015442  36  3191.481  3192.137
3191.481    0.7816    0.7834
3191.499    0.8835    0.8527
3191.518    0.9158    0.8772
3191.537    0.8985    0.8692
3191.556    0.8395    0.8232
3191.574    0.7682    0.7432
3191.593    0.6500    0.6263
3191.612    0.4694    0.4730
3191.631    0.2891    0.2930
3191.649    0.1452    0.1498
3191.668    0.0854    0.0857
3191.687    0.1291    0.1327
3191.706    0.2501    0.2773
3191.725    0.4053    0.4432
3191.743    0.4916    0.5144
3191.762    0.4554    0.4609
3191.781    0.3715    0.3620
3191.800    0.3482    0.3428
3191.818    0.4488    0.4379
3191.837    0.5841    0.5829
3191.856    0.6422    0.6513
3191.875    0.6031    0.6041
3191.893    0.5140    0.5226
3191.912    0.5130    0.4940
3191.931    0.5337    0.5315
3191.950    0.5098    0.5241
3191.968    0.3876    0.4028
3191.987    0.2286    0.2350
3192.006    0.1575    0.1580
3192.025    0.2004    0.1999
3192.044    0.2915    0.2875
3192.062    0.3873    0.3542
3192.081    0.4823    0.4234
3192.100    0.5596    0.5165
3192.119    0.6008    0.6094
3192.137    0.5841    0.6770
# 016405  35  3191.486  3192.124
3191.486    0.9645    0.8474
3191.505    1.0048    0.8815
3191.523    0.9447    0.8774
3191.542    0.8766    0.8358
3191.561    0.7849    0.7542
3191.580    0.6495    0.6408
3191.598    0.4933    0.5019
3191.617    0.2980    0.3236
3191.636    0.1518    0.1629
3191.655    0.0892    0.0840
3191.674    0.1020    0.1162
3191.692    0.2163    0.2473
3191.711    0.3887    0.4346
3191.730    0.4845    0.5537
3191.749    0.4969    0.5351
3191.767    0.4567    0.4483
3191.786    0.4221    0.4056
3191.805    0.5063    0.4712
3191.824    0.5857    0.5806
3191.843    0.5853    0.6148
3191.861    0.5278    0.5434
3191.880    0.4301    0.4382
3191.899    0.4384    0.4050
3191.918    0.4787    0.4554
3191.936    0.4420    0.4826
3191.955    0.3518    0.3947
3191.974    0.2316    0.2389
3191.993    0.1456    0.1444
3192.011    0.1504    0.1544
3192.030    0.2358    0.2192
3192.049    0.3071    0.2757
3192.068    0.3731    0.3167
3192.087    0.4180    0.3677
3192.105    0.4417    0.4348
3192.124    0.4553    0.5286
# 017336  35  3191.486  3192.124
3191.486    0.8393    0.8106
3191.505    0.8710    0.8502
3191.524    0.8507    0.8494
3191.542    0.7962    0.8119
3191.561    0.7403    0.7320
3191.580    0.6324    0.6163
3191.599    0.4713    0.4698
3191.618    0.2975    0.3041
3191.636    0.1632    0.1669
3191.655    0.0959    0.0912
3191.674    0.1069    0.1104
3191.693    0.2032    0.2181
3191.711    0.3431    0.3547
3191.730    0.4350    0.4443
3191.749    0.4138    0.4236
3191.768    0.3375    0.3432
3191.786    0.3073    0.3088
3191.805    0.3899    0.3733
3191.824    0.5244    0.4989
3191.843    0.5927    0.5820
3191.862    0.5647    0.5704
3191.880    0.5041    0.5195
3191.899    0.5022    0.5021
3191.918    0.5440    0.5303
3191.937    0.5272    0.5222
3191.955    0.4106    0.4202
3191.974    0.2590    0.2634
3191.993    0.1685    0.1664
3192.012    0.1681    0.1755
3192.030    0.2451    0.2426
3192.049    0.3300    0.3173
3192.068    0.4243    0.3863
3192.087    0.5058    0.4670
3192.106    0.5476    0.5521
3192.124    0.5423    0.6207
# 018261  35  3191.485  3192.123
3191.485    0.9249    0.8716
3191.504    0.9636    0.9039
3191.522    0.9471    0.9016
3191.541    0.9051    0.8680
3191.560    0.8299    0.8004
3191.579    0.7019    0.6965
3191.598    0.5438    0.5471
3191.616    0.3577    0.3711
3191.635    0.1974    0.2029
3191.654    0.1230    0.1218
3191.673    0.1512    0.1630
3191.691    0.2774    0.3023
3191.710    0.4467    0.4828
3191.729    0.5470    0.5883
3191.748    0.5426    0.5695
3191.766    0.5033    0.4957
3191.785    0.4899    0.4646
3191.804    0.5378    0.5294
3191.823    0.6310    0.6333
3191.842    0.6627    0.6766
3191.860    0.6140    0.6285
3191.879    0.5419    0.5408
3191.898    0.5217    0.5023
3191.917    0.5425    0.5305
3191.935    0.5201    0.5395
3191.954    0.4232    0.4493
3191.973    0.2901    0.2999
3191.992    0.2080    0.2096
3192.010    0.2223    0.2207
3192.029    0.2956    0.2836
3192.048    0.3680    0.3411
3192.067    0.4409    0.4011
3192.086    0.5241    0.4909
3192.104    0.6013    0.5913
3192.123    0.6213    0.6864
# 019793  35  3191.485  3192.124
3191.485    0.8215    0.7997
3191.504    0.8568    0.8439
3191.523    0.8397    0.8416
3191.542    0.8093    0.7976
3191.561    0.7219    0.7145
3191.579    0.6003    0.6037
3191.598    0.4672    0.4648
3191.617    0.3220    0.3276
3191.636    0.2236    0.2250
3191.654    0.1861    0.1852
3191.673    0.2086    0.2135
3191.692    0.2908    0.2973
3191.711    0.3836    0.3975
3191.729    0.4638    0.4705
3191.748    0.5005    0.5079
3191.767    0.5294    0.5206
3191.786    0.5594    0.5391
3191.805    0.5961    0.5773
3191.823    0.5987    0.6169
3191.842    0.6042    0.6349
3191.861    0.6220    0.6155
3191.880    0.5813    0.5716
3191.898    0.5394    0.5286
3191.917    0.4872    0.4882
3191.936    0.4405    0.4410
3191.955    0.3733    0.3771
3191.973    0.3032    0.3129
3191.992    0.2703    0.2681
3192.011    0.2612    0.2634
3192.030    0.3001    0.2936
3192.048    0.3493    0.3403
3192.067    0.4035    0.3990
3192.086    0.4814    0.4667
3192.105    0.5473    0.5426
3192.124    0.5942    0.6207
# 019911  35  3191.486  3192.124
3191.486    0.8205    0.8343
3191.505    0.8712    0.8792
3191.524    0.8839    0.8804
3191.542    0.8389    0.8480
3191.561    0.7779    0.7784
3191.580    0.6795    0.6697
3191.599    0.5253    0.5246
3191.617    0.3730    0.3719
3191.636    0.2324    0.2332
3191.655    0.1642    0.1616
3191.674    0.1785    0.1814
3191.692    0.2805    0.2738
3191.711    0.4082    0.4018
3191.730    0.4929    0.4964
3191.749    0.5105    0.5222
3191.768    0.4933    0.5036
3191.786    0.4923    0.4979
3191.805    0.5523    0.5365
3191.824    0.6204    0.5997
3191.843    0.6409    0.6375
3191.861    0.6243    0.6279
3191.880    0.5853    0.5906
3191.899    0.5553    0.5630
3191.918    0.5468    0.5500
3191.937    0.5237    0.5163
3191.955    0.4471    0.4389
3191.974    0.3351    0.3329
3191.993    0.2592    0.2602
3192.012    0.2544    0.2561
3192.030    0.3008    0.3021
3192.049    0.3653    0.3698
3192.068    0.4332    0.4393
3192.087    0.5222    0.5120
3192.105    0.6012    0.5857
3192.124    0.6387    0.6631
# 019925  36  3191.481  3192.138
3191.481    0.8257    0.7856
3191.499    0.9221    0.8547
3191.518    0.9204    0.8766
3191.537    0.8782    0.8618
3191.556    0.8327    0.8078
3191.574    0.7313    0.7214
3191.593    0.5860    0.5974
3191.612    0.4228    0.4379
3191.631    0.2513    0.2631
3191.650    0.1330    0.1304
3191.668    0.0921    0.0891
3191.687    0.1350    0.1503
3191.706    0.2729    0.3010
3191.725    0.4216    0.4626
3191.743    0.5084    0.5303
3191.762    0.4825    0.4871
3191.781    0.4156    0.4113
3191.800    0.4163    0.4105
3191.818    0.5189    0.4979
3191.837    0.6133    0.6016
3191.856    0.6125    0.6182
3191.875    0.5281    0.5429
3191.894    0.4629    0.4648
3191.912    0.4780    0.4598
3191.931    0.5139    0.5044
3191.950    0.4727    0.4905
3191.969    0.3450    0.3658
3191.987    0.2181    0.2263
3192.006    0.1635    0.1644
3192.025    0.2032    0.2025
3192.044    0.2954    0.2742
3192.062    0.3625    0.3298
3192.081    0.4256    0.3895
3192.100    0.5033    0.4689
3192.119    0.5586    0.5581
3192.138    0.5635    0.6457
# 020441  36  3191.480  3192.137
3191.480    0.8580    0.7921
3191.499    0.9305    0.8620
3191.518    0.9389    0.8794
3191.536    0.8839    0.8598
3191.555    0.8054    0.8020
3191.574    0.7155    0.7066
3191.593    0.5826    0.5735
3191.611    0.3963    0.4169
3191.630    0.2314    0.2495
3191.649    0.1356    0.1329
3191.668    0.1146    0.1085
3191.687    0.1646    0.1867
3191.705    0.2799    0.3279
3191.724    0.4219    0.4712
3191.743    0.4980    0.5260
3191.762    0.4850    0.4869
3191.780    0.4434    0.4370
3191.799    0.4729    0.4509
3191.818    0.5620    0.5363
3191.837    0.6234    0.6169
3191.855    0.6206    0.6217
3191.874    0.5434    0.5559
3191.893    0.4823    0.4885
3191.912    0.4857    0.4773
3191.931    0.5144    0.4931
3191.949    0.4502    0.4565
3191.968    0.3243    0.3410
3191.987    0.2131    0.2220
3192.006    0.1708    0.1800
3192.024    0.2238    0.2129
3192.043    0.2927    0.2742
3192.062    0.3701    0.3307
3192.081    0.4284    0.3907
3192.099    0.4998    0.4624
3192.118    0.5502    0.5506
3192.137    0.5470    0.6415
# 020719  35  3191.486  3192.124
3191.486    0.8028    0.7757
3191.504    0.8418    0.8245
3191.523    0.8431    0.8299
3191.542    0.7903    0.7916
3191.561    0.7219    0.7138
3191.580    0.6033    0.6028
3191.598    0.4739    0.4784
3191.617    0.3483    0.3480
3191.636    0.2465    0.2470
3191.655    0.1972    0.2009
3191.673    0.2196    0.2174
3191.692    0.2764    0.2864
3191.711    0.3453    0.3764
3191.730    0.4344    0.4518
3191.748    0.4863    0.4923
3191.767    0.5120    0.5104
3191.786    0.5539    0.5250
3191.805    0.5741    0.5493
3191.824    0.5802    0.5746
3191.842    0.5785    0.5830
3191.861    0.5423    0.5678
3191.880    0.5306    0.5377
3191.899    0.5208    0.5073
3191.917    0.4928    0.4805
3191.936    0.4418    0.4427
3191.955    0.3835    0.3865
3191.974    0.3208    0.3219
3191.992    0.2659    0.2742
3192.011    0.2474    0.2558
3192.030    0.2813    0.2723
3192.049    0.3307    0.3150
3192.068    0.3950    0.3758
3192.086    0.4599    0.4461
3192.105    0.5332    0.5293
3192.124    0.5674    0.6124
# 020741  35  3191.485  3192.124
3191.485    0.8728    0.8158
3191.504    0.8935    0.8600
3191.523    0.8872    0.8557
3191.542    0.8279    0.8097
3191.561    0.7253    0.7241
3191.579    0.6009    0.6083
3191.598    0.4530    0.4566
3191.617    0.2920    0.2977
3191.636    0.1684    0.1720
3191.654    0.1216    0.1192
3191.673    0.1495    0.1510
3191.692    0.2329    0.2604
3191.711    0.3593    0.3958
3191.729    0.4604    0.4825
3191.748    0.4898    0.4964
3191.767    0.4612    0.4653
3191.786    0.4746    0.4594
3191.805    0.5365    0.5104
3191.823    0.5974    0.5773
3191.842    0.6066    0.6059
3191.861    0.5535    0.5674
3191.880    0.4906    0.5006
3191.898    0.4629    0.4628
3191.917    0.4747    0.4582
3191.936    0.4502    0.4410
3191.955    0.3558    0.3679
3191.973    0.2631    0.2701
3191.992    0.1927    0.1994
3192.011    0.1948    0.1939
3192.030    0.2381    0.2333
3192.048    0.2990    0.2833
3192.067    0.3775    0.3422
3192.086    0.4478    0.4157
3192.105    0.5087    0.5052
3192.124    0.5266    0.6006
# 020752  36  3191.480  3192.137
3191.480    0.7823    0.7567
3191.499    0.8608    0.8356
3191.518    0.8976    0.8636
3191.537    0.8722    0.8478
3191.556    0.8091    0.7930
3191.574    0.7119    0.7066
3191.593    0.5794    0.5822
3191.612    0.4283    0.4362
3191.631    0.2899    0.2970
3191.649    0.2044    0.2062
3191.668    0.1854    0.1837
3191.687    0.2260    0.2419
3191.706    0.3227    0.3522
3191.724    0.4330    0.4570
3191.743    0.5066    0.5236
3191.762    0.5403    0.5389
3191.781    0.5591    0.5372
3191.800    0.5768    0.5571
3191.818    0.6121    0.6005
3191.837    0.6397    0.6412
3191.856    0.6179    0.6412
3191.875    0.5863    0.5961
3191.893    0.5448    0.5404
3191.912    0.5161    0.4991
3191.931    0.4838    0.4744
3191.950    0.4326    0.4370
3191.968    0.3633    0.3754
3191.987    0.2874    0.3042
3192.006    0.2671    0.2624
3192.025    0.2625    0.2641
3192.044    0.3100    0.2975
3192.062    0.3720    0.3463
3192.081    0.4405    0.4143
3192.100    0.5135    0.4993
3192.119    0.5836    0.5929
3192.137    0.6311    0.6756
# 021165  35  3191.486  3192.124
3191.486    0.9166    0.8680
3191.504    0.9497    0.9036
3191.523    0.9207    0.9072
3191.542    0.8829    0.8792
3191.561    0.8377    0.8164
3191.579    0.7470    0.7234
3191.598    0.5774    0.5800
3191.617    0.3778    0.3917
3191.636    0.2147    0.2117
3191.654    0.1159    0.1171
3191.673    0.1292    0.1349
3191.692    0.2514    0.2685
3191.711    0.4183    0.4515
3191.730    0.5443    0.5653
3191.748    0.5369    0.5474
3191.767    0.4464    0.4526
3191.786    0.4167    0.4022
3191.805    0.4675    0.4641
3191.823    0.5902    0.5830
3191.842    0.6707    0.6640
3191.861    0.6199    0.6394
3191.880    0.5441    0.5586
3191.898    0.5465    0.5169
3191.917    0.5512    0.5416
3191.936    0.5328    0.5577
3191.955    0.4512    0.4675
3191.974    0.2979    0.3057
3191.992    0.1982    0.2028
3192.011    0.2180    0.2071
3192.030    0.2754    0.2778
3192.049    0.3578    0.3443
3192.067    0.4306    0.4030
3192.086    0.5363    0.4927
3192.105    0.6116    0.5995
3192.124    0.6295    0.6894
# 021172  36  3191.480  3192.137
3191.480    0.8331    0.7958
3191.499    0.9395    0.8618
3191.517    0.9397    0.8819
3191.536    0.9018    0.8696
3191.555    0.8474    0.8162
3191.574    0.7582    0.7238
3191.592    0.6080    0.6077
3191.611    0.4260    0.4490
3191.630    0.2501    0.2668
3191.649    0.1294    0.1256
3191.668    0.0829    0.0825
3191.686    0.1277    0.1472
3191.705    0.2658    0.3065
3191.724    0.4337    0.4681
3191.743    0.4958    0.5130
3191.761    0.4205    0.4341
3191.780    0.3305    0.3304
3191.799    0.3479    0.3261
3191.818    0.4617    0.4431
3191.836    0.5674    0.5765
3191.855    0.6028    0.6232
3191.874    0.5428    0.5598
3191.893    0.5018    0.4852
3191.912    0.5051    0.4871
3191.930    0.5331    0.5328
3191.949    0.4762    0.5068
3191.968    0.3360    0.3571
3191.987    0.1874    0.1964
3192.005    0.1437    0.1426
3192.024    0.1938    0.1913
3192.043    0.2809    0.2715
3192.062    0.3835    0.3321
3192.080    0.4707    0.3912
3192.099    0.5235    0.4735
3192.118    0.5487    0.5569
3192.137    0.5139    0.6307
# 022203  35  3191.485  3192.124
3191.485    0.8890    0.8140
3191.504    0.9241    0.8626
3191.523    0.9162    0.8636
3191.542    0.8664    0.8245
3191.561    0.7711    0.7475
3191.579    0.6386    0.6412
3191.598    0.4846    0.4974
3191.617    0.3213    0.3393
3191.636    0.2052    0.2052
3191.654    0.1399    0.1399
3191.673    0.1527    0.1607
3191.692    0.2297    0.2635
3191.711    0.3525    0.3965
3191.729    0.4473    0.4848
3191.748    0.4808    0.5008
3191.767    0.4802    0.4677
3191.786    0.4856    0.4549
3191.805    0.5314    0.5005
3191.823    0.5648    0.5711
3191.842    0.5821    0.6118
3191.861    0.5678    0.5829
3191.880    0.5072    0.5132
3191.898    0.4852    0.4637
3191.917    0.4810    0.4506
3191.936    0.4239    0.4385
3191.955    0.3609    0.3789
3191.973    0.2692    0.2886
3191.992    0.2096    0.2160
3192.011    0.2044    0.2057
3192.030    0.2644    0.2442
3192.048    0.3223    0.2949
3192.067    0.3795    0.3508
3192.086    0.4713    0.4158
3192.105    0.4961    0.4948
3192.124    0.5094    0.5824
# 023530  35  3191.486  3192.124
3191.486    0.8734    0.7943
3191.505    0.9421    0.8435
3191.524    0.9230    0.8555
3191.542    0.8439    0.8297
3191.561    0.7668    0.7560
3191.580    0.6531    0.6442
3191.599    0.4894    0.5050
3191.617    0.3180    0.3472
3191.636    0.1830    0.1825
3191.655    0.0886    0.0812
3191.674    0.0718    0.0750
3191.693    0.1424    0.1670
3191.711    0.2698    0.3159
3191.730    0.3871    0.4363
3191.749    0.4125    0.4246
3191.768    0.3254    0.3172
3191.786    0.2453    0.2442
3191.805    0.2985    0.2853
3191.824    0.4418    0.4312
3191.843    0.5585    0.5630
3191.861    0.5632    0.5749
3191.880    0.4836    0.4953
3191.899    0.4510    0.4371
3191.918    0.4819    0.4640
3191.937    0.4928    0.5023
3191.955    0.4096    0.4332
3191.974    0.2461    0.2649
3191.993    0.1276    0.1382
3192.012    0.1269    0.1295
3192.030    0.2063    0.1967
3192.049    0.3285    0.2745
3192.068    0.4200    0.3402
3192.087    0.4826    0.4271
3192.106    0.5199    0.5269
3192.124    0.4894    0.5985
# 025002  35  3191.486  3192.124
3191.486    0.8168    0.8221
3191.505    0.8817    0.8664
3191.523    0.8744    0.8668
3191.542    0.8383    0.8304
3191.561    0.7686    0.7567
3191.580    0.6622    0.6452
3191.599    0.4953    0.4995
3191.617    0.3475    0.3472
3191.636    0.2113    0.2100
3191.655    0.1372    0.1398
3191.674    0.1593    0.1605
3191.692    0.2534    0.2550
3191.711    0.3752    0.3857
3191.730    0.4542    0.4794
3191.749    0.4773    0.4975
3191.767    0.4684    0.4707
3191.786    0.4747    0.4605
3191.805    0.5276    0.5078
3191.824    0.5931    0.5871
3191.843    0.6350    0.6366
3191.861    0.6223    0.6250
3191.880    0.5649    0.5742
3191.899    0.5377    0.5339
3191.918    0.5229    0.5200
3191.936    0.4969    0.4952
3191.955    0.4202    0.4183
3191.974    0.3057    0.3093
3191.993    0.2298    0.2336
3192.011    0.2275    0.2283
3192.030    0.2807    0.2762
3192.049    0.3428    0.3425
3192.068    0.4316    0.4124
3192.087    0.5157    0.4902
3192.105    0.5733    0.5710
3192.124    0.6095    0.6539
# 025414  35  3191.486  3192.124
3191.486    0.8551    0.7795
3191.505    0.8872    0.8295
3191.524    0.8764    0.8354
3191.542    0.8346    0.8020
3191.561    0.7328    0.7196
3191.580    0.6209    0.6012
3191.599    0.4741    0.4638
3191.618    0.3098    0.3109
3191.636    0.1724    0.1731
3191.655    0.0816    0.0818
3191.674    0.0714    0.0769
3191.693    0.1418    0.1647
3191.711    0.2778    0.3075
3191.730    0.3983    0.4351
3191.749    0.4292    0.4514
3191.768    0.3715    0.3739
3191.787    0.3325    0.3135
3191.805    0.3677    0.3526
3191.824    0.4666    0.4733
3191.843    0.5315    0.5601
3191.862    0.5050    0.5294
3191.880    0.4356    0.4346
3191.899    0.3904    0.3751
3191.918    0.4395    0.4071
3191.937    0.4484    0.4553
3191.955    0.3526    0.4079
3191.974    0.2328    0.2638
3191.993    0.1404    0.1438
3192.012    0.1380    0.1260
3192.031    0.1898    0.1835
3192.049    0.2609    0.2474
3192.068    0.3475    0.3001
3192.087    0.3961    0.3552
3192.106    0.4447    0.4217
3192.124    0.4371    0.4947
# 025670  35  3191.486  3192.125
3191.486    0.8686    0.8072
3191.505    0.9190    0.8547
3191.524    0.8882    0.8606
3191.543    0.8304    0.8274
3191.561    0.7822    0.7547
3191.580    0.6708    0.6445
3191.599    0.5172    0.5090
3191.618    0.3439    0.3471
3191.637    0.1898    0.1883
3191.655    0.0904    0.0949
3191.674    0.0919    0.0934
3191.693    0.1726    0.1966
3191.712    0.3231    0.3653
3191.730    0.4614    0.4918
3191.749    0.4900    0.5054
3191.768    0.4179    0.4229
3191.787    0.3710    0.3621
3191.806    0.4222    0.4090
3191.824    0.5383    0.5242
3191.843    0.5990    0.6060
3191.862    0.5458    0.5703
3191.881    0.4550    0.4684
3191.899    0.4389    0.4132
3191.918    0.4681    0.4462
3191.937    0.4727    0.4949
3191.956    0.4022    0.4370
3191.974    0.2694    0.2909
3191.993    0.1640    0.1660
3192.012    0.1608    0.1509
3192.031    0.2105    0.2119
3192.050    0.2903    0.2762
3192.068    0.3790    0.3252
3192.087    0.4331    0.3933
3192.106    0.4947    0.4806
3192.125    0.5054    0.5706
# 026381  35  3191.486  3192.124
3191.486    0.8420    0.8306
3191.505    0.8945    0.8660
3191.524    0.8835    0.8702
3191.542    0.8395    0.8422
3191.561    0.7691    0.7741
3191.580    0.6733    0.6693
3191.599    0.5238    0.5247
3191.618    0.3326    0.3425
3191.636    0.1712    0.1800
3191.655    0.0871    0.0847
3191.674    0.0939    0.0952
3191.693    0.2002    0.2075
3191.711    0.3561    0.3598
3191.730    0.4632    0.4572
3191.749    0.4291    0.4170
3191.768    0.3069    0.3023
3191.787    0.2389    0.2435
3191.805    0.3094    0.3063
3191.824    0.4572    0.4611
3191.843    0.5766    0.5828
3191.862    0.5848    0.5851
3191.880    0.5213    0.5240
3191.899    0.5022    0.4939
3191.918    0.5277    0.5242
3191.937    0.5091    0.5238
3191.956    0.4020    0.4038
3191.974    0.2352    0.2365
3191.993    0.1375    0.1332
3192.012    0.1517    0.1567
3192.031    0.2517    0.2610
3192.049    0.3732    0.3629
3192.068    0.4962    0.4503
3192.087    0.5845    0.5379
3192.106    0.6214    0.6145
3192.124    0.5745    0.6575
# 027435  35  3191.486  3192.124
3191.486    0.8752    0.8492
3191.505    0.9211    0.8837
3191.523    0.8987    0.8847
3191.542    0.8562    0.8523
3191.561    0.7903    0.7813
3191.580    0.6869    0.6744
3191.598    0.5164    0.5359
3191.617    0.3340    0.3532
3191.636    0.1852    0.1834
3191.655    0.0985    0.0949
3191.673    0.1089    0.1149
3191.692    0.2308    0.2405
3191.711    0.4026    0.4136
3191.730    0.5029    0.5168
3191.749    0.4825    0.4835
3191.767    0.3832    0.3851
3191.786    0.3334    0.3346
3191.805    0.4138    0.4063
3191.824    0.5668    0.5483
3191.842    0.6428    0.6358
3191.861    0.6044    0.6166
3191.880    0.5339    0.5400
3191.899    0.5151    0.5071
3191.917    0.5461    0.5404
3191.936    0.5456    0.5548
3191.955    0.4436    0.4504
3191.974    0.2777    0.2773
3191.993    0.1721    0.1735
3192.011    0.1866    0.1904
3192.030    0.2755    0.2743
3192.049    0.3658    0.3503
3192.068    0.4540    0.4172
3192.086    0.5485    0.5028
3192.105    0.5995    0.6016
3192.124    0.5939    0.6780
# 029432  36  3191.482  3192.139
3191.482    0.8134    0.7887
3191.501    0.9209    0.8672
3191.520    0.9350    0.8933
3191.538    0.9309    0.8859
3191.557    0.8515    0.8433
3191.576    0.7782    0.7635
3191.595    0.6414    0.6460
3191.614    0.4720    0.4855
3191.632    0.2938    0.3096
3191.651    0.1597    0.1578
3191.670    0.1040    0.0991
3191.689    0.1375    0.1547
3191.707    0.2757    0.2959
3191.726    0.4322    0.4613
3191.745    0.4935    0.5352
3191.764    0.4585    0.4847
3191.783    0.3974    0.3966
3191.801    0.3969    0.3823
3191.820    0.4968    0.4709
3191.839    0.6149    0.5895
3191.858    0.6314    0.6327
3191.876    0.5711    0.5849
3191.895    0.5092    0.5156
3191.914    0.5135    0.5064
3191.933    0.5553    0.5439
3191.952    0.5212    0.5257
3191.970    0.3947    0.4063
3191.989    0.2476    0.2507
3192.008    0.1724    0.1791
3192.027    0.2100    0.2131
3192.045    0.2971    0.2835
3192.064    0.3873    0.3476
3192.083    0.4652    0.4143
3192.102    0.5349    0.5041
3192.121    0.6003    0.5991
3192.139    0.5761    0.6751
# 031965  36  3191.481  3192.138
3191.481    0.8420    0.8063
3191.500    0.9535    0.8808
3191.519    0.9676    0.9032
3191.537    0.9333    0.8958
3191.556    0.8845    0.8531
3191.575    0.8123    0.7737
3191.594    0.6668    0.6613
3191.612    0.4815    0.5129
3191.631    0.2979    0.3166
3191.650    0.1507    0.1498
3191.669    0.0874    0.0844
3191.688    0.1250    0.1436
3191.706    0.2793    0.3044
3191.725    0.4623    0.5033
3191.744    0.5499    0.5984
3191.763    0.5171    0.5446
3191.781    0.4443    0.4459
3191.800    0.4362    0.4201
3191.819    0.5374    0.5131
3191.838    0.6482    0.6330
3191.856    0.6602    0.6583
3191.875    0.5531    0.5777
3191.894    0.4887    0.4879
3191.913    0.5058    0.4841
3191.931    0.5517    0.5446
3191.950    0.5238    0.5498
3191.969    0.3868    0.4137
3191.988    0.2254    0.2350
3192.007    0.1598    0.1566
3192.025    0.1916    0.1940
3192.044    0.2879    0.2718
3192.063    0.3581    0.3256
3192.082    0.4284    0.3791
3192.100    0.5028    0.4592
3192.119    0.5600    0.5572
3192.138    0.5665    0.6513
# 032673  36  3191.480  3192.137
3191.480    0.8535    0.8002
3191.499    0.9041    0.8608
3191.518    0.9183    0.8750
3191.537    0.8896    0.8535
3191.555    0.8084    0.7967
3191.574    0.7102    0.7008
3191.593    0.5859    0.5715
3191.612    0.3936    0.4072
3191.630    0.2185    0.2425
3191.649    0.1226    0.1181
3191.668    0.0932    0.0903
3191.687    0.1511    0.1706
3191.705    0.2948    0.3217
3191.724    0.4305    0.4738
3191.743    0.4901    0.5195
3191.762    0.4567    0.4546
3191.781    0.3873    0.3815
3191.799    0.4094    0.3967
3191.818    0.5202    0.5032
3191.837    0.6033    0.6039
3191.856    0.6006    0.6055
3191.874    0.5170    0.5297
3191.893    0.4647    0.4628
3191.912    0.4987    0.4753
3191.931    0.5150    0.5214
3191.949    0.4658    0.4897
3191.968    0.3421    0.3491
3191.987    0.2030    0.2063
3192.006    0.1579    0.1672
3192.025    0.2307    0.2247
3192.043    0.3284    0.2992
3192.062    0.3982    0.3576
3192.081    0.4657    0.4139
3192.100    0.5146    0.4847
3192.118    0.5388    0.5591
3192.137    0.5567    0.6411
# 033932  35  3191.487  3192.125
3191.487    0.8710    0.8529
3191.505    0.9456    0.8993
3191.524    0.9288    0.9080
3191.543    0.8827    0.8843
3191.562    0.8527    0.8272
3191.581    0.7470    0.7306
3191.599    0.5853    0.5963
3191.618    0.4150    0.4190
3191.637    0.2447    0.2508
3191.656    0.1534    0.1540
3191.674    0.1641    0.1629
3191.693    0.2549    0.2737
3191.712    0.4070    0.4325
3191.731    0.5167    0.5482
3191.749    0.5645    0.5656
3191.768    0.5205    0.5161
3191.787    0.4862    0.4832
3191.806    0.5320    0.5246
3191.825    0.6358    0.6167
3191.843    0.6776    0.6820
3191.862    0.6764    0.6786
3191.881    0.6133    0.6207
3191.900    0.5711    0.5721
3191.918    0.5740    0.5656
3191.937    0.5668    0.5594
3191.956    0.4811    0.4897
3191.975    0.3596    0.3652
3191.994    0.2594    0.2679
3192.012    0.2570    0.2521
3192.031    0.2932    0.2950
3192.050    0.3678    0.3525
3192.069    0.4413    0.4173
3192.087    0.5348    0.5016
3192.106    0.6121    0.6090
3192.125    0.6519    0.7066
# 035185  36  3191.481  3192.138
3191.481    0.7770    0.7661
3191.500    0.8614    0.8428
3191.518    0.8904    0.8748
3191.537    0.8829    0.8678
3191.556    0.8287    0.8211
3191.575    0.7256    0.7350
3191.594    0.5922    0.6138
3191.612    0.4705    0.4795
3191.631    0.3511    0.3450
3191.650    0.2554    0.2514
3191.669    0.2226    0.2242
3191.687    0.2556    0.2623
3191.706    0.3378    0.3469
3191.725    0.4259    0.4375
3191.744    0.4865    0.5003
3191.762    0.5226    0.5272
3191.781    0.5539    0.5404
3191.800    0.5664    0.5630
3191.819    0.6189    0.6021
3191.838    0.6592    0.6412
3191.856    0.6506    0.6567
3191.875    0.6233    0.6419
3191.894    0.5997    0.6058
3191.913    0.5651    0.5631
3191.931    0.5270    0.5195
3191.950    0.4707    0.4636
3191.969    0.3926    0.3974
3191.988    0.3409    0.3375
3192.007    0.2982    0.3061
3192.025    0.3053    0.3116
3192.044    0.3542    0.3480
3192.063    0.4173    0.4032
3192.082    0.4856    0.4690
3192.100    0.5581    0.5383
3192.119    0.6001    0.6140
3192.138    0.6555    0.6841
# 035265  36  3191.482  3192.139
3191.482    0.8853    0.8362
3191.500    0.9499    0.8919
3191.519    0.9539    0.9068
3191.538    0.9122    0.8900
3191.557    0.8566    0.8393
3191.575    0.7617    0.7588
3191.594    0.6283    0.6337
3191.613    0.4432    0.4598
3191.632    0.2551    0.2688
3191.651    0.1347    0.1337
3191.669    0.1087    0.1065
3191.688    0.1829    0.1959
3191.707    0.3324    0.3732
3191.726    0.4933    0.5383
3191.744    0.5586    0.5879
3191.763    0.5217    0.5274
3191.782    0.4642    0.4544
3191.801    0.4804    0.4694
3191.819    0.5814    0.5632
3191.838    0.6637    0.6543
3191.857    0.6567    0.6528
3191.876    0.5662    0.5760
3191.895    0.5127    0.5157
3191.913    0.5331    0.5276
3191.932    0.5672    0.5669
3191.951    0.5295    0.5236
3191.970    0.3732    0.3745
3191.988    0.2255    0.2358
3192.007    0.1902    0.1921
3192.026    0.2431    0.2443
3192.045    0.3275    0.3149
3192.063    0.4038    0.3673
3192.082    0.4843    0.4356
3192.101    0.5818    0.5315
3192.120    0.6150    0.6308
3192.139    0.6143    0.7160
# 036512  36  3191.482  3192.139
3191.482    0.8173    0.8213
3191.500    0.9043    0.8728
3191.519    0.9264    0.8861
3191.538    0.8702    0.8664
3191.557    0.8247    0.8085
3191.575    0.7495    0.7203
3191.594    0.5976    0.5939
3191.613    0.4090    0.4275
3191.632    0.2380    0.2469
3191.650    0.1285    0.1245
3191.669    0.0955    0.0967
3191.688    0.1718    0.1842
3191.707    0.3360    0.3532
3191.726    0.4754    0.5029
3191.744    0.5164    0.5339
3191.763    0.4496    0.4557
3191.782    0.3711    0.3751
3191.801    0.4043    0.3968
3191.819    0.5516    0.5099
3191.838    0.6477    0.6249
3191.857    0.6233    0.6381
3191.876    0.5528    0.5652
3191.895    0.5083    0.5055
3191.913    0.5271    0.5201
3191.932    0.5647    0.5613
3191.951    0.5004    0.5120
3191.970    0.3495    0.3525
3191.988    0.2097    0.2111
3192.007    0.1737    0.1742
3192.026    0.2313    0.2379
3192.045    0.3219    0.3180
3192.063    0.4166    0.3747
3192.082    0.4943    0.4436
3192.101    0.5761    0.5335
3192.120    0.6199    0.6202
3192.139    0.5687    0.6926
# 038647  35  3191.486  3192.125
3191.486    0.9030    0.8371
3191.505    0.9133    0.8688
3191.524    0.8827    0.8596
3191.543    0.8385    0.8115
3191.561    0.7478    0.7305
3191.580    0.6149    0.6119
3191.599    0.4589    0.4618
3191.618    0.2869    0.2960
3191.637    0.1610    0.1603
3191.655    0.1083    0.1048
3191.674    0.1333    0.1457
3191.693    0.2496    0.2743
3191.712    0.3828    0.4246
3191.730    0.4680    0.5032
3191.749    0.4612    0.4832
3191.768    0.4257    0.4178
3191.787    0.4196    0.4049
3191.805    0.4982    0.4741
3191.824    0.5905    0.5766
3191.843    0.6027    0.6173
3191.862    0.5647    0.5665
3191.881    0.4759    0.4860
3191.899    0.4609    0.4544
3191.918    0.4957    0.4728
3191.937    0.4588    0.4645
3191.956    0.3572    0.3695
3191.974    0.2245    0.2453
3191.993    0.1689    0.1713
3192.012    0.1944    0.1873
3192.031    0.2576    0.2500
3192.049    0.3399    0.3106
3192.068    0.4119    0.3741
3192.087    0.4852    0.4518
3192.106    0.5433    0.5394
3192.125    0.5492    0.6257
# 038747  35  3191.486  3192.124
3191.486    0.7330    0.7198
3191.505    0.7952    0.7867
3191.523    0.8166    0.8072
3191.542    0.7802    0.7856
3191.561    0.7214    0.7238
3191.580    0.6374    0.6283
3191.599    0.5231    0.5102
3191.617    0.3980    0.3926
3191.636    0.2792    0.2855
3191.655    0.2161    0.2201
3191.674    0.2088    0.2114
3191.692    0.2474    0.2521
3191.711    0.3159    0.3235
3191.730    0.3751    0.3917
3191.749    0.4210    0.4344
3191.768    0.4612    0.4530
3191.786    0.4919    0.4670
3191.805    0.5105    0.4955
3191.824    0.5270    0.5358
3191.843    0.5580    0.5670
3191.861    0.5567    0.5692
3191.880    0.5306    0.5411
3191.899    0.5124    0.4982
3191.918    0.4691    0.4578
3191.936    0.4297    0.4239
3191.955    0.3802    0.3841
3191.974    0.3243    0.3364
3191.993    0.2893    0.2919
3192.012    0.2652    0.2677
3192.030    0.2719    0.2720
3192.049    0.3164    0.3030
3192.068    0.3701    0.3551
3192.087    0.4338    0.4226
3192.105    0.5015    0.4960
3192.124    0.5420    0.5756
# 038853  36  3191.482  3192.139
3191.482    0.8859    0.8598
3191.501    0.9484    0.9177
3191.519    0.9763    0.9326
3191.538    0.9667    0.9234
3191.557    0.9253    0.8876
3191.576    0.8400    0.8211
3191.595    0.7142    0.7117
3191.613    0.5259    0.5480
3191.632    0.3174    0.3352
3191.651    0.1700    0.1672
3191.670    0.1191    0.1203
3191.688    0.1957    0.2066
3191.707    0.3657    0.4022
3191.726    0.5514    0.5955
3191.745    0.6489    0.6656
3191.764    0.5905    0.6045
3191.782    0.5168    0.5243
3191.801    0.5426    0.5224
3191.820    0.6352    0.6152
3191.839    0.7228    0.7097
3191.857    0.7166    0.7165
3191.876    0.6250    0.6403
3191.895    0.5640    0.5648
3191.914    0.5776    0.5635
3191.932    0.6115    0.6035
3191.951    0.5507    0.5749
3191.970    0.4141    0.4250
3191.989    0.2636    0.2618
3192.008    0.2043    0.2089
3192.026    0.2622    0.2591
3192.045    0.3404    0.3317
3192.064    0.4056    0.3820
3192.083    0.4870    0.4522
3192.101    0.6084    0.5564
3192.120    0.6739    0.6702
3192.139    0.6691    0.7589
# 039506  36  3191.482  3192.139
3191.482    0.8230    0.8350
3191.501    0.9091    0.8931
3191.520    0.9484    0.9169
3191.538    0.9369    0.9171
3191.557    0.9080    0.8882
3191.576    0.8496    0.8270
3191.595    0.7551    0.7296
3191.613    0.5845    0.5825
3191.632    0.3432    0.3701
3191.651    0.1814    0.1801
3191.670    0.1051    0.1049
3191.689    0.1598    0.1737
3191.707    0.3374    0.3449
3191.726    0.5196    0.5252
3191.745    0.5438    0.5640
3191.764    0.4551    0.4482
3191.782    0.3137    0.3155
3191.801    0.2898    0.2852
3191.820    0.4120    0.4055
3191.839    0.5940    0.5895
3191.858    0.6845    0.6957
3191.876    0.6671    0.6786
3191.895    0.6184    0.6133
3191.914    0.6150    0.5973
3191.933    0.6266    0.6323
3191.951    0.5801    0.6020
3191.970    0.4213    0.4339
3191.989    0.2445    0.2408
3192.008    0.1754    0.1737
3192.027    0.2404    0.2501
3192.045    0.3707    0.3646
3192.064    0.4775    0.4492
3192.083    0.5853    0.5293
3192.102    0.6899    0.6384
3192.120    0.7171    0.7221
3192.139    0.6583    0.7554
# 039822  36  3191.481  3192.138
3191.481    0.7889    0.7932
3191.499    0.8991    0.8704
3191.518    0.9491    0.9012
3191.537    0.9241    0.9009
3191.556    0.8821    0.8672
3191.574    0.8360    0.8017
3191.593    0.7229    0.6992
3191.612    0.5528    0.5514
3191.631    0.3532    0.3593
3191.650    0.1742    0.1837
3191.668    0.1056    0.1038
3191.687    0.1385    0.1428
3191.706    0.2649    0.2954
3191.725    0.4478    0.4794
3191.743    0.5384    0.5645
3191.762    0.5028    0.5111
3191.781    0.3947    0.3969
3191.800    0.3613    0.3569
3191.818    0.4617    0.4390
3191.837    0.5901    0.5864
3191.856    0.6700    0.6716
3191.875    0.6302    0.6439
3191.894    0.5728    0.5739
3191.912    0.5699    0.5558
3191.931    0.5981    0.5953
3191.950    0.5757    0.5913
3191.969    0.4492    0.4590
3191.987    0.2812    0.2836
3192.006    0.1816    0.1834
3192.025    0.2075    0.2115
3192.044    0.2963    0.2934
3192.062    0.3885    0.3535
3192.081    0.4617    0.4177
3192.100    0.5605    0.5204
3192.119    0.6318    0.6314
3192.138    0.6210    0.7102
# 040118  35  3191.486  3192.124
3191.486    0.8383    0.8391
3191.505    0.9007    0.8736
3191.524    0.8898    0.8782
3191.542    0.8692    0.8509
3191.561    0.8134    0.7838
3191.580    0.6918    0.6808
3191.599    0.5314    0.5380
3191.618    0.3311    0.3527
3191.636    0.1813    0.1843
3191.655    0.0877    0.0859
3191.674    0.0972    0.0998
3191.693    0.2096    0.2217
3191.711    0.3819    0.3832
3191.730    0.4784    0.4815
3191.749    0.4389    0.4325
3191.768    0.3178    0.3085
3191.786    0.2494    0.2472
3191.805    0.3136    0.3146
3191.824    0.4634    0.4767
3191.843    0.5793    0.6006
3191.862    0.6027    0.6003
3191.880    0.5500    0.5396
3191.899    0.5168    0.5159
3191.918    0.5551    0.5527
3191.937    0.5479    0.5509
3191.955    0.4184    0.4294
3191.974    0.2359    0.2413
3191.993    0.1353    0.1345
3192.012    0.1607    0.1616
3192.030    0.2628    0.2630
3192.049    0.3747    0.3676
3192.068    0.4949    0.4496
3192.087    0.5913    0.5375
3192.106    0.6242    0.6170
3192.124    0.5772    0.6619
# 040133  36  3191.482  3192.139
3191.482    0.8726    0.8080
3191.500    0.9656    0.8730
3191.519    0.9817    0.8923
3191.538    0.9177    0.8780
3191.557    0.8504    0.8258
3191.575    0.7603    0.7422
3191.594    0.6118    0.6229
3191.613    0.4397    0.4629
3191.632    0.2607    0.2757
3191.651    0.1311    0.1291
3191.669    0.0832    0.0824
3191.688    0.1321    0.1486
3191.707    0.2843    0.3173
3191.726    0.4317    0.5007
3191.744    0.5222    0.5749
3191.763    0.5006    0.5193
3191.782    0.4265    0.4261
3191.801    0.4509    0.4183
3191.820    0.5405    0.5167
3191.838    0.6074    0.6160
3191.857    0.5937    0.6193
3191.876    0.5172    0.5253
3191.895    0.4509    0.4432
3191.913    0.4712    0.4512
3191.932    0.5145    0.5131
3191.951    0.4691    0.5007
3191.970    0.3407    0.3595
3191.988    0.1989    0.2058
3192.007    0.1391    0.1420
3192.026    0.1902    0.1872
3192.045    0.2862    0.2656
3192.064    0.3576    0.3214
3192.082    0.4218    0.3674
3192.101    0.4874    0.4317
3192.120    0.5304    0.5112
3192.139    0.4988    0.6056
# 041184  35  3191.486  3192.124
3191.486    0.5425    0.5353
3191.505    0.5558    0.5594
3191.523    0.5653    0.5652
3191.542    0.5475    0.5518
3191.561    0.5176    0.5202
3191.580    0.4792    0.4750
3191.599    0.4194    0.4231
3191.617    0.3714    0.3744
3191.636    0.3364    0.3305
3191.655    0.3046    0.2996
3191.674    0.2865    0.2846
3191.692    0.2801    0.2853
3191.711    0.2923    0.2998
3191.730    0.3214    0.3249
3191.749    0.3529    0.3560
3191.767    0.3921    0.3871
3191.786    0.4224    0.4176
3191.805    0.4490    0.4429
3191.824    0.4674    0.4604
3191.843    0.4663    0.4686
3191.861    0.4700    0.4674
3191.880    0.4566    0.4571
3191.899    0.4339    0.4389
3191.918    0.4125    0.4150
3191.936    0.3875    0.3900
3191.955    0.3636    0.3643
3191.974    0.3372    0.3427
3191.993    0.3333    0.3285
3192.011    0.3285    0.3244
3192.030    0.3317    0.3314
3192.049    0.3499    0.3504
3192.068    0.3778    0.3803
3192.087    0.4235    0.4186
3192.105    0.4641    0.4594
3192.124    0.4951    0.5036
# 041484  35  3191.487  3192.125
3191.487    0.9251    0.8504
3191.505    0.9585    0.8925
3191.524    0.9557    0.8987
3191.543    0.9200    0.8704
3191.562    0.8379    0.8048
3191.580    0.7274    0.7122
3191.599    0.5681    0.5792
3191.618    0.3797    0.4041
3191.637    0.2196    0.2261
3191.656    0.1235    0.1192
3191.674    0.1176    0.1269
3191.693    0.2217    0.2521
3191.712    0.3972    0.4403
3191.731    0.5358    0.5745
3191.749    0.5448    0.5785
3191.768    0.4839    0.4931
3191.787    0.4503    0.4342
3191.806    0.5022    0.4798
3191.824    0.5966    0.5849
3191.843    0.6369    0.6533
3191.862    0.6026    0.6146
3191.881    0.5129    0.5201
3191.900    0.4863    0.4722
3191.918    0.5263    0.5043
3191.937    0.5284    0.5423
3191.956    0.4406    0.4746
3191.975    0.3023    0.3169
3191.993    0.1959    0.2000
3192.012    0.1851    0.1833
3192.031    0.2417    0.2369
3192.050    0.3220    0.2909
3192.069    0.3931    0.3429
3192.087    0.4673    0.4238
3192.106    0.5374    0.5368
3192.125    0.5736    0.6436
# 041526  36  3191.481  3192.138
3191.481    0.8414    0.8026
3191.500    0.9354    0.8833
3191.518    0.9661    0.9091
3191.537    0.9423    0.9057
3191.556    0.8962    0.8696
3191.575    0.8293    0.7982
3191.593    0.7053    0.6990
3191.612    0.5304    0.5478
3191.631    0.3333    0.3514
3191.650    0.1730    0.1758
3191.669    0.1029    0.0986
3191.687    0.1303    0.1441
3191.706    0.2722    0.3058
3191.725    0.4633    0.5030
3191.744    0.5741    0.6038
3191.762    0.5434    0.5630
3191.781    0.4588    0.4599
3191.800    0.4343    0.4257
3191.819    0.5328    0.5093
3191.837    0.6355    0.6276
3191.856    0.6694    0.6772
3191.875    0.5894    0.6152
3191.894    0.5292    0.5224
3191.913    0.5190    0.4982
3191.931    0.5439    0.5436
3191.950    0.5352    0.5542
3191.969    0.4149    0.4351
3191.988    0.2521    0.2615
3192.006    0.1723    0.1749
3192.025    0.2066    0.2007
3192.044    0.2844    0.2745
3192.063    0.3499    0.3302
3192.081    0.4299    0.3844
3192.100    0.5214    0.4772
3192.119    0.5913    0.5856
3192.138    0.6066    0.6798
# 042333  35  3191.486  3192.125
3191.486    0.8927    0.8198
3191.505    0.9207    0.8704
3191.524    0.9154    0.8742
3191.543    0.8892    0.8395
3191.561    0.7947    0.7716
3191.580    0.6762    0.6637
3191.599    0.5112    0.5196
3191.618    0.3357    0.3528
3191.637    0.2091    0.2036
3191.655    0.1210    0.1250
3191.674    0.1324    0.1380
3191.693    0.2285    0.2455
3191.712    0.3419    0.3970
3191.730    0.4464    0.5038
3191.749    0.4942    0.5237
3191.768    0.4887    0.4777
3191.787    0.4786    0.4511
3191.806    0.5163    0.4974
3191.824    0.5943    0.5818
3191.843    0.6219    0.6369
3191.862    0.5838    0.6087
3191.881    0.5252    0.5269
3191.899    0.4831    0.4683
3191.918    0.4796    0.4622
3191.937    0.4686    0.4657
3191.956    0.3865    0.4075
3191.974    0.2769    0.3012
3191.993    0.2055    0.2115
3192.012    0.2007    0.1979
3192.031    0.2567    0.2413
3192.050    0.3201    0.2972
3192.068    0.3884    0.3506
3192.087    0.4504    0.4204
3192.106    0.5025    0.5076
3192.125    0.5596    0.6015
# 042575  35  3191.485  3192.123
3191.485    0.8929    0.8076
3191.504    0.9365    0.8562
3191.523    0.9009    0.8630
3191.542    0.8539    0.8302
3191.560    0.7800    0.7570
3191.579    0.6552    0.6448
3191.598    0.4988    0.5065
3191.617    0.3328    0.3408
3191.635    0.1835    0.1866
3191.654    0.0896    0.0853
3191.673    0.0754    0.0808
3191.692    0.1565    0.1796
3191.711    0.3097    0.3492
3191.729    0.4459    0.4808
3191.748    0.4550    0.4945
3191.767    0.3945    0.4053
3191.786    0.3491    0.3375
3191.804    0.3978    0.3779
3191.823    0.5219    0.5042
3191.842    0.5876    0.5935
3191.861    0.5395    0.5585
3191.879    0.4406    0.4564
3191.898    0.4130    0.3908
3191.917    0.4413    0.4242
3191.936    0.4682    0.4789
3191.955    0.3980    0.4243
3191.973    0.2458    0.2771
3191.992    0.1480    0.1514
3192.011    0.1437    0.1369
3192.030    0.2043    0.2004
3192.048    0.2905    0.2653
3192.067    0.3696    0.3172
3192.086    0.4199    0.3796
3192.105    0.4658    0.4588
3192.123    0.4789    0.5395
# 043297  35  3191.486  3192.124
3191.486    0.8861    0.8156
3191.505    0.9363    0.8549
3191.524    0.8833    0.8515
3191.542    0.8143    0.8098
3191.561    0.7318    0.7239
3191.580    0.6091    0.6034
3191.599    0.4460    0.4542
3191.617    0.2805    0.2961
3191.636    0.1511    0.1515
3191.655    0.0838    0.0782
3191.674    0.0898    0.0987
3191.692    0.1891    0.2040
3191.711    0.3285    0.3640
3191.730    0.4309    0.4759
3191.749    0.4500    0.4707
3191.768    0.3909    0.3946
3191.786    0.3690    0.3598
3191.805    0.4519    0.4221
3191.824    0.5508    0.5360
3191.843    0.5853    0.5902
3191.861    0.5274    0.5419
3191.880    0.4396    0.4487
3191.899    0.4273    0.4103
3191.918    0.4570    0.4478
3191.937    0.4625    0.4698
3191.955    0.3771    0.3920
3191.974    0.2316    0.2455
3191.993    0.1435    0.1499
3192.012    0.1600    0.1564
3192.030    0.2264    0.2173
3192.049    0.3093    0.2816
3192.068    0.3780    0.3362
3192.087    0.4339    0.4017
3192.105    0.4817    0.4768
3192.124    0.4917    0.5642
# 043557  35  3191.486  3192.124
3191.486    0.8796    0.8525
3191.505    0.9164    0.8902
3191.523    0.9262    0.8888
3191.542    0.8845    0.8535
3191.561    0.7929    0.7827
3191.580    0.6814    0.6727
3191.599    0.5177    0.5216
3191.617    0.3295    0.3569
3191.636    0.2106    0.2073
3191.655    0.1399    0.1361
3191.674    0.1593    0.1706
3191.692    0.2758    0.2871
3191.711    0.4091    0.4375
3191.730    0.5099    0.5311
3191.749    0.5242    0.5284
3191.768    0.4863    0.4770
3191.786    0.4640    0.4607
3191.805    0.5242    0.5143
3191.824    0.6146    0.5987
3191.843    0.6295    0.6393
3191.861    0.5983    0.6124
3191.880    0.5551    0.5568
3191.899    0.5464    0.5328
3191.918    0.5539    0.5435
3191.936    0.5189    0.5287
3191.955    0.4251    0.4391
3191.974    0.3084    0.3110
3191.993    0.2252    0.2304
3192.012    0.2338    0.2347
3192.030    0.2939    0.2868
3192.049    0.3727    0.3504
3192.068    0.4444    0.4185
3192.087    0.5373    0.5036
3192.105    0.6021    0.5942
3192.124    0.6124    0.6820
# 043726  36  3191.481  3192.138
3191.481    0.8762    0.8085
3191.500    0.9335    0.8708
3191.519    0.9315    0.8849
3191.538    0.8952    0.8640
3191.556    0.8270    0.8080
3191.575    0.7459    0.7129
3191.594    0.5933    0.5840
3191.613    0.4007    0.4169
3191.631    0.2224    0.2467
3191.650    0.1168    0.1168
3191.669    0.0918    0.0861
3191.688    0.1503    0.1678
3191.706    0.2824    0.3282
3191.725    0.4369    0.4990
3191.744    0.5248    0.5621
3191.763    0.5040    0.5052
3191.782    0.4369    0.4317
3191.800    0.4604    0.4435
3191.819    0.5685    0.5448
3191.838    0.6483    0.6377
3191.857    0.6210    0.6288
3191.875    0.5303    0.5434
3191.894    0.4746    0.4695
3191.913    0.4885    0.4797
3191.932    0.5294    0.5275
3191.950    0.4889    0.4958
3191.969    0.3358    0.3499
3191.988    0.1968    0.2008
3192.007    0.1480    0.1564
3192.026    0.2114    0.2083
3192.044    0.3027    0.2765
3192.063    0.3764    0.3303
3192.082    0.4393    0.3889
3192.101    0.5019    0.4697
3192.119    0.5548    0.5563
3192.138    0.5466    0.6507
# 044324  36  3191.481  3192.138
3191.481    0.8266    0.8155
3191.500    0.9268    0.8882
3191.519    0.9462    0.9101
3191.537    0.9365    0.9005
3191.556    0.8654    0.8600
3191.575    0.8057    0.7845
3191.594    0.6687    0.6670
3191.612    0.4879    0.5090
3191.631    0.3092    0.3164
3191.650    0.1646    0.1641
3191.669    0.1150    0.1129
3191.688    0.1721    0.1824
3191.706    0.3142    0.3378
3191.725    0.4815    0.5148
3191.744    0.5744    0.5995
3191.763    0.5585    0.5664
3191.781    0.4945    0.5013
3191.800    0.5077    0.4953
3191.819    0.5991    0.5750
3191.838    0.6811    0.6660
3191.857    0.6891    0.6805
3191.875    0.6020    0.6157
3191.894    0.5292    0.5359
3191.913    0.5228    0.5182
3191.932    0.5642    0.5497
3191.950    0.5324    0.5344
3191.969    0.4027    0.4170
3191.988    0.2649    0.2716
3192.007    0.2076    0.2092
3192.025    0.2452    0.2417
3192.044    0.3143    0.3087
3192.063    0.3877    0.3656
3192.082    0.4653    0.4337
3192.101    0.5603    0.5327
3192.119    0.6311    0.6343
3192.138    0.6601    0.7253
# 044997  36  3191.481  3192.138
3191.481    0.7511    0.7321
3191.500    0.8630    0.8168
3191.518    0.8859    0.8457
3191.537    0.8549    0.8422
3191.556    0.8052    0.7941
3191.575    0.7374    0.6979
3191.593    0.6213    0.5818
3191.612    0.4558    0.4446
3191.631    0.2716    0.2868
3191.650    0.1338    0.1433
3191.669    0.0772    0.0732
3191.687    0.0905    0.1003
3191.706    0.2014    0.2256
3191.725    0.3672    0.3942
3191.744    0.4758    0.4906
3191.762    0.4500    0.4567
3191.781    0.3526    0.3543
3191.800    0.3295    0.3135
3191.819    0.4086    0.3996
3191.838    0.5321    0.5444
3191.856    0.5704    0.6090
3191.875    0.5298    0.5475
3191.894    0.4564    0.4410
3191.913    0.4293    0.4100
3191.931    0.4688    0.4702
3191.950    0.4878    0.5124
3191.969    0.3836    0.4139
3191.988    0.2289    0.2387
3192.006    0.1399    0.1417
3192.025    0.1648    0.1594
3192.044    0.2452    0.2335
3192.063    0.3161    0.2901
3192.082    0.3792    0.3395
3192.100    0.4550    0.4109
3192.119    0.5035    0.4979
3192.138    0.5079    0.5805
# 045325  35  3191.486  3192.124
3191.486    0.8628    0.8117
3191.505    0.9449    0.8746
3191.524    0.9363    0.8898
3191.542    0.8945    0.8706
3191.561    0.8398    0.8134
3191.580    0.7501    0.7209
3191.599    0.6072    0.5935
3191.618    0.4187    0.4284
3191.636    0.2481    0.2625
3191.655    0.1394    0.1392
3191.674    0.1164    0.1197
3191.693    0.1940    0.2158
3191.711    0.3375    0.3771
3191.730    0.4811    0.5276
3191.749    0.5383    0.5674
3191.768    0.5033    0.5051
3191.786    0.4522    0.4431
3191.805    0.4818    0.4598
3191.824    0.5669    0.5541
3191.843    0.6135    0.6339
3191.862    0.6019    0.6214
3191.880    0.5299    0.5421
3191.899    0.4935    0.4734
3191.918    0.5010    0.4798
3191.937    0.5142    0.5180
3191.955    0.4525    0.4872
3191.974    0.3365    0.3598
3191.993    0.2272    0.2292
3192.012    0.1843    0.1866
3192.030    0.2297    0.2198
3192.049    0.2907    0.2720
3192.068    0.3478    0.3201
3192.087    0.4343    0.3907
3192.106    0.5068    0.4918
3192.124    0.5449    0.5936
# 046903  36  3191.481  3192.138
3191.481    0.7971    0.7670
3191.500    0.8980    0.8576
3191.519    0.9211    0.8898
3191.538    0.9190    0.8843
3191.556    0.8464    0.8466
3191.575    0.7750    0.7700
3191.594    0.6510    0.6542
3191.613    0.4880    0.4948
3191.632    0.3039    0.3097
3191.650    0.1612    0.1636
3191.669    0.0972    0.0938
3191.688    0.1256    0.1326
3191.707    0.2487    0.2696
3191.725    0.4052    0.4307
3191.744    0.5008    0.5305
3191.763    0.4858    0.5075
3191.782    0.4269    0.4284
3191.800    0.4147    0.4047
3191.819    0.4958    0.4779
3191.838    0.6142    0.5907
3191.857    0.6439    0.6391
3191.876    0.5707    0.5888
3191.894    0.5021    0.5098
3191.913    0.4909    0.4780
3191.932    0.5201    0.5089
3191.951    0.4989    0.5100
3191.969    0.3972    0.4144
3191.988    0.2678    0.2655
3192.007    0.1772    0.1830
3192.026    0.2031    0.2055
3192.044    0.2909    0.2740
3192.063    0.3530    0.3395
3192.082    0.4285    0.4004
3192.101    0.5226    0.4801
3192.120    0.5816    0.5713
3192.138    0.5769    0.6533
# 049580  35  3191.487  3192.125
3191.487    0.9020    0.8341
3191.506    0.9519    0.8772
3191.524    0.9460    0.8829
3191.543    0.8962    0.8537
3191.562    0.8247    0.7825
3191.581    0.7140    0.6781
3191.599    0.5530    0.5516
3191.618    0.3645    0.3827
3191.637    0.2025    0.2097
3191.656    0.1079    0.1033
3191.675    0.0980    0.1079
3191.693    0.1924    0.2189
3191.712    0.3577    0.4021
3191.731    0.4707    0.5390
3191.750    0.5006    0.5408
3191.768    0.4482    0.4520
3191.787    0.4047    0.3849
3191.806    0.4543    0.4319
3191.825    0.5679    0.5587
3191.844    0.6170    0.6419
3191.862    0.5882    0.6095
3191.881    0.5026    0.5063
3191.900    0.4632    0.4446
3191.919    0.5035    0.4784
3191.937    0.5063    0.5254
3191.956    0.4244    0.4668
3191.975    0.2831    0.3049
3191.994    0.1694    0.1781
3192.013    0.1752    0.1685
3192.031    0.2457    0.2287
3192.050    0.3188    0.2897
3192.069    0.3853    0.3402
3192.088    0.4709    0.4195
3192.106    0.5342    0.5176
3192.125    0.5414    0.6156
# 049586  36  3191.480  3192.137
3191.480    0.8285    0.7682
3191.499    0.9373    0.8566
3191.518    0.9535    0.8847
3191.537    0.9041    0.8738
3191.555    0.8498    0.8289
3191.574    0.7656    0.7449
3191.593    0.6223    0.6262
3191.612    0.4535    0.4701
3191.631    0.2771    0.2925
3191.649    0.1523    0.1540
3191.668    0.0981    0.0926
3191.687    0.1276    0.1411
3191.706    0.2493    0.2882
3191.724    0.4084    0.4570
3191.743    0.5096    0.5632
3191.762    0.5044    0.5499
3191.781    0.4790    0.4833
3191.799    0.4990    0.4670
3191.818    0.5746    0.5316
3191.837    0.6214    0.6107
3191.856    0.6027    0.6108
3191.875    0.5117    0.5266
3191.893    0.4464    0.4475
3191.912    0.4497    0.4388
3191.931    0.5005    0.4867
3191.950    0.4805    0.4863
3191.968    0.3643    0.3845
3191.987    0.2234    0.2376
3192.006    0.1574    0.1604
3192.025    0.1848    0.1812
3192.043    0.2530    0.2419
3192.062    0.3277    0.2990
3192.081    0.3983    0.3507
3192.100    0.4666    0.4187
3192.119    0.5073    0.5056
3192.137    0.5201    0.5998
# 049728  36  3191.482  3192.139
3191.482    0.8408    0.8054
3191.500    0.9209    0.8752
3191.519    0.9543    0.8997
3191.538    0.9313    0.8935
3191.557    0.8798    0.8525
3191.575    0.7993    0.7795
3191.594    0.6725    0.6685
3191.613    0.4825    0.5107
3191.632    0.2923    0.3138
3191.651    0.1509    0.1486
3191.669    0.0863    0.0850
3191.688    0.1301    0.1369
3191.707    0.2687    0.2987
3191.726    0.4395    0.4878
3191.744    0.5562    0.5707
3191.763    0.4969    0.5136
3191.782    0.4005    0.4052
3191.801    0.3962    0.3804
3191.820    0.4966    0.4786
3191.838    0.6028    0.6030
3191.857    0.6352    0.6452
3191.876    0.5793    0.5774
3191.895    0.4956    0.5003
3191.913    0.5086    0.5013
3191.932    0.5698    0.5590
3191.951    0.5327    0.5499
3191.970    0.3920    0.4039
3191.989    0.2273    0.2259
3192.007    0.1477    0.1535
3192.026    0.1932    0.1968
3192.045    0.2962    0.2841
3192.064    0.3881    0.3490
3192.082    0.4656    0.4086
3192.101    0.5408    0.4989
3192.120    0.5871    0.5951
3192.139    0.5820    0.6766
# 049756  35  3191.486  3192.124
3191.486    0.8958    0.8398
3191.505    0.9592    0.8865
3191.524    0.9515    0.8945
3191.542    0.8987    0.8712
3191.561    0.8241    0.8069
3191.580    0.7233    0.7073
3191.599    0.5756    0.5736
3191.617    0.3882    0.4049
3191.636    0.2132    0.2170
3191.655    0.0994    0.0964
3191.674    0.0832    0.0875
3191.693    0.1761    0.1976
3191.711    0.3475    0.3799
3191.730    0.4996    0.5424
3191.749    0.5270    0.5614
3191.768    0.4446    0.4629
3191.786    0.3922    0.3847
3191.805    0.4401    0.4181
3191.824    0.5622    0.5453
3191.843    0.6358    0.6352
3191.862    0.5780    0.5969
3191.880    0.4794    0.4901
3191.899    0.4361    0.4227
3191.918    0.4797    0.4605
3191.937    0.5187    0.5237
3191.955    0.4335    0.4756
3191.974    0.2889    0.3082
3191.993    0.1657    0.1682
3192.012    0.1565    0.1518
3192.030    0.2207    0.2172
3192.049    0.3095    0.2876
3192.068    0.3684    0.3363
3192.087    0.4435    0.4037
3192.106    0.5171    0.4959
3192.124    0.5302    0.5849
# 050505  35  3191.486  3192.124
3191.486    0.8730    0.8276
3191.505    0.9190    0.8630
3191.524    0.8884    0.8648
3191.542    0.8362    0.8325
3191.561    0.7684    0.7551
3191.580    0.6563    0.6431
3191.599    0.4981    0.5032
3191.618    0.3197    0.3312
3191.636    0.1717    0.1742
3191.655    0.0820    0.0787
3191.674    0.0853    0.0866
3191.693    0.1776    0.1995
3191.711    0.3311    0.3643
3191.730    0.4729    0.4879
3191.749    0.4675    0.4717
3191.768    0.3623    0.3639
3191.787    0.3033    0.3010
3191.805    0.3715    0.3630
3191.824    0.5205    0.5175
3191.843    0.6345    0.6283
3191.862    0.5979    0.6066
3191.880    0.5032    0.5146
3191.899    0.4727    0.4586
3191.918    0.5059    0.4950
3191.937    0.5223    0.5326
3191.956    0.4195    0.4404
3191.974    0.2521    0.2675
3191.993    0.1429    0.1454
3192.012    0.1562    0.1560
3192.031    0.2587    0.2456
3192.049    0.3486    0.3226
3192.068    0.4284    0.3819
3192.087    0.4800    0.4564
3192.106    0.5463    0.5395
3192.124    0.5401    0.6079
# 051178  35  3191.486  3192.124
3191.486    0.8674    0.8506
3191.504    0.9273    0.8919
3191.523    0.9371    0.9014
3191.542    0.8950    0.8804
3191.561    0.8527    0.8226
3191.580    0.7593    0.7306
3191.598    0.6098    0.6100
3191.617    0.4249    0.4347
3191.636    0.2401    0.2431
3191.655    0.1172    0.1169
3191.673    0.1013    0.1070
3191.692    0.2071    0.2189
3191.711    0.3881    0.4099
3191.730    0.5320    0.5599
3191.748    0.5614    0.5716
3191.767    0.4660    0.4750
3191.786    0.4003    0.3948
3191.805    0.4416    0.4328
3191.824    0.5818    0.5662
3191.842    0.6610    0.6680
3191.861    0.6307    0.6555
3191.880    0.5458    0.5483
3191.899    0.4728    0.4607
3191.917    0.4890    0.4728
3191.936    0.5168    0.5339
3191.955    0.4687    0.4970
3191.974    0.3273    0.3377
3191.993    0.2007    0.1998
3192.011    0.1876    0.1863
3192.030    0.2644    0.2610
3192.049    0.3441    0.3337
3192.068    0.4249    0.3883
3192.086    0.5164    0.4718
3192.105    0.6058    0.5901
3192.124    0.6192    0.6896
# 053721  35  3191.487  3192.125
3191.487    0.8933    0.8664
3191.505    0.9495    0.9101
3191.524    0.9397    0.9171
3191.543    0.9051    0.8935
3191.562    0.8476    0.8379
3191.580    0.7477    0.7495
3191.599    0.5921    0.6067
3191.618    0.4008    0.4173
3191.637    0.2317    0.2333
3191.656    0.1308    0.1266
3191.674    0.1305    0.1338
3191.693    0.2440    0.2545
3191.712    0.4224    0.4370
3191.731    0.5539    0.5742
3191.749    0.5740    0.5918
3191.768    0.5158    0.5247
3191.787    0.4736    0.4753
3191.806    0.5321    0.5127
3191.824    0.6190    0.5980
3191.843    0.6533    0.6501
3191.862    0.6095    0.6152
3191.881    0.5321    0.5400
3191.900    0.5127    0.5069
3191.918    0.5303    0.5321
3191.937    0.5456    0.5475
3191.956    0.4751    0.4690
3191.975    0.3223    0.3205
3191.993    0.2075    0.2141
3192.012    0.2012    0.2004
3192.031    0.2529    0.2564
3192.050    0.3324    0.3208
3192.068    0.3955    0.3784
3192.087    0.4860    0.4593
3192.106    0.5756    0.5616
3192.125    0.6065    0.6618
# 054375  36  3191.481  3192.138
3191.481    0.7398    0.7037
3191.500    0.8406    0.8072
3191.518    0.8882    0.8506
3191.537    0.8890    0.8492
3191.556    0.8395    0.8057
3191.575    0.7413    0.7234
3191.593    0.6295    0.6146
3191.612    0.4762    0.4744
3191.631    0.3203    0.3232
3191.650    0.1916    0.1957
3191.669    0.1279    0.1339
3191.687    0.1534    0.1589
3191.706    0.2321    0.2640
3191.725    0.3557    0.3976
3191.744    0.4470    0.4865
3191.762    0.4762    0.4952
3191.781    0.4704    0.4581
3191.800    0.4740    0.4453
3191.819    0.5226    0.4955
3191.838    0.5745    0.5750
3191.856    0.5762    0.6138
3191.875    0.5595    0.5810
3191.894    0.5126    0.5058
3191.913    0.4749    0.4549
3191.931    0.4752    0.4516
3191.950    0.4424    0.4512
3191.969    0.3636    0.3966
3191.988    0.2841    0.2980
3192.006    0.2145    0.2237
3192.025    0.2142    0.2061
3192.044    0.2484    0.2358
3192.063    0.3020    0.2811
3192.082    0.3739    0.3364
3192.100    0.4486    0.4067
3192.119    0.4964    0.4984
3192.138    0.5322    0.5943
# 055459  36  3191.481  3192.138
3191.481    0.8393    0.7956
3191.500    0.9421    0.8752
3191.519    0.9601    0.9003
3191.538    0.9268    0.8915
3191.556    0.8644    0.8506
3191.575    0.7854    0.7723
3191.594    0.6575    0.6577
3191.613    0.4843    0.4973
3191.631    0.2999    0.3160
3191.650    0.1496    0.1573
3191.669    0.1014    0.0957
3191.688    0.1406    0.1543
3191.706    0.2743    0.3064
3191.725    0.4473    0.4903
3191.744    0.5456    0.5798
3191.763    0.5280    0.5358
3191.782    0.4521    0.4468
3191.800    0.4389    0.4296
3191.819    0.5254    0.5133
3191.838    0.6375    0.6202
3191.857    0.6389    0.6428
3191.875    0.5591    0.5744
3191.894    0.4906    0.4922
3191.913    0.5020    0.4838
3191.932    0.5337    0.5336
3191.950    0.5172    0.5305
3191.969    0.3946    0.4089
3191.988    0.2445    0.2478
3192.007    0.1705    0.1724
3192.026    0.1996    0.2045
3192.044    0.2816    0.2705
3192.063    0.3602    0.3258
3192.082    0.4361    0.3838
3192.101    0.5130    0.4702
3192.119    0.5612    0.5647
3192.138    0.5692    0.6586
# 055868  36  3191.481  3192.138
3191.481    0.8310    0.8087
3191.500    0.9101    0.8702
3191.518    0.9217    0.8867
3191.537    0.8941    0.8722
3191.556    0.8408    0.8200
3191.575    0.7623    0.7303
3191.593    0.6145    0.6124
3191.612    0.4318    0.4477
3191.631    0.2535    0.2641
3191.650    0.1308    0.1278
3191.669    0.0891    0.0919
3191.687    0.1550    0.1627
3191.706    0.2981    0.3243
3191.725    0.4482    0.4844
3191.744    0.5093    0.5331
3191.762    0.4618    0.4668
3191.781    0.3882    0.3796
3191.800    0.3991    0.3862
3191.819    0.5071    0.5001
3191.838    0.6213    0.6237
3191.856    0.6494    0.6521
3191.875    0.5765    0.5845
3191.894    0.5118    0.5082
3191.913    0.5112    0.5045
3191.931    0.5509    0.5434
3191.950    0.5014    0.5139
3191.969    0.3493    0.3682
3191.988    0.2157    0.2155
3192.006    0.1678    0.1692
3192.025    0.2199    0.2221
3192.044    0.3113    0.3009
3192.063    0.4023    0.3631
3192.082    0.4922    0.4398
3192.100    0.5812    0.5389
3192.119    0.6304    0.6383
3192.138    0.6097    0.7114
# 059589  35  3191.487  3192.125
3191.487    0.8024    0.7768
3191.506    0.8732    0.8283
3191.524    0.8740    0.8414
3191.543    0.8228    0.8158
3191.562    0.7621    0.7401
3191.581    0.6773    0.6265
3191.599    0.5322    0.5033
3191.618    0.3569    0.3555
3191.637    0.1987    0.2019
3191.656    0.0939    0.0960
3191.674    0.0780    0.0802
3191.693    0.1457    0.1626
3191.712    0.2847    0.3151
3191.731    0.3968    0.4406
3191.750    0.4216    0.4449
3191.768    0.3523    0.3545
3191.787    0.2831    0.2724
3191.806    0.3208    0.3016
3191.825    0.4291    0.4327
3191.843    0.5206    0.5439
3191.862    0.5204    0.5425
3191.881    0.4434    0.4488
3191.900    0.4064    0.3847
3191.919    0.4278    0.4133
3191.937    0.4492    0.4634
3191.956    0.3842    0.4181
3191.975    0.2526    0.2680
3191.994    0.1368    0.1400
3192.012    0.1152    0.1169
3192.031    0.1840    0.1737
3192.050    0.2690    0.2450
3192.069    0.3412    0.3039
3192.088    0.4091    0.3745
3192.106    0.4685    0.4533
3192.125    0.4722    0.5298
# 059610  36  3191.481  3192.138
3191.481    0.7805    0.7663
3191.500    0.8947    0.8674
3191.519    0.9367    0.9053
3191.538    0.9471    0.9078
3191.557    0.9061    0.8788
3191.575    0.8281    0.8192
3191.594    0.7295    0.7211
3191.613    0.5749    0.5760
3191.632    0.3702    0.3846
3191.650    0.2046    0.2104
3191.669    0.1115    0.1086
3191.688    0.1235    0.1278
3191.707    0.2418    0.2647
3191.725    0.4227    0.4474
3191.744    0.5598    0.5796
3191.763    0.5571    0.5731
3191.782    0.4727    0.4824
3191.801    0.4354    0.4332
3191.819    0.5082    0.4878
3191.838    0.6236    0.6041
3191.857    0.6660    0.6683
3191.876    0.6148    0.6278
3191.894    0.5424    0.5482
3191.913    0.5247    0.5133
3191.932    0.5608    0.5518
3191.951    0.5664    0.5731
3191.969    0.4652    0.4850
3191.988    0.3081    0.3151
3192.007    0.2014    0.1998
3192.026    0.2006    0.2037
3192.045    0.2757    0.2725
3192.063    0.3499    0.3302
3192.082    0.4172    0.3866
3192.101    0.5099    0.4764
3192.120    0.5917    0.5883
3192.138    0.6234    0.6817
# 062175  35  3191.487  3192.125
3191.487    0.8786    0.8022
3191.505    0.9482    0.8596
3191.524    0.9389    0.8736
3191.543    0.8884    0.8486
3191.562    0.8192    0.7791
3191.580    0.7112    0.6797
3191.599    0.5551    0.5512
3191.618    0.3798    0.3954
3191.637    0.2186    0.2292
3191.656    0.1115    0.1114
3191.674    0.0890    0.0896
3191.693    0.1469    0.1755
3191.712    0.2991    0.3451
3191.731    0.4486    0.5019
3191.749    0.4987    0.5430
3191.768    0.4625    0.4729
3191.787    0.4099    0.3943
3191.806    0.4355    0.4110
3191.824    0.5183    0.5096
3191.843    0.5801    0.5950
3191.862    0.5373    0.5674
3191.881    0.4424    0.4564
3191.900    0.3967    0.3763
3191.918    0.4193    0.3928
3191.937    0.4389    0.4547
3191.956    0.4062    0.4356
3191.975    0.2787    0.3044
3191.993    0.1661    0.1769
3192.012    0.1371    0.1334
3192.031    0.1799    0.1742
3192.050    0.2559    0.2331
3192.068    0.3208    0.2775
3192.087    0.3765    0.3327
3192.106    0.4264    0.4104
3192.125    0.4540    0.5028
# 062816  36  3191.481  3192.138
3191.481    0.7199    0.6937
3191.500    0.8320    0.8063
3191.519    0.8919    0.8568
3191.537    0.8808    0.8612
3191.556    0.8381    0.8258
3191.575    0.7818    0.7513
3191.594    0.6685    0.6414
3191.612    0.5107    0.5096
3191.631    0.3431    0.3516
3191.650    0.2044    0.2084
3191.669    0.1284    0.1274
3191.688    0.1318    0.1401
3191.706    0.2212    0.2359
3191.725    0.3426    0.3789
3191.744    0.4368    0.4843
3191.763    0.4808    0.4988
3191.781    0.4524    0.4542
3191.800    0.4464    0.4250
3191.819    0.4890    0.4681
3191.838    0.5660    0.5567
3191.857    0.6059    0.6119
3191.875    0.5736    0.5894
3191.894    0.5105    0.5161
3191.913    0.4688    0.4643
3191.932    0.4917    0.4674
3191.950    0.4793    0.4756
3191.969    0.3930    0.4214
3191.988    0.2942    0.3087
3192.007    0.2133    0.2158
3192.025    0.1945    0.1962
3192.044    0.2407    0.2320
3192.063    0.3070    0.2844
3192.082    0.3805    0.3432
3192.101    0.4482    0.4214
3192.119    0.5157    0.5122
3192.138    0.5504    0.6086
# 063048  36  3191.481  3192.138
3191.481    0.7976    0.7679
3191.500    0.9068    0.8498
3191.519    0.9517    0.8780
3191.538    0.9126    0.8730
3191.556    0.8662    0.8304
3191.575    0.7745    0.7434
3191.594    0.6462    0.6265
3191.613    0.4724    0.4770
3191.632    0.2778    0.2946
3191.650    0.1428    0.1443
3191.669    0.0759    0.0728
3191.688    0.0993    0.1138
3191.707    0.2279    0.2618
3191.725    0.3987    0.4364
3191.744    0.4829    0.5289
3191.763    0.4441    0.4702
3191.782    0.3538    0.3536
3191.800    0.3369    0.3177
3191.819    0.4281    0.4107
3191.838    0.5572    0.5578
3191.857    0.5998    0.6170
3191.876    0.5338    0.5476
3191.894    0.4586    0.4553
3191.913    0.4564    0.4378
3191.932    0.5116    0.5018
3191.951    0.4956    0.5164
3191.969    0.3600    0.3967
3191.988    0.2038    0.2178
3192.007    0.1302    0.1301
3192.026    0.1706    0.1640
3192.045    0.2539    0.2460
3192.063    0.3400    0.3046
3192.082    0.4231    0.3585
3192.101    0.4848    0.4351
3192.120    0.5238    0.5199
3192.138    0.5063    0.5965
# 063636  36  3191.480  3192.137
3191.480    0.8748    0.8221
3191.499    0.9320    0.8766
3191.518    0.9296    0.8855
3191.537    0.8819    0.8586
3191.556    0.8215    0.7958
3191.574    0.7102    0.7005
3191.593    0.5528    0.5595
3191.612    0.3685    0.3885
3191.631    0.2189    0.2283
3191.649    0.1422    0.1362
3191.668    0.1322    0.1352
3191.687    0.2065    0.2321
3191.706    0.3394    0.3812
3191.724    0.4603    0.4943
3191.743    0.4995    0.5234
3191.762    0.4798    0.4796
3191.781    0.4634    0.4462
3191.800    0.5070    0.4848
3191.818    0.5902    0.5716
3191.837    0.6400    0.6434
3191.856    0.6246    0.6403
3191.875    0.5656    0.5797
3191.893    0.5434    0.5292
3191.912    0.5342    0.5190
3191.931    0.5072    0.5139
3191.950    0.4440    0.4473
3191.968    0.3185    0.3320
3191.987    0.2230    0.2318
3192.006    0.2101    0.2142
3192.025    0.2755    0.2647
3192.044    0.3559    0.3330
3192.062    0.4371    0.3957
3192.081    0.5253    0.4700
3192.100    0.5869    0.5564
3192.119    0.6361    0.6428
3192.137    0.6072    0.7140
# 064150  35  3191.485  3192.123
3191.485    0.9209    0.8470
3191.504    0.9543    0.8831
3191.523    0.9499    0.8827
3191.541    0.8851    0.8490
3191.560    0.7960    0.7743
3191.579    0.6896    0.6656
3191.598    0.5182    0.5205
3191.617    0.3215    0.3385
3191.635    0.1710    0.1769
3191.654    0.0898    0.0849
3191.673    0.0919    0.1035
3191.692    0.2074    0.2327
3191.710    0.3690    0.4105
3191.729    0.4940    0.5411
3191.748    0.5014    0.5314
3191.767    0.4205    0.4355
3191.785    0.3997    0.3852
3191.804    0.4797    0.4468
3191.823    0.5887    0.5732
3191.842    0.6217    0.6358
3191.861    0.5430    0.5720
3191.879    0.4498    0.4576
3191.898    0.4253    0.3940
3191.917    0.4411    0.4332
3191.936    0.4658    0.4794
3191.954    0.3697    0.4132
3191.973    0.2410    0.2570
3191.992    0.1517    0.1520
3192.011    0.1654    0.1636
3192.029    0.2550    0.2361
3192.048    0.3280    0.3051
3192.067    0.4007    0.3584
3192.086    0.4925    0.4285
3192.105    0.5177    0.5144
3192.123    0.5257    0.5983
# 064747  36  3191.481  3192.139
3191.481    0.7831    0.7704
3191.500    0.9020    0.8559
3191.519    0.9253    0.8865
3191.538    0.9185    0.8851
3191.556    0.8592    0.8507
3191.575    0.8063    0.7755
3191.594    0.6894    0.6662
3191.613    0.5100    0.5164
3191.632    0.3210    0.3285
3191.650    0.1622    0.1679
3191.669    0.0872    0.0854
3191.688    0.1104    0.1183
3191.707    0.2402    0.2599
3191.725    0.3990    0.4329
3191.744    0.4910    0.5331
3191.763    0.4737    0.4866
3191.782    0.3823    0.3741
3191.801    0.3416    0.3330
3191.819    0.4225    0.4156
3191.838    0.5708    0.5669
3191.857    0.6537    0.6527
3191.876    0.6080    0.6155
3191.894    0.5237    0.5324
3191.913    0.5137    0.4987
3191.932    0.5560    0.5426
3191.951    0.5325    0.5554
3191.970    0.4159    0.4344
3191.988    0.2554    0.2619
3192.007    0.1609    0.1625
3192.026    0.1936    0.1923
3192.045    0.2841    0.2789
3192.063    0.3688    0.3432
3192.082    0.4658    0.4055
3192.101    0.5483    0.4999
3192.120    0.6008    0.6019
3192.139    0.5861    0.6787
# 070319  35  3191.486  3192.124
3191.486    0.8738    0.8555
3191.505    0.9209    0.8874
3191.523    0.9026    0.8882
3191.542    0.8716    0.8559
3191.561    0.7989    0.7852
3191.580    0.6963    0.6776
3191.598    0.5313    0.5344
3191.617    0.3306    0.3440
3191.636    0.1685    0.1723
3191.655    0.0901    0.0890
3191.673    0.1131    0.1156
3191.692    0.2323    0.2477
3191.711    0.3996    0.4218
3191.730    0.4990    0.5129
3191.749    0.4638    0.4607
3191.767    0.3547    0.3523
3191.786    0.3085    0.3045
3191.805    0.3909    0.3873
3191.824    0.5408    0.5419
3191.842    0.6451    0.6389
3191.861    0.6199    0.6282
3191.880    0.5626    0.5642
3191.899    0.5522    0.5446
3191.917    0.5809    0.5792
3191.936    0.5694    0.5754
3191.955    0.4401    0.4457
3191.974    0.2575    0.2616
3191.993    0.1646    0.1647
3192.011    0.1919    0.1932
3192.030    0.2798    0.2856
3192.049    0.3917    0.3653
3192.068    0.4818    0.4376
3192.086    0.5735    0.5316
3192.105    0.6349    0.6331
3192.124    0.6121    0.7002
# 072604  36  3191.481  3192.138
3191.481    0.8519    0.8204
3191.500    0.9473    0.8800
3191.519    0.9576    0.8997
3191.538    0.9256    0.8902
3191.557    0.8819    0.8410
3191.575    0.8011    0.7593
3191.594    0.6610    0.6458
3191.613    0.4771    0.4874
3191.632    0.2768    0.2875
3191.650    0.1347    0.1334
3191.669    0.0751    0.0801
3191.688    0.1454    0.1572
3191.707    0.2981    0.3428
3191.725    0.4742    0.5186
3191.744    0.5347    0.5669
3191.763    0.4499    0.4615
3191.782    0.3437    0.3363
3191.801    0.3471    0.3306
3191.819    0.4646    0.4565
3191.838    0.6013    0.6190
3191.857    0.6399    0.6700
3191.876    0.5804    0.5924
3191.894    0.5235    0.5026
3191.913    0.5098    0.4951
3191.932    0.5591    0.5607
3191.951    0.5142    0.5453
3191.969    0.3466    0.3878
3191.988    0.1981    0.2027
3192.007    0.1505    0.1437
3192.026    0.2097    0.2098
3192.045    0.3055    0.2987
3192.063    0.4050    0.3487
3192.082    0.4772    0.4095
3192.101    0.5494    0.5049
3192.120    0.5973    0.5961
3192.138    0.5679    0.6634
# 075676  36  3191.481  3192.138
3191.481    0.8283    0.8455
3191.500    0.9478    0.9014
3191.519    0.9920    0.9160
3191.538    0.9799    0.9053
3191.557    0.9141    0.8626
3191.575    0.8291    0.7916
3191.594    0.6797    0.6845
3191.613    0.4944    0.5225
3191.632    0.2979    0.3133
3191.650    0.1475    0.1504
3191.669    0.0897    0.0929
3191.688    0.1663    0.1747
3191.707    0.3322    0.3705
3191.725    0.5182    0.5613
3191.744    0.6206    0.6364
3191.763    0.5634    0.5630
3191.782    0.4603    0.4580
3191.801    0.4618    0.4538
3191.819    0.5788    0.5631
3191.838    0.6953    0.6941
3191.857    0.6925    0.7099
3191.876    0.5687    0.5798
3191.894    0.4146    0.4147
3191.913    0.3636    0.3445
3191.932    0.4194    0.4224
3191.951    0.4585    0.4871
3191.970    0.3779    0.3925
3191.988    0.2428    0.2429
3192.007    0.1875    0.1879
3192.026    0.2608    0.2615
3192.045    0.3622    0.3544
3192.063    0.4504    0.4002
3192.082    0.5364    0.4549
3192.101    0.6153    0.5482
3192.120    0.6233    0.6434
3192.138    0.5878    0.7193
# 076114  35  3191.486  3192.124
3191.486    0.8708    0.8245
3191.505    0.9114    0.8740
3191.523    0.9099    0.8821
3191.542    0.8810    0.8562
3191.561    0.8028    0.7905
3191.580    0.6860    0.6879
3191.598    0.5463    0.5569
3191.617    0.3657    0.3823
3191.636    0.2004    0.2076
3191.655    0.1028    0.0987
3191.673    0.0916    0.0905
3191.692    0.1697    0.1872
3191.711    0.3325    0.3574
3191.730    0.4825    0.4992
3191.749    0.5044    0.5161
3191.767    0.4424    0.4368
3191.786    0.3752    0.3672
3191.805    0.4008    0.4024
3191.824    0.5200    0.5195
3191.842    0.6077    0.6017
3191.861    0.5810    0.5809
3191.880    0.4862    0.4929
3191.899    0.4464    0.4445
3191.918    0.4876    0.4785
3191.936    0.5164    0.5169
3191.955    0.4513    0.4548
3191.974    0.2845    0.2972
3191.993    0.1645    0.1708
3192.011    0.1564    0.1547
3192.030    0.2213    0.2193
3192.049    0.3132    0.2949
3192.068    0.3881    0.3555
3192.086    0.4446    0.4222
3192.105    0.5180    0.5085
3192.124    0.5411    0.5951
# 077749  36  3191.481  3192.138
3191.481    0.7560    0.7347
3191.500    0.8211    0.8059
3191.518    0.8468    0.8266
3191.537    0.8126    0.8037
3191.556    0.7432    0.7401
3191.575    0.6430    0.6406
3191.594    0.5104    0.5136
3191.612    0.3762    0.3834
3191.631    0.2603    0.2612
3191.650    0.1839    0.1845
3191.669    0.1752    0.1750
3191.687    0.2222    0.2276
3191.706    0.2983    0.3225
3191.725    0.3988    0.4153
3191.744    0.4621    0.4720
3191.762    0.4923    0.4901
3191.781    0.5187    0.4985
3191.800    0.5411    0.5232
3191.819    0.5686    0.5643
3191.838    0.5880    0.5946
3191.856    0.5805    0.5899
3191.875    0.5438    0.5517
3191.894    0.5102    0.5045
3191.913    0.4806    0.4687
3191.931    0.4343    0.4394
3191.950    0.3925    0.3935
3191.969    0.3300    0.3276
3191.988    0.2598    0.2651
3192.007    0.2271    0.2350
3192.025    0.2452    0.2444
3192.044    0.2911    0.2829
3192.063    0.3551    0.3369
3192.082    0.4285    0.4012
3192.100    0.4950    0.4720
3192.119    0.5405    0.5540
3192.138    0.5802    0.6334
# 078217  36  3191.481  3192.138
3191.481    0.8358    0.8343
3191.500    0.9112    0.8935
3191.519    0.9352    0.9105
3191.537    0.9150    0.9003
3191.556    0.8549    0.8586
3191.575    0.7755    0.7814
3191.594    0.6464    0.6595
3191.613    0.4642    0.4792
3191.631    0.2702    0.2837
3191.650    0.1332    0.1316
3191.669    0.0946    0.0899
3191.688    0.1593    0.1692
3191.706    0.3264    0.3343
3191.725    0.5156    0.5093
3191.744    0.5638    0.5623
3191.763    0.4711    0.4819
3191.781    0.3861    0.3895
3191.800    0.3888    0.3900
3191.819    0.5201    0.5055
3191.838    0.6748    0.6361
3191.857    0.6834    0.6728
3191.875    0.6076    0.6194
3191.894    0.5458    0.5582
3191.913    0.5634    0.5629
3191.932    0.6038    0.5965
3191.950    0.5498    0.5480
3191.969    0.3949    0.3824
3191.988    0.2225    0.2188
3192.007    0.1692    0.1750
3192.026    0.2348    0.2445
3192.044    0.3393    0.3348
3192.063    0.4256    0.4064
3192.082    0.5170    0.4832
3192.101    0.6184    0.5832
3192.119    0.6657    0.6705
3192.138    0.6391    0.7364
# 079672  35  3191.485  3192.124
3191.485    0.9039    0.8437
3191.504    0.9393    0.8835
3191.523    0.9192    0.8839
3191.542    0.8694    0.8482
3191.561    0.7892    0.7743
3191.579    0.6827    0.6724
3191.598    0.5194    0.5289
3191.617    0.3360    0.3524
3191.636    0.1854    0.1887
3191.654    0.1068    0.1047
3191.673    0.1244    0.1247
3191.692    0.2206    0.2523
3191.711    0.3810    0.4280
3191.729    0.5198    0.5383
3191.748    0.5242    0.5310
3191.767    0.4438    0.4475
3191.786    0.4095    0.4046
3191.805    0.4817    0.4647
3191.823    0.5829    0.5700
3191.842    0.6269    0.6262
3191.861    0.5639    0.5776
3191.880    0.4794    0.4874
3191.898    0.4660    0.4516
3191.917    0.4967    0.4862
3191.936    0.4920    0.5072
3191.955    0.4168    0.4217
3191.973    0.2647    0.2769
3191.992    0.1680    0.1734
3192.011    0.1770    0.1758
3192.030    0.2450    0.2402
3192.048    0.3282    0.3007
3192.067    0.3979    0.3589
3192.086    0.4688    0.4365
3192.105    0.5353    0.5305
3192.124    0.5535    0.6227
# 085042  35  3191.487  3192.125
3191.487    0.8270    0.8015
3191.505    0.8968    0.8504
3191.524    0.8966    0.8584
3191.543    0.8333    0.8276
3191.562    0.7598    0.7535
3191.580    0.6589    0.6492
3191.599    0.5092    0.5106
3191.618    0.3454    0.3463
3191.637    0.1823    0.1878
3191.656    0.0922    0.0904
3191.674    0.0866    0.0838
3191.693    0.1552    0.1727
3191.712    0.2968    0.3294
3191.731    0.4371    0.4615
3191.749    0.4658    0.4824
3191.768    0.4011    0.4099
3191.787    0.3542    0.3483
3191.806    0.3934    0.3852
3191.824    0.5129    0.4915
3191.843    0.5890    0.5729
3191.862    0.5377    0.5473
3191.881    0.4455    0.4603
3191.900    0.4234    0.4163
3191.918    0.4617    0.4482
3191.937    0.4854    0.4853
3191.956    0.4031    0.4222
3191.975    0.2672    0.2721
3191.993    0.1521    0.1574
3192.012    0.1334    0.1372
3192.031    0.2077    0.1960
3192.050    0.2802    0.2691
3192.068    0.3580    0.3271
3192.087    0.4252    0.3931
3192.106    0.4741    0.4712
3192.125    0.4993    0.5540
# 085810  35  3191.487  3192.125
3191.487    0.9007    0.8433
3191.505    0.9245    0.8870
3191.524    0.9281    0.8908
3191.543    0.8861    0.8596
3191.562    0.8158    0.7925
3191.581    0.6882    0.6882
3191.599    0.5365    0.5511
3191.618    0.3614    0.3742
3191.637    0.2081    0.2098
3191.656    0.1212    0.1190
3191.674    0.1299    0.1330
3191.693    0.2303    0.2507
3191.712    0.3874    0.4208
3191.731    0.5029    0.5450
3191.749    0.5367    0.5601
3191.768    0.4995    0.5018
3191.787    0.4786    0.4644
3191.806    0.5216    0.5073
3191.825    0.6119    0.5935
3191.843    0.6419    0.6334
3191.862    0.5833    0.5909
3191.881    0.4970    0.5089
3191.900    0.4692    0.4689
3191.918    0.5100    0.4898
3191.937    0.5063    0.5058
3191.956    0.4236    0.4356
3191.975    0.2867    0.3006
3191.994    0.1982    0.2018
3192.012    0.1960    0.1941
3192.031    0.2496    0.2467
3192.050    0.3285    0.3069
3192.069    0.3928    0.3635
3192.087    0.4633    0.4319
3192.106    0.5241    0.5228
3192.125    0.5655    0.6189
# 088194  35  3191.486  3192.124
3191.486    0.8778    0.8379
3191.504    0.9270    0.8804
3191.523    0.9200    0.8884
3191.542    0.8784    0.8614
3191.561    0.8097    0.7940
3191.579    0.7101    0.6971
3191.598    0.5523    0.5595
3191.617    0.3694    0.3811
3191.636    0.1997    0.2018
3191.655    0.0977    0.0941
3191.673    0.0903    0.0931
3191.692    0.1842    0.2021
3191.711    0.3513    0.3832
3191.730    0.4942    0.5206
3191.748    0.5099    0.5216
3191.767    0.4136    0.4217
3191.786    0.3516    0.3488
3191.805    0.4093    0.3955
3191.823    0.5358    0.5212
3191.842    0.6183    0.6192
3191.861    0.5898    0.5979
3191.880    0.4989    0.5070
3191.899    0.4671    0.4594
3191.917    0.5061    0.4942
3191.936    0.5306    0.5337
3191.955    0.4395    0.4575
3191.974    0.2740    0.2864
3191.992    0.1590    0.1648
3192.011    0.1592    0.1543
3192.030    0.2303    0.2255
3192.049    0.3128    0.2993
3192.068    0.3842    0.3583
3192.086    0.4725    0.4317
3192.105    0.5396    0.5271
3192.124    0.5544    0.6153
# 088945  36  3191.481  3192.138
3191.481    0.7547    0.7410
3191.500    0.8070    0.8050
3191.519    0.8247    0.8274
3191.537    0.8057    0.8089
3191.556    0.7518    0.7502
3191.575    0.6584    0.6563
3191.594    0.5380    0.5384
3191.612    0.4198    0.4217
3191.631    0.3110    0.3163
3191.650    0.2560    0.2513
3191.669    0.2416    0.2392
3191.688    0.2683    0.2761
3191.706    0.3337    0.3388
3191.725    0.4073    0.4106
3191.744    0.4633    0.4689
3191.763    0.5079    0.5096
3191.781    0.5470    0.5390
3191.800    0.5832    0.5695
3191.819    0.6059    0.6005
3191.838    0.6145    0.6234
3191.856    0.6273    0.6288
3191.875    0.6202    0.6139
3191.894    0.5774    0.5817
3191.913    0.5283    0.5374
3191.932    0.4835    0.4834
3191.950    0.4310    0.4256
3191.969    0.3716    0.3655
3191.988    0.3223    0.3198
3192.007    0.2936    0.3012
3192.025    0.3052    0.3131
3192.044    0.3553    0.3528
3192.063    0.4245    0.4119
3192.082    0.4969    0.4822
3192.100    0.5672    0.5530
3192.119    0.6200    0.6253
3192.138    0.6567    0.6874
# 089282  35  3191.486  3192.124
3191.486    0.8841    0.8391
3191.505    0.9326    0.8935
3191.524    0.9451    0.9030
3191.543    0.9192    0.8782
3191.561    0.8385    0.8234
3191.580    0.7405    0.7305
3191.599    0.6062    0.5966
3191.618    0.4257    0.4256
3191.636    0.2573    0.2638
3191.655    0.1518    0.1530
3191.674    0.1457    0.1500
3191.693    0.2367    0.2581
3191.711    0.3789    0.4169
3191.730    0.5049    0.5527
3191.749    0.5523    0.5859
3191.768    0.5294    0.5367
3191.787    0.5052    0.4947
3191.805    0.5535    0.5229
3191.824    0.6259    0.6069
3191.843    0.6654    0.6667
3191.862    0.6216    0.6437
3191.880    0.5573    0.5658
3191.899    0.5075    0.4985
3191.918    0.5096    0.4932
3191.937    0.5162    0.5073
3191.956    0.4384    0.4579
3191.974    0.3192    0.3455
3191.993    0.2328    0.2381
3192.012    0.2162    0.2100
3192.031    0.2560    0.2480
3192.049    0.3095    0.2994
3192.068    0.3870    0.3569
3192.087    0.4696    0.4370
3192.106    0.5458    0.5411
3192.124    0.6030    0.6409
# 089474  35  3191.487  3192.125
3191.487    0.9039    0.8606
3191.505    0.9504    0.8974
3191.524    0.9495    0.8989
3191.543    0.8980    0.8662
3191.562    0.8181    0.7971
3191.581    0.7076    0.6917
3191.599    0.5425    0.5514
3191.618    0.3502    0.3661
3191.637    0.1861    0.1949
3191.656    0.1093    0.1067
3191.674    0.1291    0.1310
3191.693    0.2364    0.2647
3191.712    0.4016    0.4456
3191.731    0.5298    0.5581
3191.749    0.5269    0.5423
3191.768    0.4555    0.4532
3191.787    0.4198    0.4083
3191.806    0.4811    0.4684
3191.825    0.5871    0.5793
3191.843    0.6262    0.6323
3191.862    0.5852    0.5912
3191.881    0.5069    0.5139
3191.900    0.5023    0.4906
3191.918    0.5395    0.5270
3191.937    0.5246    0.5395
3191.956    0.4285    0.4428
3191.975    0.2813    0.2835
3191.994    0.1783    0.1827
3192.012    0.1817    0.1867
3192.031    0.2630    0.2486
3192.050    0.3275    0.3084
3192.069    0.3977    0.3647
3192.087    0.4740    0.4392
3192.106    0.5410    0.5359
3192.125    0.5675    0.6304
# 089912  36  3191.482  3192.139
3191.482    0.7563    0.7352
3191.500    0.8243    0.8145
3191.519    0.8616    0.8547
3191.538    0.8624    0.8515
3191.557    0.8108    0.8080
3191.575    0.7119    0.7316
3191.594    0.6179    0.6182
3191.613    0.4838    0.4842
3191.632    0.3558    0.3542
3191.650    0.2645    0.2635
3191.669    0.2264    0.2265
3191.688    0.2489    0.2564
3191.707    0.3309    0.3350
3191.726    0.4117    0.4259
3191.744    0.4780    0.4924
3191.763    0.5155    0.5302
3191.782    0.5598    0.5484
3191.801    0.5901    0.5700
3191.819    0.6270    0.6020
3191.838    0.6260    0.6358
3191.857    0.6403    0.6491
3191.876    0.6307    0.6328
3191.895    0.5916    0.5961
3191.913    0.5560    0.5563
3191.932    0.5165    0.5129
3191.951    0.4671    0.4613
3191.970    0.4009    0.3987
3191.988    0.3368    0.3411
3192.007    0.2966    0.3023
3192.026    0.2976    0.2992
3192.045    0.3306    0.3289
3192.063    0.3878    0.3782
3192.082    0.4596    0.4443
3192.101    0.5398    0.5205
3192.120    0.6021    0.6006
3192.139    0.6381    0.6755
# 090004  35  3191.486  3192.124
3191.486    0.9087    0.8354
3191.505    0.9430    0.8626
3191.524    0.8937    0.8561
3191.542    0.8362    0.8097
3191.561    0.7381    0.7175
3191.580    0.6269    0.5969
3191.599    0.4550    0.4492
3191.617    0.2710    0.2841
3191.636    0.1289    0.1334
3191.655    0.0697    0.0681
3191.674    0.0993    0.1096
3191.693    0.2158    0.2513
3191.711    0.3702    0.4144
3191.730    0.4618    0.4944
3191.749    0.4265    0.4300
3191.768    0.3253    0.3153
3191.786    0.2981    0.2839
3191.805    0.3844    0.3804
3191.824    0.5116    0.5292
3191.843    0.5651    0.5876
3191.861    0.5076    0.5225
3191.880    0.4348    0.4269
3191.899    0.4390    0.4119
3191.918    0.4713    0.4700
3191.937    0.4405    0.4722
3191.955    0.3205    0.3495
3191.974    0.1685    0.1827
3191.993    0.1091    0.1075
3192.012    0.1477    0.1446
3192.030    0.2359    0.2252
3192.049    0.3415    0.2965
3192.068    0.4115    0.3549
3192.087    0.4692    0.4224
3192.106    0.4997    0.4917
3192.124    0.4726    0.5598
# 091287  36  3191.482  3192.139
3191.482    0.7863    0.7521
3191.501    0.9024    0.8300
3191.519    0.9072    0.8545
3191.538    0.8626    0.8437
3191.557    0.8080    0.7898
3191.576    0.7303    0.6929
3191.594    0.5867    0.5749
3191.613    0.4170    0.4268
3191.632    0.2518    0.2622
3191.651    0.1292    0.1278
3191.670    0.0748    0.0741
3191.688    0.1063    0.1155
3191.707    0.2123    0.2480
3191.726    0.3654    0.4070
3191.745    0.4376    0.4834
3191.763    0.4288    0.4401
3191.782    0.3598    0.3491
3191.801    0.3475    0.3303
3191.820    0.4370    0.4261
3191.838    0.5502    0.5511
3191.857    0.5888    0.6017
3191.876    0.5224    0.5384
3191.895    0.4532    0.4503
3191.914    0.4592    0.4360
3191.932    0.4888    0.4854
3191.951    0.4710    0.4912
3191.970    0.3497    0.3729
3191.989    0.1962    0.2135
3192.007    0.1392    0.1406
3192.026    0.1793    0.1706
3192.045    0.2564    0.2456
3192.064    0.3438    0.3069
3192.083    0.4324    0.3636
3192.101    0.4845    0.4332
3192.120    0.5019    0.5143
3192.139    0.5001    0.5948
# 096184  36  3191.481  3192.138
3191.481    0.8726    0.8222
3191.500    0.9469    0.8888
3191.519    0.9732    0.9072
3191.537    0.9339    0.8964
3191.556    0.8796    0.8519
3191.575    0.7969    0.7727
3191.594    0.6578    0.6583
3191.612    0.4772    0.5032
3191.631    0.2850    0.3035
3191.650    0.1442    0.1436
3191.669    0.0941    0.0924
3191.688    0.1529    0.1696
3191.706    0.3079    0.3423
3191.725    0.4835    0.5358
3191.744    0.5798    0.6133
3191.763    0.5490    0.5512
3191.781    0.4538    0.4614
3191.800    0.4676    0.4516
3191.819    0.5731    0.5475
3191.838    0.6584    0.6488
3191.857    0.6318    0.6471
3191.875    0.5403    0.5599
3191.894    0.4943    0.4803
3191.913    0.5062    0.4918
3191.932    0.5471    0.5553
3191.950    0.5253    0.5420
3191.969    0.3838    0.3960
3191.988    0.2176    0.2268
3192.007    0.1668    0.1655
3192.025    0.2127    0.2116
3192.044    0.2968    0.2874
3192.063    0.3733    0.3388
3192.082    0.4488    0.3963
3192.101    0.5304    0.4857
3192.119    0.5855    0.5804
3192.138    0.5794    0.6747
# 096395  36  3191.481  3192.138
3191.481    0.8052    0.7896
3191.500    0.9012    0.8734
3191.519    0.9345    0.9022
3191.538    0.9114    0.8980
3191.556    0.8666    0.8646
3191.575    0.8057    0.7949
3191.594    0.6834    0.6880
3191.613    0.5210    0.5335
3191.632    0.3367    0.3414
3191.650    0.1792    0.1817
3191.669    0.1072    0.1032
3191.688    0.1378    0.1454
3191.707    0.2795    0.2959
3191.725    0.4556    0.4705
3191.744    0.5542    0.5742
3191.763    0.5274    0.5441
3191.782    0.4445    0.4549
3191.800    0.4284    0.4262
3191.819    0.5253    0.5020
3191.838    0.6510    0.6206
3191.857    0.6809    0.6710
3191.876    0.6102    0.6199
3191.894    0.5306    0.5431
3191.913    0.5250    0.5182
3191.932    0.5592    0.5553
3191.951    0.5545    0.5532
3191.969    0.4407    0.4424
3191.988    0.2706    0.2755
3192.007    0.1869    0.1867
3192.026    0.2112    0.2149
3192.045    0.2924    0.2938
3192.063    0.3762    0.3566
3192.082    0.4631    0.4230
3192.101    0.5523    0.5190
3192.120    0.6214    0.6246
3192.138    0.6276    0.7066
# 096402  36  3191.481  3192.138
3191.481    0.8708    0.8211
3191.500    0.9592    0.8829
3191.519    0.9596    0.9009
3191.538    0.9307    0.8876
3191.557    0.8813    0.8356
3191.575    0.7739    0.7528
3191.594    0.6265    0.6314
3191.613    0.4386    0.4596
3191.632    0.2442    0.2604
3191.650    0.1199    0.1199
3191.669    0.0811    0.0797
3191.688    0.1435    0.1621
3191.707    0.2974    0.3437
3191.725    0.4612    0.5100
3191.744    0.5168    0.5520
3191.763    0.4409    0.4529
3191.782    0.3519    0.3440
3191.801    0.3655    0.3501
3191.819    0.4875    0.4688
3191.838    0.6069    0.6024
3191.857    0.6124    0.6239
3191.876    0.5293    0.5410
3191.894    0.4782    0.4713
3191.913    0.4976    0.4856
3191.932    0.5466    0.5431
3191.951    0.4873    0.5055
3191.969    0.3273    0.3493
3191.988    0.1827    0.1855
3192.007    0.1386    0.1399
3192.026    0.2002    0.2018
3192.045    0.3014    0.2852
3192.063    0.3869    0.3392
3192.082    0.4649    0.3976
3192.101    0.5317    0.4769
3192.120    0.5558    0.5592
3192.138    0.5189    0.6345
# 096901  36  3191.482  3192.139
3191.482    0.8780    0.8302
3191.500    0.9669    0.8853
3191.519    0.9840    0.9005
3191.538    0.9339    0.8837
3191.557    0.8622    0.8295
3191.575    0.7616    0.7452
3191.594    0.6166    0.6219
3191.613    0.4267    0.4499
3191.632    0.2488    0.2549
3191.650    0.1221    0.1207
3191.669    0.0841    0.0854
3191.688    0.1525    0.1726
3191.707    0.3144    0.3568
3191.726    0.4597    0.5321
3191.744    0.5286    0.5773
3191.763    0.4754    0.4949
3191.782    0.4091    0.4006
3191.801    0.4349    0.4121
3191.819    0.5460    0.5220
3191.838    0.6581    0.6336
3191.857    0.6190    0.6337
3191.876    0.5230    0.5406
3191.895    0.4684    0.4666
3191.913    0.5110    0.4832
3191.932    0.5413    0.5448
3191.951    0.4902    0.5149
3191.970    0.3296    0.3565
3191.988    0.1969    0.2054
3192.007    0.1641    0.1603
3192.026    0.2271    0.2202
3192.045    0.3090    0.2958
3192.064    0.3815    0.3440
3192.082    0.4600    0.3947
3192.101    0.5292    0.4728
3192.120    0.5578    0.5608
3192.139    0.5430    0.6512
# 096948  36  3191.482  3192.139
3191.482    0.8281    0.7802
3191.500    0.9358    0.8602
3191.519    0.9391    0.8880
3191.538    0.9012    0.8806
3191.557    0.8429    0.8354
3191.575    0.7658    0.7560
3191.594    0.6400    0.6383
3191.613    0.4614    0.4801
3191.632    0.2798    0.2919
3191.651    0.1411    0.1370
3191.669    0.0767    0.0752
3191.688    0.1093    0.1174
3191.707    0.2371    0.2653
3191.726    0.4148    0.4524
3191.744    0.5057    0.5511
3191.763    0.4836    0.5162
3191.782    0.4146    0.4200
3191.801    0.4083    0.3928
3191.820    0.5103    0.4794
3191.838    0.6091    0.5909
3191.857    0.6162    0.6220
3191.876    0.5325    0.5431
3191.895    0.4487    0.4524
3191.913    0.4534    0.4438
3191.932    0.5138    0.5056
3191.951    0.5148    0.5182
3191.970    0.3799    0.3967
3191.989    0.2124    0.2280
3192.007    0.1515    0.1495
3192.026    0.1813    0.1798
3192.045    0.2658    0.2568
3192.064    0.3433    0.3157
3192.082    0.3962    0.3643
3192.101    0.4771    0.4363
3192.120    0.5411    0.5232
3192.139    0.5357    0.6152
# 097420  36  3191.482  3192.139
3191.482    0.7757    0.7417
3191.501    0.8798    0.8383
3191.519    0.9270    0.8740
3191.538    0.8952    0.8708
3191.557    0.8356    0.8293
3191.576    0.7638    0.7489
3191.595    0.6402    0.6323
3191.613    0.4723    0.4890
3191.632    0.3039    0.3176
3191.651    0.1735    0.1716
3191.670    0.1053    0.1036
3191.688    0.1272    0.1345
3191.707    0.2368    0.2585
3191.726    0.3794    0.4168
3191.745    0.4777    0.5132
3191.764    0.4893    0.4998
3191.782    0.4433    0.4357
3191.801    0.4185    0.4112
3191.820    0.4950    0.4763
3191.839    0.5901    0.5784
3191.857    0.6163    0.6227
3191.876    0.5627    0.5780
3191.895    0.4939    0.4935
3191.914    0.4584    0.4535
3191.932    0.4912    0.4717
3191.951    0.4632    0.4758
3191.970    0.3776    0.3924
3191.989    0.2538    0.2599
3192.008    0.1740    0.1784
3192.026    0.1838    0.1850
3192.045    0.2537    0.2417
3192.064    0.3211    0.3018
3192.083    0.4007    0.3639
3192.101    0.4802    0.4406
3192.120    0.5365    0.5354
3192.139    0.5571    0.6279
# 098921  36  3191.481  3192.138
3191.481    0.8221    0.7795
3191.500    0.8872    0.8539
3191.519    0.9018    0.8748
3191.537    0.8722    0.8562
3191.556    0.8063    0.8000
3191.575    0.7096    0.7053
3191.594    0.5695    0.5717
3191.613    0.4038    0.4106
3191.631    0.2488    0.2621
3191.650    0.1574    0.1542
3191.669    0.1353    0.1318
3191.688    0.1896    0.2023
3191.706    0.2979    0.3276
3191.725    0.4284    0.4579
3191.744    0.5001    0.5229
3191.763    0.5034    0.5150
3191.782    0.5016    0.4906
3191.800    0.5240    0.5061
3191.819    0.5902    0.5662
3191.838    0.6359    0.6193
3191.857    0.6088    0.6150
3191.875    0.5455    0.5620
3191.894    0.5007    0.5041
3191.913    0.4893    0.4835
3191.932    0.4909    0.4796
3191.950    0.4451    0.4406
3191.969    0.3359    0.3469
3191.988    0.2440    0.2501
3192.007    0.2052    0.2107
3192.026    0.2365    0.2362
3192.044    0.3049    0.2886
3192.063    0.3693    0.3467
3192.082    0.4360    0.4075
3192.101    0.5003    0.4804
3192.119    0.5613    0.5612
3192.138    0.5848    0.6495
# 100963  35  3191.486  3192.124
3191.486    0.8604    0.8302
3191.505    0.9221    0.8784
3191.523    0.9253    0.8851
3191.542    0.8941    0.8582
3191.561    0.8185    0.7929
3191.580    0.7075    0.6915
3191.599    0.5673    0.5537
3191.617    0.3659    0.3896
3191.636    0.2034    0.2175
3191.655    0.1173    0.1104
3191.674    0.1063    0.1090
3191.692    0.1911    0.2092
3191.711    0.3407    0.3812
3191.730    0.4919    0.5208
3191.749    0.5250    0.5414
3191.768    0.4636    0.4684
3191.786    0.4200    0.4140
3191.805    0.4640    0.4513
3191.824    0.5785    0.5600
3191.843    0.6406    0.6337
3191.861    0.5922    0.6076
3191.880    0.5077    0.5181
3191.899    0.4733    0.4624
3191.918    0.4979    0.4867
3191.936    0.5169    0.5212
3191.955    0.4536    0.4648
3191.974    0.3005    0.3163
3191.993    0.1893    0.1942
3192.012    0.1782    0.1789
3192.030    0.2398    0.2358
3192.049    0.3317    0.3032
3192.068    0.4004    0.3607
3192.087    0.4701    0.4365
3192.105    0.5282    0.5278
3192.124    0.5577    0.6229
# 104075  35  3191.486  3192.124
3191.486    0.8089    0.7809
3191.505    0.8668    0.8519
3191.524    0.8993    0.8744
3191.542    0.8656    0.8574
3191.561    0.8141    0.8033
3191.580    0.7196    0.7119
3191.599    0.5796    0.5856
3191.617    0.4395    0.4462
3191.636    0.3097    0.3063
3191.655    0.2115    0.2136
3191.674    0.1938    0.1994
3191.692    0.2543    0.2604
3191.711    0.3542    0.3713
3191.730    0.4488    0.4754
3191.749    0.5136    0.5297
3191.768    0.5332    0.5348
3191.786    0.5469    0.5300
3191.805    0.5713    0.5516
3191.824    0.6125    0.6015
3191.843    0.6386    0.6443
3191.861    0.6250    0.6454
3191.880    0.5897    0.6024
3191.899    0.5599    0.5460
3191.918    0.5208    0.5066
3191.937    0.4813    0.4798
3191.955    0.4337    0.4403
3191.974    0.3632    0.3723
3191.993    0.2963    0.3031
3192.012    0.2659    0.2681
3192.030    0.2804    0.2760
3192.049    0.3203    0.3148
3192.068    0.3996    0.3720
3192.087    0.4661    0.4455
3192.105    0.5246    0.5286
3192.124    0.5909    0.6206
# 109110  36  3191.480  3192.137
3191.480    0.8011    0.7807
3191.499    0.8562    0.8496
3191.518    0.8722    0.8688
3191.537    0.8453    0.8468
3191.556    0.8190    0.7872
3191.574    0.7338    0.6961
3191.593    0.5678    0.5658
3191.612    0.4108    0.4145
3191.631    0.2595    0.2735
3191.649    0.1896    0.1868
3191.668    0.1698    0.1740
3191.687    0.2393    0.2435
3191.706    0.3423    0.3607
3191.724    0.4354    0.4632
3191.743    0.4943    0.5189
3191.762    0.5311    0.5218
3191.781    0.5373    0.5148
3191.800    0.5512    0.5383
3191.818    0.5937    0.5868
3191.837    0.6214    0.6282
3191.856    0.6098    0.6249
3191.875    0.5868    0.5809
3191.893    0.5321    0.5343
3191.912    0.5078    0.5042
3191.931    0.4944    0.4794
3191.950    0.4233    0.4273
3191.968    0.3287    0.3484
3191.987    0.2757    0.2707
3192.006    0.2420    0.2389
3192.025    0.2462    0.2598
3192.044    0.3275    0.3115
3192.062    0.3903    0.3719
3192.081    0.4749    0.4449
3192.100    0.5476    0.5283
3192.119    0.6166    0.6156
3192.137    0.6286    0.6909
# 110205  36  3191.481  3192.138
3191.481    0.8523    0.8316
3191.500    0.9445    0.8941
3191.519    0.9495    0.9129
3191.538    0.9270    0.9026
3191.557    0.8698    0.8600
3191.575    0.7861    0.7867
3191.594    0.6480    0.6671
3191.613    0.4685    0.4899
3191.632    0.2742    0.2844
3191.650    0.1363    0.1381
3191.669    0.0956    0.0911
3191.688    0.1557    0.1673
3191.707    0.3203    0.3424
3191.725    0.4853    0.5093
3191.744    0.5601    0.5652
3191.763    0.4848    0.4844
3191.782    0.3811    0.3841
3191.801    0.3850    0.3862
3191.819    0.5220    0.4966
3191.838    0.6519    0.6324
3191.857    0.6730    0.6776
3191.876    0.6148    0.6257
3191.894    0.5704    0.5686
3191.913    0.5735    0.5710
3191.932    0.6015    0.6055
3191.951    0.5571    0.5556
3191.970    0.3943    0.3883
3191.988    0.2313    0.2298
3192.007    0.1716    0.1777
3192.026    0.2344    0.2404
3192.045    0.3354    0.3301
3192.063    0.4264    0.3926
3192.082    0.5176    0.4652
3192.101    0.6145    0.5644
3192.120    0.6513    0.6584
3192.138    0.6084    0.7238
# 112504  36  3191.482  3192.139
3191.482    0.7912    0.7780
3191.500    0.9059    0.8604
3191.519    0.9371    0.8910
3191.538    0.9103    0.8851
3191.557    0.8676    0.8433
3191.575    0.7734    0.7691
3191.594    0.6618    0.6564
3191.613    0.4980    0.5033
3191.632    0.3068    0.3200
3191.651    0.1611    0.1631
3191.669    0.0995    0.0960
3191.688    0.1334    0.1368
3191.707    0.2472    0.2813
3191.726    0.4284    0.4586
3191.744    0.5202    0.5526
3191.763    0.4980    0.5252
3191.782    0.4285    0.4389
3191.801    0.4284    0.4121
3191.820    0.5129    0.4883
3191.838    0.6217    0.5906
3191.857    0.6243    0.6253
3191.876    0.5465    0.5598
3191.895    0.4739    0.4754
3191.913    0.4600    0.4586
3191.932    0.5033    0.5014
3191.951    0.5116    0.5037
3191.970    0.3924    0.3925
3191.989    0.2264    0.2378
3192.007    0.1591    0.1601
3192.026    0.1760    0.1812
3192.045    0.2620    0.2521
3192.064    0.3364    0.3159
3192.082    0.4188    0.3742
3192.101    0.4918    0.4560
3192.120    0.5503    0.5502
3192.139    0.5581    0.6408
# 113579  35  3191.486  3192.125
3191.486    0.3143    0.3208
3191.505    0.3250    0.3301
3191.524    0.3291    0.3300
3191.543    0.3235    0.3197
3191.561    0.3052    0.3012
3191.580    0.2819    0.2754
3191.599    0.2503    0.2464
3191.618    0.2193    0.2186
3191.637    0.1950    0.1957
3191.655    0.1785    0.1811
3191.674    0.1741    0.1749
3191.693    0.1743    0.1784
3191.712    0.1888    0.1905
3191.730    0.2076    0.2084
3191.749    0.2304    0.2313
3191.768    0.2557    0.2556
3191.787    0.2834    0.2785
3191.805    0.3006    0.2970
3191.824    0.3152    0.3112
3191.843    0.3246    0.3189
3191.862    0.3216    0.3199
3191.881    0.3145    0.3143
3191.899    0.3036    0.3039
3191.918    0.2833    0.2890
3191.937    0.2647    0.2719
3191.956    0.2521    0.2550
3191.974    0.2371    0.2414
3191.993    0.2319    0.2322
3192.012    0.2360    0.2307
3192.031    0.2453    0.2385
3192.049    0.2607    0.2551
3192.068    0.2884    0.2819
3192.087    0.3194    0.3163
3192.106    0.3512    0.3552
3192.125    0.3759    0.3947
# 113989  35  3191.487  3192.125
3191.487    0.8346    0.8226
3191.506    0.8921    0.8628
3191.524    0.8736    0.8712
3191.543    0.8541    0.8464
3191.562    0.8069    0.7807
3191.581    0.7024    0.6792
3191.599    0.5562    0.5522
3191.618    0.3684    0.3811
3191.637    0.2005    0.2062
3191.656    0.1020    0.0978
3191.675    0.0920    0.0973
3191.693    0.1885    0.1967
3191.712    0.3472    0.3576
3191.731    0.4425    0.4631
3191.750    0.4327    0.4316
3191.768    0.3229    0.3211
3191.787    0.2492    0.2445
3191.806    0.2976    0.2944
3191.825    0.4510    0.4476
3191.844    0.5578    0.5824
3191.862    0.5916    0.6006
3191.881    0.5474    0.5381
3191.900    0.5048    0.4985
3191.919    0.5314    0.5243
3191.937    0.5270    0.5369
3191.956    0.4255    0.4382
3191.975    0.2523    0.2611
3191.994    0.1424    0.1426
3192.013    0.1490    0.1509
3192.031    0.2429    0.2396
3192.050    0.3565    0.3404
3192.069    0.4660    0.4228
3192.088    0.5473    0.5124
3192.106    0.6053    0.5943
3192.125    0.5762    0.6479
# 115715  35  3191.486  3192.124
3191.486    0.9133    0.8720
3191.505    0.9489    0.9087
3191.524    0.9298    0.9103
3191.542    0.8923    0.8835
3191.561    0.8321    0.8215
3191.580    0.7303    0.7221
3191.599    0.5639    0.5741
3191.617    0.3749    0.3903
3191.636    0.2070    0.2054
3191.655    0.1057    0.1046
3191.674    0.1202    0.1240
3191.692    0.2348    0.2504
3191.711    0.4250    0.4405
3191.730    0.5399    0.5689
3191.749    0.5509    0.5571
3191.768    0.4610    0.4615
3191.786    0.4113    0.4110
3191.805    0.4808    0.4686
3191.824    0.6001    0.5917
3191.843    0.6703    0.6639
3191.861    0.6247    0.6328
3191.880    0.5420    0.5511
3191.899    0.5242    0.5145
3191.918    0.5544    0.5479
3191.937    0.5612    0.5616
3191.955    0.4532    0.4678
3191.974    0.2875    0.2980
3191.993    0.1888    0.1868
3192.012    0.1955    0.1955
3192.030    0.2695    0.2669
3192.049    0.3468    0.3378
3192.068    0.4278    0.3998
3192.087    0.5156    0.4867
3192.105    0.6059    0.5847
3192.124    0.6118    0.6761
# 116613  35  3191.487  3192.125
3191.487    0.8999    0.8428
3191.505    0.9441    0.8817
3191.524    0.9258    0.8802
3191.543    0.8678    0.8424
3191.562    0.7874    0.7672
3191.581    0.6674    0.6540
3191.599    0.4902    0.5107
3191.618    0.3199    0.3368
3191.637    0.1837    0.1868
3191.656    0.1216    0.1144
3191.674    0.1342    0.1422
3191.693    0.2364    0.2655
3191.712    0.3824    0.4284
3191.731    0.4962    0.5394
3191.749    0.5305    0.5489
3191.768    0.4966    0.4989
3191.787    0.4901    0.4773
3191.806    0.5563    0.5303
3191.825    0.6439    0.6146
3191.843    0.6604    0.6482
3191.862    0.5780    0.6008
3191.881    0.5019    0.5145
3191.900    0.4734    0.4667
3191.918    0.4958    0.4744
3191.937    0.4745    0.4746
3191.956    0.3856    0.3986
3191.975    0.2594    0.2743
3191.994    0.1830    0.1924
3192.012    0.1967    0.1928
3192.031    0.2601    0.2441
3192.050    0.3259    0.3024
3192.069    0.3919    0.3628
3192.087    0.4621    0.4369
3192.106    0.5332    0.5321
3192.125    0.5740    0.6305
# 999999  35  3191.486  3192.125
3191.486    0.8555    0.8093
3191.505    0.9294    0.8708
3191.524    0.9350    0.8859
3191.543    0.8917    0.8658
3191.562    0.8125    0.8072
3191.580    0.7181    0.7176
3191.599    0.5833    0.5876
3191.618    0.4063    0.4188
3191.637    0.2359    0.2410
3191.655    0.1263    0.1231
3191.674    0.0981    0.0972
3191.693    0.1658    0.1826
3191.712    0.3085    0.3475
3191.730    0.4587    0.4905
3191.749    0.5063    0.5306
3191.768    0.4494    0.4602
3191.787    0.3912    0.3857
3191.806    0.4188    0.4058
3191.824    0.5207    0.5075
3191.843    0.6186    0.6048
3191.862    0.6003    0.6035
3191.881    0.5099    0.5246
3191.899    0.4683    0.4672
3191.918    0.4980    0.4835
3191.937    0.5363    0.5278
3191.956    0.4696    0.4869
3191.975    0.3292    0.3420
3191.993    0.1981    0.2103
3192.012    0.1735    0.1717
3192.031    0.2304    0.2241
3192.050    0.3128    0.2948
3192.068    0.3857    0.3491
3192.087    0.4547    0.4173
3192.106    0.5143    0.5078
3192.125    0.5415    0.5999

